Scientific discovery as meta-optimization: a combinatorial optimization case study

Scientific discovery is fundamentally an optimization problem, defined by a vast ``state space'' of theories and experiments, and an evaluation criterion based on quality, novelty, and validity. Large language models (LLMs) have enabled automated exploration of this state space, but we argue that simultaneous modification of the evaluation criteria is equally important. Here, we propose formalizing research as meta-optimization, where the optimization objective itself is also being optimized. Our key contribution is ``consensus objective aggregation,'' where a portfolio of LLM-generated objective functions is combined via correlation-weighted voting, allowing the evaluation criterion to evolve alongside the solutions. We apply this framework to algorithm discovery for planted 3-SAT problems based on digital memcomputing machines. The leading solver from the consensus search reduces median integration steps by more than $38\times$ relative to a tuned baseline at 2,560 variables. Objective ablations show that a well-chosen fixed expert objective can also discover strong solvers, while consensus supplies a stable ranking that mitigates reward hacking behaviors. By bringing objective engineering into the discovery loop, this framework offers a practical route toward more adaptable automated research.

==> anc/PACKAGE_INDEX.json <==
[
  {
    "folder": "core",
    "archive": "core.zip",
    "files": 75,
    "uncompressed_bytes": 397849,
    "zip_bytes": 122702,
    "sha256": "df83d2d5dee99a5685ea8c9b731975284d40abe21c37ffbe01aa18a6b0b6e39b"
  },
  {
    "folder": "data",
    "archive": "supporting_data.zip",
    "files": 1615,
    "uncompressed_bytes": 19754017,
    "zip_bytes": 4050451,
    "sha256": "81634ba33dfc61c01852a04179ba3de619a73451772c8730382b889e50a350d4"
  },
  {
    "folder": "logs",
    "archive": "audit_logs.zip",
    "files": 2916,
    "uncompressed_bytes": 13979851,
    "zip_bytes": 3412660,
    "sha256": "61ac652c7a41242baffb254d6da7c8f8be1f469f4e55bd6e990400da04731314"
  }
]


==> anc/README.md <==
# Code and supporting evidence

The implementation and experimental evidence are separate:

| Folder / archive | Contents |
|---|---|
| `core/` / `core.zip` | Release-style framework, prompts, domain components, baseline solver, and a short usage guide |
| `data/` / `supporting_data.zip` | Primary campaign, eight additional runs, benchmark measurements, figure data, and offline verification |
| `logs/` / `audit_logs.zip` | Optional historical decision logs and audit replay scripts |

Extract the archives into the same directory so that `core/`, `data/`, and `logs/` are siblings. `supplements.zip` contains all three folders for submission systems that accept one supplemental ZIP.

Start with `core/README.md` to use the framework, or run `python data/verify.py --checksums` to verify the reported measurements without installing scientific packages. No new experiments were run to prepare this release.


==> anc/core/LICENSE <==
MIT License

Copyright (c) 2026 Anonymous Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/core/README.md <==
# Scientific discovery as meta-optimization

A compact implementation of joint search over algorithms and evaluation criteria. Four agents propose research directions, implement solvers, develop objectives, and review the objective portfolio. Correlation-weighted voting and objective aging combine the proxies into a ranking used by Monte Carlo Graph Search.

This code follows the original release layout. The working directories contain only the initial solver, objective, and schedule. The complete discovered portfolio and experiment records are supplied separately in `supporting_data.zip`.

## Use the framework

The recorded runtime used Python 3.9.13 and PyTorch 2.6.0 with CUDA 11.8. `requirements.txt` lists the observed package versions. Install the appropriate PyTorch CPU/CUDA build for your machine.

```bash
python -m pip install -r requirements.txt
export OPENAI_API_KEY='your-own-key'
python scripts/orchestrator.py --workspace my_run --iterations 10
```

Run this from `core/`. The workspace option keeps a new run's designs, objectives, database, and logs in separate suffixed directories. A discovery run calls an LLM service and runs solver experiments; the SAT case study uses a CUDA-capable GPU. Model availability and execution costs depend on the chosen service. Use `python scripts/orchestrator.py --help` for iteration count, model, objective frequency, and tuning options.

## Inspect the saved campaign offline

Extract `supporting_data.zip` beside `core/`, then:

```bash
python -m pip install -r requirements-analysis.txt
python analyze_campaign.py --output /tmp/campaign_consensus.json
```

This evaluates the 42 saved objectives on the 414 saved designs and returns consensus weights, rankings, and top designs for raw aggregation and the final recorded meta-agent weights. It runs no solvers or LLM requests. Source modules are imported from `core/`; the separate campaign directory supplies the records and generated objective functions.

For dependency-free checks of the reported benchmark medians and run accounting:

```bash
python ../data/verify.py --checksums
```

## Code map

| File or directory | Purpose |
|---|---|
| `consensus_objective.py` | Score conversion, rank agreement, objective weighting, and aggregation |
| `mcgs.py` | Search priorities and credit propagation through the design graph |
| `workflow/` | Planner/designer, objective-agent, and meta-agent workflows |
| `scripts/orchestrator.py` | Discovery-loop entry point |
| `scripts/hebo_tune.py` | Hyperparameter tuning |
| `scripts/benchmark.py` | Solver execution entry point |
| `database/` | Experiment and design storage |
| `prompts/` | Generic agent prompts |
| `domain_knowledge/` | SAT generator, execution harness, initial solver/objective/schedule, and task description |
| `solvers/`, `objectives/`, `schedules/` | Initial working components |

To apply the workflow to another problem, supply its domain components and configuration in `domain_knowledge/`. The generic search and objective-aggregation code remains separate.

The core algorithms retain the original release behavior. The source snapshot and file hashes are recorded in `source_manifest.json`. The credential loader uses environment variables; the old local key-file fallback is removed. The optional audit package includes the historical orchestration variant used in the recorded campaigns. The provided dependency set was inspected in the retained environment; a clean installation was not performed during packaging. The existing framework license is retained in `LICENSE`.


==> anc/core/analyze_campaign.py <==
#!/usr/bin/env python3
"""Recompute the saved campaign's final objective portfolio; no solver or API calls."""
import argparse,hashlib,json,sys
from pathlib import Path
CORE=Path(__file__).resolve().parent
sys.path.insert(0,str(CORE))

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--campaign',type=Path,default=CORE.parent/'data/campaign')
    ap.add_argument('--output',type=Path,required=True)
    a=ap.parse_args();campaign=a.campaign.resolve();output=a.output.resolve()
    if not (campaign/'database/database.json').is_file():ap.error('Extract supporting_data.zip beside core/, or provide --campaign.')
    if output==CORE or CORE in output.parents or campaign in output.parents:ap.error('Write output outside the frozen code/campaign directories.')
    import workspace_config
    workspace_config.ROOT=campaign
    import consensus_objective as co
    from database.manager import DatabaseManager
    from meta_agent_state import get_effective_meta_weights
    # Code always comes from core/. Archived JSON/source portfolios are inputs.
    for module in [workspace_config,co,sys.modules['database.manager']]:
        assert CORE in Path(module.__file__).resolve().parents,module.__file__
    db=DatabaseManager(campaign/'database/database.json');db.load()
    result={'designs':len(db.get_all_designs()),'consensus_source_sha256':hashlib.sha256((CORE/'consensus_objective.py').read_bytes()).hexdigest(),'variants':{}}
    for label,meta in [('raw',None),('final_recorded_meta',get_effective_meta_weights())]:
        co.invalidate_consensus_cache()
        fn,stats=co.create_consensus_objective(db,age_decay_base=.9,meta_weights=meta)
        scores={d.design_id:fn(d.experiments) for d in db.get_all_designs()}
        result['variants'][label]={'objectives':stats['num_objectives'],'weights':stats['weights'],'consensus_scores':scores,'top10_design_ids':sorted(scores,key=lambda d:(scores[d],d))[:10]}
    output.parent.mkdir(parents=True,exist_ok=True);output.write_text(json.dumps(result,indent=2)+'\n')
    print(f"Recomputed {result['designs']} designs × {result['variants']['raw']['objectives']} objectives; wrote {output}")
if __name__=='__main__':main()


==> anc/core/checksums.json <==
{
  "LICENSE": "1d0dde41ece0f9620937f1a81a67e295ace0eae180c009d862006e8f3b288458",
  "README.md": "1be699bf3f6295475ff8a977fafd4ccbd5d3b3b88174d3c3aa59541362b1e326",
  "analyze_campaign.py": "e25ff0eea025ebac577215fa31c98797f850624c7351d183d9da692f1998cc01",
  "consensus_objective.py": "b0255fce5bb2c2463d8ab30e3c47afff22bbc2ba6d9b1b1aa6409f75c60053b6",
  "database/__init__.py": "5e73e4a8d99bf13adc8ee3714198cec36950c4932d7d8288b2109aa637110655",
  "database/manager.py": "1308237ef14465863f0aa31c0b150dea2438add825e0a04d9ef9a122388f7df9",
  "database/schema.py": "0ed8f5349975caa2534aec9aa4a46744ba3acc3466629018dd8a377bad036533",
  "domain_knowledge/__init__.py": "4c2921dc945e5a50c4a24a39442d53b8f623b88ec9bb9b4c3b19c95277ad4287",
  "domain_knowledge/dataset.py": "1573e2385159dded483a9c6805d14c90b315bf5d419341ec83e9982a1255e346",
  "domain_knowledge/experiment.py": "cd84e7445b1595b29d54b84313678445db1847afe26de4010bd77f0057760e3e",
  "domain_knowledge/experiment_schema.py": "e7ffda73f213f86452b3a138ffe6b6a472db93929661379ed1817fdf453fe876",
  "domain_knowledge/main_research_context.md": "2338d25a181bb423fc23d7642697dd6e8bf0fb9eec1616f0012bec3b66930fa1",
  "domain_knowledge/metric.py": "c9448dda5f8217bd71f5b345a55a9dd3242014f5ef1513cd6107995517678216",
  "domain_knowledge/objective_baseline.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "domain_knowledge/objective_baseline_description.txt": "42b702c16d0257dd0b2b9143b6d0dec56e2be2c26953c78ff70edbb942524507",
  "domain_knowledge/problem_config.json": "5493c9b9b6a42fda5838dcf3e1581c784c7f5063f501fe94c93c346d5a06a46f",
  "domain_knowledge/research_goal.txt": "5fbde230e3d5a3eb297a6f2043d9b948496b96eba99821f61e58fb2aebd4f943",
  "domain_knowledge/sat_solver.py": "63c0736e63c363b6d8990d9b73d7a55802b6e82ba4e37d8d7d96f147a2aec0b5",
  "domain_knowledge/schedule_baseline.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "domain_knowledge/schedule_baseline_description.txt": "9b473af1e52b43c6a8238534f97ec7572b56a6124f247bba45e549a922b5aec5",
  "domain_knowledge/solver_baseline.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "executor.py": "31b64d44b972b5bdf0f1bf926abba322e6e1c13fffc45575d6bf8f8c4c53c945",
  "llm_client.py": "d333afdac2562d181206183ad2d890d10c9b7bd52edfb315e70038ff30207df8",
  "mcgs.py": "89492f7fc24e437f6e91424bba730c226dd11ca84f0ecaec4c4a56fa6c7c8dc0",
  "meta_agent_state.py": "e86054f91608af7e72f96fa6ffeb2e280dfe0fcd58bcbe655e15b11a80ad947c",
  "objective_loader.py": "feaecd69168893d23d85a2407d94a3c6f12ad24bd4ce090727eec153950f1b75",
  "objective_metadata.py": "2006dda46f34f15d144939d39b242249f5c7feb77764d51060c226c25a452972",
  "objectives/__init__.py": "b9df393b2e2e11a962840240714c2141650cf638f5e05f1e5309a98d22bec6de",
  "objectives/metadata.json": "63866746e1f120d6ef919f7a4b1f82521d1c311750d5b365ca7a7f48b4d48192",
  "objectives/objective_0.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "problem_config.py": "4328274f1e5c6ee77ca47224e54715b8379c56462fa30d546d0a65220129c342",
  "prompt_formatter.py": "5748dae586cce6cb6b785879374ae6b2ec6c5e97344cc349084555fd8895e06c",
  "prompt_schemas.py": "0e90c2747d4019eb501610df1a9a58ee01f449d5aefda7ecc7c004a460f584da",
  "prompts/designer_analysis_1.md": "58b4f9f30c6ba3fac6479662c646a91e00fea87f69cafd888cdac1516f215aa9",
  "prompts/designer_analysis_2.md": "af7ff2cd2e2a224229276f4b4437162a45d74fd9f5fcf8f084c118bfba23762b",
  "prompts/designer_analysis_3.md": "2dfa6dfde10f329ccd916d2adfc38e17a865df7f75e07da6dc4cb375fc9ad654",
  "prompts/designer_analysis_4.md": "c9476257ac3156b846d02b1d485f5a1e089958165db1e9ec5d1036693334c221",
  "prompts/designer_error_fix.md": "e50de9ddc464a05a3848190417d36a0ed9c960e964ae9a6f79ae5e122d221991",
  "prompts/designer_system_prompt.md": "14d3db6ba16c486e1355ffcd8e6bb1bce88e85b50e1e3252f164c369951daadd",
  "prompts/meta_agent_analysis.md": "d24a37823fcc47a6d7123a30f2306b8c6f0f687064210bac46c3485d6f12b692",
  "prompts/meta_agent_system_prompt.md": "4d3748ab658998aa0edf0d006be52a80b3f3c0a9e5a0bdcd6f286467ff390063",
  "prompts/objective_error_fix.md": "427b67c8d4d4a23920015714ebd63b1e322cbc3e4d6e8ad3a06908d4204b6e6c",
  "prompts/objective_only_error_fix.md": "5529e2dbe736cec9154e684c3fc4024afabe3eee583ace25e887abd4130a66a2",
  "prompts/objective_only_plan.md": "2d596909e596584c54337a34bf0c666a1581db10fcc8c659b959e283054957b5",
  "prompts/objective_plan.md": "859d631ef2773b488c35ea8ac0f45ae891f162a0c126d6edb93314a550cc8631",
  "prompts/objective_system_prompt.md": "f2aaac3a0ab48bdf318e9818b2a0b9037ca458742366ce6355f12c7f2328df16",
  "prompts/planner_analysis_1.md": "1d198442fa7aa606716171e7a7c3cd98dcaa8717a948fff0969857308f17ed6e",
  "prompts/planner_analysis_2.md": "c3ef1ea4dbabe6c33c4dae0b9eebed2f541f97e34d56e0e41f30823680902c55",
  "prompts/planner_system_prompt.md": "07d736bfdfaefd2a4f3a163592b9cc29548cce8e58793e65fdfdaa20fd4cfb61",
  "requirements-analysis.txt": "6ad7d7f04273de72fb50783f7f174ccca17767a3fcdea002ed3393ab1f8dbcf1",
  "requirements.txt": "f1a51ae1d14a49b15701bdb283b28f50241f0568e54e1184ae616fa7d5441799",
  "schedule_loader.py": "192c26927e1beffc2ae24d52ccdc0af468287eb50d10d2dad8ff4642d18f59df",
  "schedule_metadata.py": "b8c2a208b6178aa05e58faea2dda034d7fa44583ae9e407e329f368e8eae93a5",
  "schedules/__init__.py": "c2c8174cdacedffd9e55f9546144c37285262167428cbf939c396641c72da034",
  "schedules/metadata.json": "2c54513dd706b1130e43ec442dc5c72aa3e1e1a8d3498a4d4f211be88cccdf72",
  "schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "scripts/__init__.py": "c3223526d96dba74e9bd5632d78a5fa30a32ed13d8cc2cb0ce9a062735e84447",
  "scripts/benchmark.py": "14bdee4f10d464a7eb59ab525b5d9ef7be4670a2fd7b571123bfba5b8dfa9e10",
  "scripts/evaluate_objectives.py": "095469a984dc44506d51b4b8a17736d45133fb2b83b08021403a5fabbc8a64b8",
  "scripts/hebo_tune.py": "252f2fcdf8394dc3749221fbaaf44510e3398bddeee806a79c8601d24f37c4e0",
  "scripts/orchestrator.py": "89fbf8456939b5ffc45d92bab7ebeec567e4da0b1db7772af061e1f1d504d549",
  "solver_writer.py": "2ae021692cce40ec7755f4baa66f8eea045b4b09790e98f7fba89f3ef2855da6",
  "solvers/__init__.py": "e6c8ffe14be89dda4ffe1a041c665975275f052175b804a72f215cb4b538cf41",
  "solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "source_manifest.json": "2f4d151a99374830dff5277c8ef32ee68a48367f263f75a4b3a42d4a3c0c0a70",
  "utils/__init__.py": "82192c5df33031a627a34b7d659e5d19ff51e3dfc87f0853e411d789455553a0",
  "utils/timeout.py": "34a64be02c97767fab7d34f690d96b0fbf912227921bf9cd3244e0b0d54663cc",
  "verify.py": "dd11229173d614a9ce1b16b2fbc89d8cab257b2b8bc41a9c02482b2ad771c9e9",
  "workflow/__init__.py": "811403d945cf4cb96d80ae929c64da25ed5b0a175f03a1090a8c61a2853fecf9",
  "workflow/iteration.py": "e7a45b390f99965ce88d62092c0990490d97476399652e0f5e15072505784c85",
  "workflow/meta_agent.py": "489cfd7c6991956932d09ba97caecd91a55de6ac16f8ec1e4eec8c4d589b35d8",
  "workflow/objective_scheduler.py": "08dc64966f13a2962ccfbdd0cfa0eff59ea1bbb6cd3414f551d57a171e615352",
  "workflow/validation.py": "0160365c9c4886c5de4e3caf110ed7aae129a3befe8bab2bf13dd02da229accb",
  "workspace_config.py": "42db8d3e174eb00773f51ad1f192396c368049ceec5b2d4c8b45b1c2f4800b6c"
}


==> anc/core/consensus_objective.py <==
"""Consensus objective evaluation system.

Aggregates information from all existing objective functions to produce a robust
"consensus objective" for design ranking. Uses Kendall tau correlation to measure
agreement between objectives and weights them by agreement and age.
"""

from __future__ import annotations

import bisect
import hashlib
import json
import logging
from dataclasses import dataclass
from typing import Any, Callable, Dict, FrozenSet, List, Optional, Tuple

import numpy as np
from scipy.stats import kendalltau

import objective_loader
import objective_metadata as obj_meta
from database.manager import DatabaseManager

logger = logging.getLogger(__name__)


# --------------------------------------------------------------------------- #
# Caching for consensus objective                                             #
# --------------------------------------------------------------------------- #

@dataclass
class _ConsensusCache:
    """Cache for consensus objective computation."""
    design_ids: FrozenSet[int]
    objective_ids: FrozenSet[int]
    age_decay_base: float
    consensus_fn: Callable[[List[Dict[str, Any]]], float]
    stats: Dict[str, Any]


_consensus_cache: Optional[_ConsensusCache] = None


def _get_cache_key(
    db: DatabaseManager, age_decay_base: float
) -> Tuple[FrozenSet[int], FrozenSet[int], float]:
    """Get cache key from current state.

    Args:
        db: Database manager
        age_decay_base: Age decay parameter

    Returns:
        Tuple of (design_ids, objective_ids, age_decay_base)
    """
    designs = db.get_all_designs()
    design_ids = frozenset(d.design_id for d in designs)
    objective_ids = frozenset(objective_loader.list_available_objectives())
    return design_ids, objective_ids, age_decay_base


def invalidate_consensus_cache() -> None:
    """Manually invalidate the consensus cache.

    Call this if you need to force recomputation of the consensus objective,
    for example after modifying objective functions without changing their IDs.
    """
    global _consensus_cache
    _consensus_cache = None
    logger.debug("Consensus cache invalidated")


def evaluate_all_objectives_on_designs(
    db: DatabaseManager,
) -> Tuple[Dict[int, Dict[int, float]], List[int], List[int]]:
    """Evaluate all objectives on all designs to build a score matrix.

    Args:
        db: Database manager

    Returns:
        Tuple of:
        - score_matrix: objective_id -> design_id -> score
        - objective_ids: list of objective IDs evaluated
        - design_ids: list of design IDs evaluated
    """
    designs = db.get_all_designs()
    objective_ids = objective_loader.list_available_objectives()

    if not designs:
        logger.warning("No designs in database for consensus evaluation")
        return {}, objective_ids, []

    if not objective_ids:
        logger.warning("No objectives available for consensus evaluation")
        return {}, [], [d.design_id for d in designs]

    design_ids = [d.design_id for d in designs]
    score_matrix: Dict[int, Dict[int, float]] = {}

    for obj_id in objective_ids:
        try:
            obj_fn = objective_loader.load_objective(obj_id)
        except Exception as e:
            logger.warning(f"Failed to load objective {obj_id}: {e}")
            continue

        score_matrix[obj_id] = {}
        for design in designs:
            if not design.experiments:
                score_matrix[obj_id][design.design_id] = float("inf")
                continue

            try:
                score = obj_fn(design.experiments)
                # Handle invalid scores
                if score is None or not isinstance(score, (int, float)):
                    score = float("inf")
                elif score != score:  # NaN check
                    score = float("inf")
            except Exception as e:
                logger.warning(
                    f"Objective {obj_id} failed on design {design.design_id}: {e}"
                )
                score = float("inf")

            score_matrix[obj_id][design.design_id] = score

    return score_matrix, list(score_matrix.keys()), design_ids


def build_ranking_matrix(
    score_matrix: Dict[int, Dict[int, float]],
) -> Dict[int, Dict[int, int]]:
    """Convert score matrix to ranking matrix.

    For each objective, rank designs by their scores (lower score = rank 0 = best).
    Ties are broken by design_id for stability.

    Args:
        score_matrix: objective_id -> design_id -> score

    Returns:
        ranking_matrix: objective_id -> design_id -> rank (0 = best)
    """
    ranking_matrix: Dict[int, Dict[int, int]] = {}

    for obj_id, scores in score_matrix.items():
        # Sort by score (ascending), then by design_id for stability
        sorted_designs = sorted(scores.items(), key=lambda x: (x[1], x[0]))
        ranking_matrix[obj_id] = {
            design_id: rank for rank, (design_id, _) in enumerate(sorted_designs)
        }

    return ranking_matrix


def compute_kendall_tau_matrix(
    ranking_matrix: Dict[int, Dict[int, int]],
    objective_ids: List[int],
) -> Dict[Tuple[int, int], float]:
    """Compute pairwise Kendall tau correlations between all objectives.

    Args:
        ranking_matrix: objective_id -> design_id -> rank
        objective_ids: list of objective IDs to compare

    Returns:
        kendall_tau_matrix: (obj_i, obj_j) -> tau value in [-1, 1]
    """
    tau_matrix: Dict[Tuple[int, int], float] = {}

    if len(objective_ids) < 2:
        return tau_matrix

    # Get common design IDs across all objectives
    if not ranking_matrix:
        return tau_matrix

    common_design_ids = set.intersection(
        *[set(ranking_matrix[obj_id].keys()) for obj_id in objective_ids]
    )
    design_id_list = sorted(common_design_ids)

    if len(design_id_list) < 2:
        # Need at least 2 designs to compute correlation
        return tau_matrix

    for i, obj_i in enumerate(objective_ids):
        for obj_j in objective_ids[i + 1 :]:
            ranks_i = [ranking_matrix[obj_i][d] for d in design_id_list]
            ranks_j = [ranking_matrix[obj_j][d] for d in design_id_list]

            try:
                tau, _ = kendalltau(ranks_i, ranks_j)
                # Handle NaN (can happen with constant rankings)
                if tau != tau:  # NaN check
                    tau = 0.0
            except Exception:
                tau = 0.0

            tau_matrix[(obj_i, obj_j)] = tau
            tau_matrix[(obj_j, obj_i)] = tau

    return tau_matrix


def compute_objective_weights(
    kendall_tau_matrix: Dict[Tuple[int, int], float],
    objective_ids: List[int],
    age_decay_base: float = 0.9,
) -> Dict[int, float]:
    """Compute weights for each objective based on agreement and age.

    Weight formula: weight = normalized_agreement * age_decay
    - normalized_agreement: mean tau with other objectives, shifted from [-1,1] to [0,1]
    - age_decay: age_decay_base ^ (rounds_since_creation)

    Args:
        kendall_tau_matrix: (obj_i, obj_j) -> tau value
        objective_ids: list of objective IDs
        age_decay_base: base for exponential age decay (default: 0.9)

    Returns:
        weights: objective_id -> normalized weight (sum to 1)
    """
    if not objective_ids:
        return {}

    # Get metadata for age computation
    all_metadata = obj_meta.list_objective_metadata()

    # Find max round (most recent)
    max_round = 0
    for obj_id in objective_ids:
        meta = all_metadata.get(str(obj_id), {})
        created_round = meta.get("created_round", 0)
        max_round = max(max_round, created_round)

    weights: Dict[int, float] = {}

    for obj_id in objective_ids:
        # Compute agreement score
        if len(objective_ids) == 1:
            # Only one objective, no agreement to compute
            agreement = 1.0
        else:
            # Mean tau with all other objectives
            tau_values = [
                kendall_tau_matrix.get((obj_id, other_id), 0.0)
                for other_id in objective_ids
                if other_id != obj_id
            ]
            if tau_values:
                median_tau = np.median(tau_values)
            else:
                median_tau = 0.0
            agreement = max(median_tau, 0.0)

        # Compute age decay
        meta = all_metadata.get(str(obj_id), {})
        created_round = meta.get("created_round", 0)
        age = max_round - created_round
        age_decay = age_decay_base**age

        # Combined weight
        weights[obj_id] = agreement * age_decay

    # Normalize to sum to 1
    total = sum(weights.values())
    if total > 0:
        weights = {k: v / total for k, v in weights.items()}
    else:
        # Fallback: equal weights
        n = len(objective_ids)
        weights = {obj_id: 1.0 / n for obj_id in objective_ids}

    return weights


def build_consensus_ranking(
    ranking_matrix: Dict[int, Dict[int, int]],
    objective_weights: Dict[int, float],
    design_ids: List[int],
) -> Dict[int, float]:
    """Build consensus ranking using weighted Borda count.

    For each design, computes weighted average of normalized ranks across objectives.

    Args:
        ranking_matrix: objective_id -> design_id -> rank
        objective_weights: objective_id -> weight
        design_ids: list of design IDs to rank

    Returns:
        consensus_ranks: design_id -> consensus score (lower is better)
    """
    if not design_ids or not ranking_matrix:
        return {}

    num_designs = len(design_ids)
    consensus: Dict[int, float] = {}

    for design_id in design_ids:
        weighted_rank = 0.0
        weight_sum = 0.0

        for obj_id, weight in objective_weights.items():
            if obj_id not in ranking_matrix:
                continue
            if design_id not in ranking_matrix[obj_id]:
                continue

            rank = ranking_matrix[obj_id][design_id]
            # Normalize rank to [0, 1]
            if num_designs > 1:
                normalized_rank = rank / (num_designs - 1)
            else:
                normalized_rank = 0.0

            weighted_rank += weight * normalized_rank
            weight_sum += weight

        # Normalize by total weight used
        if weight_sum > 0:
            consensus[design_id] = weighted_rank / weight_sum
        else:
            consensus[design_id] = 1.0  # Worst possible if no weights

    return consensus


def _hash_experiments(experiments: List[Dict[str, Any]]) -> str:
    """Create a hash of experiment results for lookup.

    Args:
        experiments: List of experiment dicts

    Returns:
        Hash string for lookup
    """
    # Sort experiments by N for consistency
    sorted_exps = sorted(experiments, key=lambda x: x.get("N", 0))
    # Create a canonical representation
    canonical = json.dumps(sorted_exps, sort_keys=True, default=str)
    return hashlib.md5(canonical.encode()).hexdigest()


def _estimate_normalized_rank(score: float, sorted_scores: List[float]) -> float:
    """Estimate normalized rank [0,1] for a score in a distribution.

    Uses binary search to find where the score would rank among existing scores,
    then normalizes to [0,1] range. This allows scale-invariant comparison
    across objectives with different score ranges.

    Args:
        score: The score to rank
        sorted_scores: Sorted list of existing scores (ascending)

    Returns:
        Normalized rank in [0, 1] where 0 = best, 1 = worst
    """
    if not sorted_scores:
        return 0.5  # No data, assume middle

    if score == float("inf") or score != score:  # inf or NaN
        return 1.0  # Worst possible

    # Binary search to find insertion point (lower scores = better = lower rank)
    rank = bisect.bisect_left(sorted_scores, score)

    # Normalize to [0, 1]
    if len(sorted_scores) <= 1:
        return 0.0
    return rank / len(sorted_scores)


def create_consensus_objective(
    db: DatabaseManager,
    age_decay_base: float = 0.9,
    meta_weights: Optional[Dict[int, float]] = None,
) -> Tuple[Callable[[List[Dict[str, Any]]], float], Dict[str, Any]]:
    """Create a consensus objective function (cached).

    Main entry point. Evaluates all objectives on all designs, computes
    Kendall tau correlations, weights objectives by agreement and age,
    and returns a callable consensus objective function.

    Results are cached and only recomputed when:
    - New designs are added (design IDs change)
    - New objectives are added (objective IDs change)
    - The age_decay_base parameter changes

    Note: meta_weights are NOT cached - they are applied fresh each time
    since they change between meta-agent rounds.

    Args:
        db: Database manager
        age_decay_base: base for exponential age decay (default: 0.9)
        meta_weights: Optional dict of objective_id -> weight multiplier from
            meta-agent. If provided, final weight = consensus_weight * meta_weight.
            Use 0.0 to effectively disable an objective.

    Returns:
        Tuple of:
        - consensus_fn: callable with signature (experiment_results) -> float
        - stats: dict with weights, tau matrix, num_objectives, num_designs
    """
    global _consensus_cache

    # Check cache validity
    design_ids_key, objective_ids_key, decay_key = _get_cache_key(db, age_decay_base)

    if (_consensus_cache is not None
        and _consensus_cache.design_ids == design_ids_key
        and _consensus_cache.objective_ids == objective_ids_key
        and _consensus_cache.age_decay_base == decay_key):
        # Cache hit
        logger.debug("Consensus cache hit")
        return _consensus_cache.consensus_fn, _consensus_cache.stats

    # Cache miss - recompute
    logger.debug("Consensus cache miss, recomputing...")

    # Step 1: Build score matrix
    score_matrix, objective_ids, design_ids = evaluate_all_objectives_on_designs(db)

    # Edge case: No objectives
    if len(objective_ids) == 0:

        def fallback_fn(experiment_results: List[Dict[str, Any]]) -> float:
            return float("inf")

        stats = {
            "weights": {},
            "tau_matrix": {},
            "num_objectives": 0,
            "num_designs": len(design_ids),
            "fallback": True,
            "fallback_reason": "no_objectives",
        }
        return fallback_fn, stats

    # Step 2: Build ranking matrix
    ranking_matrix = build_ranking_matrix(score_matrix)

    # Step 3: Compute Kendall tau matrix
    tau_matrix = compute_kendall_tau_matrix(ranking_matrix, objective_ids)

    # Step 4: Compute objective weights
    weights = compute_objective_weights(tau_matrix, objective_ids, age_decay_base)

    # Step 4b: Apply meta-agent weight multipliers if provided
    if meta_weights is not None:
        for obj_id in list(weights.keys()):
            multiplier = meta_weights.get(obj_id, 1.0)
            weights[obj_id] *= multiplier

        # Re-normalize to sum to 1
        total = sum(weights.values())
        if total > 0:
            weights = {k: v / total for k, v in weights.items()}
        else:
            # All weights are 0 - fall back to equal weights
            n = len(objective_ids)
            weights = {obj_id: 1.0 / n for obj_id in objective_ids}
            logger.warning("All meta_weights are 0, falling back to equal weights")

    # Step 5: Build consensus ranking
    consensus_ranks = build_consensus_ranking(ranking_matrix, weights, design_ids)

    # Build lookup table by experiment hash
    designs = db.get_all_designs()
    experiment_hash_to_design_id: Dict[str, int] = {}
    for design in designs:
        if design.experiments:
            exp_hash = _hash_experiments(design.experiments)
            experiment_hash_to_design_id[exp_hash] = design.design_id

    # Load all objective functions for on-the-fly computation
    objective_fns: Dict[int, Callable] = {}
    for obj_id in objective_ids:
        try:
            objective_fns[obj_id] = objective_loader.load_objective(obj_id)
        except Exception:
            pass

    # Store sorted score distributions for rank estimation (scale-invariant)
    score_distributions: Dict[int, List[float]] = {}
    for obj_id in objective_ids:
        if obj_id in score_matrix:
            # Filter out inf scores and sort for binary search
            finite_scores = [
                s for s in score_matrix[obj_id].values() if s != float("inf")
            ]
            score_distributions[obj_id] = sorted(finite_scores)

    def consensus_objective(experiment_results: List[Dict[str, Any]]) -> float:
        """Consensus objective function.

        Looks up the design by experiment hash and returns the pre-computed
        consensus rank. For new designs not in cache, estimates normalized
        rank using percentile-based ranking (scale-invariant).

        Args:
            experiment_results: List of experiment dicts

        Returns:
            float: consensus score (lower is better)
        """
        if not experiment_results:
            return float("inf")

        # Try to find design by experiment hash
        exp_hash = _hash_experiments(experiment_results)
        design_id = experiment_hash_to_design_id.get(exp_hash)

        if design_id is not None and design_id in consensus_ranks:
            return consensus_ranks[design_id]

        # On-the-fly computation for new designs using rank estimation
        # (scale-invariant: converts scores to normalized ranks before averaging)
        weighted_rank = 0.0
        weight_sum = 0.0
        for obj_id, weight in weights.items():
            if obj_id not in objective_fns or obj_id not in score_distributions:
                continue
            try:
                score = objective_fns[obj_id](experiment_results)
                if score is None or score != score:  # None or NaN
                    score = float("inf")
            except Exception:
                score = float("inf")

            # Estimate normalized rank (not raw score) for scale invariance
            norm_rank = _estimate_normalized_rank(score, score_distributions[obj_id])
            weighted_rank += weight * norm_rank
            weight_sum += weight

        if weight_sum > 0:
            return weighted_rank / weight_sum
        return 1.0  # Worst possible rank

    # Prepare stats
    stats = {
        "weights": weights,
        "tau_matrix": {f"{k[0]}-{k[1]}": v for k, v in tau_matrix.items()},
        "num_objectives": len(objective_ids),
        "num_designs": len(design_ids),
        "fallback": False,
        "objective_ids": objective_ids,
        "meta_weights_applied": meta_weights is not None,
        "meta_weight_multipliers": meta_weights,
    }

    # Update cache
    _consensus_cache = _ConsensusCache(
        design_ids=design_ids_key,
        objective_ids=objective_ids_key,
        age_decay_base=age_decay_base,
        consensus_fn=consensus_objective,
        stats=stats,
    )

    return consensus_objective, stats


def get_consensus_summary(stats: Dict[str, Any]) -> str:
    """Format consensus stats as a human-readable summary.

    Args:
        stats: stats dict from create_consensus_objective

    Returns:
        Formatted string summary
    """
    lines = []
    lines.append(f"Consensus Objective Summary:")
    lines.append(f"  Objectives: {stats['num_objectives']}")
    lines.append(f"  Designs: {stats['num_designs']}")

    if stats.get("meta_weights_applied"):
        lines.append("  Meta-agent weights: applied")

    if stats.get("fallback"):
        lines.append(f"  Fallback mode: {stats.get('fallback_reason', 'unknown')}")
    else:
        lines.append("  Objective weights:")
        meta_multipliers = stats.get("meta_weight_multipliers") or {}
        for obj_id, weight in sorted(stats["weights"].items()):
            mult = meta_multipliers.get(obj_id)
            if mult is not None and mult != 1.0:
                lines.append(f"    objective_{obj_id}: {weight:.3f} (meta: {mult:.2f}x)")
            else:
                lines.append(f"    objective_{obj_id}: {weight:.3f}")

    return "\n".join(lines)


def get_consensus_description(db: DatabaseManager, current_objective_id: int) -> str:
    """Generate description of the consensus objective.

    Args:
        db: Database manager
        current_objective_id: Fallback objective ID if only one objective exists

    Returns:
        Description string for the consensus objective
    """
    _, stats = create_consensus_objective(db, age_decay_base=0.9)

    if stats.get("fallback"):
        # Single or no objectives - use original description
        return obj_meta.get_objective_description(current_objective_id)

    # Build consensus description
    lines = [
        "**Consensus Objective** (aggregates all generated objectives)",
        "Weighting objectives by Kendall tau agreement and age decay",
        "Returning weighted average of normalized ranks",
        "",
        f"Active objectives: {stats['num_objectives']}",
        "Objective weights:",
    ]
    for obj_id, weight in sorted(stats["weights"].items()):
        desc = obj_meta.get_objective_description(obj_id, default="No description")
        # Truncate long descriptions
        if len(desc) > 80:
            desc = desc[:77] + "..."
        lines.append(f"  - objective_{obj_id} (weight={weight:.2f}): {desc}")

    return "\n".join(lines)




__all__ = [
    "create_consensus_objective",
    "get_consensus_summary",
    "evaluate_all_objectives_on_designs",
    "build_ranking_matrix",
    "compute_kendall_tau_matrix",
    "compute_objective_weights",
    "build_consensus_ranking",
    "get_consensus_description",
    "invalidate_consensus_cache",
]


==> anc/core/database/__init__.py <==
"""Database package for experiment tracking and design management."""


==> anc/core/database/manager.py <==
"""
Database manager for the unified database.json file.

Provides thread-safe operations for reading and writing the database,
replacing the previous scattered JSONL operations.
"""

import json
import os
from pathlib import Path
from typing import List, Dict, Any, Optional, Callable
from threading import RLock

from database.schema import Database, Design, ReferenceWeight, create_timestamp


class DatabaseManager:
    """
    Manager for the unified database.json file.

    Provides atomic read/write operations and high-level database management.
    Thread-safe for concurrent access.
    """

    def __init__(self, database_path: Path):
        """
        Initialize the database manager.

        Args:
            database_path: Path to database.json file
        """
        self.database_path = Path(database_path)
        self._lock = RLock()
        self._db: Optional[Database] = None

        # Ensure database directory exists
        self.database_path.parent.mkdir(parents=True, exist_ok=True)

    def load(self) -> Database:
        """
        Load the database from disk.

        Returns:
            Database object

        Creates an empty database if file doesn't exist.
        """
        with self._lock:
            if not self.database_path.exists():
                self._db = Database()
                return self._db

            with open(self.database_path, 'r', encoding='utf-8') as f:
                data = json.load(f)

            self._db = Database.from_dict(data)
            return self._db

    def save(self, db: Optional[Database] = None) -> None:
        """
        Save the database to disk atomically.

        Args:
            db: Database object to save. If None, saves the cached instance.

        Uses temp file + rename pattern for atomic writes.
        """
        with self._lock:
            if db is not None:
                self._db = db
            elif self._db is None:
                raise ValueError("No database to save. Call load() first or provide db parameter.")

            # Write to temporary file first
            temp_path = self.database_path.with_suffix('.tmp')
            with open(temp_path, 'w', encoding='utf-8') as f:
                json.dump(self._db.to_dict(), f, indent=2, ensure_ascii=False)

            # Atomic rename
            temp_path.replace(self.database_path)

    def add_design(
        self,
        design_id: int,
        planner_round_id: int,
        reference_weights: List[ReferenceWeight],
        short_name: str,
        model_name: str,
        code_path: str,
        planner_log: str,
        designer_log: str,
        timestamp: Optional[str] = None,
        schedule_id: int = 0,
        objective_id: int = 0,
        scheduler_log: Optional[str] = None
    ) -> Design:
        """
        Add a new design to the database and save.

        Args:
            design_id: Unique design identifier
            planner_round_id: ID of the planner round that created this design
            reference_weights: List of parent designs with weights
            short_name: Brief name for the design
            model_name: LLM model used
            code_path: Path to solver file
            planner_log: Path to planner conversation log
            designer_log: Path to designer conversation log
            timestamp: ISO timestamp (UTC), auto-generated if None
            schedule_id: Schedule used to generate experiments (default: 0)
            objective_id: Objective used to evaluate design (default: 0)
            scheduler_log: Path to scheduler decision log (optional)

        Returns:
            The created Design object
        """
        if timestamp is None:
            timestamp = create_timestamp()

        design = Design(
            design_id=design_id,
            planner_round_id=planner_round_id,
            reference_weights=reference_weights,
            short_name=short_name,
            model_name=model_name,
            code_path=code_path,
            planner_log=planner_log,
            designer_log=designer_log,
            timestamp=timestamp,
            experiments=[],
            schedule_id=schedule_id,
            objective_id=objective_id,
            scheduler_log=scheduler_log
        )

        with self._lock:
            if self._db is None:
                self.load()

            self._db.add_design(design)
            self.save()

        return design

    def add_experiment_to_design(
        self,
        design_id: int,
        experiment_data: Dict[str, Any]
    ) -> None:
        """
        Add an experiment result to an existing design and save.

        Args:
            design_id: ID of the design to add experiment to
            experiment_data: Problem-specific experiment data
        """
        with self._lock:
            if self._db is None:
                self.load()

            design = self._db.get_design(design_id)
            if design is None:
                raise ValueError(f"Design with ID {design_id} not found")

            design.add_experiment(experiment_data)
            self.save()

    def update_design_metadata(
        self,
        design_id: int,
        schedule_id: Optional[int] = None,
        objective_id: Optional[int] = None,
        scheduler_log: Optional[str] = None
    ) -> None:
        """
        Update metadata for an existing design and save.

        Args:
            design_id: ID of the design to update
            schedule_id: New schedule ID (if provided)
            objective_id: New objective ID (if provided)
            scheduler_log: New scheduler log path (if provided)
        """
        with self._lock:
            if self._db is None:
                self.load()

            design = self._db.get_design(design_id)
            if design is None:
                raise ValueError(f"Design with ID {design_id} not found")

            if schedule_id is not None:
                design.schedule_id = schedule_id
            if objective_id is not None:
                design.objective_id = objective_id
            if scheduler_log is not None:
                design.scheduler_log = scheduler_log

            self.save()

    def get_design(self, design_id: int) -> Optional[Design]:
        """
        Get a design by ID.

        Args:
            design_id: Design identifier

        Returns:
            Design object or None if not found
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.get_design(design_id)

    def get_all_designs(self) -> List[Design]:
        """
        Get all designs in the database.

        Returns:
            List of Design objects
        """
        with self._lock:
            if self._db is None:
                self.load()
            return list(self._db.designs)

    def get_designs_by_planner_round(self, planner_round_id: int) -> List[Design]:
        """
        Get all designs from a specific planner round.

        Args:
            planner_round_id: Planner round identifier

        Returns:
            List of Design objects
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.get_designs_by_planner_round(planner_round_id)

    def get_designs_by_objective(self, objective_id: int) -> List[Design]:
        """
        Get all designs evaluated with a specific objective.

        Args:
            objective_id: Objective identifier

        Returns:
            List of Design objects
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.get_designs_by_objective(objective_id)

    def get_designs_by_schedule(self, schedule_id: int) -> List[Design]:
        """
        Get all designs executed with a specific schedule.

        Args:
            schedule_id: Schedule identifier

        Returns:
            List of Design objects
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.get_designs_by_schedule(schedule_id)

    def get_top_designs(self, n: int, objective_id: Optional[int] = None) -> List[Design]:
        """
        Get top N designs, optionally filtered by objective.

        Note: This returns designs with experiments, but doesn't rank them.
        Ranking should be done using the MCGS module with the objective function.

        Args:
            n: Number of top designs to return
            objective_id: If provided, only return designs with this objective_id

        Returns:
            List of designs with experiments (not ranked, just filtered)
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.get_top_designs(n, objective_id)

    def get_max_design_id(self) -> int:
        """
        Get the maximum design ID (for generating new IDs).

        Returns:
            Max design ID, or -1 if database is empty
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.get_max_design_id()

    def get_next_design_id(self) -> int:
        """
        Get the next available design ID.

        Returns:
            Next design ID (max_id + 1)
        """
        return self.get_max_design_id() + 1

    def filter_designs(
        self,
        predicate: Callable[[Design], bool]
    ) -> List[Design]:
        """
        Filter designs using a custom predicate.

        Args:
            predicate: Function that takes a Design and returns bool

        Returns:
            List of Design objects that match the predicate

        Example:
            # Get designs with more than 2 experiments
            designs = db.filter_designs(lambda d: len(d.experiments) > 2)
        """
        with self._lock:
            if self._db is None:
                self.load()
            return [d for d in self._db.designs if predicate(d)]

    def count_designs(self) -> int:
        """
        Count total number of designs.

        Returns:
            Number of designs in database
        """
        with self._lock:
            if self._db is None:
                self.load()
            return len(self._db.designs)

    def export_to_dict(self) -> Dict[str, Any]:
        """
        Export the entire database as a dictionary.

        Returns:
            Dictionary representation of the database
        """
        with self._lock:
            if self._db is None:
                self.load()
            return self._db.to_dict()

    def import_from_dict(self, data: Dict[str, Any]) -> None:
        """
        Import database from dictionary and save.

        Args:
            data: Dictionary representation of the database

        Warning: This replaces the entire database!
        """
        with self._lock:
            self._db = Database.from_dict(data)
            self.save()

    def clear(self) -> None:
        """
        Clear the entire database.

        Warning: This deletes all data!
        """
        with self._lock:
            self._db = Database()
            self.save()


def _read_json(path: Path) -> Dict[str, Any]:
    """Helper function to read JSON file."""
    with open(path, 'r', encoding='utf-8') as f:
        return json.load(f)


def _write_json(path: Path, data: Dict[str, Any]) -> None:
    """Helper function to write JSON file."""
    with open(path, 'w', encoding='utf-8') as f:
        json.dump(data, f, indent=2, ensure_ascii=False)


==> anc/core/database/schema.py <==
"""
Database schema definitions for the LLM automated discovery system.

This module defines the structure of the unified database.json file.
The schema is problem-agnostic and supports multi-fidelity experiments
with dynamic objective functions.
"""

from dataclasses import dataclass, field, asdict
from typing import List, Dict, Any, Optional
from datetime import datetime


@dataclass
class ReferenceWeight:
    """Reference to a parent design with normalized weight."""
    design_id: int
    weight: float

    def __post_init__(self):
        if not 0 <= self.weight <= 1:
            raise ValueError(f"Weight must be between 0 and 1, got {self.weight}")

    def to_dict(self) -> Dict[str, Any]:
        return {
            "design_id": self.design_id,
            "weight": self.weight
        }

    @classmethod
    def from_dict(cls, data: Dict[str, Any]) -> "ReferenceWeight":
        return cls(
            design_id=data["design_id"],
            weight=data["weight"]
        )


@dataclass
class Design:
    """
    A design represents a solver architecture created by the designer agent.

    Each design can have multiple experiments at different fidelity levels,
    which are added incrementally as the scheduler agent schedules them.
    """
    design_id: int
    planner_round_id: int
    reference_weights: List[ReferenceWeight]
    short_name: str
    model_name: str
    code_path: str  # Path to solver file (e.g., "solvers/solver_5.py")
    planner_log: str  # Path to planner LLM conversation log
    designer_log: str  # Path to designer LLM conversation log
    timestamp: str  # ISO format timestamp (UTC)
    experiments: List[Dict[str, Any]] = field(default_factory=list)
    schedule_id: int = 0  # Which schedule was used to generate experiments
    objective_id: int = 0  # Which objective was used to evaluate this design
    scheduler_log: Optional[str] = None  # Path to scheduler decision log (if applicable)

    def __post_init__(self):
        # Validate reference weights sum to 1.0 (within tolerance)
        if self.reference_weights:
            total_weight = sum(rw.weight for rw in self.reference_weights)
            if not (0.99 <= total_weight <= 1.01):
                raise ValueError(
                    f"Reference weights must sum to 1.0, got {total_weight}"
                )

    def add_experiment(self, experiment_data: Dict[str, Any]) -> None:
        """
        Add an experiment result to this design.

        Args:
            experiment_data: Problem-specific experiment data. The structure
                           is flexible and determined by the problem domain.
                           Common fields might include:
                           - fidelity_level: int
                           - batch: int
                           - Any raw statistics collected during the experiment
        """
        self.experiments.append(experiment_data)

    def to_dict(self) -> Dict[str, Any]:
        """Convert to dictionary for JSON serialization."""
        result = {
            "design_id": self.design_id,
            "planner_round_id": self.planner_round_id,
            "reference_weights": [rw.to_dict() for rw in self.reference_weights],
            "short_name": self.short_name,
            "model_name": self.model_name,
            "code_path": self.code_path,
            "planner_log": self.planner_log,
            "designer_log": self.designer_log,
            "timestamp": self.timestamp,
            "experiments": self.experiments,
            "schedule_id": self.schedule_id,
            "objective_id": self.objective_id,
        }
        if self.scheduler_log is not None:
            result["scheduler_log"] = self.scheduler_log
        return result

    @classmethod
    def from_dict(cls, data: Dict[str, Any]) -> "Design":
        """Create Design from dictionary."""
        reference_weights = [
            ReferenceWeight.from_dict(rw) for rw in data["reference_weights"]
        ]
        return cls(
            design_id=data["design_id"],
            planner_round_id=data["planner_round_id"],
            reference_weights=reference_weights,
            short_name=data["short_name"],
            model_name=data["model_name"],
            code_path=data["code_path"],
            planner_log=data["planner_log"],
            designer_log=data["designer_log"],
            timestamp=data["timestamp"],
            experiments=data.get("experiments", []),
            schedule_id=data.get("schedule_id", 0),
            objective_id=data.get("objective_id", 0),
            scheduler_log=data.get("scheduler_log")
        )


@dataclass
class Database:
    """
    The unified database structure.

    Contains all designs and their associated experiments.
    Replaces the previous multi-file JSONL approach.
    """
    designs: List[Design] = field(default_factory=list)

    def get_design(self, design_id: int) -> Optional[Design]:
        """Get a design by ID."""
        for design in self.designs:
            if design.design_id == design_id:
                return design
        return None

    def get_designs_by_planner_round(self, planner_round_id: int) -> List[Design]:
        """Get all designs from a specific planner round."""
        return [
            design for design in self.designs
            if design.planner_round_id == planner_round_id
        ]

    def get_designs_by_objective(self, objective_id: int) -> List[Design]:
        """Get all designs evaluated with a specific objective."""
        return [
            design for design in self.designs
            if design.objective_id == objective_id
        ]

    def get_designs_by_schedule(self, schedule_id: int) -> List[Design]:
        """Get all designs executed with a specific schedule."""
        return [
            design for design in self.designs
            if design.schedule_id == schedule_id
        ]

    def get_top_designs(self, n: int, objective_id: Optional[int] = None) -> List[Design]:
        """Get top N designs, optionally filtered by objective.

        Note: This returns designs with experiments, but doesn't rank them.
        Ranking should be done using the MCGS module with the objective function.

        Args:
            n: Number of top designs to return
            objective_id: If provided, only return designs with this objective_id

        Returns:
            List of designs with experiments (not ranked, just filtered)
        """
        designs = self.designs
        if objective_id is not None:
            designs = [d for d in designs if d.objective_id == objective_id]

        # Filter to designs that have experiments
        designs_with_experiments = [d for d in designs if d.experiments]

        # Return first n (caller should rank them using MCGS + objective)
        return designs_with_experiments[:n]

    def get_max_design_id(self) -> int:
        """Get the maximum design ID (for generating new IDs)."""
        if not self.designs:
            return -1
        return max(design.design_id for design in self.designs)

    def add_design(self, design: Design) -> None:
        """Add a new design to the database."""
        # Check for duplicate design_id
        if self.get_design(design.design_id) is not None:
            raise ValueError(f"Design with ID {design.design_id} already exists")
        self.designs.append(design)

    def to_dict(self) -> Dict[str, Any]:
        """Convert to dictionary for JSON serialization."""
        return {
            "designs": [design.to_dict() for design in self.designs]
        }

    @classmethod
    def from_dict(cls, data: Dict[str, Any]) -> "Database":
        """Create Database from dictionary."""
        designs = [Design.from_dict(d) for d in data.get("designs", [])]
        return cls(designs=designs)


def create_timestamp() -> str:
    """Create ISO format timestamp in UTC."""
    return datetime.utcnow().isoformat() + "Z"


def validate_reference_weights(weights: List[ReferenceWeight]) -> bool:
    """
    Validate that reference weights sum to 1.0.

    Returns:
        True if valid (or empty list), raises ValueError otherwise.
    """
    if not weights:
        return True

    total = sum(w.weight for w in weights)
    if not (0.99 <= total <= 1.01):
        raise ValueError(f"Reference weights must sum to 1.0, got {total}")

    return True


==> anc/core/domain_knowledge/__init__.py <==
"""Domain knowledge package for problem-specific configurations."""


==> anc/core/domain_knowledge/dataset.py <==
# -*- coding: utf-8 -*-
"""3-SAT instance generation."""

import os
import numpy as np
import torch

class SAT_dataset():
    def __init__(self, batch, n, r=4.3, p0=0.08):
        self.batch = batch
        self.n = n
        self.r = r
        self.p0 = p0
        
    @torch.no_grad()
    def generate_instances(self, output_to_file=False, folder=None):
        batch = self.batch
        n = self.n
        r = self.r
        p0 = self.p0
        n_clause = int(n*r)
        planted_solution = 2*torch.randint(0, 2, [batch, n]) - 1

        # Generate a little bit more clauses than needed
        # Extra ~ mean + 10*std
        n_generation = int(n_clause + 3 * r + 10 * np.sqrt(3 * r))
        while True:
            clause_idx = torch.randint(0, n, (batch * n_generation, 3))
            is_equal = (clause_idx[:, 0] == clause_idx[:, 1]) | \
                       (clause_idx[:, 0] == clause_idx[:, 2]) | \
                       (clause_idx[:, 1] == clause_idx[:, 2])
            # print(f'is_equal: {is_equal.sum()}  mean: {batch*3*r}  std: {batch*np.sqrt(3*r)}')
            clause_idx = clause_idx[~is_equal]
            if clause_idx.shape[0] >= batch * n_clause:
                break
            else:
                print('Not enough clauses generated, retrying...')
        clause_idx = clause_idx[:batch*n_clause, :].reshape(batch, n_clause, 3)

        planted_flip = torch.gather(planted_solution, 1, clause_idx.reshape(batch, n_clause*3))\
                            .reshape(batch, n_clause, 3)
        # the probability that some variable does not show up in any of the clauses
        # is roughly 1 - (1-e^(-3r))^n, practically negligible when n is not too large
        # ignore the check of whether all variables at least show up once
        
        clause_sign = torch.ones(batch, n_clause, 3)
        flip_prob = torch.tensor([p0, (1-4*p0)/2, (1+2*p0)/2]).expand(batch*n_clause, 3)
        flip_choice = torch.multinomial(flip_prob, 1, replacement=False).reshape(batch, n_clause)
        mask_1 = flip_choice==1
        mask_2 = flip_choice==2
        n1 = mask_1.sum()
        n2 = mask_2.sum()
        flip_idx_1 = torch.multinomial(torch.ones(n1, 3), 1, replacement=False)
        flip_idx_2 = torch.multinomial(torch.ones(n2, 3), 2, replacement=False)
        
        temp_1 = clause_sign[mask_1].clone()
        temp_2 = clause_sign[mask_2].clone()
        temp_1[torch.arange(n1).reshape(n1, 1), flip_idx_1] *= -1
        temp_2[torch.arange(n2).reshape(n2, 1), flip_idx_2] *= -1

        clause_sign[mask_1] = temp_1
        clause_sign[mask_2] = temp_2
        clause_sign *= planted_flip
        
        if output_to_file:
            if folder==None:
                folder = './'
            folder = folder + 'p0_{:03d}/ratio_{}_{}/var_{}/instances/'\
                                .format(int(p0*1000), int(r), round(100*(r-int(r))), n)
            try:
                os.makedirs(folder)
            except:
                pass
            clauses = ((clause_idx+1) * clause_sign).to(torch.int64)
            for i in range(batch):
                name = 'transformed_barthel_n_{}_r_{:4.3f}_p0_{:4.3f}_instance_{:03d}.cnf'\
                        .format(n, r, p0, i+1)
                with open(folder + name, 'w') as f:
                    # f.write('c ' + str((torch.arange(1, n+1)*planted_solution[i])\
                    #                    .detach().cpu().numpy()) + ' \n')
                    f.write('c r={:4.3f} p0={:4.3f}\n'.format(r, p0))
                    f.write('p cnf {} {}\n'.format(n, n_clause))
                    for j in range(n_clause):
                        f.write('{} {} {} 0\n'\
                        .format(clauses[i, j, 0], clauses[i, j, 1], clauses[i, j, 2]))
            
        
        return clause_idx, clause_sign

    @torch.no_grad()
    def import_data(self):
        n_var = self.n
        r = self.r
        n_clause = int(n_var * r)
        file_loc = f'/data/p0_080_Drive/ratio_{int(r)}_{round(100*(r-int(r)))}/var_{n_var}/instances/'
        for root, dirs, files in os.walk(file_loc):
            n_instance = self.batch 
            clauses = torch.zeros((n_instance, n_clause, 3), dtype=torch.int64)
            
            i = 0
            for file in files:
                if not file.endswith('.cnf'):
                    continue
                file_name_load = os.path.join(root, file)
                fileID = open(file_name_load)
                lines = fileID.readlines()
                lines = lines[3:]
                assert(len(lines) == n_clause)
                
                temp = []
                for line in lines:
                    temp.append(list(map(int, line.split(' ')[0:3])))
                clauses[i] = torch.tensor(temp, dtype=torch.int64)
                if i >= n_instance-1:
                    break
                i += 1

        mn = 2 * (clauses > 0).to(torch.float32) - 1 # +-1, whether negated
        mi = torch.abs(clauses) - 1 # converting from matlab coor(1 to n_var) to python(0 to n_var-1), mi
        assert(torch.max(mi) == n_var-1)
        return mi, mn 

if __name__ == '__main__':
    ns = [100, 200, 400, 800, 1600, 3200, 6400, 12800]
    for n in ns:
        print(f'Generating instances with {n} variables...')
        dataset = SAT_dataset(100, n, 7.0, 0.08)
        dataset.generate_instances(True)
    



==> anc/core/domain_knowledge/experiment.py <==
import os, sys

def experiment(**kwargs):
    design_id = kwargs.get('design_id', None)
    batch = kwargs.get('batch', 100)
    N = kwargs.get('N', 10)
    ratio = kwargs.get('ratio', 4.3)
    run_till_median = kwargs.get('run_till_median', True)
    max_steps = kwargs.get('max_steps', 50)
    
    if design_id is not None:
        os.environ['SOLVER_ID'] = str(design_id)

        # Force reload of sat_solver to pick up new solver components
        # Remove cached solver modules (both old package-style and new direct-loaded)
        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]
        for mod in modules_to_remove:
            del sys.modules[mod]

    # Import after setting environment variable so sat_solver picks up correct components
    from domain_knowledge.sat_solver import run_solver

    unsolved_fraction, median_step = run_solver(
        batch=batch,
        N=N,
        ratio=ratio,
        run_till_median=run_till_median,
        max_steps=max_steps,
        verbose=True,
        log_interval=max(100, max_steps // 10),
        hp=None
    )

    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}



==> anc/core/domain_knowledge/experiment_schema.py <==
"""Fixed experiment result schema for multi-fidelity optimization.

All schedules MUST return experiment dicts conforming to this schema.
This ensures consistent data contracts between schedules and objectives.
"""

from typing import Dict, List, Tuple, Any

# Required fields that all experiment results must contain
REQUIRED_FIELDS = ["N", "batch", "median_step", "unsolved_fraction", "max_steps"]

# Optional fields that may be present
OPTIONAL_FIELDS = ["mean_step", "std_step", "ratio"]


def validate_experiment_result(result: Dict[str, Any]) -> Tuple[bool, str]:
    """Validate that a single experiment result has all required fields.

    Args:
        result: A single experiment result dict

    Returns:
        (is_valid, error_message) tuple
    """
    if not isinstance(result, dict):
        return False, f"Result must be a dict, got {type(result).__name__}"

    missing = [field for field in REQUIRED_FIELDS if field not in result]
    if missing:
        return False, f"Missing required fields: {missing}"

    return True, ""


def validate_experiment_results(results: List[Dict[str, Any]]) -> Tuple[bool, str]:
    """Validate a list of experiment results.

    Args:
        results: List of experiment result dicts

    Returns:
        (is_valid, error_message) tuple
    """
    if not isinstance(results, list):
        return False, f"Results must be a list, got {type(results).__name__}"

    if len(results) == 0:
        return False, "Results list is empty"

    for i, result in enumerate(results):
        is_valid, msg = validate_experiment_result(result)
        if not is_valid:
            return False, f"Result {i}: {msg}"

    return True, ""


def get_mock_experiment_data() -> List[Dict[str, Any]]:
    """Get mock experiment data for sandbox validation.

    Returns:
        List of mock experiment results conforming to the schema
    """
    return [
        {
            "N": 10,
            "batch": 100,
            "median_step": 25,
            "unsolved_fraction": 0.0,
            "max_steps": 50,
        },
        {
            "N": 20,
            "batch": 100,
            "median_step": 40,
            "unsolved_fraction": 0.05,
            "max_steps": 100,
        },
        {
            "N": 40,
            "batch": 100,
            "median_step": 75,
            "unsolved_fraction": 0.1,
            "max_steps": 200,
        },
    ]


__all__ = [
    "REQUIRED_FIELDS",
    "OPTIONAL_FIELDS",
    "validate_experiment_result",
    "validate_experiment_results",
    "get_mock_experiment_data",
]


==> anc/core/domain_knowledge/main_research_context.md <==
# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization

## Research Objective
Design digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.

## Problem Definition

**3-SAT Instance**: 
- N Boolean variables V_i ∈ {0, 1}
- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation
- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary "memory" variables

**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.

## Baseline DMM Equations (Reference)

The current baseline uses these dynamics:

**State Evolution**:
$$\dot{v}_n = \sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$

**Memory Variables**:
$$\dot{x}_{s,m} = \beta (x_{s,m} + \epsilon) (c_m(v_i,v_j,v_k) - \gamma)$$
$$\dot{x}_{l,m} = \alpha (c_m(v_i,v_j,v_k) - \delta)$$

**Supporting Functions**:
$$c_m = \frac{1}{2}\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$
$$G_{n,m} = \frac{1}{2}q_{n,m}\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$
$$R_{n,m} = \begin{cases}
    \frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \text{if } c_m = \frac{1}{2}(1-q_{n,m}v_n) \\
    0, & \text{otherwise}
\end{cases}$$

**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3

## Dynamics Interpretation

- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)
- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)
- **Memory variables**:
  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses
  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between "push" and "hold" modes
- **Forces on v_n**:
  - **Gradient term** G_n,m: Nudges literals toward satisfaction
  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping

## Code Structure

The Designer Agent would modify these core solve components in the PyTorch implementation:

1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})
2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  
3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)

**Key Constraints**:
- Fixed points must correspond to valid SAT solutions
- No data-dependent control flow (vmap limitation)
- Variables must respect their bounds

## Research Strategy

**Incremental Approach**: Make small, principled modifications to track causal effects
**Evidence-Based**: Build upon successful patterns, avoid failed approaches
**Multi-Scale**: Consider both local dynamics and global scaling behavior

The system uses a multi-agent approach:
- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance
- **Designer**: Designs focused experiments based on planner's recommendations
- **Objective**: Designs objective functions and experiment schedules to guide exploration


==> anc/core/domain_knowledge/metric.py <==
import os, argparse, json, time
import numpy as np
from pathlib import Path


results_dir = Path.cwd() / "experiment_log"
os.makedirs(results_dir, exist_ok=True)


def metric(experiment_id=0, hp=None, solver_id=None):
    # Set SOLVER_ID environment variable if provided
    # This allows sat_solver.py to import from the correct solver module
    if solver_id is not None:
        os.environ['SOLVER_ID'] = str(solver_id)

        # Force reload of sat_solver to pick up new solver components
        import sys
        import importlib

        # Remove cached solver modules (both old package-style and new direct-loaded)
        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]
        for mod in modules_to_remove:
            del sys.modules[mod]

    # Import after setting environment variable so sat_solver picks up correct components
    # Try relative import first (when used as module), fall back to absolute (when run directly)
    try:
        from .sat_solver import run_solver
    except ImportError:
        from sat_solver import run_solver

    # New scaling scheme:
    # N doubles each iteration: 10, 20, 40, 80, 160, 320, ...
    # max_steps: 50, 200, 800, 3200, 10000, 10000, ... (4x each time, capped at 10000)
    # Run each experiment until median is found or max_steps is reached
    # metric = projected max solved N (same definition as before)

    batch = 100
    ratio = 4.3

    Ns = []
    medians = []
    max_solved_N = 0

    # Initial values
    N = 10
    max_steps = 50

    # Store first run results for logging
    unsolved_fraction_0 = None
    median_step_0 = None

    # Run scaling experiments with doubling N and 4x max_steps
    while True:
        unsolved_fraction, median_step = run_solver(
            batch=batch,
            N=N,
            ratio=ratio,
            run_till_median=True,  # Always run until median or max_steps
            max_steps=max_steps,
            verbose=True,
            log_interval=max(100, max_steps // 10),  # Log ~10 times per run
            hp=hp
        )

        Ns.append(N)

        # Store first run results
        if unsolved_fraction_0 is None:
            unsolved_fraction_0 = unsolved_fraction
            median_step_0 = median_step

        if unsolved_fraction < 0.5:
            # Found median solution
            print(f"N={N}  Median steps to solve: {median_step}")
            max_solved_N = N
            medians.append(median_step)

            # Double N and increase max_steps by 4x (capped at 10000)
            N = N * 2
            max_steps = min(max_steps * 4, 10000)
        else:
            # Reached max_steps without finding median
            projected_median = int(max_steps * 0.5 / (1.0 - unsolved_fraction))
            medians.append(projected_median)
            print(f"N={N}  Reached maximum steps ({max_steps}) without finding a median solution. "
                  f"Projected median step: {projected_median}.")
            break

    # Compute power law statistics if we have multiple data points
    if len(Ns) > 1:
        slope = np.polyfit(np.log10(np.array(Ns)), np.log10(np.array(medians)), 1)[0]
        concavity = np.polyfit(np.log10(np.array(Ns)), np.log10(np.array(medians)), 2)[0]

        print(f"Power law exponent (lower is better): {slope:.2f}, "
              f"Concavity in log-log space (lower is better): {concavity:.2f}")
    else:
        slope = None
        concavity = None

    # Project maximum solved N using same formula as before
    projected_max_solved_N = np.round(max_solved_N + (1.0 - unsolved_fraction) / 0.5 * (N - max_solved_N))

    # Save results
    result_path = results_dir / f"experiment_results_{experiment_id}.json"
    with result_path.open("w", encoding="utf-8") as f:
        json.dump({
            "batch": batch,
            "ratio": ratio,
            "unsolved_fraction": unsolved_fraction_0,
            "median_step": median_step_0,
            "Ns": Ns,
            "medians": medians,
            "slope": slope,
            "concavity": concavity,
            "metric": projected_max_solved_N
        }, f, indent=2, ensure_ascii=False)

    # Clean up environment variable
    if solver_id is not None:
        os.environ.pop('SOLVER_ID', None)

    return projected_max_solved_N


if __name__ == "__main__":
    t0 = time.time()
    p = argparse.ArgumentParser()
    p.add_argument("--index", type=int, default=0, help="Index for the run (for logging purposes)")
    args = p.parse_args()
    metric_value = metric(experiment_id=args.index)


==> anc/core/domain_knowledge/objective_baseline.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/core/domain_knowledge/objective_baseline_description.txt <==
Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000

==> anc/core/domain_knowledge/problem_config.json <==
{
  "problem_name": "3SAT_DMM",
  "problem_description": "Digital MemComputing Machine for 3-SAT problem solving",

  "solver_components": [
    {
      "name": "VARIABLES_SPEC",
      "type": "dict",
      "description": "Variable specification dictionary",
      "required": true
    },
    {
      "name": "HYPER_SPACE",
      "type": "dict",
      "description": "Hyperparameter search space",
      "required": true
    },
    {
      "name": "_grad_single",
      "type": "function",
      "description": "Gradient computation function",
      "required": true
    }
  ],

  "required_imports": [
    "torch"
  ],

  "metric_entry_point": "metric.metric",

  "tunable_component_name": "HYPER_SPACE",

  "baseline_filename": "solver_baseline.py",

  "framework_module": "sat_solver"
}


==> anc/core/domain_knowledge/research_goal.txt <==
Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. 
Prioritize robust scaling, with focus on large-N behaviors. 
Aim for polynomial step vs. N scaling, ideally sub-quadratic.
Common pitfall: polynomial at small N, exponentially diverging at large N. 


==> anc/core/domain_knowledge/sat_solver.py <==
# base_sat_solver.py
# ------------------------------------------------------------
# Generic, vmap-based Digital MemComputing solver that works
# ------------------------------------------------------------
import os, json
import importlib.util
import sys
import types, torch, torch.nn as nn
from torch.func import vmap

# Handle both module import and direct execution
try:
    from .dataset import SAT_dataset
except ImportError:
    from dataset import SAT_dataset

# Dynamic import of solver components based on SOLVER_ID environment variable
_solver_id = os.environ.get('SOLVER_ID', None)
if _solver_id is not None:
    # Import from experiment-specific solver using direct file loading
    # This supports workspace-specific solver directories
    import workspace_config
    _solvers_dir = workspace_config.get_solvers_dir()
    _solver_path = _solvers_dir / f"solver_{_solver_id}.py"
    _spec = importlib.util.spec_from_file_location(f"_solver_{_solver_id}", _solver_path)
    _solver_module = importlib.util.module_from_spec(_spec)
    sys.modules[f"_solver_{_solver_id}"] = _solver_module
    _spec.loader.exec_module(_solver_module)
    VARIABLES_SPEC = _solver_module.VARIABLES_SPEC
    HYPER_SPACE = _solver_module.HYPER_SPACE
    _grad_single = _solver_module._grad_single
else:
    # Import from baseline solver
    try:
        from .solver_baseline import VARIABLES_SPEC, HYPER_SPACE, _grad_single
    except ImportError:
        from solver_baseline import VARIABLES_SPEC, HYPER_SPACE, _grad_single

torch.set_default_tensor_type(torch.cuda.FloatTensor if torch.cuda.is_available() else torch.FloatTensor)


def _solved_single(v, idx, sgn):
    """Boolean: all clauses satisfied for ONE instance."""
    v_lit = v[idx] * sgn
    C     = 0.5 * (1.0 - v_lit.max(dim=-1).values)
    return (C < 0.5).all()


# ============================================================#
# 4.  Generic SATSolver                                       #
# ============================================================#
class SATSolver(nn.Module):
    """
    Digital MemComputing machine for batched 3-SAT, parameterised by

    * `variables_spec` – dict(name -> {init, shape})
    * `bounds_spec`    – dict(name -> (low, high))
    * `hyper_params`   – **plain dict** of scalars
    """

    def __init__(self,
                 sat_instance: dict,
                 variables_spec: dict,
                 bounds_spec: dict,
                 hyper_params: dict):
        super().__init__()

        # ---------- problem tensors (no grad) -------------------------------
        self.idx = sat_instance["clause_idx"]          # (B,M,3)
        self.sgn = sat_instance["clause_sign"]         # (B,M,3)
        self.batch, self.M, _ = self.idx.shape
        self.N = variables_spec["v"]["shape"][-1]      # last dim of v

        # ---------- learnable variables -------------------------------------
        self.vars = nn.ParameterDict()
        for name, cfg in variables_spec.items():
            tensor = cfg["init"](cfg["shape"])
            self.vars[name] = nn.Parameter(tensor)

        self.bounds = bounds_spec
        self.var_names = tuple(variables_spec.keys())

        # ---------- hyper-params as namespace -------------------------------
        hp = types.SimpleNamespace(**hyper_params)
        self.hp = hp

        # ---------- build vmapped wrappers AUTOMATICALLY --------------------
        # We vectorize over the leading batch dimension for:
        #   - self.vars: a dict of (B, ...) tensors  (use in_dims dict of zeros)
        #   - self.idx:  (B, M, 3)   -> in_dims = 0
        #   - self.sgn:  (B, M, 3)   -> in_dims = 0
        in_dims_vars = {k: 0 for k in self.var_names}   # pytree spec for dict
        self._grad_batched = vmap(
            lambda vardict, idx, sgn: _grad_single(vardict, idx, sgn, hp),
            in_dims=(in_dims_vars, 0, 0),
            randomness="different"
        )

        self._check_batched = vmap(
            _solved_single, in_dims=(0, 0, 0)
        )

        # ---------- optimiser ----------------------------------------------
        lr = hyper_params.get("lr", 1e-2)
        self.opt = torch.optim.SGD(self.parameters(), lr=lr)

    def _vars_pytree(self):
        # Convert ParameterDict -> plain dict[TENSOR] for functorch
        return {k: self.vars[k] for k in self.var_names}

    # ---------------------------------------------------------------- grad --
    # compute grads via vmapped _grad_single → dict of grads.
    @torch.no_grad()
    def _calc_grads(self):
        grads = self._grad_batched(self._vars_pytree(), self.idx, self.sgn)  # dict of (B, ...) grads
        for name in self.var_names:
            self.vars[name].grad = grads[name]

    # ----------------------------------------------------------- is_solved --
    @torch.no_grad()
    def _is_solved(self):
        v = self.vars["v"]
        return self._check_batched(v, self.idx, self.sgn)

    # ---------------------------------------------------------------- solve --
    @torch.no_grad()
    def solve(self, max_steps=1000, run_till_median=False, verbose=False, log_interval=100):
        """
        Euler integrate for max_steps.
        Returns the fraction of unsolved instances (lower is better).
        """
        median_step = max_steps
        median_flag = False
        for step in range(1, max_steps + 1):
            self.opt.zero_grad()
            self._calc_grads()
            self.opt.step()

            for name, (lo, hi) in self.bounds.items():
                self.vars[name].data.clamp_(lo, hi)

            solved = self._is_solved().sum().item()
            if not median_flag and solved > self.batch // 2:
                median_step = step
                median_flag = True
                if run_till_median:
                    if verbose:
                        print(f"N={self.N}  Step {step}  Solved {solved}/{self.batch} (median reached)")
                    return 1 - solved / self.batch, median_step
            if verbose and (step % log_interval == 0):
                print(f"N={self.N}  Step {step}  Solved {solved}/{self.batch}")
        
        solved = self._is_solved().sum().item()
        if not median_flag:
            # Project median step using current solved count
            median_step = int(max_steps * (self.batch / 2 + 0.5) / (solved + 0.5))
            
        return 1 - solved / self.batch, median_step


# ============================================================#
# 5.  Simple factory for the tuner                            #
# ============================================================#
def make_solver(sat_instance, variables_spec, bounds_spec, hyper_params):
    return SATSolver(
        sat_instance   = sat_instance,
        variables_spec = variables_spec,
        bounds_spec    = bounds_spec,
        hyper_params   = hyper_params
    )


def _materialise_shapes(spec: dict, B, N, M):
    """Return copy with 'shape' resolved to actual tuples."""
    out = {}
    lookup = {"B": B, "N": N, "M": M}
    for name, cfg in spec.items():
        shape = tuple(lookup.get(s, s) for s in cfg["shape"])
        out[name] = dict(cfg)       # shallow copy
        out[name]["shape"] = shape
    return out


def run_solver(batch, N, ratio, run_till_median=False, max_steps=1000, verbose=False, log_interval=100, hp=None):
    M = int(ratio * N)
    var_spec = _materialise_shapes(VARIABLES_SPEC, batch, N, M)
    if hp is None:
        if os.path.exists("best_params.json"):
            hp = json.load(open("best_params.json"))["params"]
            print(f"Using hyper-parameters from 'best_params.json': {hp}")
        else:
            hp = {n: c["default"] for n, c in HYPER_SPACE.items()}
            print(f"Using default hyper-parameters: {hp}")
    bounds = {k: v["bounds"] for k,v in var_spec.items()}
    dataset = SAT_dataset(batch, N, ratio)
    CLAUSE_IDX, CLAUSE_SGN = dataset.generate_instances()
    sat_instance = {"clause_idx": CLAUSE_IDX, "clause_sign": CLAUSE_SGN}

    solver = make_solver(
        sat_instance   = sat_instance,
        variables_spec = var_spec,
        bounds_spec    = bounds,
        hyper_params   = hp
    )

    unsolved_fraction, median_steps = solver.solve(max_steps=max_steps,
                                      run_till_median=run_till_median,
                                      verbose=verbose,
                                      log_interval=log_interval)
    return unsolved_fraction, median_steps


if __name__ == "__main__":
    BATCH, N, RATIO = 100, 50, 4.3
    try:
        HYPER_PARAMS = json.load(open("best_params.json"))["params"]
    except FileNotFoundError:
        HYPER_PARAMS = {n: c["default"] for n, c in HYPER_SPACE.items()}
    unsolved_fraction, _ = run_solver(BATCH, N, RATIO,
                                      run_till_median=False, max_steps=1000, verbose=True, log_interval=100)


==> anc/core/domain_knowledge/schedule_baseline.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/core/domain_knowledge/schedule_baseline_description.txt <==
Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)

==> anc/core/domain_knowledge/solver_baseline.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/core/executor.py <==
import argparse
import importlib
import inspect
import sys
from pathlib import Path
from types import SimpleNamespace
from typing import Optional, List, Dict, Any

from solver_writer import extract_solver_id_from_path
from schedule_loader import load_schedule


def import_callable(module_path: str, workspace: Path):
    if "." not in module_path:
        raise ValueError(f"Entry '{module_path}' must be in module.function format.")
    module_name, func_name = module_path.rsplit(".", 1)

    workspace_path = Path(workspace).resolve()
    workspace_str = str(workspace_path)

    inserted = False
    if workspace_str not in sys.path:
        sys.path.insert(0, workspace_str)
        inserted = True

    try:
        module = importlib.import_module(module_name)
    finally:
        if inserted and sys.path and sys.path[0] == workspace_str:
            sys.path.pop(0)

    if not hasattr(module, func_name):
        raise AttributeError(f"Module '{module_name}' does not define '{func_name}'.")
    return module, getattr(module, func_name)


def execute_schedule(
    design_id: int,
    schedule_id: int
) -> List[Dict[str, Any]]:
    """
    Execute a schedule for a design (NEW MULTI-FIDELITY APPROACH).

    Dynamically loads the schedule function and executes it.
    The schedule function returns a list of experiment results.

    Args:
        design_id: ID of the design to evaluate
        schedule_id: ID of the schedule to use

    Returns:
        List of experiment results, each containing parameters and outcomes.
        Structure: [{'N': 10, 'batch': 100, 'median_step': 25, ...}, ...]
    """
    # Load the schedule function
    schedule_fn = load_schedule(schedule_id)

    # Execute the schedule
    print(f"Executing schedule_{schedule_id} for design_{design_id}...")
    experiment_results = schedule_fn(design_id=design_id)

    print(f"Schedule completed: {len(experiment_results)} experiments executed")
    return experiment_results


==> anc/core/llm_client.py <==
"""OpenAI client wrappers and mocks for structured prompt workflows."""

from __future__ import annotations

import json
import os
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, Iterable, List, Mapping, Optional, Sequence, Type, TypeVar

from openai import OpenAI
from pydantic import BaseModel

import workspace_config

T = TypeVar("T", bound=BaseModel)


@dataclass(frozen=True)
class Message:
    """Simple chat message compatible with the OpenAI Responses API."""

    role: str
    content: str

    def as_dict(self) -> Mapping[str, str]:
        return {"role": self.role, "content": self.content}


class LLMClient:
    """Client that requests structured outputs from OpenAI models."""

    def __init__(
        self,
        model: str,
        *,
        client: Optional[OpenAI] = None,
        debug_dir: Optional[Path] = None,
        log_dir: Optional[Path] = None,
    ) -> None:
        api_key, org_id = _load_credentials()
        if client is None:
            client = OpenAI(api_key=api_key, organization=org_id)
        self._client = client
        self._model = model
        self._debug_dir = debug_dir
        if self._debug_dir:
            self._debug_dir.mkdir(parents=True, exist_ok=True)
        if log_dir is None:
            log_dir = workspace_config.get_llm_log_dir() / "conversations"
        self._log_dir = log_dir
        if self._log_dir:
            self._log_dir.mkdir(parents=True, exist_ok=True)

    @property
    def model(self) -> str:
        return self._model

    def request_structured(
        self,
        messages: Sequence[Message],
        response_model: Type[T],
        *,
        max_output_tokens: Optional[int] = None,
        extra_input: Optional[Iterable[Mapping[str, object]]] = None,
        max_attempts: int = 3,
        retry_reminder: Optional[str] = None,
    ) -> T:
        """
        Send messages to the model and parse the result into the provided Pydantic model.

        Parameters
        ----------
        messages:
            Ordered list of chat messages (must include a system message).
        response_model:
            Pydantic BaseModel subclass describing the expected structured output.
        max_output_tokens:
            Optional cap for generation length.
        extra_input:
            Additional payload entries to append to the request (e.g., tool definitions).
        """
        last_exception: Optional[Exception] = None
        for attempt in range(1, max_attempts + 1):
            raw_response = None
            current_messages = list(messages)
            if attempt > 1 and retry_reminder:
                current_messages = list(messages) + [Message(role="user", content=retry_reminder)]
            try:
                input_payload: List[Mapping[str, object]] = [msg.as_dict() for msg in current_messages]
                if extra_input:
                    input_payload.extend(extra_input)
                response = self._client.responses.parse(
                    model=self._model,
                    input=input_payload,
                    text_format=response_model,
                    max_output_tokens=max_output_tokens,
                    reasoning={
                        "effort": "medium",
                    },
                    text={
                        "verbosity": "low"
                    }
                )
                parsed = response.output_parsed
                if not isinstance(parsed, response_model):
                    raise TypeError(
                        f"Parsed response is not of expected type {response_model.__name__}"
                    )
                raw_response = response.model_dump()
                self._log_interaction(current_messages, extra_input, response_model, parsed, raw_response)
                return parsed
            except Exception as exc:
                last_exception = exc
                if self._debug_dir and raw_response is not None:
                    timestamp = int(time.time() * 1000)
                    debug_path = self._debug_dir / f"{response_model.__name__}_{timestamp}.json"
                    with debug_path.open("w", encoding="utf-8") as fh:
                        json.dump(raw_response, fh, indent=2, ensure_ascii=False)
                self._log_interaction(current_messages, extra_input, response_model, None, raw_response, error=str(exc))
                if attempt < max_attempts:
                    time.sleep(1)
                else:
                    raise RuntimeError(
                        f"Failed to obtain structured response for {response_model.__name__}: {exc}"
                    ) from exc

    def _log_interaction(
        self,
        messages: Sequence[Message],
        extra_input: Optional[Iterable[Mapping[str, object]]],
        response_model: Type[T],
        parsed: Optional[T],
        raw_response: Optional[Mapping[str, object]],
        error: Optional[str] = None,
    ) -> None:
        if not self._log_dir:
            return
        timestamp = int(time.time() * 1000)
        log_path = self._log_dir / f"{timestamp}_{response_model.__name__}.json"
        try:
            entry: Dict[str, object] = {
                "timestamp": timestamp,
                "model": self._model,
                "response_model": response_model.__name__,
                "messages": [msg.as_dict() for msg in messages],
            }
            if extra_input:
                entry["extra_input"] = list(extra_input)
            if parsed is not None:
                if hasattr(parsed, "model_dump"):
                    entry["parsed_output"] = parsed.model_dump()
                else:
                    entry["parsed_output"] = parsed
            if raw_response is not None:
                entry["raw_response"] = raw_response
            if error:
                entry["error"] = error
            with log_path.open("w", encoding="utf-8") as fh:
                json.dump(entry, fh, indent=2, ensure_ascii=False)
        except Exception:
            # Swallow logging failures to avoid impacting main flow.
            pass


def _load_credentials() -> tuple[str, Optional[str]]:
    api_key = os.environ.get("OPENAI_API_KEY")
    org_id = os.environ.get("OPENAI_ORG_ID")

    if not api_key:
        raise EnvironmentError(
            "OpenAI API key not found. Set OPENAI_API_KEY."
        )

    return api_key, org_id



__all__ = ["LLMClient", "Message"]


==> anc/core/mcgs.py <==
"""Monte Carlo Graph Search utilities for experiment scheduling.

Refactored to support dynamic objective functions and rebuilt from designs on-demand.
No longer persists to mcgs_graph.json - graph is rebuilt each time with the current objective.
"""

from __future__ import annotations

import math
import warnings
from collections import deque
from dataclasses import dataclass, field
from typing import Dict, List, Optional, Tuple, Callable, Any

from database.schema import Design


@dataclass
class GraphNode:
    """
    Node in the Monte Carlo Graph representing a design.

    Note: Fields renamed from experiment_id to design_id for consistency.
    """
    design_id: int
    objective: Optional[float] = None
    visit_count: float = 1.0
    timestamp: Optional[str] = None
    short_name: Optional[str] = None
    parent_edges: List[dict] = field(default_factory=list)  # {"parent_id": int, "weight": float}
    children: List[int] = field(default_factory=list)
    rank_score: float = 0.0
    last_puct: float = 0.0

    def to_dict(self) -> dict:
        return {
            "design_id": self.design_id,
            "objective": self.objective,
            "visit_count": self.visit_count,
            "timestamp": self.timestamp,
            "short_name": self.short_name,
            "parent_edges": self.parent_edges,
            "children": self.children,
            "rank_score": self.rank_score,
            "last_puct": self.last_puct,
        }


class MonteCarloGraph:
    """
    Monte Carlo Graph Search for design ranking and selection.

    Key changes from original:
    - No persistence (no save() method, no mcgs_graph.json)
    - Builds from Design objects instead of JSONL records
    - Supports dynamic objective functions
    - Uses design_id instead of experiment_id
    - Supports objective-specific filtering to only rank designs evaluated
      with the same objective (important for multi-objective optimization)
    """

    def __init__(
        self,
        *,
        c_puct: float = 0.1,
        decay_factor: float = 0.9,
        min_contribution: float = 1e-4,
    ) -> None:
        """
        Initialize Monte Carlo Graph.

        Args:
            c_puct: Exploration constant for PUCT scoring
            decay_factor: Decay factor for visit propagation
            min_contribution: Minimum contribution threshold for propagation
        """
        self.c_puct = c_puct
        self.decay_factor = decay_factor
        self.min_contribution = min_contribution
        self._nodes: Dict[int, GraphNode] = {}

    # ------------------------------------------------------------------ #
    # Graph Building                                                     #
    # ------------------------------------------------------------------ #
    def build_from_designs(
        self,
        designs: List[Design],
        objective_fn: Callable[[List[Dict[str, Any]]], float],
        objective_id: Optional[int] = None
    ) -> None:
        """
        Build the graph from a list of designs with a dynamic objective function.

        Args:
            designs: List of Design objects from the database
            objective_fn: Function that takes experiments list and returns a objective.
                         This allows dynamic objective functions that can change
                         based on research goals.
            objective_id: Optional objective ID to filter designs. If provided, only
                         designs with matching objective_id will be included in the graph.
                         This allows ranking designs evaluated with the same objective.
                         If None, all designs are included (backward compatible).

        Example:
            def my_objective(experiments):
                # Extract raw stats and compute custom objective
                if not experiments:
                    return 0.0
                last_exp = experiments[-1]
                return last_exp.get('scaling_fit', {}).get('power_law_b', 0.0)

            # Include all designs (backward compatible)
            graph.build_from_designs(designs, my_objective)

            # Only include designs evaluated with objective 2
            graph.build_from_designs(designs, my_objective, objective_id=2)
        """
        self._nodes.clear()

        # Filter designs by objective_id if provided
        if objective_id is not None:
            designs = [d for d in designs if d.objective_id == objective_id]

            # Early return if no designs match the objective_id
            if not designs:
                warnings.warn(
                    f"No designs found with objective_id={objective_id}. "
                    "Graph will be empty.",
                    UserWarning
                )
                return

        for design in designs:
            # Compute objective using the objective function
            objective = objective_fn(design.experiments) if design.experiments else None

            # Extract reference weights as parent edges
            references = [
                (rw.design_id, rw.weight)
                for rw in design.reference_weights
            ]

            # Create or update node
            node = GraphNode(
                design_id=design.design_id,
                objective=objective,
                visit_count=1.0,
                timestamp=design.timestamp,
                short_name=design.short_name,
            )
            self._nodes[design.design_id] = node
            self._update_parent_edges(node, references)

        # Build children relationships and propagate visits
        self._refresh_children()
        for design in designs:
            references = [(rw.design_id, rw.weight) for rw in design.reference_weights]
            if references:
                self._propagate_visit_counts(design.design_id, references)

    def add_design(
        self,
        design: Design,
        objective_fn: Callable[[List[Dict[str, Any]]], float]
    ) -> None:
        """
        Add a single design to the existing graph.

        Args:
            design: Design object to add
            objective_fn: Function to compute objective from experiments
        """
        objective = objective_fn(design.experiments) if design.experiments else None
        references = [(rw.design_id, rw.weight) for rw in design.reference_weights]

        node = self._nodes.get(design.design_id)
        if node is None:
            node = GraphNode(design_id=design.design_id)
            self._nodes[design.design_id] = node

        node.objective = objective
        node.timestamp = design.timestamp
        node.short_name = design.short_name
        node.visit_count = max(node.visit_count, 1.0)

        self._update_parent_edges(node, references)
        self._refresh_children()
        self._propagate_visit_counts(design.design_id, references)

    def get_node(self, design_id: int) -> Optional[GraphNode]:
        """Get a node by design ID."""
        return self._nodes.get(int(design_id))

    # ------------------------------------------------------------------ #
    # Ranking                                                            #
    # ------------------------------------------------------------------ #
    def get_ranked_nodes(self, limit: Optional[int] = None) -> List[dict]:
        """
        Get designs ranked by PUCT score (exploitation + exploration).

        Args:
            limit: Maximum number of nodes to return

        Returns:
            List of dicts with design_id, objective, visit_count, rank_score, puct
        """
        scores = self._compute_puct_scores()
        if limit is not None:
            scores = scores[:limit]
        return scores

    def get_node_context(self, design_id: int) -> dict:
        """Get context information for a specific design."""
        node = self._nodes.get(int(design_id))
        if not node:
            return {}
        return {
            "design_id": node.design_id,
            "objective": node.objective,
            "visit_count": node.visit_count,
            "rank_score": node.rank_score,
            "puct": node.last_puct,
            "timestamp": node.timestamp,
        }

    # ------------------------------------------------------------------ #
    # Internal helpers                                                   #
    # ------------------------------------------------------------------ #
    def _update_parent_edges(
        self,
        node: GraphNode,
        references: List[Tuple[int, float]]
    ) -> None:
        """Update parent edges for a node."""
        node.parent_edges = []
        for parent_id, weight in references:
            # Ensure parent node exists (even if empty)
            if parent_id not in self._nodes:
                self._nodes[parent_id] = GraphNode(design_id=parent_id)
            node.parent_edges.append({
                "parent_id": parent_id,
                "weight": float(weight)
            })

    def _refresh_children(self) -> None:
        """Rebuild children lists from parent edges."""
        # Clear all children
        for node in self._nodes.values():
            node.children.clear()

        # Rebuild from parent edges
        for node in self._nodes.values():
            for edge in node.parent_edges:
                parent_id = edge["parent_id"]
                parent = self._nodes.get(parent_id)
                if parent is None:
                    continue
                if node.design_id not in parent.children:
                    parent.children.append(node.design_id)

    def _propagate_visit_counts(
        self,
        node_id: int,
        references: List[Tuple[int, float]]
    ) -> None:
        """
        Distribute visit counts upwards using weighted, decayed contributions.

        This implements the key MCGS idea: frequently referenced designs
        get higher visit counts, making them less likely to be explored again
        (favoring exploitation of less-explored promising designs).
        """
        node = self._nodes.get(node_id)
        if not node:
            return

        visited: Dict[int, float] = {}
        queue: deque[Tuple[int, float, int]] = deque(
            (parent_id, weight, 0)
            for parent_id, weight in references
            if weight > 0
        )

        while queue:
            current, weight, depth = queue.popleft()
            if weight <= 0:
                continue

            visited[current] = visited.get(current, 0.0) + weight
            ancestor = self._nodes.get(current)
            if ancestor is None:
                continue

            next_depth = depth + 1
            for edge in ancestor.parent_edges:
                parent_id = edge["parent_id"]
                combined_weight = weight * edge["weight"] * (self.decay_factor ** next_depth)
                if combined_weight < self.min_contribution:
                    continue
                queue.append((parent_id, combined_weight, next_depth))

        # Apply accumulated contributions
        for ancestor_id, contribution in visited.items():
            ancestor_node = self._nodes.get(ancestor_id)
            if ancestor_node:
                ancestor_node.visit_count += contribution

    def _compute_puct_scores(self) -> List[dict]:
        """
        Compute PUCT (Predictor + Upper Confidence Bound) scores for all nodes.

        PUCT = exploitation + exploration
             = rank_score + c_puct * prior * sqrt(total_visits) / (1 + node_visits)

        Higher scores indicate designs that should be examined more closely.
        """
        # Compute rank scores (normalized objectives)
        objectives = [
            (node.objective if node.objective is not None else float("-inf"), node.design_id)
            for node in self._nodes.values()
        ]
        valid_objectives = [item for item in objectives if item[0] != float("-inf")]

        rank_map: Dict[int, float] = {}
        if len(valid_objectives) <= 1:
            # All same rank if ≤1 valid objective
            for _, node_id in objectives:
                rank_map[node_id] = 1.0
        else:
            # Normalize to [0, 1] based on sorted position (descending for minimization)
            # Lower objective → higher rank_score (better)
            sorted_objectives = sorted(valid_objectives, key=lambda x: x[0], reverse=True)
            total = len(sorted_objectives)
            for idx, (_, node_id) in enumerate(sorted_objectives, start=1):
                rank_map[node_id] = (idx - 1) / (total - 1)

        # Assign 0.0 to invalid objectives
        for objective_value, node_id in objectives:
            if objective_value == float("-inf"):
                rank_map.setdefault(node_id, 0.0)

        # Compute PUCT scores
        total_nodes = max(len(self._nodes), 1)
        total_visits = sum(node.visit_count for node in self._nodes.values())
        if total_visits <= 0:
            total_visits = 1.0

        prior = 1.0
        scored: List[dict] = []

        for node in self._nodes.values():
            node.rank_score = rank_map.get(node.design_id, 0.0)
            exploration = self.c_puct * prior * math.sqrt(total_visits) / (1.0 + node.visit_count)
            node.last_puct = node.rank_score + exploration

            scored.append({
                "design_id": node.design_id,
                "objective": node.objective,
                "visit_count": node.visit_count,
                "rank_score": node.rank_score,
                "puct": node.last_puct,
            })

        # Sort by PUCT (descending)
        scored.sort(key=lambda d: d["puct"], reverse=True)
        return scored


def compute_default_objective(experiments: List[Dict[str, Any]]) -> float:
    """
    Placeholder for default objective computation.
    """

    raise NotImplementedError("Default objective function is not implemented.")


__all__ = ["MonteCarloGraph", "GraphNode", "compute_default_objective"]


==> anc/core/meta_agent_state.py <==
"""State management for meta-agent.

This module manages persistent state for the meta-agent, including research
assessments, objective directions, and weight adjustments. State is stored
in meta_agent[_workspace]/state.json with workspace suffix when configured.
"""

from __future__ import annotations

import json
from dataclasses import dataclass, asdict
from pathlib import Path
from threading import Lock
from typing import Dict, List, Optional

from database.schema import create_timestamp
import workspace_config


@dataclass
class MetaAgentState:
    """State output from a meta-agent round.

    Attributes:
        round_id: Meta-agent round number
        timestamp: ISO format timestamp
        research_phase: Current phase (exploring, converging, stuck, breakthrough_needed, refining)
        research_assessment: Analysis of current research progress
        objective_directions: Guidance for next objective generation
        weight_adjustments: Dict mapping objective_id to weight multiplier
    """
    round_id: int
    timestamp: str
    research_phase: str
    research_assessment: str
    objective_directions: str
    weight_adjustments: Dict[int, float]


_state_lock = Lock()


def _get_state_dir() -> Path:
    """Get the meta-agent state directory using workspace configuration."""
    return workspace_config.get_meta_agent_dir()


def _get_state_file() -> Path:
    """Get the meta-agent state file path."""
    return _get_state_dir() / "state.json"


def _read_state_data() -> dict:
    """Read state data from file (thread-safe).

    Returns:
        Dictionary with 'current' and 'history' keys
    """
    state_file = _get_state_file()
    with _state_lock:
        if not state_file.exists():
            return {"current": None, "history": []}

        try:
            with state_file.open("r", encoding="utf-8") as f:
                data = json.load(f)
                # Ensure expected structure
                if "current" not in data:
                    data["current"] = None
                if "history" not in data:
                    data["history"] = []
                return data
        except (json.JSONDecodeError, IOError):
            return {"current": None, "history": []}


def _write_state_data(data: dict) -> None:
    """Write state data to file (thread-safe).

    Args:
        data: Dictionary with 'current' and 'history' keys
    """
    state_file = _get_state_file()
    with _state_lock:
        state_file.parent.mkdir(parents=True, exist_ok=True)
        with state_file.open("w", encoding="utf-8") as f:
            json.dump(data, f, indent=2, ensure_ascii=False)


def _state_to_dict(state: MetaAgentState) -> dict:
    """Convert MetaAgentState to serializable dict.

    Ensures weight_adjustments keys are strings for JSON compatibility.
    """
    d = asdict(state)
    # JSON requires string keys
    d["weight_adjustments"] = {str(k): v for k, v in state.weight_adjustments.items()}
    return d


def _dict_to_state(d: dict) -> MetaAgentState:
    """Convert dict to MetaAgentState.

    Converts weight_adjustments keys back to integers.
    """
    # Convert string keys back to integers
    weight_adjustments = {int(k): v for k, v in d.get("weight_adjustments", {}).items()}
    return MetaAgentState(
        round_id=d["round_id"],
        timestamp=d["timestamp"],
        research_phase=d["research_phase"],
        research_assessment=d["research_assessment"],
        objective_directions=d["objective_directions"],
        weight_adjustments=weight_adjustments,
    )


def save_meta_agent_state(state: MetaAgentState) -> None:
    """Save meta-agent state, adding to history.

    Args:
        state: MetaAgentState to save
    """
    data = _read_state_data()

    state_dict = _state_to_dict(state)

    # Add current to history if it exists
    if data["current"] is not None:
        data["history"].append(data["current"])

    # Set new current
    data["current"] = state_dict

    _write_state_data(data)


def load_meta_agent_state() -> Optional[MetaAgentState]:
    """Load the current meta-agent state.

    Returns:
        Current MetaAgentState or None if no state exists
    """
    data = _read_state_data()
    if data["current"] is None:
        return None
    return _dict_to_state(data["current"])


def list_meta_agent_history() -> List[MetaAgentState]:
    """Get all historical meta-agent states.

    Returns:
        List of MetaAgentState in chronological order (oldest first)
    """
    data = _read_state_data()
    history = [_dict_to_state(d) for d in data.get("history", [])]
    # Add current if exists
    if data["current"] is not None:
        history.append(_dict_to_state(data["current"]))
    return history


def get_latest_weight_adjustments() -> Dict[int, float]:
    """Get weight adjustments from the latest meta-agent state.

    Returns:
        Dict mapping objective_id to weight multiplier, empty if no state
    """
    state = load_meta_agent_state()
    if state is None:
        return {}
    return state.weight_adjustments


def get_latest_objective_directions() -> Optional[str]:
    """Get objective directions from the latest meta-agent state.

    Returns:
        Objective directions string or None if no state
    """
    state = load_meta_agent_state()
    if state is None:
        return None
    return state.objective_directions


def get_effective_meta_weights() -> Dict[int, float]:
    """Get effective meta weights from the latest state.

    Returns:
        Dict mapping objective_id to weight multiplier
    """
    state = load_meta_agent_state()
    if state is None:
        return {}

    return dict(state.weight_adjustments)


def create_meta_agent_state(
    round_id: int,
    research_phase: str,
    research_assessment: str,
    objective_directions: str,
    weight_adjustments: Dict[int, float],
) -> MetaAgentState:
    """Create a new MetaAgentState with current timestamp.

    Args:
        round_id: Meta-agent round number
        research_phase: Current research phase
        research_assessment: Analysis of research progress
        objective_directions: Guidance for next objective
        weight_adjustments: Dict of objective_id to weight multiplier

    Returns:
        New MetaAgentState instance
    """
    return MetaAgentState(
        round_id=round_id,
        timestamp=create_timestamp(),
        research_phase=research_phase,
        research_assessment=research_assessment,
        objective_directions=objective_directions,
        weight_adjustments=weight_adjustments,
    )


__all__ = [
    "MetaAgentState",
    "save_meta_agent_state",
    "load_meta_agent_state",
    "list_meta_agent_history",
    "get_latest_weight_adjustments",
    "get_latest_objective_directions",
    "get_effective_meta_weights",
    "create_meta_agent_state",
]


==> anc/core/objective_loader.py <==
"""Dynamic objective loading utilities."""

import importlib.util
import sys
from pathlib import Path
from typing import Any, Callable, Dict, List

import workspace_config


def load_objective(objective_id: int) -> Callable:
    """Load objective function by ID.

    Args:
        objective_id: ID of the objective to load (corresponds to objectives/objective_N.py)

    Returns:
        Callable objective function with signature: objective(experiment_results: List[Dict]) -> float

    Raises:
        FileNotFoundError: If objective file doesn't exist
        ImportError: If objective module cannot be imported
        AttributeError: If objective function is not defined in module
    """
    objectives_dir = workspace_config.get_objectives_dir()
    objective_path = objectives_dir / f"objective_{objective_id}.py"

    if not objective_path.exists():
        raise FileNotFoundError(
            f"Objective file not found: {objective_path}\n"
            f"Available objectives: {list_available_objectives()}"
        )

    # Load module directly from file path (avoids module name conflicts with workspace)
    module_name = f"objective_{objective_id}"

    # Create a unique module name to avoid conflicts
    full_module_name = f"_loaded_objectives.objective_{objective_id}"

    # Always reload to support dynamic updates
    spec = importlib.util.spec_from_file_location(full_module_name, objective_path)
    if spec is None or spec.loader is None:
        raise ImportError(f"Could not load objective module from {objective_path}")

    module = importlib.util.module_from_spec(spec)
    sys.modules[full_module_name] = module
    spec.loader.exec_module(module)

    # Get the objective function
    if not hasattr(module, "objective"):
        raise AttributeError(
            f"Objective module {objective_path} must define an 'objective' function"
        )

    objective_fn = module.objective
    return objective_fn


def list_available_objectives() -> List[int]:
    """List all available objective IDs.

    Returns:
        Sorted list of objective IDs found in objectives/ directory
    """
    objectives_dir = workspace_config.get_objectives_dir()
    if not objectives_dir.exists():
        return []

    objective_ids = []
    for objective_file in objectives_dir.glob("objective_*.py"):
        try:
            objective_id = int(objective_file.stem.split("_")[1])
            objective_ids.append(objective_id)
        except (IndexError, ValueError):
            # Skip files that don't match objective_N.py pattern
            continue

    return sorted(objective_ids)


def get_next_objective_id() -> int:
    """Get the next available objective ID for creating new objectives.

    Returns:
        Next unused objective ID (max existing ID + 1, or 1 if none exist)
    """
    existing = list_available_objectives()
    if not existing:
        return 1
    return max(existing) + 1


def validate_objective(objective_fn: Callable) -> bool:
    """Validate that an objective function has the correct signature.

    Args:
        objective_fn: Function to validate

    Returns:
        True if valid, False otherwise
    """
    import inspect

    # Check it's callable
    if not callable(objective_fn):
        return False

    # Check signature accepts experiment_results parameter
    sig = inspect.signature(objective_fn)
    params = list(sig.parameters.keys())

    # Should have at least experiment_results parameter (may have default)
    if not params or params[0] != "experiment_results":
        return False

    return True


__all__ = [
    "load_objective",
    "list_available_objectives",
    "get_next_objective_id",
    "validate_objective",
]


==> anc/core/objective_metadata.py <==
"""Metadata management for objective functions.

This module manages metadata for generated objective functions, storing
descriptions and creation information separately from the executable code.
Metadata is stored in objectives/metadata.json.
"""

from __future__ import annotations

import json
from pathlib import Path
from threading import Lock
from typing import Dict, Optional

from database.schema import create_timestamp
import workspace_config

_metadata_lock = Lock()


def _get_metadata_file() -> Path:
    """Get the metadata file path using workspace configuration."""
    return workspace_config.get_objectives_dir() / "metadata.json"


def _read_metadata() -> Dict[str, dict]:
    """Read metadata from file (thread-safe).

    Returns:
        Dictionary mapping objective_id (as string) to metadata dict
    """
    metadata_file = _get_metadata_file()
    with _metadata_lock:
        if not metadata_file.exists():
            return {}

        try:
            with metadata_file.open("r", encoding="utf-8") as f:
                return json.load(f)
        except (json.JSONDecodeError, IOError):
            return {}


def _write_metadata(metadata: Dict[str, dict]) -> None:
    """Write metadata to file (thread-safe).

    Args:
        metadata: Dictionary mapping objective_id to metadata dict
    """
    metadata_file = _get_metadata_file()
    with _metadata_lock:
        metadata_file.parent.mkdir(parents=True, exist_ok=True)
        with metadata_file.open("w", encoding="utf-8") as f:
            json.dump(metadata, f, indent=2, ensure_ascii=False)


def save_objective_metadata(
    objective_id: int,
    description: str,
    round_id: int,
) -> None:
    """Save metadata for an objective function.

    Args:
        objective_id: Unique identifier for the objective
        description: Human-readable description of what the objective measures
        round_id: Objective round ID that created this objective
    """
    metadata = _read_metadata()

    metadata[str(objective_id)] = {
        "objective_id": objective_id,
        "description": description,
        "created_round": round_id,
        "created_timestamp": create_timestamp(),
    }

    _write_metadata(metadata)


def load_objective_metadata(objective_id: int) -> Optional[dict]:
    """Load metadata for a specific objective.

    Args:
        objective_id: The objective ID to look up

    Returns:
        Metadata dict if found, None otherwise
    """
    metadata = _read_metadata()
    return metadata.get(str(objective_id))


def list_objective_metadata() -> Dict[str, dict]:
    """Get metadata for all objectives.

    Returns:
        Dictionary mapping objective_id (as string) to metadata dict
    """
    return _read_metadata()


def get_objective_description(objective_id: int, default: str = "No description available") -> str:
    """Get the description for an objective.

    Args:
        objective_id: The objective ID to look up
        default: Default value if description not found

    Returns:
        Description string or default value
    """
    metadata = load_objective_metadata(objective_id)
    if metadata:
        return metadata.get("description", default)
    return default


__all__ = [
    "save_objective_metadata",
    "load_objective_metadata",
    "list_objective_metadata",
    "get_objective_description",
]


==> anc/core/objectives/__init__.py <==
"""Objectives package for dynamically generated objective functions."""


==> anc/core/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Extrapolation using R\u00b2-weighted power law and exponential fits to estimate log10(median steps) at N=2000",
    "created_round": 0,
    "created_timestamp": "2025-12-28T18:50:05.792103Z"
  }
}


==> anc/core/objectives/objective_0.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/core/problem_config.py <==
"""Problem configuration loader for research automation system.

This module provides a problem-agnostic interface to load problem-specific
configuration from domain_knowledge/problem_config.json.
"""

from __future__ import annotations

import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Dict, List, Optional


@dataclass
class SolverComponent:
    """Specification for a solver component (variable, hyperparameter space, function, etc.)."""
    name: str
    type: str  # "dict", "function", etc.
    description: str
    required: bool = True

    @classmethod
    def from_dict(cls, data: Dict[str, Any]) -> SolverComponent:
        return cls(
            name=data["name"],
            type=data["type"],
            description=data["description"],
            required=data.get("required", True)
        )


@dataclass
class ProblemConfig:
    """Configuration for a research problem.

    This configuration defines the interface between problem-specific code
    (in domain_knowledge/) and problem-agnostic orchestration code.

    Attributes:
        problem_name: Name of the research problem
        problem_description: Description of the problem
        solver_components: List of solver component specifications
        required_imports: List of required Python imports
        metric_entry_point: Entry point for metric evaluation
        tunable_component_name: Name of the component to be tuned
        baseline_filename: Filename of baseline solver implementation
        framework_module: Module name for the solver framework
        default_schedule_id: Default schedule ID for multi-fidelity optimization (default: 0)
        default_objective_id: Default objective ID for multi-fidelity optimization (default: 0)
        scheduler_frequency: Run scheduler/objective agents every N iterations (default: 5)
    """
    problem_name: str
    problem_description: str
    solver_components: List[SolverComponent]
    required_imports: List[str]
    metric_entry_point: str
    tunable_component_name: str
    baseline_filename: str
    framework_module: str
    default_schedule_id: int = 0
    default_objective_id: int = 0
    scheduler_frequency: int = 5

    @classmethod
    def load(cls, config_path: Optional[Path] = None) -> ProblemConfig:
        """Load problem configuration from JSON file.

        Args:
            config_path: Path to problem_config.json. If None, uses
                        domain_knowledge/problem_config.json in project root.

        Returns:
            ProblemConfig instance
        """
        if config_path is None:
            # Default to domain_knowledge/problem_config.json
            root = Path(__file__).parent
            config_path = root / "domain_knowledge" / "problem_config.json"

        if not config_path.exists():
            raise FileNotFoundError(
                f"Problem configuration not found at {config_path}. "
                f"Please ensure domain_knowledge/problem_config.json exists."
            )

        with open(config_path, "r", encoding="utf-8") as f:
            data = json.load(f)

        return cls(
            problem_name=data["problem_name"],
            problem_description=data["problem_description"],
            solver_components=[
                SolverComponent.from_dict(comp)
                for comp in data["solver_components"]
            ],
            required_imports=data["required_imports"],
            metric_entry_point=data["metric_entry_point"],
            tunable_component_name=data["tunable_component_name"],
            baseline_filename=data.get("baseline_filename", "solver_baseline.py"),
            framework_module=data.get("framework_module", "sat_solver"),
            default_schedule_id=data.get("default_schedule_id", 0),
            default_objective_id=data.get("default_objective_id", 0),
            scheduler_frequency=data.get("scheduler_frequency", 5)
        )

    def get_component_names(self) -> List[str]:
        """Get list of all solver component names."""
        return [comp.name for comp in self.solver_components]

    def get_required_component_names(self) -> List[str]:
        """Get list of required solver component names."""
        return [comp.name for comp in self.solver_components if comp.required]

    def get_component_by_name(self, name: str) -> Optional[SolverComponent]:
        """Get component specification by name."""
        for comp in self.solver_components:
            if comp.name == name:
                return comp
        return None

    def get_import_patterns(self) -> List[str]:
        """Get list of import patterns to check for (e.g., 'import torch', 'from torch')."""
        patterns = []
        for imp in self.required_imports:
            patterns.append(f"import {imp}")
            patterns.append(f"from {imp}")
        return patterns

    @property
    def num_components(self) -> int:
        """Get number of solver components."""
        return len(self.solver_components)


# Singleton instance - loaded once per process
_config_instance: Optional[ProblemConfig] = None


def get_problem_config(reload: bool = False) -> ProblemConfig:
    """Get singleton ProblemConfig instance.

    Args:
        reload: If True, reload configuration from disk

    Returns:
        ProblemConfig instance
    """
    global _config_instance

    if _config_instance is None or reload:
        _config_instance = ProblemConfig.load()

    return _config_instance


==> anc/core/prompt_formatter.py <==
"""Utilities for rendering prompt templates with project context.

Refactored to use DatabaseManager and support dynamic objective functions.
"""

from __future__ import annotations

import json
import re
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Dict, Iterable, Mapping, Optional, List, Sequence, Callable

from database.manager import DatabaseManager
from database.schema import Design
from mcgs import MonteCarloGraph, compute_default_objective
from problem_config import get_problem_config
import workspace_config


_PLACEHOLDER_PATTERN = re.compile(r"\{([A-Za-z_][A-Za-z0-9_]*)\}")


def _safe_format(template: str, context: Mapping[str, Any]) -> str:
    def replace(match: re.Match[str]) -> str:
        key = match.group(1)
        if key not in context:
            raise KeyError(key)
        return str(context[key])

    formatted = _PLACEHOLDER_PATTERN.sub(replace, template)
    return formatted.replace("{{", "{").replace("}}", "}")


def _indent(text: str, prefix: str) -> str:
    return "\n".join(f"{prefix}{line}" for line in text.splitlines() or [""])


def _read_text(path: Path, default: str = "") -> str:
    try:
        return path.read_text(encoding="utf-8")
    except FileNotFoundError:
        return default


def _load_json(path: Path) -> Any:
    if not path.is_file():
        raise FileNotFoundError(f"JSON file not found: {path}")
    with path.open("r", encoding="utf-8") as fh:
        return json.load(fh)


@dataclass(frozen=True)
class PromptTemplate:
    name: str
    path: Path

    def render(self, context: Mapping[str, Any]) -> str:
        template = _read_text(self.path)
        try:
            return _safe_format(template, context)
        except KeyError as exc:
            missing = exc.args[0]
            raise KeyError(f"Missing placeholder '{missing}' for prompt '{self.name}'") from exc


class PromptRepository:
    """Load prompt templates from disk."""

    def __init__(self, base_dir: Path) -> None:
        self._base_dir = base_dir
        if not self._base_dir.exists():
            raise FileNotFoundError(f"Prompt directory not found: {base_dir}")

    def load(self, relative_path: str) -> PromptTemplate:
        path = (self._base_dir / relative_path).resolve()
        if not path.is_file():
            raise FileNotFoundError(f"Prompt file not found: {path}")
        return PromptTemplate(name=relative_path, path=path)


class PromptFormatter:
    """Render prompts with pre-populated research context.

    Refactored to use DatabaseManager instead of JSONL files.
    Supports dynamic objective functions for MCGS ranking.
    """

    def __init__(
        self,
        prompt_dir: Path,
        knowledge_dir: Path,
        database_manager: DatabaseManager,
        *,
        objective_fn: Optional[Callable[[List[Dict[str, Any]]], float]] = None,
        current_objective_id: int = 0,
        num_designers: int = 2,
        max_design_summaries: int = 50,
        max_design_detail: int = 6,
        max_designer_references: int = 3,
    ) -> None:
        """
        Initialize prompt formatter.

        Args:
            prompt_dir: Directory containing prompt templates
            knowledge_dir: Directory containing domain knowledge files
            database_manager: DatabaseManager instance
            objective_fn: Function to compute metrics from experiments (for MCGS)
            current_objective_id: Current objective ID being used (default: 0)
            num_designers: Number of designer agents per planner round
            max_design_summaries: Maximum designs to include in summaries
            max_design_detail: Maximum designs to show in detail
            max_designer_references: Maximum reference designs per designer
        """
        self._repo = PromptRepository(prompt_dir)
        self._knowledge_dir = knowledge_dir
        self._db = database_manager
        self._project_root = prompt_dir.resolve().parent
        self._objective_fn = objective_fn or compute_default_objective
        self._current_objective_id = current_objective_id
        self._num_designers = num_designers
        self._max_design_summaries = max_design_summaries
        self._max_design_detail = max_design_detail
        self._max_designer_references = max_designer_references
        self._recent_summary_count = 5

        # Build MCGS graph from current database
        self._graph = MonteCarloGraph()
        self._rebuild_graph()

        # Build default context
        self._defaults = self._build_defaults()

    # ------------------------------------------------------------------ #
    # Public API                                                         #
    # ------------------------------------------------------------------ #
    def format(self, relative_path: str, extra_context: Optional[Mapping[str, Any]] = None) -> str:
        """Render a prompt template with context."""
        template = self._repo.load(relative_path)
        context = dict(self._defaults)
        if extra_context:
            context.update(extra_context)
        return template.render(context)

    def base_context(self) -> Dict[str, Any]:
        """Return a copy of the default context (useful for inspection/tests)."""
        return dict(self._defaults)

    def rebuild_context(
        self,
        objective_fn: Optional[Callable[[List[Dict[str, Any]]], float]] = None,
        new_objective_id: Optional[int] = None,
        filter_by_objective: bool = False
    ) -> None:
        """
        Rebuild the context with a new objective function.

        Useful when the objective function changes during research.

        Args:
            objective_fn: New objective function to use (if provided)
            new_objective_id: New objective ID to track (if provided)
            filter_by_objective: If True and new_objective_id is provided, filter MCGS graph
                                to only include designs from that objective (default: False)
        """
        if objective_fn is not None:
            self._objective_fn = objective_fn
        if new_objective_id is not None:
            self._current_objective_id = new_objective_id

        # Rebuild graph with optional filtering
        if filter_by_objective and new_objective_id is not None:
            self._rebuild_graph(objective_id=new_objective_id)
        else:
            self._rebuild_graph()

        self._defaults = self._build_defaults()


    # ------------------------------------------------------------------ #
    # Context construction                                               #
    # ------------------------------------------------------------------ #
    def _rebuild_graph(self, objective_id: Optional[int] = None) -> None:
        """
        Rebuild MCGS graph from database with current objective function.

        Args:
            objective_id: If provided, filter designs to only those associated with this objective.
                         If None, uses all designs (default behavior).
        """
        designs = self._db.get_all_designs()
        # Use MCGS built-in filtering by objective_id
        self._graph.build_from_designs(designs, self._objective_fn, objective_id=objective_id)

    def _build_defaults(self) -> Dict[str, Any]:
        """Build default context dict for prompt templates."""
        config = get_problem_config()
        main_research_context = _read_text(self._knowledge_dir / "main_research_context.md")
        base_solver_code = _read_text(self._knowledge_dir / "solver_baseline.py")
        baseline_objective_code = _read_text(self._knowledge_dir / "objective_baseline.py")
        baseline_schedule_code = _read_text(self._knowledge_dir / "schedule_baseline.py")
        experiment_code = _read_text(self._knowledge_dir / "experiment.py")
        reference_designs_text, metrics = self._summarise_designs()

        # Build component-related context from config
        component_names = config.get_component_names()
        num_components = config.num_components
        component_descriptions = "\n".join(
            f"- **{comp.name}** ({comp.type}): {comp.description}"
            for comp in config.solver_components
        )

        defaults: Dict[str, Any] = {
            # Core research context
            "main_research_context": main_research_context.strip(),
            "base_solver_code": base_solver_code.strip(),
            "baseline_objective_code": baseline_objective_code.strip(),
            "baseline_schedule_code": baseline_schedule_code.strip(),
            "experiment_code": experiment_code.strip(),

            # Planner context (filled dynamically by workflow)
            "planner_context": "",

            # Design/experiment summaries and details
            "reference_experiments": reference_designs_text,
            "experiment_summaries": reference_designs_text,
            "design_details": "No design details requested yet.",

            # Metrics and performance
            "total_experiments": metrics.get("total_designs", 0),
            "best_performance": metrics.get("best_metric"),
            "recent_summary": metrics.get("recent_summary", "No designs logged."),

            # Agent configuration
            "DESIGNER_AGENT_COUNT": self._num_designers,
            "MAX_EXPERIMENT_SUMMARY": self._max_design_summaries,
            "MAX_EXPERIMENT_DETAIL": self._max_design_detail,
            "MAX_DESIGNER_REFERENCE": self._max_designer_references,

            # Error handling (filled dynamically)
            "error_message": "",
            "full_traceback": "",

            # Component configuration
            "num_components": num_components,
            "component_names": ", ".join(component_names),
            "component_descriptions": component_descriptions,
            "baseline_filename": config.baseline_filename,
            "framework_module": config.framework_module,

            # Objective and schedule IDs (filled dynamically by workflow)
            "current_objective_id": self._current_objective_id,
            "current_schedule_id": 0,  # Default schedule ID

            # Objective-specific summaries (filled dynamically by objective workflow)
            "existing_objective_summary": "",
            "existing_schedule_summary": "",
            "recent_experiments_objectives_summary": "",
            "objective_description": "",
            "schedule_description": "",

            # Designer analysis context (filled dynamically)
            "current_fidelity": "",
            "experiment_results": "",
            "objective_value": "",
        }
        return defaults

    def _summarise_designs(self) -> tuple[str, Dict[str, Any]]:
        """Generate summary of all designs ranked by MCGS PUCT score."""
        designs = self._db.get_all_designs()

        if not designs:
            return "No prior designs recorded.", {
                "total_designs": 0,
                "best_metric": None,
                "recent_summary": "No designs logged.",
            }

        ranked = self._graph.get_ranked_nodes(self._max_design_summaries)
        summaries: List[str] = []
        best_metric = None

        for entry in ranked:
            design_id = entry["design_id"]
            metric_value = entry.get("objective")

            design = self._db.get_design(design_id)
            if design is None:
                continue

            short_name = design.short_name or f"Design {design_id}"
            visit_count = entry.get("visit_count", 0.0) or 0.0
            puct_value = entry.get("puct", 0.0) or 0.0

            summaries.append(
                f"- Design {design_id}: short_name='{short_name}' | "
                f"metric={metric_value} | visits={visit_count:.2f} | ucb={puct_value:.3f}"
            )

            if metric_value is not None:
                if best_metric is None or metric_value < best_metric:  # Minimization: lower is better
                    best_metric = metric_value

        # Recent summary
        recent_parts = []
        recent_designs = designs[-self._recent_summary_count:]
        for design in recent_designs:
            design_id = design.design_id
            metric_value = self._objective_fn(design.experiments) if design.experiments else None
            context = self._graph.get_node_context(design_id)
            ucb_value = context.get("puct", 0.0)
            short_name = design.short_name or f"Design {design_id}"
            recent_parts.append(f"{design_id}:{short_name} (metric={metric_value}, ucb={ucb_value:.3f})")

        recent_summary = ", ".join(recent_parts) if recent_parts else "No designs logged."

        return "\n".join(summaries), {
            "total_designs": len(designs),
            "best_metric": best_metric,
            "recent_summary": recent_summary,
        }

    def _load_metadata(self) -> tuple[Dict[str, Any], Dict[str, Any]]:
        """Load objective and schedule metadata from JSON files."""
        obj_path = workspace_config.get_objectives_dir() / "metadata.json"
        sched_path = workspace_config.get_schedules_dir() / "metadata.json"

        obj_meta = _load_json(obj_path) if obj_path.is_file() else {}
        sched_meta = _load_json(sched_path) if sched_path.is_file() else {}

        return obj_meta, sched_meta

    def render_design_details(self, design_ids: Sequence[int]) -> str:
        """
        Render detailed information for specific designs.
        """
        if not design_ids:
            return "No design details requested."

        obj_metadata, sched_metadata = self._load_metadata()

        # Show current objective once at the top (same for all designs)
        obj_desc = obj_metadata.get(str(self._current_objective_id), {}).get("description", "Unknown")
        lines: List[str] = [
            f"Current objective (id={self._current_objective_id}): {obj_desc}",
            ""
        ]

        node_scores = {entry["design_id"]: entry for entry in self._graph.get_ranked_nodes()}

        for design_id in design_ids:
            design = self._db.get_design(design_id)
            if design is None:
                lines.append(f"- Design {design_id}: not found in database.")
                continue

            lines.append(f"- Design {design_id}:")

            # Compute metric from experiments
            metric_value = self._objective_fn(design.experiments) if design.experiments else None
            node_context = self._graph.get_node_context(design_id)
            ucb_value = (node_scores.get(design_id) or {}).get("puct")
            visit_count = node_context.get("visit_count")

            lines.append(f"  short_name: {design.short_name}")
            lines.append(f"  metric: {metric_value}")
            lines.append(f"  ucb: {ucb_value}")
            lines.append(f"  visit_count: {visit_count}")
            lines.append(f"  timestamp: {design.timestamp}")
            lines.append(f"  model_name: {design.model_name}")
            lines.append(f"  planner_round_id: {design.planner_round_id}")

            # Schedule info
            lines.append(f"  schedule_id: {design.schedule_id}")
            sched_desc = sched_metadata.get(str(design.schedule_id), {}).get("description", "Unknown")
            lines.append(f"  schedule_description: {sched_desc}")

            # Reference weights
            if design.reference_weights:
                ref_strs = [f"{rw.design_id} (weight={rw.weight:.2f})" for rw in design.reference_weights]
                lines.append(f"  reference_weights: {', '.join(ref_strs)}")
            else:
                lines.append("  reference_weights: none")

            # Experiments
            if design.experiments:
                lines.append(f"  experiments ({len(design.experiments)} total):")
                for i, exp in enumerate(design.experiments):
                    lines.append(f"    experiment[{i}]:")
                    for key, value in exp.items():
                        if isinstance(value, dict):
                            lines.append(f"      {key}:")
                            for sub_key, sub_value in value.items():
                                lines.append(f"        {sub_key}: {sub_value}")
                        elif isinstance(value, list):
                            lines.append(f"      {key}: {value}")
                        else:
                            lines.append(f"      {key}: {value}")
            else:
                lines.append("  experiments: none")

            # Solver code
            solver_file = Path(design.code_path)
            if not solver_file.is_absolute():
                solver_file = self._project_root / solver_file

            if solver_file.is_file():
                try:
                    solver_code = _read_text(solver_file)
                    lines.append(f"  code_path: {design.code_path}")
                    lines.append("  solver_code:")
                    lines.append(_indent(solver_code, "    "))
                except FileNotFoundError:
                    lines.append(f"  code_path: {design.code_path} (file not found)")
            else:
                lines.append(f"  code_path: {design.code_path} (file not found)")

        return "\n".join(lines)


__all__ = ["PromptFormatter", "PromptTemplate", "PromptRepository"]


==> anc/core/prompt_schemas.py <==
"""Structured output models for Planner and Designer prompts.

Renamed from Supervisor/Researcher to Planner/Designer for the new architecture.
experiment_id renamed to design_id throughout.
"""

from __future__ import annotations

from enum import Enum
from typing import List, Optional, Sequence

from pydantic import BaseModel, Field, field_validator, model_validator

from problem_config import get_problem_config
import objective_loader
import schedule_loader


class ReferenceWeight(BaseModel):
    """Reference to a parent design with weight (replaces parent_experiment_id)."""
    design_id: int = Field(..., ge=0)
    weight: float = Field(..., ge=0.0, le=1.0)


class SuccessLevel(str, Enum):
    poor = "poor"
    moderate = "moderate"
    good = "good"
    excellent = "excellent"


class DesignerAnalysis(BaseModel):
    """Response schema for designer_analysis_2 (post-execution analysis).

    Renamed from ResearcherAnalysis. This provides analysis of execution results.
    """

    short_name: str = Field(..., max_length=40, min_length=1)
    key_insight: str = Field(..., min_length=1)
    success_level: SuccessLevel
    detailed_analysis: str = Field(..., min_length=1)
    comparison_to_references: str = Field(..., min_length=1)
    recommended_next_steps: str = Field(..., min_length=1)
    reference_weights: List[ReferenceWeight] = Field(default_factory=list)

    @model_validator(mode="after")
    def normalize_weights(cls, model: "DesignerAnalysis") -> "DesignerAnalysis":
        weights = model.reference_weights
        if not weights:
            return model

        total = sum(item.weight for item in weights)
        if total <= 0:
            raise ValueError("Sum of reference_weights must be positive.")

        normalized = [ReferenceWeight(design_id=w.design_id, weight=w.weight / total) for w in weights]
        object.__setattr__(model, "reference_weights", normalized)
        return model


class FidelityPromotionDecision(BaseModel):
    """Response schema for designer_analysis_3 (fidelity promotion decision).

    Decides whether to promote to next fidelity level or conclude experimentation.
    """

    reasoning: str = Field(
        ...,
        description="Brief explanation of the promotion decision"
    )
    promote_fidelity: bool = Field(
        ...,
        description="True to promote to next fidelity, False to conclude"
    )


class DesignerPlan(BaseModel):
    """Response schema for designer_analysis_1 (new design).

    Renamed from SolverPlan. Designer agent creates new solver designs.
    """

    explanation: str = Field(..., min_length=1)
    solver_code: str = Field(..., min_length=50)

    @field_validator("solver_code")
    @classmethod
    def validate_solver_structure(cls, code: str) -> str:
        """Validate that solver code contains ONLY the required components."""
        config = get_problem_config()
        required = config.get_required_component_names()
        missing = [item for item in required if item not in code]
        if missing:
            raise ValueError(f"Solver code missing required components: {', '.join(missing)}")

        # Basic syntax check
        try:
            compile(code, '<solver_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Solver code has syntax error at line {e.lineno}: {e.msg}")

        return code


class DesignerErrorFix(BaseModel):
    """Response schema for fixing solver code errors.

    Renamed from SolverErrorFix.
    """

    error_summary: str = Field(..., min_length=1)
    solver_code: str = Field(..., min_length=50)

    @field_validator("solver_code")
    @classmethod
    def validate_solver_structure(cls, code: str) -> str:
        """Validate that fixed solver code contains ONLY the required components."""
        config = get_problem_config()
        required = config.get_required_component_names()
        missing = [item for item in required if item not in code]
        if missing:
            raise ValueError(f"Fixed solver code missing required components: {', '.join(missing)}")

        # Basic syntax check
        try:
            compile(code, '<solver_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Fixed solver code has syntax error at line {e.lineno}: {e.msg}")

        return code


class PlannerLookup(BaseModel):
    """Response schema for planner_analysis_1 (design lookup request).

    Renamed from SupervisorLookup. experiment_id → design_id.
    """

    lookup_design_ids: List[int] = Field(default_factory=list)
    context_rationale: str = Field(..., min_length=1)

    @field_validator("lookup_design_ids")
    @classmethod
    def ensure_unique_ids(cls, ids: Sequence[int]) -> Sequence[int]:
        if len(set(ids)) != len(ids):
            raise ValueError("lookup_design_ids must be unique.")
        return ids

    @field_validator("lookup_design_ids")
    @classmethod
    def ensure_non_negative(cls, ids: Sequence[int]) -> Sequence[int]:
        for design_id in ids:
            if design_id < 0:
                raise ValueError("Design IDs must be non-negative integers.")
        return ids


class ResearchPhase(str, Enum):
    early_exploration = "early_exploration"
    systematic_search = "systematic_search"
    exploitation = "exploitation"
    stagnation = "stagnation"
    breakthrough_needed = "breakthrough_needed"


class FidelityLevel(str, Enum):
    """Fidelity level for experiment schedules.

    Maps to predefined schedules:
    - low → schedule_0 (baseline, quick evaluation)
    - medium → schedule_1 (moderate depth)
    - high → schedule_2 (thorough evaluation)
    """
    low = "low"
    medium = "medium"
    high = "high"


# Mapping from fidelity level to default schedule ID
FIDELITY_TO_SCHEDULE = {
    FidelityLevel.low: 0,
    FidelityLevel.medium: 1,
    FidelityLevel.high: 2,
}


class PlannerRoundSummary(BaseModel):
    """Response schema for planner_analysis_2 (next-round directives).

    Renamed from SupervisorRoundSummary. reference_experiment_ids → reference_design_ids.
    Extended with fidelity guidance for multi-fidelity optimization.
    """

    current_phase: ResearchPhase
    key_insights: List[str] = Field(default_factory=list)
    success_patterns: List[str] = Field(default_factory=list)
    failure_patterns: List[str] = Field(default_factory=list)
    research_directions: List[str] = Field(default_factory=list)
    strategy_rationales: List[str] = Field(default_factory=list)
    focus_areas: List[str] = Field(default_factory=list)
    avoid_areas: List[str] = Field(default_factory=list)
    reference_design_ids: List[List[int]] = Field(default_factory=list)

    @model_validator(mode="after")
    def validate_lengths(cls, model: "PlannerRoundSummary") -> "PlannerRoundSummary":
        n_dirs = len(model.research_directions)
        related_fields = {
            "strategy_rationales": model.strategy_rationales,
            "focus_areas": model.focus_areas,
            "avoid_areas": model.avoid_areas,
            "reference_design_ids": model.reference_design_ids,
        }

        for field_name, values in related_fields.items():
            if len(values) != n_dirs:
                raise ValueError(
                    f"Field '{field_name}' must have the same length as 'research_directions' "
                    f"(expected {n_dirs}, got {len(values)})."
                )
        return model


class ObjectiveSchedulePlan(BaseModel):
    """Unified response schema for generating both objective and schedule code together.

    This replaces the separate ObjectivePlan and SchedulerPlan workflows. The agent
    generates a proxy objective function AND multi-fidelity experiment schedules that
    work together to estimate the true research goal.
    """

    objective_description: str = Field(
        ...,
        min_length=1,
        description="Clear description of what this objective measures"
    )
    objective_code: str = Field(
        ...,
        min_length=50,
        description="Complete Python code with imports and objective function definition"
    )
    schedule_description: str = Field(
        ...,
        min_length=1,
        description="Description of experiment schedules at different fidelities"
    )
    schedule_code: str = Field(
        ...,
        min_length=50,
        description="Complete Python code with imports and 3 schedule functions (low, medium, high)"
    )

    @field_validator("objective_code")
    @classmethod
    def validate_objective_structure(cls, code: str) -> str:
        """Validate that objective code compiles and contains an 'objective' function."""
        # Basic syntax check
        try:
            compile(code, '<objective_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Objective code has syntax error at line {e.lineno}: {e.msg}")

        # Check for 'objective' function definition
        if 'def objective(' not in code and 'def objective (' not in code:
            raise ValueError("Objective code must contain an 'objective' function definition")

        # Validate function signature by executing and checking
        namespace = {}
        try:
            exec(code, namespace)
        except Exception as e:
            raise ValueError(f"Objective code failed to execute: {e}")

        if 'objective' not in namespace:
            raise ValueError("Objective code must define an 'objective' function")

        objective_fn = namespace['objective']
        if not objective_loader.validate_objective(objective_fn):
            raise ValueError(
                "Objective function must be callable and accept 'experiment_results' as first parameter"
            )

        return code

    @field_validator("schedule_code")
    @classmethod
    def validate_schedule_structure(cls, code: str) -> str:
        """Validate that schedule code compiles and contains 3 required schedule functions."""
        # Basic syntax check
        try:
            compile(code, '<schedule_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Schedule code has syntax error at line {e.lineno}: {e.msg}")

        # Check for all three required schedule functions
        required_functions = ['schedule_low', 'schedule_medium', 'schedule_high']
        for func_name in required_functions:
            if f'def {func_name}(' not in code and f'def {func_name} (' not in code:
                raise ValueError(f"Schedule code must contain a '{func_name}' function definition")

        # Execute code and validate the schedule functions
        namespace = {}
        try:
            exec(code, namespace)
        except Exception as e:
            raise ValueError(f"Schedule code failed to execute: {e}")

        for func_name in required_functions:
            if func_name not in namespace:
                raise ValueError(f"Schedule code must define a '{func_name}' function")

            schedule_fn = namespace[func_name]
            if not schedule_loader.validate_schedule(schedule_fn):
                raise ValueError(
                    f"{func_name} function must be callable and accept 'design_id' as its first parameter"
                )

        return code


class ObjectiveErrorFix(BaseModel):
    """Response schema for fixing objective/schedule code errors.

    Used when generated objective or schedule code has runtime errors and needs correction.
    Both code fields are optional - include only the code that needs fixing.
    """

    error_summary: str = Field(
        ...,
        min_length=1,
        description="Summary of what went wrong and how it was fixed"
    )
    objective_code: str = Field(
        default="",
        description="Corrected Python code defining the objective function (blank if not needed)"
    )
    schedule_code: str = Field(
        default="",
        description="Corrected Python code with schedule_low/medium/high functions (blank if not needed)"
    )

    @field_validator("objective_code")
    @classmethod
    def validate_objective_structure(cls, code: str) -> str:
        """Validate objective code only if non-empty."""
        if not code or code.strip() == "":
            return code

        # Basic syntax check
        try:
            compile(code, '<objective_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Fixed objective code has syntax error at line {e.lineno}: {e.msg}")

        # Check for 'objective' function definition
        if 'def objective(' not in code and 'def objective (' not in code:
            raise ValueError("Fixed objective code must contain an 'objective' function definition")

        # Validate function signature by executing and checking
        namespace = {}
        try:
            exec(code, namespace)
        except Exception as e:
            raise ValueError(f"Fixed objective code failed to execute: {e}")

        if 'objective' not in namespace:
            raise ValueError("Fixed objective code must define an 'objective' function")

        objective_fn = namespace['objective']
        if not objective_loader.validate_objective(objective_fn):
            raise ValueError(
                "Fixed objective function must be callable and accept 'experiment_results' as first parameter"
            )

        return code

    @field_validator("schedule_code")
    @classmethod
    def validate_schedule_structure(cls, code: str) -> str:
        """Validate schedule code only if non-empty."""
        if not code or code.strip() == "":
            return code

        # Basic syntax check
        try:
            compile(code, '<schedule_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Fixed schedule code has syntax error at line {e.lineno}: {e.msg}")

        # Check for all three schedule functions
        required_funcs = ['schedule_low', 'schedule_medium', 'schedule_high']
        for func_name in required_funcs:
            if f'def {func_name}(' not in code and f'def {func_name} (' not in code:
                raise ValueError(f"Fixed schedule code must contain '{func_name}' function definition")

        # Validate functions by executing and checking
        namespace = {}
        try:
            exec(code, namespace)
        except Exception as e:
            raise ValueError(f"Fixed schedule code failed to execute: {e}")

        # Verify all functions exist and are callable
        for func_name in required_funcs:
            if func_name not in namespace:
                raise ValueError(f"Fixed schedule code must define '{func_name}' function")

            schedule_fn = namespace[func_name]
            if not schedule_loader.validate_schedule(schedule_fn):
                raise ValueError(
                    f"Fixed schedule function '{func_name}' must be callable and accept 'design_id' as first parameter"
                )

        return code


class ObjectiveOnlyPlan(BaseModel):
    """Schema for objective-only generation (no schedule).

    Used when schedule generation is disabled and only objectives should be created.
    The baseline schedule will be used for experiments.
    """

    objective_description: str = Field(
        ...,
        min_length=1,
        description="Clear description of what this objective measures"
    )
    objective_code: str = Field(
        ...,
        min_length=50,
        description="Complete Python code with imports and objective function definition"
    )

    @field_validator("objective_code")
    @classmethod
    def validate_objective_structure(cls, code: str) -> str:
        """Validate that objective code compiles and contains an 'objective' function."""
        # Basic syntax check
        try:
            compile(code, '<objective_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Objective code has syntax error at line {e.lineno}: {e.msg}")

        # Check for 'objective' function definition
        if 'def objective(' not in code and 'def objective (' not in code:
            raise ValueError("Objective code must contain an 'objective' function definition")

        # Validate function signature by executing and checking
        namespace = {}
        try:
            exec(code, namespace)
        except Exception as e:
            raise ValueError(f"Objective code failed to execute: {e}")

        if 'objective' not in namespace:
            raise ValueError("Objective code must define an 'objective' function")

        objective_fn = namespace['objective']
        if not objective_loader.validate_objective(objective_fn):
            raise ValueError(
                "Objective function must be callable and accept 'experiment_results' as first parameter"
            )

        return code


class ObjectiveOnlyErrorFix(BaseModel):
    """Schema for fixing objective-only code errors.

    Used when only objective code needs fixing (schedule generation disabled).
    """

    error_summary: str = Field(
        ...,
        min_length=1,
        description="Summary of what went wrong and how it was fixed"
    )
    objective_code: str = Field(
        ...,
        min_length=50,
        description="Corrected Python code defining the objective function"
    )

    @field_validator("objective_code")
    @classmethod
    def validate_objective_structure(cls, code: str) -> str:
        """Validate objective code."""
        # Basic syntax check
        try:
            compile(code, '<objective_validation>', 'exec')
        except SyntaxError as e:
            raise ValueError(f"Fixed objective code has syntax error at line {e.lineno}: {e.msg}")

        # Check for 'objective' function definition
        if 'def objective(' not in code and 'def objective (' not in code:
            raise ValueError("Fixed objective code must contain an 'objective' function definition")

        # Validate function signature by executing and checking
        namespace = {}
        try:
            exec(code, namespace)
        except Exception as e:
            raise ValueError(f"Fixed objective code failed to execute: {e}")

        if 'objective' not in namespace:
            raise ValueError("Fixed objective code must define an 'objective' function")

        objective_fn = namespace['objective']
        if not objective_loader.validate_objective(objective_fn):
            raise ValueError(
                "Fixed objective function must be callable and accept 'experiment_results' as first parameter"
            )

        return code


# --------------------------------------------------------------------------- #
# Meta-Agent Schemas                                                           #
# --------------------------------------------------------------------------- #


class MetaResearchPhase(str, Enum):
    """Research phase as assessed by the meta-agent.

    More strategic than the planner's ResearchPhase - focuses on overall
    research progress rather than iteration-level tactics.
    """
    exploring = "exploring"           # Early phase, trying diverse approaches
    converging = "converging"         # Found promising direction, narrowing focus
    stuck = "stuck"                   # Progress stalled, need new approach
    breakthrough_needed = "breakthrough_needed"  # Major innovation required
    refining = "refining"             # Good solution found, polishing


class MetaObjectiveAssessment(BaseModel):
    """Assessment of a single objective function by the meta-agent.

    The meta-agent evaluates each objective's usefulness and assigns
    a weight multiplier to adjust its influence on the consensus.
    """

    objective_id: int = Field(..., ge=0)
    assessment: str = Field(
        ...,
        min_length=1,
        description="Analysis of this objective's effectiveness"
    )
    weight_multiplier: float = Field(
        default=1.0,
        ge=0.0,
        le=10.0,
        description="Multiplier for this objective's consensus weight (0=disable, >1=amplify)"
    )


class MetaAgentAnalysis(BaseModel):
    """Response schema for meta-agent analysis.

    The meta-agent oversees research progress, evaluates objectives,
    and provides strategic guidance for objective generation.
    """

    research_assessment: str = Field(
        ...,
        min_length=10,
        description="Overall assessment of research progress"
    )
    research_phase: MetaResearchPhase = Field(
        ...,
        description="Current strategic research phase"
    )
    objective_analysis: List[MetaObjectiveAssessment] = Field(
        default_factory=list,
        description="Assessment and weight adjustment for each objective"
    )
    objective_directions: str = Field(
        ...,
        min_length=10,
        description="Strategic guidance for next objective generation"
    )


# Export both old and new names for backward compatibility during transition
__all__ = [
    "ReferenceWeight",
    "SuccessLevel",
    "ResearchPhase",
    "FidelityLevel",
    "FIDELITY_TO_SCHEDULE",
    # Planner/Designer schemas
    "DesignerAnalysis",
    "DesignerPlan",
    "DesignerErrorFix",
    "FidelityPromotionDecision",
    "PlannerLookup",
    "PlannerRoundSummary",
    # Objective schemas
    "ObjectiveSchedulePlan",
    "ObjectiveErrorFix",
    "ObjectiveOnlyPlan",
    "ObjectiveOnlyErrorFix",
    # Meta-agent schemas
    "MetaResearchPhase",
    "MetaObjectiveAssessment",
    "MetaAgentAnalysis",
]


==> anc/core/prompts/designer_analysis_1.md <==
## Research Context
{main_research_context}

## Planner Context
{planner_context}

## Architecture
- `domain_knowledge/{framework_module}.py` - Main framework
- `domain_knowledge/{baseline_filename}` - Baseline components
- `solvers/solver_N.py` - Your experiment components
- Objective: Consensus of all generated objectives (to MINIMIZE)
- `schedules/schedule_{current_schedule_id}.py` - Current experiment schedule

{framework_module}.py dynamically imports your {num_components} components from solver_N.py.

## Baseline Components
```python
{base_solver_code}
```

## Reference Experiments
{reference_experiments}

## Current Objective
{objective_description}

## Current Schedule
{schedule_description}

## Task
Design a new experiment by modifying the {num_components} core components:
1. Make ONE small, principled modification to baseline
2. Build on proven ideas from reference experiments
3. Follow the Planner's direction and rationale
4. Explain how changes should improve the objective

## Required Components
{component_descriptions}

Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries

## Output Format
Return a JSON object with:
```json
{{
  "explanation": "Rationale for modification, referencing evidence and strategy",
  "solver_code": "Complete Python code with imports and components: {component_names}"
}}
```


==> anc/core/prompts/designer_analysis_2.md <==
## Experiment Results

You have completed experiments at **{current_fidelity}** fidelity.

### Results
```json
{experiment_results}
```

**Objective value** (lower is better): {objective_value}

==> anc/core/prompts/designer_analysis_3.md <==
## Task
Decide whether to promote fidelity or conclude the experiment.

Guidelines:
- Promote if design performs well and current schedule cannot fully evaluate its potential
- Conclude if design performs poorly or current schedule already sufficiently evaluates it

## Output Format
Return a JSON object with:
```json
{{
  "reasoning": "<brief explanation of your decision>",
  "promote_fidelity": true|false
}}
```


==> anc/core/prompts/designer_analysis_4.md <==
## Task
Analyze results and extract actionable insights. Focus on why the outcome occurred and what to do next.
Evaluate how much each reference design influenced this result for Monte Carlo Graph Search (MCGS) updates.

## Success Levels
- **excellent**: Major breakthrough or validated improvement
- **good**: Noticeable improvement with well-understood cause
- **moderate**: Partial progress or useful insight despite limited gains
- **poor**: No improvement or regression, but still informative

## Reference Weights
- Include only referenced design IDs
- Each weight (0-1) represents influence on current design
- Weights must sum to 1.0
- Higher weights for ideas/parameters that most strongly shaped results

## Output Format
Return a JSON object with:
```json
{{
  "short_name": "Concise descriptive title (≤ 40 chars)",
  "key_insight": "Most important takeaway (1 line)",
  "success_level": "poor|moderate|good|excellent",
  "detailed_analysis": "Comprehensive explanation of mechanisms and outcomes",
  "comparison_to_references": "How results compare with referenced designs",
  "recommended_next_steps": "Concrete suggestions for future designs",
  "reference_weights": [
    {{"design_id": int, "weight": float}} for each referenced design
  ]
}}
```


==> anc/core/prompts/designer_error_fix.md <==
## Error
```
{error_message}
{full_traceback}
```

## Task
Fix the error in your implementation components and return all {num_components} corrected components: {component_names}.

## Output Format
Return a JSON object with:
```json
{{
  "error_summary": "What went wrong and how you fixed it",
  "solver_code": "Complete Python code with imports and corrected components"
}}
```

==> anc/core/prompts/designer_system_prompt.md <==
You are the Designer Agent in an LLM-driven autonomous research system. You receive strategic recommendations from the Planner Agent and create targeted experiments. 

==> anc/core/prompts/meta_agent_analysis.md <==
## Research Context
{main_research_context}

## High-Level Research Goal
{high_level_research_goal}

## Task
Analyze research progress, evaluate objective functions, and provide strategic guidance.

Your responsibilities:
1. Assess research progress
2. **Maintain and update an evolving consensus objective function** 
    - Objective functions are periodically generated by Objective Agent
    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.
    - You can adjust objective weights: amplify useful ones, suppress harmful ones.
3. Guide the Objective Agent in generating new objectives. 

## Experiment Schedule (for reference - will be used unchanged):
```python
{baseline_schedule_code}
```

## Current Objective Functions

{objective_summary_with_code}

## Objective Performance Analysis

**Kendall Tau Correlation Matrix** (measures agreement between objectives):
{objective_correlation_matrix}

## Objective Weighting Mechanism

```python
weight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0
default_weight = agreement * age_decay
agreement = max(median_tau, 0.0)
age_decay = 0.9 ** rounds_since_creation
```

**Objective Agreement Summary**:
{objective_agreement_summary}

**Recent Progress**:
{recent_progress_summary}

**Top Designs**:
{top_designs_summary}

## Previous Meta-Agent Guidance

{previous_meta_guidance}

## Guidelines

**For Objective Evaluation**:
- Objectives with low Kendall tau (disagreeing with others) may be misleading
- Objectives that rank failed designs highly are problematic
- Objectives that don't differentiate between designs are not useful
- Consider whether the objective aligns with the high-level research goal

## Output Format

Return a JSON object:
```json
{
  "research_assessment": "Overall assessment of research progress (2-4 sentences)",
  "research_phase": "exploring|converging|stuck|breakthrough_needed|refining",
  "objective_analysis": [
    {
      "objective_id": 0,
      "assessment": "How this objective is performing",
      "weight_multiplier": 1.0
    }
  ],
  "objective_directions": "Strategic guidance for next objective generation (be specific)"
}
```


==> anc/core/prompts/meta_agent_system_prompt.md <==
You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress.

==> anc/core/prompts/objective_error_fix.md <==
## Error
```
{error_message}
{full_traceback}
```

## Task
Fix the error in your objective/schedule code.

## Output Format

Return a JSON object with:
```json
{
  "error_summary": "What went wrong and how you fixed it",
  "objective_code": "Corrected Python code with imports and objective() function (blank if not needed)",
  "schedule_code": "Corrected Python code with imports and schedule_low/medium/high() functions (blank if not needed)"
}
```


==> anc/core/prompts/objective_only_error_fix.md <==
## Error
```
{error_message}
{full_traceback}
```

## Task
Fix the error in your objective code.

## Output Format

Return a JSON object with:
```json
{
  "error_summary": "What went wrong and how you fixed it",
  "objective_code": "Corrected Python code with imports and objective() function"
}
```


==> anc/core/prompts/objective_only_plan.md <==
## Research Context
{main_research_context}

## Meta-Agent Guidance
{meta_agent_directions}

Consider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.

## Task
Generate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).

## Discovery Philosophy
The baseline objective is deliberately simple. You have freedom to design objectives that:
- Target any experiment or combination of all experiments
- Use any combination of available metrics
- Apply any scaling model or none at all
- Incorporate uncertainty, robustness, or other advanced concepts

Learn from existing results and think about what truly matters for identifying the best algorithms.

## Baseline Code
**Objective:**
```python
{baseline_objective_code}
```

**Schedules (for reference - will be used unchanged):**
```python
{baseline_schedule_code}
```

## Existing Objectives
{existing_objective_summary}

## Recent Experiment Results
{recent_experiments_objectives_summary}

## Required Function

**Objective function:**
```python
def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    return objective_value
```

## Experiment Interface
```python
{experiment_code}
```

## Guidelines
- `experiment_results` is a list of dicts containing all experiment kwargs and outputs
- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)
- Objective should adapt to different schedules and remain backward compatible when possible
- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries

## Output Format

Return a JSON object with:
```json
{
  "objective_description": "What this objective measures (one line, comprehensive but use extremely concise language)",
  "objective_code": "Complete Python code with imports and objective() function"
}
```


==> anc/core/prompts/objective_plan.md <==
## Research Context
{main_research_context}

## Meta-Agent Guidance
{meta_agent_directions}

Consider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.

## Task
Generate a proxy objective function and multi-fidelity experiment schedules that better estimate the research goal:
1. **Objective**: Estimate the true research goal from experiment results
2. **Schedules**: Low/medium/high fidelity evaluations that efficiently rule out poor designs while accurately assessing top performers

## Discovery Philosophy
The baseline objective is deliberately simple. You have freedom to design objectives that:
- Target any experiment or combination of all experiments
- Use any combination of available metrics
- Apply any scaling model or none at all
- Incorporate uncertainty, robustness, or other advanced concepts

Learn from existing results and think about what truly matters for identifying the best algorithms.

## Baseline Code
**Objective:**
```python
{baseline_objective_code}
```

**Schedules:**
```python
{baseline_schedule_code}
```

## Existing Objectives
{existing_objective_summary}

## Existing Schedules
{existing_schedule_summary}

## Recent Experiment Results
{recent_experiments_objectives_summary}

## Required Functions

**Objective function:**
```python
def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    return objective_value
```

**Schedule functions:**
```python
def schedule_low(design_id):
    """Quick evaluation to filter poor designs."""
    return experiment_results

def schedule_medium(design_id):
    """Moderate evaluation to distinguish promising designs."""
    return experiment_results

def schedule_high(design_id):
    """Thorough evaluation of top designs."""
    return experiment_results
```

## Experiment Interface
```python
{experiment_code}
```

## Guidelines
- `experiment_results` is a list of dicts containing all experiment kwargs and outputs
- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)
- Objective should adapt to different schedules and remain backward compatible when possible
- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries

## Output Format

Return a JSON object with:
```json
{
  "objective_description": "What this objective measures (one line, comprehensive but use extremely concise language)",
  "objective_code": "Complete Python code with imports and objective() function",
  "schedule_description": "How schedules differ across fidelities (one line, comprehensive but use extremely concise language)",
  "schedule_code": "Complete Python code with imports and schedule_low/medium/high() functions"
}
```


==> anc/core/prompts/objective_system_prompt.md <==
## Role
You are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms.

==> anc/core/prompts/planner_analysis_1.md <==
## Research Context
{main_research_context}

## Task
Select {DESIGNER_AGENT_COUNT} promising research directions and identify experiments to review in detail.

## Database Overview
- Total experiments: {total_experiments}
- Best performance: {best_performance}
- Recent experiments: {recent_summary}

## Experiment Summaries
Up to {MAX_EXPERIMENT_SUMMARY} experiments ranked by upper confidence bound (UCB) from Monte Carlo graph search (MCGS):
{experiment_summaries}

## Guidelines
- Request details for up to {MAX_EXPERIMENT_DETAIL} experiments
- Prioritize high-UCB experiments and complementary ideas
- Avoid redundant or near-duplicate directions
- Hyperparameter tuning is automatic via HEBO optimizer - don't assign this to Designer Agents
- Your goal: MINIMIZE the objective function

## Output Format
```json
{{
  "lookup_experiment_ids": [/* int IDs of experiments to review */],
  "context_rationale": "Concise reasoning behind chosen directions and their relevance"
}}
```

==> anc/core/prompts/planner_analysis_2.md <==
## Experiment Details
{design_details}

## Task
Summarize progress and assign {DESIGNER_AGENT_COUNT} designer agents distinct research directions with up to {MAX_DESIGNER_REFERENCE} reference experiments each.

## Output Format
```json
{{
  "current_phase": "early_exploration|systematic_search|exploitation|stagnation|breakthrough_needed",
  "key_insights": ["Top takeaways explaining what works"],
  "success_patterns": ["Shared traits of strong experiments"],
  "failure_patterns": ["Shared traits of weak experiments"],

  "research_directions": ["Direction for d1", "Direction for d2"],
  "strategy_rationales": ["Rationale for d1", "Rationale for d2"],
  "focus_areas": ["themes for d1", "themes for d2"],
  "avoid_areas": ["pitfalls for d1", "pitfalls for d2"],
  "reference_design_ids": [[int IDs for d1], [int IDs for d2]]
}}
```

## Guidelines
- All arrays must have length {DESIGNER_AGENT_COUNT} and align by index
- Directions must be non-overlapping, complementary, and distinct


==> anc/core/prompts/planner_system_prompt.md <==
You are the Planner Agent in an LLM-driven autonomous research system. Guide the research direction and provide strategic recommendations for Designer Agents. 

==> anc/core/requirements-analysis.txt <==
# Offline audit dependencies; no GPU, HEBO, or API client required.
# Validated with Python 3.9.13, numpy 1.23.1, scipy 1.9.1,
# pydantic 2.11.7, matplotlib 3.9.4, scikit-learn 1.1.2.
numpy>=1.23,<2
scipy>=1.9,<2
pydantic>=2,<3
matplotlib>=3.5,<4
scikit-learn>=1.1,<2


==> anc/core/requirements.txt <==
# Versions observed in the retained rebuttal execution environment (Python 3.9.13).
# Select a suitable CPU/CUDA PyTorch wheel for the target machine separately.
numpy==1.23.1
scipy==1.9.1
torch==2.6.0
pydantic==2.11.7
matplotlib==3.9.4
scikit-learn==1.1.2
HEBO==0.3.6
pymoo==0.6.0
gpytorch==1.13
GPy==1.13.2
catboost==1.2.8
openai==1.88.0


==> anc/core/schedule_loader.py <==
"""Dynamic schedule loading utilities."""

import importlib.util
import sys
from pathlib import Path
from typing import Callable, List

import workspace_config


def _load_schedule_module(schedule_id: int):
    """Load a schedule module by ID using direct file loading.

    Args:
        schedule_id: ID of the schedule to load

    Returns:
        Loaded module object

    Raises:
        FileNotFoundError: If schedule file doesn't exist
        ImportError: If module cannot be loaded
    """
    schedules_dir = workspace_config.get_schedules_dir()
    schedule_path = schedules_dir / f"schedule_{schedule_id}.py"

    if not schedule_path.exists():
        raise FileNotFoundError(
            f"Schedule file not found: {schedule_path}\n"
            f"Available schedules: {list_available_schedules()}"
        )

    # Load module directly from file path (avoids module name conflicts with workspace)
    full_module_name = f"_loaded_schedules.schedule_{schedule_id}"

    # Always reload to support dynamic updates
    spec = importlib.util.spec_from_file_location(full_module_name, schedule_path)
    if spec is None or spec.loader is None:
        raise ImportError(f"Could not load schedule module from {schedule_path}")

    module = importlib.util.module_from_spec(spec)
    sys.modules[full_module_name] = module
    spec.loader.exec_module(module)

    return module


def load_schedule(schedule_id: int) -> Callable:
    """Load schedule function by ID.

    Args:
        schedule_id: ID of the schedule to load (corresponds to schedules/schedule_M.py)

    Returns:
        Callable schedule function with signature: schedule(design_id: int) -> List[Dict]

    Raises:
        FileNotFoundError: If schedule file doesn't exist
        ImportError: If schedule module cannot be imported
        AttributeError: If schedule function is not defined in module
    """
    module = _load_schedule_module(schedule_id)

    # Get the schedule function
    if not hasattr(module, "schedule"):
        raise AttributeError(
            f"Schedule module schedule_{schedule_id} must define a 'schedule' function"
        )

    schedule_fn = module.schedule
    return schedule_fn


def load_schedule_fidelities(schedule_id: int) -> dict:
    """Load all fidelity schedule functions by ID.

    Args:
        schedule_id: ID of the schedule to load (corresponds to schedules/schedule_M.py)

    Returns:
        Dict with keys 'low', 'medium', 'high' mapping to callable schedule functions.
        Each function has signature: schedule_X(design_id: int) -> List[Dict]

    Raises:
        FileNotFoundError: If schedule file doesn't exist
        ImportError: If schedule module cannot be imported
        AttributeError: If any fidelity function is missing
    """
    module = _load_schedule_module(schedule_id)

    # Get all three fidelity functions
    fidelity_fns = {}
    for fidelity in ['low', 'medium', 'high']:
        fn_name = f"schedule_{fidelity}"
        if not hasattr(module, fn_name):
            raise AttributeError(
                f"Schedule module schedule_{schedule_id} must define a '{fn_name}' function"
            )
        fn = getattr(module, fn_name)
        if not validate_schedule(fn):
            raise AttributeError(
                f"Schedule function '{fn_name}' must be callable and accept 'design_id' as first parameter"
            )
        fidelity_fns[fidelity] = fn

    return fidelity_fns


def list_available_schedules() -> List[int]:
    """List all available schedule IDs.

    Returns:
        Sorted list of schedule IDs found in schedules/ directory
    """
    schedules_dir = workspace_config.get_schedules_dir()
    if not schedules_dir.exists():
        return []

    schedule_ids = []
    for schedule_file in schedules_dir.glob("schedule_*.py"):
        try:
            schedule_id = int(schedule_file.stem.split("_")[1])
            schedule_ids.append(schedule_id)
        except (IndexError, ValueError):
            # Skip files that don't match schedule_N.py pattern
            continue

    return sorted(schedule_ids)


def get_next_schedule_id() -> int:
    """Get the next available schedule ID for creating new schedules.

    Returns:
        Next unused schedule ID (max existing ID + 1, or 1 if none exist)
    """
    existing = list_available_schedules()
    if not existing:
        return 1
    return max(existing) + 1


def validate_schedule(schedule_fn: Callable) -> bool:
    """Validate that a schedule function has the correct signature.

    Args:
        schedule_fn: Function to validate

    Returns:
        True if valid, False otherwise
    """
    import inspect

    # Check it's callable
    if not callable(schedule_fn):
        return False

    # Check signature accepts design_id parameter
    sig = inspect.signature(schedule_fn)
    params = list(sig.parameters.keys())

    # Should have at least design_id parameter (may have default)
    if not params or params[0] != "design_id":
        return False

    return True


__all__ = [
    "load_schedule",
    "load_schedule_fidelities",
    "list_available_schedules",
    "get_next_schedule_id",
    "validate_schedule",
]


==> anc/core/schedule_metadata.py <==
"""Metadata management for schedule functions.

This module manages metadata for generated schedule functions, storing
descriptions and creation information separately from the executable code.
Metadata is stored in schedules/metadata.json.
"""

from __future__ import annotations

import json
from pathlib import Path
from threading import Lock
from typing import Dict, Literal, Optional

from database.schema import create_timestamp
import workspace_config

_metadata_lock = Lock()

FidelityLevel = Literal["low", "medium", "high"]


def _get_metadata_file() -> Path:
    """Get the metadata file path using workspace configuration."""
    return workspace_config.get_schedules_dir() / "metadata.json"


def _read_metadata() -> Dict[str, dict]:
    """Read metadata from file (thread-safe).

    Returns:
        Dictionary mapping schedule_id (as string) to metadata dict
    """
    metadata_file = _get_metadata_file()
    with _metadata_lock:
        if not metadata_file.exists():
            return {}

        try:
            with metadata_file.open("r", encoding="utf-8") as f:
                return json.load(f)
        except (json.JSONDecodeError, IOError):
            return {}


def _write_metadata(metadata: Dict[str, dict]) -> None:
    """Write metadata to file (thread-safe).

    Args:
        metadata: Dictionary mapping schedule_id to metadata dict
    """
    metadata_file = _get_metadata_file()
    with _metadata_lock:
        metadata_file.parent.mkdir(parents=True, exist_ok=True)
        with metadata_file.open("w", encoding="utf-8") as f:
            json.dump(metadata, f, indent=2, ensure_ascii=False)


def save_schedule_metadata(
    schedule_id: int,
    description: str,
    fidelities: list[str],
    round_id: int,
) -> None:
    """Save metadata for a schedule function.

    Args:
        schedule_id: Unique identifier for the schedule
        description: Human-readable description of the schedule
        fidelities: List of available fidelity levels (e.g., ["low", "medium", "high"])
        round_id: Objective round ID that created this schedule
    """
    metadata = _read_metadata()

    metadata[str(schedule_id)] = {
        "schedule_id": schedule_id,
        "description": description,
        "fidelities": fidelities,
        "created_round": round_id,
        "created_timestamp": create_timestamp(),
    }

    _write_metadata(metadata)


def load_schedule_metadata(schedule_id: int) -> Optional[dict]:
    """Load metadata for a specific schedule.

    Args:
        schedule_id: The schedule ID to look up

    Returns:
        Metadata dict if found, None otherwise
    """
    metadata = _read_metadata()
    return metadata.get(str(schedule_id))


def list_schedule_metadata() -> Dict[str, dict]:
    """Get metadata for all schedules.

    Returns:
        Dictionary mapping schedule_id (as string) to metadata dict
    """
    return _read_metadata()


def get_schedule_description(schedule_id: int, default: str = "No description available") -> str:
    """Get the description for a schedule.

    Args:
        schedule_id: The schedule ID to look up
        default: Default value if description not found

    Returns:
        Description string or default value
    """
    metadata = load_schedule_metadata(schedule_id)
    if metadata:
        return metadata.get("description", default)
    return default


__all__ = [
    "save_schedule_metadata",
    "load_schedule_metadata",
    "list_schedule_metadata",
    "get_schedule_description",
]


==> anc/core/schedules/__init__.py <==
"""Schedules package for dynamically generated evaluation schedules."""


==> anc/core/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2025-12-28T18:50:05.792103Z"
  }
}


==> anc/core/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/core/scripts/__init__.py <==
"""Scripts package for orchestration and utilities."""


==> anc/core/scripts/benchmark.py <==
"""Benchmark script to test a solver on a schedule.

Usage:
    python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity low
    python scripts/benchmark.py --solver-id 0 --schedule-id 0 --timeout 120 --n-cap 640
    python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity high --output results.json
"""

from __future__ import annotations

import argparse
import json
import os
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import workspace_config
from schedule_loader import load_schedule, load_schedule_fidelities, list_available_schedules


def validate_solver(solver_id: int) -> bool:
    """Check if solver file exists."""
    solver_path = workspace_config.get_solvers_dir() / f"solver_{solver_id}.py"
    return solver_path.exists()


def list_available_solvers() -> list[int]:
    """List all available solver IDs."""
    solvers_dir = workspace_config.get_solvers_dir()
    if not solvers_dir.exists():
        return []

    solver_ids = []
    for solver_file in solvers_dir.glob("solver_*.py"):
        try:
            solver_id = int(solver_file.stem.split("_")[1])
            solver_ids.append(solver_id)
        except (IndexError, ValueError):
            continue

    return sorted(solver_ids)


def print_results_table(experiments: list[dict], solver_id: int, schedule_id: int, fidelity: str | None) -> None:
    """Print experiment results as a formatted table."""
    fidelity_str = f" ({fidelity} fidelity)" if fidelity else ""
    print(f"\nBenchmark: Solver {solver_id} on Schedule {schedule_id}{fidelity_str}")
    print("=" * 60)
    print(f"{'N':>6} | {'max_steps':>9} | {'unsolved':>8} | {'median_step':>11}")
    print("-" * 6 + "-+-" + "-" * 9 + "-+-" + "-" * 8 + "-+-" + "-" * 11)

    for exp in experiments:
        N = exp.get('N', 0)
        max_steps = exp.get('max_steps', 0)
        unsolved = exp.get('unsolved_fraction', 0.0)
        median = exp.get('median_step', 0)
        print(f"{N:>6} | {max_steps:>9} | {unsolved:>8.2f} | {median:>11}")

    print("=" * 60)

    if experiments:
        max_N = max(e.get('N', 0) for e in experiments)
        min_unsolved = min(e.get('unsolved_fraction', 1.0) for e in experiments)
        print(f"Summary: Reached N={max_N}, {len(experiments)} experiments, best unsolved={min_unsolved:.2f}")


def save_results_json(experiments: list[dict], solver_id: int, schedule_id: int,
                      fidelity: str | None, output_path: Path) -> None:
    """Save experiment results to JSON file."""
    result = {
        "solver_id": solver_id,
        "schedule_id": schedule_id,
        "fidelity": fidelity,
        "experiments": experiments,
        "summary": {
            "max_N": max(e.get('N', 0) for e in experiments) if experiments else 0,
            "num_experiments": len(experiments),
            "min_unsolved": min(e.get('unsolved_fraction', 1.0) for e in experiments) if experiments else 1.0,
        }
    }

    with open(output_path, 'w') as f:
        json.dump(result, f, indent=2)

    print(f"\nResults saved to: {output_path}")


def main():
    parser = argparse.ArgumentParser(
        description="Benchmark a solver on a schedule",
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog="""
Examples:
  python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity low
  python scripts/benchmark.py --solver-id 0 --schedule-id 0 --timeout 120 --n-cap 640
  python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity high --output results.json
        """
    )

    parser.add_argument(
        "--solver-id",
        type=int,
        required=True,
        help="Design ID of the solver to benchmark"
    )
    parser.add_argument(
        "--schedule-id",
        type=int,
        default=99999,
        help="Schedule ID to use (default: 99999)"
    )
    parser.add_argument(
        "--fidelity",
        type=str,
        choices=["low", "medium", "high"],
        default=None,
        help="Fidelity level. If not specified, uses custom params via --timeout and --n-cap"
    )
    parser.add_argument(
        "--timeout",
        type=int,
        default=86400,
        help="Timeout in seconds (default: 86400, only used without --fidelity)"
    )
    parser.add_argument(
        "--n-cap",
        type=int,
        default=2560,
        help="Maximum problem size N (default: 2560, only used without --fidelity)"
    )
    parser.add_argument(
        "--max-steps-start",
        type=int,
        default=500,
        help="Maximum steps to run (default: 500, only used without --fidelity)"
    )
    parser.add_argument(
        "--max-steps-cap",
        type=int,
        default=10000000,
        help="Maximum steps to run (default: 10000000, only used without --fidelity)"
    )
    parser.add_argument(
        "--output",
        type=str,
        default=None,
        help="Output file path for JSON results (optional)"
    )
    parser.add_argument(
        "--workspace",
        type=str,
        default=None,
        help="Workspace name for run isolation (e.g., 'run_22')"
    )

    args = parser.parse_args()

    # Set workspace for all path resolution
    workspace_config.set_workspace(args.workspace)

    # Validate solver exists
    if not validate_solver(args.solver_id):
        available = list_available_solvers()
        print(f"Error: Solver {args.solver_id} not found.")
        print(f"Available solvers: {available}")
        sys.exit(1)

    # Validate schedule exists
    available_schedules = list_available_schedules()
    if args.schedule_id not in available_schedules:
        print(f"Error: Schedule {args.schedule_id} not found.")
        print(f"Available schedules: {available_schedules}")
        sys.exit(1)

    # Determine output path
    if args.output:
        output_path = Path(args.output)
    else:
        results_dir = workspace_config.get_results_dir()
        results_dir.mkdir(parents=True, exist_ok=True)
        output_path = results_dir / f"benchmark_solver_{args.solver_id}_schedule_{args.schedule_id}.json"

    # Load and run schedule
    if args.fidelity:
        fidelities = load_schedule_fidelities(args.schedule_id)
        schedule_fn = fidelities[args.fidelity]
        print(f"Running {args.fidelity} fidelity schedule {args.schedule_id} on solver {args.solver_id}...")
        results = schedule_fn(design_id=args.solver_id)
    else:
        schedule_fn = load_schedule(args.schedule_id)
        print(f"Running schedule {args.schedule_id} on solver {args.solver_id} (timeout={args.timeout}s, N_cap={args.n_cap})...")
        results = schedule_fn(
            design_id=args.solver_id,
            N_cap=args.n_cap,
            timeout=args.timeout,
            max_steps_start=args.max_steps_start,
            max_steps_cap=args.max_steps_cap
        )

    # Consume results — supports both generators (streaming) and lists
    from types import GeneratorType
    if isinstance(results, GeneratorType):
        fidelity_str = f" ({args.fidelity} fidelity)" if args.fidelity else ""
        print(f"\nBenchmark: Solver {args.solver_id} on Schedule {args.schedule_id}{fidelity_str}")
        print("=" * 60)
        print(f"{'N':>6} | {'max_steps':>9} | {'unsolved':>8} | {'median_step':>11}")
        print("-" * 6 + "-+-" + "-" * 9 + "-+-" + "-" * 8 + "-+-" + "-" * 11)

        experiments = []
        for exp in results:
            experiments.append(exp)
            N = exp.get('N', 0)
            max_steps = exp.get('max_steps', 0)
            unsolved = exp.get('unsolved_fraction', 0.0)
            median = exp.get('median_step', 0)
            print(f"{N:>6} | {max_steps:>9} | {unsolved:>8.2f} | {median:>11}")
            save_results_json(experiments, args.solver_id, args.schedule_id, args.fidelity, output_path)

        print("=" * 60)
        if experiments:
            max_N = max(e.get('N', 0) for e in experiments)
            min_unsolved = min(e.get('unsolved_fraction', 1.0) for e in experiments)
            print(f"Summary: Reached N={max_N}, {len(experiments)} experiments, best unsolved={min_unsolved:.2f}")
    else:
        experiments = results
        print_results_table(experiments, args.solver_id, args.schedule_id, args.fidelity)
        save_results_json(experiments, args.solver_id, args.schedule_id, args.fidelity, output_path)


if __name__ == "__main__":
    try:
        main()
    except KeyboardInterrupt:
        print("\n\nInterrupted by user")
        sys.exit(1)
    except Exception as e:
        print(f"\nBenchmark failed: {e}")
        import traceback
        traceback.print_exc()
        sys.exit(1)


==> anc/core/scripts/evaluate_objectives.py <==
"""Helper script: Read database, compute all objectives for all designs, write CSV and summary."""

from __future__ import annotations

import argparse
import csv
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import workspace_config
from database.manager import DatabaseManager
from consensus_objective import (
    evaluate_all_objectives_on_designs,
    create_consensus_objective,
    get_consensus_summary,
)
import objective_metadata


def parse_args() -> argparse.Namespace:
    """Parse command-line arguments."""
    parser = argparse.ArgumentParser(
        description="Evaluate all objectives on all designs and write summary"
    )
    parser.add_argument(
        "--workspace",
        type=str,
        default=None,
        help="Workspace name for run isolation (e.g., 'run_22')"
    )
    return parser.parse_args()


def main() -> None:
    """Main entry point."""
    args = parse_args()

    # Set workspace for all path resolution
    workspace_config.set_workspace(args.workspace)

    # Load database
    database_path = workspace_config.get_database_path()
    db = DatabaseManager(database_path)
    db.load()

    designs = db.get_all_designs()
    print(f"Loaded {len(designs)} designs from database")

    if not designs:
        print("No designs in database!")
        return

    # Evaluate all objectives on all designs
    print("\nEvaluating all objectives on all designs...")
    score_matrix, objective_ids, design_ids = evaluate_all_objectives_on_designs(db)
    print(f"  Objectives: {objective_ids}")
    print(f"  Designs with experiments: {len(design_ids)}")

    # Create consensus objective
    print("\nCreating consensus objective...")
    consensus_fn, stats = create_consensus_objective(db, age_decay_base=0.9)
    print(get_consensus_summary(stats))

    # Prepare output directory
    results_dir = workspace_config.get_results_dir()
    results_dir.mkdir(parents=True, exist_ok=True)

    # Write CSV file
    csv_path = results_dir / "objectives_summary.csv"
    with open(csv_path, "w", newline="", encoding="utf-8") as f:
        writer = csv.writer(f)

        # Header
        header = [
            "design_id",
            "short_name",
            "planner_round_id",
            "num_experiments",
        ] + [f"objective_{obj_id}" for obj_id in objective_ids] + ["consensus_score"]
        writer.writerow(header)

        # Rows
        for design in designs:
            row = [
                design.design_id,
                design.short_name,
                design.planner_round_id,
                len(design.experiments),
            ]

            # Add objective scores
            for obj_id in objective_ids:
                score = score_matrix.get(obj_id, {}).get(design.design_id, float("inf"))
                row.append(f"{score:.4f}" if score != float("inf") else "inf")

            # Add consensus score
            if design.experiments:
                consensus_score = consensus_fn(design.experiments)
                row.append(f"{consensus_score:.4f}" if consensus_score != float("inf") else "inf")
            else:
                row.append("inf")

            writer.writerow(row)

    print(f"\nCSV written to: {csv_path}")

    # Write summary report
    summary_path = results_dir / "objectives_summary.txt"
    with open(summary_path, "w", encoding="utf-8") as f:
        f.write("=" * 70 + "\n")
        f.write("OBJECTIVES EVALUATION SUMMARY\n")
        f.write("=" * 70 + "\n\n")

        # Statistics
        f.write(f"Total designs: {len(designs)}\n")
        f.write(f"Designs with experiments: {len(design_ids)}\n")
        f.write(f"Available objectives: {len(objective_ids)}\n\n")

        # Consensus summary
        f.write(get_consensus_summary(stats))
        f.write("\n\n")

        # Objective descriptions
        f.write("-" * 70 + "\n")
        f.write("OBJECTIVE DESCRIPTIONS\n")
        f.write("-" * 70 + "\n\n")
        for obj_id in objective_ids:
            desc = objective_metadata.get_objective_description(obj_id, default="No description")
            f.write(f"  objective_{obj_id}: {desc}\n")
        f.write("\n")

        # Rankings
        f.write("-" * 70 + "\n")
        f.write("DESIGN RANKINGS (by consensus objective, lower is better)\n")
        f.write("-" * 70 + "\n\n")

        # Compute consensus scores for all designs
        design_scores = []
        for design in designs:
            if design.experiments:
                score = consensus_fn(design.experiments)
                design_scores.append((design.design_id, design.short_name, score))

        # Sort by score (lower is better)
        design_scores.sort(key=lambda x: x[2] if x[2] != float("inf") else float("inf"))

        for rank, (did, name, score) in enumerate(design_scores, 1):
            score_str = f"{score:.4f}" if score != float("inf") else "inf"
            f.write(f"  {rank:3d}. Design {did:3d} ({name:30s}): {score_str}\n")

    print(f"Summary written to: {summary_path}")


if __name__ == "__main__":
    main()


==> anc/core/scripts/hebo_tune.py <==
"""Hyper-parameter optimisation using HEBO integrated with the new database system.

Updated for new database structure with DatabaseManager and multi-fidelity support.
Prepared for dynamic objective functions in objectives/objective_M.py.
"""

from __future__ import annotations

import json
import re
import sys
import time
from pathlib import Path
from typing import Any, Dict, List, Optional, Callable

import numpy as np
import pandas as pd
import torch
from hebo.design_space.design_space import DesignSpace
from hebo.optimizers.hebo import HEBO

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import workspace_config
from consensus_objective import create_consensus_objective
from database.manager import DatabaseManager
from database.schema import ReferenceWeight, create_timestamp
from llm_client import LLMClient
from problem_config import get_problem_config
from prompt_formatter import PromptFormatter
from solver_writer import read_solver_code, write_solver_file, load_solver_module
import importlib

GPU_AVAILABLE = torch.cuda.is_available()
DEFAULT_TENSOR_TYPE = torch.cuda.FloatTensor if GPU_AVAILABLE else torch.FloatTensor
CPU_TENSOR_TYPE = torch.FloatTensor
torch.set_default_tensor_type(DEFAULT_TENSOR_TYPE)


# --------------------------------------------------------------------------- #
# Helper utilities                                                            #
# --------------------------------------------------------------------------- #
def _relative_path(path: Path) -> str:
    try:
        return str(path.relative_to(ROOT))
    except ValueError:
        return str(path)


# --------------------------------------------------------------------------- #
# Schedule loading                                                            #
# --------------------------------------------------------------------------- #
def _load_fidelity_schedule(schedule_id: int, fidelity: str = "medium") -> Callable:
    """Load a specific fidelity schedule function.

    Args:
        schedule_id: Schedule module ID
        fidelity: Fidelity level ('low', 'medium', 'high')

    Returns:
        Schedule function with signature: (design_id: int) -> List[Dict]
    """
    from schedule_loader import load_schedule_fidelities
    fidelities = load_schedule_fidelities(schedule_id)
    return fidelities[fidelity]


# --------------------------------------------------------------------------- #
# Solver file operations                                                      #
# --------------------------------------------------------------------------- #
def load_solver_code(parent_solver_id: int, solvers_dir: Path = None) -> str:
    """Load solver code from parent solver file."""
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()
    return read_solver_code(parent_solver_id, solvers_dir)


def import_hyper_space_from_solver(parent_solver_id: int, solvers_dir: Path = None) -> Dict[str, Dict[str, Any]]:
    """Import tunable component (e.g., HYPER_SPACE) from parent solver module."""
    config = get_problem_config()
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()
    solver_module = load_solver_module(parent_solver_id, solvers_dir)
    tunable_component = getattr(solver_module, config.tunable_component_name)
    return tunable_component


def update_hyper_space_in_code(solver_code: str, new_params: Dict[str, Any]) -> str:
    """
    Update tunable component defaults in solver source code using regex.

    Preserves all other code exactly as-is (comments, formatting, etc.).

    Args:
        solver_code: Original solver source code
        new_params: Dict of parameter name -> new default value

    Returns:
        Updated solver code with new tunable component defaults
    """
    config = get_problem_config()
    tunable_name = config.tunable_component_name

    # Find tunable component block (e.g., HYPER_SPACE = {...})
    component_pattern = rf'({tunable_name}\s*=\s*\{{)(.*?)(\n\}})'
    match = re.search(component_pattern, solver_code, re.DOTALL)

    if not match:
        raise ValueError(f"{tunable_name} not found in solver code")

    prefix, hyper_space_body, suffix = match.groups()

    # Update each parameter's default value
    for param_name, new_value in new_params.items():
        # Pattern: "param": dict(...default=OLD_VALUE...)
        # Matches: "alpha": dict(type="...", default=1.5, low=...)
        param_pattern = rf'("{param_name}":\s*dict\([^)]*\bdefault\s*=\s*)([^,\)]+)'

        def replace_default(m):
            # Format value appropriately
            if isinstance(new_value, float):
                value_str = f"{new_value}"
            elif isinstance(new_value, int):
                value_str = f"{new_value}"
            elif isinstance(new_value, str):
                value_str = f'"{new_value}"'
            else:
                value_str = str(new_value)
            return f'{m.group(1)}{value_str}'

        hyper_space_body = re.sub(param_pattern, replace_default, hyper_space_body)

    # Reconstruct code
    new_hyper_space = prefix + hyper_space_body + suffix
    updated_code = solver_code[:match.start()] + new_hyper_space + solver_code[match.end():]

    return updated_code


def save_tuned_solver(
    parent_solver_code: str,
    best_params: Dict[str, Any],
    new_solver_id: int,
    solvers_dir: Path = None
) -> Path:
    """
    Save tuned solver file with updated tunable component defaults.

    Returns path to new solver file.
    """
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()

    # Update tunable component defaults in code
    tuned_code = update_hyper_space_in_code(parent_solver_code, best_params)

    # Write to solvers directory with new ID
    solver_path = write_solver_file(
        solver_code=tuned_code,
        solver_id=new_solver_id,
        solvers_dir=solvers_dir,
        validate=True,
        overwrite=False  # Should not overwrite - new solver ID
    )

    return solver_path


# --------------------------------------------------------------------------- #
# HEBO optimization utilities                                                 #
# --------------------------------------------------------------------------- #
def convert_to_design_space(hyper_space: Dict[str, Dict[str, Any]]) -> List[Dict[str, Any]]:
    space_cfg: List[Dict[str, Any]] = []
    for name, cfg in hyper_space.items():
        entry: Dict[str, Any] = {"name": name}
        hp_type = cfg.get("type")
        if hp_type in {"uniform", "num"}:
            entry.update({"type": "num", "lb": float(cfg["low"]), "ub": float(cfg["high"])})
        elif hp_type == "log_uniform":
            entry.update({"type": "pow", "lb": float(cfg["low"]), "ub": float(cfg["high"])})
        elif hp_type in {"int", "integer"}:
            entry.update({"type": "int", "lb": int(cfg["low"]), "ub": int(cfg["high"])})
        elif hp_type == "categorical":
            entry.update({"type": "cat", "categories": list(cfg.get("choices") or cfg.get("categories"))})
        elif hp_type == "bool":
            entry.update({"type": "bool"})
        else:
            raise ValueError(f"Unsupported hyper-parameter type: {hp_type}")
        space_cfg.append(entry)
    return space_cfg


def row_to_params(row: pd.Series, hyper_space: Dict[str, Dict[str, Any]]) -> Dict[str, Any]:
    params: Dict[str, Any] = {}
    for name, cfg in hyper_space.items():
        hp_type = cfg.get("type")
        value = row[name]
        if hp_type in {"uniform", "num", "log_uniform"}:
            params[name] = float(value)
        elif hp_type in {"int", "integer"}:
            params[name] = int(round(value))
        elif hp_type == "categorical":
            params[name] = value
        elif hp_type == "bool":
            params[name] = bool(value)
        else:
            params[name] = value
    return params


def run_metric_with_solver(
    parent_solver_id: int,
    run_index: int,
    hp: Dict[str, Any],
    temp_solvers_dir: Path,
    db: DatabaseManager,
    schedule_id: int = 0,
    promote_medium_threshold: float = 0.5,
    promote_high_threshold: float = 0.1,
) -> tuple[List[Dict[str, Any]], Path, str]:
    """
    Run multi-fidelity experiment evaluation with dynamic promotion.

    Creates temporary solver with updated tunable component defaults, then executes
    using progressive fidelity levels with consensus-based promotion.

    Promotion criteria:
    - Start at low fidelity
    - Promote to medium if consensus_objective < promote_medium_threshold (top 50%)
    - Promote to high if consensus_objective < promote_high_threshold (top 10%)

    Returns:
        (experiment_results, solver_path, final_fidelity) - List of experiment dicts,
        solver path, and final fidelity level reached
    """
    # Read parent solver code
    parent_code = read_solver_code(parent_solver_id, solvers_dir=workspace_config.get_solvers_dir())

    # Update tunable component defaults in code
    updated_code = update_hyper_space_in_code(parent_code, hp)

    # Write temporary solver file with run_index as ID
    temp_solver_path = write_solver_file(
        solver_code=updated_code,
        solver_id=run_index,
        solvers_dir=temp_solvers_dir,
        validate=True,
        overwrite=True
    )

    # Multi-fidelity loop with promotion
    fidelity_sequence = ['low', 'medium', 'high']
    all_experiments = []
    final_fidelity = 'low'

    for fidelity_idx, fidelity_name in enumerate(fidelity_sequence):
        # Load and execute schedule at current fidelity
        schedule_fn = _load_fidelity_schedule(schedule_id, fidelity_name)
        prior = all_experiments if fidelity_idx > 0 else None
        fid_experiments = schedule_fn(design_id=run_index, prior_experiments=prior)

        # Tag experiments with fidelity level
        for exp in fid_experiments:
            exp['fidelity'] = fidelity_name
        all_experiments.extend(fid_experiments)
        final_fidelity = fidelity_name

        # Check promotion (skip if at highest fidelity)
        if fidelity_idx < len(fidelity_sequence) - 1:
            consensus_fn, _ = create_consensus_objective(db)
            consensus_score = consensus_fn(all_experiments)

            threshold = promote_medium_threshold if fidelity_name == 'low' else promote_high_threshold
            if consensus_score >= threshold:
                # Don't promote - not in top percentile
                break

    return all_experiments, temp_solver_path, final_fidelity


# --------------------------------------------------------------------------- #
# Main HEBO tuning function                                                   #
# --------------------------------------------------------------------------- #
def tune(
    parent_solver_id: int,
    max_iter: int,
    suggestions: int,
    db: DatabaseManager,
    keep_temp_solvers: bool = False,
    schedule_id: int = 0,
    promote_medium_threshold: float = 0.5,
    promote_high_threshold: float = 0.1,
    parent_metric: Optional[float] = None,
) -> Dict[str, Any]:
    """
    Tune hyperparameters using HEBO optimization with dynamic fidelity promotion.

    Uses consensus objective for both fidelity promotion decisions and metric computation.

    Args:
        parent_solver_id: ID of parent solver to tune
        max_iter: Number of HEBO iterations
        suggestions: Number of suggestions per iteration
        db: Database manager (required for consensus objective evaluation)
        keep_temp_solvers: Whether to keep temporary solver files for inspection
        schedule_id: Schedule module ID
        promote_medium_threshold: Threshold to promote low→medium (default 0.5, top 50%)
        promote_high_threshold: Threshold to promote medium→high (default 0.1, top 10%)

    Returns:
        Summary dict with best params, metric, experiment data, paths, etc.
    """

    # 1. Load parent solver code
    parent_code = load_solver_code(parent_solver_id, solvers_dir=workspace_config.get_solvers_dir())

    # 2. Import tunable component from parent solver
    hyper_space = import_hyper_space_from_solver(parent_solver_id, solvers_dir=workspace_config.get_solvers_dir())

    # 3. Convert to HEBO design space
    space_cfg = convert_to_design_space(hyper_space)
    space = DesignSpace().parse(space_cfg)

    # 4. Move space tensors to CPU for HEBO
    cpu_device = torch.device("cpu")
    for attr in ("opt_lb", "opt_ub", "opt_lb_raw", "opt_ub_raw"):
        if hasattr(space, attr):
            tensor = getattr(space, attr)
            try:
                setattr(space, attr, tensor.to(cpu_device))
            except AttributeError:
                pass
    try:
        space.sample_device = cpu_device
    except AttributeError:
        pass

    optimizer = HEBO(space, rand_sample=False)

    # 4b. Warm-start optimizer with parent's default params and metric
    if parent_metric is not None:
        default_params = {name: cfg["default"] for name, cfg in hyper_space.items()}
        warmstart_df = pd.DataFrame([default_params])
        warmstart_obj = np.array([[parent_metric]])
        optimizer.observe(warmstart_df, warmstart_obj)
        print(f"[HEBO] Warm-started with parent metric: {parent_metric:.4f}")

    # 5. Use main solvers directory for trial solver files
    # (Required so framework can import from solvers.solver_{id})
    temp_solvers_dir = workspace_config.get_solvers_dir()

    history: List[Dict[str, Any]] = []
    best_metric = float("inf")  # Minimize: start with +inf
    best_params: Dict[str, Any] = {}
    best_experiment_data: Optional[List[Dict[str, Any]]] = None
    best_run_index: Optional[int] = None

    run_counter = int(time.time())
    temp_solver_files: List[Path] = []  # Track temp solver files for cleanup

    try:
        # 6. HEBO optimization loop
        for iteration in range(max_iter):
            torch.set_default_tensor_type(CPU_TENSOR_TYPE)
            try:
                suggestions_df = optimizer.suggest(n_suggestions=suggestions)
            finally:
                torch.set_default_tensor_type(DEFAULT_TENSOR_TYPE)

            metrics: List[float] = []
            for _, row in suggestions_df.iterrows():
                params = row_to_params(row, hyper_space)
                run_counter += 1

                print(f"HEBO iteration {iteration + 1}/{max_iter}, trial {run_counter}: {params}")

                # Run experiment with temporary solver (multi-fidelity with promotion)
                experiment_results, temp_solver_path, final_fidelity = run_metric_with_solver(
                    parent_solver_id=parent_solver_id,
                    run_index=run_counter,
                    hp=params,
                    temp_solvers_dir=temp_solvers_dir,
                    db=db,
                    schedule_id=schedule_id,
                    promote_medium_threshold=promote_medium_threshold,
                    promote_high_threshold=promote_high_threshold,
                )

                # Track temp solver file for cleanup
                temp_solver_files.append(temp_solver_path)

                # Compute metric from experiment results using consensus objective
                if experiment_results:
                    consensus_fn, _ = create_consensus_objective(db)
                    metric_value = consensus_fn(experiment_results)
                else:
                    metric_value = 1000.0

                print(f"  Metric: {metric_value} (fidelity: {final_fidelity}, {len(experiment_results) if experiment_results else 0} experiments)")

                metrics.append(metric_value)
                history.append({
                    "iteration": iteration,
                    "run_index": run_counter,
                    "params": params,
                    "metric": metric_value,
                    "num_experiments": len(experiment_results) if experiment_results else 0,
                    "final_fidelity": final_fidelity,
                })

                if metric_value < best_metric:  # Minimize: lower is better
                    best_metric = metric_value
                    best_params = params
                    best_experiment_data = experiment_results
                    best_run_index = run_counter
                    print(f"  New best! Metric: {best_metric}")

            objective = np.array(metrics).reshape(-1, 1)
            optimizer.observe(suggestions_df, objective)

    except Exception:
        if not keep_temp_solvers:
            # Clean up temp solver files on error
            for solver_file in temp_solver_files:
                try:
                    if solver_file.exists():
                        solver_file.unlink()
                except Exception:
                    pass  # Ignore cleanup errors during exception handling
        raise

    # 7. Generate timestamp for filenames
    timestamp = int(time.time())

    # 8. Save summary
    summary_path = workspace_config.get_llm_log_dir() / f"hebo_summary_{timestamp}.json"
    summary_payload = {
        "best_metric": best_metric,
        "best_params": best_params,
        "best_experiment_data": best_experiment_data,
        "history": history,
        "best_run_index": best_run_index,
        "promote_medium_threshold": promote_medium_threshold,
        "promote_high_threshold": promote_high_threshold,
    }
    summary_path.parent.mkdir(parents=True, exist_ok=True)
    summary_path.write_text(json.dumps(summary_payload, indent=2, ensure_ascii=False), encoding="utf-8")

    # 9. Clean up temporary solver files
    if not keep_temp_solvers:
        for solver_file in temp_solver_files:
            try:
                if solver_file.exists():
                    solver_file.unlink()
                # Also remove __pycache__ entry if exists
                pycache_dir = solver_file.parent / "__pycache__"
                if pycache_dir.exists():
                    pattern = f"{solver_file.stem}*.pyc"
                    for pyc_file in pycache_dir.glob(pattern):
                        pyc_file.unlink()
            except Exception as e:
                print(f"Warning: Failed to clean up {solver_file}: {e}")
        print(f"Cleaned up {len(temp_solver_files)} temporary solver files")
    else:
        print(f"Temporary solvers kept in: {temp_solvers_dir} ({len(temp_solver_files)} files)")

    summary = {
        "best_metric": best_metric,
        "best_params": best_params,
        "best_experiment_data": best_experiment_data,
        "history": history,
        "summary_path": _relative_path(summary_path),
        "timestamp": timestamp,
        "parent_solver_id": parent_solver_id,
        "parent_solver_code": parent_code,  # Include for saving later
    }
    return summary


# --------------------------------------------------------------------------- #
# Database registration (NEW: uses DatabaseManager)                          #
# --------------------------------------------------------------------------- #
def tune_and_register(
    parent_solver_id: int,
    db: DatabaseManager,
    llm: LLMClient,
    max_iter: int = 50,
    suggestions: int = 1,
    solvers_dir: Path = Path("solvers"),
    llm_log_dir: Path = Path("llm_log"),
    schedule_id: int = 0,
    promote_medium_threshold: float = 0.5,
    promote_high_threshold: float = 0.1,
) -> int:
    """
    Run HEBO tuning with dynamic fidelity promotion and register result in database.

    Uses consensus objective for metric computation (consistent with fidelity promotion).

    Args:
        parent_solver_id: ID of parent solver (also parent design_id)
        db: Database manager
        llm: LLM client
        max_iter: Maximum HEBO iterations
        suggestions: Number of suggestions per iteration
        solvers_dir: Directory containing solver files
        llm_log_dir: Directory for LLM logs
        schedule_id: Schedule module ID
        promote_medium_threshold: Threshold to promote low→medium (default 0.5, top 50%)
        promote_high_threshold: Threshold to promote medium→high (default 0.1, top 10%)

    Returns:
        Design ID of the tuned solver
    """
    # Get parent design
    parent_design = db.get_design(parent_solver_id)
    if parent_design is None:
        raise ValueError(f"Parent design {parent_solver_id} not found in database")

    # Compute parent metric using consensus objective
    consensus_fn, _ = create_consensus_objective(db)
    print(f"\n[HEBO] Tuning parent design {parent_solver_id}: {parent_design.short_name}")
    parent_metric = consensus_fn(parent_design.experiments) if parent_design.experiments else None
    print(f"[HEBO] Parent metric: {parent_metric}")

    # Run HEBO optimization with dynamic fidelity promotion
    summary = tune(
        parent_solver_id=parent_solver_id,
        max_iter=max_iter,
        suggestions=suggestions,
        db=db,
        keep_temp_solvers=False,
        schedule_id=schedule_id,
        promote_medium_threshold=promote_medium_threshold,
        promote_high_threshold=promote_high_threshold,
        parent_metric=parent_metric,
    )

    # Get new design ID
    new_design_id = db.get_next_design_id()

    # Save tuned solver
    tuned_solver_path = save_tuned_solver(
        parent_solver_code=summary["parent_solver_code"],
        best_params=summary["best_params"],
        new_solver_id=new_design_id,
        solvers_dir=solvers_dir
    )

    print(f"[HEBO] Tuned solver saved: {_relative_path(tuned_solver_path)}")

    # Compute improvement message
    improvement = ""
    if parent_metric is not None and summary["best_metric"] is not None:
        delta = summary["best_metric"] - parent_metric
        pct = (delta / parent_metric * 100) if parent_metric != 0 else 0
        improvement = f" ({delta:+.1f}, {pct:+.1f}%)"

    # Register in database
    db.add_design(
        design_id=new_design_id,
        planner_round_id=parent_design.planner_round_id,
        reference_weights=[ReferenceWeight(design_id=parent_solver_id, weight=1.0)],
        short_name=f"HEBO_tuned_{parent_design.short_name}",
        model_name=llm.model,
        code_path=str(tuned_solver_path),
        planner_log=parent_design.planner_log,
        designer_log=str(llm_log_dir / f"hebo_tune_{new_design_id}.json"),
        timestamp=create_timestamp(),
    )

    # Add experiment data if available (experiments already have fidelity tagged)
    if summary["best_experiment_data"]:
        for exp_data in summary["best_experiment_data"]:
            db.add_experiment_to_design(new_design_id, exp_data)

    # Save HEBO log
    hebo_log = {
        "design_id": new_design_id,
        "parent_design_id": parent_solver_id,
        "method": "HEBO",
        "iterations": len(summary["history"]),
        "best_metric": summary["best_metric"],
        "parent_metric": parent_metric,
        "improvement": improvement,
        "best_params": summary["best_params"],
        "summary_path": summary["summary_path"],
        "timestamp": create_timestamp(),
    }
    hebo_log_path = llm_log_dir / f"hebo_tune_{new_design_id}.json"
    hebo_log_path.parent.mkdir(parents=True, exist_ok=True)
    hebo_log_path.write_text(json.dumps(hebo_log, indent=2, ensure_ascii=False), encoding="utf-8")

    print(f"[HEBO] Registered design {new_design_id}")
    print(f"[HEBO] Metric: {summary['best_metric']:.2f}{improvement}")

    return new_design_id


def maybe_run_tuning(
    db: DatabaseManager,
    llm: LLMClient,
    formatter: PromptFormatter,
    llm_log_dir: Path,
    solvers_dir: Path,
    max_iter: int = 50,
    suggestions: int = 1,
    max_tuning_ratio: float = 0.1,
    schedule_id: int = 0,
    promote_medium_threshold: float = 0.5,
    promote_high_threshold: float = 0.1,
) -> Optional[int]:
    """
    Maybe run HEBO tuning with dynamic fidelity promotion on the best untuned design.

    Selects the highest-ranked untuned design based on consensus objective.

    Args:
        db: Database manager
        llm: LLM client
        formatter: Prompt formatter
        llm_log_dir: LLM log directory
        solvers_dir: Solvers directory
        max_iter: Maximum HEBO iterations
        suggestions: Number of suggestions per iteration
        max_tuning_ratio: Max ratio of tuned designs to total designs
        schedule_id: Schedule module ID
        promote_medium_threshold: Threshold to promote low→medium (default 0.5, top 50%)
        promote_high_threshold: Threshold to promote medium→high (default 0.1, top 10%)

    Returns:
        Design ID of tuned design, or None if no tuning performed
    """
    all_designs = db.get_all_designs()
    if not all_designs:
        return None

    # Count existing tuned designs
    tuned_count = sum(
        1 for d in all_designs
        if "tuned" in d.short_name.lower() or "hebo" in d.short_name.lower()
    )

    total_count = len(all_designs)
    max_tuned = int(total_count * max_tuning_ratio)

    if tuned_count >= max_tuned:
        print(f"[HEBO] Skipping: already have {tuned_count} tuned designs (max {max_tuned})")
        return None

    # Rebuild MCGS and get ranked designs
    formatter._rebuild_graph()
    ranked = formatter._graph.get_ranked_nodes()

    if not ranked:
        return None

    # Find the best untuned design (ranked list is already sorted by objective)
    parent_id = None
    parent_metric = None
    for entry in ranked:
        design_id = entry["design_id"]
        design = db.get_design(design_id)
        if design and "tuned" not in design.short_name.lower() and "hebo" not in design.short_name.lower():
            metric = entry.get("objective")
            if metric is not None:
                parent_id = design_id
                parent_metric = metric
                break

    if parent_id is None:
        print(f"[HEBO] No suitable untuned designs found")
        return None

    print(f"\n[HEBO] Running hyperparameter optimization")
    print(f"[HEBO] Parent design: {parent_id} (metric={parent_metric:.2f})")

    try:
        tuned_id = tune_and_register(
            parent_solver_id=parent_id,
            db=db,
            llm=llm,
            max_iter=max_iter,
            suggestions=suggestions,
            solvers_dir=solvers_dir,
            llm_log_dir=llm_log_dir,
            schedule_id=schedule_id,
            promote_medium_threshold=promote_medium_threshold,
            promote_high_threshold=promote_high_threshold,
        )

        print(f"[HEBO] Created tuned design: {tuned_id}")
        return tuned_id

    except Exception as e:
        print(f"[HEBO] Tuning failed: {e}")
        return None

__all__ = ["tune", "tune_and_register", "save_tuned_solver", "maybe_run_tuning"]


==> anc/core/scripts/orchestrator.py <==
"""High-level orchestrator for planner/designer iterations with multi-fidelity optimization.

Simplified design:
- Objective evolution is periodic (every N iterations), not agent-decided
- Fidelity levels map to predefined schedules: low→0, medium→1, high→2
"""

from __future__ import annotations

import argparse
import json
import shutil
import sys
from pathlib import Path
from typing import Optional, List

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import workspace_config  # type: ignore
from database.manager import DatabaseManager  # type: ignore
from llm_client import LLMClient  # type: ignore
from prompt_formatter import PromptFormatter  # type: ignore
from workflow.iteration import run_iteration, run_planner_round, run_designer_iteration  # type: ignore
from workflow.objective_scheduler import run_objective_schedule_round  # type: ignore
from workflow.meta_agent import run_meta_agent_round  # type: ignore
from scripts.hebo_tune import maybe_run_tuning  # type: ignore
from consensus_objective import create_consensus_objective, get_consensus_summary  # type: ignore
from meta_agent_state import get_effective_meta_weights, get_latest_objective_directions  # type: ignore
import objective_metadata  # type: ignore
import schedule_metadata  # type: ignore


# --------------------------------------------------------------------------- #
# Baseline Benchmark                                                          #
# --------------------------------------------------------------------------- #

def benchmark_baseline(db: DatabaseManager, schedule_id: int = 0, objective_id: int = 0) -> None:
    """Benchmark the baseline solver and log results to database.

    Only runs if no designs exist in the database. Creates design_id=0
    with high-fidelity experiment results from the baseline solver.

    Args:
        db: Database manager
        schedule_id: Schedule ID to use (default: 0)
        objective_id: Objective ID to record (default: 0)
    """
    # Skip if designs already exist
    if db.count_designs() > 0:
        print(f"Database has {db.count_designs()} designs, skipping baseline benchmark")
        return

    print("\n" + "="*70)
    print("BASELINE BENCHMARK")
    print("="*70)
    print("Running high-fidelity benchmark on baseline solver (design_id=0)...")

    # Import schedule function
    from domain_knowledge.schedule_baseline import schedule_high

    # Run high-fidelity schedule
    experiment_results = schedule_high(design_id=0)

    print(f"Baseline benchmark complete: {len(experiment_results)} experiments")
    for exp in experiment_results:
        print(f"  N={exp['N']:4d}: median_step={exp['median_step']:6d}, unsolved={exp['unsolved_fraction']:.2f}")

    # Add baseline design to database
    db.add_design(
        design_id=0,
        planner_round_id=0,  # Round 0 = baseline
        reference_weights=[],  # No parents
        short_name="baseline",
        model_name="baseline",  # Not LLM-generated
        code_path="solvers/solver_0.py",
        planner_log="",  # No log
        designer_log="",  # No log
        schedule_id=schedule_id,
        objective_id=objective_id,
    )

    # Add experiment results (flat format, matching designer workflow)
    for exp in experiment_results:
        exp['fidelity'] = 'high'
        db.add_experiment_to_design(design_id=0, experiment_data=exp)

    print(f"Baseline design added to database (design_id=0)")
    print("="*70 + "\n")


# --------------------------------------------------------------------------- #
# Workspace Initialization                                                    #
# --------------------------------------------------------------------------- #

def initialize_workspace(db: DatabaseManager) -> None:
    """Initialize workspace with baseline files and experiments.

    Copies:
    1. Baseline code files from domain_knowledge/ to workspace directories
    2. Baseline experiment results from database/database.json

    This avoids re-running expensive baseline experiments when creating
    a new workspace.
    """
    # Skip if database already has designs
    if db.count_designs() > 0:
        return

    print("\n" + "="*70)
    print("WORKSPACE INITIALIZATION")
    print("="*70)

    # Get workspace paths
    solvers_dir = workspace_config.get_solvers_dir()
    objectives_dir = workspace_config.get_objectives_dir()
    schedules_dir = workspace_config.get_schedules_dir()
    knowledge_dir = workspace_config.get_knowledge_dir()

    # Create directories
    objectives_dir.mkdir(parents=True, exist_ok=True)
    schedules_dir.mkdir(parents=True, exist_ok=True)

    # Copy baseline files
    shutil.copy(knowledge_dir / "solver_baseline.py", solvers_dir / "solver_0.py")
    shutil.copy(knowledge_dir / "objective_baseline.py", objectives_dir / "objective_0.py")
    shutil.copy(knowledge_dir / "schedule_baseline.py", schedules_dir / "schedule_0.py")
    print(f"Copied baseline files to workspace:")
    print(f"  - {solvers_dir / 'solver_0.py'}")
    print(f"  - {objectives_dir / 'objective_0.py'}")
    print(f"  - {schedules_dir / 'schedule_0.py'}")

    # Initialize baseline metadata (load descriptions from domain_knowledge/)
    objective_desc = (knowledge_dir / "objective_baseline_description.txt").read_text().strip()
    schedule_desc = (knowledge_dir / "schedule_baseline_description.txt").read_text().strip()
    objective_metadata.save_objective_metadata(
        objective_id=0,
        description=objective_desc,
        round_id=0,
    )
    schedule_metadata.save_schedule_metadata(
        schedule_id=0,
        description=schedule_desc,
        fidelities=["low", "medium", "high"],
        round_id=0,
    )
    print(f"Initialized baseline metadata:")
    print(f"  - {objectives_dir / 'metadata.json'}")
    print(f"  - {schedules_dir / 'metadata.json'}")

    # Copy baseline experiments from default database
    default_db_path = workspace_config.get_root() / "database" / "database.json"
    if default_db_path.exists():
        with open(default_db_path) as f:
            default_data = json.load(f)

        # Find baseline design (design_id=0)
        for design in default_data.get("designs", []):
            if design.get("design_id") == 0:
                # Add baseline design to workspace database
                db.add_design(
                    design_id=0,
                    planner_round_id=0,
                    reference_weights=[],
                    short_name="baseline",
                    model_name="baseline",
                    code_path="solvers/solver_0.py",
                    planner_log="",
                    designer_log="",
                    schedule_id=0,
                    objective_id=0,
                )
                # Add experiments
                experiments = design.get("experiments", [])
                for exp in experiments:
                    db.add_experiment_to_design(design_id=0, experiment_data=exp)
                print(f"Copied baseline design with {len(experiments)} experiments from database/database.json")
                break
        else:
            print("Warning: No baseline design (design_id=0) found in database/database.json")
    else:
        print(f"Warning: Default database not found at {default_db_path}")

    print("="*70 + "\n")


# --------------------------------------------------------------------------- #
# Main Orchestrator                                                           #
# --------------------------------------------------------------------------- #

def main():
    """Main orchestration loop with simplified multi-fidelity workflow.

    Flow:
    - Regular iterations: Planner → Designer → Execute with fidelity-mapped schedule
    - Objective iterations (periodic): Same + Objective round to create new objective
    """
    args = parse_args()

    # Set workspace for all path resolution
    workspace_config.set_workspace(args.workspace)

    # Setup paths using workspace_config
    database_path = workspace_config.get_database_path()
    prompt_dir = workspace_config.get_prompts_dir()
    knowledge_dir = workspace_config.get_knowledge_dir()
    llm_log_dir = workspace_config.get_llm_log_dir()
    solvers_dir = workspace_config.get_solvers_dir()

    # Create directories
    database_path.parent.mkdir(parents=True, exist_ok=True)
    llm_log_dir.mkdir(parents=True, exist_ok=True)
    solvers_dir.mkdir(parents=True, exist_ok=True)

    # Initialize database
    db = DatabaseManager(database_path)
    db.load()

    # Initialize workspace with baseline files (if new workspace)
    initialize_workspace(db)

    # Fallback: run benchmark if initialize_workspace didn't populate baseline
    # (e.g., if database/database.json doesn't exist)
    benchmark_baseline(db, schedule_id=args.initial_schedule_id, objective_id=args.initial_objective_id)

    # Determine schedule generation setting
    # --enable-schedule-generation overrides --disable-schedule-generation
    generate_schedule = args.enable_schedule_generation and not args.disable_schedule_generation

    # Raise exception if schedule generation is enabled (feature deferred)
    if generate_schedule:
        raise NotImplementedError(
            "Schedule generation is disabled in this version. "
            "The meta-agent currently only supports objective guidance. "
            "Schedule generation will be implemented in a future version. "
            "Use --disable-schedule-generation (default) to proceed."
        )

    # Initialize multi-fidelity tracking
    current_objective_id = args.initial_objective_id
    current_schedule_id = args.initial_schedule_id
    objective_round_counter = 0
    meta_round_counter = 0

    # Determine meta-agent frequency
    meta_agent_frequency = args.meta_agent_frequency or args.objective_frequency

    print(f"Starting orchestrator with {args.iterations} iterations")
    if args.workspace:
        print(f"Workspace: {args.workspace}")
    print(f"Database: {database_path}")
    print(f"Current designs: {db.count_designs()}")
    print(f"Objective frequency: every {args.objective_frequency} iterations")
    print(f"Initial objective_id: {current_objective_id}")
    print(f"Schedule generation: disabled (using baseline)")
    print(f"Using consensus objective (aggregates all objectives with Kendall tau weighting)")
    print(f"Promotion thresholds: medium<{args.promote_medium_threshold}, high<{args.promote_high_threshold}")
    if args.enable_meta_agent:
        print(f"Meta-agent: enabled (frequency: every {meta_agent_frequency} iterations)")
        if args.research_goal:
            print(f"Research goal: {args.research_goal[:80]}...")
        else:
            print(f"Research goal: from domain_knowledge/research_goal.txt")

    # Initialize LLM clients
    llm_clients = [LLMClient(model=model) for model in args.models]
    if not llm_clients:
        llm_clients = [LLMClient(model="gpt-5.2")]

    # Main iteration loop
    for iteration in range(1, args.iterations + 1):
        print(f"\n{'='*70}")
        print(f"Iteration {iteration}/{args.iterations}")
        print(f"{'='*70}")

        # Rotate through LLM models
        llm = llm_clients[(iteration - 1) % len(llm_clients)]
        print(f"Using model: {llm.model}")
        print(f"Current objective_id: {current_objective_id}")

        # Get meta weights if meta-agent is enabled
        meta_weights = None
        if args.enable_meta_agent:
            meta_weights = get_effective_meta_weights()
            if meta_weights:
                print(f"Applying meta-agent weights: {len(meta_weights)} objectives adjusted")

        # Create consensus objective (recomputed each iteration)
        consensus_fn, consensus_stats = create_consensus_objective(
            db, age_decay_base=0.9, meta_weights=meta_weights
        )
        print(get_consensus_summary(consensus_stats))

        # Create prompt formatter with current database state and consensus objective
        formatter = PromptFormatter(
            prompt_dir=prompt_dir,
            knowledge_dir=knowledge_dir,
            database_manager=db,
            objective_fn=consensus_fn,
            num_designers=args.num_designers,
        )

        # Check if this is an objective round (periodic)
        is_objective_round = (iteration % args.objective_frequency == 0) and (iteration > 0)

        # Step 1: Run planner round
        print(f"\n[PLANNER] Running planner round")
        planner_result = run_planner_round(
            llm=llm,
            db=db,
            formatter=formatter,
            llm_log_dir=llm_log_dir,
            num_designers=args.num_designers,
        )
        print(f"Planner round: {planner_result.round_id}")
        print(f"Research phase: {planner_result.summary.current_phase}")

        # Step 2: Run designer iterations
        print(f"\n[DESIGNER] Running designer iterations")
        design_ids = run_designer_iteration(
            llm=llm,
            db=db,
            formatter=formatter,
            planner=planner_result,
            llm_log_dir=llm_log_dir,
            solvers_dir=solvers_dir,
            max_retries=3,
            schedule_id=current_schedule_id,
            objective_id=current_objective_id,
            promote_medium_threshold=args.promote_medium_threshold,
            promote_high_threshold=args.promote_high_threshold,
        )
        print(f"Created designs: {design_ids}")

        # HEBO tuning (uses same promotion thresholds as designer)
        maybe_run_tuning(
            db=db,
            llm=llm,
            formatter=formatter,
            llm_log_dir=llm_log_dir,
            solvers_dir=solvers_dir,
            max_iter=args.hebo_max_iter,
            suggestions=args.hebo_suggestions,
            max_tuning_ratio=args.hebo_max_tuning_ratio,
            schedule_id=current_schedule_id,
            promote_medium_threshold=args.promote_medium_threshold,
            promote_high_threshold=args.promote_high_threshold,
        )

        # Step 3: Meta-agent round (before objective round, if enabled)
        meta_directions = None
        is_meta_round = (iteration % meta_agent_frequency == 0) and (iteration > 0)

        if is_meta_round and args.enable_meta_agent:
            meta_round_counter += 1
            print(f"\n[META-AGENT] Running meta-agent round {meta_round_counter}")

            # Rebuild formatter with latest state
            consensus_fn, consensus_stats = create_consensus_objective(
                db, age_decay_base=0.9, meta_weights=meta_weights
            )
            formatter = PromptFormatter(
                prompt_dir=prompt_dir,
                knowledge_dir=knowledge_dir,
                database_manager=db,
                objective_fn=consensus_fn,
                num_designers=args.num_designers,
            )

            meta_result = run_meta_agent_round(
                llm=llm,
                db=db,
                formatter=formatter,
                meta_round_id=meta_round_counter,
                research_goal=args.research_goal,
                llm_log_dir=llm_log_dir,
            )

            # Get directions for objective generation
            meta_directions = meta_result.objective_directions

            # Update meta weights for next iteration
            # (weights will be applied in next iteration's consensus)
            print(f"Meta-agent phase: {meta_result.research_phase}")

        # Step 4: Periodic objective round
        if is_objective_round:
            objective_round_counter += 1
            print(f"\n[OBJECTIVE] Running periodic round {objective_round_counter}")

            # Get meta directions if available (from current or previous run)
            if meta_directions is None and args.enable_meta_agent:
                meta_directions = get_latest_objective_directions()

            # Rebuild formatter with latest state using consensus objective
            consensus_fn, consensus_stats = create_consensus_objective(
                db, age_decay_base=0.9, meta_weights=meta_weights
            )
            formatter = PromptFormatter(
                prompt_dir=prompt_dir,
                knowledge_dir=knowledge_dir,
                database_manager=db,
                objective_fn=consensus_fn,
                num_designers=args.num_designers,
            )

            objective_result = run_objective_schedule_round(
                llm=llm,
                db=db,
                formatter=formatter,
                current_objective_id=current_objective_id,
                objective_round_id=objective_round_counter,
                llm_log_dir=llm_log_dir,
                generate_schedule=False,  # Schedule generation disabled
                meta_directions=meta_directions,
            )

            if objective_result.new_objective_id is not None:
                print(f"[OBJECTIVE] New objective created: objective_{objective_result.new_objective_id}")
                # Update current objective ID (consensus will include it in next iteration)
                current_objective_id = objective_result.new_objective_id

                # Only update schedule_id if a new schedule was created
                if objective_result.new_schedule_id is not None:
                    print(f"[SCHEDULE] New schedule created: schedule_{objective_result.new_schedule_id}")
                    current_schedule_id = objective_result.new_schedule_id
            else:
                print(f"[OBJECTIVE] Failed to create new objective")

        print(f"\nCompleted iteration {iteration}")
        print(f"Total designs in database: {db.count_designs()}")


    print(f"\n{'='*70}")
    print(f"Orchestration complete!")
    print(f"Total designs: {db.count_designs()}")
    print(f"Final objective_id: {current_objective_id}")
    print(f"Database saved to: {database_path}")
    print(f"{'='*70}")


def parse_args() -> argparse.Namespace:
    """Parse command-line arguments."""
    parser = argparse.ArgumentParser(
        description="Orchestrate planner/designer iterations with multi-fidelity optimization"
    )

    # Workspace configuration
    parser.add_argument(
        "--workspace",
        type=str,
        default=None,
        help="Workspace name for run isolation (e.g., 'run_22'). "
             "Prefixes output directories: database_run_22/, solvers_run_22/, etc. "
             "If not specified, uses default paths for backwards compatibility.",
    )

    # Basic iteration settings
    parser.add_argument(
        "--iterations",
        type=int,
        default=10,
        help="Number of planner/designer iteration rounds (default: 10)",
    )
    parser.add_argument(
        "--num-designers",
        type=int,
        default=2,
        help="Number of designer agents per planner round (default: 2)",
    )
    parser.add_argument(
        "--models",
        nargs="+",
        default=["gpt-5.2"],
        help="LLM models to use (rotates through them). Default: gpt-5.2",
    )

    # Multi-fidelity settings
    parser.add_argument(
        "--objective-frequency",
        type=int,
        default=10,
        help="Create new objective every N iterations (default: 10)",
    )
    parser.add_argument(
        "--initial-objective-id",
        type=int,
        default=0,
        help="Initial objective function ID (default: 0)",
    )
    parser.add_argument(
        "--initial-schedule-id",
        type=int,
        default=0,
        help="Initial schedule ID (default: 0)",
    )
    parser.add_argument(
        "--disable-schedule-generation",
        action="store_true",
        default=True,
        help="Disable schedule generation, always use baseline schedule (default: True)",
    )
    parser.add_argument(
        "--enable-schedule-generation",
        action="store_true",
        help="Enable schedule generation (overrides --disable-schedule-generation)",
    )

    # Meta-agent settings
    parser.add_argument(
        "--enable-meta-agent",
        action="store_true",
        default=True,
        help="Enable meta-agent for objective guidance and weight adjustment (default: True)",
    )
    parser.add_argument(
        "--research-goal",
        type=str,
        default=None,
        help="High-level research goal for meta-agent guidance. "
             "If not provided, reads from domain_knowledge/research_goal.txt",
    )
    parser.add_argument(
        "--meta-agent-frequency",
        type=int,
        default=None,
        help="Run meta-agent every N iterations (default: same as objective-frequency)",
    )

    # Fidelity promotion thresholds
    parser.add_argument(
        "--promote-medium-threshold",
        type=float,
        default=0.5,
        help="Consensus objective threshold to promote low→medium (default: 0.5, top 50%%)",
    )
    parser.add_argument(
        "--promote-high-threshold",
        type=float,
        default=0.1,
        help="Consensus objective threshold to promote medium→high (default: 0.1, top 10%%)",
    )

    # HEBO tuning settings
    parser.add_argument(
        "--hebo-max-iter",
        type=int,
        default=50,
        help="Maximum HEBO optimization iterations (default: 50)",
    )
    parser.add_argument(
        "--hebo-suggestions",
        type=int,
        default=1,
        help="Number of HEBO suggestions per iteration (default: 1)",
    )
    parser.add_argument(
        "--hebo-max-tuning-ratio",
        type=float,
        default=0.1,
        help="Maximum ratio of tuned designs to total designs (default: 0.1)",
    )
    return parser.parse_args()


if __name__ == "__main__":
    try:
        main()
    except KeyboardInterrupt:
        print("\n\nInterrupted by user")
        sys.exit(1)
    except Exception as e:
        print(f"\nOrchestrator failed: {e}")
        import traceback
        traceback.print_exc()
        sys.exit(1)


==> anc/core/solver_writer.py <==
"""
Utilities for writing and validating solver files.
"""

import ast
import importlib
import importlib.util
import sys
from pathlib import Path
from typing import List, Tuple, Optional

from problem_config import get_problem_config
import workspace_config


def validate_solver_code(code: str) -> Tuple[bool, List[str]]:
    """
    Validate solver code contains ONLY the required components.

    Args:
        code: Python source code string (should contain only required components + minimal imports)

    Returns:
        Tuple of (is_valid, error_messages)
    """
    config = get_problem_config()
    errors = []

    # Syntax check
    try:
        compile(code, '<string>', 'exec')
    except SyntaxError as e:
        errors.append(f"Syntax error at line {e.lineno}: {e.msg}")
        return False, errors

    # Required components check (from config)
    required_components = {
        comp.name: comp.description
        for comp in config.solver_components
        if comp.required
    }

    for component, description in required_components.items():
        if component not in code:
            errors.append(f"Missing required component: {component} ({description})")

    # Check for required imports (from config)
    import_patterns = config.get_import_patterns()
    import_found = any(pattern in code for pattern in import_patterns)
    if not import_found:
        import_list = ", ".join(config.required_imports)
        errors.append(f"Solver code should import one of: {import_list}")

    # AST validation for components
    try:
        tree = ast.parse(code)

        # Get defined variable names
        defined_names = set()
        for node in ast.walk(tree):
            if isinstance(node, ast.Assign):
                for target in node.targets:
                    if isinstance(target, ast.Name):
                        defined_names.add(target.id)

        # Get defined function names
        function_names = {node.name for node in ast.walk(tree) if isinstance(node, ast.FunctionDef)}

        # Validate each component based on its type
        for comp in config.solver_components:
            if not comp.required:
                continue

            if comp.type == "dict":
                if comp.name not in defined_names:
                    errors.append(f"{comp.name} must be defined as a variable")
            elif comp.type == "function":
                if comp.name not in function_names:
                    errors.append(f"{comp.name} must be defined as a function")

    except Exception as e:
        errors.append(f"AST parsing error: {e}")

    is_valid = len(errors) == 0
    return is_valid, errors


def write_solver_file(
    solver_code: str,
    solver_id: int,
    solvers_dir: Path = None,
    validate: bool = True,
    overwrite: bool = False
) -> Path:
    """
    Write solver code to a file with validation.

    Args:
        solver_code: Complete Python source code for the solver
        solver_id: Experiment ID for the solver
        solvers_dir: Directory to write solver files (default: ./solvers)
        validate: Whether to validate code before writing (default: True)
        overwrite: Whether to overwrite existing file (default: False)

    Returns:
        Path to the written solver file

    Raises:
        ValueError: If validation fails or file exists and overwrite=False
    """
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()

    solvers_dir = Path(solvers_dir)
    solvers_dir.mkdir(parents=True, exist_ok=True)

    solver_path = solvers_dir / f"solver_{solver_id}.py"

    # Check if file already exists
    if solver_path.exists() and not overwrite:
        raise ValueError(
            f"Solver file already exists: {solver_path}. "
            f"Use overwrite=True to replace it."
        )

    # Validate code if requested
    if validate:
        is_valid, errors = validate_solver_code(solver_code)
        if not is_valid:
            error_msg = "Solver code validation failed:\n" + "\n".join(f"  - {e}" for e in errors)
            raise ValueError(error_msg)

    # Write to file
    solver_path.write_text(solver_code, encoding='utf-8')

    return solver_path


def load_solver_module(solver_id: int, solvers_dir: Path = None):
    """
    Dynamically load a solver module.

    Args:
        solver_id: Experiment ID for the solver
        solvers_dir: Directory containing solver files (default: ./solvers)

    Returns:
        Imported solver module

    Raises:
        ImportError: If solver file doesn't exist or import fails
    """
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()

    solvers_dir = Path(solvers_dir)
    solver_path = solvers_dir / f"solver_{solver_id}.py"

    if not solver_path.exists():
        raise ImportError(f"Solver file not found: {solver_path}")

    # Load module directly from file path (avoids module name conflicts with workspace)
    full_module_name = f"_loaded_solvers.solver_{solver_id}"

    # Always reload to support dynamic updates
    spec = importlib.util.spec_from_file_location(full_module_name, solver_path)
    if spec is None or spec.loader is None:
        raise ImportError(f"Could not load solver module from {solver_path}")

    module = importlib.util.module_from_spec(spec)
    sys.modules[full_module_name] = module
    spec.loader.exec_module(module)

    return module


def read_solver_code(solver_id: int, solvers_dir: Path = None) -> str:
    """
    Read solver code from file.

    Args:
        solver_id: Experiment ID for the solver
        solvers_dir: Directory containing solver files (default: ./solvers)

    Returns:
        Solver source code as string
    """
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()

    solvers_dir = Path(solvers_dir)
    solver_path = solvers_dir / f"solver_{solver_id}.py"

    if not solver_path.exists():
        raise FileNotFoundError(f"Solver file not found: {solver_path}")

    return solver_path.read_text(encoding='utf-8')


def extract_solver_id_from_path(solver_path: str) -> Optional[int]:
    """
    Extract solver ID from a solver file path.

    Args:
        solver_path: Path to solver file (e.g., "solvers/solver_42.py")

    Returns:
        Solver ID as integer, or None if not a valid solver path
    """
    path = Path(solver_path)

    # Check if filename matches pattern solver_N.py
    if not path.stem.startswith("solver_"):
        return None

    try:
        solver_id = int(path.stem.split("_")[1])
        return solver_id
    except (IndexError, ValueError):
        return None


==> anc/core/solvers/__init__.py <==
"""Solvers package for dynamically generated solver implementations."""


==> anc/core/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/core/source_manifest.json <==
[
  {
    "path": "consensus_objective.py",
    "source": "LLM_meta_optimization_anonymous/consensus_objective.py",
    "source_sha256": "b0255fce5bb2c2463d8ab30e3c47afff22bbc2ba6d9b1b1aa6409f75c60053b6",
    "sha256": "b0255fce5bb2c2463d8ab30e3c47afff22bbc2ba6d9b1b1aa6409f75c60053b6",
    "changes": []
  },
  {
    "path": "executor.py",
    "source": "LLM_meta_optimization_anonymous/executor.py",
    "source_sha256": "31b64d44b972b5bdf0f1bf926abba322e6e1c13fffc45575d6bf8f8c4c53c945",
    "sha256": "31b64d44b972b5bdf0f1bf926abba322e6e1c13fffc45575d6bf8f8c4c53c945",
    "changes": []
  },
  {
    "path": "llm_client.py",
    "source": "LLM_meta_optimization_anonymous/llm_client.py",
    "source_sha256": "b4e5d69f494ab7406ac02dc3fa76549901ee21808db0d020a2666acd12e869bb",
    "sha256": "d333afdac2562d181206183ad2d890d10c9b7bd52edfb315e70038ff30207df8",
    "changes": [
      "remove author-local fallback key file; use reviewer-provided environment credentials"
    ]
  },
  {
    "path": "mcgs.py",
    "source": "LLM_meta_optimization_anonymous/mcgs.py",
    "source_sha256": "89492f7fc24e437f6e91424bba730c226dd11ca84f0ecaec4c4a56fa6c7c8dc0",
    "sha256": "89492f7fc24e437f6e91424bba730c226dd11ca84f0ecaec4c4a56fa6c7c8dc0",
    "changes": []
  },
  {
    "path": "meta_agent_state.py",
    "source": "LLM_meta_optimization_anonymous/meta_agent_state.py",
    "source_sha256": "e86054f91608af7e72f96fa6ffeb2e280dfe0fcd58bcbe655e15b11a80ad947c",
    "sha256": "e86054f91608af7e72f96fa6ffeb2e280dfe0fcd58bcbe655e15b11a80ad947c",
    "changes": []
  },
  {
    "path": "objective_loader.py",
    "source": "LLM_meta_optimization_anonymous/objective_loader.py",
    "source_sha256": "feaecd69168893d23d85a2407d94a3c6f12ad24bd4ce090727eec153950f1b75",
    "sha256": "feaecd69168893d23d85a2407d94a3c6f12ad24bd4ce090727eec153950f1b75",
    "changes": []
  },
  {
    "path": "objective_metadata.py",
    "source": "LLM_meta_optimization_anonymous/objective_metadata.py",
    "source_sha256": "2006dda46f34f15d144939d39b242249f5c7feb77764d51060c226c25a452972",
    "sha256": "2006dda46f34f15d144939d39b242249f5c7feb77764d51060c226c25a452972",
    "changes": []
  },
  {
    "path": "problem_config.py",
    "source": "LLM_meta_optimization_anonymous/problem_config.py",
    "source_sha256": "4328274f1e5c6ee77ca47224e54715b8379c56462fa30d546d0a65220129c342",
    "sha256": "4328274f1e5c6ee77ca47224e54715b8379c56462fa30d546d0a65220129c342",
    "changes": []
  },
  {
    "path": "prompt_formatter.py",
    "source": "LLM_meta_optimization_anonymous/prompt_formatter.py",
    "source_sha256": "5748dae586cce6cb6b785879374ae6b2ec6c5e97344cc349084555fd8895e06c",
    "sha256": "5748dae586cce6cb6b785879374ae6b2ec6c5e97344cc349084555fd8895e06c",
    "changes": []
  },
  {
    "path": "prompt_schemas.py",
    "source": "LLM_meta_optimization_anonymous/prompt_schemas.py",
    "source_sha256": "0e90c2747d4019eb501610df1a9a58ee01f449d5aefda7ecc7c004a460f584da",
    "sha256": "0e90c2747d4019eb501610df1a9a58ee01f449d5aefda7ecc7c004a460f584da",
    "changes": []
  },
  {
    "path": "schedule_loader.py",
    "source": "LLM_meta_optimization_anonymous/schedule_loader.py",
    "source_sha256": "192c26927e1beffc2ae24d52ccdc0af468287eb50d10d2dad8ff4642d18f59df",
    "sha256": "192c26927e1beffc2ae24d52ccdc0af468287eb50d10d2dad8ff4642d18f59df",
    "changes": []
  },
  {
    "path": "schedule_metadata.py",
    "source": "LLM_meta_optimization_anonymous/schedule_metadata.py",
    "source_sha256": "b8c2a208b6178aa05e58faea2dda034d7fa44583ae9e407e329f368e8eae93a5",
    "sha256": "b8c2a208b6178aa05e58faea2dda034d7fa44583ae9e407e329f368e8eae93a5",
    "changes": []
  },
  {
    "path": "solver_writer.py",
    "source": "LLM_meta_optimization_anonymous/solver_writer.py",
    "source_sha256": "2ae021692cce40ec7755f4baa66f8eea045b4b09790e98f7fba89f3ef2855da6",
    "sha256": "2ae021692cce40ec7755f4baa66f8eea045b4b09790e98f7fba89f3ef2855da6",
    "changes": []
  },
  {
    "path": "workspace_config.py",
    "source": "LLM_meta_optimization_anonymous/workspace_config.py",
    "source_sha256": "42db8d3e174eb00773f51ad1f192396c368049ceec5b2d4c8b45b1c2f4800b6c",
    "sha256": "42db8d3e174eb00773f51ad1f192396c368049ceec5b2d4c8b45b1c2f4800b6c",
    "changes": []
  },
  {
    "path": "database/__init__.py",
    "source": "LLM_meta_optimization_anonymous/database/__init__.py",
    "source_sha256": "5e73e4a8d99bf13adc8ee3714198cec36950c4932d7d8288b2109aa637110655",
    "sha256": "5e73e4a8d99bf13adc8ee3714198cec36950c4932d7d8288b2109aa637110655",
    "changes": []
  },
  {
    "path": "database/manager.py",
    "source": "LLM_meta_optimization_anonymous/database/manager.py",
    "source_sha256": "1308237ef14465863f0aa31c0b150dea2438add825e0a04d9ef9a122388f7df9",
    "sha256": "1308237ef14465863f0aa31c0b150dea2438add825e0a04d9ef9a122388f7df9",
    "changes": []
  },
  {
    "path": "database/schema.py",
    "source": "LLM_meta_optimization_anonymous/database/schema.py",
    "source_sha256": "0ed8f5349975caa2534aec9aa4a46744ba3acc3466629018dd8a377bad036533",
    "sha256": "0ed8f5349975caa2534aec9aa4a46744ba3acc3466629018dd8a377bad036533",
    "changes": []
  },
  {
    "path": "domain_knowledge/__init__.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/__init__.py",
    "source_sha256": "4c2921dc945e5a50c4a24a39442d53b8f623b88ec9bb9b4c3b19c95277ad4287",
    "sha256": "4c2921dc945e5a50c4a24a39442d53b8f623b88ec9bb9b4c3b19c95277ad4287",
    "changes": []
  },
  {
    "path": "domain_knowledge/dataset.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/dataset.py",
    "source_sha256": "1573e2385159dded483a9c6805d14c90b315bf5d419341ec83e9982a1255e346",
    "sha256": "1573e2385159dded483a9c6805d14c90b315bf5d419341ec83e9982a1255e346",
    "changes": []
  },
  {
    "path": "domain_knowledge/experiment.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/experiment.py",
    "source_sha256": "cd84e7445b1595b29d54b84313678445db1847afe26de4010bd77f0057760e3e",
    "sha256": "cd84e7445b1595b29d54b84313678445db1847afe26de4010bd77f0057760e3e",
    "changes": []
  },
  {
    "path": "domain_knowledge/experiment_schema.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/experiment_schema.py",
    "source_sha256": "e7ffda73f213f86452b3a138ffe6b6a472db93929661379ed1817fdf453fe876",
    "sha256": "e7ffda73f213f86452b3a138ffe6b6a472db93929661379ed1817fdf453fe876",
    "changes": []
  },
  {
    "path": "domain_knowledge/main_research_context.md",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/main_research_context.md",
    "source_sha256": "2338d25a181bb423fc23d7642697dd6e8bf0fb9eec1616f0012bec3b66930fa1",
    "sha256": "2338d25a181bb423fc23d7642697dd6e8bf0fb9eec1616f0012bec3b66930fa1",
    "changes": []
  },
  {
    "path": "domain_knowledge/metric.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/metric.py",
    "source_sha256": "c9448dda5f8217bd71f5b345a55a9dd3242014f5ef1513cd6107995517678216",
    "sha256": "c9448dda5f8217bd71f5b345a55a9dd3242014f5ef1513cd6107995517678216",
    "changes": []
  },
  {
    "path": "domain_knowledge/objective_baseline.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/objective_baseline.py",
    "source_sha256": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
    "sha256": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
    "changes": []
  },
  {
    "path": "domain_knowledge/objective_baseline_description.txt",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/objective_baseline_description.txt",
    "source_sha256": "42b702c16d0257dd0b2b9143b6d0dec56e2be2c26953c78ff70edbb942524507",
    "sha256": "42b702c16d0257dd0b2b9143b6d0dec56e2be2c26953c78ff70edbb942524507",
    "changes": []
  },
  {
    "path": "domain_knowledge/problem_config.json",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/problem_config.json",
    "source_sha256": "5493c9b9b6a42fda5838dcf3e1581c784c7f5063f501fe94c93c346d5a06a46f",
    "sha256": "5493c9b9b6a42fda5838dcf3e1581c784c7f5063f501fe94c93c346d5a06a46f",
    "changes": []
  },
  {
    "path": "domain_knowledge/research_goal.txt",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/research_goal.txt",
    "source_sha256": "5fbde230e3d5a3eb297a6f2043d9b948496b96eba99821f61e58fb2aebd4f943",
    "sha256": "5fbde230e3d5a3eb297a6f2043d9b948496b96eba99821f61e58fb2aebd4f943",
    "changes": []
  },
  {
    "path": "domain_knowledge/sat_solver.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/sat_solver.py",
    "source_sha256": "63c0736e63c363b6d8990d9b73d7a55802b6e82ba4e37d8d7d96f147a2aec0b5",
    "sha256": "63c0736e63c363b6d8990d9b73d7a55802b6e82ba4e37d8d7d96f147a2aec0b5",
    "changes": []
  },
  {
    "path": "domain_knowledge/schedule_baseline.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/schedule_baseline.py",
    "source_sha256": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
    "sha256": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
    "changes": []
  },
  {
    "path": "domain_knowledge/schedule_baseline_description.txt",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/schedule_baseline_description.txt",
    "source_sha256": "9b473af1e52b43c6a8238534f97ec7572b56a6124f247bba45e549a922b5aec5",
    "sha256": "9b473af1e52b43c6a8238534f97ec7572b56a6124f247bba45e549a922b5aec5",
    "changes": []
  },
  {
    "path": "domain_knowledge/solver_baseline.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/solver_baseline.py",
    "source_sha256": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
    "sha256": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
    "changes": []
  },
  {
    "path": "prompts/designer_analysis_1.md",
    "source": "LLM_meta_optimization_anonymous/prompts/designer_analysis_1.md",
    "source_sha256": "58b4f9f30c6ba3fac6479662c646a91e00fea87f69cafd888cdac1516f215aa9",
    "sha256": "58b4f9f30c6ba3fac6479662c646a91e00fea87f69cafd888cdac1516f215aa9",
    "changes": []
  },
  {
    "path": "prompts/designer_analysis_2.md",
    "source": "LLM_meta_optimization_anonymous/prompts/designer_analysis_2.md",
    "source_sha256": "af7ff2cd2e2a224229276f4b4437162a45d74fd9f5fcf8f084c118bfba23762b",
    "sha256": "af7ff2cd2e2a224229276f4b4437162a45d74fd9f5fcf8f084c118bfba23762b",
    "changes": []
  },
  {
    "path": "prompts/designer_analysis_3.md",
    "source": "LLM_meta_optimization_anonymous/prompts/designer_analysis_3.md",
    "source_sha256": "2dfa6dfde10f329ccd916d2adfc38e17a865df7f75e07da6dc4cb375fc9ad654",
    "sha256": "2dfa6dfde10f329ccd916d2adfc38e17a865df7f75e07da6dc4cb375fc9ad654",
    "changes": []
  },
  {
    "path": "prompts/designer_analysis_4.md",
    "source": "LLM_meta_optimization_anonymous/prompts/designer_analysis_4.md",
    "source_sha256": "c9476257ac3156b846d02b1d485f5a1e089958165db1e9ec5d1036693334c221",
    "sha256": "c9476257ac3156b846d02b1d485f5a1e089958165db1e9ec5d1036693334c221",
    "changes": []
  },
  {
    "path": "prompts/designer_error_fix.md",
    "source": "LLM_meta_optimization_anonymous/prompts/designer_error_fix.md",
    "source_sha256": "e50de9ddc464a05a3848190417d36a0ed9c960e964ae9a6f79ae5e122d221991",
    "sha256": "e50de9ddc464a05a3848190417d36a0ed9c960e964ae9a6f79ae5e122d221991",
    "changes": []
  },
  {
    "path": "prompts/designer_system_prompt.md",
    "source": "LLM_meta_optimization_anonymous/prompts/designer_system_prompt.md",
    "source_sha256": "14d3db6ba16c486e1355ffcd8e6bb1bce88e85b50e1e3252f164c369951daadd",
    "sha256": "14d3db6ba16c486e1355ffcd8e6bb1bce88e85b50e1e3252f164c369951daadd",
    "changes": []
  },
  {
    "path": "prompts/meta_agent_analysis.md",
    "source": "LLM_meta_optimization_anonymous/prompts/meta_agent_analysis.md",
    "source_sha256": "d24a37823fcc47a6d7123a30f2306b8c6f0f687064210bac46c3485d6f12b692",
    "sha256": "d24a37823fcc47a6d7123a30f2306b8c6f0f687064210bac46c3485d6f12b692",
    "changes": []
  },
  {
    "path": "prompts/meta_agent_system_prompt.md",
    "source": "LLM_meta_optimization_anonymous/prompts/meta_agent_system_prompt.md",
    "source_sha256": "4d3748ab658998aa0edf0d006be52a80b3f3c0a9e5a0bdcd6f286467ff390063",
    "sha256": "4d3748ab658998aa0edf0d006be52a80b3f3c0a9e5a0bdcd6f286467ff390063",
    "changes": []
  },
  {
    "path": "prompts/objective_error_fix.md",
    "source": "LLM_meta_optimization_anonymous/prompts/objective_error_fix.md",
    "source_sha256": "427b67c8d4d4a23920015714ebd63b1e322cbc3e4d6e8ad3a06908d4204b6e6c",
    "sha256": "427b67c8d4d4a23920015714ebd63b1e322cbc3e4d6e8ad3a06908d4204b6e6c",
    "changes": []
  },
  {
    "path": "prompts/objective_only_error_fix.md",
    "source": "LLM_meta_optimization_anonymous/prompts/objective_only_error_fix.md",
    "source_sha256": "5529e2dbe736cec9154e684c3fc4024afabe3eee583ace25e887abd4130a66a2",
    "sha256": "5529e2dbe736cec9154e684c3fc4024afabe3eee583ace25e887abd4130a66a2",
    "changes": []
  },
  {
    "path": "prompts/objective_only_plan.md",
    "source": "LLM_meta_optimization_anonymous/prompts/objective_only_plan.md",
    "source_sha256": "2d596909e596584c54337a34bf0c666a1581db10fcc8c659b959e283054957b5",
    "sha256": "2d596909e596584c54337a34bf0c666a1581db10fcc8c659b959e283054957b5",
    "changes": []
  },
  {
    "path": "prompts/objective_plan.md",
    "source": "LLM_meta_optimization_anonymous/prompts/objective_plan.md",
    "source_sha256": "859d631ef2773b488c35ea8ac0f45ae891f162a0c126d6edb93314a550cc8631",
    "sha256": "859d631ef2773b488c35ea8ac0f45ae891f162a0c126d6edb93314a550cc8631",
    "changes": []
  },
  {
    "path": "prompts/objective_system_prompt.md",
    "source": "LLM_meta_optimization_anonymous/prompts/objective_system_prompt.md",
    "source_sha256": "f2aaac3a0ab48bdf318e9818b2a0b9037ca458742366ce6355f12c7f2328df16",
    "sha256": "f2aaac3a0ab48bdf318e9818b2a0b9037ca458742366ce6355f12c7f2328df16",
    "changes": []
  },
  {
    "path": "prompts/planner_analysis_1.md",
    "source": "LLM_meta_optimization_anonymous/prompts/planner_analysis_1.md",
    "source_sha256": "1d198442fa7aa606716171e7a7c3cd98dcaa8717a948fff0969857308f17ed6e",
    "sha256": "1d198442fa7aa606716171e7a7c3cd98dcaa8717a948fff0969857308f17ed6e",
    "changes": []
  },
  {
    "path": "prompts/planner_analysis_2.md",
    "source": "LLM_meta_optimization_anonymous/prompts/planner_analysis_2.md",
    "source_sha256": "c3ef1ea4dbabe6c33c4dae0b9eebed2f541f97e34d56e0e41f30823680902c55",
    "sha256": "c3ef1ea4dbabe6c33c4dae0b9eebed2f541f97e34d56e0e41f30823680902c55",
    "changes": []
  },
  {
    "path": "prompts/planner_system_prompt.md",
    "source": "LLM_meta_optimization_anonymous/prompts/planner_system_prompt.md",
    "source_sha256": "07d736bfdfaefd2a4f3a163592b9cc29548cce8e58793e65fdfdaa20fd4cfb61",
    "sha256": "07d736bfdfaefd2a4f3a163592b9cc29548cce8e58793e65fdfdaa20fd4cfb61",
    "changes": []
  },
  {
    "path": "workflow/__init__.py",
    "source": "LLM_meta_optimization_anonymous/workflow/__init__.py",
    "source_sha256": "811403d945cf4cb96d80ae929c64da25ed5b0a175f03a1090a8c61a2853fecf9",
    "sha256": "811403d945cf4cb96d80ae929c64da25ed5b0a175f03a1090a8c61a2853fecf9",
    "changes": []
  },
  {
    "path": "workflow/iteration.py",
    "source": "LLM_meta_optimization_anonymous/workflow/iteration.py",
    "source_sha256": "e7a45b390f99965ce88d62092c0990490d97476399652e0f5e15072505784c85",
    "sha256": "e7a45b390f99965ce88d62092c0990490d97476399652e0f5e15072505784c85",
    "changes": []
  },
  {
    "path": "workflow/meta_agent.py",
    "source": "LLM_meta_optimization_anonymous/workflow/meta_agent.py",
    "source_sha256": "489cfd7c6991956932d09ba97caecd91a55de6ac16f8ec1e4eec8c4d589b35d8",
    "sha256": "489cfd7c6991956932d09ba97caecd91a55de6ac16f8ec1e4eec8c4d589b35d8",
    "changes": []
  },
  {
    "path": "workflow/objective_scheduler.py",
    "source": "LLM_meta_optimization_anonymous/workflow/objective_scheduler.py",
    "source_sha256": "08dc64966f13a2962ccfbdd0cfa0eff59ea1bbb6cd3414f551d57a171e615352",
    "sha256": "08dc64966f13a2962ccfbdd0cfa0eff59ea1bbb6cd3414f551d57a171e615352",
    "changes": []
  },
  {
    "path": "workflow/validation.py",
    "source": "LLM_meta_optimization_anonymous/workflow/validation.py",
    "source_sha256": "0160365c9c4886c5de4e3caf110ed7aae129a3befe8bab2bf13dd02da229accb",
    "sha256": "0160365c9c4886c5de4e3caf110ed7aae129a3befe8bab2bf13dd02da229accb",
    "changes": []
  },
  {
    "path": "utils/__init__.py",
    "source": "LLM_meta_optimization_anonymous/utils/__init__.py",
    "source_sha256": "82192c5df33031a627a34b7d659e5d19ff51e3dfc87f0853e411d789455553a0",
    "sha256": "82192c5df33031a627a34b7d659e5d19ff51e3dfc87f0853e411d789455553a0",
    "changes": []
  },
  {
    "path": "utils/timeout.py",
    "source": "LLM_meta_optimization_anonymous/utils/timeout.py",
    "source_sha256": "34a64be02c97767fab7d34f690d96b0fbf912227921bf9cd3244e0b0d54663cc",
    "sha256": "34a64be02c97767fab7d34f690d96b0fbf912227921bf9cd3244e0b0d54663cc",
    "changes": []
  },
  {
    "path": "scripts/orchestrator.py",
    "source": "LLM_meta_optimization_anonymous/scripts/orchestrator.py",
    "source_sha256": "89fbf8456939b5ffc45d92bab7ebeec567e4da0b1db7772af061e1f1d504d549",
    "sha256": "89fbf8456939b5ffc45d92bab7ebeec567e4da0b1db7772af061e1f1d504d549",
    "changes": []
  },
  {
    "path": "scripts/hebo_tune.py",
    "source": "LLM_meta_optimization_anonymous/scripts/hebo_tune.py",
    "source_sha256": "252f2fcdf8394dc3749221fbaaf44510e3398bddeee806a79c8601d24f37c4e0",
    "sha256": "252f2fcdf8394dc3749221fbaaf44510e3398bddeee806a79c8601d24f37c4e0",
    "changes": []
  },
  {
    "path": "scripts/benchmark.py",
    "source": "LLM_meta_optimization_anonymous/scripts/benchmark.py",
    "source_sha256": "14bdee4f10d464a7eb59ab525b5d9ef7be4670a2fd7b571123bfba5b8dfa9e10",
    "sha256": "14bdee4f10d464a7eb59ab525b5d9ef7be4670a2fd7b571123bfba5b8dfa9e10",
    "changes": []
  },
  {
    "path": "scripts/evaluate_objectives.py",
    "source": "LLM_meta_optimization_anonymous/scripts/evaluate_objectives.py",
    "source_sha256": "095469a984dc44506d51b4b8a17736d45133fb2b83b08021403a5fabbc8a64b8",
    "sha256": "095469a984dc44506d51b4b8a17736d45133fb2b83b08021403a5fabbc8a64b8",
    "changes": []
  },
  {
    "path": "scripts/__init__.py",
    "source": "LLM_meta_optimization_anonymous/scripts/__init__.py",
    "source_sha256": "c3223526d96dba74e9bd5632d78a5fa30a32ed13d8cc2cb0ce9a062735e84447",
    "sha256": "c3223526d96dba74e9bd5632d78a5fa30a32ed13d8cc2cb0ce9a062735e84447",
    "changes": []
  },
  {
    "path": "solvers/__init__.py",
    "source": "LLM_meta_optimization_anonymous/solvers/__init__.py",
    "source_sha256": "e6c8ffe14be89dda4ffe1a041c665975275f052175b804a72f215cb4b538cf41",
    "sha256": "e6c8ffe14be89dda4ffe1a041c665975275f052175b804a72f215cb4b538cf41",
    "changes": []
  },
  {
    "path": "objectives/__init__.py",
    "source": "LLM_meta_optimization_anonymous/objectives/__init__.py",
    "source_sha256": "b9df393b2e2e11a962840240714c2141650cf638f5e05f1e5309a98d22bec6de",
    "sha256": "b9df393b2e2e11a962840240714c2141650cf638f5e05f1e5309a98d22bec6de",
    "changes": []
  },
  {
    "path": "schedules/__init__.py",
    "source": "LLM_meta_optimization_anonymous/schedules/__init__.py",
    "source_sha256": "c2c8174cdacedffd9e55f9546144c37285262167428cbf939c396641c72da034",
    "sha256": "c2c8174cdacedffd9e55f9546144c37285262167428cbf939c396641c72da034",
    "changes": []
  },
  {
    "path": "solvers/solver_0.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/solver_baseline.py",
    "source_sha256": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
    "sha256": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
    "changes": [
      "baseline-only release layout; generated portfolio moved to data/campaign"
    ]
  },
  {
    "path": "objectives/objective_0.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/objective_baseline.py",
    "source_sha256": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
    "sha256": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
    "changes": [
      "baseline-only release layout; generated portfolio moved to data/campaign"
    ]
  },
  {
    "path": "schedules/schedule_0.py",
    "source": "LLM_meta_optimization_anonymous/domain_knowledge/schedule_baseline.py",
    "source_sha256": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
    "sha256": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
    "changes": [
      "baseline-only release layout; generated portfolio moved to data/campaign"
    ]
  },
  {
    "path": "LICENSE",
    "source": "LLM_meta_optimization_anonymous/LICENSE",
    "source_sha256": "58171945e2831d3461fdc6b4cf2e8c386989ccda6bcf3562dd46051fe4fb1672",
    "sha256": "1d0dde41ece0f9620937f1a81a67e295ace0eae180c009d862006e8f3b288458",
    "changes": [
      "remove obsolete submission venue from copyright attribution; preserve anonymous authorship and MIT terms"
    ]
  },
  {
    "path": "requirements.txt",
    "source": "tmlr_submission/artifact/requirements-runtime.txt",
    "source_sha256": "f1a51ae1d14a49b15701bdb283b28f50241f0568e54e1184ae616fa7d5441799",
    "sha256": "f1a51ae1d14a49b15701bdb283b28f50241f0568e54e1184ae616fa7d5441799",
    "changes": []
  },
  {
    "path": "objectives/metadata.json",
    "source": "LLM_meta_optimization_anonymous/objectives/metadata.json",
    "source_sha256": "223b659307c32ca3a79cd8b3ff4d4cccb31a441e5d461a1df5f79b66583f70b4",
    "changes": [
      "retain baseline entry 0; full portfolio stored separately in data/campaign"
    ],
    "sha256": "63866746e1f120d6ef919f7a4b1f82521d1c311750d5b365ca7a7f48b4d48192"
  },
  {
    "path": "schedules/metadata.json",
    "source": "LLM_meta_optimization_anonymous/schedules/metadata.json",
    "source_sha256": "ff41347fdf1710752eaa36abcec6b1af6cf1bf83c0822f3ea93cdba178028525",
    "changes": [
      "retain baseline entry 0; full portfolio stored separately in data/campaign"
    ],
    "sha256": "2c54513dd706b1130e43ec442dc5c72aa3e1e1a8d3498a4d4f211be88cccdf72"
  }
]


==> anc/core/utils/__init__.py <==
"""Utilities package."""


==> anc/core/utils/timeout.py <==
import sys
import time
from functools import wraps

# Signal-based timeout only available on Unix
_HAS_SIGALRM = hasattr(__import__('signal'), 'SIGALRM')
if _HAS_SIGALRM:
    import signal


class TimeoutException(Exception):
    """Raised when schedule exceeds the wall-clock timeout."""
    pass


class DeferredTimeout:
    """Context manager for deferred timeout handling.

    Instead of raising immediately when timeout fires, sets a flag.
    User code should check `timed_out` after interruptible operations.

    On Unix: Uses SIGALRM for immediate flag setting.
    On Windows: Uses elapsed time check (flag updated on property access).
    """
    def __init__(self, timeout_seconds):
        self.timeout_seconds = timeout_seconds
        self._timed_out = False
        self._start_time = None
        self._old_handler = None

    @property
    def timed_out(self):
        """Check if timeout has expired."""
        if self._timed_out:
            return True
        if self.timeout_seconds is not None and self._start_time is not None:
            if time.time() - self._start_time >= self.timeout_seconds:
                self._timed_out = True
        return self._timed_out

    def __enter__(self):
        if self.timeout_seconds is None:
            return self

        self._start_time = time.time()

        if _HAS_SIGALRM:
            def _handler(signum, frame):
                self._timed_out = True

            self._old_handler = signal.signal(signal.SIGALRM, _handler)
            signal.alarm(int(self.timeout_seconds))

        return self

    def __exit__(self, *args):
        if self.timeout_seconds is not None and _HAS_SIGALRM:
            signal.alarm(0)
            signal.signal(signal.SIGALRM, self._old_handler)


def timeout_from_kwarg(timeout_kw="timeout", exc=TimeoutException):
    """
    Decorator that:
      - reads timeout from a keyword argument (e.g., 'timeout')
      - installs a SIGALRM handler (Unix) or uses threading timer (Windows)
      - raises `exc` when the timeout expires
    On Unix: Uses SIGALRM for immediate interruption.
    On Windows: Uses threading.Timer (may not interrupt blocking operations).
    """
    def decorator(func):
        @wraps(func)
        def wrapper(*args, **kwargs):
            timeout = kwargs.get(timeout_kw, None)
            # If no timeout is given, just run normally
            if timeout is None:
                return func(*args, **kwargs)

            if _HAS_SIGALRM:
                # Unix: use SIGALRM
                def _handler(signum, frame):
                    raise exc()

                old_handler = signal.signal(signal.SIGALRM, _handler)
                signal.alarm(int(timeout))

                try:
                    return func(*args, **kwargs)
                finally:
                    signal.alarm(0)
                    signal.signal(signal.SIGALRM, old_handler)
            else:
                # Windows: use threading timer (less reliable for blocking ops)
                import threading
                timer_fired = [False]

                def _timeout_handler():
                    timer_fired[0] = True

                timer = threading.Timer(timeout, _timeout_handler)
                timer.start()

                try:
                    result = func(*args, **kwargs)
                    if timer_fired[0]:
                        raise exc()
                    return result
                finally:
                    timer.cancel()

        return wrapper
    return decorator

==> anc/core/verify.py <==
#!/usr/bin/env python3
"""Check core source integrity and syntax without importing runtime dependencies."""
from pathlib import Path
import ast,hashlib,json
root=Path(__file__).resolve().parent
checks=json.loads((root/'checksums.json').read_text())
for name,expected in checks.items():
    data=(root/name).read_bytes()
    assert hashlib.sha256(data).hexdigest()==expected,('checksum',name)
    if name.endswith('.py'):ast.parse(data.decode(),filename=name)
print(f'PASS: {len(checks)} core files; source hashes and Python syntax verified')


==> anc/core/workflow/__init__.py <==
"""Workflow package for planner, designer, and objective agents."""


==> anc/core/workflow/iteration.py <==
"""Single-iteration planner and designer workflows.

Refactored to use DatabaseManager, renamed agents (supervisor→planner, researcher→designer),
and removed rounds.jsonl persistence (planner messages stored in LLM logs only).
"""

from __future__ import annotations

import json
from dataclasses import dataclass
from datetime import datetime
from pathlib import Path
from typing import Dict, List, Optional, Sequence, Callable, Any
import traceback

from database.manager import DatabaseManager
from database.schema import ReferenceWeight, create_timestamp
from executor import execute_schedule
from llm_client import LLMClient, Message
from problem_config import get_problem_config
from prompt_formatter import PromptFormatter
from prompt_schemas import (
    DesignerAnalysis,
    DesignerPlan,
    DesignerErrorFix,
    FidelityPromotionDecision,
    PlannerLookup,
    PlannerRoundSummary,
)
from solver_writer import write_solver_file, read_solver_code
import schedule_metadata
from consensus_objective import create_consensus_objective, get_consensus_description
import workspace_config
from schedule_loader import load_schedule_fidelities


def _load_fidelity_schedules(schedule_id: int) -> Dict[str, Callable]:
    """Load fidelity-specific schedule functions from a schedule module.

    Args:
        schedule_id: ID of the schedule to load

    Returns:
        Dict with keys 'low', 'medium', 'high' mapping to schedule functions

    Raises:
        ImportError: If schedule module cannot be loaded
        AttributeError: If required fidelity functions are missing
    """
    # Use schedule_loader which handles workspace-aware paths
    return load_schedule_fidelities(schedule_id)


def _schedule_accepts_prior_experiments(schedule_fn: Callable) -> bool:
    """Check if schedule function accepts prior_experiments parameter.

    Used for backward compatibility with schedules that don't support skipping
    already-successful experiments.
    """
    import inspect
    sig = inspect.signature(schedule_fn)
    return 'prior_experiments' in sig.parameters


@dataclass(frozen=True)
class PlannerResult:
    """Result from a planner round."""
    round_id: int
    lookup: PlannerLookup
    summary: PlannerRoundSummary
    messages: List[Message]  # Full conversation for reference


# --------------------------------------------------------------------------- #
# JSON helpers                                                                #
# --------------------------------------------------------------------------- #

def _write_json(path: Path, data: Dict) -> None:
    """Write JSON to file."""
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8") as fh:
        json.dump(data, fh, indent=2, ensure_ascii=False)


def _next_planner_round_id(db: DatabaseManager) -> int:
    """Get next planner round ID."""
    designs = db.get_all_designs()
    if not designs:
        return 0
    max_round = max(d.planner_round_id for d in designs)
    return max_round + 1


# --------------------------------------------------------------------------- #
# Formatting helpers                                                          #
# --------------------------------------------------------------------------- #

def _build_planner_context(summary: PlannerRoundSummary, index: int, references: Sequence[int]) -> str:
    """Build context string for designer agent from planner summary."""
    direction = summary.research_directions[index]
    rationale = summary.strategy_rationales[index] if index < len(summary.strategy_rationales) else ""
    focus = summary.focus_areas[index] if index < len(summary.focus_areas) else []
    avoid = summary.avoid_areas[index] if index < len(summary.avoid_areas) else []

    if isinstance(focus, str):
        focus = [focus]
    if isinstance(avoid, str):
        avoid = [avoid]

    focus_text = "\n".join(f"- {item}" for item in focus) if focus else "- (unspecified)"
    avoid_text = "\n".join(f"- {item}" for item in avoid) if avoid else "- (none)"
    ref_text = ", ".join(str(r) for r in references) if references else "none"

    return (
        f"Research direction: {direction}\n"
        f"Rationale: {rationale}\n"
        f"Focus areas:\n{focus_text}\n"
        f"Avoid:\n{avoid_text}\n"
        f"Reference design IDs: {ref_text}"
    )


# --------------------------------------------------------------------------- #
# Planner workflow                                                            #
# --------------------------------------------------------------------------- #

def run_planner_round(
    llm: LLMClient,
    db: DatabaseManager,
    formatter: PromptFormatter,
    *,
    llm_log_dir: Path = None,
    num_designers: int = 2,
) -> PlannerResult:
    """
    Run a planner round to analyze designs and provide research directions.

    Renamed from run_supervisor_round. No longer writes to rounds.jsonl.
    Full conversation stored in LLM logs only.

    Args:
        llm: LLM client
        db: Database manager
        formatter: Prompt formatter
        llm_log_dir: Directory for LLM conversation logs
        num_designers: Number of designer agents to spawn

    Returns:
        PlannerResult with round info and full message history
    """
    if llm_log_dir is None:
        llm_log_dir = workspace_config.get_llm_log_dir()

    round_id = _next_planner_round_id(db)

    # Stage 1: Lookup relevant designs
    system_prompt = formatter.format("planner_system_prompt.md")
    stage1_prompt = formatter.format("planner_analysis_1.md")

    stage1_messages = [
        Message(role="system", content=system_prompt),
        Message(role="user", content=stage1_prompt),
    ]

    lookup = llm.request_structured(
        messages=stage1_messages,
        response_model=PlannerLookup,
    )

    # Stage 2: Provide strategic directions
    details_text = formatter.render_design_details(lookup.lookup_design_ids)
    stage2_context = formatter.base_context()
    stage2_context.update({"design_details": details_text})  # Legacy key
    stage2_prompt = formatter.format("planner_analysis_2.md", stage2_context)

    lookup_json = json.dumps(lookup.model_dump(), ensure_ascii=False, indent=2)
    stage2_messages = stage1_messages + [
        Message(role="assistant", content=lookup_json),
        Message(role="user", content=stage2_prompt),
    ]

    summary = llm.request_structured(
        messages=stage2_messages,
        response_model=PlannerRoundSummary,
    )

    # Save full conversation to LLM log
    conversation_log = {
        "round_id": round_id,
        "model_name": llm.model,
        "lookup": lookup.model_dump(),
        "summary": summary.model_dump(),
        "messages": [msg.as_dict() for msg in stage2_messages],
        "timestamp": create_timestamp(),
    }
    _write_json(llm_log_dir / f"planner_{round_id}.json", conversation_log)

    return PlannerResult(
        round_id=round_id,
        lookup=lookup,
        summary=summary,
        messages=stage2_messages
    )


# --------------------------------------------------------------------------- #
# Designer workflow                                                           #
# --------------------------------------------------------------------------- #

def run_designer_iteration(
    llm: LLMClient,
    db: DatabaseManager,
    formatter: PromptFormatter,
    planner: PlannerResult,
    *,
    llm_log_dir: Path = None,
    solvers_dir: Path = None,
    max_retries: int = 3,
    schedule_id: int = 0,
    objective_id: int = 0,
    promote_medium_threshold: float = 0.5,
    promote_high_threshold: float = 0.1,
) -> List[int]:
    """
    Run designer iterations based on planner directions.

    Renamed from run_researcher_iteration. Uses DatabaseManager instead of JSONL.
    Each design is created with designer plan, executed, and analyzed.

    Args:
        llm: LLM client
        db: Database manager
        formatter: Prompt formatter
        planner: Planner result with research directions
        llm_log_dir: Directory for LLM logs
        solvers_dir: Directory for solver files
        max_retries: Maximum retry attempts for execution errors
        schedule_id: ID of schedule to use
        objective_id: ID of objective function to use
        promote_medium_threshold: Consensus objective threshold to promote low→medium (default 0.5)
        promote_high_threshold: Consensus objective threshold to promote medium→high (default 0.1)

    Returns:
        List of created design IDs
    """
    if llm_log_dir is None:
        llm_log_dir = workspace_config.get_llm_log_dir()
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()

    completed_ids: List[int] = []
    directions = planner.summary.research_directions

    for index, direction in enumerate(directions):
        design_id = db.get_next_design_id()

        # Get reference designs from planner
        references: Sequence[int] = []
        if planner.summary.reference_design_ids:
            if index < len(planner.summary.reference_design_ids):
                references = planner.summary.reference_design_ids[index]

        # Build planner context for this direction
        planner_context = _build_planner_context(planner.summary, index, references)

        # Stage 1: Generate design plan
        design_plan, solver_code, messages = _run_designer_plan_stage(
            llm=llm,
            formatter=formatter,
            planner_context=planner_context,
            references=references,
            design_id=design_id,
            llm_log_dir=llm_log_dir,
            objective_id=objective_id,
            schedule_id=schedule_id,
        )

        # Initialize conversation history with plan stage
        plan_response_json = json.dumps(design_plan.model_dump(), ensure_ascii=False, indent=2)

        designer_messages = messages + [
            Message(role="assistant", content=plan_response_json),
        ]

        # Stage 2: Multi-fidelity execution and analysis
        all_experiments = []
        final_analysis = None

        # NEW: Multi-fidelity progressive execution
        try:
            fidelity_schedules = _load_fidelity_schedules(schedule_id)
            fidelity_sequence = ['low', 'medium', 'high']

            from objective_loader import load_objective
            objective_fn = load_objective(objective_id)

            for fidelity_idx, fidelity_name in enumerate(fidelity_sequence):
                print(f"\n=== Design {design_id}: {fidelity_name} fidelity ===")

                # Execute this fidelity level
                # Pass prior experiments to skip already-successful experiments at higher fidelities
                fid_success, fid_experiments, fid_error, designer_messages = _execute_single_fidelity(
                    llm=llm,
                    formatter=formatter,
                    solver_code=solver_code,
                    design_id=design_id,
                    solvers_dir=solvers_dir,
                    llm_log_dir=llm_log_dir,
                    schedule_fn=fidelity_schedules[fidelity_name],
                    fidelity_name=fidelity_name,
                    messages=designer_messages,
                    max_retries=max_retries,
                    prior_experiments=all_experiments if fidelity_idx > 0 else None,
                )

                if not fid_success:
                    # Execution failed - stop progression
                    print(f"Design {design_id} failed at {fidelity_name} fidelity: {fid_error}")
                    break

                # Tag experiments with fidelity
                for exp in fid_experiments:
                    exp['fidelity'] = fidelity_name

                all_experiments.extend(fid_experiments)

                # Compute objective value
                obj_value = objective_fn(fid_experiments)

                print(f"Design {design_id} {fidelity_name} fidelity: "
                        f"{len(fid_experiments)} experiments, objective={obj_value:.6f}")

                # Append experiment results to conversation (no LLM response)
                designer_messages = _render_experiment_results(
                    formatter=formatter,
                    current_fidelity=fidelity_name,
                    current_experiments=fid_experiments,
                    objective_value=obj_value,
                    messages=designer_messages,
                )

                # Check if we should promote to next fidelity (rule-based)
                is_highest_fidelity = (fidelity_idx == len(fidelity_sequence) - 1)

                if not is_highest_fidelity:
                    promote, consensus_score, reasoning = _rule_based_promotion_decision(
                        db=db,
                        experiments=all_experiments,
                        current_fidelity=fidelity_name,
                        medium_threshold=promote_medium_threshold,
                        high_threshold=promote_high_threshold,
                    )

                    # Log the rule-based decision
                    _write_json(llm_log_dir / f"designer_promotion_{design_id}_{fidelity_name}.json", {
                        "design_id": design_id,
                        "current_fidelity": fidelity_name,
                        "consensus_objective": consensus_score,
                        "threshold": promote_medium_threshold if fidelity_name == 'low' else promote_high_threshold,
                        "promote_fidelity": promote,
                        "reasoning": reasoning,
                        "timestamp": create_timestamp(),
                    })

                    # Add promotion decision to conversation for context
                    decision_text = f"Fidelity promotion decision: {reasoning} → {'PROMOTE' if promote else 'CONCLUDE'}"
                    designer_messages = designer_messages + [
                        Message(role="user", content=decision_text),
                    ]

                    print(f"Design {design_id} at {fidelity_name}: {reasoning} → {'PROMOTE' if promote else 'CONCLUDE'}")

                    if not promote:
                        break
                else:
                    print(f"Design {design_id}: Reached highest fidelity, concluding")

        except Exception as e:
            # Fidelity progression failed
            print(f"Design {design_id}: Fidelity progression error: {str(e)}")
            traceback.print_exc()

        # Run final analysis ONCE after fidelity loop
        # Conversation contains all context (plan, experiment results, promotion decisions)
        final_analysis, designer_messages = _run_designer_analysis_stage(
            llm=llm,
            formatter=formatter,
            design_id=design_id,
            messages=designer_messages,
            llm_log_dir=llm_log_dir,
        )

        # Save final conversation log
        if final_analysis is not None:
            _write_json(llm_log_dir / f"designer_{design_id}.json", {
                "design_id": design_id,
                "model_name": llm.model,
                "messages": [msg.as_dict() for msg in designer_messages],
                "final_analysis": final_analysis.model_dump(),
                "timestamp": create_timestamp(),
            })

        # Stage 3: Create design in database
        reference_weights = []
        if final_analysis and final_analysis.reference_weights:
            reference_weights = [
                ReferenceWeight(design_id=rw.design_id, weight=rw.weight)
                for rw in final_analysis.reference_weights
            ]

        db.add_design(
            design_id=design_id,
            planner_round_id=planner.round_id,
            reference_weights=reference_weights,
            short_name=final_analysis.short_name if final_analysis else f"failed_{design_id}",
            model_name=llm.model,
            code_path=str(solvers_dir / f"solver_{design_id}.py"),
            planner_log=str(llm_log_dir / f"planner_{planner.round_id}.json"),
            designer_log=str(llm_log_dir / f"designer_{design_id}.json"),
            timestamp=create_timestamp(),
        )

        # Add all experiment results if execution succeeded
        if all_experiments:
            for experiment_data in all_experiments:
                db.add_experiment_to_design(design_id, experiment_data)

        # Update design metadata with schedule_id and objective_id
        if schedule_id > 0 or objective_id > 0:
            db.update_design_metadata(
                design_id=design_id,
                schedule_id=schedule_id if schedule_id > 0 else None,
                objective_id=objective_id if objective_id > 0 else None,
            )

        completed_ids.append(design_id)

    return completed_ids


def _run_designer_plan_stage(
    llm: LLMClient,
    formatter: PromptFormatter,
    planner_context: str,
    references: Sequence[int],
    design_id: int,
    llm_log_dir: Path,
    objective_id: int = 0,
    schedule_id: int = 0,
) -> tuple[DesignerPlan, str]:
    """Run designer plan stage (generate solver code)."""
    # Fetch reference design details
    details_text = formatter.render_design_details(references)
    context = formatter.base_context()
    context.update({
        "planner_context": planner_context,
        "reference_experiments": details_text,  # Populate reference_experiments with specific designs
        "objective_description": get_consensus_description(formatter._db, objective_id),
        "schedule_description": schedule_metadata.get_schedule_description(schedule_id),
    })

    system_prompt = formatter.format("designer_system_prompt.md", context)
    stage1_prompt = formatter.format("designer_analysis_1.md", context)

    messages = [
        Message(role="system", content=system_prompt),
        Message(role="user", content=stage1_prompt),
    ]

    plan = llm.request_structured(
        messages=messages,
        response_model=DesignerPlan,
    )

    # Save plan to log
    _write_json(llm_log_dir / f"designer_plan_{design_id}.json", {
        "design_id": design_id,
        "model_name": llm.model,
        "plan": plan.model_dump(),
        "messages": [msg.as_dict() for msg in messages],
        "timestamp": create_timestamp(),
    })

    return plan, plan.solver_code, messages


def _execute_single_fidelity(
    llm: LLMClient,
    formatter: PromptFormatter,
    solver_code: str,
    design_id: int,
    solvers_dir: Path,
    llm_log_dir: Path,
    schedule_fn: Callable,
    fidelity_name: str,
    messages: List[Message],
    max_retries: int = 3,
    prior_experiments: Optional[List[Dict[str, Any]]] = None,
) -> tuple[bool, Optional[List[Dict[str, Any]]], Optional[str], List[Message]]:
    """
    Execute solver at a single fidelity level with retries on errors.

    Args:
        llm: LLM client for error fixes
        formatter: Prompt formatter for error fix prompts
        solver_code: Solver code to execute (will be updated on fixes)
        design_id: ID of the design
        solvers_dir: Directory for solver files
        llm_log_dir: Directory for LLM logs
        schedule_fn: Fidelity-specific schedule function to execute
        fidelity_name: Name of fidelity level ('low', 'medium', 'high') for logging
        messages: Conversation history from previous stages
        max_retries: Maximum retry attempts
        prior_experiments: Optional prior experiment results from lower fidelity levels.
            If provided and schedule supports it, skips already-successful experiments.

    Returns:
        (success, experiment_results, error_info, updated_messages)
        where experiment_results is a list of experiment dicts from this fidelity
    """
    current_messages = messages  # Track messages through retry loop

    for attempt in range(max_retries):
        try:
            # Write solver file
            solver_path = write_solver_file(
                solver_code=solver_code,
                solver_id=design_id,
                solvers_dir=solvers_dir,
                validate=True,
                overwrite=True,
            )

            # Execute the provided schedule function
            # Pass prior_experiments if schedule supports it (for skipping already-successful experiments)
            print(f"Design {design_id}: Executing {fidelity_name} fidelity...")
            if prior_experiments and _schedule_accepts_prior_experiments(schedule_fn):
                experiment_results = schedule_fn(design_id=design_id, prior_experiments=prior_experiments)
            else:
                experiment_results = schedule_fn(design_id=design_id)
            print(f"Design {design_id}: {fidelity_name} fidelity completed with {len(experiment_results)} experiments")

            return True, experiment_results, None, current_messages

        except Exception as e:
            error_message = str(e)
            error_traceback = traceback.format_exc()

            print(f"Design {design_id} {fidelity_name} fidelity attempt {attempt + 1}/{max_retries} failed: {error_message}")

            if attempt < max_retries - 1:
                # Try to fix the error
                solver_code, current_messages = _request_error_fix(
                    llm=llm,
                    formatter=formatter,
                    solver_code=solver_code,
                    error_message=error_message,
                    error_traceback=error_traceback,
                    design_id=design_id,
                    attempt=attempt,
                    messages=current_messages,
                    llm_log_dir=llm_log_dir,
                )
            else:
                # Final attempt failed
                return False, None, error_message, current_messages

    return False, None, "Max retries exceeded", current_messages


def _request_error_fix(
    llm: LLMClient,
    formatter: PromptFormatter,
    solver_code: str,
    error_message: str,
    error_traceback: str,
    design_id: int,
    attempt: int,
    messages: List[Message],
    llm_log_dir: Path,
) -> tuple[str, List[Message]]:
    """Request LLM to fix solver code error.

    Returns:
        (fixed_solver_code, updated_messages) - Fixed code and conversation history
    """
    # Get problem config for component info
    config = get_problem_config()
    required_components = config.get_required_component_names()

    # Format error fix prompt using formatter
    context = formatter.base_context()
    context.update({
        'error_message': error_message,
        'full_traceback': error_traceback,
        'num_components': len(required_components),
        'component_names': ', '.join(required_components),
    })

    error_prompt = formatter.format("designer_error_fix.md", context)

    # Append to existing conversation
    new_messages = messages + [
        Message(role="user", content=error_prompt),
    ]

    fix = llm.request_structured(
        messages=new_messages,
        response_model=DesignerErrorFix,
    )

    # Add assistant response to conversation history
    fix_json = json.dumps(fix.model_dump(), ensure_ascii=False, indent=2)
    updated_messages = new_messages + [
        Message(role="assistant", content=fix_json),
    ]

    # Log error fix attempt
    _write_json(llm_log_dir / f"designer_error_fix_{design_id}_try{attempt + 1}.json", {
        "design_id": design_id,
        "attempt": attempt + 1,
        "error_message": error_message,
        "error_traceback": error_traceback,
        "fix": fix.model_dump(),
        "timestamp": create_timestamp(),
    })

    return fix.solver_code, updated_messages


def _rule_based_promotion_decision(
    db: DatabaseManager,
    experiments: List[Dict[str, Any]],
    current_fidelity: str,
    medium_threshold: float,
    high_threshold: float,
) -> tuple[bool, float, str]:
    """Rule-based fidelity promotion using consensus objective.

    Args:
        db: Database manager
        experiments: List of experiment results from current fidelity
        current_fidelity: Current fidelity level ('low', 'medium', 'high')
        medium_threshold: Threshold to promote low→medium (default 0.5)
        high_threshold: Threshold to promote medium→high (default 0.1)

    Returns:
        (promote, consensus_score, reasoning) - whether to promote, score, and explanation
    """
    consensus_fn, _ = create_consensus_objective(db)
    consensus_score = consensus_fn(experiments)

    # Determine threshold based on target fidelity
    if current_fidelity == 'low':
        threshold = medium_threshold
        target = 'medium'
    elif current_fidelity == 'medium':
        threshold = high_threshold
        target = 'high'
    else:
        return False, float(consensus_score), "Already at highest fidelity"

    # Convert NumPy types to native Python types for JSON serialization
    promote = bool(consensus_score < threshold)
    reasoning = f"consensus={consensus_score:.3f}, threshold={threshold} for {target}"
    return promote, float(consensus_score), reasoning


def _run_designer_promotion_stage(
    llm: LLMClient,
    formatter: PromptFormatter,
    design_id: int,
    current_fidelity: str,
    messages: List[Message],
    llm_log_dir: Path,
) -> tuple[FidelityPromotionDecision, List[Message]]:
    """Run designer promotion decision stage.

    Returns:
        (decision, updated_messages) - decision and full conversation history
    """
    context = formatter.base_context()
    context.update({
        'current_fidelity': current_fidelity,
    })

    promotion_prompt = formatter.format("designer_analysis_3.md", context)

    # Append to existing conversation
    new_messages = messages + [
        Message(role="user", content=promotion_prompt),
    ]

    decision = llm.request_structured(
        messages=new_messages,
        response_model=FidelityPromotionDecision,
    )

    # Add assistant response to conversation history
    decision_json = json.dumps(decision.model_dump(), ensure_ascii=False, indent=2)
    updated_messages = new_messages + [
        Message(role="assistant", content=decision_json),
    ]

    # Log decision
    _write_json(llm_log_dir / f"designer_promotion_{design_id}_{current_fidelity}.json", {
        "design_id": design_id,
        "current_fidelity": current_fidelity,
        "decision": decision.model_dump(),
        "timestamp": create_timestamp(),
    })

    print(f"Design {design_id} at {current_fidelity} fidelity: "
          f"{'PROMOTE' if decision.promote_fidelity else 'CONCLUDE'}")

    return decision, updated_messages


def _render_experiment_results(
    formatter: PromptFormatter,
    current_fidelity: str,
    current_experiments: List[Dict[str, Any]],
    objective_value: float,
    messages: List[Message],
) -> List[Message]:
    """Append experiment results to conversation (no LLM response).

    This renders designer_analysis_2.md which shows experiment results
    as information for the designer to consider in subsequent decisions.

    Returns:
        Updated messages with experiment results appended
    """
    # Format experiment data for prompt
    if not current_experiments:
        experiments_text = "No experiments completed (execution failed)"
        objective_text = "N/A"
    else:
        experiments_text = json.dumps(current_experiments, indent=2)
        objective_text = f"{objective_value:.6f}"

    context = formatter.base_context()
    context.update({
        "current_fidelity": current_fidelity,
        "experiment_results": experiments_text,
        "objective_value": objective_text,
    })

    results_prompt = formatter.format("designer_analysis_2.md", context)

    # Append to conversation as user message (no response expected)
    updated_messages = messages + [
        Message(role="user", content=results_prompt),
    ]

    return updated_messages


def _run_designer_analysis_stage(
    llm: LLMClient,
    formatter: PromptFormatter,
    design_id: int,
    messages: List[Message],
    llm_log_dir: Path,
) -> tuple[DesignerAnalysis, List[Message]]:
    """Run final comprehensive analysis using designer_analysis_4.md.

    This is called once after all fidelity levels complete to produce
    the final DesignerAnalysis with insights and reference weights.

    Returns:
        (analysis, updated_messages) - analysis and full conversation history
    """
    context = formatter.base_context()
    analysis_prompt = formatter.format("designer_analysis_4.md", context)

    # Append to existing conversation
    new_messages = messages + [
        Message(role="user", content=analysis_prompt),
    ]

    analysis = llm.request_structured(
        messages=new_messages,
        response_model=DesignerAnalysis,
    )

    # Add assistant response to conversation history
    analysis_json = json.dumps(analysis.model_dump(), ensure_ascii=False, indent=2)
    updated_messages = new_messages + [
        Message(role="assistant", content=analysis_json),
    ]

    # Save analysis to log
    _write_json(llm_log_dir / f"designer_analysis_{design_id}.json", {
        "design_id": design_id,
        "model_name": llm.model,
        "analysis": analysis.model_dump(),
        "timestamp": create_timestamp(),
    })

    return analysis, updated_messages


# --------------------------------------------------------------------------- #
# Combined iteration (planner + designers)                                    #
# --------------------------------------------------------------------------- #

def run_iteration(
    llm: LLMClient,
    db: DatabaseManager,
    formatter: PromptFormatter,
    *,
    num_designers: int = 2,
    llm_log_dir: Path = None,
    solvers_dir: Path = None,
    schedule_id: int = 0,
    objective_id: int = 0,
) -> tuple[PlannerResult, List[int]]:
    """
    Run a complete iteration: planner round + designer iterations.

    Combines planner and designer workflows into a single iteration.

    Args:
        llm: LLM client
        db: Database manager
        formatter: Prompt formatter
        num_designers: Number of designer agents per planner round
        llm_log_dir: Directory for LLM logs
        solvers_dir: Directory for solver files
        schedule_id: ID of schedule to use (0 for legacy single execution)
        objective_id: ID of objective function to use (0 for legacy)

    Returns:
        (PlannerResult, List of design IDs)
    """
    if llm_log_dir is None:
        llm_log_dir = workspace_config.get_llm_log_dir()
    if solvers_dir is None:
        solvers_dir = workspace_config.get_solvers_dir()

    # Run planner round
    planner_result = run_planner_round(
        llm=llm,
        db=db,
        formatter=formatter,
        llm_log_dir=llm_log_dir,
        num_designers=num_designers,
    )

    # Run designer iterations
    design_ids = run_designer_iteration(
        llm=llm,
        db=db,
        formatter=formatter,
        planner=planner_result,
        llm_log_dir=llm_log_dir,
        solvers_dir=solvers_dir,
        schedule_id=schedule_id,
        objective_id=objective_id,
    )

    return planner_result, design_ids


__all__ = [
    "PlannerResult",
    "run_planner_round",
    "run_designer_iteration",
    "run_iteration",
]


==> anc/core/workflow/meta_agent.py <==
"""Meta-agent workflow for research oversight and objective guidance.

The meta-agent oversees research progress, evaluates objective functions,
and provides strategic guidance for objective generation. It runs before
objective rounds to adjust weights and provide directions.

Key responsibilities:
- Analyze research progress and identify stuck/converging phases
- Evaluate objective function effectiveness via correlation analysis
- Assign weight multipliers to amplify/suppress objectives
- Provide strategic directions for next objective generation
"""

from __future__ import annotations

import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Dict, List, Optional

from database.manager import DatabaseManager
from database.schema import create_timestamp
from llm_client import LLMClient, Message
from prompt_formatter import PromptFormatter
from prompt_schemas import MetaAgentAnalysis
import objective_loader
import objective_metadata
from consensus_objective import (
    evaluate_all_objectives_on_designs,
    build_ranking_matrix,
    compute_kendall_tau_matrix,
    compute_objective_weights,
    build_consensus_ranking,
)
from meta_agent_state import (
    MetaAgentState,
    save_meta_agent_state,
    load_meta_agent_state,
    list_meta_agent_history,
    create_meta_agent_state,
    get_latest_weight_adjustments,
)
import workspace_config


@dataclass(frozen=True)
class MetaAgentResult:
    """Result from a meta-agent round."""
    round_id: int
    research_assessment: str
    objective_directions: str
    weight_adjustments: Dict[int, float]
    research_phase: str


# --------------------------------------------------------------------------- #
# File I/O helpers                                                            #
# --------------------------------------------------------------------------- #

def _write_json(path: Path, data: dict) -> None:
    """Write JSON to file."""
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8") as fh:
        json.dump(data, fh, indent=2, ensure_ascii=False)


# --------------------------------------------------------------------------- #
# Context builders                                                            #
# --------------------------------------------------------------------------- #

def _build_objective_summary_with_code(db: DatabaseManager) -> str:
    """Build summary of all objectives with their descriptions and full code.

    Args:
        db: Database manager

    Returns:
        Formatted string with objective details and code
    """
    available_objectives = objective_loader.list_available_objectives()

    if not available_objectives:
        return "No objectives defined yet."

    all_metadata = objective_metadata.list_objective_metadata()
    objectives_dir = workspace_config.get_objectives_dir()

    lines = []
    for obj_id in sorted(available_objectives):
        metadata = all_metadata.get(str(obj_id), {})
        description = metadata.get("description", "No description available")
        created_round = metadata.get("created_round", "?")

        lines.append(f"### Objective {obj_id}")
        lines.append(f"- Description: {description}")

        # Read and include full objective code
        objective_path = objectives_dir / f"objective_{obj_id}.py"
        if objective_path.exists():
            code = objective_path.read_text(encoding="utf-8")
            lines.append("```python")
            lines.append(code.rstrip())
            lines.append("```")

        lines.append("")

    return "\n".join(lines)


def _build_objective_correlation_matrix(db: DatabaseManager) -> str:
    """Build Kendall tau correlation matrix between objectives.

    Args:
        db: Database manager

    Returns:
        Formatted correlation matrix string
    """
    score_matrix, objective_ids, design_ids = evaluate_all_objectives_on_designs(db)

    if len(objective_ids) < 2:
        return "Not enough objectives for correlation analysis."

    if len(design_ids) < 2:
        return "Not enough designs for correlation analysis."

    # Build ranking and tau matrices
    ranking_matrix = build_ranking_matrix(score_matrix)
    tau_matrix = compute_kendall_tau_matrix(ranking_matrix, objective_ids)

    # Format as table
    lines = ["| Objective |"]
    header_row = "|---|"
    for obj_id in sorted(objective_ids):
        lines[0] += f" {obj_id} |"
        header_row += "---|"
    lines.append(header_row)

    for obj_i in sorted(objective_ids):
        row = f"| {obj_i} |"
        for obj_j in sorted(objective_ids):
            if obj_i == obj_j:
                row += " 1.00 |"
            else:
                tau = tau_matrix.get((obj_i, obj_j), 0.0)
                row += f" {tau:.2f} |"
        lines.append(row)

    return "\n".join(lines)


def _build_objective_agreement_summary(db: DatabaseManager) -> str:
    """Build summary of objective agreement metrics.

    Args:
        db: Database manager

    Returns:
        Formatted agreement summary
    """
    score_matrix, objective_ids, design_ids = evaluate_all_objectives_on_designs(db)

    if len(objective_ids) < 2:
        return "Not enough objectives for agreement analysis."

    # Build ranking and tau matrices
    ranking_matrix = build_ranking_matrix(score_matrix)
    tau_matrix = compute_kendall_tau_matrix(ranking_matrix, objective_ids)

    # Compute weights (which include agreement metrics)
    weights = compute_objective_weights(tau_matrix, objective_ids)

    lines = ["Objective agreement and weights:"]
    for obj_id in sorted(objective_ids):
        # Compute median tau with others
        tau_values = [
            tau_matrix.get((obj_id, other_id), 0.0)
            for other_id in objective_ids
            if other_id != obj_id
        ]

        if tau_values:
            import numpy as np
            median_tau = np.median(tau_values)
            min_tau = min(tau_values)
            max_tau = max(tau_values)
        else:
            median_tau = min_tau = max_tau = 0.0

        weight = weights.get(obj_id, 0.0)

        lines.append(
            f"- Objective {obj_id}: default_weight={weight:.3f}, "
            f"median_tau={median_tau:.2f}, range=[{min_tau:.2f}, {max_tau:.2f}]"
        )

    return "\n".join(lines)


def _build_recent_progress_summary(db: DatabaseManager, limit: int = 10) -> str:
    """Build summary of recent research progress.

    Args:
        db: Database manager
        limit: Maximum designs to include

    Returns:
        Formatted progress summary with raw experiment data
    """
    designs = db.get_all_designs()

    if not designs:
        return "No designs yet."

    # Sort by timestamp (most recent first)
    sorted_designs = sorted(designs, key=lambda d: d.timestamp, reverse=True)[:limit]

    lines = [f"Recent {len(sorted_designs)} designs:"]

    for design in sorted_designs:
        lines.append(f"\n### Design {design.design_id}: {design.short_name}")
        lines.append(f"Objective: {design.objective_id}")
        lines.append("Experiments:")
        lines.append(_format_experiments(design.experiments or []))

    return "\n".join(lines)


def _format_experiments(experiments: List[Dict[str, Any]], max_entries: int = 20) -> str:
    """Format experiment results in a readable way.

    Args:
        experiments: List of experiment dicts
        max_entries: Maximum number of experiments to show

    Returns:
        Formatted experiment string
    """
    if not experiments:
        return "  No experiments"

    lines = []
    if len(experiments) > max_entries:
        lines.append(f"  ... {len(experiments) - max_entries} earlier experiments omitted")

    # Show the final experiments (skip initial ones if too many)
    final_exps = experiments[-max_entries:]
    for exp in final_exps:
        filtered = {k: v for k, v in exp.items() if k != "design_id"}
        parts = []
        for key, val in filtered.items():
            if isinstance(val, float):
                parts.append(f"{key}={val:.3g}")
            else:
                parts.append(f"{key}={val}")
        lines.append("  - " + ", ".join(parts))

    return "\n".join(lines)


def _build_top_designs_summary(db: DatabaseManager) -> str:
    """Build summary of top-performing designs across all objectives.

    Identifies top 3 designs for each objective function and for the
    consensus objective. Lists unique designs ordered by consensus score,
    showing objective values and experiment details for each.

    Args:
        db: Database manager

    Returns:
        Formatted string with top design details
    """
    score_matrix, objective_ids, design_ids = evaluate_all_objectives_on_designs(db)

    if not design_ids:
        return "No designs with experiments yet."
    if not objective_ids:
        return "No objectives defined yet."

    ranking_matrix = build_ranking_matrix(score_matrix)

    # Top 3 per objective
    top_per_objective: Dict[int, List[int]] = {}
    for obj_id in objective_ids:
        if obj_id not in ranking_matrix:
            continue
        rankings = ranking_matrix[obj_id]
        sorted_designs = sorted(rankings.items(), key=lambda x: x[1])
        top_per_objective[obj_id] = [d_id for d_id, _ in sorted_designs[:3]]

    # Consensus ranking with meta weights applied
    tau_matrix = compute_kendall_tau_matrix(ranking_matrix, objective_ids)
    weights = compute_objective_weights(tau_matrix, objective_ids)

    # Apply meta-agent weight multipliers from previous round
    meta_weights = get_latest_weight_adjustments()
    if meta_weights:
        for obj_id in list(weights.keys()):
            multiplier = meta_weights.get(obj_id, 1.0)
            weights[obj_id] *= multiplier
        # Re-normalize to sum to 1
        total = sum(weights.values())
        if total > 0:
            weights = {k: v / total for k, v in weights.items()}

    consensus_ranks = build_consensus_ranking(ranking_matrix, weights, design_ids)

    sorted_by_consensus = sorted(consensus_ranks.items(), key=lambda x: x[1])
    top_consensus_ids = [d_id for d_id, _ in sorted_by_consensus[:3]]

    # Collect unique designs ordered by consensus
    all_top_ids = set(top_consensus_ids)
    for top_list in top_per_objective.values():
        all_top_ids.update(top_list)

    ordered_design_ids = sorted(
        all_top_ids,
        key=lambda d_id: consensus_ranks.get(d_id, float("inf"))
    )

    # Build output
    designs = db.get_all_designs()
    design_map = {d.design_id: d for d in designs}

    lines = [
        f"Top designs across {len(objective_ids)} objectives "
        f"({len(ordered_design_ids)} unique):"
    ]
    lines.append("")

    for design_id in ordered_design_ids:
        design = design_map.get(design_id)
        if design is None:
            continue

        consensus_score = consensus_ranks.get(design_id, float("inf"))
        lines.append(f"### Design {design_id}: {design.short_name}")
        lines.append(f"Consensus score: {consensus_score:.3f}")

        # Which top lists this appears in
        appearances = []
        if design_id in top_consensus_ids:
            appearances.append(f"consensus (#{top_consensus_ids.index(design_id) + 1})")
        for obj_id, top_list in sorted(top_per_objective.items()):
            if design_id in top_list:
                appearances.append(f"obj_{obj_id} (#{top_list.index(design_id) + 1})")
        lines.append(f"Top in: {', '.join(appearances)}")

        # Objective scores
        lines.append("Objective scores:")
        for obj_id in sorted(objective_ids):
            if obj_id in score_matrix and design_id in score_matrix[obj_id]:
                score = score_matrix[obj_id][design_id]
                if score == float("inf"):
                    lines.append(f"  - objective_{obj_id}: inf (failed)")
                else:
                    lines.append(f"  - objective_{obj_id}: {score:.4g}")

        # Experiments
        lines.append("Experiments:")
        lines.append(_format_experiments(design.experiments))
        lines.append("")

    return "\n".join(lines)


def _build_previous_meta_guidance(current_round_id: int) -> str:
    """Build summary of previous meta-agent guidance.

    Args:
        current_round_id: Current meta-agent round ID

    Returns:
        Formatted previous guidance summary
    """
    history = list_meta_agent_history()

    if not history:
        return "No previous meta-agent guidance."

    # Get last few rounds
    recent = history[-3:] if len(history) >= 3 else history

    lines = ["Previous meta-agent assessments:"]
    for state in recent:
        lines.append(f"\n**Round {state.round_id}** ({state.research_phase}):")
        lines.append(f"Assessment: {state.research_assessment[:200]}...")
        lines.append(f"Directions: {state.objective_directions[:200]}...")

        # Show non-default weight adjustments
        non_default = {k: v for k, v in state.weight_adjustments.items() if v != 1.0}
        if non_default:
            lines.append(f"Weight adjustments: {non_default}")

    return "\n".join(lines)


def _load_research_goal() -> str:
    """Load research goal from domain_knowledge/research_goal.txt.

    Returns:
        Research goal string or default message
    """
    goal_path = workspace_config.get_knowledge_dir() / "research_goal.txt"

    if goal_path.exists():
        return goal_path.read_text(encoding="utf-8").strip()

    return "No specific research goal provided. Focus on improving algorithm performance."


# --------------------------------------------------------------------------- #
# Main workflow                                                               #
# --------------------------------------------------------------------------- #

def run_meta_agent_round(
    llm: LLMClient,
    db: DatabaseManager,
    formatter: PromptFormatter,
    meta_round_id: int,
    *,
    research_goal: Optional[str] = None,
    llm_log_dir: Optional[Path] = None,
) -> MetaAgentResult:
    """Run a meta-agent round to analyze research and guide objectives.

    Args:
        llm: LLM client
        db: Database manager
        formatter: Prompt formatter
        meta_round_id: ID for this meta-agent round
        research_goal: Optional override for research goal (otherwise loads from file)
        llm_log_dir: Directory for LLM conversation logs

    Returns:
        MetaAgentResult with assessments, directions, and weight adjustments
    """
    if llm_log_dir is None:
        llm_log_dir = workspace_config.get_llm_log_dir()

    # Load research goal
    if research_goal is None:
        research_goal = _load_research_goal()

    # Build context
    context = formatter.base_context()
    context.update({
        "high_level_research_goal": research_goal,
        "objective_summary_with_code": _build_objective_summary_with_code(db),
        "objective_correlation_matrix": _build_objective_correlation_matrix(db),
        "objective_agreement_summary": _build_objective_agreement_summary(db),
        "recent_progress_summary": _build_recent_progress_summary(db),
        "top_designs_summary": _build_top_designs_summary(db),
        "previous_meta_guidance": _build_previous_meta_guidance(meta_round_id),
    })

    # Format prompts
    system_prompt = formatter.format("meta_agent_system_prompt.md", context)
    analysis_prompt = formatter.format("meta_agent_analysis.md", context)

    messages = [
        Message(role="system", content=system_prompt),
        Message(role="user", content=analysis_prompt),
    ]

    # Request structured analysis
    analysis = llm.request_structured(
        messages=messages,
        response_model=MetaAgentAnalysis,
    )

    # Build weight adjustments from analysis
    weight_adjustments = {}
    for obj_assessment in analysis.objective_analysis:
        weight_adjustments[obj_assessment.objective_id] = obj_assessment.weight_multiplier

    # Create and save state
    state = create_meta_agent_state(
        round_id=meta_round_id,
        research_phase=analysis.research_phase.value,
        research_assessment=analysis.research_assessment,
        objective_directions=analysis.objective_directions,
        weight_adjustments=weight_adjustments,
    )
    save_meta_agent_state(state)

    # Log conversation
    analysis_json = json.dumps(analysis.model_dump(), ensure_ascii=False, indent=2)
    messages_with_response = messages + [
        Message(role="assistant", content=analysis_json),
    ]

    log_data = {
        "meta_round_id": meta_round_id,
        "model_name": llm.model,
        "research_goal": research_goal,
        "analysis": analysis.model_dump(),
        "messages": [msg.as_dict() for msg in messages_with_response],
        "timestamp": create_timestamp(),
    }

    log_dir = llm_log_dir / "meta_agent"
    log_dir.mkdir(parents=True, exist_ok=True)
    _write_json(log_dir / f"round_{meta_round_id}.json", log_data)

    print(f"Meta-agent round {meta_round_id}:")
    print(f"  Research phase: {analysis.research_phase.value}")
    print(f"  Assessment: {analysis.research_assessment[:100]}...")
    print(f"  Directions: {analysis.objective_directions[:100]}...")

    return MetaAgentResult(
        round_id=meta_round_id,
        research_assessment=analysis.research_assessment,
        objective_directions=analysis.objective_directions,
        weight_adjustments=weight_adjustments,
        research_phase=analysis.research_phase.value,
    )


__all__ = [
    "MetaAgentResult",
    "run_meta_agent_round",
]


==> anc/core/workflow/objective_scheduler.py <==
"""Unified objective+scheduler workflow for multi-fidelity optimization.

This module generates proxy objective functions and multi-fidelity experiment
schedules using a single LLM call, following the workflow defined in:
- prompts/objective_plan.md
- prompts/objective_error_fix.md

Key features:
- Single-pass generation of objective + 3 schedule functions (low, medium, high)
- Retry/error-fix logic using prompt templates
- Sandbox validation of objective functions
- Context builders for existing objectives, schedules, and recent experiments
"""

from __future__ import annotations

import json
import traceback
from dataclasses import dataclass
from pathlib import Path
from typing import Callable, List, Optional, Tuple

from database.manager import DatabaseManager
from database.schema import create_timestamp
from llm_client import LLMClient, Message
from prompt_formatter import PromptFormatter
from prompt_schemas import (
    ObjectiveSchedulePlan,
    ObjectiveErrorFix,
    ObjectiveOnlyPlan,
    ObjectiveOnlyErrorFix,
)
import objective_loader
import objective_metadata
from consensus_objective import create_consensus_objective
import schedule_loader
import schedule_metadata
from workflow.validation import validate_objective_sandbox
import workspace_config


@dataclass(frozen=True)
class ObjectiveScheduleResult:
    """Result from an objective+schedule round."""
    new_objective_id: Optional[int]  # None if no new objective created
    new_schedule_id: Optional[int]  # Single schedule ID or None
    objective_fn: Callable  # The objective function (loaded)


# --------------------------------------------------------------------------- #
# File I/O helpers                                                            #
# --------------------------------------------------------------------------- #

def _write_json(path: Path, data: dict) -> None:
    """Write JSON to file."""
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8") as fh:
        json.dump(data, fh, indent=2, ensure_ascii=False)


def _write_objective_file(objective_id: int, code: str) -> Path:
    """Write objective function code to file.

    Args:
        objective_id: ID for the new objective
        code: Python code defining the objective function

    Returns:
        Path to the written objective file
    """
    objectives_dir = workspace_config.get_objectives_dir()
    objectives_dir.mkdir(parents=True, exist_ok=True)
    objective_path = objectives_dir / f"objective_{objective_id}.py"

    with objective_path.open("w", encoding="utf-8") as fh:
        fh.write(code)

    return objective_path


def _write_schedule_file(schedule_id: int, code: str) -> Path:
    """Write schedule code to file.

    Args:
        schedule_id: ID for the schedule
        code: Python code containing schedule functions

    Returns:
        Path to the written schedule file
    """
    schedules_dir = workspace_config.get_schedules_dir()
    schedules_dir.mkdir(parents=True, exist_ok=True)
    schedule_path = schedules_dir / f"schedule_{schedule_id}.py"

    with schedule_path.open("w", encoding="utf-8") as fh:
        fh.write(code)

    return schedule_path


def _build_existing_objective_summary(db: DatabaseManager, current_objective_id: int) -> str:
    """Build summary of existing objectives with descriptions and full code.

    This populates {existing_objective_summary} in objective_plan.md.

    Args:
        db: Database manager
        current_objective_id: ID of the currently active objective

    Returns:
        Formatted string describing existing objectives with their descriptions and code
    """
    available_objectives = objective_loader.list_available_objectives()

    if not available_objectives:
        return "No objectives defined yet. This will be objective_0.py."

    # Load all objective metadata
    all_metadata = objective_metadata.list_objective_metadata()
    objectives_dir = workspace_config.get_objectives_dir()

    lines = []
    for obj_id in available_objectives:
        metadata = all_metadata.get(str(obj_id), {})
        description = metadata.get("description", "No description available")

        if obj_id == current_objective_id:
            lines.append(f"**Objective {obj_id} (CURRENT):** {description}")
        else:
            lines.append(f"- Objective {obj_id}: {description}")

        # Read and include full objective code
        objective_path = objectives_dir / f"objective_{obj_id}.py"
        if objective_path.exists():
            code = objective_path.read_text(encoding="utf-8")
            lines.append("```python")
            lines.append(code.rstrip())
            lines.append("```")

        lines.append("")  # Blank line between objectives

    return "\n".join(lines)


def _build_existing_schedule_summary() -> str:
    """Build summary of existing schedules with descriptions.

    This populates {existing_schedule_summary} in objective_plan.md.

    Returns:
        Formatted string describing existing schedules with their descriptions
    """
    available_schedules = schedule_loader.list_available_schedules()

    if not available_schedules:
        return "No schedules defined yet. This will create the first schedule."

    # Load all schedule metadata
    all_metadata = schedule_metadata.list_schedule_metadata()

    lines = []
    for sched_id in sorted(available_schedules):
        metadata = all_metadata.get(str(sched_id), {})
        description = metadata.get("description", "No description available")
        fidelities = metadata.get("fidelities", ["low", "medium", "high"])

        lines.append(f"- Schedule {sched_id} ({'/'.join(fidelities)}): {description}")
        lines.append("")  # Blank line

    return "\n".join(lines)


def _build_recent_experiments_summary(db: DatabaseManager, current_objective_id: int, limit: int = 10) -> str:
    """Build summary of recent experiments with consensus objective metric.

    This populates {recent_experiments_objectives_summary} in objective_plan.md.

    Args:
        db: Database manager
        current_objective_id: ID of the current objective (used to select designs)
        limit: Maximum number of recent designs to include

    Returns:
        Formatted string describing recent experiments with full experiment JSON
    """
    designs = db.get_designs_by_objective(current_objective_id)

    if not designs:
        return "No designs evaluated with current objective yet."

    # Sort by timestamp (most recent first)
    sorted_designs = sorted(designs, key=lambda d: d.timestamp, reverse=True)[:limit]

    # Get consensus objective for metric computation
    consensus_fn, _ = create_consensus_objective(db)

    # Load all available objective functions for detailed breakdown
    available_objectives = objective_loader.list_available_objectives()
    objective_fns = {}
    for obj_id in available_objectives:
        try:
            objective_fns[obj_id] = objective_loader.load_objective(obj_id)
        except Exception:
            pass  # Skip objectives that fail to load

    lines = [f"Recent {len(sorted_designs)} designs evaluated:"]

    for design in sorted_designs:
        metric = "N/A"
        if design.experiments:
            # Compute metric using consensus objective
            metric = f"{consensus_fn(design.experiments):.4f}"

        lines.append(f"- Design {design.design_id} ({design.short_name}): consensus_objective={metric}")

        # Show detailed objective values for each objective
        if design.experiments and objective_fns:
            lines.append("  Objective values:")
            for obj_id in sorted(objective_fns.keys()):
                try:
                    obj_value = objective_fns[obj_id](design.experiments)
                    if obj_value is None or obj_value != obj_value:  # None or NaN
                        obj_value_str = "N/A"
                    else:
                        obj_value_str = f"{obj_value:.6f}"
                except Exception as e:
                    obj_value_str = f"Error: {e}"
                lines.append(f"    objective_{obj_id}: {obj_value_str}")

        # Include full experiment result JSON
        if design.experiments:
            experiments_json = json.dumps(design.experiments, indent=2)
            lines.append(f"  Experiments:\n{experiments_json}")
        else:
            lines.append("  Experiments: None")
        lines.append("")  # Blank line between designs

    return "\n".join(lines)


# --------------------------------------------------------------------------- #
# Error fixing helpers                                                        #
# --------------------------------------------------------------------------- #

def _request_objective_schedule_error_fix(
    llm: LLMClient,
    formatter: PromptFormatter,
    objective_code: str,
    schedule_code: str,
    error_message: str,
    error_traceback: str,
    objective_id: int,
    attempt: int,
    messages: List[Message],
    llm_log_dir: Path,
) -> tuple[str, str, List[Message]]:
    """Request LLM to fix objective/schedule code errors by continuing conversation.

    Maintains conversation history by appending error fix request to existing messages,
    following the same pattern as Designer error fixes in iteration.py.

    Args:
        llm: LLM client
        formatter: Prompt formatter
        objective_code: Current objective code (may have errors)
        schedule_code: Current schedule code (may have errors)
        error_message: Error message from validation
        error_traceback: Full traceback
        objective_id: Objective ID being generated
        attempt: Current retry attempt number
        messages: Existing conversation history
        llm_log_dir: Directory for logs

    Returns:
        (fixed_objective_code, fixed_schedule_code, updated_messages) tuple
    """
    # Build error fix context
    error_context = formatter.base_context()
    error_context.update({
        "error_message": error_message,
        "full_traceback": error_traceback,
    })

    # Format error prompt using template
    error_prompt = formatter.format("objective_error_fix.md", error_context)

    # Append to existing conversation (not fresh start)
    new_messages = messages + [
        Message(role="user", content=error_prompt),
    ]

    fix = llm.request_structured(
        messages=new_messages,
        response_model=ObjectiveErrorFix,
    )

    # Add assistant response to conversation history
    fix_json = json.dumps(fix.model_dump(), ensure_ascii=False, indent=2)
    updated_messages = new_messages + [
        Message(role="assistant", content=fix_json),
    ]

    # Log error fix attempt
    log_dir = llm_log_dir / "objective_scheduler"
    log_dir.mkdir(parents=True, exist_ok=True)

    _write_json(log_dir / f"objective_error_fix_{objective_id}_try{attempt + 1}.json", {
        "objective_id": objective_id,
        "attempt": attempt + 1,
        "error_message": error_message,
        "error_traceback": error_traceback,
        "fix": fix.model_dump(),
        "timestamp": create_timestamp(),
    })

    # Return both codes (use original if fix is blank)
    fixed_objective = fix.objective_code if fix.objective_code.strip() else objective_code
    fixed_schedule = fix.schedule_code if fix.schedule_code.strip() else schedule_code

    return fixed_objective, fixed_schedule, updated_messages


def _request_objective_only_error_fix(
    llm: LLMClient,
    formatter: PromptFormatter,
    objective_code: str,
    error_message: str,
    error_traceback: str,
    objective_id: int,
    attempt: int,
    messages: List[Message],
    llm_log_dir: Path,
) -> tuple[str, List[Message]]:
    """Request LLM to fix objective code errors (objective-only mode).

    Args:
        llm: LLM client
        formatter: Prompt formatter
        objective_code: Current objective code (may have errors)
        error_message: Error message from validation
        error_traceback: Full traceback
        objective_id: Objective ID being generated
        attempt: Current retry attempt number
        messages: Existing conversation history
        llm_log_dir: Directory for logs

    Returns:
        (fixed_objective_code, updated_messages) tuple
    """
    # Build error fix context
    error_context = formatter.base_context()
    error_context.update({
        "error_message": error_message,
        "full_traceback": error_traceback,
    })

    # Format error prompt using objective-only template
    error_prompt = formatter.format("objective_only_error_fix.md", error_context)

    # Append to existing conversation (not fresh start)
    new_messages = messages + [
        Message(role="user", content=error_prompt),
    ]

    fix = llm.request_structured(
        messages=new_messages,
        response_model=ObjectiveOnlyErrorFix,
    )

    # Add assistant response to conversation history
    fix_json = json.dumps(fix.model_dump(), ensure_ascii=False, indent=2)
    updated_messages = new_messages + [
        Message(role="assistant", content=fix_json),
    ]

    # Log error fix attempt
    log_dir = llm_log_dir / "objective_scheduler"
    log_dir.mkdir(parents=True, exist_ok=True)

    _write_json(log_dir / f"objective_only_error_fix_{objective_id}_try{attempt + 1}.json", {
        "objective_id": objective_id,
        "attempt": attempt + 1,
        "error_message": error_message,
        "error_traceback": error_traceback,
        "fix": fix.model_dump(),
        "timestamp": create_timestamp(),
    })

    return fix.objective_code, updated_messages


def _write_objective_only_with_retries(
    llm: LLMClient,
    formatter: PromptFormatter,
    objective_code: str,
    objective_id: int,
    messages: List[Message],
    llm_log_dir: Path,
    max_retries: int = 3,
) -> Tuple[bool, Optional[Path], Optional[Callable], Optional[str], List[Message]]:
    """Write objective file and validate with retries on errors (objective-only mode).

    Args:
        llm: LLM client for error fixes
        formatter: Prompt formatter for error fix templates
        objective_code: Objective code to write
        objective_id: ID for the objective
        messages: Existing conversation history
        llm_log_dir: Directory for LLM logs
        max_retries: Maximum retry attempts

    Returns:
        (success, objective_path, objective_fn, error_info, updated_messages)
    """
    current_messages = messages  # Track messages through retries

    for attempt in range(max_retries):
        try:
            # Write and validate objective
            objective_path = _write_objective_file(objective_id, objective_code)
            objective_fn = objective_loader.load_objective(objective_id)
            is_valid, error_msg = validate_objective_sandbox(objective_fn)
            if not is_valid:
                raise ValueError(f"Objective validation failed: {error_msg}")

            return True, objective_path, objective_fn, None, current_messages

        except Exception as e:
            error_message = str(e)
            error_tb = traceback.format_exc()

            print(f"Objective {objective_id} attempt {attempt + 1}/{max_retries} failed: {error_message}")

            if attempt < max_retries - 1:
                # Request error fix for objective only (with conversation history)
                objective_code, current_messages = _request_objective_only_error_fix(
                    llm=llm,
                    formatter=formatter,
                    objective_code=objective_code,
                    error_message=error_message,
                    error_traceback=error_tb,
                    objective_id=objective_id,
                    attempt=attempt,
                    messages=current_messages,
                    llm_log_dir=llm_log_dir,
                )
            else:
                return False, None, None, error_message, current_messages

    return False, None, None, "Max retries exceeded", current_messages


def _write_objective_schedule_with_retries(
    llm: LLMClient,
    formatter: PromptFormatter,
    objective_code: str,
    schedule_code: str,
    objective_id: int,
    schedule_id: int,
    messages: List[Message],
    llm_log_dir: Path,
    max_retries: int = 3,
) -> Tuple[bool, Optional[Path], Optional[Path], Optional[Callable], Optional[str], List[Message]]:
    """Write objective and schedule files and validate with retries on errors.

    Maintains conversation history through retries, following the same pattern
    as Designer error fixes in iteration.py.

    Args:
        llm: LLM client for error fixes
        formatter: Prompt formatter for error fix templates
        objective_code: Objective code to write
        schedule_code: Schedule code to write (contains 3 functions)
        objective_id: ID for the objective
        schedule_id: ID for the schedule
        messages: Existing conversation history
        llm_log_dir: Directory for LLM logs
        max_retries: Maximum retry attempts

    Returns:
        (success, objective_path, schedule_path, objective_fn, error_info, updated_messages)
    """
    current_messages = messages  # Track messages through retries

    for attempt in range(max_retries):
        try:
            # Write and validate objective
            objective_path = _write_objective_file(objective_id, objective_code)
            objective_fn = objective_loader.load_objective(objective_id)
            is_valid, error_msg = validate_objective_sandbox(objective_fn)
            if not is_valid:
                raise ValueError(f"Objective validation failed: {error_msg}")

            # Write single schedule file with all 3 functions
            schedule_path = _write_schedule_file(schedule_id, schedule_code)
            _ = schedule_loader.load_schedule_fidelities(schedule_id)  # Validate all 3 fidelity functions load

            return True, objective_path, schedule_path, objective_fn, None, current_messages

        except Exception as e:
            error_message = str(e)
            error_tb = traceback.format_exc()

            print(f"Objective {objective_id} attempt {attempt + 1}/{max_retries} failed: {error_message}")

            if attempt < max_retries - 1:
                # Request error fix for BOTH objective and schedule (with conversation history)
                objective_code, schedule_code, current_messages = _request_objective_schedule_error_fix(
                    llm=llm,
                    formatter=formatter,
                    objective_code=objective_code,
                    schedule_code=schedule_code,
                    error_message=error_message,
                    error_traceback=error_tb,
                    objective_id=objective_id,
                    attempt=attempt,
                    messages=current_messages,
                    llm_log_dir=llm_log_dir,
                )
            else:
                return False, None, None, None, error_message, current_messages

    return False, None, None, None, "Max retries exceeded", current_messages


# --------------------------------------------------------------------------- #
# Main workflow                                                               #
# --------------------------------------------------------------------------- #

def run_objective_schedule_round(
    llm: LLMClient,
    db: DatabaseManager,
    formatter: PromptFormatter,
    current_objective_id: int,
    objective_round_id: int,
    *,
    llm_log_dir: Path = None,
    max_retries: int = 3,
    generate_schedule: bool = True,
    meta_directions: Optional[str] = None,
) -> ObjectiveScheduleResult:
    """
    Run a unified objective+schedule round to create new objective and optionally schedules.

    Generates new objective function and optionally schedules based on recent experiments,
    following the workflow defined in prompts/objective_plan.md or objective_only_plan.md.

    Args:
        llm: LLM client
        db: Database manager
        formatter: Prompt formatter
        current_objective_id: ID of the current objective function
        objective_round_id: ID for this objective analysis round
        llm_log_dir: Directory for LLM conversation logs
        max_retries: Maximum retry attempts for code generation
        generate_schedule: If True, generate both objective and schedules.
            If False, only generate objective (use baseline schedule).
        meta_directions: Optional strategic guidance from meta-agent for
            objective generation. If provided, included in the prompt context.

    Returns:
        ObjectiveScheduleResult with new objective/schedules and full message history
    """
    if llm_log_dir is None:
        llm_log_dir = workspace_config.get_llm_log_dir()

    # Load current objective function
    current_objective_fn = objective_loader.load_objective(current_objective_id)

    # Build context with all required keys
    stage1_context = formatter.base_context()
    stage1_context.update({
        # Required context keys for objective prompts
        "existing_objective_summary": _build_existing_objective_summary(db, current_objective_id),
        "existing_schedule_summary": _build_existing_schedule_summary(),
        "recent_experiments_objectives_summary": _build_recent_experiments_summary(db, current_objective_id),
        # Meta-agent guidance (if provided)
        "meta_agent_directions": meta_directions or "No specific guidance provided.",
        # baseline_objective_code, baseline_schedule_code, experiment_code already in base_context()
    })

    # Format prompts - use appropriate template based on generate_schedule flag
    system_prompt = formatter.format("objective_system_prompt.md", stage1_context)
    if generate_schedule:
        stage1_prompt = formatter.format("objective_plan.md", stage1_context)
    else:
        stage1_prompt = formatter.format("objective_only_plan.md", stage1_context)

    messages = [
        Message(role="system", content=system_prompt),
        Message(role="user", content=stage1_prompt),
    ]

    # Request plan using appropriate schema
    if generate_schedule:
        plan = llm.request_structured(
            messages=messages,
            response_model=ObjectiveSchedulePlan,
        )
    else:
        plan = llm.request_structured(
            messages=messages,
            response_model=ObjectiveOnlyPlan,
        )

    # Add plan response to conversation history
    plan_json = json.dumps(plan.model_dump(), ensure_ascii=False, indent=2)
    messages = messages + [
        Message(role="assistant", content=plan_json),
    ]

    # Get next objective ID
    new_objective_id = objective_loader.get_next_objective_id()

    if generate_schedule:
        # Full mode: write and validate both objective and schedule
        new_schedule_id = schedule_loader.get_next_schedule_id()

        success, objective_path, schedule_path, objective_fn, error_info, messages = _write_objective_schedule_with_retries(
            llm=llm,
            formatter=formatter,
            objective_code=plan.objective_code,
            schedule_code=plan.schedule_code,
            objective_id=new_objective_id,
            schedule_id=new_schedule_id,
            messages=messages,
            llm_log_dir=llm_log_dir,
            max_retries=max_retries,
        )

        if success:
            print(f"✓ Created objective {new_objective_id}: {objective_path}")
            print(f"✓ Created schedule {new_schedule_id}: {schedule_path}")

            # Save objective metadata
            objective_metadata.save_objective_metadata(
                objective_id=new_objective_id,
                description=plan.objective_description,
                round_id=objective_round_id,
            )

            # Save schedule metadata
            schedule_metadata.save_schedule_metadata(
                schedule_id=new_schedule_id,
                description=plan.schedule_description,
                fidelities=["low", "medium", "high"],
                round_id=objective_round_id,
            )

            final_objective_fn = objective_fn
            final_objective_id = new_objective_id
            final_schedule_id = new_schedule_id
        else:
            print(f"✗ Failed to create objective/schedules: {error_info}")
            final_objective_fn = current_objective_fn
            final_objective_id = None
            final_schedule_id = None
    else:
        # Objective-only mode: write and validate only objective
        success, objective_path, objective_fn, error_info, messages = _write_objective_only_with_retries(
            llm=llm,
            formatter=formatter,
            objective_code=plan.objective_code,
            objective_id=new_objective_id,
            messages=messages,
            llm_log_dir=llm_log_dir,
            max_retries=max_retries,
        )

        if success:
            print(f"✓ Created objective {new_objective_id}: {objective_path}")
            print(f"  (Schedule generation disabled, using baseline schedule)")

            # Save objective metadata
            objective_metadata.save_objective_metadata(
                objective_id=new_objective_id,
                description=plan.objective_description,
                round_id=objective_round_id,
            )

            final_objective_fn = objective_fn
            final_objective_id = new_objective_id
            final_schedule_id = None  # No new schedule created
        else:
            print(f"✗ Failed to create objective: {error_info}")
            final_objective_fn = current_objective_fn
            final_objective_id = None
            final_schedule_id = None

    # Save conversation log
    log_data = {
        "objective_round_id": objective_round_id,
        "model_name": llm.model,
        "current_objective_id": current_objective_id,
        "new_objective_id": final_objective_id,
        "new_schedule_id": final_schedule_id,
        "generate_schedule": generate_schedule,
        "meta_directions": meta_directions,
        "plan": plan.model_dump(),
        "messages": [msg.as_dict() for msg in messages],
        "timestamp": create_timestamp(),
    }
    _write_json(llm_log_dir / "objective_scheduler" / f"round_{objective_round_id}.json", log_data)

    return ObjectiveScheduleResult(
        new_objective_id=final_objective_id,
        new_schedule_id=final_schedule_id,
        objective_fn=final_objective_fn,
    )


__all__ = [
    "ObjectiveScheduleResult",
    "run_objective_schedule_round",
]


==> anc/core/workflow/validation.py <==
"""Sandbox validation for generated code.

Provides functions to test schedule and objective code with dummy/mock data
before using them in production. This catches runtime errors early.
"""

from __future__ import annotations

from typing import Callable, Tuple, Any, Dict, List

from domain_knowledge.experiment_schema import (
    validate_experiment_results,
    get_mock_experiment_data,
)


def validate_schedule_sandbox(
    schedule_fn: Callable,
    test_design_id: int = 0,
) -> Tuple[bool, str]:
    """Test a schedule function with a dummy design_id.

    This runs the schedule function to verify it executes without errors
    and returns properly formatted experiment results.

    Note: This actually executes the schedule, which may run experiments.
    For true sandbox testing without execution, use validate_schedule_structure().

    Args:
        schedule_fn: The schedule function to test
        test_design_id: Design ID to pass to the schedule (default: 0)

    Returns:
        (is_valid, error_message) tuple
    """
    try:
        results = schedule_fn(design_id=test_design_id)
    except TypeError as e:
        # Check if it's a signature issue
        return False, f"Schedule function signature error: {e}"
    except Exception as e:
        return False, f"Schedule execution error: {e}"

    # Validate the returned results
    is_valid, msg = validate_experiment_results(results)
    if not is_valid:
        return False, f"Schedule returned invalid results: {msg}"

    return True, ""


def validate_schedule_structure(schedule_fn: Callable) -> Tuple[bool, str]:
    """Validate schedule function structure without executing it.

    This is a lightweight check that verifies the function is callable
    and has the expected signature, without actually running experiments.

    Args:
        schedule_fn: The schedule function to validate

    Returns:
        (is_valid, error_message) tuple
    """
    import inspect

    if not callable(schedule_fn):
        return False, "Schedule must be callable"

    # Check signature
    try:
        sig = inspect.signature(schedule_fn)
        params = list(sig.parameters.keys())

        # Must accept design_id as first parameter
        if not params or params[0] != "design_id":
            return False, "Schedule function must accept 'design_id' as first parameter"

    except (ValueError, TypeError) as e:
        return False, f"Could not inspect schedule signature: {e}"

    return True, ""


def validate_objective_sandbox(objective_fn: Callable) -> Tuple[bool, str]:
    """Test an objective function with mock experiment data.

    This runs the objective function with predefined mock data to verify
    it executes without errors and returns a valid numeric result.

    Args:
        objective_fn: The objective function to test

    Returns:
        (is_valid, error_message) tuple
    """
    mock_data = get_mock_experiment_data()

    try:
        result = objective_fn(mock_data)
    except TypeError as e:
        return False, f"Objective function signature error: {e}"
    except KeyError as e:
        return False, f"Objective function missing field access: {e}"
    except Exception as e:
        return False, f"Objective execution error: {e}"

    # Validate return type
    if not isinstance(result, (int, float)):
        return False, f"Objective must return a number, got {type(result).__name__}"

    # Check for NaN/Inf
    import math
    if math.isnan(result):
        return False, "Objective returned NaN"
    if math.isinf(result):
        return False, "Objective returned Inf"

    return True, ""


def validate_objective_structure(objective_fn: Callable) -> Tuple[bool, str]:
    """Validate objective function structure without executing it.

    This is a lightweight check that verifies the function is callable
    and has the expected signature.

    Args:
        objective_fn: The objective function to validate

    Returns:
        (is_valid, error_message) tuple
    """
    import inspect

    if not callable(objective_fn):
        return False, "Objective must be callable"

    # Check signature
    try:
        sig = inspect.signature(objective_fn)
        params = list(sig.parameters.keys())

        # Must accept experiment_results as first parameter
        if not params or params[0] != "experiment_results":
            return False, "Objective function must accept 'experiment_results' as first parameter"

    except (ValueError, TypeError) as e:
        return False, f"Could not inspect objective signature: {e}"

    return True, ""


__all__ = [
    "validate_schedule_sandbox",
    "validate_schedule_structure",
    "validate_objective_sandbox",
    "validate_objective_structure",
]


==> anc/core/workspace_config.py <==
"""Workspace configuration for multi-run support.

This module centralizes all workspace-dependent path management.
Call set_workspace() once at startup to enable workspace prefixing.

When workspace is set (e.g., "run_22"):
- database/ becomes database_run_22/
- solvers/ becomes solvers_run_22/
- etc.

When workspace is None (default):
- All paths remain unchanged for backwards compatibility.
"""

from pathlib import Path
from typing import Optional

# Project root (computed once)
ROOT = Path(__file__).resolve().parent

# Global workspace name (None = default paths, no suffix)
_workspace: Optional[str] = None


def set_workspace(name: Optional[str]) -> None:
    """Set the workspace name for all path resolution.

    Should be called once at application startup, before any paths are used.

    Args:
        name: Workspace name (e.g., "run_22") or None for default paths.
              When set, output directories get this as a suffix.
    """
    global _workspace
    _workspace = name


def get_workspace() -> Optional[str]:
    """Get the current workspace name.

    Returns:
        Current workspace name or None if using default paths.
    """
    return _workspace


def _suffixed_dir(base_name: str) -> Path:
    """Get a directory path with optional workspace suffix.

    Args:
        base_name: Base directory name (e.g., "database", "solvers")

    Returns:
        Path with workspace suffix if workspace is set, otherwise original path.
    """
    if _workspace:
        return ROOT / f"{base_name}_{_workspace}"
    return ROOT / base_name


# ============================================================================
# Workspace-DEPENDENT paths (get suffix when workspace is set)
# ============================================================================

def get_database_dir() -> Path:
    """Get the database directory path."""
    return _suffixed_dir("database")


def get_database_path() -> Path:
    """Get the database.json file path."""
    return get_database_dir() / "database.json"


def get_solvers_dir() -> Path:
    """Get the solvers directory path."""
    return _suffixed_dir("solvers")


def get_llm_log_dir() -> Path:
    """Get the LLM log directory path."""
    return _suffixed_dir("llm_log")


def get_objectives_dir() -> Path:
    """Get the objectives directory path."""
    return _suffixed_dir("objectives")


def get_schedules_dir() -> Path:
    """Get the schedules directory path."""
    return _suffixed_dir("schedules")


def get_results_dir() -> Path:
    """Get the results directory path."""
    return _suffixed_dir("results")


def get_meta_agent_dir() -> Path:
    """Get the meta-agent state directory path."""
    return _suffixed_dir("meta_agent")


# ============================================================================
# Workspace-INDEPENDENT paths (shared code/templates, no suffix)
# ============================================================================

def get_prompts_dir() -> Path:
    """Get the prompts directory (workspace-independent)."""
    return ROOT / "prompts"


def get_knowledge_dir() -> Path:
    """Get the domain knowledge directory (workspace-independent)."""
    return ROOT / "domain_knowledge"


def get_root() -> Path:
    """Get the project root directory."""
    return ROOT


__all__ = [
    "set_workspace",
    "get_workspace",
    "get_database_dir",
    "get_database_path",
    "get_solvers_dir",
    "get_llm_log_dir",
    "get_objectives_dir",
    "get_schedules_dir",
    "get_results_dir",
    "get_meta_agent_dir",
    "get_prompts_dir",
    "get_knowledge_dir",
    "get_root",
]


==> anc/data/LICENSE.framework <==
MIT License

Copyright (c) 2026 Anonymous Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/data/README.md <==
# Supporting data

This folder contains existing experiment records and the generated source code that produced them. It is separate from the compact framework in `core/`.

## Verify the measurements

```bash
python data/verify.py --checksums
python data/verify.py --json > /tmp/verified_results.json
```

Python 3.9 or later is sufficient; no scientific packages, GPU, API key, or network access are needed. The verifier checks source availability for all 414 primary designs, all 42 objectives, the eight additional runs' accounting and shared baseline, and all 35 pooled Kaplan–Meier medians against 176 raw benchmark cells containing 17,600 per-instance observations.

## Contents

| Directory | Evidence |
|---|---|
| `campaign/` | Primary database, all 414 generated solver sources, 42 objectives, metadata, schedules, and meta-agent history |
| `runs/` | Eight additional end-to-end runs; `index.json` records their identities and counts |
| `benchmarks/curvature/` | Fresh large-size planted benchmark, including raw per-instance solve/censor records |
| `benchmarks/baseline_fidelity/` | Baseline follow-up and fixed versus clause-scaled long-memory-cap comparison |
| `benchmarks/hebo_baseline/` | Tuned baseline source and recorded tuning history |
| `benchmarks/gate_ablation/` | Gate-variant source and ablation measurements |
| `benchmarks/walltime/`, `benchmarks/probsat/` | Wall-time measurements and classical-solver comparison |
| `benchmarks/alpha_relaxed/`, `benchmarks/alpha425_rescue/` | Uniform unplanted transfer measurements |
| `analysis/` | Cached score matrix, objective/decision audits, and derived summaries |
| `objective_controls/` | Fixed-objective definitions, screening data, and historical campaign wrappers |
| `figuredata/` | Data used by the revised manuscript's figures, with provenance labels |
| `provenance/` | Original relative paths, SHA-256 identities, and mappings to the historical directory layout |

Solver IDs are local to a run. For example, treatment solver 340 is `campaign/solvers/solver_340.py`, fixed-objective control solver 89 is `runs/expert_a/solvers/solver_89.py`, and tuned baseline 9001 is `benchmarks/hebo_baseline/solvers_work/solver_9001.py`.

The historical name `uniform_consensus` means **consensus without the meta-agent**: correlation weighting and age decay remain active. It is labeled `runs/consensus_no_meta/` here. `mean_log_a` and `mean_log_b` are independent runs; the former stopped after 52 LLM and 5 HEBO designs, and the latter completed 56 LLM and 6 HEBO designs. Each also includes its starting baseline.

Benchmark `null` solve times denote right censoring at the recorded cell stop step. `fx` uses a long-memory cap of 10^6, while `bd` uses 10^4 M. Read completed cell metadata for actual sample sizes and budgets. The baseline follow-up measures its N=1810 median; N=3620 treatment medians remain censored. Older `campaign/results/` and `benchmarks/alpha425/` records are preserved as historical evidence and are distinguished from the fresh and follow-up datasets.

## Fresh-benchmark protocol

Each evaluation batch (called a `draw` in the records) contains 100 instances. A draw stops when at least 60% of its instances are solved, or when its iteration or wall-time cap is reached. Unsolved instances are right-censored at that draw's actual stopping step. Pooled 95% intervals use 2,000 bootstrap resamples of whole evaluation batches; the optional per-draw intervals resample instances within that draw.

For problem size `N` and draw index `d`, the shared instance seed is `20260713 * 10**7 + N * 100 + d`. Every solver sees the same clause instances for a given draw. Solver state initialization uses the separate seed `instance_seed * 10**4 + solver_id % 10**4`; it is solver-specific. Fixed-cap and clause-scaled-cap follow-ups for the same solver/draw reuse this initialization formula.

The large-size benchmark caps every draw at 4,000,000 integration steps. Wall-time caps are 4 hours at N=1280 and 1810, 8 hours at N=2560, and 12 hours at N=3620. The extended baseline follow-up uses 20,000,000 steps and 96 hours at N=1810, and 25,000,000 steps and 120 hours at N=2560. Smaller baseline checks and treatment/control cap-sensitivity checks retain their own per-cell budgets in `baseline_fidelity/results.json`. Use completed cell records for sample counts: some follow-ups have fewer completed batches than the planned protocol.

## Reproduce the objective case study and Figure 3

```bash
python data/analysis/analyze_objective0.py --output /tmp/objective0_case_study.json
python data/figuredata/restore_design_figure.py --output /tmp/design_analysis.pdf
```

The objective-0 decomposition checks all 414 saved scores and exposes the fixed objective’s fit weights and ranks for the cases discussed in the paper. It requires NumPy and SciPy. Figure regeneration requires NumPy, Matplotlib, and the Graphviz `dot` executable. Its self-contained `figuredata/figure_data/` folder stores the original baseline benchmark, campaign experiment and genealogy records, raw consensus scores, fresh estimates, and source provenance. Both panels are redrawn from these records; no values or positions are extracted from old artwork. The recovered original baseline benchmark is also stored in `campaign/results/benchmark_solver_0_schedule_0.json`. Design 340 uses one power-law fit to all 16 original and three fresh points (unweighted least squares in log space). Only fresh points have error bars. The genealogy arrangement may vary across Graphviz versions.

## Reproduce analysis or solver execution

For final-portfolio recomputation, use `core/analyze_campaign.py` as described in the core README. The historical experiment runners expect the original directory layout. Assemble it in a separate working directory:

```bash
python data/prepare_workspace.py --output /tmp/tmlr-workspace
cd /tmp/tmlr-workspace
# Example: analysis of existing measurements only
python rebuttal_experiments/curvature/run_curvature.py --analyze
```

This copies the compact core and maps the separate evidence into a disposable workspace. Install `core/requirements-analysis.txt` for offline analyses or `core/requirements.txt` for optional solver/LLM execution. To replay historical decisions, additionally extract `audit_logs.zip` and follow `logs/README.md`.

Large `.pt` instance tensors are omitted. The exact generation scripts, seeds, batch parameters, and tensor-content SHA-256 manifests are included. The hashes cover concatenated int32 variable indices and int8 signs, not serialization bytes. The baseline follow-up uses the curvature manifest for N ≥ 1280 and its own manifest for additional smaller sizes. Generation can be rerun with the historical runners' `--generate` flag in the disposable workspace. No new instances or solver results were generated during packaging.

Measurements and algorithm implementations are preserved. File locations, author-identifying paths, and API credential handling are documented packaging changes. The completed-control accounting and trajectory summaries supersede earlier partial-run summaries. The probSAT source retains its own license under `benchmarks/probsat/probSAT/LICENSE`; other framework source is covered by the included `LICENSE.framework`.


==> anc/data/analysis/analyze_objective0.py <==
"""Offline decomposition of the archived fixed expert objective; no experiments."""
from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path

import numpy as np
from scipy.stats import linregress


def reach(design):
    return max([0] + [e["N"] for e in design["experiments"]
                      if e.get("unsolved_fraction", 1) < 0.5])


def decompose(experiments):
    ns = np.asarray([e["N"] for e in experiments])
    medians = np.asarray([e["median_step"] for e in experiments])
    power = linregress(np.log(ns), np.log(medians))
    exponential = linregress(ns, np.log(medians))
    r2 = np.asarray([power.rvalue ** 2, exponential.rvalue ** 2])
    evidence = 1 / (1 - np.minimum(r2, 0.999))
    weights = np.exp((evidence - evidence.max()) / 10.0)
    weights /= weights.sum()
    predictions = np.exp([
        power.intercept + power.slope * np.log(2000),
        exponential.intercept + exponential.slope * 2000,
    ])
    blend = float(weights @ predictions)
    return {
        "power_slope": float(power.slope),
        "exponential_slope": float(exponential.slope),
        "r_squared": r2.tolist(),
        "weights": weights.tolist(),
        "predictions_at_2000": predictions.tolist(),
        "blended_prediction": blend,
        "objective0": float(np.log10(blend)),
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-root", type=Path,
                        default=Path(__file__).resolve().parents[1])
    parser.add_argument("--core", type=Path,
                        default=Path(__file__).resolve().parents[2] / "core")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    root = args.data_root / "campaign"
    analysis = args.data_root / "analysis"
    code = (root / "objectives/objective_0.py").read_text()
    namespace = {}
    exec(compile(code, "objective_0.py", "exec"), namespace)
    objective = namespace["objective"]
    designs = json.loads((root / "database/database.json").read_text())["designs"]
    index = {d["design_id"]: d for d in designs}
    scores = {d["design_id"]: float(objective(d["experiments"])) for d in designs}
    ordering = sorted(index, key=lambda i: (scores[i], i))
    cached = json.loads((analysis / "score_matrix.json").read_text())["score_matrix"]["0"]
    max_error = max(abs(scores[i] - cached[str(i)]) for i in index)
    assert max_error < 1e-10, max_error
    stability = json.loads((analysis / "winner_stability.json").read_text())
    out = {
        "scope": "Frozen original 414-design archive; offline reanalysis only.",
        "objective0_sha256": hashlib.sha256(code.encode()).hexdigest(),
        "baseline_byte_identical": (args.core / "domain_knowledge/objective_baseline.py").read_bytes()
                                   == (root / "objectives/objective_0.py").read_bytes(),
        "max_score_difference_from_cached_audit": max_error,
        "cases": {},
        "top10_demonstrated_reach": {},
        "observed_failure_candidates": [],
    }
    for did in (247, 340, 353, 393, 380):
        design = index[did]
        item = decompose(design["experiments"])
        item.update({
            "name": design["short_name"],
            "fixed_expert_rank": ordering.index(did) + 1,
            "demonstrated_reach": reach(design),
            "max_attempted_N": max(e["N"] for e in design["experiments"]),
            "n_records": len(design["experiments"]),
            "observed_failed_records": [e for e in design["experiments"]
                                        if e.get("unsolved_fraction", 1) >= 0.5],
            "ranks_from_existing_audit": stability["ranks_of_interest"].get(str(did)),
        })
        out["cases"][str(did)] = item
    for name, ids in stability["top10"].items():
        out["top10_demonstrated_reach"][name] = [
            {"design_id": i, "reach": reach(index[i])} for i in ids]
    for rank, did in enumerate(ordering, 1):
        failed = [e for e in index[did]["experiments"]
                  if e.get("unsolved_fraction", 1) >= 0.5]
        if failed:
            out["observed_failure_candidates"].append({
                "fixed_expert_rank": rank, "design_id": did,
                "objective0": scores[did], "reach": reach(index[did]),
                "failed_sizes": [e["N"] for e in failed],
            })
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(out, indent=2) + "\n")
    print(f"Verified {len(scores)} objective-0 scores; wrote {args.output}.")


if __name__ == "__main__":
    main()


==> anc/data/analysis/best_at_n.csv <==
# sources: database/database.json (treatment, frozen 2026-02-24); database_fixed_obj_control/database.json (control snapshot 2026-07-13T03:40Z, 91 designs, campaign running to 150).
# obj0 = fixed expert objective (objective_0 == domain_knowledge/objective_baseline.py, identical in both arms; lower is better).
# CAVEAT: treatment design ids 1-208 are merge-imported curated ancestors (208 retained of >=534 created in the six pre-merge February workspaces); order within 1-208 is import order, not creation chronology.
arm,n,design_id,obj0,reach,best_obj0_so_far,best_reach_so_far
treatment,0,0,15.5243,453,15.5243,453
treatment,1,1,19.3076,320,15.5243,453
treatment,2,2,22.2242,226,15.5243,453
treatment,3,3,33.117,160,15.5243,453
treatment,4,4,12.064,453,12.064,453
treatment,5,5,16.5118,320,12.064,453
treatment,6,6,16.5662,320,12.064,453
treatment,7,7,17.1899,453,12.064,453
treatment,8,8,23.4497,226,12.064,453
treatment,9,9,17.185,453,12.064,453
treatment,10,10,16.3908,453,12.064,453
treatment,11,11,12.6738,453,12.064,453
treatment,12,12,9.3716,905,9.3716,905
treatment,13,13,12.1723,640,9.3716,905
treatment,14,14,184.1674,14,9.3716,905
treatment,15,15,9.9349,905,9.3716,905
treatment,16,16,8.6121,905,8.6121,905
treatment,17,17,15.3672,453,8.6121,905
treatment,18,18,20.826,320,8.6121,905
treatment,19,19,17.2644,453,8.6121,905
treatment,20,20,8.604,905,8.604,905
treatment,21,21,8.2488,640,8.2488,905
treatment,22,22,12.6595,453,8.2488,905
treatment,23,23,8.0656,1280,8.0656,1280
treatment,24,24,8.1325,1280,8.0656,1280
treatment,25,25,8.0953,1280,8.0656,1280
treatment,26,26,7.8475,1280,7.8475,1280
treatment,27,27,7.7812,1280,7.7812,1280
treatment,28,28,7.8581,1280,7.7812,1280
treatment,29,29,7.9016,1280,7.7812,1280
treatment,30,30,6.537,1280,6.537,1280
treatment,31,31,9.768,640,6.537,1280
treatment,32,32,6.9115,1280,6.537,1280
treatment,33,33,7.0707,1280,6.537,1280
treatment,34,34,6.844,1280,6.537,1280
treatment,35,35,9.9882,640,6.537,1280
treatment,36,36,6.3065,1280,6.3065,1280
treatment,37,37,7.1468,1280,6.3065,1280
treatment,38,38,7.0455,1280,6.3065,1280
treatment,39,39,5.3808,1280,5.3808,1280
treatment,40,40,7.0944,1280,5.3808,1280
treatment,41,41,7.7061,640,5.3808,1280
treatment,42,42,9.2647,640,5.3808,1280
treatment,43,43,6.6731,1280,5.3808,1280
treatment,44,44,9.7866,640,5.3808,1280
treatment,45,45,5.3934,1280,5.3808,1280
treatment,46,46,5.6289,1280,5.3808,1280
treatment,47,47,5.36,1280,5.36,1280
treatment,48,48,5.6378,640,5.36,1280
treatment,49,49,6.7417,1280,5.36,1280
treatment,50,50,38.2529,113,5.36,1280
treatment,51,51,20.8758,320,5.36,1280
treatment,52,52,28.7016,160,5.36,1280
treatment,53,53,19.2595,320,5.36,1280
treatment,54,54,31.2414,160,5.36,1280
treatment,55,55,5.5758,905,5.36,1280
treatment,56,56,20.4367,320,5.36,1280
treatment,57,57,9.0488,453,5.36,1280
treatment,58,58,10.2782,453,5.36,1280
treatment,59,59,11.1881,453,5.36,1280
treatment,60,60,5.5471,905,5.36,1280
treatment,61,61,8.5204,453,5.36,1280
treatment,62,62,12.057,453,5.36,1280
treatment,63,63,10.9984,453,5.36,1280
treatment,64,64,10.6855,453,5.36,1280
treatment,65,65,12.1426,453,5.36,1280
treatment,66,66,10.9302,453,5.36,1280
treatment,67,67,6.561,453,5.36,1280
treatment,68,68,10.1543,453,5.36,1280
treatment,69,69,11.474,453,5.36,1280
treatment,70,70,5.5102,1280,5.36,1280
treatment,71,71,10.0652,453,5.36,1280
treatment,72,72,5.4729,905,5.36,1280
treatment,73,73,5.5407,905,5.36,1280
treatment,74,74,5.4622,453,5.36,1280
treatment,75,75,8.0256,453,5.36,1280
treatment,76,76,5.5881,453,5.36,1280
treatment,77,77,5.4731,905,5.36,1280
treatment,78,78,6.5186,453,5.36,1280
treatment,79,79,7.8868,453,5.36,1280
treatment,80,80,5.5013,905,5.36,1280
treatment,81,81,5.4647,453,5.36,1280
treatment,82,82,11.3162,453,5.36,1280
treatment,83,83,8.5514,453,5.36,1280
treatment,84,84,5.4802,905,5.36,1280
treatment,85,85,5.4216,905,5.36,1280
treatment,86,86,15.5243,453,5.36,1280
treatment,87,87,64.8414,57,5.36,1280
treatment,88,88,22.4252,226,5.36,1280
treatment,89,89,33.2655,160,5.36,1280
treatment,90,90,34.2255,160,5.36,1280
treatment,91,91,31.7317,160,5.36,1280
treatment,92,92,21.452,320,5.36,1280
treatment,93,93,39.4415,113,5.36,1280
treatment,94,94,28.2105,160,5.36,1280
treatment,95,95,39.2355,113,5.36,1280
treatment,96,96,21.6268,226,5.36,1280
treatment,97,97,22.3467,320,5.36,1280
treatment,98,98,32.3302,160,5.36,1280
treatment,99,99,21.3381,320,5.36,1280
treatment,100,100,20.6496,320,5.36,1280
treatment,101,101,19.7036,320,5.36,1280
treatment,102,102,9.6027,453,5.36,1280
treatment,103,103,19.7838,320,5.36,1280
treatment,104,104,16.7964,320,5.36,1280
treatment,105,105,19.0814,320,5.36,1280
treatment,106,106,21.5836,320,5.36,1280
treatment,107,107,19.7461,320,5.36,1280
treatment,108,108,19.1354,320,5.36,1280
treatment,109,109,15.5243,453,5.36,1280
treatment,110,110,69.4834,57,5.36,1280
treatment,111,111,13.004,453,5.36,1280
treatment,112,112,107.605,28,5.36,1280
treatment,113,113,24.6062,160,5.36,1280
treatment,114,114,69.6333,57,5.36,1280
treatment,115,115,19.6915,320,5.36,1280
treatment,116,116,32.2574,160,5.36,1280
treatment,117,117,92.4548,40,5.36,1280
treatment,118,118,31.2745,160,5.36,1280
treatment,119,119,16.9917,320,5.36,1280
treatment,120,120,107.1165,40,5.36,1280
treatment,121,121,12.9388,453,5.36,1280
treatment,122,122,13.7189,453,5.36,1280
treatment,123,123,15.5704,320,5.36,1280
treatment,124,124,95.7257,40,5.36,1280
treatment,125,125,47.2786,80,5.36,1280
treatment,126,126,28.4387,160,5.36,1280
treatment,127,127,15.3122,453,5.36,1280
treatment,128,128,20.2466,320,5.36,1280
treatment,129,129,15.5243,453,5.36,1280
treatment,130,130,16.4638,320,5.36,1280
treatment,131,131,67.0189,57,5.36,1280
treatment,132,132,33.2838,160,5.36,1280
treatment,133,133,30.0586,160,5.36,1280
treatment,134,134,14.0525,640,5.36,1280
treatment,135,135,27.8223,160,5.36,1280
treatment,136,136,31.5937,160,5.36,1280
treatment,137,137,56.6382,57,5.36,1280
treatment,138,138,13.149,453,5.36,1280
treatment,139,139,13.8097,453,5.36,1280
treatment,140,140,13.8142,453,5.36,1280
treatment,141,141,12.4975,453,5.36,1280
treatment,142,142,15.5243,453,5.36,1280
treatment,143,143,36.9947,113,5.36,1280
treatment,144,144,26.4249,160,5.36,1280
treatment,145,145,8.0314,453,5.36,1280
treatment,146,146,18.2494,320,5.36,1280
treatment,147,147,12.7689,320,5.36,1280
treatment,148,148,9.6736,453,5.36,1280
treatment,149,149,13.8462,453,5.36,1280
treatment,150,150,15.5243,453,5.36,1280
treatment,151,151,16.94,320,5.36,1280
treatment,152,152,37.2639,113,5.36,1280
treatment,153,153,33.034,160,5.36,1280
treatment,154,154,17.3668,320,5.36,1280
treatment,155,155,18.8936,320,5.36,1280
treatment,156,156,14.9816,320,5.36,1280
treatment,157,157,20.0489,320,5.36,1280
treatment,158,158,21.2809,320,5.36,1280
treatment,159,159,31.7389,160,5.36,1280
treatment,160,160,19.9535,320,5.36,1280
treatment,161,161,14.3807,453,5.36,1280
treatment,162,162,19.8905,320,5.36,1280
treatment,163,163,19.4487,320,5.36,1280
treatment,164,164,15.5956,320,5.36,1280
treatment,165,165,8.8616,640,5.36,1280
treatment,166,166,19.4426,320,5.36,1280
treatment,167,167,11.3067,640,5.36,1280
treatment,168,168,9.1743,640,5.36,1280
treatment,169,169,15.5902,320,5.36,1280
treatment,170,170,9.2123,640,5.36,1280
treatment,171,171,6.4019,640,5.36,1280
treatment,172,172,9.8728,640,5.36,1280
treatment,173,173,9.008,640,5.36,1280
treatment,174,174,8.3621,640,5.36,1280
treatment,175,175,10.9239,640,5.36,1280
treatment,176,176,6.7027,640,5.36,1280
treatment,177,177,6.0852,640,5.36,1280
treatment,178,178,15.5243,453,5.36,1280
treatment,179,179,17.2476,320,5.36,1280
treatment,180,180,500.0,0,5.36,1280
treatment,181,181,30.3471,160,5.36,1280
treatment,182,182,60.289,57,5.36,1280
treatment,183,183,32.9681,113,5.36,1280
treatment,184,184,28.3048,160,5.36,1280
treatment,185,185,18.7686,320,5.36,1280
treatment,186,186,20.8181,320,5.36,1280
treatment,187,187,18.632,320,5.36,1280
treatment,188,188,14.906,453,5.36,1280
treatment,189,189,21.5177,320,5.36,1280
treatment,190,190,17.9023,320,5.36,1280
treatment,191,191,13.5755,453,5.36,1280
treatment,192,192,15.0457,453,5.36,1280
treatment,193,193,13.8422,453,5.36,1280
treatment,194,194,13.49,453,5.36,1280
treatment,195,195,14.8933,453,5.36,1280
treatment,196,196,13.4207,453,5.36,1280
treatment,197,197,10.8134,640,5.36,1280
treatment,198,198,18.4311,320,5.36,1280
treatment,199,199,10.9113,640,5.36,1280
treatment,200,200,10.9823,640,5.36,1280
treatment,201,201,10.785,905,5.36,1280
treatment,202,202,11.2944,640,5.36,1280
treatment,203,203,10.8441,640,5.36,1280
treatment,204,204,10.4029,905,5.36,1280
treatment,205,205,9.8625,905,5.36,1280
treatment,206,206,10.5457,905,5.36,1280
treatment,207,207,9.9744,905,5.36,1280
treatment,208,208,10.3563,905,5.36,1280
treatment,209,209,50.8938,80,5.36,1280
treatment,210,210,5.5738,905,5.36,1280
treatment,211,211,6.3184,905,5.36,1280
treatment,212,212,18.9623,226,5.36,1280
treatment,213,213,5.796,905,5.36,1280
treatment,214,214,20.5486,226,5.36,1280
treatment,215,215,5.4102,905,5.36,1280
treatment,216,216,19.6682,226,5.36,1280
treatment,217,217,5.4588,1280,5.36,1280
treatment,218,218,19.1508,226,5.36,1280
treatment,219,219,7.3833,905,5.36,1280
treatment,220,220,6.6211,1280,5.36,1280
treatment,221,221,15.0865,320,5.36,1280
treatment,222,222,5.6805,905,5.36,1280
treatment,223,223,12.1977,320,5.36,1280
treatment,224,224,29.2235,160,5.36,1280
treatment,225,225,14.4558,320,5.36,1280
treatment,226,226,30.115,160,5.36,1280
treatment,227,227,17.818,226,5.36,1280
treatment,228,228,7.4439,905,5.36,1280
treatment,229,229,14.9247,320,5.36,1280
treatment,230,230,7.1049,905,5.36,1280
treatment,231,231,12.8738,320,5.36,1280
treatment,232,232,18.925,226,5.36,1280
treatment,233,233,14.7296,320,5.36,1280
treatment,234,234,7.4936,905,5.36,1280
treatment,235,235,5.2456,905,5.2456,1280
treatment,236,236,5.512,1280,5.2456,1280
treatment,237,237,10.3601,320,5.2456,1280
treatment,238,238,5.1632,905,5.1632,1280
treatment,239,239,8.3339,320,5.1632,1280
treatment,240,240,5.4311,905,5.1632,1280
treatment,241,241,13.8955,320,5.1632,1280
treatment,242,242,6.9389,905,5.1632,1280
treatment,243,243,14.9451,320,5.1632,1280
treatment,244,244,6.4632,905,5.1632,1280
treatment,245,245,7.491,905,5.1632,1280
treatment,246,246,5.6966,1280,5.1632,1280
treatment,247,247,4.8495,320,4.8495,1280
treatment,248,248,7.1359,905,4.8495,1280
treatment,249,249,13.572,320,4.8495,1280
treatment,250,250,11.1191,640,4.8495,1280
treatment,251,251,11.864,320,4.8495,1280
treatment,252,252,28.3473,160,4.8495,1280
treatment,253,253,15.1074,320,4.8495,1280
treatment,254,254,31.1905,160,4.8495,1280
treatment,255,255,12.2342,320,4.8495,1280
treatment,256,256,17.2343,320,4.8495,1280
treatment,257,257,30.1209,160,4.8495,1280
treatment,258,258,10.3228,640,4.8495,1280
treatment,259,259,14.3735,320,4.8495,1280
treatment,260,260,23.7897,160,4.8495,1280
treatment,261,261,20.3746,226,4.8495,1280
treatment,262,262,9.7052,640,4.8495,1280
treatment,263,263,15.0692,320,4.8495,1280
treatment,264,264,8.0044,640,4.8495,1280
treatment,265,265,9.5477,320,4.8495,1280
treatment,266,266,11.3539,640,4.8495,1280
treatment,267,267,12.0414,320,4.8495,1280
treatment,268,268,10.2318,640,4.8495,1280
treatment,269,269,17.06,320,4.8495,1280
treatment,270,270,9.3195,640,4.8495,1280
treatment,271,271,13.7886,320,4.8495,1280
treatment,272,272,26.7554,160,4.8495,1280
treatment,273,273,9.5386,320,4.8495,1280
treatment,274,274,7.0323,905,4.8495,1280
treatment,275,275,13.2036,320,4.8495,1280
treatment,276,276,21.5064,226,4.8495,1280
treatment,277,277,8.9161,320,4.8495,1280
treatment,278,278,8.3159,640,4.8495,1280
treatment,279,279,12.0639,320,4.8495,1280
treatment,280,280,5.752,1280,4.8495,1280
treatment,281,281,13.3535,320,4.8495,1280
treatment,282,282,8.4131,640,4.8495,1280
treatment,283,283,13.6668,320,4.8495,1280
treatment,284,284,8.832,640,4.8495,1280
treatment,285,285,8.3264,320,4.8495,1280
treatment,286,286,31.21,160,4.8495,1280
treatment,287,287,13.2562,320,4.8495,1280
treatment,288,288,12.9054,320,4.8495,1280
treatment,289,289,14.9539,320,4.8495,1280
treatment,290,290,37.0135,113,4.8495,1280
treatment,291,291,20.8279,226,4.8495,1280
treatment,292,292,37.466,113,4.8495,1280
treatment,293,293,13.3728,320,4.8495,1280
treatment,294,294,21.6443,226,4.8495,1280
treatment,295,295,26.4193,160,4.8495,1280
treatment,296,296,25.3942,226,4.8495,1280
treatment,297,297,31.698,160,4.8495,1280
treatment,298,298,11.4581,640,4.8495,1280
treatment,299,299,10.4606,320,4.8495,1280
treatment,300,300,20.9538,226,4.8495,1280
treatment,301,301,16.6151,226,4.8495,1280
treatment,302,302,11.6081,640,4.8495,1280
treatment,303,303,14.4863,320,4.8495,1280
treatment,304,304,15.1211,320,4.8495,1280
treatment,305,305,16.3227,320,4.8495,1280
treatment,306,306,25.3657,160,4.8495,1280
treatment,307,307,14.3848,320,4.8495,1280
treatment,308,308,11.4217,640,4.8495,1280
treatment,309,309,14.5741,320,4.8495,1280
treatment,310,310,11.2592,640,4.8495,1280
treatment,311,311,24.6984,160,4.8495,1280
treatment,312,312,8.8324,640,4.8495,1280
treatment,313,313,19.6946,226,4.8495,1280
treatment,314,314,36.8813,160,4.8495,1280
treatment,315,315,13.4924,320,4.8495,1280
treatment,316,316,10.7824,640,4.8495,1280
treatment,317,317,15.521,320,4.8495,1280
treatment,318,318,10.0283,640,4.8495,1280
treatment,319,319,15.4826,320,4.8495,1280
treatment,320,320,11.506,640,4.8495,1280
treatment,321,321,6.2885,1280,4.8495,1280
treatment,322,322,6.2093,905,4.8495,1280
treatment,323,323,32.5692,160,4.8495,1280
treatment,324,324,12.6136,320,4.8495,1280
treatment,325,325,8.3044,640,4.8495,1280
treatment,326,326,12.548,320,4.8495,1280
treatment,327,327,9.6674,640,4.8495,1280
treatment,328,328,6.9142,905,4.8495,1280
treatment,329,329,7.4907,905,4.8495,1280
treatment,330,330,12.002,320,4.8495,1280
treatment,331,331,7.4893,905,4.8495,1280
treatment,332,332,5.9435,905,4.8495,1280
treatment,333,333,8.2893,640,4.8495,1280
treatment,334,334,12.1804,320,4.8495,1280
treatment,335,335,7.4218,905,4.8495,1280
treatment,336,336,12.5928,320,4.8495,1280
treatment,337,337,7.7224,640,4.8495,1280
treatment,338,338,14.5018,320,4.8495,1280
treatment,339,339,5.9886,1810,4.8495,1810
treatment,340,340,4.9597,1810,4.8495,1810
treatment,341,341,135.9096,14,4.8495,1810
treatment,342,342,8.4808,640,4.8495,1810
treatment,343,343,16.0178,226,4.8495,1810
treatment,344,344,9.205,640,4.8495,1810
treatment,345,345,6.6936,905,4.8495,1810
treatment,346,346,9.9998,640,4.8495,1810
treatment,347,347,4.9268,1810,4.8495,1810
treatment,348,348,15.6995,320,4.8495,1810
treatment,349,349,11.9841,320,4.8495,1810
treatment,350,350,30.2105,160,4.8495,1810
treatment,351,351,266.8276,10,4.8495,1810
treatment,352,352,9.5438,640,4.8495,1810
treatment,353,353,4.8279,1810,4.8279,1810
treatment,354,354,9.8418,640,4.8279,1810
treatment,355,355,5.0064,1810,4.8279,1810
treatment,356,356,10.0147,640,4.8279,1810
treatment,357,357,5.0297,1810,4.8279,1810
treatment,358,358,16.4154,320,4.8279,1810
treatment,359,359,12.3866,320,4.8279,1810
treatment,360,360,9.773,640,4.8279,1810
treatment,361,361,4.9413,1810,4.8279,1810
treatment,362,362,6.7302,905,4.8279,1810
treatment,363,363,5.641,905,4.8279,1810
treatment,364,364,5.3484,1810,4.8279,1810
treatment,365,365,5.9779,905,4.8279,1810
treatment,366,366,12.5252,320,4.8279,1810
treatment,367,367,9.0142,640,4.8279,1810
treatment,368,368,12.31,320,4.8279,1810
treatment,369,369,9.611,640,4.8279,1810
treatment,370,370,6.629,905,4.8279,1810
treatment,371,371,8.7924,640,4.8279,1810
treatment,372,372,12.6632,320,4.8279,1810
treatment,373,373,13.0507,320,4.8279,1810
treatment,374,374,5.3238,1810,4.8279,1810
treatment,375,375,10.2799,640,4.8279,1810
treatment,376,376,16.544,226,4.8279,1810
treatment,377,377,10.4297,640,4.8279,1810
treatment,378,378,16.1294,226,4.8279,1810
treatment,379,379,12.6604,320,4.8279,1810
treatment,380,380,5.0445,905,4.8279,1810
treatment,381,381,12.1629,320,4.8279,1810
treatment,382,382,27.5838,160,4.8279,1810
treatment,383,383,14.3945,320,4.8279,1810
treatment,384,384,15.882,226,4.8279,1810
treatment,385,385,10.3523,453,4.8279,1810
treatment,386,386,5.1372,1810,4.8279,1810
treatment,387,387,13.3134,320,4.8279,1810
treatment,388,388,9.0303,640,4.8279,1810
treatment,389,389,10.4164,320,4.8279,1810
treatment,390,390,10.2271,640,4.8279,1810
treatment,391,391,13.2233,320,4.8279,1810
treatment,392,392,5.1417,1810,4.8279,1810
treatment,393,393,4.9327,905,4.8279,1810
treatment,394,394,8.756,640,4.8279,1810
treatment,395,395,12.5111,320,4.8279,1810
treatment,396,396,8.655,640,4.8279,1810
treatment,397,397,13.7456,320,4.8279,1810
treatment,398,398,9.7506,640,4.8279,1810
treatment,399,399,13.515,320,4.8279,1810
treatment,400,400,9.528,640,4.8279,1810
treatment,401,401,7.1323,905,4.8279,1810
treatment,402,402,12.2605,320,4.8279,1810
treatment,403,403,10.1985,640,4.8279,1810
treatment,404,404,11.7139,320,4.8279,1810
treatment,405,405,9.651,640,4.8279,1810
treatment,406,406,9.226,640,4.8279,1810
treatment,407,407,12.6844,320,4.8279,1810
treatment,408,408,9.1155,640,4.8279,1810
treatment,409,409,5.1231,1810,4.8279,1810
treatment,410,410,13.6226,320,4.8279,1810
treatment,411,411,29.9354,160,4.8279,1810
treatment,412,412,12.6798,320,4.8279,1810
treatment,413,413,7.3063,905,4.8279,1810
control,0,0,15.5243,453,15.5243,453
control,1,1,15.7274,453,15.5243,453
control,2,2,500.0,0,15.5243,453
control,3,3,38.0675,113,15.5243,453
control,4,4,227.8101,14,15.5243,453
control,5,5,21.8596,320,15.5243,453
control,6,6,32.0983,160,15.5243,453
control,7,7,19.8247,320,15.5243,453
control,8,8,30.9021,160,15.5243,453
control,9,9,31.87,160,15.5243,453
control,10,10,19.0007,320,15.5243,453
control,11,11,18.5187,320,15.5243,453
control,12,12,50.3213,80,15.5243,453
control,13,13,34.1316,160,15.5243,453
control,14,14,20.4043,320,15.5243,453
control,15,15,500.0,0,15.5243,453
control,16,16,22.1949,226,15.5243,453
control,17,17,19.8477,320,15.5243,453
control,18,18,21.1765,226,15.5243,453
control,19,19,26.9314,160,15.5243,453
control,20,20,18.5658,320,15.5243,453
control,21,21,31.0019,160,15.5243,453
control,22,22,28.7501,160,15.5243,453
control,23,23,28.7625,160,15.5243,453
control,24,24,27.4607,160,15.5243,453
control,25,25,30.6684,160,15.5243,453
control,26,26,30.355,160,15.5243,453
control,27,27,32.4376,160,15.5243,453
control,28,28,29.3803,160,15.5243,453
control,29,29,8.4272,905,8.4272,905
control,30,30,21.9121,226,8.4272,905
control,31,31,6.1328,905,6.1328,905
control,32,32,11.7246,640,6.1328,905
control,33,33,30.3772,160,6.1328,905
control,34,34,12.4334,640,6.1328,905
control,35,35,32.7833,160,6.1328,905
control,36,36,92.571,40,6.1328,905
control,37,37,32.3114,160,6.1328,905
control,38,38,119.5844,28,6.1328,905
control,39,39,32.2074,160,6.1328,905
control,40,40,46.925,80,6.1328,905
control,41,41,29.6337,160,6.1328,905
control,42,42,6.0487,905,6.0487,905
control,43,43,14.642,453,6.0487,905
control,44,44,33.8998,160,6.0487,905
control,45,45,15.288,453,6.0487,905
control,46,46,79.9522,40,6.0487,905
control,47,47,13.9913,453,6.0487,905
control,48,48,36.6542,113,6.0487,905
control,49,49,15.9211,453,6.0487,905
control,50,50,13.7006,453,6.0487,905
control,51,51,9.204,640,6.0487,905
control,52,52,16.0149,453,6.0487,905
control,53,53,6.72,1280,6.0487,1280
control,54,54,11.8825,640,6.0487,1280
control,55,55,14.9358,453,6.0487,1280
control,56,56,15.0451,453,6.0487,1280
control,57,57,9.9915,905,6.0487,1280
control,58,58,6.8874,1280,6.0487,1280
control,59,59,29.7381,160,6.0487,1280
control,60,60,6.1247,1280,6.0487,1280
control,61,61,8.262,905,6.0487,1280
control,62,62,13.9009,453,6.0487,1280
control,63,63,9.8648,640,6.0487,1280
control,64,64,32.4041,160,6.0487,1280
control,65,65,25.1971,160,6.0487,1280
control,66,66,10.9177,640,6.0487,1280
control,67,67,25.1648,160,6.0487,1280
control,68,68,5.4815,1280,5.4815,1280
control,69,69,11.0038,640,5.4815,1280
control,70,70,24.5928,226,5.4815,1280
control,71,71,5.5048,1280,5.4815,1280
control,72,72,11.0729,640,5.4815,1280
control,73,73,24.301,226,5.4815,1280
control,74,74,10.7596,640,5.4815,1280
control,75,75,23.1991,226,5.4815,1280
control,76,76,9.6254,640,5.4815,1280
control,77,77,23.3747,226,5.4815,1280
control,78,78,10.1211,640,5.4815,1280
control,79,79,55.6014,57,5.4815,1280
control,80,80,5.0213,1810,5.0213,1810
control,81,81,4.9737,1810,4.9737,1810
control,82,82,32.5132,160,4.9737,1810
control,83,83,4.9634,1810,4.9634,1810
control,84,84,9.769,640,4.9634,1810
control,85,85,5.0053,1810,4.9634,1810
control,86,86,9.561,640,4.9634,1810
control,87,87,4.9744,1810,4.9634,1810
control,88,88,10.4401,640,4.9634,1810
control,89,89,4.95,1810,4.95,1810
control,90,90,37.297,160,4.95,1810
control,91,91,4.836,1810,4.836,1810
control,92,92,4.8705,1810,4.836,1810
control,93,93,11.0049,640,4.836,1810
control,94,94,6.1895,905,4.836,1810
control,95,95,4.9138,1810,4.836,1810
control,96,96,23.5177,226,4.836,1810
control,97,97,4.8983,1810,4.836,1810
control,98,98,6.2508,905,4.836,1810
control,99,99,67.374,57,4.836,1810
control,100,100,4.8492,1810,4.836,1810
control,101,101,5.1886,905,4.836,1810
control,102,102,5.18,905,4.836,1810
control,103,103,4.8837,1810,4.836,1810
control,104,104,4.984,1810,4.836,1810
control,105,105,4.8953,1810,4.836,1810
control,106,106,16.2346,320,4.836,1810
control,107,107,5.1506,905,4.836,1810
control,108,108,16.6131,320,4.836,1810
control,109,109,5.9146,905,4.836,1810
control,110,110,6.3442,905,4.836,1810
control,111,111,4.8176,1810,4.8176,1810
control,112,112,4.8575,1810,4.8176,1810
control,113,113,4.9908,905,4.8176,1810
control,114,114,4.8818,1810,4.8176,1810
control,115,115,147.0884,20,4.8176,1810
control,116,116,5.4498,905,4.8176,1810
control,117,117,4.9135,1810,4.8176,1810
control,118,118,149.8677,20,4.8176,1810
control,119,119,5.0052,905,4.8176,1810
control,120,120,4.7947,1810,4.7947,1810
control,121,121,4.8661,1810,4.7947,1810
control,122,122,5.085,905,4.7947,1810
control,123,123,6.814,905,4.7947,1810
control,124,124,500.0,0,4.7947,1810
control,125,125,5.28,905,4.7947,1810
control,126,126,4.9515,905,4.7947,1810
control,127,127,5.8619,905,4.7947,1810
control,128,128,14.6728,320,4.7947,1810
control,129,129,69.0638,40,4.7947,1810
control,130,130,5.04,905,4.7947,1810
control,131,131,4.8896,1810,4.7947,1810
control,132,132,14.69,320,4.7947,1810
control,133,133,57.6025,80,4.7947,1810
control,134,134,4.9186,905,4.7947,1810
control,135,135,35.2075,160,4.7947,1810
control,136,136,6.0958,905,4.7947,1810
control,137,137,15.9391,320,4.7947,1810
control,138,138,15.1878,320,4.7947,1810
control,139,139,64.6341,57,4.7947,1810
control,140,140,4.9417,905,4.7947,1810
control,141,141,15.9363,320,4.7947,1810
control,142,142,34.3754,160,4.7947,1810
control,143,143,4.8813,1810,4.7947,1810
control,144,144,31.5001,160,4.7947,1810
control,145,145,5.2726,905,4.7947,1810
control,146,146,30.4481,160,4.7947,1810
control,147,147,6.4417,905,4.7947,1810
control,148,148,62.8425,40,4.7947,1810
control,149,149,4.9074,1810,4.7947,1810
control,150,150,4.9923,1810,4.7947,1810
control,151,151,4.8352,1810,4.7947,1810
control,152,152,4.7212,1810,4.7212,1810
control,153,153,15.0779,320,4.7212,1810
control,154,154,5.4665,905,4.7212,1810
control,155,155,4.9732,1810,4.7212,1810
control,156,156,4.9692,905,4.7212,1810
control,157,157,5.3181,905,4.7212,1810
control,158,158,4.8101,1810,4.7212,1810
control,159,159,5.1767,905,4.7212,1810
control,160,160,4.7922,1810,4.7212,1810
control,161,161,14.2382,320,4.7212,1810
control,162,162,14.1234,320,4.7212,1810
control,163,163,4.8524,2560,4.7212,2560
control,164,164,6.4621,905,4.7212,2560
control,165,165,4.8108,1810,4.7212,2560
control,166,166,4.9156,1810,4.7212,2560


==> anc/data/analysis/compute_parity.json <==
{
 "treatment": {
  "db_designs": 414,
  "db_experiments": 4938,
  "merged_campaign": {
   "designs_created": 205,
   "experiments": 2456,
   "hebo_rounds": 5,
   "span_h": [
    127.5,
    "2026-02-19T00:11",
    "2026-02-24T07:41"
   ],
   "llm": {
    "calls": 622,
    "in": 11486371,
    "cached": 0,
    "out": 1494590,
    "cost_conservative": 41.03
   }
  },
  "feb_premerge_workspaces": {
   "designs_created": 528,
   "designs_imported_into_merge": 123,
   "experiments_new": 5603,
   "hebo_rounds": 21,
   "per_ws": {
    "32": {
     "designs_total": 40,
     "designs_created": 39,
     "experiments": 421,
     "baseline_exps": 12,
     "hebo_designs": 1,
     "span_h": [
      14.0,
      "2026-02-02T05:24",
      "2026-02-02T19:23"
     ]
    },
    "33": {
     "designs_total": 40,
     "designs_created": 39,
     "experiments": 399,
     "baseline_exps": 12,
     "hebo_designs": 1,
     "span_h": [
      9.0,
      "2026-02-03T08:13",
      "2026-02-03T17:13"
     ]
    },
    "34": {
     "designs_total": 57,
     "designs_created": 56,
     "experiments": 587,
     "baseline_exps": 12,
     "hebo_designs": 2,
     "span_h": [
      29.8,
      "2026-02-03T19:50",
      "2026-02-05T01:36"
     ]
    },
    "35": {
     "designs_total": 21,
     "designs_created": 20,
     "experiments": 191,
     "baseline_exps": 12,
     "hebo_designs": 0,
     "span_h": [
      3.1,
      "2026-02-03T22:22",
      "2026-02-04T01:27"
     ]
    },
    "36": {
     "designs_total": 195,
     "designs_created": 194,
     "experiments": 1958,
     "baseline_exps": 12,
     "hebo_designs": 9,
     "span_h": [
      89.5,
      "2026-02-05T01:44",
      "2026-02-08T19:13"
     ]
    },
    "37": {
     "designs_total": 181,
     "designs_created": 180,
     "experiments": 2119,
     "baseline_exps": 12,
     "hebo_designs": 8,
     "span_h": [
      211.9,
      "2026-02-10T23:02",
      "2026-02-19T18:57"
     ]
    }
   },
   "sum_span_h": 357.3,
   "llm_ws35_only": {
    "calls": 60,
    "in": 581814,
    "cached": 0,
    "out": 124903,
    "cost_conservative": 2.77
   }
  },
  "january_phase": {
   "designs_retained": 85,
   "experiments_of_retained": 1091,
   "note": "campaign-level totals not recoverable from this tree (no January workspace DBs or conversation logs present)"
  },
  "baseline_experiments": 12
 },
 "control": {
  "db_designs": 167,
  "designs_created": 166,
  "db_experiments": 2000,
  "baseline_experiments": 12,
  "hebo_rounds_registered": 16,
  "span_h_first_to_last_design": [
   347.0,
   "2026-07-06T09:58",
   "2026-07-20T20:56"
  ],
  "launch_utc": "2026-07-06T02:58:06 (STATUS.md)",
  "llm": {
   "calls": 450,
   "in": 5604087,
   "cached": 122496,
   "out": 897000,
   "cost_conservative": 22.17
  },
  "monitor_line_2026_07_13": "cost $11.34 | 246 calls | in 2.70M + cached 0.08M, out 0.47M | 90 designs | $0.126/design",
  "status": "Completed campaign; accounting recomputed from the archived final database"
 }
}


==> anc/data/analysis/hebo_reconstruction.json <==
[
 {
  "tuned_id": 321,
  "logged_parent": 320,
  "iteration_designs": [
   319,
   320
  ],
  "era1": true,
  "meta_round_ts_used": "2026-02-19T16:56:11.904125Z",
  "puct_pick_meta": 320,
  "puct_pick_meta_score": 2.464363267533182,
  "puct_pick_raw": 320,
  "consensus_pick_meta": 46,
  "consensus_pick_raw": 47,
  "logged_parent_metric": 0.3721143243378516,
  "recomputed_parent_metric_raw_era": 0.3721143243378516,
  "parent_metric_match": true,
  "parent_puct_rank_meta": 1
 },
 {
  "tuned_id": 340,
  "logged_parent": 339,
  "iteration_designs": [
   338,
   339
  ],
  "era1": true,
  "meta_round_ts_used": "2026-02-20T08:57:46.868405Z",
  "puct_pick_meta": 339,
  "puct_pick_meta_score": 2.779153706442757,
  "puct_pick_raw": 339,
  "consensus_pick_meta": 46,
  "consensus_pick_raw": 47,
  "logged_parent_metric": 0.17153738416054568,
  "recomputed_parent_metric_raw_era": 0.17153738416054568,
  "parent_metric_match": true,
  "parent_puct_rank_meta": 1
 },
 {
  "tuned_id": 361,
  "logged_parent": 357,
  "iteration_designs": [
   359,
   360
  ],
  "era1": true,
  "meta_round_ts_used": "2026-02-21T15:58:13.840313Z",
  "puct_pick_meta": 357,
  "puct_pick_meta_score": 2.7533005137067796,
  "puct_pick_raw": 357,
  "consensus_pick_meta": 353,
  "consensus_pick_raw": 353,
  "logged_parent_metric": 0.046559287637589965,
  "recomputed_parent_metric_raw_era": 0.046559287637589965,
  "parent_metric_match": true,
  "parent_puct_rank_meta": 1
 },
 {
  "tuned_id": 380,
  "logged_parent": 360,
  "iteration_designs": [
   378,
   379
  ],
  "era1": true,
  "meta_round_ts_used": "2026-02-22T16:47:03.556884Z",
  "puct_pick_meta": 360,
  "puct_pick_meta_score": 2.5478366179610017,
  "puct_pick_raw": 372,
  "consensus_pick_meta": 353,
  "consensus_pick_raw": 353,
  "logged_parent_metric": 0.32135249682134237,
  "recomputed_parent_metric_raw_era": 0.32135249682134237,
  "parent_metric_match": true,
  "parent_puct_rank_meta": 1
 },
 {
  "tuned_id": 401,
  "logged_parent": 400,
  "iteration_designs": [
   399,
   400
  ],
  "era1": false,
  "meta_round_ts_used": "2026-02-23T08:06:00.328602Z",
  "puct_pick_meta": 400,
  "puct_pick_meta_score": 2.6661795705970928,
  "puct_pick_raw": 400,
  "consensus_pick_meta": 353,
  "consensus_pick_raw": 353,
  "logged_parent_metric": 0.35680734791367785,
  "recomputed_parent_metric_raw_era": 0.35680734791367785,
  "parent_metric_match": true,
  "parent_puct_rank_meta": 1
 }
]

==> anc/data/analysis/objective0_case_study.json <==
{
  "scope": "Frozen original 414-design archive; offline reanalysis only.",
  "objective0_sha256": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "baseline_byte_identical": true,
  "max_score_difference_from_cached_audit": 0.0,
  "cases": {
    "247": {
      "power_slope": 1.599662654064171,
      "exponential_slope": 0.016802362197956562,
      "r_squared": [
        0.9985297722579478,
        0.8387814370382484
      ],
      "weights": [
        1.0,
        5.3717592495130975e-30
      ],
      "predictions_at_2000": [
        70714.77530256753,
        1.80889147038451e+16
      ],
      "blended_prediction": 70714.77530256753,
      "objective0": 4.849510165734003,
      "name": "Global-mean g gate too strict",
      "fixed_expert_rank": 2,
      "demonstrated_reach": 320,
      "max_attempted_N": 320,
      "n_records": 11,
      "observed_failed_records": [],
      "ranks_from_existing_audit": {
        "raw_consensus": 172,
        "meta_r10_consensus": 207,
        "meta_r11_consensus": 196,
        "fixed_expert_obj0": 2,
        "reach_median_steps": 240
      }
    },
    "340": {
      "power_slope": 1.3284109019365409,
      "exponential_slope": 0.0036945522771731397,
      "r_squared": [
        0.9664571419578629,
        0.7647432008115411
      ],
      "weights": [
        0.9279884758284058,
        0.07201152417159411
      ],
      "predictions_at_2000": [
        53391.55623503001,
        577491.606270817
      ],
      "blended_prediction": 91132.79965651577,
      "objective0": 4.959674712276125,
      "name": "HEBO_tuned_State-gated floor weakens release",
      "fixed_expert_rank": 6,
      "demonstrated_reach": 1810,
      "max_attempted_N": 1810,
      "n_records": 16,
      "observed_failed_records": [],
      "ranks_from_existing_audit": {
        "raw_consensus": 1,
        "meta_r10_consensus": 3,
        "meta_r11_consensus": 3,
        "fixed_expert_obj0": 6,
        "reach_median_steps": 2
      }
    },
    "353": {
      "power_slope": 1.3889677977117503,
      "exponential_slope": 0.0037722314075972424,
      "r_squared": [
        0.9795738736755164,
        0.7391349653633618
      ],
      "weights": [
        0.9891464573792105,
        0.01085354262078956
      ],
      "predictions_at_2000": [
        61040.99339470182,
        635594.1693553766
      ],
      "blended_prediction": 67276.93077790101,
      "objective0": 4.827866170414323,
      "name": "Gate-floor didn\u2019t de-brittle 347",
      "fixed_expert_rank": 1,
      "demonstrated_reach": 1810,
      "max_attempted_N": 1810,
      "n_records": 16,
      "observed_failed_records": [],
      "ranks_from_existing_audit": {
        "raw_consensus": 2,
        "meta_r10_consensus": 1,
        "meta_r11_consensus": 1,
        "fixed_expert_obj0": 1,
        "reach_median_steps": 1
      }
    },
    "393": {
      "power_slope": 1.5446234819718203,
      "exponential_slope": 0.007313408332265632,
      "r_squared": [
        0.9951166391009774,
        0.7878092032543685
      ],
      "weights": [
        0.9999999979520491,
        2.047950839363764e-09
      ],
      "predictions_at_2000": [
        85637.24673861476,
        351319838.7104867
      ],
      "blended_prediction": 85637.96604899246,
      "objective0": 4.932666344000859,
      "name": "Over-edge decouple hurt tail",
      "fixed_expert_rank": 4,
      "demonstrated_reach": 905,
      "max_attempted_N": 905,
      "n_records": 14,
      "observed_failed_records": [],
      "ranks_from_existing_audit": null
    },
    "380": {
      "power_slope": 1.5975663160994538,
      "exponential_slope": 0.007622356128442718,
      "r_squared": [
        0.9915273170009989,
        0.7971096162278425
      ],
      "weights": [
        0.9999877473957544,
        1.2252604245563304e-05
      ],
      "predictions_at_2000": [
        103142.39757285688,
        624297921.9375011
      ],
      "blended_prediction": 110790.40917870625,
      "objective0": 5.0445021663396465,
      "name": "HEBO_tuned_Temp-cap tail warp: no gain",
      "fixed_expert_rank": 9,
      "demonstrated_reach": 905,
      "max_attempted_N": 905,
      "n_records": 14,
      "observed_failed_records": [],
      "ranks_from_existing_audit": null
    }
  },
  "top10_demonstrated_reach": {
    "raw_consensus": [
      {
        "design_id": 340,
        "reach": 1810
      },
      {
        "design_id": 353,
        "reach": 1810
      },
      {
        "design_id": 357,
        "reach": 1810
      },
      {
        "design_id": 361,
        "reach": 1810
      },
      {
        "design_id": 347,
        "reach": 1810
      },
      {
        "design_id": 355,
        "reach": 1810
      },
      {
        "design_id": 364,
        "reach": 1810
      },
      {
        "design_id": 392,
        "reach": 1810
      },
      {
        "design_id": 409,
        "reach": 1810
      },
      {
        "design_id": 322,
        "reach": 905
      }
    ],
    "meta_r10_consensus": [
      {
        "design_id": 353,
        "reach": 1810
      },
      {
        "design_id": 361,
        "reach": 1810
      },
      {
        "design_id": 340,
        "reach": 1810
      },
      {
        "design_id": 357,
        "reach": 1810
      },
      {
        "design_id": 355,
        "reach": 1810
      },
      {
        "design_id": 347,
        "reach": 1810
      },
      {
        "design_id": 409,
        "reach": 1810
      },
      {
        "design_id": 392,
        "reach": 1810
      },
      {
        "design_id": 386,
        "reach": 1810
      },
      {
        "design_id": 364,
        "reach": 1810
      }
    ],
    "meta_r11_consensus": [
      {
        "design_id": 353,
        "reach": 1810
      },
      {
        "design_id": 361,
        "reach": 1810
      },
      {
        "design_id": 340,
        "reach": 1810
      },
      {
        "design_id": 357,
        "reach": 1810
      },
      {
        "design_id": 355,
        "reach": 1810
      },
      {
        "design_id": 347,
        "reach": 1810
      },
      {
        "design_id": 409,
        "reach": 1810
      },
      {
        "design_id": 392,
        "reach": 1810
      },
      {
        "design_id": 386,
        "reach": 1810
      },
      {
        "design_id": 364,
        "reach": 1810
      }
    ],
    "fixed_expert_obj0": [
      {
        "design_id": 353,
        "reach": 1810
      },
      {
        "design_id": 247,
        "reach": 320
      },
      {
        "design_id": 347,
        "reach": 1810
      },
      {
        "design_id": 393,
        "reach": 905
      },
      {
        "design_id": 361,
        "reach": 1810
      },
      {
        "design_id": 340,
        "reach": 1810
      },
      {
        "design_id": 355,
        "reach": 1810
      },
      {
        "design_id": 357,
        "reach": 1810
      },
      {
        "design_id": 380,
        "reach": 905
      },
      {
        "design_id": 409,
        "reach": 1810
      }
    ],
    "reach_median_steps": [
      {
        "design_id": 353,
        "reach": 1810
      },
      {
        "design_id": 340,
        "reach": 1810
      },
      {
        "design_id": 357,
        "reach": 1810
      },
      {
        "design_id": 361,
        "reach": 1810
      },
      {
        "design_id": 347,
        "reach": 1810
      },
      {
        "design_id": 355,
        "reach": 1810
      },
      {
        "design_id": 364,
        "reach": 1810
      },
      {
        "design_id": 374,
        "reach": 1810
      },
      {
        "design_id": 409,
        "reach": 1810
      },
      {
        "design_id": 392,
        "reach": 1810
      }
    ]
  },
  "observed_failure_candidates": [
    {
      "fixed_expert_rank": 93,
      "design_id": 145,
      "objective0": 8.031396413473862,
      "reach": 453,
      "failed_sizes": [
        226,
        640
      ]
    },
    {
      "fixed_expert_rank": 103,
      "design_id": 174,
      "objective0": 8.362074083829286,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 110,
      "design_id": 396,
      "objective0": 8.65496885615576,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 111,
      "design_id": 394,
      "objective0": 8.756010882917623,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 118,
      "design_id": 367,
      "objective0": 9.014184081749159,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 119,
      "design_id": 388,
      "objective0": 9.030269809946905,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 133,
      "design_id": 102,
      "objective0": 9.602727753104357,
      "reach": 453,
      "failed_sizes": [
        640
      ]
    },
    {
      "fixed_expert_rank": 137,
      "design_id": 148,
      "objective0": 9.673582157613207,
      "reach": 453,
      "failed_sizes": [
        226,
        640
      ]
    },
    {
      "fixed_expert_rank": 171,
      "design_id": 197,
      "objective0": 10.813427138813157,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 172,
      "design_id": 203,
      "objective0": 10.844120994109323,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 173,
      "design_id": 199,
      "objective0": 10.911318208657432,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 176,
      "design_id": 200,
      "objective0": 10.982273774956878,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 178,
      "design_id": 250,
      "objective0": 11.11911467325648,
      "reach": 640,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 181,
      "design_id": 202,
      "objective0": 11.294366892077159,
      "reach": 640,
      "failed_sizes": [
        905
      ]
    },
    {
      "fixed_expert_rank": 197,
      "design_id": 4,
      "objective0": 12.0640060336239,
      "reach": 453,
      "failed_sizes": [
        640
      ]
    },
    {
      "fixed_expert_rank": 207,
      "design_id": 141,
      "objective0": 12.49754587978129,
      "reach": 453,
      "failed_sizes": [
        640
      ]
    },
    {
      "fixed_expert_rank": 219,
      "design_id": 147,
      "objective0": 12.768906659987795,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 221,
      "design_id": 288,
      "objective0": 12.905371324890844,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 223,
      "design_id": 111,
      "objective0": 13.00395402521399,
      "reach": 453,
      "failed_sizes": [
        320,
        640
      ]
    },
    {
      "fixed_expert_rank": 232,
      "design_id": 196,
      "objective0": 13.420705269076924,
      "reach": 453,
      "failed_sizes": [
        640,
        640
      ]
    },
    {
      "fixed_expert_rank": 233,
      "design_id": 194,
      "objective0": 13.489962318004421,
      "reach": 453,
      "failed_sizes": [
        640,
        640
      ]
    },
    {
      "fixed_expert_rank": 237,
      "design_id": 191,
      "objective0": 13.57553519327165,
      "reach": 453,
      "failed_sizes": [
        640,
        640
      ]
    },
    {
      "fixed_expert_rank": 240,
      "design_id": 122,
      "objective0": 13.718935582176172,
      "reach": 453,
      "failed_sizes": [
        226,
        453,
        640
      ]
    },
    {
      "fixed_expert_rank": 245,
      "design_id": 193,
      "objective0": 13.842220516717518,
      "reach": 453,
      "failed_sizes": [
        640,
        640
      ]
    },
    {
      "fixed_expert_rank": 246,
      "design_id": 149,
      "objective0": 13.846157221039489,
      "reach": 453,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 248,
      "design_id": 134,
      "objective0": 14.052497311151319,
      "reach": 640,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 258,
      "design_id": 195,
      "objective0": 14.893345459441894,
      "reach": 453,
      "failed_sizes": [
        640
      ]
    },
    {
      "fixed_expert_rank": 259,
      "design_id": 188,
      "objective0": 14.906033011245997,
      "reach": 453,
      "failed_sizes": [
        640
      ]
    },
    {
      "fixed_expert_rank": 263,
      "design_id": 156,
      "objective0": 14.98155764180791,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 264,
      "design_id": 192,
      "objective0": 15.04574915414162,
      "reach": 453,
      "failed_sizes": [
        320,
        640
      ]
    },
    {
      "fixed_expert_rank": 281,
      "design_id": 169,
      "objective0": 15.590150484165127,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 282,
      "design_id": 164,
      "objective0": 15.595617567402403,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 290,
      "design_id": 130,
      "objective0": 16.46375688345882,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 291,
      "design_id": 5,
      "objective0": 16.511752576046074,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 293,
      "design_id": 6,
      "objective0": 16.566231231990027,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 296,
      "design_id": 151,
      "objective0": 16.939970383906385,
      "reach": 320,
      "failed_sizes": [
        160,
        453
      ]
    },
    {
      "fixed_expert_rank": 297,
      "design_id": 119,
      "objective0": 16.99174375258718,
      "reach": 320,
      "failed_sizes": [
        226,
        453
      ]
    },
    {
      "fixed_expert_rank": 299,
      "design_id": 9,
      "objective0": 17.18504972507772,
      "reach": 453,
      "failed_sizes": [
        320
      ]
    },
    {
      "fixed_expert_rank": 302,
      "design_id": 179,
      "objective0": 17.247555442669924,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 306,
      "design_id": 190,
      "objective0": 17.902334234801163,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 308,
      "design_id": 198,
      "objective0": 18.431065303515126,
      "reach": 320,
      "failed_sizes": [
        320,
        453
      ]
    },
    {
      "fixed_expert_rank": 309,
      "design_id": 187,
      "objective0": 18.631962292997486,
      "reach": 320,
      "failed_sizes": [
        453
      ]
    },
    {
      "fixed_expert_rank": 310,
      "design_id": 185,
      "objective0": 18.768558209457627,
      "reach": 320,
      "failed_sizes": [
        320,
        453
      ]
    },
    {
      "fixed_expert_rank": 335,
      "design_id": 186,
      "objective0": 20.818058841235704,
      "reach": 320,
      "failed_sizes": [
        320
      ]
    },
    {
      "fixed_expert_rank": 344,
      "design_id": 189,
      "objective0": 21.517745055583315,
      "reach": 320,
      "failed_sizes": [
        320
      ]
    },
    {
      "fixed_expert_rank": 346,
      "design_id": 96,
      "objective0": 21.62683724063242,
      "reach": 226,
      "failed_sizes": [
        320
      ]
    },
    {
      "fixed_expert_rank": 348,
      "design_id": 2,
      "objective0": 22.224213685063162,
      "reach": 226,
      "failed_sizes": [
        226,
        320,
        320
      ]
    },
    {
      "fixed_expert_rank": 350,
      "design_id": 88,
      "objective0": 22.42519384542601,
      "reach": 226,
      "failed_sizes": [
        226,
        320,
        320
      ]
    },
    {
      "fixed_expert_rank": 352,
      "design_id": 260,
      "objective0": 23.789691312698793,
      "reach": 160,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 353,
      "design_id": 113,
      "objective0": 24.606190126521376,
      "reach": 160,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 354,
      "design_id": 311,
      "objective0": 24.69839265377977,
      "reach": 160,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 358,
      "design_id": 144,
      "objective0": 26.424856447998202,
      "reach": 160,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 360,
      "design_id": 382,
      "objective0": 27.583833497026845,
      "reach": 160,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 366,
      "design_id": 52,
      "objective0": 28.70164831811392,
      "reach": 160,
      "failed_sizes": [
        226
      ]
    },
    {
      "fixed_expert_rank": 385,
      "design_id": 183,
      "objective0": 32.968079842787205,
      "reach": 113,
      "failed_sizes": [
        160
      ]
    },
    {
      "fixed_expert_rank": 392,
      "design_id": 143,
      "objective0": 36.9947375346489,
      "reach": 113,
      "failed_sizes": [
        160
      ]
    },
    {
      "fixed_expert_rank": 393,
      "design_id": 290,
      "objective0": 37.013481209127455,
      "reach": 113,
      "failed_sizes": [
        160
      ]
    },
    {
      "fixed_expert_rank": 394,
      "design_id": 152,
      "objective0": 37.26390134111855,
      "reach": 113,
      "failed_sizes": [
        160
      ]
    },
    {
      "fixed_expert_rank": 395,
      "design_id": 292,
      "objective0": 37.466026834311904,
      "reach": 113,
      "failed_sizes": [
        160
      ]
    },
    {
      "fixed_expert_rank": 396,
      "design_id": 50,
      "objective0": 38.252940616937565,
      "reach": 113,
      "failed_sizes": [
        160,
        160,
        160
      ]
    },
    {
      "fixed_expert_rank": 397,
      "design_id": 95,
      "objective0": 39.23548677823502,
      "reach": 113,
      "failed_sizes": [
        160
      ]
    },
    {
      "fixed_expert_rank": 399,
      "design_id": 125,
      "objective0": 47.27857834495189,
      "reach": 80,
      "failed_sizes": [
        113
      ]
    },
    {
      "fixed_expert_rank": 402,
      "design_id": 182,
      "objective0": 60.28895615983681,
      "reach": 57,
      "failed_sizes": [
        80
      ]
    },
    {
      "fixed_expert_rank": 403,
      "design_id": 87,
      "objective0": 64.84144994913727,
      "reach": 57,
      "failed_sizes": [
        80
      ]
    },
    {
      "fixed_expert_rank": 404,
      "design_id": 131,
      "objective0": 67.01892013304534,
      "reach": 57,
      "failed_sizes": [
        80
      ]
    },
    {
      "fixed_expert_rank": 405,
      "design_id": 110,
      "objective0": 69.48337179959877,
      "reach": 57,
      "failed_sizes": [
        80
      ]
    },
    {
      "fixed_expert_rank": 406,
      "design_id": 114,
      "objective0": 69.63332882014119,
      "reach": 57,
      "failed_sizes": [
        80
      ]
    },
    {
      "fixed_expert_rank": 407,
      "design_id": 117,
      "objective0": 92.45481788357343,
      "reach": 40,
      "failed_sizes": [
        57
      ]
    },
    {
      "fixed_expert_rank": 408,
      "design_id": 124,
      "objective0": 95.72565954091658,
      "reach": 40,
      "failed_sizes": [
        57
      ]
    },
    {
      "fixed_expert_rank": 409,
      "design_id": 120,
      "objective0": 107.11654105309863,
      "reach": 40,
      "failed_sizes": [
        40,
        57
      ]
    },
    {
      "fixed_expert_rank": 410,
      "design_id": 112,
      "objective0": 107.60495556008271,
      "reach": 28,
      "failed_sizes": [
        40
      ]
    },
    {
      "fixed_expert_rank": 411,
      "design_id": 341,
      "objective0": 135.90957329780568,
      "reach": 14,
      "failed_sizes": [
        20
      ]
    },
    {
      "fixed_expert_rank": 412,
      "design_id": 14,
      "objective0": 184.16743648655458,
      "reach": 14,
      "failed_sizes": [
        20
      ]
    },
    {
      "fixed_expert_rank": 413,
      "design_id": 351,
      "objective0": 266.8275569848428,
      "reach": 10,
      "failed_sizes": [
        14
      ]
    },
    {
      "fixed_expert_rank": 414,
      "design_id": 180,
      "objective0": 500.0,
      "reach": 0,
      "failed_sizes": [
        10
      ]
    }
  ]
}


==> anc/data/analysis/objective_convergence.csv <==
# sources: database/database.json (414 designs, frozen 2026-02-24); objectives/metadata.json; meta_agent/state.json; consensus recomputed with the repo's own consensus_objective.py via analyses/scripts/audit_lib.py.
# series A: portfolio prefix (first k objectives by creation time) on the final DB, released (era-2) metadata.
# series B: merged-campaign snapshots, era-correct metadata (objectives 6-15 metadata missing before 2026-02-22T21:14Z); designs present at the end of each portfolio's tenure.
series,label,n_objectives,last_objective_id,last_objective_ts,n_designs,rho_raw_vs_fixed,rho_raw_vs_reach,rho_meta_vs_fixed,rho_fixed_vs_reach
A_prefix_finalDB,k=1,1,0,2025-12-28T18:50,414,1.0,0.9067,,
A_prefix_finalDB,k=2,2,1,2026-01-16T19:58,414,0.8846,0.7683,,
A_prefix_finalDB,k=3,3,2,2026-01-18T00:22,414,0.969,0.868,,
A_prefix_finalDB,k=4,4,3,2026-01-19T15:43,414,0.9025,0.7574,,
A_prefix_finalDB,k=5,5,4,2026-01-20T22:57,414,0.9311,0.8108,,
A_prefix_finalDB,k=6,6,5,2026-01-22T09:50,414,0.8489,0.6892,,
A_prefix_finalDB,k=7,7,6,2026-01-26T02:07,414,0.8274,0.6496,,
A_prefix_finalDB,k=8,8,7,2026-01-26T10:10,414,0.8631,0.6957,,
A_prefix_finalDB,k=9,9,8,2026-01-26T13:31,414,0.8433,0.6738,,
A_prefix_finalDB,k=10,10,9,2026-01-26T20:50,414,0.8819,0.7341,,
A_prefix_finalDB,k=11,11,10,2026-01-26T23:04,414,0.8395,0.6801,,
A_prefix_finalDB,k=12,12,11,2026-01-27T02:41,414,0.8019,0.6401,,
A_prefix_finalDB,k=13,13,12,2026-01-27T07:48,414,0.8371,0.6923,,
A_prefix_finalDB,k=14,14,13,2026-01-27T12:42,414,0.8417,0.7172,,
A_prefix_finalDB,k=15,15,14,2026-01-28T06:13,414,0.8057,0.6726,,
A_prefix_finalDB,k=16,16,15,2026-01-28T09:30,414,0.8475,0.7172,,
A_prefix_finalDB,k=17,17,16,2026-02-02T14:12,414,0.8243,0.6851,,
A_prefix_finalDB,k=18,18,17,2026-02-03T14:55,414,0.83,0.6923,,
A_prefix_finalDB,k=19,19,18,2026-02-04T16:40,414,0.8118,0.6638,,
A_prefix_finalDB,k=20,20,19,2026-02-04T23:07,414,0.8347,0.6984,,
A_prefix_finalDB,k=21,21,20,2026-02-05T09:34,414,0.844,0.7144,,
A_prefix_finalDB,k=22,22,21,2026-02-05T21:52,414,0.8587,0.7369,,
A_prefix_finalDB,k=23,23,22,2026-02-06T01:50,414,0.8767,0.7633,,
A_prefix_finalDB,k=24,24,23,2026-02-06T08:23,414,0.8723,0.7565,,
A_prefix_finalDB,k=25,25,24,2026-02-06T17:24,414,0.8905,0.7817,,
A_prefix_finalDB,k=26,26,25,2026-02-07T00:19,414,0.888,0.7728,,
A_prefix_finalDB,k=27,27,26,2026-02-07T10:50,414,0.9077,0.8039,,
A_prefix_finalDB,k=28,28,27,2026-02-07T21:17,414,0.9023,0.7913,,
A_prefix_finalDB,k=29,29,28,2026-02-08T18:21,414,0.9222,0.8292,,
A_prefix_finalDB,k=30,30,29,2026-02-12T02:53,414,0.9317,0.8515,,
A_prefix_finalDB,k=31,31,30,2026-02-14T20:09,414,0.9385,0.8674,,
A_prefix_finalDB,k=32,32,31,2026-02-17T14:20,414,0.9439,0.881,,
A_prefix_finalDB,k=33,33,32,2026-02-19T04:25,414,0.9434,0.8794,,
A_prefix_finalDB,k=34,34,33,2026-02-19T09:11,414,0.9481,0.8901,,
A_prefix_finalDB,k=35,35,34,2026-02-19T11:14,414,0.9524,0.9012,,
A_prefix_finalDB,k=36,36,35,2026-02-19T13:57,414,0.9548,0.9096,,
A_prefix_finalDB,k=37,37,36,2026-02-19T15:47,414,0.9541,0.9046,,
A_prefix_finalDB,k=38,38,37,2026-02-20T07:25,414,0.9569,0.9131,,
A_prefix_finalDB,k=39,39,38,2026-02-21T12:18,414,0.957,0.9056,,
A_prefix_finalDB,k=40,40,39,2026-02-22T14:32,414,0.9586,0.9075,,
A_prefix_finalDB,k=41,41,40,2026-02-23T06:33,414,0.9591,0.9069,,
A_prefix_finalDB,k=42,42,41,2026-02-24T07:44,414,0.961,0.9149,,
B_campaign_time,r=0 (merge),32,31,2026-02-17 merge,229,0.9234,0.8998,0.9421,0.9274
B_campaign_time,r=1 (obj 32),33,32,2026-02-19T04:25,249,0.928,0.8916,0.9368,0.9072
B_campaign_time,r=2 (obj 33),34,33,2026-02-19T09:11,269,0.9374,0.8966,0.9375,0.9047
B_campaign_time,r=3 (obj 34),35,34,2026-02-19T11:14,289,0.9456,0.902,0.9323,0.895
B_campaign_time,r=4 (obj 35),36,35,2026-02-19T13:57,309,0.9518,0.9121,0.9348,0.9003
B_campaign_time,r=5 (obj 36),37,36,2026-02-19T15:47,330,0.9528,0.9089,0.9363,0.902
B_campaign_time,r=6 (obj 37),38,37,2026-02-20T07:25,351,0.9577,0.9192,0.9429,0.9043
B_campaign_time,r=7 (obj 38),39,38,2026-02-21T12:18,372,0.9582,0.9124,0.9499,0.9078
B_campaign_time,r=8 (obj 39),40,39,2026-02-22T14:32,393,0.9584,0.9053,0.9536,0.9071
B_campaign_time,r=9 (obj 40),41,40,2026-02-23T06:33,414,0.9591,0.9069,0.9455,0.9067
B_campaign_time,r=10 (obj 41),42,41,2026-02-24T07:44,414,0.961,0.9149,0.948,0.9067


==> anc/data/analysis/portfolio_final.json <==
{
 "W3 control (expert fixed)": {
  "total_entries": 167,
  "campaign_designs": 150,
  "best_at_56": 1280,
  "best_final": 2560
 },
 "control_seed2": {
  "total_entries": 167,
  "campaign_designs": 150,
  "best_at_56": 640,
  "best_final": 640
 },
 "uniform_consensus": {
  "total_entries": 167,
  "campaign_designs": 150,
  "best_at_56": 905,
  "best_final": 905
 },
 "naive_320": {
  "total_entries": 63,
  "campaign_designs": 56,
  "best_at_56": 453,
  "best_final": 453
 },
 "naive_llm2": {
  "total_entries": 63,
  "campaign_designs": 56,
  "best_at_56": 905,
  "best_final": 905
 },
 "naive_avglog": {
  "total_entries": 58,
  "campaign_designs": 57,
  "best_at_56": 453,
  "best_final": 453
 },
 "treatment seed2 (W2, COMPLETE)": {
  "total_entries": 167,
  "campaign_designs": 150,
  "best_at_56": 905,
  "best_final": 1280,
  "final_first_at_n": 71
 }
}

==> anc/data/analysis/promotion_replay.json <==
[
 {
  "design": 209,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T00:11:01.211616Z",
  "logged": 0.8197692698178531,
  "match": "metalag_era1",
  "preds": {
   "raw_era1": 0.8186899142230637,
   "meta_era1": 0.8668813761497703,
   "metalag_era1": 0.8197692698178531,
   "raw_era2": 0.8273776143760535,
   "meta_era2": 0.8696155927962586,
   "metalag_era2": 0.8285765763324298
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 210,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T00:13:29.865509Z",
  "logged": 0.38343464016207046,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.38343464016207046,
   "meta_era1": 0.49040626018139544,
   "metalag_era1": 0.387941142455393,
   "raw_era2": 0.3598996986817807,
   "meta_era2": 0.47231307105442993,
   "metalag_era2": 0.36267099680717424
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 210,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T00:25:09.424309Z",
  "logged": 0.12320310225619348,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.12320310225619348,
   "meta_era1": 0.19079052144797004,
   "metalag_era1": 0.12731292843851494,
   "raw_era2": 0.10138252538580793,
   "meta_era2": 0.17326141772496081,
   "metalag_era2": 0.10389651826072711
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 211,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T00:28:16.977508Z",
  "logged": 0.4703134229955177,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.35995634026635476,
   "meta_era1": 0.4703134229955177,
   "metalag_era1": 0.3672633549006509,
   "raw_era2": 0.33692262647965615,
   "meta_era2": 0.45204692024817544,
   "metalag_era2": 0.3419707417335065
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 211,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T00:41:49.420172Z",
  "logged": 0.1675005866393699,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.11265574871758302,
   "meta_era1": 0.1675005866393699,
   "metalag_era1": 0.1144190102102761,
   "raw_era2": 0.09454509501247431,
   "meta_era2": 0.15290698808380335,
   "metalag_era2": 0.09529153780962443
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 212,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T00:45:09.745897Z",
  "logged": 0.5569756861505706,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5569756861505706,
   "meta_era1": 0.6407273960914399,
   "metalag_era1": 0.5584886965459351,
   "raw_era2": 0.5478873655894028,
   "meta_era2": 0.6292789232492116,
   "metalag_era2": 0.5487685037379337
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 213,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T00:48:36.711102Z",
  "logged": 0.4957783183240812,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3820736635530649,
   "meta_era1": 0.4957783183240812,
   "metalag_era1": 0.3880669940401064,
   "raw_era2": 0.3585883510689159,
   "meta_era2": 0.4775576777139559,
   "metalag_era2": 0.36255294983722275
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 213,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T01:01:35.724869Z",
  "logged": 0.15679020655206277,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.10243396414695537,
   "meta_era1": 0.15679020655206277,
   "metalag_era1": 0.105353224240014,
   "raw_era2": 0.08555032473802253,
   "meta_era2": 0.14303005192692156,
   "metalag_era2": 0.08727677744066206
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 214,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T01:04:34.786271Z",
  "logged": 0.5836706370876115,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5836706370876115,
   "meta_era1": 0.6579553302251422,
   "metalag_era1": 0.5832021209266637,
   "raw_era2": 0.5804798395195608,
   "meta_era2": 0.6501718324392686,
   "metalag_era2": 0.5799808949477938
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 215,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T01:07:41.818701Z",
  "logged": 0.48911390925257037,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3699007771418204,
   "meta_era1": 0.48911390925257037,
   "metalag_era1": 0.377733422299335,
   "raw_era2": 0.3455072839220806,
   "meta_era2": 0.46962501512655774,
   "metalag_era2": 0.3509227254030039
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 215,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T01:18:14.395886Z",
  "logged": 0.15473259941437595,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.09780317203079367,
   "meta_era1": 0.15473259941437595,
   "metalag_era1": 0.10204235726334344,
   "raw_era2": 0.08051883531667939,
   "meta_era2": 0.14040617885730683,
   "metalag_era2": 0.0832965452106896
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 216,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T01:21:24.244178Z",
  "logged": 0.5924404573823415,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5924404573823415,
   "meta_era1": 0.6782464668653014,
   "metalag_era1": 0.5938021273090544,
   "raw_era2": 0.5822505242123898,
   "meta_era2": 0.6661162706482827,
   "metalag_era2": 0.5829660288679399
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 217,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T01:24:37.146508Z",
  "logged": 0.4987988884074205,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3840481274542764,
   "meta_era1": 0.4987988884074205,
   "metalag_era1": 0.38927734375502804,
   "raw_era2": 0.35995123652395794,
   "meta_era2": 0.4792736976533927,
   "metalag_era2": 0.3632669487146264
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 217,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T01:34:55.467926Z",
  "logged": 0.09629486441902183,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.06898865622055671,
   "meta_era1": 0.09629486441902183,
   "metalag_era1": 0.0715172960169152,
   "raw_era2": 0.05903937312026264,
   "meta_era2": 0.08836568129313184,
   "metalag_era2": 0.06070683245979149
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 218,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T02:17:33.017565Z",
  "logged": 0.5877389059084501,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5877389059084501,
   "meta_era1": 0.6738614142004093,
   "metalag_era1": 0.5897725127729279,
   "raw_era2": 0.5763707024426517,
   "meta_era2": 0.6611460362886353,
   "metalag_era2": 0.5775832166125343
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 219,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T02:20:24.718751Z",
  "logged": 0.4799505095040267,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3702800861149149,
   "meta_era1": 0.4799505095040267,
   "metalag_era1": 0.37652962204353707,
   "raw_era2": 0.3462179207205692,
   "meta_era2": 0.4625795542227415,
   "metalag_era2": 0.3503537953762347
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 219,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T02:32:38.366254Z",
  "logged": 0.2121003346426841,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.13901714644682453,
   "meta_era1": 0.2121003346426841,
   "metalag_era1": 0.14171990070106116,
   "raw_era2": 0.11475726657300092,
   "meta_era2": 0.19271139910170887,
   "metalag_era2": 0.11602335924431528
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 220,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T02:35:17.533208Z",
  "logged": 0.38579647363307146,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.38579647363307146,
   "meta_era1": 0.5069023424276103,
   "metalag_era1": 0.3938013611634135,
   "raw_era2": 0.3593359061720817,
   "meta_era2": 0.48710160712273337,
   "metalag_era2": 0.36478473702048386
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 220,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T02:45:15.739355Z",
  "logged": 0.07221845557910996,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.07221845557910996,
   "meta_era1": 0.1054486623834834,
   "metalag_era1": 0.07301900685035002,
   "raw_era2": 0.05970767774928965,
   "meta_era2": 0.0958763157255223,
   "metalag_era2": 0.05987867301049628
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 221,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T03:36:12.121214Z",
  "logged": 0.5318081966602377,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.413905314922003,
   "meta_era1": 0.5318081966602377,
   "metalag_era1": 0.42048094345443904,
   "raw_era2": 0.38827599282009206,
   "meta_era2": 0.5148530948719289,
   "metalag_era2": 0.3925995397369924
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 222,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T03:38:23.386095Z",
  "logged": 0.35595061267573835,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.35595061267573835,
   "meta_era1": 0.46867569665120684,
   "metalag_era1": 0.36419606876442195,
   "raw_era2": 0.33260120780749614,
   "meta_era2": 0.4492508841686741,
   "metalag_era2": 0.3383556474133204
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 222,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T03:48:20.762501Z",
  "logged": 0.1036713013981618,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.1036713013981618,
   "meta_era1": 0.1543387648410374,
   "metalag_era1": 0.10625424135884268,
   "raw_era2": 0.08668446341267963,
   "meta_era2": 0.1405155927783783,
   "metalag_era2": 0.08811963523985572
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 223,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T03:51:36.725027Z",
  "logged": 0.5099161574185866,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.393755141137253,
   "meta_era1": 0.5099161574185866,
   "metalag_era1": 0.4016482484213094,
   "raw_era2": 0.367868990244679,
   "meta_era2": 0.48982450034243324,
   "metalag_era2": 0.3732343802729051
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 224,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T03:54:10.855113Z",
  "logged": 0.7013333147268342,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7013333147268342,
   "meta_era1": 0.7276879556412811,
   "metalag_era1": 0.6981378749599525,
   "raw_era2": 0.7132294030551493,
   "meta_era2": 0.7331555987121893,
   "metalag_era2": 0.7111112961164415
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 225,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T03:57:31.466813Z",
  "logged": 0.5227242170590365,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.40380080588830397,
   "meta_era1": 0.5227242170590365,
   "metalag_era1": 0.4111920011308187,
   "raw_era2": 0.3776590419996935,
   "meta_era2": 0.5041630854000005,
   "metalag_era2": 0.3826108045130419
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 226,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T04:00:26.666110Z",
  "logged": 0.6972632801189235,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.6972632801189235,
   "meta_era1": 0.7395927203197211,
   "metalag_era1": 0.7003526481902518,
   "raw_era2": 0.6980485951160342,
   "meta_era2": 0.740492344718591,
   "metalag_era2": 0.7005651099520321
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 227,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T04:04:26.210110Z",
  "logged": 0.666168181880095,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5871056307879747,
   "meta_era1": 0.666168181880095,
   "metalag_era1": 0.5901513221650286,
   "raw_era2": 0.5772152651564769,
   "meta_era2": 0.6539987493686275,
   "metalag_era2": 0.5792907701684777
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 228,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T04:07:07.672615Z",
  "logged": 0.36367572195944337,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.36367572195944337,
   "meta_era1": 0.46687853462175916,
   "metalag_era1": 0.37000739369020447,
   "raw_era2": 0.34147904395804096,
   "meta_era2": 0.44971682752794745,
   "metalag_era2": 0.345731271992552
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 228,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T04:22:37.397380Z",
  "logged": 0.1889628720807385,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.1889628720807385,
   "meta_era1": 0.2504838305022097,
   "metalag_era1": 0.19294802341328435,
   "raw_era2": 0.1621959588256759,
   "meta_era2": 0.23068263848697204,
   "metalag_era2": 0.1643850050005064
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 229,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T04:28:43.125076Z",
  "logged": 0.5627425349168415,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.42643986115765664,
   "meta_era1": 0.5627425349168415,
   "metalag_era1": 0.5450233353657372,
   "raw_era2": 0.39995381046386297,
   "meta_era2": 0.5524146993405185,
   "metalag_era2": 0.5266459436001115
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 230,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T04:31:24.128813Z",
  "logged": 0.39456759657426643,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.39456759657426643,
   "meta_era1": 0.5231356847432145,
   "metalag_era1": 0.5025641757923666,
   "raw_era2": 0.36764474769611755,
   "meta_era2": 0.5128106347039031,
   "metalag_era2": 0.48353601526435275
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 230,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T04:44:12.457041Z",
  "logged": 0.159871864107702,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.159871864107702,
   "meta_era1": 0.2370795712080588,
   "metalag_era1": 0.2288415338179297,
   "raw_era2": 0.1349953607974817,
   "meta_era2": 0.22691295336424586,
   "metalag_era2": 0.2092938073289171
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 231,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T04:47:35.655931Z",
  "logged": 0.5279243780522319,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.38776309850679086,
   "meta_era1": 0.5279243780522319,
   "metalag_era1": 0.50529510346243,
   "raw_era2": 0.36225224159950853,
   "meta_era2": 0.5170225099754072,
   "metalag_era2": 0.4854133740313048
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 232,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T04:50:49.788624Z",
  "logged": 0.6032614650053332,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.6032614650053332,
   "meta_era1": 0.691920161973825,
   "metalag_era1": 0.6743804200170351,
   "raw_era2": 0.5956520631737471,
   "meta_era2": 0.6869493084116737,
   "metalag_era2": 0.6652302068309845
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 233,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T04:54:45.738697Z",
  "logged": 0.5300958393102367,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4012931800347739,
   "meta_era1": 0.5300958393102367,
   "metalag_era1": 0.5107934776488665,
   "raw_era2": 0.377514617942908,
   "meta_era2": 0.5205974321463954,
   "metalag_era2": 0.49375439523602305
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 234,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T04:58:09.309076Z",
  "logged": 0.39418576433596436,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.39418576433596436,
   "meta_era1": 0.5374119920284296,
   "metalag_era1": 0.516097965112537,
   "raw_era2": 0.3668248145758981,
   "meta_era2": 0.5265003656581976,
   "metalag_era2": 0.49631153024028446
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 234,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T05:13:43.218515Z",
  "logged": 0.15013474446902028,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.15013474446902028,
   "meta_era1": 0.2011800811167597,
   "metalag_era1": 0.1952997802057783,
   "raw_era2": 0.13254974679168385,
   "meta_era2": 0.19405687773943295,
   "metalag_era2": 0.18175645921505929
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 235,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T05:17:32.294610Z",
  "logged": 0.4931602473339625,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.36437622416298887,
   "meta_era1": 0.4931602473339625,
   "metalag_era1": 0.4704072919871729,
   "raw_era2": 0.3417672360047335,
   "meta_era2": 0.48352284372116866,
   "metalag_era2": 0.45287391366023916
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 235,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T05:27:01.081523Z",
  "logged": 0.14925133308210517,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.09077577267818521,
   "meta_era1": 0.14925133308210517,
   "metalag_era1": 0.14033756973728523,
   "raw_era2": 0.07589090088429326,
   "meta_era2": 0.14242921668500555,
   "metalag_era2": 0.12764992503886777
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 236,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T05:29:41.711628Z",
  "logged": 0.3755856719507474,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3755856719507474,
   "meta_era1": 0.5015495570230892,
   "metalag_era1": 0.4800769430199234,
   "raw_era2": 0.355968457954911,
   "meta_era2": 0.49250561518428543,
   "metalag_era2": 0.46332322451687596
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 236,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T05:39:12.936566Z",
  "logged": 0.09645562321174489,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.09645562321174489,
   "meta_era1": 0.14161282187948063,
   "metalag_era1": 0.1346138462195865,
   "raw_era2": 0.08629737861948897,
   "meta_era2": 0.13633245818517523,
   "metalag_era2": 0.12481638697766805
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 237,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T06:24:10.051793Z",
  "logged": 0.5180872536762482,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3763032947491696,
   "meta_era1": 0.5180872536762482,
   "metalag_era1": 0.49478151436586093,
   "raw_era2": 0.3527870776044657,
   "meta_era2": 0.5071971257138633,
   "metalag_era2": 0.47452495599689687
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 238,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T06:27:11.688777Z",
  "logged": 0.40032217730546465,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.40032217730546465,
   "meta_era1": 0.52580579593546,
   "metalag_era1": 0.5048315537815151,
   "raw_era2": 0.37640494798717067,
   "meta_era2": 0.5159489296128831,
   "metalag_era2": 0.48681409795290803
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 238,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T06:39:26.960982Z",
  "logged": 0.10563670009178129,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.10563670009178129,
   "meta_era1": 0.13252367315420116,
   "metalag_era1": 0.12566298351545338,
   "raw_era2": 0.09858856651455716,
   "meta_era2": 0.1289287118457731,
   "metalag_era2": 0.119173463335881
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 239,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T06:42:41.563240Z",
  "logged": 0.5050023440861121,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3583073169520625,
   "meta_era1": 0.5050023440861121,
   "metalag_era1": 0.4785457341367546,
   "raw_era2": 0.33400023277530866,
   "meta_era2": 0.493382315325172,
   "metalag_era2": 0.4568446790027319
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 240,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T06:46:55.940592Z",
  "logged": 0.46969162847409124,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46969162847409124,
   "meta_era1": 0.5939577009691845,
   "metalag_era1": 0.5787101766267533,
   "raw_era2": 0.4422303624989643,
   "meta_era2": 0.584003710781188,
   "metalag_era2": 0.5609990136133073
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 240,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T06:58:37.692989Z",
  "logged": 0.11247844404064089,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.11247844404064089,
   "meta_era1": 0.1337237101686206,
   "metalag_era1": 0.12763806485272722,
   "raw_era2": 0.10623032200698783,
   "meta_era2": 0.1304938226394012,
   "metalag_era2": 0.12181297489484948
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 241,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T07:01:33.311213Z",
  "logged": 0.5110581669546874,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.38571731421635985,
   "meta_era1": 0.5110581669546874,
   "metalag_era1": 0.49064958138749676,
   "raw_era2": 0.3644742605943924,
   "meta_era2": 0.5021893174520572,
   "metalag_era2": 0.47445436071123764
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 242,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T07:04:21.995579Z",
  "logged": 0.4078187288169599,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4078187288169599,
   "meta_era1": 0.5279538166393114,
   "metalag_era1": 0.5088308803443735,
   "raw_era2": 0.38493520090069494,
   "meta_era2": 0.5191644269761468,
   "metalag_era2": 0.4932097035402956
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 242,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T07:16:10.898543Z",
  "logged": 0.11204518236561775,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.11204518236561775,
   "meta_era1": 0.1527278755990283,
   "metalag_era1": 0.14543677839380317,
   "raw_era2": 0.09861862828985743,
   "meta_era2": 0.1470690594875312,
   "metalag_era2": 0.1349497829814224
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 243,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T07:19:29.371823Z",
  "logged": 0.5361736037588682,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.43144167918793536,
   "meta_era1": 0.5361736037588682,
   "metalag_era1": 0.5203299873438082,
   "raw_era2": 0.4103140162462861,
   "meta_era2": 0.527857831881414,
   "metalag_era2": 0.5045493298098754
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 244,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T07:22:44.178683Z",
  "logged": 0.4439495410519511,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4439495410519511,
   "meta_era1": 0.567763019279329,
   "metalag_era1": 0.5514191456840608,
   "raw_era2": 0.41814381760432445,
   "meta_era2": 0.5584225498643779,
   "metalag_era2": 0.5350513869488621
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 244,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T07:35:06.340402Z",
  "logged": 0.1274966906125531,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.1274966906125531,
   "meta_era1": 0.1806282460793396,
   "metalag_era1": 0.17102048207493026,
   "raw_era2": 0.11320103660381109,
   "meta_era2": 0.17406335833641398,
   "metalag_era2": 0.15889959173306692
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 245,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T07:40:15.717608Z",
  "logged": 0.46266301043880714,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3283069631969846,
   "meta_era1": 0.46266301043880714,
   "metalag_era1": 0.4533538215154189,
   "raw_era2": 0.29447230080577724,
   "meta_era2": 0.44912719236536847,
   "metalag_era2": 0.42950938158890273
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 245,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-19T07:54:19.025407Z",
  "logged": 0.1943484593517985,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.16471081729359235,
   "meta_era1": 0.1943484593517985,
   "metalag_era1": 0.1900074180709557,
   "raw_era2": 0.14566275207078527,
   "meta_era2": 0.18791480942988595,
   "metalag_era2": 0.17828721356563945
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 246,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T07:56:56.554780Z",
  "logged": 0.3992727601124472,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3992727601124472,
   "meta_era1": 0.5180720450251162,
   "metalag_era1": 0.49992229461572996,
   "raw_era2": 0.3795361719583445,
   "meta_era2": 0.5102957590650535,
   "metalag_era2": 0.4860045076864516
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 246,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T08:07:14.850809Z",
  "logged": 0.0678446541875853,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.0678446541875853,
   "meta_era1": 0.08881415643739066,
   "metalag_era1": 0.08199576796964893,
   "raw_era2": 0.0631499722224833,
   "meta_era2": 0.08611397243948911,
   "metalag_era2": 0.07738368679005092
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 247,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T08:45:51.878740Z",
  "logged": 0.5034033347479725,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.33915058915713403,
   "meta_era1": 0.5034033347479725,
   "metalag_era1": 0.46579150915061573,
   "raw_era2": 0.3120317088404075,
   "meta_era2": 0.48771429974729574,
   "metalag_era2": 0.43504619764087576
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 248,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T08:49:00.241251Z",
  "logged": 0.4622438964919503,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4622438964919503,
   "meta_era1": 0.6001424490306009,
   "metalag_era1": 0.5822110775850343,
   "raw_era2": 0.4344162427441008,
   "meta_era2": 0.5889745703978008,
   "metalag_era2": 0.5618467977602232
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 248,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T09:07:23.177389Z",
  "logged": 0.22918703006268135,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.22918703006268135,
   "meta_era1": 0.2825643335593412,
   "metalag_era1": 0.27964552706987716,
   "raw_era2": 0.2065642258024566,
   "meta_era2": 0.2739031729118223,
   "metalag_era2": 0.26307278102935727
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 249,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T09:14:45.367885Z",
  "logged": 0.5879121692617932,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.44393311565338855,
   "meta_era1": 0.5879121692617932,
   "metalag_era1": 0.5673828226711113,
   "raw_era2": 0.4185902911818668,
   "meta_era2": 0.5863969578992912,
   "metalag_era2": 0.5575011400844574
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 250,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T09:18:29.060030Z",
  "logged": 0.4996192554003157,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4996192554003157,
   "meta_era1": 0.6366147987661038,
   "metalag_era1": 0.617433240233816,
   "raw_era2": 0.45237553922711005,
   "meta_era2": 0.635739616724359,
   "metalag_era2": 0.6031936806578806
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 250,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T09:26:21.064252Z",
  "logged": 0.42098296796881696,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.42098296796881696,
   "meta_era1": 0.48989546979327403,
   "metalag_era1": 0.48707101327453983,
   "raw_era2": 0.39745810803236165,
   "meta_era2": 0.4896925202520533,
   "metalag_era2": 0.48065520945980766
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 251,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T09:30:08.480123Z",
  "logged": 0.5340634750149336,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.39152744076040935,
   "meta_era1": 0.5340634750149336,
   "metalag_era1": 0.5135223063562356,
   "raw_era2": 0.3714206826479001,
   "meta_era2": 0.5325698961507287,
   "metalag_era2": 0.5049366565575371
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 252,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T09:33:02.050887Z",
  "logged": 0.7162453864632276,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7162453864632276,
   "meta_era1": 0.7600914032150509,
   "metalag_era1": 0.7463001037794046,
   "raw_era2": 0.7288327693904221,
   "meta_era2": 0.7607793986232281,
   "metalag_era2": 0.7486949114519575
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 253,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T09:36:21.358663Z",
  "logged": 0.6121220093219298,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.45537893600812507,
   "meta_era1": 0.6121220093219298,
   "metalag_era1": 0.5910096236268788,
   "raw_era2": 0.4248864700725151,
   "meta_era2": 0.6114825192591755,
   "metalag_era2": 0.580709688422641
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 254,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T09:38:51.855076Z",
  "logged": 0.7804871224716977,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7804871224716977,
   "meta_era1": 0.8432869795019726,
   "metalag_era1": 0.8328480045874614,
   "raw_era2": 0.7768866991982886,
   "meta_era2": 0.8438164111494547,
   "metalag_era2": 0.8314865715771261
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 255,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T09:42:17.518077Z",
  "logged": 0.5178445907128912,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.38307961246435784,
   "meta_era1": 0.5178445907128912,
   "metalag_era1": 0.49825338016484805,
   "raw_era2": 0.36273621655650734,
   "meta_era2": 0.516385169255512,
   "metalag_era2": 0.49002196395296377
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 256,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T09:45:41.644534Z",
  "logged": 0.5659209068562697,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5659209068562697,
   "meta_era1": 0.6884241818810362,
   "metalag_era1": 0.6764684779551569,
   "raw_era2": 0.533131247895692,
   "meta_era2": 0.6881572330043889,
   "metalag_era2": 0.6665707446302621
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 257,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T09:49:48.626557Z",
  "logged": 0.8063096501844481,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.7323770284531614,
   "meta_era1": 0.8063096501844481,
   "metalag_era1": 0.7909496213530883,
   "raw_era2": 0.7268338799291344,
   "meta_era2": 0.8068275882694208,
   "metalag_era2": 0.7892523667941375
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 258,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T09:52:37.830171Z",
  "logged": 0.4454322014144282,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4454322014144282,
   "meta_era1": 0.5772311216829702,
   "metalag_era1": 0.5592304893160229,
   "raw_era2": 0.42202286788587373,
   "meta_era2": 0.5763964034773643,
   "metalag_era2": 0.5508934850630766
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 258,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T10:00:04.414279Z",
  "logged": 0.24405192712179596,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.24405192712179596,
   "meta_era1": 0.2534843204918413,
   "metalag_era1": 0.2539593234800885,
   "raw_era2": 0.2303448851189749,
   "meta_era2": 0.25343168409677175,
   "metalag_era2": 0.2506712638570902
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 259,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T10:03:11.871489Z",
  "logged": 0.5434550036222614,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.40967933128460726,
   "meta_era1": 0.5434550036222614,
   "metalag_era1": 0.5240201090672976,
   "raw_era2": 0.3871474836424592,
   "meta_era2": 0.5422073972448863,
   "metalag_era2": 0.515655700270611
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 260,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T10:06:24.317305Z",
  "logged": 0.829023067276007,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.829023067276007,
   "meta_era1": 0.8383162074188898,
   "metalag_era1": 0.8304970730095648,
   "raw_era2": 0.8240349877660109,
   "meta_era2": 0.8385025838040897,
   "metalag_era2": 0.8298991484874237
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 261,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T10:10:01.050230Z",
  "logged": 0.7136448024156277,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.6288239401090808,
   "meta_era1": 0.7136448024156277,
   "metalag_era1": 0.6971817427330069,
   "raw_era2": 0.6179293227793983,
   "meta_era2": 0.7140627758670872,
   "metalag_era2": 0.6940733808233801
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 262,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T10:12:41.339535Z",
  "logged": 0.4142315066363218,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4142315066363218,
   "meta_era1": 0.5334237151891876,
   "metalag_era1": 0.5151947336969348,
   "raw_era2": 0.39426698374146674,
   "meta_era2": 0.5329596354889374,
   "metalag_era2": 0.5083878694862164
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 262,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T10:19:41.874886Z",
  "logged": 0.24270757516079994,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.24270757516079994,
   "meta_era1": 0.28681876201266165,
   "metalag_era1": 0.2779537637806365,
   "raw_era2": 0.2222108266431762,
   "meta_era2": 0.2848713870276166,
   "metalag_era2": 0.2707567049949752
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 263,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T10:22:57.195257Z",
  "logged": 0.614982390447953,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4771426946594847,
   "meta_era1": 0.614982390447953,
   "metalag_era1": 0.599173535010569,
   "raw_era2": 0.4506890565363081,
   "meta_era2": 0.6141788715728342,
   "metalag_era2": 0.5900190574410082
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 264,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T10:25:55.288115Z",
  "logged": 0.3924688788915721,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3924688788915721,
   "meta_era1": 0.5375582469645486,
   "metalag_era1": 0.5161409126591398,
   "raw_era2": 0.3711204920145089,
   "meta_era2": 0.5360346594677426,
   "metalag_era2": 0.5071564944461969
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 264,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T10:31:41.145894Z",
  "logged": 0.23597309550216897,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.23597309550216897,
   "meta_era1": 0.3161202609893387,
   "metalag_era1": 0.303478151416381,
   "raw_era2": 0.21261903840953542,
   "meta_era2": 0.3135426599032288,
   "metalag_era2": 0.2940599967615864
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 265,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T10:35:02.209673Z",
  "logged": 0.5342748286346136,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.390273556993842,
   "meta_era1": 0.5342748286346136,
   "metalag_era1": 0.5138734679885342,
   "raw_era2": 0.37035730950106927,
   "meta_era2": 0.5322246795762783,
   "metalag_era2": 0.5046671367638407
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 266,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T10:37:40.676991Z",
  "logged": 0.4529632366711439,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4529632366711439,
   "meta_era1": 0.5678140838439544,
   "metalag_era1": 0.5515291064827783,
   "raw_era2": 0.4331891760650023,
   "meta_era2": 0.567007310402305,
   "metalag_era2": 0.5444544531902888
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 266,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T10:52:53.398334Z",
  "logged": 0.4014129634560422,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4014129634560422,
   "meta_era1": 0.4251421537650968,
   "metalag_era1": 0.42365603233842275,
   "raw_era2": 0.3841356462031814,
   "meta_era2": 0.4248883154987361,
   "metalag_era2": 0.4192841854259462
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 267,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T10:56:29.486989Z",
  "logged": 0.5083598046045583,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3837286209791879,
   "meta_era1": 0.5083598046045583,
   "metalag_era1": 0.49181819328872906,
   "raw_era2": 0.3680671033417034,
   "meta_era2": 0.5072274029864197,
   "metalag_era2": 0.4850171332467086
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 268,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T10:59:36.165988Z",
  "logged": 0.42963238412303756,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.42963238412303756,
   "meta_era1": 0.5513127433856386,
   "metalag_era1": 0.5376519984636691,
   "raw_era2": 0.40775432996055044,
   "meta_era2": 0.5497556839847089,
   "metalag_era2": 0.5292590947186738
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 268,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T11:10:02.591881Z",
  "logged": 0.3559010204345359,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3559010204345359,
   "meta_era1": 0.3908782218685813,
   "metalag_era1": 0.3871771611249667,
   "raw_era2": 0.3352299899490912,
   "meta_era2": 0.3904619997526784,
   "metalag_era2": 0.38144342494845496
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 269,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T11:16:59.547436Z",
  "logged": 0.6908762229325623,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5633809544015117,
   "meta_era1": 0.6908762229325623,
   "metalag_era1": 0.6812691186241225,
   "raw_era2": 0.5304967679746604,
   "meta_era2": 0.6905325848690032,
   "metalag_era2": 0.6813012339402299
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 270,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T11:20:02.271567Z",
  "logged": 0.42355163333367474,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.42355163333367474,
   "meta_era1": 0.5814426408956976,
   "metalag_era1": 0.5711936342074897,
   "raw_era2": 0.39699755058756175,
   "meta_era2": 0.5809445299072451,
   "metalag_era2": 0.5698065494581807
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 270,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T11:25:59.557743Z",
  "logged": 0.26920089215755116,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.26920089215755116,
   "meta_era1": 0.32465620572022896,
   "metalag_era1": 0.3234128879270523,
   "raw_era2": 0.25315587314975146,
   "meta_era2": 0.32436483641320124,
   "metalag_era2": 0.3231947812414152
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 271,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T11:29:36.044116Z",
  "logged": 0.5725279580865749,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.43337323543800005,
   "meta_era1": 0.5725279580865749,
   "metalag_era1": 0.5592836242357296,
   "raw_era2": 0.4108667700740313,
   "meta_era2": 0.572133416065694,
   "metalag_era2": 0.5582515671657801
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 272,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T11:32:52.927684Z",
  "logged": 0.7183776804141225,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7183776804141225,
   "meta_era1": 0.7711020905282139,
   "metalag_era1": 0.7719345624729889,
   "raw_era2": 0.7248849092679672,
   "meta_era2": 0.7711197983934813,
   "metalag_era2": 0.7723568289174627
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 273,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T11:36:15.083395Z",
  "logged": 0.5822909943102654,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.42334447116423063,
   "meta_era1": 0.5822909943102654,
   "metalag_era1": 0.5719120344454587,
   "raw_era2": 0.4014264401148416,
   "meta_era2": 0.5817841902618158,
   "metalag_era2": 0.5698014856471927
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 274,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T11:39:09.452469Z",
  "logged": 0.4588873371386273,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4588873371386273,
   "meta_era1": 0.6127065773721724,
   "metalag_era1": 0.6003480130617577,
   "raw_era2": 0.4330284196602286,
   "meta_era2": 0.6122439595140515,
   "metalag_era2": 0.5987246384207359
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 274,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T11:57:18.678681Z",
  "logged": 0.2086334847120202,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.2086334847120202,
   "meta_era1": 0.2545427951218965,
   "metalag_era1": 0.250356148319967,
   "raw_era2": 0.19148149861630076,
   "meta_era2": 0.2541735653902844,
   "metalag_era2": 0.24861012815911393
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 275,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T12:00:59.274655Z",
  "logged": 0.6299753879052299,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.46913838276793357,
   "meta_era1": 0.6299753879052299,
   "metalag_era1": 0.6202920515522335,
   "raw_era2": 0.4378878449155057,
   "meta_era2": 0.6295187727504824,
   "metalag_era2": 0.6190389503885175
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 276,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T12:04:16.876205Z",
  "logged": 0.6965169980877286,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.6965169980877286,
   "meta_era1": 0.7847612313241312,
   "metalag_era1": 0.7799641114074094,
   "raw_era2": 0.6885166825023731,
   "meta_era2": 0.7845210997637708,
   "metalag_era2": 0.7791524287760815
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 277,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T12:08:36.132880Z",
  "logged": 0.516778388840787,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3593834608184155,
   "meta_era1": 0.516778388840787,
   "metalag_era1": 0.5054308967824409,
   "raw_era2": 0.33209117281377476,
   "meta_era2": 0.5162270453579036,
   "metalag_era2": 0.5020521860849937
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 278,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T12:11:41.136485Z",
  "logged": 0.42327157872297994,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.42327157872297994,
   "meta_era1": 0.5655975683485134,
   "metalag_era1": 0.5546046914571849,
   "raw_era2": 0.4012485721588552,
   "meta_era2": 0.5652070218601994,
   "metalag_era2": 0.5527897550765627
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 278,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T12:18:21.601449Z",
  "logged": 0.2829186036905235,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.2829186036905235,
   "meta_era1": 0.34642231722708994,
   "metalag_era1": 0.3433518545615111,
   "raw_era2": 0.2597909677335435,
   "meta_era2": 0.34598487726505933,
   "metalag_era2": 0.34096707837227747
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 279,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T12:21:50.412609Z",
  "logged": 0.5344600011989346,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4027141364249556,
   "meta_era1": 0.5344600011989346,
   "metalag_era1": 0.5243785971037004,
   "raw_era2": 0.3821538065825415,
   "meta_era2": 0.5341092628756094,
   "metalag_era2": 0.5228786114630736
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 280,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T12:25:04.776165Z",
  "logged": 0.4487885750720591,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4487885750720591,
   "meta_era1": 0.5920782619905918,
   "metalag_era1": 0.5791876372898196,
   "raw_era2": 0.4262071389101716,
   "meta_era2": 0.5916777695643141,
   "metalag_era2": 0.5779626128050878
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 280,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T12:35:23.211821Z",
  "logged": 0.08498215027024346,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.08498215027024346,
   "meta_era1": 0.11121428794967539,
   "metalag_era1": 0.10714593785996215,
   "raw_era2": 0.07978737943123337,
   "meta_era2": 0.11101279140510113,
   "metalag_era2": 0.10622193516160189
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 281,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T13:17:00.201055Z",
  "logged": 0.5497624569834445,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.42056318103449375,
   "meta_era1": 0.5497624569834445,
   "metalag_era1": 0.5391650877072922,
   "raw_era2": 0.40135659829486586,
   "meta_era2": 0.5494097054541982,
   "metalag_era2": 0.537925373794399
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 282,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T13:20:29.299481Z",
  "logged": 0.46276904088626686,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46276904088626686,
   "meta_era1": 0.6037576308045917,
   "metalag_era1": 0.5923988856767932,
   "raw_era2": 0.43617411246896814,
   "meta_era2": 0.603331324623296,
   "metalag_era2": 0.5911079918378105
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 282,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T13:25:52.986536Z",
  "logged": 0.22386118135957728,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.22386118135957728,
   "meta_era1": 0.27038310906974217,
   "metalag_era1": 0.26744718865467637,
   "raw_era2": 0.20754636277570537,
   "meta_era2": 0.2700589386983962,
   "metalag_era2": 0.26531367985165843
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 283,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T13:29:29.548322Z",
  "logged": 0.5710571705082146,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4481321687311479,
   "meta_era1": 0.5710571705082146,
   "metalag_era1": 0.5594042597316651,
   "raw_era2": 0.42610236573133015,
   "meta_era2": 0.5707299582624437,
   "metalag_era2": 0.5579842730526158
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 284,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T13:32:51.264450Z",
  "logged": 0.44286393565638976,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.44286393565638976,
   "meta_era1": 0.5891865948281378,
   "metalag_era1": 0.5768434619298504,
   "raw_era2": 0.41702470548172754,
   "meta_era2": 0.5887476808459278,
   "metalag_era2": 0.5750949921611387
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 284,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T13:39:14.875423Z",
  "logged": 0.24939498436140647,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.24939498436140647,
   "meta_era1": 0.29729918752658563,
   "metalag_era1": 0.29571478684522323,
   "raw_era2": 0.2317954137128452,
   "meta_era2": 0.29699417034307907,
   "metalag_era2": 0.2938465821185177
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 285,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T13:42:52.977742Z",
  "logged": 0.5217908611988972,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.38210135743292023,
   "meta_era1": 0.5217908611988972,
   "metalag_era1": 0.5093195766610628,
   "raw_era2": 0.3618636748993702,
   "meta_era2": 0.5213831928420724,
   "metalag_era2": 0.5069420185697756
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 286,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T13:45:19.817162Z",
  "logged": 0.8151505009023355,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.8151505009023355,
   "meta_era1": 0.8709862395602765,
   "metalag_era1": 0.8695580814316779,
   "raw_era2": 0.8126939671478399,
   "meta_era2": 0.8709345768147786,
   "metalag_era2": 0.869946041489376
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 287,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T13:49:47.089656Z",
  "logged": 0.5934760205992432,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4432846428466082,
   "meta_era1": 0.5934760205992432,
   "metalag_era1": 0.5826739476910817,
   "raw_era2": 0.41743379405101133,
   "meta_era2": 0.5930309068331272,
   "metalag_era2": 0.5814053833187824
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 288,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T13:53:48.364301Z",
  "logged": 0.5482335446228294,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5482335446228294,
   "meta_era1": 0.643465863387742,
   "metalag_era1": 0.6393546597872849,
   "raw_era2": 0.5052713243948351,
   "meta_era2": 0.6427839164824148,
   "metalag_era2": 0.6390680450222364
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 289,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:01:24.618806Z",
  "logged": 0.6404793968867366,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5094938843472133,
   "meta_era1": 0.6404793968867366,
   "metalag_era1": 0.6386045019242375,
   "raw_era2": 0.4777783942792774,
   "meta_era2": 0.6394125300786117,
   "metalag_era2": 0.6382662107639362
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 290,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T14:04:19.351958Z",
  "logged": 0.9008770978971026,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.9008770978971026,
   "meta_era1": 0.9037881556890943,
   "metalag_era1": 0.9004586956888796,
   "raw_era2": 0.8990244455718461,
   "meta_era2": 0.9042168715889947,
   "metalag_era2": 0.9005582115539211
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 291,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:08:40.570843Z",
  "logged": 0.7684208622399653,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.6878069017996177,
   "meta_era1": 0.7684208622399653,
   "metalag_era1": 0.7662570402462539,
   "raw_era2": 0.6813688393545341,
   "meta_era2": 0.7670780973642606,
   "metalag_era2": 0.7660536611633434
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 292,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T14:11:49.024889Z",
  "logged": 0.9126821699347073,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.9126821699347073,
   "meta_era1": 0.9047889953491541,
   "metalag_era1": 0.9030882190059664,
   "raw_era2": 0.9140795110579369,
   "meta_era2": 0.9052180344491118,
   "metalag_era2": 0.9031871519452931
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 293,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:15:41.728691Z",
  "logged": 0.5975588026893621,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4723545046237112,
   "meta_era1": 0.5975588026893621,
   "metalag_era1": 0.5970925471178636,
   "raw_era2": 0.44994095489309976,
   "meta_era2": 0.5960277306873506,
   "metalag_era2": 0.596754174574497
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 294,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T14:19:57.174684Z",
  "logged": 0.7448378082114687,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7448378082114687,
   "meta_era1": 0.8053347975463799,
   "metalag_era1": 0.8092156741560919,
   "raw_era2": 0.7336001389356259,
   "meta_era2": 0.804956451279417,
   "metalag_era2": 0.8090386393948937
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 295,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:23:48.495824Z",
  "logged": 0.7906982394176255,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.7377105040320465,
   "meta_era1": 0.7906982394176255,
   "metalag_era1": 0.7799923110864879,
   "raw_era2": 0.7415014275734753,
   "meta_era2": 0.7910295673911664,
   "metalag_era2": 0.7800364763634946
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 296,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T14:27:42.205577Z",
  "logged": 0.749272057963922,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.749272057963922,
   "meta_era1": 0.8000459738611024,
   "metalag_era1": 0.8014016868761358,
   "raw_era2": 0.7367164464707858,
   "meta_era2": 0.800164781601918,
   "metalag_era2": 0.8012870927280714
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 297,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:32:03.345949Z",
  "logged": 0.8333246662308001,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.7969693882082872,
   "meta_era1": 0.8333246662308001,
   "metalag_era1": 0.824061488915509,
   "raw_era2": 0.8020189330424556,
   "meta_era2": 0.8339618948721248,
   "metalag_era2": 0.8241177383750512
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 298,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T14:34:46.598828Z",
  "logged": 0.45064355810003603,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.45064355810003603,
   "meta_era1": 0.5445124115140448,
   "metalag_era1": 0.5445186817618146,
   "raw_era2": 0.4342949662523586,
   "meta_era2": 0.5435115412763053,
   "metalag_era2": 0.544376092749701
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 298,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T14:45:41.489940Z",
  "logged": 0.39375850324262024,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.39375850324262024,
   "meta_era1": 0.3786550112849473,
   "metalag_era1": 0.39432664604952733,
   "raw_era2": 0.38428472991350754,
   "meta_era2": 0.379110542486354,
   "metalag_era2": 0.394242262119852
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 299,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:49:44.533790Z",
  "logged": 0.5437147405779262,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.39999880546517136,
   "meta_era1": 0.5437147405779262,
   "metalag_era1": 0.5391635488542857,
   "raw_era2": 0.3732904658031212,
   "meta_era2": 0.5390061945832713,
   "metalag_era2": 0.5387121639319615
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 300,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T14:52:52.741621Z",
  "logged": 0.6545287699018179,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.6545287699018179,
   "meta_era1": 0.7247368812052064,
   "metalag_era1": 0.7159989219452828,
   "raw_era2": 0.6513655729652348,
   "meta_era2": 0.723894196405134,
   "metalag_era2": 0.7159051674801277
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 301,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T14:56:51.728382Z",
  "logged": 0.7694226701264603,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.6761806679936131,
   "meta_era1": 0.7694226701264603,
   "metalag_era1": 0.7696711954419031,
   "raw_era2": 0.6665313222238308,
   "meta_era2": 0.767503529453858,
   "metalag_era2": 0.7693993562464466
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 302,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T15:00:14.351205Z",
  "logged": 0.49888894460248234,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.49888894460248234,
   "meta_era1": 0.6003682489381216,
   "metalag_era1": 0.5965552558211364,
   "raw_era2": 0.4782857102732651,
   "meta_era2": 0.5999379828437379,
   "metalag_era2": 0.5963480333977905
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 302,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T15:09:48.620496Z",
  "logged": 0.3472688108070405,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3472688108070405,
   "meta_era1": 0.3468163439236208,
   "metalag_era1": 0.35791233689416313,
   "raw_era2": 0.3347197958544721,
   "meta_era2": 0.3473097336938975,
   "metalag_era2": 0.3578037928129057
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 303,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T15:13:10.992805Z",
  "logged": 0.6066442998943277,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.47528993175121925,
   "meta_era1": 0.6066442998943277,
   "metalag_era1": 0.603209868805802,
   "raw_era2": 0.45055040540939023,
   "meta_era2": 0.6057426641011845,
   "metalag_era2": 0.6028748869347361
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 304,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T15:16:51.613541Z",
  "logged": 0.5181070785252768,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5181070785252768,
   "meta_era1": 0.6353046796556833,
   "metalag_era1": 0.6363248074629855,
   "raw_era2": 0.49372218196439077,
   "meta_era2": 0.6335695516030702,
   "metalag_era2": 0.6360070450336675
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 305,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T15:20:30.008476Z",
  "logged": 0.6418630196417385,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5337392940610318,
   "meta_era1": 0.6418630196417385,
   "metalag_era1": 0.6410847923175247,
   "raw_era2": 0.5102273783512504,
   "meta_era2": 0.6409969748806845,
   "metalag_era2": 0.6408200552364477
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 306,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T15:23:17.793603Z",
  "logged": 0.7300718907208905,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7300718907208905,
   "meta_era1": 0.7749137971771138,
   "metalag_era1": 0.7624226606946566,
   "raw_era2": 0.7371624560372285,
   "meta_era2": 0.7753179282264826,
   "metalag_era2": 0.7624893682987606
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 307,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T15:27:00.409343Z",
  "logged": 0.6378096813308916,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5114081128620803,
   "meta_era1": 0.6378096813308916,
   "metalag_era1": 0.6364802419075618,
   "raw_era2": 0.48440789810913404,
   "meta_era2": 0.6366414988345835,
   "metalag_era2": 0.6361467146168713
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 308,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T15:30:34.779924Z",
  "logged": 0.4927482145264926,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4927482145264926,
   "meta_era1": 0.5896800213663589,
   "metalag_era1": 0.5899044756519749,
   "raw_era2": 0.4743562900653883,
   "meta_era2": 0.5894369605970696,
   "metalag_era2": 0.5897088604116799
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 308,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T15:42:38.494589Z",
  "logged": 0.3639024226732393,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3639024226732393,
   "meta_era1": 0.36299441538775257,
   "metalag_era1": 0.3778316797997553,
   "raw_era2": 0.34935363103543854,
   "meta_era2": 0.36342967104290064,
   "metalag_era2": 0.3777044094412109
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 309,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T15:50:28.118278Z",
  "logged": 0.5314699692779121,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4192555316905451,
   "meta_era1": 0.5314699692779121,
   "metalag_era1": 0.5250896165446183,
   "raw_era2": 0.40145504596919473,
   "meta_era2": 0.531469969277912,
   "metalag_era2": 0.524059417573003
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 310,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T15:53:26.756535Z",
  "logged": 0.47651497794684755,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.47651497794684755,
   "meta_era1": 0.5759566171089122,
   "metalag_era1": 0.5693629703386236,
   "raw_era2": 0.45626247747173604,
   "meta_era2": 0.5759566171089122,
   "metalag_era2": 0.5691981723261903
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 310,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T16:02:20.020934Z",
  "logged": 0.3314079932729652,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3314079932729652,
   "meta_era1": 0.31483966277365555,
   "metalag_era1": 0.3256932925721835,
   "raw_era2": 0.3187739864268256,
   "meta_era2": 0.31483966277365555,
   "metalag_era2": 0.32630450187267634
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 311,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T16:06:40.342218Z",
  "logged": 0.8497388144892131,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.8304248737124632,
   "meta_era1": 0.8497388144892131,
   "metalag_era1": 0.8375020750148111,
   "raw_era2": 0.8224581445973088,
   "meta_era2": 0.8497388144892132,
   "metalag_era2": 0.8377438300370881
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 312,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T16:10:01.780102Z",
  "logged": 0.45053208361917424,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.45053208361917424,
   "meta_era1": 0.6102439348311085,
   "metalag_era1": 0.5996269730209007,
   "raw_era2": 0.4225907759318402,
   "meta_era2": 0.6102439348311085,
   "metalag_era2": 0.5969081806228405
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 312,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T16:17:09.094108Z",
  "logged": 0.279086621029896,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.279086621029896,
   "meta_era1": 0.2997958592378204,
   "metalag_era1": 0.30613085087008485,
   "raw_era2": 0.2674602612119461,
   "meta_era2": 0.2997958592378204,
   "metalag_era2": 0.30567804229458456
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 313,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T16:20:52.920807Z",
  "logged": 0.7413635908903753,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.6341046168336709,
   "meta_era1": 0.7413635908903753,
   "metalag_era1": 0.7317446256606878,
   "raw_era2": 0.6247996993425672,
   "meta_era2": 0.7413635908903754,
   "metalag_era2": 0.7303014094654502
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 314,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T16:23:55.481887Z",
  "logged": 0.8783961526683152,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.8783961526683152,
   "meta_era1": 0.8989444854189806,
   "metalag_era1": 0.8935422150194473,
   "raw_era2": 0.883484354391425,
   "meta_era2": 0.8989444854189808,
   "metalag_era2": 0.8939607307601312
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 315,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T16:27:33.918150Z",
  "logged": 0.5794880929487982,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4520713608001974,
   "meta_era1": 0.5794880929487982,
   "metalag_era1": 0.5713208063188249,
   "raw_era2": 0.43014234651400546,
   "meta_era2": 0.5794880929487982,
   "metalag_era2": 0.5697337237008729
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 316,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T16:30:26.897765Z",
  "logged": 0.48064935276092635,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.48064935276092635,
   "meta_era1": 0.590066525881382,
   "metalag_era1": 0.5838645559637643,
   "raw_era2": 0.4599486227167641,
   "meta_era2": 0.5900665258813819,
   "metalag_era2": 0.5833415863829272
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 316,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T16:38:02.356488Z",
  "logged": 0.32412575059019766,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.32412575059019766,
   "meta_era1": 0.3174577522944081,
   "metalag_era1": 0.32625114236737496,
   "raw_era2": 0.31062855400593414,
   "meta_era2": 0.31745775229440804,
   "metalag_era2": 0.3260977175672947
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 317,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T16:41:26.401953Z",
  "logged": 0.6032919696388473,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5029529843717921,
   "meta_era1": 0.6032919696388473,
   "metalag_era1": 0.5968848819167877,
   "raw_era2": 0.48743873482585426,
   "meta_era2": 0.6032919696388475,
   "metalag_era2": 0.5968060842374856
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 318,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T16:44:17.616384Z",
  "logged": 0.36901235229840545,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.36901235229840545,
   "meta_era1": 0.5219247392488264,
   "metalag_era1": 0.5093428952156608,
   "raw_era2": 0.3501577035444786,
   "meta_era2": 0.5219247392488265,
   "metalag_era2": 0.5067270369131792
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 318,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T16:51:43.067419Z",
  "logged": 0.26733695107335465,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.26733695107335465,
   "meta_era1": 0.257172947791058,
   "metalag_era1": 0.26605147893384723,
   "raw_era2": 0.2612678966091347,
   "meta_era2": 0.25717294779105804,
   "metalag_era2": 0.266941042637764
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 319,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-19T16:56:11.904125Z",
  "logged": 0.6755429395095368,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5453570301345176,
   "meta_era1": 0.6755429395095368,
   "metalag_era1": 0.6672546639277076,
   "raw_era2": 0.5136972687354958,
   "meta_era2": 0.6755429395095368,
   "metalag_era2": 0.6659504733743566
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 320,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-19T16:59:15.637469Z",
  "logged": 0.4280002040098218,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4280002040098218,
   "meta_era1": 0.5539205300722316,
   "metalag_era1": 0.5466288469503512,
   "raw_era2": 0.40852920983867996,
   "meta_era2": 0.5539205300722316,
   "metalag_era2": 0.545764158277382
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 320,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-19T17:10:08.702866Z",
  "logged": 0.3724768841981123,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3724768841981123,
   "meta_era1": 0.34123425715668987,
   "metalag_era1": 0.3551449355204117,
   "raw_era2": 0.3642376036071358,
   "meta_era2": 0.3412342571566899,
   "metalag_era2": 0.35630994188773235
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 322,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T06:09:27.306187Z",
  "logged": 0.48715002430790333,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3490134561162981,
   "meta_era1": 0.48715002430790333,
   "metalag_era1": 0.4750937653360897,
   "raw_era2": 0.3253283242312177,
   "meta_era2": 0.48715002430790355,
   "metalag_era2": 0.47239989505432406
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 322,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-20T06:17:33.319332Z",
  "logged": 0.12357474965713539,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.095155226326845,
   "meta_era1": 0.12357474965713539,
   "metalag_era1": 0.12696060560765826,
   "raw_era2": 0.08214654104728608,
   "meta_era2": 0.1235747496571354,
   "metalag_era2": 0.12543397466618483
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 323,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T06:20:35.952899Z",
  "logged": 0.8186204095785188,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.8186204095785188,
   "meta_era1": 0.8575281070365949,
   "metalag_era1": 0.8516250434871929,
   "raw_era2": 0.8231861995567995,
   "meta_era2": 0.8575281070365952,
   "metalag_era2": 0.8522524777307398
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 324,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T06:24:17.853018Z",
  "logged": 0.5419856094488884,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.40066016411049915,
   "meta_era1": 0.5419856094488884,
   "metalag_era1": 0.5299045936056703,
   "raw_era2": 0.3737574154335882,
   "meta_era2": 0.5419856094488884,
   "metalag_era2": 0.5280572966837155
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 325,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T06:27:20.125337Z",
  "logged": 0.45855895939113295,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.45855895939113295,
   "meta_era1": 0.59001179087548,
   "metalag_era1": 0.5826238798945349,
   "raw_era2": 0.4375546584140602,
   "meta_era2": 0.5900117908754798,
   "metalag_era2": 0.5808720962059174
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 325,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T06:33:05.348860Z",
  "logged": 0.22867437933529602,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.22867437933529602,
   "meta_era1": 0.25056189417347735,
   "metalag_era1": 0.25209482724953314,
   "raw_era2": 0.21714252162075312,
   "meta_era2": 0.25056189417347735,
   "metalag_era2": 0.2501230885187777
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 326,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T06:36:38.791301Z",
  "logged": 0.5501838805304207,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.39813141842390803,
   "meta_era1": 0.5501838805304207,
   "metalag_era1": 0.5356366662706531,
   "raw_era2": 0.3748721461728799,
   "meta_era2": 0.5501838805304207,
   "metalag_era2": 0.5331736879239689
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 327,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T06:39:30.000597Z",
  "logged": 0.47840282998021894,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.47840282998021894,
   "meta_era1": 0.5911924126861339,
   "metalag_era1": 0.5842586432098413,
   "raw_era2": 0.45759284283068885,
   "meta_era2": 0.5911924126861338,
   "metalag_era2": 0.5837931962282304
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 327,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T06:45:28.239329Z",
  "logged": 0.2662525423424394,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.2662525423424394,
   "meta_era1": 0.28477427600125926,
   "metalag_era1": 0.2876234127264379,
   "raw_era2": 0.24931894061847,
   "meta_era2": 0.2847742760012591,
   "metalag_era2": 0.28589257595212847
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 328,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T06:48:51.753113Z",
  "logged": 0.4743104537995293,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3522366809637545,
   "meta_era1": 0.4743104537995293,
   "metalag_era1": 0.46139262947955234,
   "raw_era2": 0.33441903346166446,
   "meta_era2": 0.4743104537995293,
   "metalag_era2": 0.45961446692153196
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 328,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-20T06:59:48.401792Z",
  "logged": 0.1569555181924568,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.13165500587021062,
   "meta_era1": 0.1569555181924568,
   "metalag_era1": 0.16208172545679958,
   "raw_era2": 0.11502630494058769,
   "meta_era2": 0.1569555181924568,
   "metalag_era2": 0.16020859143652197
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 329,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T07:02:48.862633Z",
  "logged": 0.42079482022056625,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.42079482022056625,
   "meta_era1": 0.5618894706671193,
   "metalag_era1": 0.5509555424094261,
   "raw_era2": 0.3983414266951196,
   "meta_era2": 0.5618894706671191,
   "metalag_era2": 0.5491481715261018
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 329,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T07:20:53.838146Z",
  "logged": 0.20079852249767613,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.20079852249767613,
   "meta_era1": 0.20177009985389072,
   "metalag_era1": 0.21151153416627,
   "raw_era2": 0.18686210375978027,
   "meta_era2": 0.2017700998538907,
   "metalag_era2": 0.21016058228972026
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 330,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T07:28:36.350490Z",
  "logged": 0.5458102290261581,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4005210632007654,
   "meta_era1": 0.5458102290261581,
   "metalag_era1": 0.5459619605416574,
   "raw_era2": 0.3734534409821145,
   "meta_era2": 0.5458102290261582,
   "metalag_era2": 0.5459619605416574
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 331,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T07:31:36.314964Z",
  "logged": 0.46206272415422517,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46206272415422517,
   "meta_era1": 0.5860232159691382,
   "metalag_era1": 0.5811473729316504,
   "raw_era2": 0.44100139876325184,
   "meta_era2": 0.5860232159691382,
   "metalag_era2": 0.5811473729316504
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 331,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T07:52:42.978879Z",
  "logged": 0.21691761553020708,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.21691761553020708,
   "meta_era1": 0.20899832137500532,
   "metalag_era1": 0.20381997853446868,
   "raw_era2": 0.205092691637718,
   "meta_era2": 0.20899832137500537,
   "metalag_era2": 0.20381997853446865
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 332,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T07:56:53.095254Z",
  "logged": 0.49890223062452377,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.37506998985989376,
   "meta_era1": 0.49890223062452377,
   "metalag_era1": 0.4988792154943367,
   "raw_era2": 0.3542477407954371,
   "meta_era2": 0.4989022306245239,
   "metalag_era2": 0.4988792154943367
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 332,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-20T08:05:38.381620Z",
  "logged": 0.1310882617681308,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.10195366247120077,
   "meta_era1": 0.1310882617681308,
   "metalag_era1": 0.1314911970983574,
   "raw_era2": 0.0900119422365583,
   "meta_era2": 0.13108826176813085,
   "metalag_era2": 0.1314911970983574
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 333,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T08:09:07.492432Z",
  "logged": 0.46388591326835865,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46388591326835865,
   "meta_era1": 0.587632317870539,
   "metalag_era1": 0.5832746765219212,
   "raw_era2": 0.4446267913093769,
   "meta_era2": 0.587632317870539,
   "metalag_era2": 0.5832746765219212
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 333,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T08:14:39.355854Z",
  "logged": 0.25109561391661317,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.25109561391661317,
   "meta_era1": 0.2828450387276017,
   "metalag_era1": 0.28189172105704297,
   "raw_era2": 0.23636412747558216,
   "meta_era2": 0.2828450387276017,
   "metalag_era2": 0.28189172105704297
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 334,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T08:18:08.612824Z",
  "logged": 0.5908073862112947,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4421567835685916,
   "meta_era1": 0.5908073862112947,
   "metalag_era1": 0.588909479048441,
   "raw_era2": 0.4190660249011284,
   "meta_era2": 0.5908073862112946,
   "metalag_era2": 0.588909479048441
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 335,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T08:21:25.212601Z",
  "logged": 0.4607254955739989,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4607254955739989,
   "meta_era1": 0.5871267710122219,
   "metalag_era1": 0.5842323977723753,
   "raw_era2": 0.44014663627495043,
   "meta_era2": 0.587126771012222,
   "metalag_era2": 0.5842323977723755
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 335,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T08:41:53.842631Z",
  "logged": 0.21522626451918872,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.21522626451918872,
   "meta_era1": 0.2050255124768502,
   "metalag_era1": 0.2013502980078868,
   "raw_era2": 0.20416106416048288,
   "meta_era2": 0.2050255124768502,
   "metalag_era2": 0.20135029800788687
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 336,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T08:45:21.166328Z",
  "logged": 0.5272316747479422,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3964739200487244,
   "meta_era1": 0.5272316747479422,
   "metalag_era1": 0.5289214432263124,
   "raw_era2": 0.37297378189523445,
   "meta_era2": 0.5272316747479419,
   "metalag_era2": 0.5289214432263123
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 337,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T08:48:49.429279Z",
  "logged": 0.45589502777273005,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.45589502777273005,
   "meta_era1": 0.5825519522759337,
   "metalag_era1": 0.5806071745955594,
   "raw_era2": 0.4352539353896871,
   "meta_era2": 0.5825519522759337,
   "metalag_era2": 0.5806071745955594
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 337,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T08:54:28.106465Z",
  "logged": 0.26132780645620357,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.26132780645620357,
   "meta_era1": 0.2955189809584767,
   "metalag_era1": 0.29621893077808903,
   "raw_era2": 0.24458454778426741,
   "meta_era2": 0.2955189809584768,
   "metalag_era2": 0.29621893077808903
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 338,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-20T08:57:46.868405Z",
  "logged": 0.6203426666619857,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4834130102253231,
   "meta_era1": 0.6203426666619857,
   "metalag_era1": 0.611752992565163,
   "raw_era2": 0.4575939112429284,
   "meta_era2": 0.6203426666619856,
   "metalag_era2": 0.6117529925651629
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 339,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-20T09:01:10.476007Z",
  "logged": 0.3855172156151484,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3855172156151484,
   "meta_era1": 0.49780132624404694,
   "metalag_era1": 0.49959808339330003,
   "raw_era2": 0.3667771599328541,
   "meta_era2": 0.4978013262440469,
   "metalag_era2": 0.49959808339330003
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 339,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-20T09:10:08.768719Z",
  "logged": 0.06572944813486699,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.06572944813486699,
   "meta_era1": 0.08315779296480504,
   "metalag_era1": 0.08374650273928608,
   "raw_era2": 0.06075277151226459,
   "meta_era2": 0.08315779296480504,
   "metalag_era2": 0.08374650273928606
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 341,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T10:19:02.587158Z",
  "logged": 0.9864985003989709,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.9723894857253839,
   "meta_era1": 0.9864985003989709,
   "metalag_era1": 0.9850057227960695,
   "raw_era2": 0.9756223459426902,
   "meta_era2": 0.9864985003989709,
   "metalag_era2": 0.9850057227960693
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 342,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T10:22:16.132798Z",
  "logged": 0.45240378864484576,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.45240378864484576,
   "meta_era1": 0.5722133957376773,
   "metalag_era1": 0.5704770579023211,
   "raw_era2": 0.43594767901294973,
   "meta_era2": 0.5722133957376772,
   "metalag_era2": 0.5704770579023211
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 342,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T10:29:39.682495Z",
  "logged": 0.29726296482295855,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.29726296482295855,
   "meta_era1": 0.3160062815784192,
   "metalag_era1": 0.31544249051650736,
   "raw_era2": 0.28450588715146213,
   "meta_era2": 0.31600628157841915,
   "metalag_era2": 0.31544249051650736
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 343,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T10:32:27.911884Z",
  "logged": 0.6782167755067697,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5480489748630231,
   "meta_era1": 0.6782167755067697,
   "metalag_era1": 0.6843224556670632,
   "raw_era2": 0.5292945547862739,
   "meta_era2": 0.6782167755067698,
   "metalag_era2": 0.6843224556670631
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 344,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T10:35:41.127128Z",
  "logged": 0.4837854380713953,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4837854380713953,
   "meta_era1": 0.6122620898507691,
   "metalag_era1": 0.6035529576652956,
   "raw_era2": 0.4629446369928325,
   "meta_era2": 0.6122620898507691,
   "metalag_era2": 0.6035529576652955
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 344,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T10:41:43.294200Z",
  "logged": 0.2618793678655984,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.2618793678655984,
   "meta_era1": 0.2842122888597147,
   "metalag_era1": 0.28218437478716696,
   "raw_era2": 0.24781573323077535,
   "meta_era2": 0.28421228885971467,
   "metalag_era2": 0.28218437478716696
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 345,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T10:45:23.095891Z",
  "logged": 0.4649397780042531,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.35935909101387253,
   "meta_era1": 0.4649397780042531,
   "metalag_era1": 0.47157743992003504,
   "raw_era2": 0.3409160543173646,
   "meta_era2": 0.4649397780042531,
   "metalag_era2": 0.471577439920035
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 345,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-21T10:52:34.377836Z",
  "logged": 0.1364263426385074,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.11070952485289187,
   "meta_era1": 0.1364263426385074,
   "metalag_era1": 0.13948920792046487,
   "raw_era2": 0.09521934739303636,
   "meta_era2": 0.13642634263850742,
   "metalag_era2": 0.13948920792046487
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 346,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T10:55:36.541716Z",
  "logged": 0.4582754952178344,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4582754952178344,
   "meta_era1": 0.5804628514756573,
   "metalag_era1": 0.5750036656281764,
   "raw_era2": 0.4367931489806695,
   "meta_era2": 0.5804628514756573,
   "metalag_era2": 0.5750036656281764
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 346,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T11:01:41.663441Z",
  "logged": 0.28606062259094794,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.28606062259094794,
   "meta_era1": 0.2991516829613688,
   "metalag_era1": 0.2973916799566394,
   "raw_era2": 0.2736254046358924,
   "meta_era2": 0.2991516829613688,
   "metalag_era2": 0.2973916799566394
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 347,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T11:05:23.203110Z",
  "logged": 0.4824519708092655,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3683213568068216,
   "meta_era1": 0.4824519708092655,
   "metalag_era1": 0.4862600878817674,
   "raw_era2": 0.34773389449667885,
   "meta_era2": 0.4824519708092655,
   "metalag_era2": 0.48626008788176744
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 347,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-21T11:11:02.456801Z",
  "logged": 0.07504945763629797,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.050745331486992035,
   "meta_era1": 0.07504945763629797,
   "metalag_era1": 0.07649333834840459,
   "raw_era2": 0.043374575309326036,
   "meta_era2": 0.07504945763629799,
   "metalag_era2": 0.0764933383484046
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 348,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T12:08:41.527810Z",
  "logged": 0.5234680571894551,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5234680571894551,
   "meta_era1": 0.6373470406277105,
   "metalag_era1": 0.6302706938044886,
   "raw_era2": 0.5017229388452303,
   "meta_era2": 0.6373470406277104,
   "metalag_era2": 0.6302706938044887
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 349,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T12:12:16.691657Z",
  "logged": 0.5075235101850378,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.38640222393739515,
   "meta_era1": 0.5075235101850378,
   "metalag_era1": 0.510234403831746,
   "raw_era2": 0.36614795952835494,
   "meta_era2": 0.5075235101850378,
   "metalag_era2": 0.510234403831746
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 350,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T12:15:03.119671Z",
  "logged": 0.7669280117350623,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.7669280117350623,
   "meta_era1": 0.8066874570898123,
   "metalag_era1": 0.8069507436534792,
   "raw_era2": 0.7700088129467868,
   "meta_era2": 0.8066874570898122,
   "metalag_era2": 0.8069507436534792
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 351,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T12:20:28.128310Z",
  "logged": 0.9047029039054375,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.8916560360478956,
   "meta_era1": 0.9047029039054375,
   "metalag_era1": 0.9007510678204433,
   "raw_era2": 0.8933700090066321,
   "meta_era2": 0.9047029039054374,
   "metalag_era2": 0.9007510678204432
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 352,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T12:23:53.828506Z",
  "logged": 0.46290288442409333,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46290288442409333,
   "meta_era1": 0.5615531687994716,
   "metalag_era1": 0.5701039380815862,
   "raw_era2": 0.44569656807873553,
   "meta_era2": 0.5615531687994716,
   "metalag_era2": 0.5701039380815861
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 352,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T12:29:29.912395Z",
  "logged": 0.2244619386974347,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.2244619386974347,
   "meta_era1": 0.22732342784587045,
   "metalag_era1": 0.23860809110829062,
   "raw_era2": 0.21267774349267637,
   "meta_era2": 0.22732342784587045,
   "metalag_era2": 0.23860809110829057
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 353,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T12:33:18.853376Z",
  "logged": 0.45805397678727294,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3576780558245079,
   "meta_era1": 0.45805397678727294,
   "metalag_era1": 0.46253406283562537,
   "raw_era2": 0.343841610782099,
   "meta_era2": 0.4580539767872729,
   "metalag_era2": 0.46253406283562537
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 353,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-21T12:39:09.674742Z",
  "logged": 0.07245958170490467,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.054241456385927,
   "meta_era1": 0.07245958170490467,
   "metalag_era1": 0.07559328727117746,
   "raw_era2": 0.04818419694224755,
   "meta_era2": 0.07245958170490466,
   "metalag_era2": 0.07559328727117746
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 354,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T13:22:54.922931Z",
  "logged": 0.4809562784538215,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4809562784538215,
   "meta_era1": 0.5884931196162082,
   "metalag_era1": 0.6027423291910765,
   "raw_era2": 0.4627478987759869,
   "meta_era2": 0.5884931196162083,
   "metalag_era2": 0.6027423291910766
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 354,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T13:30:50.720308Z",
  "logged": 0.34729112701949755,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.34729112701949755,
   "meta_era1": 0.34473682145527496,
   "metalag_era1": 0.3506800298854677,
   "raw_era2": 0.3364377241959138,
   "meta_era2": 0.34473682145527496,
   "metalag_era2": 0.3506800298854677
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 355,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T13:35:26.331347Z",
  "logged": 0.4793016656493407,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3688879291468172,
   "meta_era1": 0.4793016656493407,
   "metalag_era1": 0.4848360055694292,
   "raw_era2": 0.35275821642527205,
   "meta_era2": 0.4793016656493407,
   "metalag_era2": 0.4848360055694292
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 355,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-21T13:42:37.995670Z",
  "logged": 0.0788639903909385,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.061088213712322835,
   "meta_era1": 0.0788639903909385,
   "metalag_era1": 0.08116310428356999,
   "raw_era2": 0.05436162076329632,
   "meta_era2": 0.0788639903909385,
   "metalag_era2": 0.08116310428356999
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 356,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T14:41:43.354792Z",
  "logged": 0.46477251821178056,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46477251821178056,
   "meta_era1": 0.5642426010790941,
   "metalag_era1": 0.5745135402288638,
   "raw_era2": 0.4476940808822672,
   "meta_era2": 0.5642426010790939,
   "metalag_era2": 0.5745135402288638
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 356,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T14:48:38.807872Z",
  "logged": 0.3405094223576555,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3405094223576555,
   "meta_era1": 0.34309439042642265,
   "metalag_era1": 0.3410056348064961,
   "raw_era2": 0.32611020313785,
   "meta_era2": 0.34309439042642254,
   "metalag_era2": 0.3410056348064961
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 357,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T14:53:13.194838Z",
  "logged": 0.48544320333382784,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.37476852761285834,
   "meta_era1": 0.48544320333382784,
   "metalag_era1": 0.4929799290626686,
   "raw_era2": 0.3577103371492868,
   "meta_era2": 0.48544320333382796,
   "metalag_era2": 0.49297992906266846
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 357,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-21T14:58:45.778725Z",
  "logged": 0.07740731908552229,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.05656586837053018,
   "meta_era1": 0.07740731908552229,
   "metalag_era1": 0.08026144389700936,
   "raw_era2": 0.04898993792173141,
   "meta_era2": 0.0774073190855223,
   "metalag_era2": 0.08026144389700934
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 358,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T15:53:29.701376Z",
  "logged": 0.5520864286900107,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5520864286900107,
   "meta_era1": 0.6495724379356871,
   "metalag_era1": 0.6611083264873042,
   "raw_era2": 0.5284881300616292,
   "meta_era2": 0.6495724379356871,
   "metalag_era2": 0.6611083264873043
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 359,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-21T15:58:13.840313Z",
  "logged": 0.5342976996491116,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4054580190385262,
   "meta_era1": 0.5342976996491116,
   "metalag_era1": 0.5397464604264776,
   "raw_era2": 0.38498863257716176,
   "meta_era2": 0.5342976996491114,
   "metalag_era2": 0.5397464604264777
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 360,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-21T16:02:28.354990Z",
  "logged": 0.46420407252641943,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.46420407252641943,
   "meta_era1": 0.563105506419961,
   "metalag_era1": 0.5747727428817232,
   "raw_era2": 0.44898247249161444,
   "meta_era2": 0.563105506419961,
   "metalag_era2": 0.5747727428817232
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 360,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-21T16:10:00.150432Z",
  "logged": 0.31715028576604753,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.31715028576604753,
   "meta_era1": 0.29705905005175176,
   "metalag_era1": 0.30754079007586943,
   "raw_era2": 0.3119886348110451,
   "meta_era2": 0.29705905005175176,
   "metalag_era2": 0.3075407900758695
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 362,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T11:14:08.786297Z",
  "logged": 0.4679417290439344,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.37183233309954455,
   "meta_era1": 0.4679417290439344,
   "metalag_era1": 0.4721531128761284,
   "raw_era2": 0.3575563274045732,
   "meta_era2": 0.4679417290439345,
   "metalag_era2": 0.4721531128761284
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 362,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-22T11:21:43.663116Z",
  "logged": 0.16597459419436006,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.13558629661781363,
   "meta_era1": 0.16597459419436006,
   "metalag_era1": 0.1558447653539497,
   "raw_era2": 0.11913660308330061,
   "meta_era2": 0.16597459419436003,
   "metalag_era2": 0.1558447653539497
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 363,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T11:24:55.942259Z",
  "logged": 0.34329066320646967,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.34329066320646967,
   "meta_era1": 0.46193048878911924,
   "metalag_era1": 0.4664495981200055,
   "raw_era2": 0.32242327197094145,
   "meta_era2": 0.4619304887891193,
   "metalag_era2": 0.4664495981200054
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 363,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T11:34:14.751987Z",
  "logged": 0.10359614890449496,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.10359614890449496,
   "meta_era1": 0.12166387416638218,
   "metalag_era1": 0.12445444223389558,
   "raw_era2": 0.09525723693059833,
   "meta_era2": 0.12166387416638219,
   "metalag_era2": 0.12445444223389554
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 364,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T11:38:04.679477Z",
  "logged": 0.48041264705255743,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.36959996605347994,
   "meta_era1": 0.48041264705255743,
   "metalag_era1": 0.48644298170049977,
   "raw_era2": 0.35181617988957603,
   "meta_era2": 0.48041264705255743,
   "metalag_era2": 0.48644298170049977
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 364,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-22T11:44:09.270306Z",
  "logged": 0.09231634130877159,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.06808256176932194,
   "meta_era1": 0.09231634130877159,
   "metalag_era1": 0.09639435861376193,
   "raw_era2": 0.05892428744085119,
   "meta_era2": 0.09231634130877157,
   "metalag_era2": 0.09639435861376194
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 365,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T13:15:26.919403Z",
  "logged": 0.43317438825558546,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.43317438825558546,
   "meta_era1": 0.540719915805355,
   "metalag_era1": 0.551627808720753,
   "raw_era2": 0.4189460480620499,
   "meta_era2": 0.5407199158053547,
   "metalag_era2": 0.5516278087207531
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 365,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T13:25:32.435159Z",
  "logged": 0.14874164783325794,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.14874164783325794,
   "meta_era1": 0.1716042754225751,
   "metalag_era1": 0.17109423780627683,
   "raw_era2": 0.13503603522115548,
   "meta_era2": 0.17160427542257503,
   "metalag_era2": 0.1710942378062768
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 366,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T13:29:22.836578Z",
  "logged": 0.5514068243575484,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.41948901389582616,
   "meta_era1": 0.5514068243575484,
   "metalag_era1": 0.5534825567578567,
   "raw_era2": 0.3971355224062063,
   "meta_era2": 0.5514068243575484,
   "metalag_era2": 0.5534825567578568
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 367,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T13:32:32.089068Z",
  "logged": 0.4010067761841858,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4010067761841858,
   "meta_era1": 0.5123486744397515,
   "metalag_era1": 0.5254840683182623,
   "raw_era2": 0.3833321961344846,
   "meta_era2": 0.5123486744397516,
   "metalag_era2": 0.5254840683182624
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 367,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T13:56:13.144949Z",
  "logged": 0.4571255832193521,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4571255832193521,
   "meta_era1": 0.34354435931695276,
   "metalag_era1": 0.3361809387480817,
   "raw_era2": 0.453869959080357,
   "meta_era2": 0.34354435931695276,
   "metalag_era2": 0.33618093874808175
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 368,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T13:59:55.852613Z",
  "logged": 0.5211642699030156,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4042736214427925,
   "meta_era1": 0.5211642699030156,
   "metalag_era1": 0.5293769915861863,
   "raw_era2": 0.38632513660291207,
   "meta_era2": 0.5211642699030157,
   "metalag_era2": 0.5293769915861863
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 369,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T14:02:41.265782Z",
  "logged": 0.4468110523982628,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4468110523982628,
   "meta_era1": 0.5753732702881751,
   "metalag_era1": 0.5776609990736528,
   "raw_era2": 0.42171016780957105,
   "meta_era2": 0.5753732702881752,
   "metalag_era2": 0.5776609990736528
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 369,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T14:07:59.233218Z",
  "logged": 0.2837715353332515,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.2837715353332515,
   "meta_era1": 0.2721850559916763,
   "metalag_era1": 0.2848229924241798,
   "raw_era2": 0.2778141493164783,
   "meta_era2": 0.27218505599167636,
   "metalag_era2": 0.2848229924241798
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 370,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T14:11:38.047916Z",
  "logged": 0.4913608094337555,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.37474478722782384,
   "meta_era1": 0.4913608094337555,
   "metalag_era1": 0.4993117362579984,
   "raw_era2": 0.35440599453617266,
   "meta_era2": 0.4913608094337555,
   "metalag_era2": 0.49931173625799835
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 370,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-22T14:20:35.115470Z",
  "logged": 0.1938153983317223,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.1570698843580116,
   "meta_era1": 0.1938153983317223,
   "metalag_era1": 0.1840945605367031,
   "raw_era2": 0.13706502214982444,
   "meta_era2": 0.19381539833172226,
   "metalag_era2": 0.18409456053670306
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 371,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T14:23:44.201252Z",
  "logged": 0.4794468268116896,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.4794468268116896,
   "meta_era1": 0.6117759006537113,
   "metalag_era1": 0.6183403170029049,
   "raw_era2": 0.45661791962850795,
   "meta_era2": 0.6117759006537112,
   "metalag_era2": 0.6183403170029049
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 371,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T14:28:51.994207Z",
  "logged": 0.30816169896816054,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.30816169896816054,
   "meta_era1": 0.340118581224672,
   "metalag_era1": 0.3334518527988031,
   "raw_era2": 0.29295611426737517,
   "meta_era2": 0.340118581224672,
   "metalag_era2": 0.3334518527988031
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 372,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T14:36:21.131885Z",
  "logged": 0.5352074867745608,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.43316211109541347,
   "meta_era1": 0.5352074867745608,
   "metalag_era1": 0.5401975813531802,
   "raw_era2": 0.4165230061101581,
   "meta_era2": 0.5352074867745608,
   "metalag_era2": 0.5401975813531801
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 373,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T14:39:12.194821Z",
  "logged": 0.5066995017122714,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5066995017122714,
   "meta_era1": 0.6279498322893904,
   "metalag_era1": 0.6262294626309755,
   "raw_era2": 0.4844598165895551,
   "meta_era2": 0.6279498322893904,
   "metalag_era2": 0.6262294626309756
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 374,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T14:42:48.662768Z",
  "logged": 0.4617619836025087,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.38194558789738997,
   "meta_era1": 0.4617619836025087,
   "metalag_era1": 0.47145022753457155,
   "raw_era2": 0.3677695301839574,
   "meta_era2": 0.4617619836025088,
   "metalag_era2": 0.4714502275345716
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 374,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-22T14:49:16.894291Z",
  "logged": 0.0781200024988878,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.061991314665634824,
   "meta_era1": 0.0781200024988878,
   "metalag_era1": 0.0801790421144133,
   "raw_era2": 0.05519741794399334,
   "meta_era2": 0.0781200024988878,
   "metalag_era2": 0.08017904211441333
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 375,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T16:23:12.740540Z",
  "logged": 0.41132301875014315,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.41132301875014315,
   "meta_era1": 0.4968956921811185,
   "metalag_era1": 0.500237205054788,
   "raw_era2": 0.3977203747340772,
   "meta_era2": 0.4968956921811186,
   "metalag_era2": 0.500237205054788
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 375,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T16:29:58.026654Z",
  "logged": 0.3528443918424667,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3528443918424667,
   "meta_era1": 0.3542368496625813,
   "metalag_era1": 0.34634299623476017,
   "raw_era2": 0.34553539186000853,
   "meta_era2": 0.35423684966258134,
   "metalag_era2": 0.34634299623476006
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 376,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T16:33:05.712948Z",
  "logged": 0.7033677296707785,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5962623038499837,
   "meta_era1": 0.7033677296707785,
   "metalag_era1": 0.7144058294601643,
   "raw_era2": 0.5806752535463949,
   "meta_era2": 0.7033677296707784,
   "metalag_era2": 0.7144058294601644
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 377,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T16:35:36.770795Z",
  "logged": 0.3938524649006526,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.3938524649006526,
   "meta_era1": 0.48878109509310086,
   "metalag_era1": 0.4922348693105162,
   "raw_era2": 0.3785617811392756,
   "meta_era2": 0.4887810950931007,
   "metalag_era2": 0.4922348693105162
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 377,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-22T16:43:19.263350Z",
  "logged": 0.36324979699680904,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.36324979699680904,
   "meta_era1": 0.36390633000575184,
   "metalag_era1": 0.3543649673042704,
   "raw_era2": 0.3570442879736045,
   "meta_era2": 0.36390633000575173,
   "metalag_era2": 0.3543649673042704
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 378,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-22T16:47:03.556884Z",
  "logged": 0.6567986007789767,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5527183945917502,
   "meta_era1": 0.6567986007789767,
   "metalag_era1": 0.674282878513438,
   "raw_era2": 0.5382776691432656,
   "meta_era2": 0.6567986007789766,
   "metalag_era2": 0.6742828785134383
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 379,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-22T16:50:10.386695Z",
  "logged": 0.5111201337762222,
  "match": "raw_era1",
  "preds": {
   "raw_era1": 0.5111201337762222,
   "meta_era1": 0.6429129104513505,
   "metalag_era1": 0.6391193794436033,
   "raw_era2": 0.48482217114413745,
   "meta_era2": 0.6429129104513505,
   "metalag_era2": 0.6391193794436033
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 381,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T01:00:36.252267Z",
  "logged": 0.6485330497658129,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5074700983267333,
   "meta_era1": 0.6485330497658129,
   "metalag_era1": 0.6454357217045986,
   "raw_era2": 0.4796461165510343,
   "meta_era2": 0.6485330497658129,
   "metalag_era2": 0.6454357217045988
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 382,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T01:04:34.774853Z",
  "logged": 0.8982369065764801,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.8981841329901584,
   "meta_era1": 0.9007895832701917,
   "metalag_era1": 0.9019345795392577,
   "raw_era2": 0.8982369065764801,
   "meta_era2": 0.9007895832701915,
   "metalag_era2": 0.9019345795392577
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 383,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T01:09:11.682465Z",
  "logged": 0.5522120380845591,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4770454823906215,
   "meta_era1": 0.5522120380845589,
   "metalag_era1": 0.5570640809989373,
   "raw_era2": 0.4599888325843232,
   "meta_era2": 0.5522120380845591,
   "metalag_era2": 0.5570640809989373
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 384,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T01:12:33.245023Z",
  "logged": 0.5594048688138401,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.5737614053147263,
   "meta_era1": 0.6720997333270234,
   "metalag_era1": 0.6880723599924322,
   "raw_era2": 0.5594048688138401,
   "meta_era2": 0.6720997333270236,
   "metalag_era2": 0.6880723599924321
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 385,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T01:17:48.000449Z",
  "logged": 0.5357373116955421,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.41966752693355647,
   "meta_era1": 0.5357373116955421,
   "metalag_era1": 0.5253773718718584,
   "raw_era2": 0.385907815466831,
   "meta_era2": 0.5357373116955421,
   "metalag_era2": 0.5253773718718585
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 386,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T01:21:10.348327Z",
  "logged": 0.4323369150855525,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.4512451425199705,
   "meta_era1": 0.5646493163231537,
   "metalag_era1": 0.569079943256483,
   "raw_era2": 0.4323369150855525,
   "meta_era2": 0.5646493163231537,
   "metalag_era2": 0.5690799432564831
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 386,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T01:30:10.285943Z",
  "logged": 0.08594055167612363,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.08703132225815122,
   "meta_era1": 0.09156078790700078,
   "metalag_era1": 0.09305764582974287,
   "raw_era2": 0.08594055167612363,
   "meta_era2": 0.09156078790700078,
   "metalag_era2": 0.09305764582974287
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 387,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T03:38:24.267230Z",
  "logged": 0.5496982438948423,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.46583216599863886,
   "meta_era1": 0.5496982438948423,
   "metalag_era1": 0.5519669867094076,
   "raw_era2": 0.4532267906353442,
   "meta_era2": 0.5496982438948423,
   "metalag_era2": 0.5519669867094076
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 388,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T03:42:47.514449Z",
  "logged": 0.356288370741883,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.3849719093783231,
   "meta_era1": 0.4820857235764273,
   "metalag_era1": 0.4723646684358331,
   "raw_era2": 0.356288370741883,
   "meta_era2": 0.48208572357642737,
   "metalag_era2": 0.47236466843583297
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 388,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T04:07:33.981279Z",
  "logged": 0.3938247433171415,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.3948691189748802,
   "meta_era1": 0.3299783298207606,
   "metalag_era1": 0.3263206183358782,
   "raw_era2": 0.3938247433171415,
   "meta_era2": 0.32997832982076064,
   "metalag_era2": 0.32632061833587817
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 389,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T04:11:23.089139Z",
  "logged": 0.6386968800797554,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5056039659829897,
   "meta_era1": 0.6386968800797556,
   "metalag_era1": 0.6367911846473611,
   "raw_era2": 0.48431012285216374,
   "meta_era2": 0.6386968800797554,
   "metalag_era2": 0.6367911846473611
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 390,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T04:14:39.311970Z",
  "logged": 0.45847106039489777,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.47995361432499317,
   "meta_era1": 0.587324191454653,
   "metalag_era1": 0.585919461067359,
   "raw_era2": 0.45847106039489777,
   "meta_era2": 0.5873241914546529,
   "metalag_era2": 0.585919461067359
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 390,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T04:21:21.848922Z",
  "logged": 0.32731458801448354,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.33124108690528764,
   "meta_era1": 0.3196494777198186,
   "metalag_era1": 0.31372350245895475,
   "raw_era2": 0.32731458801448354,
   "meta_era2": 0.3196494777198185,
   "metalag_era2": 0.3137235024589547
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 391,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T04:25:41.235978Z",
  "logged": 0.5938202527282864,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4890973185731111,
   "meta_era1": 0.5938202527282865,
   "metalag_era1": 0.594474952714479,
   "raw_era2": 0.4686581841160636,
   "meta_era2": 0.5938202527282864,
   "metalag_era2": 0.594474952714479
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 392,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T04:29:16.488315Z",
  "logged": 0.47117412852712254,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.490973515089668,
   "meta_era1": 0.590209786525241,
   "metalag_era1": 0.592288950440829,
   "raw_era2": 0.47117412852712254,
   "meta_era2": 0.5902097865252411,
   "metalag_era2": 0.5922889504408292
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 392,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T04:38:49.537514Z",
  "logged": 0.0778847967706546,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.07711715130455137,
   "meta_era1": 0.079295341729478,
   "metalag_era1": 0.08083207236618863,
   "raw_era2": 0.0778847967706546,
   "meta_era2": 0.07929534172947801,
   "metalag_era2": 0.08083207236618864
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 393,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T06:36:23.598257Z",
  "logged": 0.45786575839300414,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3881219035378012,
   "meta_era1": 0.4578657583930041,
   "metalag_era1": 0.47605550155367776,
   "raw_era2": 0.37324800557529964,
   "meta_era2": 0.45786575839300414,
   "metalag_era2": 0.47605550155367776
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 393,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-23T06:47:31.212241Z",
  "logged": 0.1078940854987724,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.11098724066338561,
   "meta_era1": 0.10789408549877239,
   "metalag_era1": 0.11681379979058985,
   "raw_era2": 0.10769661848679891,
   "meta_era2": 0.1078940854987724,
   "metalag_era2": 0.11681379979058987
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 394,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T06:50:41.525668Z",
  "logged": 0.39127597048023405,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.407815852416269,
   "meta_era1": 0.47859885848984596,
   "metalag_era1": 0.4958900148544541,
   "raw_era2": 0.39127597048023405,
   "meta_era2": 0.47859885848984585,
   "metalag_era2": 0.4958900148544541
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 394,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T07:15:30.384529Z",
  "logged": 0.4029917930533861,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.40699426389255033,
   "meta_era1": 0.3238748189320408,
   "metalag_era1": 0.3359716710821761,
   "raw_era2": 0.4029917930533861,
   "meta_era2": 0.3238748189320408,
   "metalag_era2": 0.3359716710821761
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 395,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T07:19:56.078098Z",
  "logged": 0.601842189276816,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5242603472695557,
   "meta_era1": 0.601842189276816,
   "metalag_era1": 0.6175456057131183,
   "raw_era2": 0.5057402819201947,
   "meta_era2": 0.601842189276816,
   "metalag_era2": 0.6175456057131183
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 396,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T07:23:36.529886Z",
  "logged": 0.4523113377897448,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.4733642352578774,
   "meta_era1": 0.5624692445235892,
   "metalag_era1": 0.5698226265103672,
   "raw_era2": 0.4523113377897448,
   "meta_era2": 0.5624692445235892,
   "metalag_era2": 0.5698226265103672
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 396,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T07:49:05.978558Z",
  "logged": 0.3489468843760178,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.36083101284676156,
   "meta_era1": 0.34380352271795533,
   "metalag_era1": 0.35368162848462076,
   "raw_era2": 0.3489468843760178,
   "meta_era2": 0.3438035227179553,
   "metalag_era2": 0.3536816284846208
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 397,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T07:53:28.369592Z",
  "logged": 0.581999148336879,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.520532259471652,
   "meta_era1": 0.581999148336879,
   "metalag_era1": 0.6003558447813647,
   "raw_era2": 0.5044153658115218,
   "meta_era2": 0.581999148336879,
   "metalag_era2": 0.6003558447813646
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 398,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T07:56:29.154290Z",
  "logged": 0.4353858018980317,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.4617511046995391,
   "meta_era1": 0.5699102342679108,
   "metalag_era1": 0.5784905383381861,
   "raw_era2": 0.4353858018980317,
   "meta_era2": 0.5699102342679109,
   "metalag_era2": 0.5784905383381861
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 398,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T08:02:12.711860Z",
  "logged": 0.3094165977220578,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.3191273161346456,
   "meta_era1": 0.32113619819200373,
   "metalag_era1": 0.32803497211411264,
   "raw_era2": 0.3094165977220578,
   "meta_era2": 0.32113619819200373,
   "metalag_era2": 0.3280349721141126
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 399,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-23T08:06:00.328602Z",
  "logged": 0.5401737232956798,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.4789735163460056,
   "meta_era1": 0.5401737232956799,
   "metalag_era1": 0.555368684145955,
   "raw_era2": 0.46607817233765325,
   "meta_era2": 0.5401737232956798,
   "metalag_era2": 0.555368684145955
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 400,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-23T08:09:05.685735Z",
  "logged": 0.48950459113492883,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.5086109481857499,
   "meta_era1": 0.6318847615879164,
   "metalag_era1": 0.6299326407549602,
   "raw_era2": 0.48950459113492883,
   "meta_era2": 0.6318847615879165,
   "metalag_era2": 0.6299326407549602
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 400,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-23T08:14:44.787511Z",
  "logged": 0.35718776395357943,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.36561668615377957,
   "meta_era1": 0.39672624418624974,
   "metalag_era1": 0.3894801765541665,
   "raw_era2": 0.35718776395357943,
   "meta_era2": 0.3967262441862498,
   "metalag_era2": 0.3894801765541665
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 402,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-24T04:19:19.137985Z",
  "logged": 0.6181229255965207,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5208780006215575,
   "meta_era1": 0.6181229255965209,
   "metalag_era1": 0.6279371366768685,
   "raw_era2": 0.5007846313228058,
   "meta_era2": 0.6181229255965207,
   "metalag_era2": 0.6279371366768683
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 403,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-24T04:22:36.493665Z",
  "logged": 0.3842462151139059,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.3995370418894803,
   "meta_era1": 0.4594685961127686,
   "metalag_era1": 0.4780283609925098,
   "raw_era2": 0.3842462151139059,
   "meta_era2": 0.4594685961127686,
   "metalag_era2": 0.4780283609925098
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 403,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-24T04:29:32.732038Z",
  "logged": 0.32987458683430526,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.33369864613453715,
   "meta_era1": 0.3205083699092656,
   "metalag_era1": 0.322806799963867,
   "raw_era2": 0.32987458683430526,
   "meta_era2": 0.3205083699092657,
   "metalag_era2": 0.3228067999638671
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 404,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-24T04:34:11.618442Z",
  "logged": 0.5502669258179803,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.44859524210237944,
   "meta_era1": 0.5502669258179803,
   "metalag_era1": 0.5614197465594662,
   "raw_era2": 0.42509544516306375,
   "meta_era2": 0.5502669258179803,
   "metalag_era2": 0.5614197465594664
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 405,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-24T04:38:25.595258Z",
  "logged": 0.39333095554363434,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.40521392376873666,
   "meta_era1": 0.4664899113770528,
   "metalag_era1": 0.48480333173652773,
   "raw_era2": 0.39333095554363434,
   "meta_era2": 0.46648991137705276,
   "metalag_era2": 0.48480333173652773
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 405,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-24T04:44:57.260681Z",
  "logged": 0.4021661290205896,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.4177011991588554,
   "meta_era1": 0.5044136717937548,
   "metalag_era1": 0.46125622878059963,
   "raw_era2": 0.4021661290205896,
   "meta_era2": 0.5044136717937548,
   "metalag_era2": 0.4612562287805996
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 406,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-24T04:49:22.622926Z",
  "logged": 0.49795246998970666,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.42750749967602053,
   "meta_era1": 0.4979524699897067,
   "metalag_era1": 0.5164537729482594,
   "raw_era2": 0.40847531476212334,
   "meta_era2": 0.49795246998970666,
   "metalag_era2": 0.5164537729482596
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 406,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-24T04:54:58.661870Z",
  "logged": 0.4197436312085582,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3616768351840093,
   "meta_era1": 0.4197436312085582,
   "metalag_era1": 0.40837080017090244,
   "raw_era2": 0.3460819400804661,
   "meta_era2": 0.4197436312085582,
   "metalag_era2": 0.40837080017090244
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 407,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-24T04:58:22.989098Z",
  "logged": 0.5124296228311285,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.535525557954746,
   "meta_era1": 0.6627399440311378,
   "metalag_era1": 0.6588960114742239,
   "raw_era2": 0.5124296228311285,
   "meta_era2": 0.6627399440311378,
   "metalag_era2": 0.6588960114742239
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 408,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-24T05:02:37.029084Z",
  "logged": 0.4358575324262768,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.3674626305929019,
   "meta_era1": 0.43585753242627673,
   "metalag_era1": 0.45222124186586715,
   "raw_era2": 0.34750652980075725,
   "meta_era2": 0.4358575324262768,
   "metalag_era2": 0.4522212418658672
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 408,
  "fid": "medium",
  "slot": "designer_1",
  "ts": "2026-02-24T05:08:24.261580Z",
  "logged": 0.36134441779867,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.33434864338796644,
   "meta_era1": 0.36134441779866994,
   "metalag_era1": 0.3607821728323327,
   "raw_era2": 0.3245920228063387,
   "meta_era2": 0.36134441779867,
   "metalag_era2": 0.36078217283233277
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 409,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-24T05:12:25.024912Z",
  "logged": 0.4873418679735241,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.4993340987223074,
   "meta_era1": 0.5507328886626808,
   "metalag_era1": 0.5729025208095595,
   "raw_era2": 0.4873418679735241,
   "meta_era2": 0.5507328886626809,
   "metalag_era2": 0.5729025208095594
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": true
 },
 {
  "design": 409,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-24T05:23:58.931457Z",
  "logged": 0.09415471013050862,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.09221336611695556,
   "meta_era1": 0.07941648315756672,
   "metalag_era1": 0.08747344458288787,
   "raw_era2": 0.09415471013050862,
   "meta_era2": 0.07941648315756672,
   "metalag_era2": 0.08747344458288786
  },
  "threshold": 0.1,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 410,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-24T07:12:42.314793Z",
  "logged": 0.5766390968023175,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.5031035943145313,
   "meta_era1": 0.5766390968023176,
   "metalag_era1": 0.5934135788902256,
   "raw_era2": 0.4842840208872031,
   "meta_era2": 0.5766390968023175,
   "metalag_era2": 0.5934135788902255
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 411,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-24T07:16:16.740520Z",
  "logged": 0.8152807584374377,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.8157625781736347,
   "meta_era1": 0.8459342558111683,
   "metalag_era1": 0.8464304645673246,
   "raw_era2": 0.8152807584374377,
   "meta_era2": 0.8459342558111682,
   "metalag_era2": 0.8464304645673245
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 },
 {
  "design": 412,
  "fid": "low",
  "slot": "designer_1",
  "ts": "2026-02-24T07:20:33.229035Z",
  "logged": 0.5648159767206484,
  "match": "meta_era1",
  "preds": {
   "raw_era1": 0.47207627315504974,
   "meta_era1": 0.5648159767206484,
   "metalag_era1": 0.5745278814170179,
   "raw_era2": 0.45076245528283027,
   "meta_era2": 0.5648159767206484,
   "metalag_era2": 0.5745278814170179
  },
  "threshold": 0.5,
  "promote_logged": false,
  "flip_raw_vs_meta": true
 },
 {
  "design": 413,
  "fid": "low",
  "slot": "designer_2",
  "ts": "2026-02-24T07:25:01.789824Z",
  "logged": 0.3601390849618952,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.3800854051138363,
   "meta_era1": 0.45135930780520167,
   "metalag_era1": 0.46971527795651696,
   "raw_era2": 0.3601390849618952,
   "meta_era2": 0.4513593078052018,
   "metalag_era2": 0.4697152779565171
  },
  "threshold": 0.5,
  "promote_logged": true,
  "flip_raw_vs_meta": false
 },
 {
  "design": 413,
  "fid": "medium",
  "slot": "designer_2",
  "ts": "2026-02-24T07:40:32.549782Z",
  "logged": 0.15362094286395583,
  "match": "raw_era2",
  "preds": {
   "raw_era1": 0.1560658397151047,
   "meta_era1": 0.139534196265557,
   "metalag_era1": 0.1507192016801851,
   "raw_era2": 0.15362094286395583,
   "meta_era2": 0.13953419626555702,
   "metalag_era2": 0.15071920168018513
  },
  "threshold": 0.1,
  "promote_logged": false,
  "flip_raw_vs_meta": false
 }
]

==> anc/data/analysis/prompt_forensics.json <==
{
 "groups": {
  "llm_log/objective_scheduler": {
   "n_rounds": 10,
   "rule_all_present": true,
   "gate_any_present": false,
   "missing": [],
   "gate_hits": []
  },
  "llm_log/meta_agent": {
   "n_rounds": 11,
   "rule_all_present": true,
   "gate_any_present": false,
   "missing": [],
   "gate_hits": []
  },
  "llm_log_workspace_32/objective_scheduler": {
   "n_rounds": 1,
   "rule_all_present": false,
   "gate_any_present": false,
   "missing": [
    [
     "round_1.json",
     "concludes_rule"
    ],
    [
     "round_1.json",
     "advance_rule"
    ],
    [
     "round_1.json",
     "dont_penalize"
    ]
   ],
   "gate_hits": []
  },
  "llm_log_workspace_33/objective_scheduler": {
   "n_rounds": 1,
   "rule_all_present": false,
   "gate_any_present": false,
   "missing": [
    [
     "round_1.json",
     "concludes_rule"
    ],
    [
     "round_1.json",
     "advance_rule"
    ],
    [
     "round_1.json",
     "dont_penalize"
    ]
   ],
   "gate_hits": []
  },
  "llm_log_workspace_33/meta_agent": {
   "n_rounds": 1,
   "rule_all_present": false,
   "gate_any_present": false,
   "missing": [
    [
     "round_1.json",
     "concludes_rule"
    ],
    [
     "round_1.json",
     "advance_rule"
    ],
    [
     "round_1.json",
     "dont_penalize"
    ]
   ],
   "gate_hits": []
  },
  "llm_log_workspace_34/objective_scheduler": {
   "n_rounds": 2,
   "rule_all_present": false,
   "gate_any_present": false,
   "missing": [
    [
     "round_1.json",
     "concludes_rule"
    ],
    [
     "round_1.json",
     "dont_penalize"
    ],
    [
     "round_2.json",
     "concludes_rule"
    ],
    [
     "round_2.json",
     "dont_penalize"
    ]
   ],
   "gate_hits": []
  },
  "llm_log_workspace_34/meta_agent": {
   "n_rounds": 2,
   "rule_all_present": false,
   "gate_any_present": false,
   "missing": [
    [
     "round_1.json",
     "concludes_rule"
    ],
    [
     "round_1.json",
     "dont_penalize"
    ],
    [
     "round_2.json",
     "concludes_rule"
    ],
    [
     "round_2.json",
     "dont_penalize"
    ]
   ],
   "gate_hits": []
  },
  "llm_log_workspace_36/objective_scheduler": {
   "n_rounds": 9,
   "rule_all_present": true,
   "gate_any_present": false,
   "missing": [],
   "gate_hits": []
  },
  "llm_log_workspace_36/meta_agent": {
   "n_rounds": 9,
   "rule_all_present": true,
   "gate_any_present": false,
   "missing": [],
   "gate_hits": []
  },
  "llm_log_workspace_37/objective_scheduler": {
   "n_rounds": 8,
   "rule_all_present": true,
   "gate_any_present": false,
   "missing": [],
   "gate_hits": []
  },
  "llm_log_workspace_37/meta_agent": {
   "n_rounds": 8,
   "rule_all_present": true,
   "gate_any_present": false,
   "missing": [],
   "gate_hits": []
  }
 },
 "quotes": [
  {
   "file": "llm_log/objective_scheduler/round_1.json",
   "message_index": 1,
   "role": "user",
   "char_offset": 6421,
   "excerpt": "weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe "
  },
  {
   "file": "llm_log/meta_agent/round_1.json",
   "message_index": 1,
   "role": "user",
   "char_offset": 3912,
   "excerpt": "You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe "
  }
 ]
}

==> anc/data/analysis/score_matrix.json <==
{"score_matrix": {"0": {"0": 15.524292142098993, "1": 19.307567248762886, "2": 22.224213685063162, "3": 33.11704499174165, "4": 12.0640060336239, "5": 16.511752576046074, "6": 16.566231231990027, "7": 17.189925209025937, "8": 23.44967872727688, "9": 17.18504972507772, "10": 16.39078440103086, "11": 12.673836096661375, "12": 9.371648503087151, "13": 12.172316157260067, "14": 184.16743648655458, "15": 9.93492116262351, "16": 8.612088235371376, "17": 15.36723616831671, "18": 20.825955485664046, "19": 17.26438229555747, "20": 8.603968326403434, "21": 8.248826345316969, "22": 12.659537511820243, "23": 8.065559052581172, "24": 8.13247551006121, "25": 8.095336297437358, "26": 7.847469452335101, "27": 7.781212481745735, "28": 7.858094002003921, "29": 7.901573993361342, "30": 6.5370485446489575, "31": 9.76798784098099, "32": 6.911512262606734, "33": 7.070655512273445, "34": 6.8440453983522405, "35": 9.988243062195469, "36": 6.306488119327821, "37": 7.1467876163438415, "38": 7.045527729021181, "39": 5.380802089436161, "40": 7.094359644275968, "41": 7.706092989341065, "42": 9.264683708644403, "43": 6.673104221771526, "44": 9.786612936698798, "45": 5.393394903018306, "46": 5.628885385039799, "47": 5.360001014067519, "48": 5.637796024858657, "49": 6.741720713458926, "50": 38.252940616937565, "51": 20.875824907520922, "52": 28.70164831811392, "53": 19.25948239714135, "54": 31.241429871801632, "55": 5.5758319997975185, "56": 20.43668497908285, "57": 9.048812530204204, "58": 10.278197799204289, "59": 11.188068319335072, "60": 5.547125289255976, "61": 8.520418559405412, "62": 12.057016365040548, "63": 10.998374081551123, "64": 10.685542555346585, "65": 12.14261667118577, "66": 10.93018281042503, "67": 6.560965321689299, "68": 10.154336699316618, "69": 11.47395491192103, "70": 5.510188325184122, "71": 10.06524703737849, "72": 5.472876025843055, "73": 5.54065568198, "74": 5.462191840064273, "75": 8.025564152962925, "76": 5.588058860050914, "77": 5.473086100408361, "78": 6.518587283548044, "79": 7.886824611044769, "80": 5.5013310200714125, "81": 5.464665978319873, "82": 11.316170997760043, "83": 8.551411871162314, "84": 5.4801682404453755, "85": 5.4215542284909235, "86": 15.524292142098993, "87": 64.84144994913727, "88": 22.42519384542601, "89": 33.26554127607599, "90": 34.22553393267688, "91": 31.73166305191665, "92": 21.4519717151315, "93": 39.44145812608213, "94": 28.210471469203007, "95": 39.23548677823502, "96": 21.62683724063242, "97": 22.346666202903783, "98": 32.330169236818634, "99": 21.33809553365086, "100": 20.649641978340135, "101": 19.703612938389238, "102": 9.602727753104357, "103": 19.783830562258522, "104": 16.7963784815569, "105": 19.08141143023309, "106": 21.583627999097654, "107": 19.746082886811678, "108": 19.135391902114353, "109": 15.524292142098993, "110": 69.48337179959877, "111": 13.00395402521399, "112": 107.60495556008271, "113": 24.606190126521376, "114": 69.63332882014119, "115": 19.691461447289758, "116": 32.25741786160597, "117": 92.45481788357343, "118": 31.274459739445508, "119": 16.99174375258718, "120": 107.11654105309863, "121": 12.93882454088006, "122": 13.718935582176172, "123": 15.570396181531668, "124": 95.72565954091658, "125": 47.27857834495189, "126": 28.438692271083905, "127": 15.312175082609437, "128": 20.24661621580098, "129": 15.524292142098993, "130": 16.46375688345882, "131": 67.01892013304534, "132": 33.28381262946117, "133": 30.05855870999452, "134": 14.052497311151319, "135": 27.82229906873394, "136": 31.593686542487173, "137": 56.638242794930456, "138": 13.149009601522232, "139": 13.809728583098092, "140": 13.814180821461857, "141": 12.49754587978129, "142": 15.524292142098993, "143": 36.9947375346489, "144": 26.424856447998202, "145": 8.031396413473862, "146": 18.249366659443, "147": 12.768906659987795, "148": 9.673582157613207, "149": 13.846157221039489, "150": 15.524292142098993, "151": 16.939970383906385, "152": 37.26390134111855, "153": 33.03398643459217, "154": 17.36680972336699, "155": 18.8935672579333, "156": 14.98155764180791, "157": 20.048935777306855, "158": 21.28094236358004, "159": 31.738902391181966, "160": 19.95353533348711, "161": 14.380685942347915, "162": 19.89046064840693, "163": 19.448663867804033, "164": 15.595617567402403, "165": 8.861553564239607, "166": 19.442578103154407, "167": 11.306733140190122, "168": 9.174287504267873, "169": 15.590150484165127, "170": 9.21225229984004, "171": 6.401878759925783, "172": 9.872774946498465, "173": 9.007969884893757, "174": 8.362074083829286, "175": 10.923879168692283, "176": 6.702659512301237, "177": 6.0852159322647, "178": 15.524292142098993, "179": 17.247555442669924, "180": 500.0, "181": 30.34713655515875, "182": 60.28895615983681, "183": 32.968079842787205, "184": 28.304844909118344, "185": 18.768558209457627, "186": 20.818058841235704, "187": 18.631962292997486, "188": 14.906033011245997, "189": 21.517745055583315, "190": 17.902334234801163, "191": 13.57553519327165, "192": 15.04574915414162, "193": 13.842220516717518, "194": 13.489962318004421, "195": 14.893345459441894, "196": 13.420705269076924, "197": 10.813427138813157, "198": 18.431065303515126, "199": 10.911318208657432, "200": 10.982273774956878, "201": 10.785020476338726, "202": 11.294366892077159, "203": 10.844120994109323, "204": 10.402878797182417, "205": 9.8625038888437, "206": 10.545710183954025, "207": 9.974357047588592, "208": 10.356304752874145, "209": 50.8938363683578, "210": 5.573758073010778, "211": 6.3183982091863236, "212": 18.96233547530902, "213": 5.796007965793729, "214": 20.548579576279156, "215": 5.410162469926709, "216": 19.668227993009708, "217": 5.458762428549707, "218": 19.150767196890225, "219": 7.383324070628145, "220": 6.621116129069695, "221": 15.086503435651448, "222": 5.680524205036031, "223": 12.197747640608032, "224": 29.223510369449887, "225": 14.455785679566864, "226": 30.115033748989713, "227": 17.81795615070678, "228": 7.443900924473338, "229": 14.924728336792262, "230": 7.104946471303464, "231": 12.873833315940026, "232": 18.92502396197707, "233": 14.72957063255962, "234": 7.493589105938803, "235": 5.245592786045962, "236": 5.511989622110927, "237": 10.360124191816915, "238": 5.163188484746855, "239": 8.333926965020414, "240": 5.431102028771666, "241": 13.895454309956232, "242": 6.938874328506217, "243": 14.945103148410192, "244": 6.46318510037912, "245": 7.4910018855402765, "246": 5.696611593938227, "247": 4.849510165734003, "248": 7.13586900514702, "249": 13.572041932512612, "250": 11.11911467325648, "251": 11.864013040101455, "252": 28.347316511045825, "253": 15.107388626326191, "254": 31.190522486736775, "255": 12.234162793580513, "256": 17.23426115481091, "257": 30.120858474593952, "258": 10.322844072007415, "259": 14.373467088047601, "260": 23.789691312698793, "261": 20.37457887600697, "262": 9.705216785243854, "263": 15.069235318095235, "264": 8.004362378940728, "265": 9.54771147744753, "266": 11.353891624762005, "267": 12.041432441196909, "268": 10.231758097156575, "269": 17.05995423642105, "270": 9.319521478750456, "271": 13.788631487493042, "272": 26.755401341354553, "273": 9.538550930531397, "274": 7.032309674142048, "275": 13.203646468469477, "276": 21.506399345639824, "277": 8.916106358767982, "278": 8.315935897262335, "279": 12.063911835038299, "280": 5.751960791987482, "281": 13.353528747195556, "282": 8.413097917142437, "283": 13.666829863366587, "284": 8.83200325708124, "285": 8.326409261509797, "286": 31.209950521621295, "287": 13.256178219766738, "288": 12.905371324890844, "289": 14.953879000092172, "290": 37.013481209127455, "291": 20.827857061210093, "292": 37.466026834311904, "293": 13.37284612308269, "294": 21.644308507842158, "295": 26.419282584949556, "296": 25.39416140186035, "297": 31.69799527818498, "298": 11.45812732216877, "299": 10.460553788878714, "300": 20.953823213423213, "301": 16.615115553517246, "302": 11.608142605800905, "303": 14.486266099763327, "304": 15.121118794459834, "305": 16.32268996579914, "306": 25.365688210605143, "307": 14.384763626957703, "308": 11.4217494629168, "309": 14.574136223736218, "310": 11.259232699945224, "311": 24.69839265377977, "312": 8.83240688178221, "313": 19.694617011296124, "314": 36.88126292169897, "315": 13.49235755558226, "316": 10.78237573648681, "317": 15.520971719684395, "318": 10.02833391600161, "319": 15.482642907653426, "320": 11.506016336024791, "321": 6.28851104585552, "322": 6.2093119366986285, "323": 32.569211889919224, "324": 12.613564405385718, "325": 8.304390540991218, "326": 12.547977653038581, "327": 9.667419930232866, "328": 6.914182791841349, "329": 7.490654208177852, "330": 12.002048313349862, "331": 7.4893009420553796, "332": 5.94347638798258, "333": 8.289344810123552, "334": 12.180416991980024, "335": 7.421846238489269, "336": 12.592835792249298, "337": 7.722419137353009, "338": 14.501774929561218, "339": 5.988573973373491, "340": 4.959674712276125, "341": 135.90957329780568, "342": 8.480782768426353, "343": 16.017751578903574, "344": 9.204996308207859, "345": 6.693578813271736, "346": 9.999794846841022, "347": 4.926827465511197, "348": 15.699507218268796, "349": 11.984055571679535, "350": 30.21049694808298, "351": 266.8275569848428, "352": 9.543833954641759, "353": 4.827866170414323, "354": 9.84181385630113, "355": 5.006406721325105, "356": 10.014662799033657, "357": 5.029714198025202, "358": 16.415394359093273, "359": 12.386617965629792, "360": 9.772972639858535, "361": 4.941278129135255, "362": 6.730175963260452, "363": 5.6409800707821045, "364": 5.3484240595592585, "365": 5.977888187567167, "366": 12.525169689950303, "367": 9.014184081749159, "368": 12.310012720586935, "369": 9.611047392729583, "370": 6.6290141071409066, "371": 8.792389569170895, "372": 12.663236639763902, "373": 13.050693149646373, "374": 5.323772304384356, "375": 10.27989862075664, "376": 16.54398874755123, "377": 10.429716408119988, "378": 16.129356111164643, "379": 12.66041369873299, "380": 5.0445021663396465, "381": 12.162909585353075, "382": 27.583833497026845, "383": 14.39452251587567, "384": 15.882021332593583, "385": 10.352262026641274, "386": 5.137236433380078, "387": 13.313427902773347, "388": 9.030269809946905, "389": 10.416389552517737, "390": 10.227108559571658, "391": 13.223277746929734, "392": 5.141738227309879, "393": 4.932666344000859, "394": 8.756010882917623, "395": 12.511110735153151, "396": 8.65496885615576, "397": 13.745617132181422, "398": 9.750574539684031, "399": 13.515028233206676, "400": 9.527950163776078, "401": 7.132323775356829, "402": 12.260544373433868, "403": 10.198477510517085, "404": 11.713943537109238, "405": 9.650952367135433, "406": 9.226040690177188, "407": 12.684393133232348, "408": 9.115541202290482, "409": 5.123125820763871, "410": 13.622642867333829, "411": 29.935405660219097, "412": 12.679767060985599, "413": 7.3063263617210366}, "1": {"0": 10.099300369051182, "1": 8.97392647652334, "2": 12.66269610298519, "3": 9.897700298855467, "4": 11.091036373128972, "5": 9.153565891263963, "6": 9.042787920442123, "7": 8.303875555274823, "8": 7.800190887946817, "9": 8.670745419451116, "10": 8.848094629798329, "11": 7.591051580068563, "12": 7.974109078053588, "13": 7.967380927029562, "14": 32.91060632054886, "15": 8.445402352532705, "16": 7.995802225674024, "17": 8.176332044134448, "18": 7.996137716241946, "19": 8.32838358978708, "20": 7.635296044778302, "21": 7.579820814736682, "22": 7.604678947654468, "23": 7.598093802865301, "24": 7.636692371508936, "25": 7.7030650745220095, "26": 7.637833277359103, "27": 7.6656605863817715, "28": 7.5661216842857995, "29": 7.667113188971648, "30": 7.53876659708861, "31": 7.4291062230430756, "32": 7.475593615750286, "33": 7.6513898335813995, "34": 7.6230839828398125, "35": 7.727710025764427, "36": 7.517637208447605, "37": 7.448201548586322, "38": 7.548268367932007, "39": 7.3511270401949815, "40": 7.563189577076232, "41": 7.598109831529379, "42": 7.469573291547911, "43": 7.502571561190313, "44": 7.571466885475856, "45": 7.351961877479783, "46": 7.593677114040071, "47": 7.483107520723155, "48": 7.518139537001878, "49": 10.560822032040578, "50": 10.789896193234036, "51": 9.507085634597708, "52": 10.212367946342955, "53": 9.246302345300355, "54": 9.675783420090854, "55": 8.43500483706431, "56": 8.984798979965264, "57": 8.48340951262036, "58": 8.333336393491106, "59": 8.62873138197261, "60": 8.335168008262977, "61": 8.419275323760091, "62": 8.491386798267383, "63": 8.542813513100477, "64": 8.279023774153515, "65": 8.405944205136972, "66": 8.460324439197723, "67": 8.34352856871293, "68": 8.277775899590193, "69": 8.33228277280635, "70": 8.162111422051778, "71": 8.406154873685797, "72": 8.084273028558961, "73": 8.236869473273858, "74": 8.331175791467263, "75": 8.359516557030236, "76": 8.47682837726363, "77": 8.111018032622693, "78": 8.49651770041152, "79": 8.331236232407935, "80": 8.079858433650546, "81": 8.274117458568254, "82": 8.349423199530094, "83": 8.286664601061606, "84": 8.219929712475405, "85": 8.035400659310271, "86": 10.099300369051182, "87": 11.927883821583071, "88": 10.713557626703212, "89": 8.806752118133655, "90": 8.75309670023022, "91": 8.76146638944589, "92": 9.51168060209929, "93": 9.54690684481605, "94": 8.978187843993632, "95": 11.929835047965902, "96": 10.49966445585767, "97": 9.071183651539615, "98": 8.941872012378425, "99": 9.924576846606755, "100": 9.78993543125338, "101": 8.890660388374092, "102": 12.141625053235746, "103": 9.32252985544965, "104": 9.131539710289864, "105": 10.051976749660302, "106": 9.681997256793842, "107": 9.627236089878151, "108": 9.124528425096495, "109": 10.099300369051182, "110": 12.616041288073632, "111": 12.942652072970738, "112": 13.456168010254292, "113": 9.884780123056025, "114": 12.249879071312073, "115": 9.39018431442645, "116": 8.67350121593068, "117": 14.966808767822055, "118": 9.051594440830527, "119": 11.233181304758459, "120": 18.414787236837007, "121": 8.582625292298971, "122": 10.857554064023889, "123": 9.262359151875176, "124": 19.650994573150136, "125": 10.28994702262993, "126": 9.22811078453397, "127": 8.469920225210233, "128": 8.977977106630293, "129": 10.099300369051182, "130": 11.167064309981535, "131": 12.206380211122273, "132": 8.75346802431572, "133": 9.00760493349589, "134": 11.138605732476485, "135": 8.803475315260869, "136": 8.963596277906312, "137": 8.900273776022187, "138": 8.059592501509151, "139": 8.572476467422426, "140": 8.426132301811446, "141": 8.978471785578629, "142": 10.099300369051182, "143": 13.245750932343604, "144": 12.48668095011259, "145": 11.653495664050407, "146": 10.560210836409901, "147": 11.782751482727955, "148": 11.395671623850966, "149": 10.643325994478236, "150": 10.099300369051182, "151": 11.966481488301978, "152": 11.396492537075101, "153": 9.224018122156025, "154": 9.164535215483701, "155": 9.434982942147094, "156": 10.152906722051831, "157": 9.449233306318337, "158": 9.573539655829249, "159": 9.407110674480524, "160": 8.56173862029853, "161": 9.042013123682132, "162": 9.177987917530617, "163": 10.162930890533024, "164": 10.657385287473224, "165": 9.414403057471365, "166": 9.527711424943364, "167": 9.47476935859281, "168": 9.337166490869675, "169": 10.316684455767046, "170": 9.424024065150414, "171": 9.10867402663601, "172": 8.920418466023728, "173": 9.251284666156321, "174": 10.223161569647072, "175": 9.105670506134032, "176": 9.23542745963259, "177": 9.100150528351206, "178": 10.099300369051182, "179": 12.040220427186986, "180": 500.0, "181": 8.44686912476349, "182": 13.697616623799778, "183": 9.724171015783282, "184": 8.620029720646663, "185": 9.836120721823633, "186": 9.141564632919918, "187": 9.572529111146546, "188": 10.214773654913143, "189": 9.96294190238007, "190": 9.42440829359183, "191": 10.146252990234597, "192": 10.141703653136332, "193": 10.829165269629563, "194": 10.537294289629411, "195": 9.816186418039113, "196": 10.145253343522048, "197": 8.739576640564145, "198": 9.650406150952925, "199": 8.679851859137123, "200": 8.390793832746288, "201": 7.923681909286066, "202": 8.821420462659125, "203": 8.942398832621423, "204": 8.015857213604114, "205": 7.605966558698512, "206": 7.907070594739591, "207": 7.518268943944367, "208": 8.04790814100202, "209": 9.543740274181436, "210": 7.377099264198473, "211": 7.521458261030405, "212": 8.603320495977103, "213": 7.323710358180087, "214": 8.871133889901971, "215": 7.206874829942095, "216": 8.766806164652914, "217": 7.517856240628745, "218": 8.702221851689625, "219": 7.300888675043643, "220": 7.281688930212325, "221": 7.502287722000883, "222": 7.302411819149324, "223": 7.4744769500636385, "224": 9.588034856622182, "225": 7.330579895793677, "226": 8.728545914430608, "227": 8.666273293298277, "228": 7.438509007808678, "229": 7.587049215623784, "230": 7.485639796305183, "231": 7.44982831750703, "232": 8.735076489378345, "233": 7.502745411355761, "234": 7.5092918547090814, "235": 7.252520967538226, "236": 7.467745517092857, "237": 7.492594308726348, "238": 7.62797605581393, "239": 7.358322224101861, "240": 7.693853586885739, "241": 7.3290170276611635, "242": 7.517517809871108, "243": 7.879704262911162, "244": 7.4598583094662425, "245": 7.451738560620955, "246": 7.359761387067319, "247": 7.6505017205622154, "248": 7.490887622996962, "249": 7.614479007476505, "250": 7.484852026775594, "251": 7.377667315388153, "252": 9.35306050501102, "253": 7.208942419710003, "254": 8.938153079630062, "255": 7.359343560400409, "256": 7.7786991965139185, "257": 8.815397493622939, "258": 7.514180723314591, "259": 7.517652114308245, "260": 10.392389530493507, "261": 8.367782034247945, "262": 7.586477270103455, "263": 7.529865609154514, "264": 7.357020786532482, "265": 7.545806822375396, "266": 7.853039304192796, "267": 7.457754831005653, "268": 7.670228694873087, "269": 7.635531808402126, "270": 7.402206793271496, "271": 7.553497387813233, "272": 9.051078211594914, "273": 7.512436509218303, "274": 7.508893976667595, "275": 7.2150103588647445, "276": 9.045462831388516, "277": 7.355231839157244, "278": 7.554872311682598, "279": 7.573375712994553, "280": 7.427561048132251, "281": 7.480806524709591, "282": 7.744965015364124, "283": 7.706717608664732, "284": 7.5118847140807326, "285": 7.462192989601036, "286": 8.75978661106368, "287": 7.296320806240359, "288": 8.268181027007863, "289": 7.312448044241967, "290": 10.5810543593152, "291": 8.869688988015282, "292": 11.242422938723116, "293": 7.581455377587586, "294": 8.875898256773764, "295": 9.088150194362271, "296": 9.00375067171449, "297": 9.075489362777716, "298": 7.786562758837335, "299": 7.551465186616197, "300": 8.782351043948928, "301": 8.800623345116247, "302": 7.50699159484378, "303": 7.334393650184537, "304": 7.639451860246617, "305": 7.692268106320621, "306": 9.034374285714911, "307": 7.346471309530963, "308": 7.566468190337631, "309": 7.345360804847622, "310": 7.49717119038198, "311": 10.206975974465408, "312": 7.507480132624923, "313": 8.490897598308269, "314": 10.600376453335162, "315": 7.639098145348161, "316": 7.700994659304141, "317": 7.022261243726686, "318": 7.271172514764003, "319": 7.50699522648646, "320": 7.467173969282284, "321": 7.177324972583319, "322": 7.018618428751774, "323": 9.287067789739181, "324": 7.300243719604775, "325": 7.656632660243601, "326": 7.281860593080059, "327": 7.5877374861842215, "328": 7.165234169587068, "329": 7.456669389247779, "330": 7.1695915293570485, "331": 7.416681043055372, "332": 7.080341812799541, "333": 7.537728787124823, "334": 7.421928915848636, "335": 7.487614135037489, "336": 7.037337528381735, "337": 7.551856453765898, "338": 7.225288856899798, "339": 7.215690398878908, "340": 6.728831121386794, "341": 31.872211494324137, "342": 7.530988298282154, "343": 6.976782930071922, "344": 7.544538465682107, "345": 6.931411675475062, "346": 7.224548952758825, "347": 6.784886832031396, "348": 7.3452127104715315, "349": 6.803691378786415, "350": 8.751799976605176, "351": 49.684498705222474, "352": 7.289133513613112, "353": 6.9495630721933255, "354": 7.600428236219248, "355": 6.898869080316417, "356": 7.5648737652516, "357": 6.793932202894294, "358": 7.623032417662309, "359": 7.138328850296555, "360": 7.679968849885529, "361": 6.967937485105427, "362": 6.998314342752724, "363": 7.153886697315831, "364": 6.790498194645699, "365": 7.169149078516251, "366": 7.077076404890101, "367": 8.123033510457022, "368": 7.301140040608978, "369": 7.1805463244453875, "370": 6.979812682798942, "371": 7.215958280980736, "372": 7.213753086286059, "373": 7.1667473384965215, "374": 6.907156371363347, "375": 7.221445939958476, "376": 7.497348831022558, "377": 7.078145190673283, "378": 7.159555346553896, "379": 7.133073104688669, "380": 7.399266095637101, "381": 7.332706391783383, "382": 10.799148541751805, "383": 7.651819094936455, "384": 7.563249706055261, "385": 6.988937743748609, "386": 7.3444692583515305, "387": 7.384748492525085, "388": 8.058854705399291, "389": 7.505558245317796, "390": 7.31400778010022, "391": 7.275096071719219, "392": 7.296627101294636, "393": 7.3144947471902935, "394": 8.074527281588985, "395": 7.556556090366343, "396": 7.3968241013670495, "397": 7.591780620242933, "398": 6.9665490298219215, "399": 7.4652527482038735, "400": 7.398031231592186, "401": 7.102241360047112, "402": 7.514095458951099, "403": 7.247392812220469, "404": 7.280252790845922, "405": 7.216708653045784, "406": 7.187214444249125, "407": 7.187230151399056, "408": 7.00678564745627, "409": 7.365883102017091, "410": 7.2667193170488575, "411": 9.267710151197914, "412": 7.2076707320009605, "413": 7.1693568980400535}, "2": {"0": 13.712495496655142, "1": 20.43635048872068, "2": 517796.0720318556, "3": 33.55019556788439, "4": 9.35476461488329, "5": 16.90338936288957, "6": 17.008116077207056, "7": 17.852091656532604, "8": 24.852162174614868, "9": 17.883742960864193, "10": 15.994920478084355, "11": 11.216611848694846, "12": 7.480395316145355, "13": 11.816378752099121, "14": 195.08497297248934, "15": 8.074056486806189, "16": 7.3804374599667, "17": 14.803659958726216, "18": 22.306761956893244, "19": 17.985989504994098, "20": 7.393990912420044, "21": 7.1034967582900315, "22": 11.35644562502132, "23": 7.248499952629713, "24": 7.662213407829652, "25": 7.3615147438620365, "26": 7.52365912720086, "27": 7.188798599873317, "28": 7.0454019920965445, "29": 7.36327613471635, "30": 6.438370467663869, "31": 7.472609067180447, "32": 6.745878215665596, "33": 6.6270058703956245, "34": 6.336755137249422, "35": 7.428736051817818, "36": 6.702452160281256, "37": 6.749025892226908, "38": 7.0178807557448994, "39": 6.493116012605174, "40": 7.128357722673241, "41": 6.140729019249213, "42": 6.723496054934676, "43": 6.609092745218909, "44": 7.384797693176089, "45": 6.263364719937098, "46": 6.065865016075757, "47": 6.219575062432542, "48": 6.410365985688849, "49": 7.407297159090649, "50": 857893.9549166178, "51": 20.511813646970538, "52": 30.097958515219034, "53": 18.16801356501957, "54": 32.541377926339905, "55": 6.4877966371878335, "56": 19.655537354700485, "57": 6.946570516136184, "58": 7.482256842446187, "59": 7.716242658643411, "60": 6.532019434937099, "61": 6.9514649458781825, "62": 8.506738003979297, "63": 7.611791771623426, "64": 7.690421320602253, "65": 9.080359961194892, "66": 7.887935847455549, "67": 6.968298927220991, "68": 7.6034284174520685, "69": 8.001553710293786, "70": 6.3884839423491, "71": 7.5621729207461765, "72": 6.841882249995149, "73": 6.540042821246914, "74": 6.654684650434435, "75": 6.908993030408104, "76": 6.814199090773641, "77": 6.826298219355687, "78": 7.288269825991786, "79": 6.863170354502831, "80": 7.054408979150064, "81": 6.654774145851711, "82": 8.203735532610708, "83": 6.750971425156762, "84": 6.436542525216001, "85": 6.240483374844478, "86": 13.712495496655142, "87": 67.58922746637353, "88": 600913.825221346, "89": 35.092620230507045, "90": 36.11292014168538, "91": 32.586982776580975, "92": 20.89489539859091, "93": 41.451824225691595, "94": 29.73764778663607, "95": 41.23846177221526, "96": 21.352826778795837, "97": 22.278800631034144, "98": 33.318323154469574, "99": 20.559849796356957, "100": 19.986528522215107, "101": 18.86380923937501, "102": 8.398994569828309, "103": 18.402927666170676, "104": 16.591316792690293, "105": 18.31930519953691, "106": 21.879443938471354, "107": 18.38123240000736, "108": 18.322143662709937, "109": 13.712495496655142, "110": 72.19442403164777, "111": 9.35323540507119, "112": 111.66934209311059, "113": 25.277844528949082, "114": 72.22598964610133, "115": 18.512785899122328, "116": 33.56439651023837, "117": 95.44860393270284, "118": 32.27697321512444, "119": 15.317533588329784, "120": 110.31170623662922, "121": 10.99643368455083, "122": 10.95296029022877, "123": 15.526345385109716, "124": 98.88836722851207, "125": 49.51172441772776, "126": 30.558037343111558, "127": 14.14774136330768, "128": 19.302673095429554, "129": 13.712495496655142, "130": 14.45527296531965, "131": 69.45723582104254, "132": 34.94787141505666, "133": 30.892330351531346, "134": 12.103099703333163, "135": 28.71666308664581, "136": 32.840019832070034, "137": 59.64649245336062, "138": 11.339022208579719, "139": 11.963021531758637, "140": 11.807463154675304, "141": 10.749553009135617, "142": 13.712495496655142, "143": 37.91631257139648, "144": 26.4980771927545, "145": 8.073561747030467, "146": 18.2405366946314, "147": 11.553815119428963, "148": 8.708831075134999, "149": 11.10137109183193, "150": 13.712495496655142, "151": 14.165993346326795, "152": 38.89537607911305, "153": 34.28696355764805, "154": 16.254609566091702, "155": 17.846715075208653, "156": 12.99141085013285, "157": 19.30227896956384, "158": 20.75781321539141, "159": 32.39917432389907, "160": 19.50550428033446, "161": 12.551722351812177, "162": 18.845949669910894, "163": 18.553922620149656, "164": 13.908351640981373, "165": 7.372316523280889, "166": 18.283191920046743, "167": 8.314601339917896, "168": 7.082722890731722, "169": 13.783839663966717, "170": 7.225395211114845, "171": 7.251773768994484, "172": 7.057980933912972, "173": 8.052013569640678, "174": 8.084904371289838, "175": 7.738020732222803, "176": 7.253029237726312, "177": 6.910853004931244, "178": 13.712495496655142, "179": 15.520985413465565, "180": 12.212848687189787, "181": 31.555333597721624, "182": 62.7674500769592, "183": 34.3828879384844, "184": 29.52982490069747, "185": 20.133053206773564, "186": 914953.4118060102, "187": 19.96217524205897, "188": 15.357304709840381, "189": 972120.6615425668, "190": 19.066209832239128, "191": 178245.81022804332, "192": 15.326362009889824, "193": 548166.8556288128, "194": 567035.0535622563, "195": 15.458876067151099, "196": 426589.83159799373, "197": 11.416750468223489, "198": 19.827084577589144, "199": 10.793421000522713, "200": 11.729327049600068, "201": 11.15377831085534, "202": 11.952345201164821, "203": 10.185887411920625, "204": 9.475300130629954, "205": 8.536127580989193, "206": 10.138063579364243, "207": 8.96946335229113, "208": 9.424361345354711, "209": 52.197255344596826, "210": 6.681228407770814, "211": 6.4079028008949654, "212": 17.654005047486603, "213": 6.329270188129342, "214": 18.76583402801966, "215": 6.348228753040815, "216": 18.226861120654835, "217": 6.58110760717782, "218": 18.0557985712543, "219": 6.6986197201132995, "220": 6.786906779546872, "221": 14.601271993542753, "222": 6.31791886942684, "223": 11.26813598554152, "224": 29.224269693400185, "225": 13.8324058353779, "226": 31.279715854664257, "227": 17.633874304274407, "228": 7.055412319349094, "229": 13.770204188467362, "230": 6.836573773000404, "231": 11.837524757092488, "232": 18.352309074540475, "233": 13.59665204109235, "234": 6.560756560560645, "235": 6.265583393166981, "236": 6.614468784751114, "237": 9.930626466975102, "238": 6.0197296361352155, "239": 8.650585486026417, "240": 5.862390052753012, "241": 12.522107848355036, "242": 6.177710640769446, "243": 13.595966731748687, "244": 6.133180036463847, "245": 5.862942306933133, "246": 6.468027180203813, "247": 6.6418338894097895, "248": 7.1064315683687935, "249": 12.791758840039758, "250": 10.150047178073654, "251": 10.98415527590808, "252": 27.9696644915356, "253": 15.050472717396604, "254": 32.38759703592939, "255": 11.110938968921914, "256": 16.90650400595053, "257": 31.11569203055723, "258": 7.824407112912231, "259": 12.773051373195331, "260": 24.09919058744319, "261": 20.687226256821315, "262": 7.032015334474835, "263": 13.754311792582547, "264": 6.848031749923764, "265": 9.849491111931671, "266": 9.425825063102927, "267": 10.873731000871159, "268": 7.747482848925029, "269": 17.3393821421979, "270": 6.930539262492977, "271": 12.44035747443337, "272": 26.501920189324387, "273": 9.070922232569385, "274": 7.028467611458881, "275": 12.247038772440796, "276": 20.04584265140049, "277": 8.440621200429725, "278": 7.2667546903362075, "279": 10.983237509983182, "280": 6.588763984043593, "281": 11.812167704579492, "282": 6.26939158464101, "283": 12.6153534547125, "284": 6.6419971243714935, "285": 9.49282177690635, "286": 32.485109586197886, "287": 12.228800783345331, "288": 11.871042063336242, "289": 14.491021146419886, "290": 39.00532237520094, "291": 19.190972548221463, "292": 39.362309299151086, "293": 12.337482075892819, "294": 21.80972968726361, "295": 27.103673491458157, "296": 25.783805661159725, "297": 32.925803157703015, "298": 10.016325947539068, "299": 9.04798016916581, "300": 19.470414566453112, "301": 17.325305366595526, "302": 10.523059766629975, "303": 13.827120534593902, "304": 13.885380126681294, "305": 15.596350237714162, "306": 26.717840804153347, "307": 13.67499958380302, "308": 10.276229988927955, "309": 13.2708958537746, "310": 10.182289956393422, "311": 25.50271591951514, "312": 7.119574374713166, "313": 18.14250307862693, "314": 37.74543284798649, "315": 12.21201564416976, "316": 8.911205417867121, "317": 15.668105044034526, "318": 7.944698896036381, "319": 15.003408844767797, "320": 10.8616802506057, "321": 6.481448793092511, "322": 5.937450630309542, "323": 33.833620632152794, "324": 10.525171240220608, "325": 6.465247190059795, "326": 10.140300942889581, "327": 7.0593792715485035, "328": 6.5149814428837765, "329": 6.951406952477037, "330": 9.697990195327723, "331": 6.926987235700366, "332": 6.284916691319356, "333": 6.8739925345426, "334": 9.767238665933823, "335": 6.862087536127921, "336": 10.334222798698026, "337": 6.95845329516064, "338": 14.093288907468768, "339": 6.435762337008375, "340": 5.435368721121744, "341": 178.41704070428165, "342": 7.189021327091529, "343": 14.829117304441196, "344": 6.86974912232823, "345": 6.3092428718018585, "346": 8.243671813434103, "347": 5.5551823200524115, "348": 15.21422205422102, "349": 10.365061106921523, "350": 30.9300617880773, "351": 275.15490420318173, "352": 7.066483461041059, "353": 5.261614307277952, "354": 7.448526580638419, "355": 5.571944568012134, "356": 7.775115434993374, "357": 5.519005968760457, "358": 16.510725471590142, "359": 9.959964078627474, "360": 7.252732869458014, "361": 5.488995717068473, "362": 6.4221965226931275, "363": 5.840778853139584, "364": 5.801802695968563, "365": 6.470722601700499, "366": 10.519933667618586, "367": 8.34254954949444, "368": 10.515510643738082, "369": 7.75848854768324, "370": 6.587566999299012, "371": 7.132384276105837, "372": 10.826315979710149, "373": 11.435328093578226, "374": 5.939056024923158, "375": 8.975651601419193, "376": 15.31230495869754, "377": 9.647836911894174, "378": 14.688849739110971, "379": 11.272018209401015, "380": 6.056026334953848, "381": 10.625101416580202, "382": 28.779038535408507, "383": 13.273622758843047, "384": 14.42615182451651, "385": 7.9882068744984815, "386": 5.923914830840927, "387": 11.693603601067778, "388": 8.556518533630578, "389": 9.758088541485227, "390": 8.89338337244028, "391": 11.408184414647145, "392": 5.843313927985362, "393": 6.221225023807402, "394": 7.539643703552246, "395": 11.399944593790751, "396": 7.231895062332816, "397": 12.196581787454218, "398": 8.807156202193026, "399": 11.928978275674707, "400": 7.447128251209124, "401": 6.263989071649098, "402": 10.63784911172643, "403": 8.783057935673408, "404": 9.433512526259003, "405": 8.120351621375471, "406": 7.568940626256826, "407": 10.861251894362976, "408": 7.273616571416061, "409": 5.830967768166305, "410": 12.65875578737299, "411": 31.10132886719616, "412": 11.048618579858362, "413": 6.464183139708986}, "3": {"0": 12.60031263592603, "1": 11.987817291857592, "2": 29.068445748831017, "3": 17.19383251568444, "4": 52.756392315156134, "5": 28.331523313450532, "6": 25.24181344369915, "7": 13.498322559342114, "8": 11.690863684036254, "9": 14.084293723075906, "10": 10.914116701419491, "11": 7.218353098791133, "12": 7.388642568073828, "13": 9.442825816431514, "14": null, "15": 7.375901393189611, "16": 7.352621876841643, "17": 7.394821761912567, "18": 16.989952088490778, "19": 13.648483772570941, "20": 7.33474240805885, "21": 6.852470015361546, "22": 10.900227645986709, "23": 7.887473817244727, "24": 10.98025179324505, "25": 7.722037305593033, "26": 7.429911180095978, "27": 7.503276337237357, "28": 7.496095462744659, "29": 7.390583703090339, "30": 7.268955452391236, "31": 8.969552648138501, "32": 7.300573778361745, "33": 7.224637746911348, "34": 7.21027427658044, "35": 6.950689876063898, "36": 7.267553452339287, "37": 7.237718840823257, "38": 7.248815313052635, "39": 7.215803394729176, "40": 7.263071958531177, "41": 8.424101196103221, "42": 6.905041945283843, "43": 7.277138034217283, "44": 8.596828795034215, "45": 7.203843511628751, "46": 7.141622589714446, "47": 7.202453054830614, "48": 6.76649947319722, "49": 8.157797909071249, "50": 64.23295316740946, "51": 9.358720634125621, "52": 35.69264507508609, "53": 9.171612861560819, "54": 19.531727962830807, "55": 7.180803193671121, "56": 8.1192422388959, "57": 7.219478244095307, "58": 7.228916892348755, "59": 7.214087371679126, "60": 7.192272349512287, "61": 7.231361823468718, "62": 7.200213824241866, "63": 7.208562177696419, "64": 7.221297287254588, "65": 7.2510160355557804, "66": 7.253103076472042, "67": 7.224030699488007, "68": 7.255075592431679, "69": 7.196698233518898, "70": 7.146471808100404, "71": 7.247768679357157, "72": 7.197494604915501, "73": 7.2093523674399425, "74": 7.246129688242009, "75": 7.248072115490207, "76": 7.245883355470275, "77": 7.2009863493978274, "78": 7.272333359825051, "79": 7.2020797087703174, "80": 7.193048983507316, "81": 7.233394072608678, "82": 7.238174944316648, "83": 7.192520104706576, "84": 7.169173596820458, "85": 7.174446801588959, "86": 12.60031263592603, "87": 104.00302824825263, "88": 31.037304757401568, "89": 17.34471273850039, "90": 19.73920373261864, "91": 18.628880929807927, "92": 10.658709817684874, "93": 26.974494939879307, "94": 16.077977347370304, "95": 77.4057184689561, "96": 26.373232415787445, "97": 9.855332982119197, "98": 19.42251028764135, "99": 11.617222452906713, "100": 10.809634032314984, "101": 11.303175375598489, "102": 46.12087140487016, "103": 7.5779160701352275, "104": 10.1155278241781, "105": 9.289987809256328, "106": 12.384133449783405, "107": 7.844833208364338, "108": 8.395464758465845, "109": 12.60031263592603, "110": 125.74592709989793, "111": 30.32039772153522, "112": 166.78566082678816, "113": 44.21636323102036, "114": 139.49955624830125, "115": 8.134476950177293, "116": 16.920113666159796, "117": 179.32484694067819, "118": 14.373377996049838, "119": 24.635165793168767, "120": 193.91201108370657, "121": 9.625351023705447, "122": 18.102470076186812, "123": 9.453077762643883, "124": 147.55456128390017, "125": 60.562200970613354, "126": 18.987614801518394, "127": 10.02859575288824, "128": 8.297793189038178, "129": 12.60031263592603, "130": 41.86738623432224, "131": 99.31131454451831, "132": 19.465197097992725, "133": 16.64966754219875, "134": 11.260473163754007, "135": 17.264850100065356, "136": 17.4832401104773, "137": 48.54456824823525, "138": 10.480801255665948, "139": 10.547816756811883, "140": 9.914629425790118, "141": 18.630955747381194, "142": 12.60031263592603, "143": 70.24227992081705, "144": 40.98678746519, "145": 35.428644993474464, "146": 7.782930984472448, "147": 38.3181289350063, "148": 42.314148084741866, "149": 7.583654547230384, "150": 12.60031263592603, "151": 43.1857128698018, "152": 43.7765439480729, "153": 15.230815022439955, "154": 8.675684828946611, "155": 8.97989863750335, "156": 23.113952458974754, "157": 9.927116389198003, "158": 15.1484770278013, "159": 19.238434797146773, "160": 9.244149824116919, "161": 7.521551755228847, "162": 8.5826260858507, "163": 8.602733829594442, "164": 33.826109132561555, "165": 7.451323115660407, "166": 9.302545909131927, "167": 7.488214827873618, "168": 7.43844057226186, "169": 19.87798062378682, "170": 7.3582082795766075, "171": 7.405271946869506, "172": 7.358904822986974, "173": 7.509149852124072, "174": 29.251014362056335, "175": 7.396029430568444, "176": 7.380889996998688, "177": 7.352378211228681, "178": 12.60031263592603, "179": 30.70849476206454, "180": 500.0, "181": 18.916231107735914, "182": 89.99845181181627, "183": 37.230108688760275, "184": 19.04696425092566, "185": 56.726101798894206, "186": 17.907309239182666, "187": 49.97969283915932, "188": 43.359875411897065, "189": 19.828776956939095, "190": 22.219349084636615, "191": 30.34663628743701, "192": 51.07324270585838, "193": 60.150376979700155, "194": 51.378837115890526, "195": 49.25128269870309, "196": 43.30996087526046, "197": 20.195807153662027, "198": 65.02957956480535, "199": 17.693061650606737, "200": 16.51801223476001, "201": 13.142307929558813, "202": 32.81680713778604, "203": 20.21616074878577, "204": 10.992598005508478, "205": 10.292951100375024, "206": 12.688206272611742, "207": 12.217572024079711, "208": 10.824129620977459, "209": 38.487969746907915, "210": 6.548994921775042, "211": 6.574370733528516, "212": 10.79464048955732, "213": 6.553101741643735, "214": 10.824667551060344, "215": 6.532886908383379, "216": 10.743658728204316, "217": 10.162901841661364, "218": 10.905053984014485, "219": 6.566311651709032, "220": 10.355480660531246, "221": 7.1252934829728245, "222": 6.532136396283551, "223": 7.256056095969733, "224": 17.371678769136093, "225": 6.950397880061683, "226": 19.156002064827884, "227": 10.886572608742862, "228": 6.628300409015575, "229": 6.956021173561461, "230": 6.574726567467051, "231": 6.881106130287342, "232": 11.209466100399114, "233": 6.975692749377915, "234": 6.6082836220915215, "235": 6.512496546381829, "236": 10.264982611454231, "237": 6.962035998984122, "238": 6.54225040627878, "239": 6.886594563238466, "240": 6.521897229918846, "241": 7.058309826581417, "242": 6.542189678421326, "243": 7.382656076682145, "244": 6.533913968042898, "245": 7.5617001854408805, "246": 10.091730557389193, "247": 6.993081731217425, "248": 6.652105123677616, "249": 7.0107112689525835, "250": 9.917366480074227, "251": 7.00740818579513, "252": 18.336351831968358, "253": 6.976797870892867, "254": 15.025985005857923, "255": 7.119395791084873, "256": 7.195850854858166, "257": 13.923175893171319, "258": 8.578132350382745, "259": 6.932926057222864, "260": 46.368248209182255, "261": 11.689883119910741, "262": 8.760309013184417, "263": 7.131763712452912, "264": 8.719095327258334, "265": 6.9750294201236045, "266": 9.812718153334952, "267": 7.0010743586578315, "268": 9.375288061711279, "269": 7.008015533460858, "270": 8.780794387847335, "271": 6.877529767325687, "272": 17.025363915179586, "273": 7.009260485403621, "274": 6.647188476021403, "275": 6.937551819926382, "276": 10.620188437343808, "277": 6.811492687865074, "278": 8.912975856235686, "279": 6.906682724868792, "280": 10.13324720664567, "281": 6.99925897604591, "282": 8.415856147814905, "283": 6.961298781540066, "284": 8.756339444508589, "285": 6.918995316955354, "286": 14.749341951157351, "287": 7.080595369892316, "288": 19.241944878313085, "289": 7.16000831858971, "290": 46.92340946911351, "291": 10.983495808260432, "292": 57.98328907233601, "293": 6.881774696380303, "294": 12.05634459091753, "295": 16.58492255951746, "296": 12.130996831573016, "297": 17.535882838385, "298": 9.939878721049752, "299": 6.827330304011581, "300": 11.211329161414708, "301": 10.884780355815584, "302": 9.212781965871926, "303": 6.894962880966203, "304": 7.0721462255965, "305": 7.0456318070734465, "306": 16.893636581086607, "307": 7.169457512051654, "308": 9.362183437515801, "309": 7.025958668799477, "310": 9.004264923973375, "311": 44.59565379559764, "312": 9.012803186045698, "313": 10.628887492466868, "314": 17.078634968043925, "315": 6.872310057593743, "316": 8.91696731014216, "317": 7.097864245554308, "318": 8.95126480982852, "319": 6.963844122401682, "320": 9.934014912686601, "321": 10.162813783012327, "322": 6.495431360318538, "323": 15.994074996732817, "324": 6.632549255010526, "325": 8.485578882178158, "326": 6.73101920663989, "327": 8.542506643127112, "328": 6.545070423564217, "329": 6.648270444473162, "330": 6.7823655785604, "331": 6.700446952451978, "332": 6.500487363188218, "333": 8.656212402671832, "334": 6.796524735026705, "335": 6.680271269093083, "336": 6.66880642157792, "337": 8.779443754966865, "338": 6.887466431333728, "339": 7.321143199275897, "340": 9.505976043894353, "341": null, "342": 8.949621361875026, "343": 10.162645228551433, "344": 8.603250119206143, "345": 6.469360803969463, "346": 8.84480089781871, "347": 6.915366435274914, "348": 6.929272784018265, "349": 6.554223890931064, "350": 19.34932785092796, "351": null, "352": 8.632796148782935, "353": 6.891092844448363, "354": 8.95999914993348, "355": 6.9052343938610985, "356": 8.989413701062885, "357": 6.910968073539701, "358": 7.188449481813793, "359": 6.631478116525109, "360": 8.90817781928986, "361": 6.902895400812256, "362": 6.470407641504938, "363": 6.510808460553602, "364": 6.96011345430353, "365": 6.524901711853561, "366": 6.5569733306942375, "367": 37.773705245628875, "368": 6.483774457824584, "369": 9.125747181896042, "370": 6.49543899939574, "371": 8.743524758100373, "372": 6.650007096187157, "373": 7.010849569459577, "374": 6.963132095993965, "375": 9.651284972830876, "376": 10.23580715501881, "377": 9.740945736331003, "378": 10.118715155866706, "379": 6.916572682773368, "380": 6.52733679838015, "381": 6.820644403528526, "382": 69.42027853163157, "383": 6.983185345857952, "384": 10.210368357096566, "385": 5.949260742090576, "386": 6.959616067951626, "387": 7.024753204600788, "388": 21.439374812130467, "389": 6.83103199811823, "390": 9.28520969245101, "391": 6.7765151158829635, "392": 6.942820244478989, "393": 6.516586663873271, "394": 23.817075079787358, "395": 6.933263122042002, "396": 9.025400974858973, "397": 6.943663118002232, "398": 9.193041286718056, "399": 6.854207545828408, "400": 9.354896897980934, "401": 6.542759733564798, "402": 6.861896766912247, "403": 9.60573972579704, "404": 6.657866046733218, "405": 9.641023217479702, "406": 9.357802987715996, "407": 6.906905235640627, "408": 10.34716138970957, "409": 6.9349119604825376, "410": 6.927212598885433, "411": 17.7593630959755, "412": 6.942517368821134, "413": 6.5968257079965404}, "4": {"0": 27.448909376573436, "1": 33.12826565840868, "2": 40.737064236950815, "3": 33.64868963603074, "4": 53.04799739097836, "5": 39.72874954606966, "6": 38.055480940457635, "7": 31.323514955209763, "8": 33.12126786815348, "9": 31.343790863514318, "10": 29.426962496948942, "11": 24.453933533281358, "12": 20.358902059035287, "13": 25.91143762289175, "14": 43.56070003660744, "15": 21.46642888728276, "16": 19.657782745277675, "17": 28.19960441883569, "18": 32.853220034607354, "19": 32.708260827623285, "20": 19.61635852549233, "21": 19.36323675320889, "22": 24.578293357133088, "23": 20.521316499642737, "24": 23.41531363815029, "25": 20.79696398285479, "26": 20.623618385433538, "27": 19.56348621596454, "28": 19.723141223912442, "29": 19.895531220645008, "30": 19.232171556403824, "31": 20.64100309261197, "32": 19.178107817386262, "33": 19.28626445433447, "34": 19.306887131241915, "35": 20.77357707440845, "36": 19.17158736773579, "37": 19.26939503873601, "38": 19.337009863705255, "39": 18.98629550950498, "40": 19.240505362844456, "41": 19.16909988808464, "42": 19.968434458823996, "43": 19.077982347564333, "44": 20.6318324507242, "45": 18.978716595771793, "46": 19.07100024358355, "47": 18.979109301753127, "48": 19.02768481971799, "49": 20.95518854675845, "50": 38.26869360112928, "51": 33.1163522458883, "52": 40.14765132833158, "53": 31.722861390210014, "54": 33.65715536781172, "55": 19.613376798423726, "56": 32.894599953493696, "57": 20.234295006969695, "58": 20.763296986109477, "59": 21.008518545312526, "60": 19.606714475393535, "61": 20.211657647189067, "62": 21.736949716012838, "63": 20.847090058820882, "64": 20.95873293238163, "65": 22.31552996002642, "66": 21.174474359400577, "67": 19.959273183920914, "68": 20.82061134762972, "69": 21.258558566194136, "70": 19.444685614471105, "71": 20.805211794831465, "72": 19.500468386472882, "73": 19.593452796348924, "74": 19.929101876206538, "75": 20.134227225881205, "76": 20.021779380847097, "77": 19.474837087314768, "78": 20.16831747018882, "79": 19.94613623679503, "80": 19.52007142457274, "81": 19.925696044709817, "82": 21.48102624788236, "83": 20.019599084895123, "84": 19.511868956738763, "85": 19.456706371472706, "86": 27.448909376573436, "87": 46.91475628246678, "88": 37.41199368149539, "89": 35.12504065330166, "90": 34.04737577171862, "91": 33.59704655387759, "92": 33.90202050586493, "93": 34.00181099763118, "94": 33.566065682512985, "95": 56.40654845678489, "96": 38.95578315034851, "97": 34.60885877259198, "98": 33.69985907371854, "99": 34.59759554529916, "100": 33.96277688576096, "101": 32.69362504482546, "102": 46.765568924359236, "103": 31.931869079737606, "104": 30.09590356727855, "105": 32.87835551393124, "106": 35.2626041531315, "107": 31.904469409927568, "108": 31.868389500610146, "109": 27.448909376573436, "110": 54.7755314287722, "111": 36.22515395732627, "112": 43.20228855589253, "113": 46.50653973348949, "114": 61.73142099476528, "115": 32.17772054509598, "116": 33.652660744802304, "117": 60.74262545201705, "118": 33.58727293796573, "119": 36.433165551603565, "120": 59.54989193176971, "121": 24.425194065359864, "122": 29.552913602982812, "123": 29.014455274252672, "124": 49.668552546795716, "125": 40.92770460166008, "126": 33.61581606474516, "127": 27.50047027512453, "128": 32.81388335102465, "129": 27.448909376573436, "130": 46.815717745862806, "131": 45.9937791774699, "132": 34.27516866347254, "133": 33.53164837837444, "134": 28.811927259353375, "135": 33.13714134747539, "136": 33.56740787408508, "137": 34.72534966296725, "138": 24.685752663418086, "139": 25.399328447067774, "140": 25.199104606115604, "141": 30.093104052622206, "142": 27.448909376573436, "143": 52.62342336981653, "144": 42.751375725281314, "145": 38.52924940222023, "146": 32.13349474688439, "147": 41.49925133898498, "148": 43.580440305853045, "149": 25.57886915155975, "150": 27.448909376573436, "151": 47.65426295583136, "152": 40.570006250415005, "153": 33.614405332544976, "154": 29.746483739052575, "155": 31.426624009662014, "156": 33.23356637478995, "157": 33.60927093152087, "158": 36.26628246445565, "159": 33.61381186902002, "160": 32.86064468194051, "161": 25.967593446327587, "162": 32.411071380514365, "163": 32.18548262928073, "164": 40.66446734268693, "165": 20.494945928340396, "166": 31.76968176662749, "167": 21.890478001751998, "168": 20.47330668669586, "169": 32.39875910584201, "170": 20.33088353971339, "171": 20.370330011748628, "172": 20.404591456089502, "173": 21.619672662878056, "174": 35.73377324562181, "175": 21.135435951294944, "176": 20.313230475974503, "177": 20.247640686449, "178": 27.448909376573436, "179": 40.34617194036973, "180": 100000.0, "181": 33.52432555786977, "182": 44.01964399316489, "183": 38.80758329587973, "184": 33.54015614675066, "185": 61.28408936454569, "186": 38.13168208710966, "187": 56.711169280654005, "188": 51.449256293580035, "189": 50.60966190353139, "190": 38.53634702581633, "191": 56.200681078271685, "192": 57.41661803838366, "193": 47.812493595890345, "194": 36.73389503451148, "195": 55.94966623260307, "196": 43.026216621817824, "197": 33.365252723748625, "198": 68.65904051103094, "199": 31.056641257309685, "200": 31.17344856662841, "201": 28.033494128536155, "202": 43.034337071256004, "203": 32.228928006003834, "204": 22.980745299350623, "205": 21.87530710964502, "206": 26.521180336753382, "207": 22.493262314060505, "208": 22.83303823207649, "209": 34.41669865911084, "210": 18.979857313166125, "211": 19.009659271828454, "212": 31.186078883687138, "213": 19.00876842185967, "214": 32.265942867539714, "215": 18.87671472707871, "216": 31.78890484559424, "217": 19.056040559201705, "218": 31.603985468541886, "219": 18.938847780635164, "220": 18.99917594520888, "221": 28.037580851628668, "222": 18.899611972037224, "223": 24.471833373098097, "224": 33.61288905037313, "225": 27.255535596609743, "226": 33.54565153395251, "227": 31.200719507596503, "228": 19.059438341095348, "229": 27.075231803804467, "230": 18.978098133291443, "231": 25.15279639016189, "232": 31.866672283652097, "233": 26.91627433800246, "234": 19.06750618550649, "235": 18.852820363566607, "236": 19.039412801986106, "237": 23.265222090808464, "238": 19.08762903751961, "239": 21.99905743094638, "240": 19.13942852065852, "241": 25.752595666005128, "242": 19.004087423809466, "243": 26.955515774892085, "244": 19.019360122268814, "245": 19.11807906667306, "246": 19.007177857017567, "247": 19.97107775347699, "248": 19.372800558733147, "249": 26.23882841582844, "250": 23.457933506001705, "251": 24.420682732512997, "252": 33.566061549074774, "253": 28.43727329684476, "254": 33.57883173564026, "255": 24.497781038486046, "256": 33.049650738455476, "257": 33.54237862128553, "258": 21.230961894229512, "259": 26.09094718170588, "260": 47.557652582583295, "261": 33.14193467329573, "262": 20.292404912126987, "263": 27.037574677539286, "264": 19.122045815906006, "265": 23.26195994391898, "266": 22.840290453657122, "267": 24.324769523404296, "268": 21.037593387408194, "269": 31.335410889340654, "270": 20.213072766683887, "271": 25.74687806313052, "272": 33.5397893702927, "273": 22.14393850976592, "274": 19.236766458701265, "275": 25.611498003630707, "276": 33.462321458153646, "277": 21.58347612602514, "278": 19.385203963922315, "279": 24.290297367417292, "280": 19.036295530553005, "281": 25.22821330426787, "282": 19.304322755154338, "283": 26.0449959470064, "284": 19.59734218261625, "285": 22.906401651671462, "286": 33.569707152636575, "287": 25.622635106509243, "288": 32.752194480731525, "289": 27.777618091906668, "290": 41.391367515307905, "291": 32.734178981730025, "292": 46.029132045979566, "293": 25.636002743721473, "294": 35.4588356488854, "295": 33.56077048090867, "296": 34.451798912155326, "297": 33.58280270077098, "298": 23.43375856734114, "299": 22.266381002600554, "300": 32.91252328429989, "301": 30.95237687531468, "302": 23.95080673350956, "303": 27.146027744438232, "304": 27.32838116486365, "305": 29.016268187825396, "306": 33.54626284112616, "307": 27.005150702881892, "308": 23.610330410575823, "309": 26.549446594286188, "310": 23.35111003924931, "311": 46.51264514571077, "312": 19.359079908844347, "313": 31.576989511028568, "314": 35.3428821429296, "315": 25.536375157330877, "316": 22.258130100914457, "317": 29.02982969896284, "318": 21.21581290759311, "319": 28.815426647227575, "320": 24.115711677241084, "321": 18.88789361886971, "322": 18.689314274877624, "323": 33.601452802562214, "324": 23.796419734319596, "325": 19.35090141716117, "326": 23.430754785417875, "327": 20.350259314066264, "328": 18.812470353367598, "329": 19.198586116961366, "330": 22.87138033394046, "331": 20.147417076471246, "332": 18.734430485465335, "333": 19.26870683595908, "334": 23.087872746194403, "335": 19.760470774046173, "336": 23.60668024498577, "337": 19.232852793097173, "338": 27.41771837811218, "339": 19.138474524882334, "340": 18.493151159452097, "341": 45.06412925720346, "342": 19.450350016456337, "343": 28.185471136793293, "344": 19.91366727130195, "345": 18.569785175912568, "346": 21.481173351650636, "347": 18.56205584370875, "348": 28.59809397032521, "349": 23.539517214982794, "350": 33.53861336771428, "351": 44.33121591369244, "352": 20.267753077017296, "353": 18.561819755342405, "354": 20.755281666745915, "355": 18.608506589127693, "356": 21.068701124170556, "357": 18.54121507378799, "358": 29.911859368406443, "359": 23.205251576663326, "360": 20.58140537058683, "361": 18.61985137766332, "362": 18.64804246427338, "363": 18.75227831271441, "364": 18.65977999712862, "365": 18.798584158853565, "366": 23.787598603001396, "367": 44.205098551503816, "368": 23.779440843512216, "369": 20.984900733491948, "370": 18.630820801515515, "371": 19.503839699726164, "372": 24.07868465999133, "373": 24.79479835849487, "374": 18.65066250828208, "375": 22.18553527473652, "376": 28.746781708570914, "377": 22.854604121649725, "378": 28.111261634308136, "379": 24.642818130566926, "380": 19.007062332226063, "381": 23.883785954873918, "382": 61.89066224764171, "383": 26.74362612071054, "384": 27.82113526056403, "385": 24.06242226962178, "386": 18.967955028905518, "387": 25.00998452085849, "388": 32.1688596083073, "389": 23.055021671911444, "390": 22.11014717251712, "391": 24.701061015443823, "392": 18.935294727254735, "393": 18.913590552409474, "394": 32.8084933925706, "395": 24.712504453503406, "396": 24.629949532153177, "397": 25.484642772196146, "398": 21.963612250823868, "399": 25.254272291882355, "400": 20.183064029196295, "401": 18.813869495700242, "402": 23.941455939164683, "403": 21.97060556561981, "404": 22.70616724167392, "405": 20.627854627643668, "406": 20.070167773892912, "407": 24.168187302665142, "408": 20.127653154610677, "409": 18.97777070616879, "410": 26.005810009961458, "411": 33.57447788732782, "412": 24.291522483134752, "413": 18.884656665092624}, "5": {"0": 17.716822242325275, "1": 16.923426586415417, "2": 20.09621514896584, "3": 16.666617548957277, "4": 24.702695099346027, "5": 18.86529766584569, "6": 18.30741890335825, "7": 16.883612980619244, "8": 14.865015963992636, "9": 17.0225633091908, "10": 16.213187599716893, "11": 13.249543066536578, "12": 14.802463572777903, "13": 15.295624633831782, "14": 30.37615868808658, "15": 15.557654343508464, "16": 14.362777549112979, "17": 15.45242008701745, "18": 16.444535696210817, "19": 17.22917442545196, "20": 13.920415238176194, "21": 13.264868584289598, "22": 13.24855305028628, "23": 15.130293325026283, "24": 15.68109187481687, "25": 15.342515433876041, "26": 15.16555195492539, "27": 14.997278897202596, "28": 14.870876159749574, "29": 14.99310487048518, "30": 13.874124807045016, "31": 13.180413635321745, "32": 13.863631262238508, "33": 14.187957423770579, "34": 14.172608412125527, "35": 13.775529016510037, "36": 13.714638932655081, "37": 14.277285826009964, "38": 14.387130984678723, "39": 13.06891047984067, "40": 14.173135578294307, "41": 12.811977387558448, "42": 12.979611131860446, "43": 13.87524751539832, "44": 13.465820055184263, "45": 13.168460205767554, "46": 13.313266564233313, "47": 13.052139753631298, "48": 12.176946503002197, "49": 17.56846319896127, "50": 24.13544262814798, "51": 17.015516407655007, "52": 20.042485424317814, "53": 16.21077932179311, "54": 16.922803963967215, "55": 13.446735380147116, "56": 16.415741291346308, "57": 13.531583708671983, "58": 13.523092307628588, "59": 13.556117506800083, "60": 13.594344817547515, "61": 13.54863135620105, "62": 13.09531121734559, "63": 13.31205933932987, "64": 13.40533994546842, "65": 13.608242126195398, "66": 13.592473549911901, "67": 13.405776529560088, "68": 13.44057758398667, "69": 13.15303300583278, "70": 13.298807313630006, "71": 13.727381089313454, "72": 13.438297790241034, "73": 13.661733817993827, "74": 13.61492071395321, "75": 13.570568526060008, "76": 13.709359794715294, "77": 13.305187331218214, "78": 13.882413944255433, "79": 13.201744321652953, "80": 13.37938109275007, "81": 13.474965557313126, "82": 13.593878705852925, "83": 13.146191800970678, "84": 13.198969547252899, "85": 13.218600138557662, "86": 17.716822242325275, "87": 25.28466405365404, "88": 20.32315401293168, "89": 17.316512098767987, "90": 17.551040131813767, "91": 16.383751783366947, "92": 17.37763727546031, "93": 16.49271791197718, "94": 15.599402271056785, "95": 26.294740822411512, "96": 18.603290648530507, "97": 17.86164310696009, "98": 16.72740740233883, "99": 17.776139237245626, "100": 17.56058156848009, "101": 16.45606780155454, "102": 23.877294853335187, "103": 16.385040277181925, "104": 16.223281714096885, "105": 17.55873278547946, "106": 17.417043327752864, "107": 16.402087965454744, "108": 16.35166253675099, "109": 17.716822242325275, "110": 29.02974882078548, "111": 21.41222032010461, "112": 26.024839430856225, "113": 19.817511683890864, "114": 31.261757354451376, "115": 16.570765457377682, "116": 16.566025759220068, "117": 33.00590260589457, "118": 16.201331536994342, "119": 18.953510730288393, "120": 35.559284869853755, "121": 14.945858752364774, "122": 18.543562858205366, "123": 15.899988185638264, "124": 29.63740725220226, "125": 21.395885368017325, "126": 16.317399632852027, "127": 15.769716471982697, "128": 16.084049143870086, "129": 17.716822242325275, "130": 22.60202017275845, "131": 25.37137663367599, "132": 17.1387985937978, "133": 15.470262895930475, "134": 18.459227247721827, "135": 14.894358538103369, "136": 16.097457755746905, "137": 15.187940818084146, "138": 14.640434452594121, "139": 15.357230851658887, "140": 15.056137536620255, "141": 17.30780118284829, "142": 17.716822242325275, "143": 25.00545518112102, "144": 20.10345986508034, "145": 21.68184641195457, "146": 17.9294718342347, "147": 21.698473161462545, "148": 22.84664461175605, "149": 17.266781794519822, "150": 17.716822242325275, "151": 22.798367901462115, "152": 20.599892936486828, "153": 16.695104308658472, "154": 15.677607588396038, "155": 16.28981753084614, "156": 18.24694000656563, "157": 17.244513353105337, "158": 17.928800371954022, "159": 16.477644817522652, "160": 16.152006280204667, "161": 16.15542223671958, "162": 16.50364256125517, "163": 17.08550056519179, "164": 20.654394136120473, "165": 15.965038719950702, "166": 16.33128250402524, "167": 16.219919927263998, "168": 15.86154669445441, "169": 17.961164568943143, "170": 15.289554653255697, "171": 15.679894063208003, "172": 15.281186005579022, "173": 16.30815105523621, "174": 19.96476184494042, "175": 15.497043941598132, "176": 15.396472704595247, "177": 15.1312565126333, "178": 17.716822242325275, "179": 20.763726258455907, "180": 500.0, "181": 15.319727633282959, "182": 22.832075964250173, "183": 18.326161501982572, "184": 15.378413291903547, "185": 25.43485223456114, "186": 17.631309791418605, "187": 24.34500663830809, "188": 23.636193313214843, "189": 18.624984570611723, "190": 18.806935818526767, "191": 20.628928379482616, "192": 24.79252578221303, "193": 26.188384275148874, "194": 24.711378070676076, "195": 24.491655016313377, "196": 23.247648579412825, "197": 18.19164441255269, "198": 26.394840798548685, "199": 18.0297299049568, "200": 17.658380999566678, "201": 16.744197378062484, "202": 21.28281779420173, "203": 18.548824358781033, "204": 16.05995338271878, "205": 15.322285466070014, "206": 16.53654754564639, "207": 15.565562731163984, "208": 15.887116286346536, "209": 15.762677931227074, "210": 12.757937742596232, "211": 12.957011147238788, "212": 13.624999013838593, "213": 12.848798432447252, "214": 13.577449192479108, "215": 12.495107068543433, "216": 13.725968141049863, "217": 13.381897081572582, "218": 13.791599198761249, "219": 12.734627855338607, "220": 13.436240608903514, "221": 12.976460715289921, "222": 12.597722992657582, "223": 12.65399804128105, "224": 15.31537091886579, "225": 12.654363394593224, "226": 15.692304921669564, "227": 13.970532113068671, "228": 13.355161736942192, "229": 13.077958692133219, "230": 12.941555145896569, "231": 12.643078832007411, "232": 14.097811422120662, "233": 12.88022360217727, "234": 13.100255576701667, "235": 12.314008356864706, "236": 13.398410281776588, "237": 12.368727290034288, "238": 12.944378221149467, "239": 11.86003833364714, "240": 13.144002035819625, "241": 12.695051142110703, "242": 12.940439034552094, "243": 13.104863289786225, "244": 12.76408020977792, "245": 13.609520302321624, "246": 13.131688994877523, "247": 12.572211568839533, "248": 13.767733097457818, "249": 13.199407309495257, "250": 14.193599062491515, "251": 12.51750737215739, "252": 14.650906574883, "253": 12.716538057323108, "254": 16.232952335961034, "255": 12.347210222830068, "256": 14.778810792755339, "257": 15.589583773912564, "258": 13.615819680897788, "259": 12.593254229647048, "260": 20.255345398057973, "261": 14.646236896335914, "262": 13.445224541838398, "263": 13.02940952188941, "264": 12.745360074947428, "265": 12.440335895661176, "266": 14.83296975129334, "267": 12.398568295202434, "268": 14.122080638197923, "269": 14.201850076911816, "270": 13.058275575060694, "271": 12.543541513973276, "272": 14.289702351476686, "273": 11.977034855372102, "274": 13.456377337746531, "275": 12.486319312531618, "276": 14.311354555537552, "277": 11.689782580269446, "278": 13.300872085639753, "279": 12.296498337356276, "280": 13.45114204053155, "281": 12.369679182985072, "282": 13.010480388819898, "283": 12.892432217578392, "284": 13.298132309679772, "285": 12.400062402629539, "286": 16.093721470920872, "287": 12.470606404785565, "288": 15.237742035018224, "289": 12.875993700941898, "290": 20.75673366796356, "291": 13.87410267492541, "292": 22.482050053488475, "293": 12.880538974478352, "294": 16.037353756613264, "295": 14.751336604119091, "296": 16.8400421166071, "297": 16.336241805653998, "298": 14.650284188903328, "299": 12.007862762403494, "300": 13.878515920506523, "301": 14.099808315299573, "302": 14.528160825890922, "303": 12.924919244738975, "304": 13.240380726196223, "305": 13.776270199014718, "306": 14.762652634273785, "307": 13.058549127122092, "308": 14.39141192099363, "309": 12.396947599426255, "310": 14.222267506416916, "311": 19.946566981673172, "312": 12.681725071804893, "313": 13.255023334620065, "314": 18.834454661177013, "315": 12.814715047981517, "316": 13.996258367989752, "317": 12.962885633207009, "318": 13.427849036725217, "319": 13.700582408870224, "320": 14.45693364146567, "321": 12.538283047112408, "322": 11.566277257866467, "323": 16.578024185656886, "324": 11.384864314066961, "325": 13.204169928061678, "326": 11.291631738031667, "327": 13.264545815895069, "328": 12.003774852631675, "329": 13.264030915745579, "330": 11.003525664574326, "331": 13.788050232712168, "332": 11.59521419529752, "333": 13.003954936914704, "334": 11.669493341757597, "335": 13.692062179389083, "336": 11.006763021183744, "337": 13.040120342491813, "338": 12.578681551881841, "339": 13.610630531266906, "340": 10.932747632375833, "341": 30.16270127014785, "342": 13.36073918452475, "343": 11.00891490906559, "344": 13.242667913040945, "345": 10.878909039222142, "346": 13.069810588515509, "347": 11.198060697721976, "348": 13.19797347731046, "349": 10.625955559776937, "350": 15.391258998753289, "351": 38.50575715559577, "352": 13.051551409571339, "353": 11.045984719962178, "354": 13.641227363522113, "355": 11.257690266362875, "356": 13.38880846518472, "357": 11.15066202741948, "358": 13.542306314173999, "359": 11.009267188907716, "360": 13.557497243118075, "361": 11.345177130239112, "362": 11.082032888875354, "363": 11.778244514075656, "364": 11.70790869132757, "365": 11.972087169115971, "366": 10.957621309336847, "367": 19.185315008373067, "368": 10.804824266838185, "369": 12.566627891455916, "370": 11.151549919960384, "371": 12.680585780085238, "372": 10.988068822624157, "373": 11.95638213152881, "374": 11.72972946565338, "375": 13.152681125999141, "376": 11.26892702617197, "377": 13.244461160098847, "378": 11.084459757409647, "379": 11.726817909404485, "380": 12.386654582154529, "381": 11.903289231441784, "382": 25.129814805001036, "383": 12.422936085322695, "384": 11.06862212353119, "385": 12.367265697642033, "386": 12.928556993257242, "387": 12.310240306098002, "388": 16.319130642058646, "389": 12.115564328140554, "390": 13.121093593957783, "391": 12.053038253540944, "392": 12.668219657725855, "393": 12.065482265007109, "394": 16.672626615056682, "395": 12.565759229245096, "396": 14.318001901699935, "397": 12.607316741939943, "398": 12.485768123185977, "399": 12.203889090212066, "400": 13.06505158541875, "401": 12.040720965164795, "402": 12.178752806474423, "403": 13.124669462753468, "404": 11.392268060700848, "405": 12.925056935678295, "406": 12.292202489587588, "407": 11.677413355458167, "408": 12.01741485099103, "409": 12.895728070875364, "410": 12.495795435924826, "411": 15.881214139774162, "412": 11.986660329653208, "413": 12.370777011113626}, "6": {"0": 8.03453171210951, "1": 11.981696753979223, "2": 20.414552591251184, "3": 7.737458207146379, "4": 9.965005849332101, "5": 16.48397807423878, "6": 16.093328414168315, "7": 15.678818275502568, "8": 11.907588973032896, "9": 15.880180972093905, "10": 7.508951584784187, "11": 6.460197152914444, "12": 7.096580644260868, "13": 7.57253102855704, "14": 25.25234373474762, "15": 7.274935002607101, "16": 7.205129103285051, "17": 11.795925673334324, "18": 19.576014764670774, "19": 15.72877297327614, "20": 8.28871827320278, "21": 6.473075593047681, "22": 10.816815032594226, "23": 8.359525154285405, "24": 8.521179123244233, "25": 8.40304189580765, "26": 8.339221571364286, "27": 8.221238964664952, "28": 8.150270804369839, "29": 8.28577621005894, "30": 6.588691504164062, "31": 8.714132445509206, "32": 7.608558273442135, "33": 6.892060729036004, "34": 6.643496532908743, "35": 6.589787914752506, "36": 7.402758521850293, "37": 7.819603589948094, "38": 7.765119016592044, "39": 6.898191173239556, "40": 7.912466502781906, "41": 6.113026212863107, "42": 6.420565380298047, "43": 7.561240068109513, "44": 6.504571621315293, "45": 6.248625278313926, "46": 6.255382512940556, "47": 6.2174033136448665, "48": 6.006101180948532, "49": 7.727336017336796, "50": 37.077435773899325, "51": 7.827902685294992, "52": 25.17368272889515, "53": 7.561288946697212, "54": 7.784010981788147, "55": 6.473515249149408, "56": 7.5747662444010055, "57": 6.4729724020096695, "58": 6.544573489947826, "59": 6.448880955137363, "60": 6.505338749479052, "61": 6.515714922296747, "62": 6.4149900630092045, "63": 6.4598622438200275, "64": 6.471632961773238, "65": 6.661774293188032, "66": 6.58560828532128, "67": 6.506809507804982, "68": 6.586405208811344, "69": 6.39256698051579, "70": 6.419695929467615, "71": 6.587781461784933, "72": 6.533416486537008, "73": 6.58440458490337, "74": 6.581839867501114, "75": 6.546337991456916, "76": 6.596922817143557, "77": 6.553416117323266, "78": 6.707614244669407, "79": 6.363031576148479, "80": 6.544993009416168, "81": 6.488366036598377, "82": 6.574823744835435, "83": 6.3632378304596715, "84": 6.41265971131766, "85": 6.400237432960105, "86": 8.03453171210951, "87": 67.03494762385132, "88": 20.917726754586, "89": 27.318084706454904, "90": 31.856968234245784, "91": 7.81917467658884, "92": 7.888990183837499, "93": 8.401879659143823, "94": 7.332407671504893, "95": 23.71455412598762, "96": 9.222265629684763, "97": 8.052198099949118, "98": 8.4595848841763, "99": 7.995014444891303, "100": 7.969609349945597, "101": 16.701562834456183, "102": 9.566525973838234, "103": 7.492308171964105, "104": 7.588317252381943, "105": 7.860312490071426, "106": 9.560131021624592, "107": 7.53147661939537, "108": 7.628553573305278, "109": 8.03453171210951, "110": 69.6097703627506, "111": 8.864717191651287, "112": 115.80722608860484, "113": 13.90424498473913, "114": 72.09321514884235, "115": 7.646192804573361, "116": 29.174374162303888, "117": 93.0384036063109, "118": 7.7117515978718885, "119": 8.170887491900164, "120": 110.58831709292349, "121": 7.076992607228485, "122": 8.188089706757495, "123": 7.444068602118415, "124": 66.94997745425562, "125": 48.71014195750945, "126": 8.18683329266827, "127": 7.412501891732287, "128": 7.450728450917236, "129": 8.03453171210951, "130": 9.227386084341768, "131": 66.61316941948309, "132": 29.49815558809182, "133": 20.384150104202654, "134": 8.120602359767402, "135": 7.176703054711868, "136": 16.50175323147727, "137": 10.521910973203926, "138": 6.95786101114052, "139": 7.230799217333135, "140": 7.052326282150391, "141": 12.359661652131082, "142": 8.03453171210951, "143": 10.68197596614609, "144": 18.52883871431594, "145": 8.872903115946988, "146": 7.865467096671015, "147": 8.913586217425939, "148": 9.315473122648907, "149": 7.612728257190486, "150": 8.03453171210951, "151": 9.28332937858741, "152": 9.207979523379695, "153": 11.585793344326778, "154": 7.473524183316411, "155": 7.569886057302699, "156": 10.793267946526957, "157": 7.890358554551002, "158": 12.117005691765032, "159": 7.693136293462848, "160": 7.582479663405744, "161": 7.480426172226859, "162": 7.7227984065395265, "163": 7.731648444788612, "164": 9.289292697959514, "165": 7.304385477994271, "166": 7.533523373743521, "167": 7.398851500739625, "168": 7.2574197724151475, "169": 7.889506967798876, "170": 7.046179126585923, "171": 7.188735413555899, "172": 7.059646949305017, "173": 7.4118120090587265, "174": 9.191060729208912, "175": 7.1366527819349965, "176": 7.0920173297906555, "177": 7.014977506236984, "178": 8.03453171210951, "179": 8.583762438376537, "180": 500.0, "181": 7.6926791823772955, "182": 50.967501865535745, "183": 15.032560624474565, "184": 7.337745064319974, "185": 20.687823784786833, "186": 18.864090566987873, "187": 19.52821639770196, "188": 15.270341311869926, "189": 21.079644975492457, "190": 17.12395468254468, "191": 15.06816756280218, "192": 15.772272126902141, "193": 14.444193384042059, "194": 13.296177743232667, "195": 15.722607119888348, "196": 13.89073481906526, "197": 10.991363866954227, "198": 20.852791708360815, "199": 10.883126630599518, "200": 10.855832391601838, "201": 10.584196878395288, "202": 12.039321930487684, "203": 10.98303192576459, "204": 10.071747386547024, "205": 9.024874113955965, "206": 10.462862618311277, "207": 10.133742346115277, "208": 9.535868576203313, "209": 8.193865679248136, "210": 6.094494441177631, "211": 6.21311170413254, "212": 6.552501416156462, "213": 6.156774978472311, "214": 6.481767803422105, "215": 6.059517727059992, "216": 6.634277159813215, "217": 7.011612798094684, "218": 6.66452693502754, "219": 6.1812174466098595, "220": 7.40215531646819, "221": 6.4200186421029795, "222": 6.053705130469651, "223": 6.134684053543195, "224": 7.103084901252562, "225": 6.2810811663810195, "226": 7.484168695625411, "227": 6.698074384788881, "228": 8.094297847007338, "229": 6.479219335298182, "230": 6.471654135935029, "231": 6.228949035803968, "232": 6.688090380733724, "233": 6.296198239710224, "234": 6.325275591268379, "235": 5.987798862153561, "236": 7.290222257497778, "237": 6.04690663865348, "238": 6.140856106167628, "239": 5.886194373852271, "240": 6.103604758939153, "241": 6.129058237082709, "242": 6.139030190377727, "243": 6.288116203301243, "244": 6.1119930560082505, "245": 6.349976064203691, "246": 6.243574367373834, "247": 6.100336779038237, "248": 6.73315236542019, "249": 6.394032885523527, "250": 11.023491598284274, "251": 6.122814308001147, "252": 6.9599427474177515, "253": 6.493119786561479, "254": 24.97880070067969, "255": 6.053559996041616, "256": 13.542035458946613, "257": 7.980495240291248, "258": 6.4203500426229, "259": 6.104931268406768, "260": 9.872403827364053, "261": 6.980163693918867, "262": 6.376457024402829, "263": 7.645842015135117, "264": 6.463563245723408, "265": 6.101700868273058, "266": 11.037472817346936, "267": 6.030052821171094, "268": 10.231987147930822, "269": 15.973000383644328, "270": 6.564139853672041, "271": 6.209692503881376, "272": 6.87736699423385, "273": 5.974606319272779, "274": 6.4905467311270035, "275": 10.855112813892005, "276": 6.920559892956243, "277": 5.847001844484638, "278": 6.729650858050515, "279": 6.064338409765846, "280": 6.491905119541096, "281": 6.039051728253549, "282": 6.294390156479738, "283": 6.236818648768464, "284": 6.432284428735836, "285": 6.0302482586180055, "286": 25.225336833062205, "287": 6.197986170287324, "288": 7.554621132757863, "289": 12.018307589837153, "290": 34.95855453367114, "291": 6.63246000902423, "292": 22.94591112262534, "293": 6.2869422555192696, "294": 7.272995106609544, "295": 6.9857984980247805, "296": 7.620526319684425, "297": 7.802782660304442, "298": 11.045168128174376, "299": 5.972791258021513, "300": 6.60971289724656, "301": 6.740384937985178, "302": 7.243376169472249, "303": 6.529362342377094, "304": 6.357136865721965, "305": 6.6306379783448355, "306": 7.033930708596429, "307": 11.281379501870976, "308": 10.381416672191298, "309": 6.052641175994584, "310": 7.101860009315352, "311": 18.93809444597782, "312": 9.321196251007555, "313": 6.54691489465745, "314": 8.264528164385345, "315": 6.258289506137175, "316": 6.681302741869331, "317": 8.300999374427818, "318": 6.651941901219917, "319": 9.2558330936389, "320": 10.920532985841296, "321": 6.984986808492163, "322": 6.666092571549421, "323": 8.11258946539735, "324": 7.986899360841212, "325": 6.377827555988848, "326": 5.716902840058279, "327": 6.421365143348699, "328": 7.755395385556313, "329": 7.629667269637586, "330": 5.6460929686858465, "331": 8.335424030050774, "332": 6.1966153725598305, "333": 6.34636354371132, "334": 5.949592133925041, "335": 8.147856148882203, "336": 5.525051468381482, "337": 6.361027259314267, "338": 7.140658299566288, "339": 6.885745316489357, "340": 5.895358584464773, "341": 11.945073461328507, "342": 6.7467613674389195, "343": 5.633759405955029, "344": 6.411425783828939, "345": 7.175852915741407, "346": 6.506346674689549, "347": 5.968799033292947, "348": 6.486864464628458, "349": 5.435423373611118, "350": 7.465754503114259, "351": 140.39474972598322, "352": 6.344544329046526, "353": 5.599247374730266, "354": 6.8016207870787975, "355": 5.897415016345969, "356": 7.152201004366358, "357": 5.951148479002198, "358": 6.651547159258425, "359": 5.643496826897544, "360": 6.57981900105615, "361": 5.764733762757093, "362": 7.12799720344313, "363": 6.1006737187463225, "364": 6.250210148853165, "365": 7.645829294387065, "366": 5.769987695117726, "367": 10.878054730649199, "368": 5.576716095614635, "369": 8.92053965252922, "370": 7.381855870681853, "371": 7.8933651087196255, "372": 5.730442588709068, "373": 12.708732347210514, "374": 6.236664610413905, "375": 10.1406851152847, "376": 5.8014397677143466, "377": 10.309282161855023, "378": 5.588619578341823, "379": 12.246656170489329, "380": 6.066490605137817, "381": 6.5193704060136355, "382": 16.688733100262443, "383": 6.218958278418404, "384": 5.625346422931873, "385": 10.76020962072023, "386": 6.316781071771475, "387": 6.087851170074497, "388": 9.677321930745928, "389": 6.1904975388425205, "390": 10.053578843453616, "391": 8.726592071835903, "392": 6.083031911071947, "393": 5.982099653231055, "394": 9.778038753690042, "395": 6.62625392504171, "396": 8.97791589147726, "397": 6.225653481685016, "398": 9.678368926751737, "399": 6.1006943619954805, "400": 9.918244022372395, "401": 6.959391226381999, "402": 6.088046445026761, "403": 9.996406134569318, "404": 5.919546176996952, "405": 10.01362518369909, "406": 9.488009436210843, "407": 12.289016363865906, "408": 9.462418861899447, "409": 6.063959176838469, "410": 6.270400077738077, "411": 7.479348360568229, "412": 6.018882519510956, "413": 7.897130548861668}, "7": {"0": 11.451934959317398, "1": 18.066570167605978, "2": 22.8139817711175, "3": 28.94165203594119, "4": 13.223278613412358, "5": 17.082100801672446, "6": 16.838342958343283, "7": 16.325993137551492, "8": 22.313576622679832, "9": 16.504968207800438, "10": 13.649875551067007, "11": 8.395835283962175, "12": 6.493400632349616, "13": 10.499914126061611, "14": 219.9212096509243, "15": 7.218853059663686, "16": 6.126553782049815, "17": 13.21237109880206, "18": 20.165729633624828, "19": 16.501703838268636, "20": 6.368675110179219, "21": 5.524299538066327, "22": 10.617999834244102, "23": 7.7044489073721545, "24": 7.9349820660037205, "25": 7.6439894440295, "26": 7.1620137514457305, "27": 6.794028220027461, "28": 6.706519368637069, "29": 7.180745414695314, "30": 5.5815311865857895, "31": 6.884858205833677, "32": 5.583535632835112, "33": 5.650408260065833, "34": 5.648858069996647, "35": 5.894379829228732, "36": 5.519657432421836, "37": 5.773693305731284, "38": 5.698828044883428, "39": 5.29898579582632, "40": 6.120960267629876, "41": 5.2991015760145395, "42": 6.3052680314623215, "43": 5.4485524373056355, "44": 6.212494113882852, "45": 5.291789864913652, "46": 5.371790595387669, "47": 5.307467698766077, "48": 5.156026441324423, "49": 6.889043796193171, "50": 40.13115109565586, "51": 17.10733187736389, "52": 29.034686386813302, "53": 14.796462615932263, "54": 28.765181655795523, "55": 5.716883977863752, "56": 16.438190830772797, "57": 5.8025572499411675, "58": 5.826969257527744, "59": 5.822789545645854, "60": 5.724074683996537, "61": 5.818039358054348, "62": 6.2145025207657225, "63": 5.79930301564316, "64": 5.870898895482698, "65": 6.929652979421186, "66": 6.146948339169151, "67": 5.747583243259752, "68": 5.930490123546001, "69": 5.902131587914762, "70": 5.631971026469669, "71": 5.932219034473439, "72": 5.672496293784137, "73": 5.751878574603651, "74": 5.793349252100763, "75": 5.772508260371204, "76": 5.827234702137618, "77": 5.67312828407561, "78": 5.883851069750344, "79": 5.672016795555625, "80": 5.669971428534101, "81": 5.768821909274752, "82": 5.918428897237629, "83": 5.711505639621849, "84": 5.638603984715446, "85": 5.611267597416364, "86": 11.451934959317398, "87": 74.08377307277401, "88": 22.205580330012126, "89": 32.10777393645605, "90": 33.31696753224353, "91": 28.98265964449136, "92": 17.301039452302923, "93": 37.75834952310661, "94": 25.413015340219864, "95": 43.13407611185518, "96": 19.81418537924011, "97": 18.857156136763543, "98": 29.486212116320615, "99": 17.17862955553036, "100": 17.120387152305838, "101": 17.41888258310975, "102": 10.945315970787693, "103": 14.144751766644353, "104": 14.377134053348664, "105": 14.962748996581361, "106": 18.898559088632304, "107": 14.864287808011206, "108": 15.375421081396457, "109": 11.451934959317398, "110": 80.47580269007268, "111": 10.22540389846802, "112": 124.61176850983644, "113": 26.83461312572596, "114": 81.67592743535525, "115": 15.26879899148303, "116": 30.989908871537164, "117": 111.06512733549977, "118": 28.344406920456848, "119": 14.081230095042073, "120": 125.38347496221532, "121": 8.262996138950113, "122": 10.033252576021578, "123": 12.888755194640563, "124": 110.43058201119787, "125": 50.16530499964793, "126": 27.290501762575857, "127": 11.734956622826497, "128": 15.487133796673627, "129": 11.451934959317398, "130": 16.617438684350475, "131": 75.27778677130263, "132": 31.97424261671868, "133": 28.214778217257088, "134": 10.442800134032058, "135": 24.548651019089018, "136": 29.791148456344605, "137": 55.701288343475994, "138": 9.475972829762968, "139": 9.98649400935602, "140": 9.388343547875715, "141": 12.049056200926717, "142": 11.451934959317398, "143": 41.30718624890338, "144": 27.89658690931513, "145": 9.283870888623799, "146": 13.624224543228149, "147": 15.043921579923458, "148": 10.52067440021192, "149": 7.304623994652504, "150": 11.451934959317398, "151": 15.119809636079133, "152": 37.71227364438008, "153": 30.885822656983258, "154": 13.904502225873141, "155": 14.229422757763173, "156": 13.899417137346305, "157": 16.593759899029585, "158": 18.47158956819793, "159": 28.584963795626724, "160": 16.656547133645077, "161": 10.488783329079835, "162": 16.268279728555484, "163": 13.864375551922652, "164": 16.70227036770716, "165": 6.3920328322688444, "166": 14.27208624758018, "167": 6.460419126608633, "168": 6.3796219845208055, "169": 11.57261396969552, "170": 6.267922781693486, "171": 6.3380095795720734, "172": 6.276801538531896, "173": 6.429648104425212, "174": 8.759734968116831, "175": 6.2958838679972455, "176": 6.277223665154285, "177": 6.233263641646961, "178": 11.451934959317398, "179": 15.234822024117449, "180": 6.824776462475546, "181": 27.606869794160385, "182": 66.25936940551479, "183": 32.39566795575842, "184": 25.624177525154423, "185": 19.77472917925753, "186": 20.394427597383814, "187": 19.640733850285713, "188": 15.39974237356305, "189": 22.244995249721377, "190": 17.6642479684408, "191": 14.45018221975047, "192": 15.515252980189185, "193": 14.753270579432982, "194": 14.351685354733565, "195": 15.446391092060018, "196": 14.426036718683147, "197": 10.883353799766951, "198": 19.690508140795945, "199": 10.884857834725032, "200": 10.830557832931751, "201": 10.497232226794221, "202": 11.623473375591592, "203": 10.995955340311802, "204": 9.684801478540093, "205": 8.777593992739826, "206": 10.322452196264104, "207": 9.844437392196701, "208": 8.913504281262695, "209": 45.603522515528304, "210": 5.230195168957797, "211": 5.2963787106997895, "212": 13.31127441521151, "213": 5.2779130298610655, "214": 14.392937179325978, "215": 5.163317766333256, "216": 14.247121578757453, "217": 5.358376048261968, "218": 14.060934642487405, "219": 5.2381590991034415, "220": 5.389230157747709, "221": 12.369787086406786, "222": 5.177350847591112, "223": 9.218542821308537, "224": 24.06340091154643, "225": 11.544291267793067, "226": 27.14687223715304, "227": 13.599223739654143, "228": 5.361561015940914, "229": 11.60890356208994, "230": 5.270192429981772, "231": 9.264568804657998, "232": 14.329207950013194, "233": 10.8670106089661, "234": 5.372011239154348, "235": 5.123816870833107, "236": 5.338669983342928, "237": 7.282679217018134, "238": 5.322598410230866, "239": 6.41428047082586, "240": 5.346955384500756, "241": 9.550115478454318, "242": 5.276144481402764, "243": 10.321783968538131, "244": 5.276994746031256, "245": 5.407868130461519, "246": 5.3133364706888315, "247": 5.303784657344038, "248": 5.451567882384381, "249": 10.268563817523486, "250": 10.901889649914459, "251": 8.25232029992196, "252": 22.64235993517665, "253": 12.901365259540839, "254": 29.778807579922578, "255": 7.840939655024931, "256": 15.303078235326659, "257": 27.452955089181224, "258": 6.204766207702583, "259": 9.524519505208692, "260": 27.03819342486465, "261": 17.48457943814243, "262": 5.598186564101287, "263": 11.724582630142045, "264": 5.461019147458231, "265": 6.97268288778486, "266": 9.385610563595566, "267": 8.419119950554713, "268": 7.510984693214149, "269": 16.17191729352106, "270": 6.564244978740749, "271": 10.4020977999541, "272": 21.382677629748557, "273": 7.294252484981375, "274": 5.423921898976583, "275": 11.184598315598679, "276": 16.313400176592772, "277": 5.744742198161496, "278": 5.58934940709577, "279": 7.47610189067446, "280": 5.355560436225421, "281": 8.756742561885186, "282": 5.3959003340906015, "283": 8.903952817856494, "284": 5.538312290712024, "285": 6.041288517404342, "286": 29.82543454651228, "287": 10.01410895627332, "288": 13.077862655705424, "289": 12.787540094619322, "290": 38.37524689660597, "291": 14.838320985131528, "292": 40.149534251888895, "293": 10.521555675664489, "294": 18.413731272494402, "295": 22.327199594128235, "296": 22.51340543708182, "297": 29.335692650894835, "298": 9.842131129591312, "299": 5.6982393412838155, "300": 14.889517911322434, "301": 14.251396934718953, "302": 9.193214550592685, "303": 11.779835515661192, "304": 11.25525200174455, "305": 13.450678805438496, "306": 21.846988743643607, "307": 12.573722717189108, "308": 9.51090367611151, "309": 10.065190789222703, "310": 8.968254264813162, "311": 27.115276264298057, "312": 6.345725935280527, "313": 14.096592471188107, "314": 33.10947085118735, "315": 10.058404992288667, "316": 7.111027314418898, "317": 14.238470403336581, "318": 7.743680345327496, "319": 13.264294039715978, "320": 10.513801056832172, "321": 5.211889177777985, "322": 4.967427512872782, "323": 30.258703869210887, "324": 8.767771577498463, "325": 5.450869942093355, "326": 7.211685745603483, "327": 5.722028536022013, "328": 5.124326280924376, "329": 5.439786771466788, "330": 6.932089432184588, "331": 5.534017696108099, "332": 5.001740491361934, "333": 5.441646320901909, "334": 7.344220867109312, "335": 5.498394321020045, "336": 7.185990314998654, "337": 5.402380527109908, "338": 12.570450559149503, "339": 6.082129503656824, "340": 4.822220975913628, "341": 225.63559679600104, "342": 5.7359151496173, "343": 10.624128015359515, "344": 5.560849645624226, "345": 4.846240316988309, "346": 7.400950124993742, "347": 4.888805696097669, "348": 12.860033127653784, "349": 6.989760387664356, "350": 27.03438739105753, "351": null, "352": 5.657337480692196, "353": 4.8502310612629325, "354": 6.870553080018844, "355": 4.933048136044215, "356": 6.704515165965361, "357": 4.869368033440974, "358": 14.071763136454532, "359": 6.9989920075258, "360": 6.404537613275265, "361": 4.938578619169464, "362": 4.861241781431477, "363": 5.037445808898111, "364": 5.099108408276793, "365": 5.0638889073185815, "366": 7.678047035193949, "367": 9.79275361501824, "368": 7.48579670919757, "369": 8.06899381530783, "370": 4.953476602597433, "371": 6.4049344969862405, "372": 7.872386217461971, "373": 10.724211871502588, "374": 5.049274474668632, "375": 9.582794614995318, "376": 11.543211319705934, "377": 10.189053823291754, "378": 10.518350059553166, "379": 10.57493180655258, "380": 5.253733402322907, "381": 8.902648274836807, "382": 30.287828244365222, "383": 9.701035693972418, "384": 10.525662916658458, "385": 8.586774049653133, "386": 5.269514515522737, "387": 9.389764746292066, "388": 9.525706510801877, "389": 8.329432938993271, "390": 9.530699444351715, "391": 9.764729782360732, "392": 5.2456755844072, "393": 5.152224208030521, "394": 9.488717217964314, "395": 10.031619919920361, "396": 8.284164316487535, "397": 9.693471168290658, "398": 9.100123114289179, "399": 10.006434729832678, "400": 8.155665646050599, "401": 5.17121295660179, "402": 8.764174031909423, "403": 9.231434151934884, "404": 7.194514209638318, "405": 8.735012138246812, "406": 7.915131767245743, "407": 10.027757635227456, "408": 8.314473279467467, "409": 5.256326720137168, "410": 10.472761807459024, "411": 26.585434821957755, "412": 8.363181547971461, "413": 5.697799069996228}, "8": {"0": 7.105793777415126, "1": 6.868631714288961, "2": 7.401845824960669, "3": 7.166705849081091, "4": 7.140629178649491, "5": 6.482189665998881, "6": 6.504507814986755, "7": 6.4507207882253255, "8": 6.110246657559576, "9": 6.453849169870326, "10": 6.448226553453978, "11": 5.753578971671433, "12": 6.156113708571591, "13": 6.0702523585364325, "14": 11.878205762218341, "15": 6.192688102026794, "16": 6.083946707919632, "17": 6.215423773112562, "18": 6.484009230047973, "19": 6.571515979454207, "20": 5.999900869075662, "21": 5.676692926499072, "22": 5.835831255968791, "23": 5.991384914747677, "24": 6.041608567937587, "25": 6.018797137792714, "26": 6.024552324693799, "27": 5.966707190640381, "28": 5.927945738634957, "29": 5.965191338639761, "30": 5.784058461062011, "31": 5.617389354806262, "32": 5.749584468988025, "33": 5.831982101472679, "34": 5.850939208866234, "35": 5.78619315059295, "36": 5.7245937602249395, "37": 5.8157366268444655, "38": 5.874404601878048, "39": 5.527546838869137, "40": 5.791889573205959, "41": 5.533662421664252, "42": 5.583541086839263, "43": 5.628713825327291, "44": 5.676767138658277, "45": 5.51803399243096, "46": 5.603518505591242, "47": 5.531882575627558, "48": 5.396481248186248, "49": 7.130538967374979, "50": 8.156174929342964, "51": 6.911974314915474, "52": 7.264395143213327, "53": 6.795760142118251, "54": 7.194755944022932, "55": 5.977245813507075, "56": 6.799253836477274, "57": 6.119090093598859, "58": 6.105739781992707, "59": 6.1068173061192565, "60": 5.977020386116678, "61": 6.090579369920223, "62": 5.972076233162628, "63": 6.050802940472211, "64": 6.072306121269162, "65": 6.084494153669791, "66": 6.0392251350301684, "67": 6.04105448669987, "68": 6.027123885170874, "69": 6.0215770369367805, "70": 5.90051520717453, "71": 6.1515601403109645, "72": 5.909191031481586, "73": 5.991728007471495, "74": 6.079012574146535, "75": 6.05891675768043, "76": 6.1206588736761445, "77": 5.904792859117082, "78": 6.166585737924675, "79": 5.981840694409738, "80": 5.915134568235383, "81": 6.065849120744645, "82": 6.058515333489801, "83": 6.027509576236395, "84": 5.895052671931542, "85": 5.859785091932629, "86": 7.105793777415126, "87": 8.486506420243272, "88": 7.257925093979212, "89": 7.091047430911187, "90": 7.053315842779529, "91": 7.020420006574328, "92": 7.015813361397958, "93": 7.225216400095661, "94": 6.826502346795395, "95": 7.924389646929979, "96": 7.05850569593334, "97": 7.041746574083061, "98": 7.0988718970879185, "99": 7.069528953877649, "100": 6.995804730137162, "101": 6.728444430779127, "102": 7.229228207807965, "103": 6.9269735773988295, "104": 6.76640828870226, "105": 7.086702706882627, "106": 6.910066910751237, "107": 6.893198543894882, "108": 6.809220633620377, "109": 7.105793777415126, "110": 8.982467918835189, "111": 7.354511228727658, "112": 9.561661929639529, "113": 6.769779544117815, "114": 9.040760574459027, "115": 6.887873418847452, "116": 6.938806160754295, "117": 9.992548417784374, "118": 6.951804996268522, "119": 6.994653507196311, "120": 10.676780434301547, "121": 6.323406385989726, "122": 7.142679814603602, "123": 6.746285107560641, "124": 9.990247305093849, "125": 7.673718781747103, "126": 7.027621666467126, "127": 6.4799032294917, "128": 6.7993561337280655, "129": 7.105793777415126, "130": 7.251412194929028, "131": 8.693130602994337, "132": 7.013544251238524, "133": 6.684963549205579, "134": 7.136014823612238, "135": 6.733759452665281, "136": 6.888423935093904, "137": 7.3050110178532055, "138": 6.154497829421309, "139": 6.385662807125964, "140": 6.289945007072835, "141": 6.454441448096917, "142": 7.105793777415126, "143": 8.004543341843778, "144": 7.291322243968309, "145": 7.0717070498535834, "146": 7.2646996429342225, "147": 7.202573854376529, "148": 7.090013852189124, "149": 6.986149281951986, "150": 7.105793777415126, "151": 7.343740113407874, "152": 7.6222429592055585, "153": 7.022408186938427, "154": 6.659635799087348, "155": 6.839904826999727, "156": 6.839077461185809, "157": 6.962955867031029, "158": 7.003456530804768, "159": 7.073348288784445, "160": 6.693548627728551, "161": 6.5963056777377815, "162": 6.835904674016527, "163": 7.046599225777329, "164": 7.006610963787896, "165": 6.613140119159803, "166": 6.8614047115840915, "167": 6.651386037296084, "168": 6.60262204839683, "169": 6.936510413791331, "170": 6.517440207402231, "171": 6.5727627714791, "172": 6.5100999286332595, "173": 6.639279445933873, "174": 6.668681841319057, "175": 6.509503838471089, "176": 6.522441886150123, "177": 6.478324670501738, "178": 7.105793777415126, "179": 7.207584968817422, "180": 5.829281467803594, "181": 6.726825748428388, "182": 8.399400270154358, "183": 7.264779225064341, "184": 6.801310318172611, "185": 6.641942834532068, "186": 6.570658249965552, "187": 6.713133327072578, "188": 6.729057570240161, "189": 6.806287173171196, "190": 6.516679808061415, "191": 6.727756721768091, "192": 6.67423587219227, "193": 6.87614123059283, "194": 6.7848352844553546, "195": 6.720973243336154, "196": 6.769957760335121, "197": 6.131044547902103, "198": 6.651794085222533, "199": 6.208662240985648, "200": 6.172060142005802, "201": 6.155859383030445, "202": 6.3644565424562405, "203": 6.26095248922541, "204": 6.067854179460224, "205": 5.971300965086001, "206": 6.141905505870923, "207": 5.936844089619909, "208": 6.083262617322256, "209": 7.578852549055563, "210": 5.454498600160178, "211": 5.5056970135353085, "212": 6.34010734054868, "213": 5.493231572540487, "214": 6.4109919391890156, "215": 5.378140509506897, "216": 6.40245069202744, "217": 5.585044128538215, "218": 6.35989076219793, "219": 5.440822199801305, "220": 5.576804311109537, "221": 5.616987575174032, "222": 5.393889034719724, "223": 5.602390533478136, "224": 7.043934170546081, "225": 5.535799745597625, "226": 6.878916470678164, "227": 6.445844091142791, "228": 5.522940009479192, "229": 5.6879876696480265, "230": 5.477876986506716, "231": 5.629254714110506, "232": 6.484984621627778, "233": 5.641484782451543, "234": 5.56656501624055, "235": 5.347757858633059, "236": 5.56415891755585, "237": 5.53001630558969, "238": 5.549648783865192, "239": 5.400573219007969, "240": 5.581742889487638, "241": 5.5905007829516915, "242": 5.490779860017273, "243": 5.686052952637336, "244": 5.502625811053028, "245": 5.6006833294232266, "246": 5.546965241854544, "247": 5.602494113289265, "248": 5.64849776221406, "249": 5.72365510464179, "250": 5.676130717613123, "251": 5.601886666012125, "252": 6.854040184709221, "253": 5.569090648874626, "254": 6.899241741669273, "255": 5.520254479429307, "256": 5.920157440434533, "257": 6.7886812169455455, "258": 5.6519182721189605, "259": 5.569028595705129, "260": 6.874445728614289, "261": 6.365580128578365, "262": 5.610413210561293, "263": 5.62142439411128, "264": 5.470754766589952, "265": 5.571804930346967, "266": 5.869165283065654, "267": 5.544099841556317, "268": 5.744308024093629, "269": 5.734553995434616, "270": 5.56640392351953, "271": 5.580937701571013, "272": 6.7658902744751055, "273": 5.4281002024121285, "274": 5.6207420270354325, "275": 5.533211814275029, "276": 6.470981046439149, "277": 5.374257665485232, "278": 5.665878510582868, "279": 5.598050583081494, "280": 5.576263800075557, "281": 5.520673539414549, "282": 5.607505179277033, "283": 5.65463861084295, "284": 5.654378427493754, "285": 5.5293834730384965, "286": 6.855403149087217, "287": 5.536097283632521, "288": 5.557880600944574, "289": 5.594797019640383, "290": 7.398557174409904, "291": 6.4496019156533055, "292": 7.633763902782346, "293": 5.619990335176611, "294": 6.658235949820804, "295": 6.832166920042717, "296": 6.717239540225379, "297": 6.982470812562811, "298": 5.874136909773366, "299": 5.6235927972748865, "300": 6.418899004701715, "301": 6.4397524079750434, "302": 5.870265438557404, "303": 5.5894689783857165, "304": 5.6786376180877784, "305": 5.778972678208371, "306": 6.811081929436658, "307": 5.627156335643227, "308": 5.772133627016369, "309": 5.524823333400034, "310": 5.809773128627009, "311": 6.788030217497162, "312": 5.576022659120175, "313": 6.25741363154131, "314": 7.569895383708666, "315": 5.644183329212984, "316": 5.7790812274567465, "317": 5.555479157719615, "318": 5.659928444722509, "319": 5.77749567104687, "320": 5.840827593727301, "321": 5.433017205350545, "322": 5.187004778804213, "323": 7.01678761740441, "324": 5.302238538217399, "325": 5.645457110676562, "326": 5.304889101251258, "327": 5.645517525971577, "328": 5.302113715321373, "329": 5.571873103291329, "330": 5.2420285724382625, "331": 5.65817330616141, "332": 5.228450160298401, "333": 5.57439756441727, "334": 5.453579904895628, "335": 5.649694484455334, "336": 5.254306332369517, "337": 5.595280309811568, "338": 5.509488636401316, "339": 5.647031129652869, "340": 5.1138790762930215, "341": 11.456087980233747, "342": 5.703792879102631, "343": 5.582353323259383, "344": 5.631218411505086, "345": 5.042772358927938, "346": 5.557134515569246, "347": 5.17916530722503, "348": 5.696832384920828, "349": 5.218690545363172, "350": 6.7501625543656285, "351": 13.795196038475138, "352": 5.596479590722664, "353": 5.159512913460551, "354": 5.721166649679061, "355": 5.225202194219382, "356": 5.647240913014709, "357": 5.15846612217904, "358": 5.775766234598796, "359": 5.361399229502773, "360": 5.718005211175953, "361": 5.231791604837187, "362": 5.105975641136947, "363": 5.256902052469861, "364": 5.289467290686431, "365": 5.283261809428174, "366": 5.302466347913488, "367": 5.69269024007832, "368": 5.289485679393518, "369": 5.416984115185201, "370": 5.127290259197042, "371": 5.462724165953366, "372": 5.3092100425295605, "373": 5.348010189943803, "374": 5.263508131340725, "375": 5.509075776922332, "376": 5.58516595827108, "377": 5.53433777370012, "378": 5.558908645933467, "379": 5.330800959557217, "380": 5.483974653290878, "381": 5.468652777838285, "382": 7.215042602139694, "383": 5.624114804288107, "384": 5.524723782103767, "385": 5.255058037854049, "386": 5.5496628245150905, "387": 5.522935878993409, "388": 5.654278269086057, "389": 5.494637471691541, "390": 5.504521421374298, "391": 5.388442112556538, "392": 5.53028540663907, "393": 5.3895137208950885, "394": 5.662999643567437, "395": 5.625702764769702, "396": 5.60760536720866, "397": 5.659941380458694, "398": 5.3888940935033, "399": 5.511524143819081, "400": 5.448574317448362, "401": 5.325143847876828, "402": 5.552827070447742, "403": 5.505731812376892, "404": 5.3520339551667035, "405": 5.446074459165341, "406": 5.3655295970399255, "407": 5.2884563827981, "408": 5.315241922858877, "409": 5.545138342367809, "410": 5.592137938807614, "411": 6.9224218953965835, "412": 5.451981301291305, "413": 5.3951651937741225}, "9": {"0": 10.356725748283507, "1": 15.915468369417857, "2": 17.335863187340642, "3": 24.625565208063207, "4": 7.493512083997685, "5": 11.958530245206422, "6": 11.377336032297473, "7": 10.246325260339573, "8": 17.420518715998263, "9": 11.028431706462673, "10": 9.176303550200346, "11": 7.028275079518663, "12": 6.520527985585599, "13": 6.55325155382542, "14": 166.25997804241265, "15": 6.4752428498520835, "16": 6.510962312220034, "17": 7.1219904241446415, "18": 14.975173453162755, "19": 10.97625719730477, "20": 6.4765019156784245, "21": 6.6384478831527085, "22": 8.541658054211291, "23": 6.228602349207459, "24": 6.245676814509934, "25": 6.239550026240626, "26": 6.332643803052437, "27": 6.233780753757007, "28": 6.21661740767569, "29": 6.316163567513158, "30": 6.186058607867089, "31": 6.426569369816695, "32": 6.178757467476353, "33": 6.288207070059422, "34": 6.28504630366104, "35": 6.557645909405355, "36": 6.18296471900786, "37": 6.285579015353784, "38": 6.300367548958759, "39": 6.155557502420251, "40": 6.2810109288424165, "41": 6.401711496237413, "42": 6.526893305123315, "43": 6.1677665360911, "44": 6.433808613837275, "45": 6.1646647833375985, "46": 6.259824401244704, "47": 6.158575648269047, "48": 6.606538633759076, "49": 7.085811489236972, "50": 36.33784641766318, "51": 12.606572344780904, "52": 22.63061374495163, "53": 11.572237836468942, "54": 25.210255017618806, "55": 6.563110679145997, "56": 11.084758652677948, "57": 7.102288932216791, "58": 7.088481378233218, "59": 7.107257582387039, "60": 6.559721209030442, "61": 7.085935491325512, "62": 7.087375701499099, "63": 7.0900302594406766, "64": 7.079063781081462, "65": 7.081835317817341, "66": 7.081196972509765, "67": 7.074321679280163, "68": 7.067399065051082, "69": 7.079048811399183, "70": 6.401235506076937, "71": 7.10221966806346, "72": 6.538516584645598, "73": 6.555054453335906, "74": 7.0751776854361665, "75": 7.087922888473364, "76": 7.090209417061409, "77": 6.528168730915941, "78": 7.093303928279334, "79": 7.0702539078532265, "80": 6.540612139371835, "81": 7.076900942156569, "82": 7.078075524289417, "83": 7.077272311732047, "84": 6.539886075115463, "85": 6.5331195966972775, "86": 10.356725748283507, "87": 61.55429841009054, "88": 17.95343576437115, "89": 26.91247142271154, "90": 26.405437623788124, "91": 25.507841784114838, "92": 13.37263225519553, "93": 35.78129117316294, "94": 23.649032779083214, "95": 35.22487923751263, "96": 14.884424340743939, "97": 12.961831467217452, "98": 25.15947948993294, "99": 13.664996357944851, "100": 12.65031185490407, "101": 12.154907021261435, "102": 7.200290447653514, "103": 10.811685951691164, "104": 11.404407006096275, "105": 11.325780506619218, "106": 13.907251307579344, "107": 10.871049125564511, "108": 11.360657740721006, "109": 10.356725748283507, "110": 65.27404112453873, "111": 7.450716594937842, "112": 100.14836759481477, "113": 15.267105134974216, "114": 66.88467464692347, "115": 10.893582069433062, "116": 23.606381801024163, "117": 86.99263616972874, "118": 22.830006123861857, "119": 8.731417734922161, "120": 100.39417899276583, "121": 7.891561618674539, "122": 7.556412279556957, "123": 10.944496755126599, "124": 83.46536197825662, "125": 44.23094324275257, "126": 22.89840957917309, "127": 8.560962052334173, "128": 11.93152324996651, "129": 10.356725748283507, "130": 10.38897444994808, "131": 61.45380175597686, "132": 26.70417502594193, "133": 24.28030255741536, "134": 8.886834764322078, "135": 24.6538537754885, "136": 25.050386419394464, "137": 60.6992738374934, "138": 8.618878427597592, "139": 8.516176510577152, "140": 8.547408878151392, "141": 6.888598268112576, "142": 10.356725748283507, "143": 32.91700777501116, "144": 22.282419004616223, "145": 7.0785247039210155, "146": 10.899494888933981, "147": 8.840780367675572, "148": 7.09726360083178, "149": 7.916609711581251, "150": 10.356725748283507, "151": 9.308447708039035, "152": 29.706288024623433, "153": 25.025986353024145, "154": 9.99456005644162, "155": 11.498738620051837, "156": 8.182540649715895, "157": 12.046060728778016, "158": 13.457389802759463, "159": 26.43867251462177, "160": 12.096920105706818, "161": 7.194516483236452, "162": 11.259096193290267, "163": 11.491543810499047, "164": 9.642518847698643, "165": 6.916573271071678, "166": 11.972843537197786, "167": 6.920972522956729, "168": 6.916759907213646, "169": 7.536438199848908, "170": 6.892700981907619, "171": 6.906074579893506, "172": 6.8878690979538915, "173": 6.9293362804991245, "174": 6.765816780590206, "175": 6.88369719149445, "176": 6.8963541270096265, "177": 6.8893519054311465, "178": 10.356725748283507, "179": 8.988745491906963, "180": 2.812229524593207, "181": 26.68824372300739, "182": 57.843416639872615, "183": 27.414313212237353, "184": 24.868295718125452, "185": 14.629689611283878, "186": 13.380467747989192, "187": 14.30689581666258, "188": 10.532743667406955, "189": 13.982174136505483, "190": 12.236623630592554, "191": 9.030893371365938, "192": 10.610068028028735, "193": 9.980998709876745, "194": 9.049024930778831, "195": 10.945901508844482, "196": 8.786051918529283, "197": 6.4305778186224725, "198": 15.115420709853923, "199": 6.419735039686232, "200": 6.4259986392609045, "201": 6.384430656872026, "202": 6.79259457267432, "203": 6.461076984049831, "204": 6.350500994932147, "205": 6.315171039529603, "206": 6.3862644832954025, "207": 6.325948409794684, "208": 6.3407897290933795, "209": 50.8706596447244, "210": 6.071264146649905, "211": 6.066484585354099, "212": 17.88594884353168, "213": 6.072383941383906, "214": 18.359066885210943, "215": 6.050447043372215, "216": 17.899006880737808, "217": 6.042530418450958, "218": 17.7547895342626, "219": 6.06087419422489, "220": 6.028923232808773, "221": 11.356292685050342, "222": 6.048203555874807, "223": 11.59346251632754, "224": 26.252694552913994, "225": 11.334084392046671, "226": 25.53578801618545, "227": 17.82743724301512, "228": 6.081140906207412, "229": 11.38327199206027, "230": 6.064925113018581, "231": 11.37680610163421, "232": 18.18308804713741, "233": 11.464605012519476, "234": 6.078829662052173, "235": 6.044431119039985, "236": 6.042728989060679, "237": 11.582076632972427, "238": 6.080032837813715, "239": 11.542731811576168, "240": 6.090146235186674, "241": 11.603869551954178, "242": 6.063478664319557, "243": 11.786231048374727, "244": 6.075226941949534, "245": 5.903881656575761, "246": 6.036107654753587, "247": 11.628862766879418, "248": 6.115901705298577, "249": 11.502063849944644, "250": 6.662250036687674, "251": 11.585288577309624, "252": 25.988849155507886, "253": 11.122457241849308, "254": 22.58375357563868, "255": 11.661810242071239, "256": 11.301390605971568, "257": 23.3078262608293, "258": 6.463660618593828, "259": 11.668536884143792, "260": 13.168352533477714, "261": 17.472386974773983, "262": 6.444384531242856, "263": 11.694204810859892, "264": 6.420024189487642, "265": 11.594787640449617, "266": 6.558680731944679, "267": 11.658055948069407, "268": 6.502196447944112, "269": 11.302541125486083, "270": 6.423073038973571, "271": 11.337148423672799, "272": 25.26789663631009, "273": 11.742014379154991, "274": 6.10380794467586, "275": 11.222134245821405, "276": 18.01477472640095, "277": 11.501374072628382, "278": 6.42577430026987, "279": 11.437600602852244, "280": 6.0415101265029945, "281": 11.670948987253805, "282": 6.400296226011537, "283": 11.571268388547605, "284": 6.4319534714421875, "285": 11.634656592276851, "286": 23.994041793296546, "287": 11.410547056675739, "288": 7.068605784455687, "289": 11.193993607499898, "290": 30.03925703155415, "291": 18.15640273487721, "292": 31.61746780163002, "293": 11.395986704918053, "294": 17.559097668387928, "295": 25.181632593318504, "296": 17.145073593934917, "297": 25.1614143099606, "298": 6.60024565078242, "299": 11.52472535363265, "300": 18.396576658060397, "301": 17.68912566453826, "302": 6.5124816608525355, "303": 11.352957707049704, "304": 11.700235514624657, "305": 11.590522825106337, "306": 24.87118410232462, "307": 11.287087849946317, "308": 6.50541996761848, "309": 11.636635298778259, "310": 6.502770028303756, "311": 14.66449684581843, "312": 6.415570728357041, "313": 17.761992702458137, "314": 26.81007053731448, "315": 11.468132027719927, "316": 6.458209273234707, "317": 11.22097175041736, "318": 6.500291387698621, "319": 11.161223018532748, "320": 6.588949262040448, "321": 6.011793281386746, "322": 6.012617061589297, "323": 25.250860579463797, "324": 11.224545799647146, "325": 6.418819641281378, "326": 11.42084306037375, "327": 6.415131225054316, "328": 6.030664441566298, "329": 6.089808742678031, "330": 11.335336535939629, "331": 6.114017632411951, "332": 6.0196035980269285, "333": 6.42084877343508, "334": 11.34217247830025, "335": 6.110615699181326, "336": 11.492912669055327, "337": 6.417316701667379, "338": 11.163167915553863, "339": 6.021683846234392, "340": 5.769272940252703, "341": 163.63157201316892, "342": 6.436937143421917, "343": 17.27957872905948, "344": 6.426263742025423, "345": 5.991146468450439, "346": 6.412448549889286, "347": 5.942009487558426, "348": 11.266217399005109, "349": 11.412198301788886, "350": 26.411944313788524, "351": 230.17699708031458, "352": 6.404486810282379, "353": 5.946740085730988, "354": 6.443277953869286, "355": 5.9478270027758615, "356": 6.437797609583055, "357": 5.94356073028313, "358": 11.059177369306676, "359": 11.332962960006734, "360": 6.44800913290384, "361": 5.953041228477016, "362": 6.007827785053637, "363": 6.018835749206339, "364": 5.952002513643207, "365": 6.035432188716157, "366": 11.396133817543971, "367": 6.1857497245287805, "368": 11.39095435719779, "369": 6.446014700826973, "370": 5.998464584485553, "371": 6.398701733463023, "372": 11.503500609855749, "373": 11.36248857800699, "374": 5.962763343133704, "375": 6.5234797552956945, "376": 17.264861765957853, "377": 6.575785345345288, "378": 17.279660169104147, "379": 11.170192885102107, "380": 6.063763846934293, "381": 11.203244273264074, "382": 20.331715485573085, "383": 11.253086620745222, "384": 17.123537122429966, "385": 7.0943031582265546, "386": 6.001979676489967, "387": 11.56527645881075, "388": 5.949570549482237, "389": 11.336325589713041, "390": 6.512109162867714, "391": 11.426219421110618, "392": 5.997527712791052, "393": 6.044743099262039, "394": 6.145784353326118, "395": 11.193610583850633, "396": 6.110890896417706, "397": 11.419421095964045, "398": 6.44842146973276, "399": 11.333502224599464, "400": 6.487529531722335, "401": 6.02904065405731, "402": 11.423349241955439, "403": 6.534541035151924, "404": 11.170495763971338, "405": 6.4800453745343205, "406": 6.426424310414833, "407": 11.345826973262932, "408": 6.530497618216885, "409": 6.0086638614384595, "410": 11.225177279766687, "411": 24.41222410396771, "412": 11.381252685847933, "413": 6.042904075924654}, "10": {"0": 16.50201422175714, "1": 15.919225793612824, "2": 26.302339931390534, "3": 16.084175374937967, "4": 40.14767140843865, "5": 30.3988749010002, "6": 25.289271866208132, "7": 15.655325324150136, "8": 15.126902212441871, "9": 15.431886919431602, "10": 15.694894153240558, "11": 15.08740178348801, "12": 15.226501961018812, "13": 14.675028320175375, "14": 314.18422245511397, "15": 15.183163847576349, "16": 15.18539403683715, "17": 15.682830934704073, "18": 15.541580216295479, "19": 16.177184077829136, "20": 15.003707359302387, "21": 14.73608135554336, "22": 14.831583467374932, "23": 15.232273798631088, "24": 15.155394268435984, "25": 15.381671463637588, "26": 15.29404789285923, "27": 15.332243989728868, "28": 15.149500824931126, "29": 15.245410965502732, "30": 14.908132346643242, "31": 14.19849911383492, "32": 15.033230121985897, "33": 15.167546528150053, "34": 14.971042963992229, "35": 14.566065960464584, "36": 14.962191699799568, "37": 15.039059630243967, "38": 15.08172191217062, "39": 14.949949182100756, "40": 14.934161381590773, "41": 14.08577502639985, "42": 14.39719541056231, "43": 14.919524713942952, "44": 14.487202902583874, "45": 14.972452612772463, "46": 15.060512675540338, "47": 14.97454607217634, "48": 14.552832744562197, "49": 17.43941021788418, "50": 45.88153570495797, "51": 16.186402681360192, "52": 40.99054752826301, "53": 15.856317238967476, "54": 17.2620335534766, "55": 15.024852648672393, "56": 15.903374231883195, "57": 15.117388486655976, "58": 15.10666711436917, "59": 15.15386821081367, "60": 15.059893763497085, "61": 15.115547050554756, "62": 15.196478189316867, "63": 15.016004580424855, "64": 15.095718624166107, "65": 15.069190740543785, "66": 15.25959465021877, "67": 15.053210497327033, "68": 15.391472564837706, "69": 15.037009948751132, "70": 14.81840252818386, "71": 15.321605460799832, "72": 14.96718559821474, "73": 15.024031504492529, "74": 15.14680765293164, "75": 15.367994439794554, "76": 15.134552996476877, "77": 14.94016927697695, "78": 15.15572038672455, "79": 15.044097472366815, "80": 14.90846008120656, "81": 15.13092543130031, "82": 15.093058728932771, "83": 15.004459468490126, "84": 14.86108951527499, "85": 15.0305034227336, "86": 16.50201422175714, "87": 121.40310065197207, "88": 18.98649094776477, "89": 16.01357758195305, "90": 16.1463248157775, "91": 16.17217162351538, "92": 15.962861338877484, "93": 16.693350974071066, "94": 15.448125175229952, "95": 97.34769246438269, "96": 17.562084098472706, "97": 16.287486766980948, "98": 15.75996183554639, "99": 16.224906282006227, "100": 16.419737833457845, "101": 16.48308044160583, "102": 38.59398154159834, "103": 15.796496350592859, "104": 15.70504513405659, "105": 16.60989972697575, "106": 15.868514372484512, "107": 15.776532090329942, "108": 15.881345006271323, "109": 16.50201422175714, "110": 161.35142013879963, "111": 32.933914860169736, "112": 180.37124900771602, "113": 52.29159470770141, "114": 177.59376519594213, "115": 16.046570889374454, "116": 16.389647406688415, "117": 228.18068045291645, "118": 15.725367328041745, "119": 20.236137457694596, "120": 237.79490795814166, "121": 15.645113299256613, "122": 19.72154086362627, "123": 15.665053587984323, "124": 178.5084991045811, "125": 67.63543764027975, "126": 16.478753462371152, "127": 15.546356348365467, "128": 15.856681764265716, "129": 16.50201422175714, "130": 42.785352332489566, "131": 117.20234259435207, "132": 16.307137204172776, "133": 15.511212647526376, "134": 17.539445370175983, "135": 14.957150447957986, "136": 16.339059188949733, "137": 15.832902049861284, "138": 15.269459331752703, "139": 15.494404527375162, "140": 15.764230136326352, "141": 17.09226775686392, "142": 16.50201422175714, "143": 89.11675670231344, "144": 47.60219578672017, "145": 33.06949197491459, "146": 16.635386173163415, "147": 39.279711493820216, "148": 35.86183371323199, "149": 16.226643482530367, "150": 16.50201422175714, "151": 42.82875376549305, "152": 50.07844976512106, "153": 15.651848187356006, "154": 15.68882086845744, "155": 16.072556105927326, "156": 18.186972817822625, "157": 16.095493307972667, "158": 16.51914324066236, "159": 16.140649399114594, "160": 15.965250281428613, "161": 15.988307677763405, "162": 15.91372329520338, "163": 15.965755931527497, "164": 36.085791250654765, "165": 15.699035994906563, "166": 15.902451583723334, "167": 15.69991374798073, "168": 15.76556598100345, "169": 17.376985538331265, "170": 15.51009582416118, "171": 15.542161948032888, "172": 15.455035977222394, "173": 15.60894555301352, "174": 26.425553968057347, "175": 15.726668399914951, "176": 15.621487285598253, "177": 15.608921025091595, "178": 16.50201422175714, "179": 35.45725956241425, "180": 500000.0, "181": 15.51466459800571, "182": 105.33652239914932, "183": 17.994774769628446, "184": 15.940229989512027, "185": 39.842303088921696, "186": 16.072575583162884, "187": 42.00950960894299, "188": 35.98714117681406, "189": 26.272398667269016, "190": 18.045953331959602, "191": 37.55968441006755, "192": 37.95594391885574, "193": 43.470662918740985, "194": 33.669452204918144, "195": 38.06975617582307, "196": 37.90348353739123, "197": 21.923659594009276, "198": 47.55848911155256, "199": 16.968565551126716, "200": 17.302467556456147, "201": 14.928733474911239, "202": 27.070553936130622, "203": 18.638983859221653, "204": 15.529286586790986, "205": 14.931394454830516, "206": 15.46329859175458, "207": 15.04480822432427, "208": 14.977829971561501, "209": 17.042746080280384, "210": 13.981640754425031, "211": 13.65897198290436, "212": 14.360081497205899, "213": 13.548966548085314, "214": 14.459584871594679, "215": 13.680211035555764, "216": 14.52546284982271, "217": 14.281825292267454, "218": 14.501057325942293, "219": 13.624445569570947, "220": 14.111489457096797, "221": 13.775480271429897, "222": 13.532577596884407, "223": 13.408267504067153, "224": 15.569848688117373, "225": 13.246021732868222, "226": 16.17299148889684, "227": 14.4260434288203, "228": 13.697500244880185, "229": 13.339774082072555, "230": 13.57265385252653, "231": 13.21172267726854, "232": 14.621018540225412, "233": 13.38679261798146, "234": 13.783834478007554, "235": 13.502911486050094, "236": 14.482109724482441, "237": 13.308807675268199, "238": 13.639729651086892, "239": 13.130980937130671, "240": 13.633464762882692, "241": 13.183000540455732, "242": 13.56252014866616, "243": 14.004513096741807, "244": 13.622620312832707, "245": 13.358887178089098, "246": 14.165314195127205, "247": 13.346065312691106, "248": 13.927009216708013, "249": 13.640509316198637, "250": 14.54491556717781, "251": 13.436386943776704, "252": 16.300718804423813, "253": 13.510868906203083, "254": 16.110721437778622, "255": 13.817208509529307, "256": 13.661561187041656, "257": 15.579473001466745, "258": 14.691835864675209, "259": 13.290632260386587, "260": 56.17067503840782, "261": 14.806659731282053, "262": 14.191010384707923, "263": 13.61010127993953, "264": 14.34874619518824, "265": 13.498745366390139, "266": 14.715223878514065, "267": 13.435686780486286, "268": 14.50977335628438, "269": 13.457384285054362, "270": 14.298390328330287, "271": 13.167103662015293, "272": 15.409492982417996, "273": 13.374790461564439, "274": 14.009873786660357, "275": 13.262954938887885, "276": 14.489213983122532, "277": 13.092074708847136, "278": 14.170705569447021, "279": 13.144374506796067, "280": 14.311645189709914, "281": 13.512268089327103, "282": 14.089804540588776, "283": 13.31908413689324, "284": 14.176563951334472, "285": 13.202817229388405, "286": 15.724838366018277, "287": 13.654075814497412, "288": 14.85518836392274, "289": 13.44666980960445, "290": 55.85117945731626, "291": 14.589281335712759, "292": 72.4704443514092, "293": 13.17714656563275, "294": 15.412585526658319, "295": 15.373600246564097, "296": 15.840793883153854, "297": 16.12481967337317, "298": 14.937419467710635, "299": 13.172745403802006, "300": 14.786481423313477, "301": 14.450933892781185, "302": 14.913593168451193, "303": 13.249210390436348, "304": 13.360104243726571, "305": 13.461444367951053, "306": 15.517062053215868, "307": 13.478075865110021, "308": 14.712493833237481, "309": 13.460350696942376, "310": 14.513986842055079, "311": 53.23720197095026, "312": 13.999633398225633, "313": 14.405421759211704, "314": 16.356897075329417, "315": 13.246290854386453, "316": 14.467006960651016, "317": 13.550602897788767, "318": 14.60337884293207, "319": 13.394970151942445, "320": 14.475146968885717, "321": 14.298952397421997, "322": 13.404187340238131, "323": 15.634468898758104, "324": 12.936542916608772, "325": 14.292671933864526, "326": 13.052930484394745, "327": 14.310036733174574, "328": 13.402355654580024, "329": 13.820528009898393, "330": 13.063534956990067, "331": 14.023133735719766, "332": 13.396516949093122, "333": 14.461167898803497, "334": 13.143935361043248, "335": 13.776416113174138, "336": 12.874922110045125, "337": 14.10056979992878, "338": 13.251703004726252, "339": 14.385343600796961, "340": 13.050111388475404, "341": 205.1702259117018, "342": 14.22948139732469, "343": 13.920015145401829, "344": 14.390837544138108, "345": 13.097819790298173, "346": 14.237510192309973, "347": 13.996835942419862, "348": 13.366549182648377, "349": 12.6150031953737, "350": 17.12461183438077, "351": 172.6673637784367, "352": 14.057563424267435, "353": 13.90143424421034, "354": 14.27785842758421, "355": 13.921187897392985, "356": 14.251675401387928, "357": 13.958394375162536, "358": 13.454644121698244, "359": 13.019405503109462, "360": 14.389621747191853, "361": 13.985175101192057, "362": 13.388570327485814, "363": 13.43928889482765, "364": 13.98258082471932, "365": 13.406012668852464, "366": 12.79375750063248, "367": 27.455044802688203, "368": 12.677977254601881, "369": 14.169949113069153, "370": 13.191197816235803, "371": 14.19903271244215, "372": 13.088096273739064, "373": 13.41595213337445, "374": 14.166159876000952, "375": 14.191840251016352, "376": 13.88907240564498, "377": 14.27564467926595, "378": 13.794480123971281, "379": 13.503710922742904, "380": 13.492745864205036, "381": 13.098231472277856, "382": 79.0849944079927, "383": 13.564955671042533, "384": 14.148269166502056, "385": 12.59490361386784, "386": 14.234051137175326, "387": 13.400492865865369, "388": 20.03449752737169, "389": 13.114872218247486, "390": 14.264541206728376, "391": 13.088090558583964, "392": 14.357892311743122, "393": 13.423936392748788, "394": 22.39144204221575, "395": 13.500580765092701, "396": 14.231618445261448, "397": 13.296742285124688, "398": 14.12330368324919, "399": 13.260921249294174, "400": 14.26032727607409, "401": 13.37807656142053, "402": 13.134861372762824, "403": 14.094672581070222, "404": 12.929008763571648, "405": 14.169214215798776, "406": 13.964748901901189, "407": 13.466568609482879, "408": 14.038615130232944, "409": 14.303623939515864, "410": 13.255265382855242, "411": 15.581352522612313, "412": 13.365533362446993, "413": 13.561927898673813}, "11": {"0": 7.637473201855274, "1": 7.113434907534901, "2": 18.137495809314196, "3": 7.500158847864165, "4": 9.7774768925765, "5": 7.753470963043104, "6": 7.349330732146955, "7": 6.55672662023371, "8": 16.93241813323159, "9": 6.63626194691741, "10": 6.850301555796581, "11": 6.232486483543685, "12": 6.608646157019973, "13": 6.464487964882117, "14": 15.667186380724772, "15": 6.757409442809544, "16": 6.70640221742289, "17": 6.532448271124449, "18": 7.081736258537815, "19": 7.080501567569046, "20": 6.492272193601707, "21": 6.273341745586522, "22": 6.343303679524743, "23": 6.346353632452831, "24": 6.405741560373379, "25": 6.451959955936898, "26": 6.425190829303317, "27": 6.401403860894096, "28": 6.312110456563519, "29": 6.37169093958372, "30": 6.3571851789166285, "31": 6.163579359400118, "32": 6.316873930029756, "33": 6.413308192711195, "34": 6.381448123510117, "35": 6.348296727906166, "36": 6.332501453712421, "37": 6.260915044150112, "38": 6.280628496636014, "39": 6.213747440794633, "40": 6.4202166220068, "41": 6.291584524437106, "42": 6.210072918014666, "43": 6.2826030784159554, "44": 6.256690264399627, "45": 6.180245790712839, "46": 6.370995349997878, "47": 6.324998915989287, "48": 6.292197339330048, "49": 7.8312744105932754, "50": 23.51862203004013, "51": 7.231237797834546, "52": 32.406554740321546, "53": 7.142911083968905, "54": 7.315261703157069, "55": 7.079650338849916, "56": 7.029284807617814, "57": 6.976657338344868, "58": 6.8564368097117505, "59": 7.061264688435449, "60": 6.957010464541603, "61": 6.903083544265823, "62": 7.019219908640533, "63": 7.044103221470248, "64": 6.832069340546903, "65": 6.934967509015269, "66": 6.965876637740762, "67": 6.854078478015796, "68": 6.830543222155883, "69": 6.91644963519513, "70": 6.913943269950283, "71": 6.854564945271852, "72": 6.797121489468939, "73": 6.885381619478642, "74": 6.842377918980382, "75": 6.851229974472464, "76": 6.935646305617942, "77": 6.842142255901938, "78": 6.956291134495919, "79": 6.869075051485063, "80": 6.79623645108042, "81": 6.790607821550009, "82": 6.848671378654661, "83": 6.854304584350033, "84": 6.9269274008042, "85": 6.775667889202678, "86": 7.637473201855274, "87": 76.84548648379263, "88": 7.857187955050833, "89": 36.6053518379896, "90": 38.166775785987625, "91": 6.926290792589906, "92": 7.345681847281878, "93": 7.274281912372071, "94": 6.944778951318781, "95": 54.716645214237914, "96": 7.745179289318926, "97": 7.559017249099573, "98": 10.260031326691106, "99": 7.4473025584564825, "100": 7.428477500010756, "101": 7.03498670982806, "102": 9.555588369187694, "103": 7.153296048928049, "104": 7.1792138189556916, "105": 7.510085182818722, "106": 7.491256057519461, "107": 7.39547124728074, "108": 7.142003333213595, "109": 7.637473201855274, "110": 94.17925401748451, "111": 8.996665850960845, "112": 120.98090516762011, "113": 34.02243474961581, "114": 90.4706096846558, "115": 7.235106326536005, "116": 6.925288930686017, "117": 108.56482728077792, "118": 6.994507213255674, "119": 7.964333926337304, "120": 117.97321945528054, "121": 6.864720603514946, "122": 7.884660200592016, "123": 7.263468950820744, "124": 123.18438297205938, "125": 53.922526008187475, "126": 7.121576002786177, "127": 6.81137538813956, "128": 7.075190521594105, "129": 7.637473201855274, "130": 9.121058037834016, "131": 78.639427947393, "132": 23.124451947443575, "133": 7.039066120960893, "134": 7.677050481117301, "135": 6.941964563651739, "136": 7.006817264001115, "137": 11.91279037822217, "138": 6.547378655718406, "139": 6.855216215818346, "140": 6.752075258526071, "141": 7.070867103432213, "142": 7.637473201855274, "143": 13.585941046202336, "144": 8.61974406608919, "145": 9.124499318681146, "146": 7.653422012733268, "147": 9.25914176216813, "148": 9.298798081435208, "149": 7.816568461898308, "150": 7.637473201855274, "151": 9.349604488277365, "152": 46.56228456312438, "153": 33.22581634193164, "154": 7.24244992481062, "155": 7.253804394976863, "156": 7.746963083913824, "157": 7.320294346479766, "158": 7.30868442845024, "159": 7.191423409890898, "160": 6.856031760061472, "161": 7.11784146411202, "162": 7.143478262559668, "163": 7.553364349341332, "164": 8.398354651629532, "165": 7.325356426353941, "166": 7.33788795089852, "167": 7.344481398236609, "168": 7.348820397785259, "169": 7.686096978338388, "170": 7.454951247434399, "171": 7.1509229401269305, "172": 7.1429670353870485, "173": 7.309224108876774, "174": 8.362324228860471, "175": 7.19626763781986, "176": 7.2869958283340495, "177": 7.225734855036612, "178": 7.637473201855274, "179": 8.556713043086974, "180": 5.4560315997383295, "181": 7.204004242839664, "182": 74.93032362066589, "183": 19.86151833795865, "184": 6.79721482301769, "185": 29.108270162939384, "186": 6.629530621063759, "187": 27.912198766676763, "188": 22.568449743168543, "189": 28.683655379900305, "190": 9.735250783436816, "191": 8.573184862550233, "192": 23.882431522596377, "193": 18.536244615025275, "194": 8.620772925073481, "195": 23.53465838579966, "196": 8.409463161051386, "197": 6.836865601767546, "198": 31.4750052613124, "199": 6.698914017087742, "200": 7.4414322727355415, "201": 6.484637766962181, "202": 16.194346645486796, "203": 7.005555199071942, "204": 6.5103308539237945, "205": 6.289127621090717, "206": 6.468231802883049, "207": 6.232286629043341, "208": 6.469857475018194, "209": 7.42048628014317, "210": 6.147347498451922, "211": 6.2801281921687275, "212": 6.908958964421534, "213": 6.1181162405181455, "214": 7.092249657256036, "215": 6.05627655987356, "216": 7.0513109217776035, "217": 6.3297820225875885, "218": 6.987933839336203, "219": 6.0962220793619215, "220": 6.133915375393038, "221": 6.083132675900471, "222": 6.12972941326836, "223": 6.07195612830832, "224": 7.339544228061027, "225": 5.953301986247259, "226": 6.985695416753586, "227": 6.996001111513107, "228": 6.185940041242829, "229": 6.168199849908891, "230": 6.244048479603387, "231": 6.048937943472242, "232": 6.948681035496352, "233": 6.081983376450948, "234": 6.298147413770741, "235": 6.115573747241918, "236": 6.296807258213727, "237": 6.118702801384166, "238": 6.3416024356215575, "239": 6.003450937626186, "240": 6.352767102089473, "241": 5.948978228189579, "242": 6.2150558785819605, "243": 6.380257346950077, "244": 6.250860546021726, "245": 6.229649952391962, "246": 6.1995285875448145, "247": 6.216538845331109, "248": 6.240165214534234, "249": 6.154931358203931, "250": 6.188013986456783, "251": 5.980890461578956, "252": 7.3741684986587765, "253": 5.980924602792405, "254": 6.958743871699663, "255": 5.957570015012552, "256": 6.271195920612448, "257": 6.887806995387693, "258": 6.1291030595182585, "259": 6.073677032818809, "260": 9.78718810936786, "261": 6.637643832097388, "262": 6.186345358891677, "263": 6.088646682651886, "264": 6.130096899475631, "265": 6.1331183142887955, "266": 6.400851986559515, "267": 6.067834080999056, "268": 6.27366380345921, "269": 6.1755937551737565, "270": 6.185361308488193, "271": 6.163940215773869, "272": 7.183782459049655, "273": 6.134527465272305, "274": 6.272927968242573, "275": 5.878223216212237, "276": 7.147105906342934, "277": 6.020380468099276, "278": 6.264670699895885, "279": 6.171779166356755, "280": 6.228593235783584, "281": 6.083849076376727, "282": 6.424064800031357, "283": 6.221189873445775, "284": 6.230062862517729, "285": 6.043436247956804, "286": 7.8644504327990585, "287": 5.928685611957099, "288": 6.743555154188269, "289": 5.957631754827122, "290": 35.751458760321384, "291": 7.1124664228369205, "292": 48.70776811955705, "293": 6.17649079940496, "294": 6.938697450423514, "295": 7.051311022723014, "296": 6.917463541702678, "297": 10.459111268736795, "298": 6.407529087928269, "299": 6.185767416947477, "300": 6.9798754333970665, "301": 6.993122899997707, "302": 6.222954052413844, "303": 5.951726684151515, "304": 6.145068582236735, "305": 6.176069688361592, "306": 7.073550645253859, "307": 5.9775767443278385, "308": 6.209219718284364, "309": 5.947085295298899, "310": 6.215826365684223, "311": 19.227216424117685, "312": 6.324905127694357, "313": 6.892739712695045, "314": 36.08883074479753, "315": 6.207775360295225, "316": 6.305543034065523, "317": 9.621524488394545, "318": 6.077336864752121, "319": 6.092012429629196, "320": 6.1915600157906985, "321": 6.122871108287706, "322": 5.974463204691042, "323": 12.101481750383742, "324": 5.990805975973418, "325": 6.329296523575832, "326": 5.986261695906766, "327": 6.237058734354406, "328": 6.107551751037624, "329": 6.270645125624939, "330": 5.887284012866642, "331": 6.2373729014092145, "332": 6.034914653480456, "333": 6.2693426267071795, "334": 6.108253215297201, "335": 6.2855154970186975, "336": 5.7594318656322105, "337": 6.27078332136458, "338": 5.878847169101548, "339": 6.205796305963626, "340": 5.910423878688232, "341": 250.18482803818227, "342": 6.25301923835181, "343": 5.9440542777508, "344": 6.236077581620865, "345": 5.95323066079862, "346": 6.015064813077571, "347": 5.961265626890568, "348": 6.608104006461404, "349": 5.795245136539903, "350": 6.884328981774542, "351": 4.601144256182285, "352": 6.021371997737667, "353": 6.05368908548017, "354": 6.295385554716369, "355": 6.0279090606891765, "356": 6.233025803136835, "357": 5.980896659997432, "358": 6.203856891186003, "359": 5.9707747205930914, "360": 6.374538967203447, "361": 6.079803537922225, "362": 5.978900385653228, "363": 6.090447221631907, "364": 5.966100174635339, "365": 6.080570376810568, "366": 5.833159944437496, "367": 13.771954869836346, "368": 6.037073634206893, "369": 6.0161083573564555, "370": 5.986376925582834, "371": 6.022748667232504, "372": 6.08822379640404, "373": 5.858263413705299, "374": 6.031822971903574, "375": 6.013973802201583, "376": 6.125869804223314, "377": 5.927881904101838, "378": 5.83425707493783, "379": 5.855662834326089, "380": 6.244517002009561, "381": 6.01448415302901, "382": 44.46930096903402, "383": 6.224059542827585, "384": 6.188667030102624, "385": 5.787915390265511, "386": 6.316708843190942, "387": 6.0027733330275, "388": 7.398498496352794, "389": 6.155617378203582, "390": 6.10835906912543, "391": 5.936413354286989, "392": 6.251399868260125, "393": 6.211548605060671, "394": 6.850341877401853, "395": 6.20637092565902, "396": 6.157944358841993, "397": 6.196664294218898, "398": 5.840460678909027, "399": 6.093170576765309, "400": 6.1620482662824045, "401": 6.027078881423919, "402": 6.144998004678363, "403": 6.042092084771601, "404": 6.042441667654899, "405": 6.045245311639576, "406": 6.040311970686281, "407": 5.88703763028264, "408": 5.928412640164606, "409": 6.255834557814621, "410": 5.929128602564131, "411": 7.110255923164341, "412": 5.8784263526636575, "413": 6.091210286849801}, "12": {"0": 10.880037786494098, "1": 15.190242780923237, "2": 19.115602702631076, "3": 22.29303251653901, "4": 11.518447556194799, "5": 14.643990755263088, "6": 13.830447212445907, "7": 11.641450651664627, "8": 13.254271436692736, "9": 12.573241947811049, "10": 9.654042390232357, "11": 7.249687877295516, "12": 7.486557363081239, "13": 7.483995320012489, "14": 174.25037671855006, "15": 7.468032442249284, "16": 7.4277829787231475, "17": 7.474511135221048, "18": 15.508416178648496, "19": 12.560881388356677, "20": 7.374403201317729, "21": 7.117236864650975, "22": 8.653409994968058, "23": 7.420409932158956, "24": 7.47911002122071, "25": 7.445421262551926, "26": 7.4758280653182485, "27": 7.400464365274256, "28": 7.372594347767616, "29": 7.44188228187312, "30": 7.260603452327049, "31": 6.9786610947747585, "32": 7.256597308512546, "33": 7.337649456073139, "34": 7.336382337742287, "35": 7.1025035473196665, "36": 7.243534071407669, "37": 7.3394915918417505, "38": 7.36516282992928, "39": 7.179198336356747, "40": 7.338444149214973, "41": 6.873854026549263, "42": 7.0245129904691375, "43": 7.228539763898951, "44": 6.974374264994441, "45": 7.183704255778458, "46": 7.244757686517951, "47": 7.178054054383579, "48": 7.017126485204787, "49": 8.649223630327516, "50": 35.983426675763326, "51": 12.44333702527972, "52": 23.54364990786138, "53": 11.108339779814493, "54": 22.74402625932655, "55": 7.345899960234326, "56": 11.125581819087445, "57": 7.304176232039304, "58": 7.299077798260035, "59": 7.303897584282468, "60": 7.359740093245288, "61": 7.301027154462393, "62": 7.243741127044263, "63": 7.267474980268669, "64": 7.287490437102661, "65": 7.293000547209705, "66": 7.290745891218853, "67": 7.2803687627967175, "68": 7.274646525311862, "69": 7.256490448369714, "70": 7.34939749158291, "71": 7.327648170020592, "72": 7.334158370268487, "73": 7.368233306025438, "74": 7.305296167227496, "75": 7.301147021963132, "76": 7.315382327807267, "77": 7.324541944935824, "78": 7.33618303828336, "79": 7.263889563823254, "80": 7.3296653919212575, "81": 7.2993042592146065, "82": 7.285947012725071, "83": 7.263930119080692, "84": 7.312333474357418, "85": 7.316207700088526, "86": 10.880037786494098, "87": 62.45412067861971, "88": 19.588224889027117, "89": 25.8076679081179, "90": 26.03313551939282, "91": 23.32637704415383, "92": 13.17764805985981, "93": 32.79299862560289, "94": 20.001924863212487, "95": 38.70112166533554, "96": 15.549263558235824, "97": 13.480983796176885, "98": 23.287677100372875, "99": 13.628884207268062, "100": 12.950580081818732, "101": 12.990484883887081, "102": 9.766841842524098, "103": 9.945298721309685, "104": 11.295206781056125, "105": 11.300986198504882, "106": 14.30120106469792, "107": 10.535436635274477, "108": 11.11353198372475, "109": 10.880037786494098, "110": 67.16886815005566, "111": 9.278407833264255, "112": 102.09942376100908, "113": 18.34571056292428, "114": 68.41265402447915, "115": 10.6376148946018, "116": 23.812639022843108, "117": 91.33964277314217, "118": 20.705042786245084, "119": 9.588131928078832, "120": 104.72450577902951, "121": 7.59642039440428, "122": 9.404611747201077, "123": 10.404525503892776, "124": 88.2774629493964, "125": 44.290693809123724, "126": 19.978501653089772, "127": 8.68101096285795, "128": 11.301354648397272, "129": 10.880037786494098, "130": 13.34293668059439, "131": 62.7840090851552, "132": 25.882904465235313, "133": 21.955813052653255, "134": 10.490231203424935, "135": 20.5920071032607, "136": 23.441662249475712, "137": 54.68575184291552, "138": 8.492447091211735, "139": 8.469050558119651, "140": 8.254328108908119, "141": 8.690792355664756, "142": 10.880037786494098, "143": 35.759292702999105, "144": 22.96820164667337, "145": 9.034750436931454, "146": 9.711932932322066, "147": 11.798877467346967, "148": 9.407740845223755, "149": 7.838896063940367, "150": 10.880037786494098, "151": 11.793534555262989, "152": 29.666354919076984, "153": 23.33582832858722, "154": 9.984685106852933, "155": 10.899992351332209, "156": 10.164018530714296, "157": 12.324757448443323, "158": 14.195139707768421, "159": 23.494009601014557, "160": 11.99283721573499, "161": 7.638529060315635, "162": 11.513959439768408, "163": 10.492876612561659, "164": 12.386426380726599, "165": 7.690255478099544, "166": 11.138790205757656, "167": 7.726572241337776, "168": 7.683998462113252, "169": 8.401745052100505, "170": 7.59842551047278, "171": 7.648690560076676, "172": 7.607072403318791, "173": 7.717627035856948, "174": 8.69650572380382, "175": 7.623988363583165, "176": 7.610747467172874, "177": 7.581788856338364, "178": 10.880037786494098, "179": 10.808493077396198, "180": 500.0, "181": 23.86038524119685, "182": 57.65087336011214, "183": 26.60474608725478, "184": 21.765225175354665, "185": 17.086812103309303, "186": 14.030429611118738, "187": 16.437307532910058, "188": 14.512193487904279, "189": 17.355000029885968, "190": 14.103466147528115, "191": 14.285397489897461, "192": 14.502945529464627, "193": 14.05282540552661, "194": 12.608401857374332, "195": 14.95391257355716, "196": 13.05061129613977, "197": 9.447623188958673, "198": 17.161920331239727, "199": 9.054964506741207, "200": 9.069944349598225, "201": 8.644871460440095, "202": 11.043597576223704, "203": 9.375415383318314, "204": 7.550265421138803, "205": 7.403280525101172, "206": 8.573091387679609, "207": 7.746101846190194, "208": 7.438147479942233, "209": 45.036789630077934, "210": 6.769695175790725, "211": 6.784515411198419, "212": 13.804546136720262, "213": 6.777325032083169, "214": 14.422563235969463, "215": 6.740388249722002, "216": 13.922806571341395, "217": 7.01879157657393, "218": 13.788100167982714, "219": 6.76330422330061, "220": 7.018281094033233, "221": 8.245362187123025, "222": 6.735701627708958, "223": 8.618146588400736, "224": 22.456230364411763, "225": 8.26386657300729, "226": 22.41068175014986, "227": 13.920744364539356, "228": 6.819670090201383, "229": 8.195014214864417, "230": 6.785601483901954, "231": 8.304274764575872, "232": 14.43088114923305, "233": 8.418026634269793, "234": 6.817722490089793, "235": 6.723180310428215, "236": 7.014206628077276, "237": 8.564925129313202, "238": 6.787815871466363, "239": 8.542088525657492, "240": 6.7974789816314205, "241": 8.654120377295632, "242": 6.769111880076086, "243": 8.82917553852818, "244": 6.781959679585486, "245": 6.660548197041346, "246": 6.997072026277125, "247": 8.607664812924005, "248": 6.87651630445797, "249": 8.405723918318904, "250": 8.034148780977885, "251": 8.638246332801236, "252": 21.776924512335203, "253": 8.043823047993305, "254": 22.17645558220424, "255": 8.717745037689781, "256": 8.08375500497041, "257": 20.682690360799466, "258": 6.986994689264386, "259": 8.706437080968943, "260": 17.76610002947294, "261": 13.73531171799458, "262": 6.960170172619093, "263": 8.66208883295994, "264": 6.907557089018622, "265": 8.57513676278017, "266": 7.343684787166186, "267": 8.740213354188814, "268": 7.155256368594999, "269": 8.185669148685784, "270": 6.960029242912555, "271": 8.219566355781632, "272": 20.81791726457358, "273": 8.686487523885745, "274": 6.8562466602167635, "275": 8.063946969654621, "276": 14.235021072921183, "277": 8.370527431585364, "278": 6.960166700185473, "279": 8.542457207419393, "280": 7.0183848066611265, "281": 8.739824017846496, "282": 6.900933326820385, "283": 8.61227412522472, "284": 6.974258161574544, "285": 8.67478525884382, "286": 22.992735853230485, "287": 8.369345530763232, "288": 6.76672222313343, "289": 8.001465611838212, "290": 31.028865906911342, "291": 14.221624467845476, "292": 33.15863781203649, "293": 8.243812125994213, "294": 13.824627673087573, "295": 21.12921003053931, "296": 12.605482883776162, "297": 22.814941184653804, "298": 7.5852400280248045, "299": 8.450082222833764, "300": 14.568341353477722, "301": 13.837552090506609, "302": 7.1979180151577875, "303": 8.227947246089695, "304": 8.757966599170679, "305": 8.414599691746794, "306": 20.801174421228108, "307": 8.08798256360957, "308": 7.195411991521352, "309": 8.760537186130419, "310": 7.218167256350203, "311": 18.071140314894127, "312": 6.944307588506439, "313": 13.561683712534897, "314": 25.291698354110196, "315": 8.354503021552857, "316": 7.0419675407277955, "317": 7.954787212840997, "318": 7.1895773575623565, "319": 7.9738952787976976, "320": 7.670483014537701, "321": 6.9443685618632776, "322": 6.656874328844555, "323": 23.15167006835993, "324": 7.975785788500018, "325": 6.924510145492283, "326": 8.270238595184225, "327": 6.928168171686824, "328": 6.699506294154145, "329": 6.838325587770414, "330": 8.2106337401158, "331": 6.890719592695238, "332": 6.665708600277821, "333": 6.91825935613611, "334": 8.16323363025272, "335": 6.880739583821513, "336": 8.379258584625681, "337": 6.9221867606047285, "338": 7.96775070545769, "339": 7.13277755242446, "340": 6.676300332285987, "341": 171.2290095294542, "342": 6.983064685665242, "343": 12.793981369177429, "344": 6.937181254868636, "345": 6.596255021096185, "346": 6.959710836022714, "347": 6.918224551277662, "348": 8.098158060906716, "349": 8.15473974095825, "350": 23.372161120755724, "351": 249.28137880784362, "352": 6.916560892732121, "353": 6.912759728155172, "354": 7.006778156014648, "355": 6.9261309227431465, "356": 7.004354001107443, "357": 6.913752104271115, "358": 7.795239052449945, "359": 8.152202682659203, "360": 7.007767326883807, "361": 6.930346886614245, "362": 6.618904709144482, "363": 6.676844138823272, "364": 6.948651658834433, "365": 6.699587873893753, "366": 8.183624771558318, "367": 8.493099274474185, "368": 8.115449025894339, "369": 7.095382099884335, "370": 6.628918549925897, "371": 6.912743866653175, "372": 8.276244014077534, "373": 8.152417791527284, "374": 6.96108675825388, "375": 7.39210683895628, "376": 12.73563216757341, "377": 7.645425755807058, "378": 12.802559266263614, "379": 7.96883891271074, "380": 6.751532680452482, "381": 8.089267570733538, "382": 25.507485511209207, "383": 8.334113425685471, "384": 12.664699058273333, "385": 6.274188619734076, "386": 7.053192702125793, "387": 8.530875620586913, "388": 7.67394280384793, "389": 8.245315689138312, "390": 7.237273456164937, "391": 8.21719128510398, "392": 7.035593439198149, "393": 6.7173306601390745, "394": 7.630508285153266, "395": 7.92248905358998, "396": 6.966184199538722, "397": 8.377816053550696, "398": 7.222390398070149, "399": 8.248850273558691, "400": 7.119622700911613, "401": 6.704504513138467, "402": 8.412388657333045, "403": 7.417605496562027, "404": 7.946876259911138, "405": 7.184772211532061, "406": 7.038822579115449, "407": 8.14706910474466, "408": 7.451666841336779, "409": 7.0540909220276555, "410": 8.05610791825107, "411": 21.05565389882733, "412": 8.30173051475152, "413": 6.741985291060939}, "13": {"0": 7.160232309115016, "1": 7.005336335945994, "2": 7.291781212868686, "3": 7.31495487679107, "4": 7.100851110392483, "5": 6.665338487862539, "6": 6.6184951534766165, "7": 6.63929299590733, "8": 6.74069102351093, "9": 6.601633500450684, "10": 6.642167726960835, "11": 6.60285547198797, "12": 6.4887610096249375, "13": 6.36981539539937, "14": 10.338069575011005, "15": 6.504018072595034, "16": 6.522189623938205, "17": 6.747841902786088, "18": 6.664707743431803, "19": 6.651151055565496, "20": 6.416657220247327, "21": 6.496486750371686, "22": 6.469004699844659, "23": 6.223495774507478, "24": 6.272899755420506, "25": 6.26973168924611, "26": 6.309619929387652, "27": 6.275214014559354, "28": 6.196813138428392, "29": 6.27528777111317, "30": 6.245726104408543, "31": 6.349235647664309, "32": 6.186867847618335, "33": 6.33926101085129, "34": 6.328690063836213, "35": 6.439299269352938, "36": 6.242247601589767, "37": 6.298698772590166, "38": 6.295046831853364, "39": 6.277146943184536, "40": 6.334409352073469, "41": 6.3656267778658275, "42": 6.372893941597168, "43": 6.255111063082062, "44": 6.383383744137498, "45": 6.287041234226135, "46": 6.37637004250664, "47": 6.275141893606535, "48": 6.499146343136417, "49": 7.099809694941165, "50": 7.4439669211104915, "51": 7.0265416780369545, "52": 7.137836487906987, "53": 6.983041461631528, "54": 7.295216963630807, "55": 6.701940852626072, "56": 6.981258529067949, "57": 6.867578125350517, "58": 6.7921556881713, "59": 6.894225546614008, "60": 6.6486357077642815, "61": 6.821828799762349, "62": 6.888718574374159, "63": 6.874642139655681, "64": 6.785528628420458, "65": 6.838407571941448, "66": 6.861167209593463, "67": 6.785436536172621, "68": 6.791745241931588, "69": 6.8260077901607525, "70": 6.521808870644066, "71": 6.799209461603883, "72": 6.577078346502625, "73": 6.6068565776221995, "74": 6.787671203867103, "75": 6.811129574376913, "76": 6.822561555553971, "77": 6.579601967916341, "78": 6.826105371128497, "79": 6.813494390241611, "80": 6.579718177526469, "81": 6.771493045072024, "82": 6.778945881100138, "83": 6.79835299594774, "84": 6.630888578867324, "85": 6.574711037885501, "86": 7.160232309115016, "87": 7.512144760554574, "88": 6.988355728611567, "89": 7.111699943665813, "90": 7.0877019342237455, "91": 7.081718520133993, "92": 7.046762659915368, "93": 7.386556144612262, "94": 7.099567461582533, "95": 7.459021487163629, "96": 7.07273815194989, "97": 6.990457216899451, "98": 7.131899325194882, "99": 7.141054282553285, "100": 7.097138463478573, "101": 6.982364529368789, "102": 7.125034074671586, "103": 7.062430746965648, "104": 7.019000501445438, "105": 7.149629034262727, "106": 7.092918230030566, "107": 7.1622430903359335, "108": 7.017534162960869, "109": 7.160232309115016, "110": 7.678248644024743, "111": 7.454030374325325, "112": 8.07481062219127, "113": 6.884024829818505, "114": 7.587310064362482, "115": 7.057701466323882, "116": 7.100172801716578, "117": 8.275762064106004, "118": 7.153972618390734, "119": 7.090854480641566, "120": 9.194064414767658, "121": 6.695207575497601, "122": 7.06211138694257, "123": 7.054271970179538, "124": 8.81511576905834, "125": 7.265075493502015, "126": 7.25671332068421, "127": 6.671626324689534, "128": 6.981032562394093, "129": 7.160232309115016, "130": 7.147869159525925, "131": 7.652546408059204, "132": 7.135965542540568, "133": 7.119825557714796, "134": 7.025119840236611, "135": 7.122543198413501, "136": 7.219351287339975, "137": 7.373079081815844, "138": 6.600859812397749, "139": 6.707706257405609, "140": 6.717091063316336, "141": 6.665055456951996, "142": 7.160232309115016, "143": 7.763613087497677, "144": 7.3441029111927465, "145": 7.144699185475883, "146": 7.299184240434881, "147": 7.257257301368046, "148": 7.074688740660194, "149": 7.167200450991479, "150": 7.160232309115016, "151": 7.430268824834448, "152": 7.384964664593939, "153": 7.155547424944263, "154": 7.015015830659287, "155": 7.062800169133334, "156": 7.030567732604108, "157": 7.11070385096461, "158": 7.062823106098899, "159": 7.224003101841955, "160": 6.912622275485098, "161": 6.903545891431731, "162": 7.031006275645628, "163": 7.1575831792773865, "164": 7.007152544341596, "165": 6.870005158013761, "166": 7.088392003418479, "167": 6.899945244790127, "168": 6.905567664284665, "169": 7.058059031664416, "170": 6.940765510938108, "171": 6.834263656458305, "172": 6.809544509337206, "173": 6.897713723577624, "174": 6.821733714199562, "175": 6.851769237672553, "176": 6.889688362193172, "177": 6.857333087559519, "178": 7.160232309115016, "179": 7.190438049240711, "180": 7.364498882683587, "181": 6.982657830922352, "182": 7.830631053090365, "183": 7.233687518284263, "184": 7.053850914237289, "185": 6.670948320610049, "186": 6.708802276980118, "187": 6.599222021573391, "188": 6.526273468573302, "189": 6.753455944197125, "190": 6.5854173201687125, "191": 6.625839635553252, "192": 6.633161837985587, "193": 6.61344516163569, "194": 6.674033707514109, "195": 6.5316039404413555, "196": 6.638841191095736, "197": 6.308745276559052, "198": 6.626856833606322, "199": 6.391331078518663, "200": 6.419712835295346, "201": 6.380119202408963, "202": 6.402669749763761, "203": 6.483322409384182, "204": 6.488519095178458, "205": 6.4232060586493676, "206": 6.410216926845305, "207": 6.408848089819586, "208": 6.419028900421201, "209": 7.519023110955927, "210": 6.211655446263601, "211": 6.231616420235713, "212": 6.929310816843246, "213": 6.219183249731704, "214": 7.066411030186641, "215": 6.1984927036368855, "216": 6.974413783414806, "217": 6.1983924251880405, "218": 6.931865505718198, "219": 6.165538116627062, "220": 6.115231725800733, "221": 6.399540396330731, "222": 6.224430970243395, "223": 6.497200912920765, "224": 7.328522989786571, "225": 6.433525467257198, "226": 7.083364362336291, "227": 6.969749166746686, "228": 6.235010222286098, "229": 6.4889072232772556, "230": 6.180980216821496, "231": 6.4335668629630245, "232": 6.961047920399327, "233": 6.440465184282556, "234": 6.212337426827515, "235": 6.197165174382667, "236": 6.246570981305213, "237": 6.514774595552068, "238": 6.254144533198049, "239": 6.504445780612821, "240": 6.286777584140567, "241": 6.489921163444098, "242": 6.17220456149545, "243": 6.56271349805109, "244": 6.217223041165712, "245": 6.2162971885969425, "246": 6.1864222525025365, "247": 6.612653970490068, "248": 6.282261825652831, "249": 6.534460671520862, "250": 6.3909059826591665, "251": 6.511007551822544, "252": 7.289148467806456, "253": 6.328849534463157, "254": 7.157052483206301, "255": 6.451325279126758, "256": 6.579480503224516, "257": 7.133552870128481, "258": 6.354165267649712, "259": 6.4659405469637585, "260": 7.066910825711834, "261": 6.8264685419177695, "262": 6.374114621959822, "263": 6.448329607901672, "264": 6.354409980411265, "265": 6.5444536866838785, "266": 6.499166070442579, "267": 6.554981183948492, "268": 6.447629140380925, "269": 6.492196626011691, "270": 6.327277087526581, "271": 6.461173480545382, "272": 7.220147185232319, "273": 6.58142807005465, "274": 6.250150522805637, "275": 6.403061223859879, "276": 6.943540085282721, "277": 6.467727904032551, "278": 6.384517091789173, "279": 6.4529136437952666, "280": 6.205347927498937, "281": 6.510034320989289, "282": 6.3512993782896245, "283": 6.515282459100053, "284": 6.382080587560592, "285": 6.5310861725117535, "286": 7.087846828249844, "287": 6.422768474065325, "288": 6.270582311650214, "289": 6.356774308184541, "290": 7.203250394920873, "291": 6.9646948060349, "292": 7.3312137077766, "293": 6.510326593654562, "294": 6.908472683868697, "295": 7.155172234127845, "296": 6.931481387202814, "297": 7.1392830927118265, "298": 6.451321432805427, "299": 6.437208859807592, "300": 6.94708362872607, "301": 7.023047148637612, "302": 6.3914579357026655, "303": 6.451833941102563, "304": 6.545831198687225, "305": 6.515524873273985, "306": 7.189533130067769, "307": 6.484060165977485, "308": 6.42862079371254, "309": 6.444191874422217, "310": 6.341086759272707, "311": 7.0091886189162125, "312": 6.3719644644972115, "313": 6.807117029609483, "314": 7.387710566035829, "315": 6.439725999215311, "316": 6.410462163128759, "317": 6.4058311495018305, "318": 6.362667956439059, "319": 6.438042398518809, "320": 6.3590271242281124, "321": 6.026410396255399, "322": 6.0986483575301715, "323": 7.17441628729561, "324": 6.273752683366797, "325": 6.374422775477735, "326": 6.400116792088095, "327": 6.355520387364136, "328": 6.14106890135959, "329": 6.2263238020279505, "330": 6.285333571529281, "331": 6.273916410858939, "332": 6.115595683824898, "333": 6.382692751989255, "334": 6.473800624949355, "335": 6.260857041366872, "336": 6.312932231442201, "337": 6.3747283165636714, "338": 6.37282291133682, "339": 6.0632913151717664, "340": 5.861365100302297, "341": 10.158999233484467, "342": 6.389913418437287, "343": 6.486226675030763, "344": 6.379017731160681, "345": 6.0531084762541205, "346": 6.274359637021167, "347": 5.89225982699476, "348": 6.374604542078361, "349": 6.319664010732202, "350": 7.082514686465165, "351": 11.810742778662418, "352": 6.285747051924985, "353": 6.016889061307147, "354": 6.4020281444891625, "355": 5.983061573762851, "356": 6.342350921215034, "357": 5.979338749323887, "358": 6.421037202828704, "359": 6.37594388615129, "360": 6.4073059495448, "361": 5.992290641102328, "362": 6.018883797628274, "363": 6.185945337503068, "364": 5.944747075815794, "365": 6.169732383605441, "366": 6.3298794381094305, "367": 6.2238704263914295, "368": 6.303828071603022, "369": 6.25540098296447, "370": 6.059479503057208, "371": 6.314584399502478, "372": 6.360415923642661, "373": 6.440966747304774, "374": 5.9667684970996655, "375": 6.27232838352042, "376": 6.528741587370323, "377": 6.290086056111439, "378": 6.522215015900141, "379": 6.390282146101258, "380": 6.186978354357429, "381": 6.364289536273963, "382": 7.145091880857403, "383": 6.3844619716676405, "384": 6.570997358429707, "385": 6.216729205892849, "386": 6.102494336306052, "387": 6.496453226399, "388": 6.2140278607215365, "389": 6.497329654686902, "390": 6.2811146054821965, "391": 6.399570352747761, "392": 6.0779995745786275, "393": 6.212281368474645, "394": 6.273830416148591, "395": 6.4838796640032115, "396": 6.260911377465699, "397": 6.477047299874277, "398": 6.222844072687417, "399": 6.488379408445536, "400": 6.407685286492844, "401": 6.088632438069043, "402": 6.453173006914491, "403": 6.3021496116632125, "404": 6.321698624399472, "405": 6.407400611823321, "406": 6.263083701648848, "407": 6.438551862024396, "408": 6.237976866536294, "409": 6.089228885273549, "410": 6.341669705981637, "411": 7.133054420919729, "412": 6.330991456119009, "413": 6.137312416570804}, "14": {"0": 8.343148342953556, "1": 7.847438281848616, "2": 7.967657971320669, "3": 7.7455479241700145, "4": 8.370389979183294, "5": 7.427850619670013, "6": 7.380922712976523, "7": 7.4369906775764765, "8": 7.067650550214576, "9": 7.451632111362554, "10": 7.619312748093173, "11": 7.0683598812112445, "12": 7.633535097525723, "13": 7.2637344416620095, "14": 8.303306256648384, "15": 7.521095028252272, "16": 7.62940731980076, "17": 7.439109173060832, "18": 7.345077592592903, "19": 7.446741615025501, "20": 7.3372332192845775, "21": 7.104860200918381, "22": 7.15834415634227, "23": 7.478045319545946, "24": 7.277208493078637, "25": 7.392265898510593, "26": 7.374319826282084, "27": 7.470810764704629, "28": 7.386368718337041, "29": 7.353466854410233, "30": 7.4038391795997915, "31": 7.04898656008276, "32": 7.289346679927036, "33": 7.43270770505239, "34": 7.389173497439794, "35": 7.144803985381089, "36": 7.313877760984496, "37": 7.350516311022735, "38": 7.423031412548162, "39": 7.092059323812106, "40": 7.305662784993886, "41": 7.010312102786503, "42": 7.054964887446557, "43": 7.2123555820304, "44": 7.1381071272048855, "45": 7.1267256988114625, "46": 7.179881107723901, "47": 7.16271160062539, "48": 6.980785138253144, "49": 8.879073815604345, "50": 7.736972969286633, "51": 7.87160409403105, "52": 7.6984288783326305, "53": 7.813642493405735, "54": 7.911624764088619, "55": 7.599001464522276, "56": 7.81558190849308, "57": 7.576055345496497, "58": 7.497364855837534, "59": 7.592796619033715, "60": 7.588377174277726, "61": 7.517647079255466, "62": 7.490573513328526, "63": 7.560610893578292, "64": 7.479352946884562, "65": 7.620624598227457, "66": 7.538072119004464, "67": 7.494543650021031, "68": 7.410443714395444, "69": 7.446875995444136, "70": 7.549985929856833, "71": 7.615951092355573, "72": 7.4903901679437155, "73": 7.546683782166684, "74": 7.463751117329816, "75": 7.512661591824128, "76": 7.580047686184859, "77": 7.467596880586597, "78": 7.473063829936736, "79": 7.407251078409201, "80": 7.536823720831373, "81": 7.492157172544695, "82": 7.5787809347220625, "83": 7.433095674904346, "84": 7.513879883603005, "85": 7.424847352611912, "86": 8.343148342953556, "87": 7.751065758629351, "88": 7.67782476141927, "89": 7.3403027561357685, "90": 7.63105238707402, "91": 7.707659907190414, "92": 7.958744185024896, "93": 7.768141991547442, "94": 7.59399755859293, "95": 7.968425326004453, "96": 7.720865625606463, "97": 7.803301184022127, "98": 7.782258308350597, "99": 7.891788967378727, "100": 7.917048055936584, "101": 7.7493331539045425, "102": 8.682394163562575, "103": 7.950936301621944, "104": 7.870846006522213, "105": 8.109031615139768, "106": 7.719589074877795, "107": 7.999773522443351, "108": 7.85694937828124, "109": 8.343148342953556, "110": 7.976693752676824, "111": 8.632373130241778, "112": 7.595155683665122, "113": 7.574167516785771, "114": 8.168488212529326, "115": 7.953579165464629, "116": 7.567562140222002, "117": 8.251961541754111, "118": 7.609576202486066, "119": 7.87203968917897, "120": 8.14323835072764, "121": 7.6361646569188295, "122": 8.233331004060815, "123": 7.896114936729828, "124": 7.908468781910893, "125": 7.482546697343933, "126": 7.768271147595937, "127": 7.564101175561212, "128": 7.837468929409185, "129": 8.343148342953556, "130": 8.417747332728991, "131": 7.741258350579416, "132": 7.467815028061244, "133": 7.551616495082842, "134": 8.18830699201875, "135": 7.4546566022421175, "136": 7.547148817694686, "137": 7.575087022820042, "138": 7.4850659831843895, "139": 7.675452678096284, "140": 7.613222441318176, "141": 7.552794787169778, "142": 8.343148342953556, "143": 8.180951325336132, "144": 8.015875170438218, "145": 8.551012483632803, "146": 8.347209555529094, "147": 8.506643415552753, "148": 8.587023759834187, "149": 8.434766664606975, "150": 8.343148342953556, "151": 8.439004719708915, "152": 7.806621174866645, "153": 7.622014819487812, "154": 7.808331451376503, "155": 7.876997531224079, "156": 7.865789746367161, "157": 7.947855365254769, "158": 7.755577257917662, "159": 7.8606947011204324, "160": 7.689848653157908, "161": 7.799499176543021, "162": 7.933919231792908, "163": 8.007536282178483, "164": 8.058990466326618, "165": 7.979051331159927, "166": 7.865984913137734, "167": 7.95667486166003, "168": 7.991121011609342, "169": 7.936541705931556, "170": 7.850839771059356, "171": 7.9897431558202605, "172": 7.8788834195819115, "173": 8.01864620321587, "174": 8.11215597091319, "175": 7.859622197601731, "176": 7.913148665916705, "177": 7.957024768944715, "178": 8.343148342953556, "179": 8.106263382165551, "180": 14.867957196051016, "181": 7.323047334638938, "182": 8.089878750143379, "183": 7.398287281350343, "184": 7.5641036948527445, "185": 7.4323475235111, "186": 7.236256987155002, "187": 7.478998119305359, "188": 7.696179947194495, "189": 7.231616823291471, "190": 7.197697724808556, "191": 7.685095342825286, "192": 7.725010110024441, "193": 7.961218938163479, "194": 7.862008016410328, "195": 7.770182578478874, "196": 7.739070222385305, "197": 7.137642360439173, "198": 7.4934935325379515, "199": 7.215209295505929, "200": 7.060632562501329, "201": 7.111215382341252, "202": 7.420553926561618, "203": 7.256073095554471, "204": 7.311744163282926, "205": 7.381387610419509, "206": 7.2006937082861535, "207": 7.2485336401648395, "208": 7.343209186121712, "209": 7.881045708061615, "210": 6.926359439090511, "211": 6.975899091787716, "212": 7.670657231237292, "213": 7.035608084480219, "214": 7.718454415726106, "215": 6.907892502551454, "216": 7.693316990486014, "217": 7.1755089482796075, "218": 7.6772751977664875, "219": 6.970313468532333, "220": 7.117366803091591, "221": 6.828650916335835, "222": 6.922800163559404, "223": 6.927941321086076, "224": 7.836776041225297, "225": 6.786949609823393, "226": 7.528233765283834, "227": 7.686029481089298, "228": 6.989214226776858, "229": 6.916944837074509, "230": 6.891850899678138, "231": 6.972877214828134, "232": 7.685607000697346, "233": 6.945179412523652, "234": 7.005051919817961, "235": 6.855773556620754, "236": 7.1902392515030575, "237": 6.834054556402025, "238": 7.079920545624531, "239": 6.780362147638913, "240": 7.071036875556128, "241": 6.855690632444628, "242": 7.049981282545179, "243": 6.873625766653613, "244": 6.99167519071041, "245": 7.089674680170254, "246": 7.166213066230577, "247": 6.949823463996415, "248": 7.109864582415071, "249": 6.954389000786578, "250": 7.087079498420547, "251": 6.9282455500680005, "252": 7.727075710615582, "253": 6.692380024703414, "254": 7.579308490014663, "255": 6.778351496598035, "256": 6.920085473054562, "257": 7.436054748090992, "258": 7.07020297086519, "259": 6.778053787440794, "260": 7.745409769197837, "261": 7.444901131906298, "262": 7.090375139264666, "263": 6.8654080303878935, "264": 7.032630199453761, "265": 6.92309506512998, "266": 7.213202973115936, "267": 6.858861011002675, "268": 7.102873040855035, "269": 6.769957001685381, "270": 6.997498960975998, "271": 6.993214243518849, "272": 7.666676873405405, "273": 6.848840796418005, "274": 7.096616321364126, "275": 6.79537832975659, "276": 7.774166098546094, "277": 6.831908553394564, "278": 7.091259092031972, "279": 6.888099338382295, "280": 7.177380471260742, "281": 6.779730717990515, "282": 7.064520795945932, "283": 6.855372919453485, "284": 7.058710107368271, "285": 6.841852506707109, "286": 7.595501250140718, "287": 6.818279655352063, "288": 6.877690672335317, "289": 6.692008262210239, "290": 7.574241669114892, "291": 7.8047778348143675, "292": 7.814753628961886, "293": 6.966949758804357, "294": 7.642817628551571, "295": 7.696404848120739, "296": 7.485653864247188, "297": 7.686562551007827, "298": 7.178071354166775, "299": 7.113135860853687, "300": 7.6853359161873716, "301": 7.671820644023417, "302": 7.208788391160809, "303": 6.796255310138234, "304": 6.896448634292388, "305": 7.0300851361208645, "306": 7.723981046279435, "307": 6.9170387910772435, "308": 7.125906494969875, "309": 6.704240665471721, "310": 7.189501417577479, "311": 7.4927248884117175, "312": 7.147567158432896, "313": 7.58812572447044, "314": 7.928132829378451, "315": 6.939563681149309, "316": 7.106279218237756, "317": 6.789660454455439, "318": 7.129465382791825, "319": 6.951274074578268, "320": 7.207929243594382, "321": 7.1315402516847834, "322": 6.819067486902402, "323": 7.698148899108341, "324": 6.753457421410809, "325": 7.1547939341035125, "326": 6.8942487459287385, "327": 7.103828197134835, "328": 6.842715232094196, "329": 7.0220917282681725, "330": 6.776649848225233, "331": 7.080352503762607, "332": 6.895347142768433, "333": 7.090791227655356, "334": 6.977900378979098, "335": 7.090643638890138, "336": 6.757975580320813, "337": 7.112158890403436, "338": 6.721303820441453, "339": 7.231762288111602, "340": 6.795202607637212, "341": 8.536028652242996, "342": 7.193447473064985, "343": 7.151976894967496, "344": 7.026421809405092, "345": 6.72828406492187, "346": 7.011420061863117, "347": 6.856361150680053, "348": 6.865816900805551, "349": 6.950225547904689, "350": 7.595195069159416, "351": 8.233896307126699, "352": 7.05000987971041, "353": 6.825649590215137, "354": 7.1506515495894405, "355": 6.886855573445181, "356": 7.082782835401208, "357": 6.854664786649728, "358": 6.9428427077508506, "359": 6.897264907262156, "360": 7.17015865116006, "361": 6.872894815947952, "362": 6.798534432659286, "363": 6.851405734253526, "364": 7.000642561970556, "365": 6.875692354915063, "366": 6.832087618936966, "367": 7.265667823206906, "368": 6.9615298707516615, "369": 7.01583931937036, "370": 6.674574517508369, "371": 6.972559842038284, "372": 6.924761741735473, "373": 6.718803980376766, "374": 6.94663697050554, "375": 7.087910868414168, "376": 7.093414834104167, "377": 7.025464275643843, "378": 7.085226056182293, "379": 6.691928680344268, "380": 7.058519492406217, "381": 6.90431617367779, "382": 7.852119243360825, "383": 6.815352465479479, "384": 7.015187681449249, "385": 6.696233918270136, "386": 7.150142909147663, "387": 6.926816053795539, "388": 7.081388529433639, "389": 6.8822680559564064, "390": 7.108205088093105, "391": 6.882267449012766, "392": 7.1887590627515845, "393": 6.9187290755750865, "394": 7.0092237877430374, "395": 6.873292021995128, "396": 6.955445412526784, "397": 6.917732936534305, "398": 6.899335307624172, "399": 6.877695253030912, "400": 6.988017030653663, "401": 6.928268277375588, "402": 6.886072626343868, "403": 6.94885975586147, "404": 6.814577085721309, "405": 6.948133955121972, "406": 6.933157804605176, "407": 6.7633635948062, "408": 6.841968206016966, "409": 7.208508247564317, "410": 6.963802095519967, "411": 7.584393649737669, "412": 6.795116109737529, "413": 6.99404638964894}, "15": {"0": 11.499174519125042, "1": 18.078332798874314, "2": 25.25149243880738, "3": 28.83447320971148, "4": 14.442040120890118, "5": 16.990491708093845, "6": 17.040305886762557, "7": 16.370478438352873, "8": 22.287051583721276, "9": 16.884139868590392, "10": 13.65949707994327, "11": 8.443057749784868, "12": 6.635961020828902, "13": 10.571234064603237, "14": 173.61908824496967, "15": 7.345219936874374, "16": 6.263253366501495, "17": 13.216821427826764, "18": 20.20605699819256, "19": 16.541723788045243, "20": 6.511235035541424, "21": 5.61223413745783, "22": 10.665226864546979, "23": 7.8919664321907455, "24": 8.131440191607133, "25": 7.817108624200582, "26": 7.330545100469703, "27": 6.9509518113798485, "28": 6.884739382483857, "29": 7.3625416415353655, "30": 5.784578286183782, "31": 6.955270459033541, "32": 5.784643763169547, "33": 5.8529533077412115, "34": 5.8515948591616755, "35": 5.953586817689032, "36": 5.723223496457291, "37": 5.97242724787305, "38": 5.900832647218357, "39": 5.502902004091295, "40": 6.334448822550024, "41": 5.390600615988226, "42": 6.359360605213793, "43": 5.651019291383908, "44": 6.257684698242364, "45": 5.496339854626762, "46": 5.575990137757382, "47": 5.511686793122692, "48": 5.2467327749133315, "49": 7.091780449754096, "50": 45.40003126848717, "51": 17.13477457415944, "52": 32.09039664619142, "53": 14.775009192045866, "54": 28.679470282796387, "55": 5.860555281139996, "56": 16.50462453334736, "57": 5.850937542052002, "58": 5.875257503183771, "59": 5.871986444348312, "60": 5.867746185651525, "61": 5.867295621088806, "62": 6.280286876146444, "63": 5.850814319181771, "64": 5.919208498516929, "65": 6.986678458703344, "66": 6.193151930855217, "67": 5.7948065113249125, "68": 5.9854891316380705, "69": 5.95197707595814, "70": 5.834707497901842, "71": 5.984917805331263, "72": 5.8156060570267725, "73": 5.895550855112351, "74": 5.841675929315591, "75": 5.825104949634903, "76": 5.87562132186019, "77": 5.816249552795815, "78": 5.932728634653077, "79": 5.719239884549988, "80": 5.81253121088997, "81": 5.817037897353575, "82": 5.965651630819525, "83": 5.758728704782629, "84": 5.781163748349237, "85": 5.754923156404041, "86": 11.499174519125042, "87": 71.718923008734, "88": 24.713449136479905, "89": 32.07789451005572, "90": 33.330174178326416, "91": 28.937286901323073, "92": 17.312804209405122, "93": 37.73625380969953, "94": 25.37868379708212, "95": 44.33554438801421, "96": 24.254527058013743, "97": 18.836088214230383, "98": 29.52654340566248, "99": 17.19432939589162, "100": 17.098384133281677, "101": 17.37625289021394, "102": 11.912421449172472, "103": 14.156515002572023, "104": 14.38889577073521, "105": 14.843997739116375, "106": 18.91032458467016, "107": 14.876053519120468, "108": 15.356304704288839, "109": 11.499174519125042, "110": 75.25309071430502, "111": 13.372185454909172, "112": 127.8198612580424, "113": 27.646449475907566, "114": 76.3091578625956, "115": 15.205238528662267, "116": 30.918978242437543, "117": 101.65476828306095, "118": 28.27319489828537, "119": 19.70094134362437, "120": 123.80410866515876, "121": 8.218152170830699, "122": 14.334568124427586, "123": 12.90051906403549, "124": 111.02717281255512, "125": 51.488520439487594, "126": 27.228111258079185, "127": 11.771493312721264, "128": 15.48319295770803, "129": 11.499174519125042, "130": 18.203102939359066, "131": 72.96833636934286, "132": 31.971700228719513, "133": 28.173105267469044, "134": 10.842191179901166, "135": 24.36633900407436, "136": 29.760247774536428, "137": 55.657778467502006, "138": 9.497247647927928, "139": 9.978574295420055, "140": 9.368075990629185, "141": 13.860664121450778, "142": 11.499174519125042, "143": 44.62334610436759, "144": 30.255057338968644, "145": 10.559964597632314, "146": 13.622687914212657, "147": 16.28805793933389, "148": 11.436158943559537, "149": 7.386276157619753, "150": 11.499174519125042, "151": 16.91197701847056, "152": 44.4064544240282, "153": 30.851492040609887, "154": 13.89762008152438, "155": 14.183213786451947, "156": 17.299051490952454, "157": 16.58490361221937, "158": 18.42701101529571, "159": 28.53340361265219, "160": 16.65026902342147, "161": 10.519786686339716, "162": 16.268561352643257, "163": 13.876133341317178, "164": 18.367232908843125, "165": 6.4835096182077745, "166": 14.3015079172073, "167": 6.551125420985811, "168": 6.471805677190656, "169": 17.59194659276161, "170": 6.359434193051524, "171": 6.428716080367201, "172": 6.367507933274823, "173": 6.520354527453174, "174": 9.920743600047462, "175": 6.38826653632063, "176": 6.369477625857203, "177": 6.326356957236287, "178": 11.499174519125042, "179": 19.181760443623155, "180": 500.0, "181": 27.57976655363474, "182": 67.4996860668329, "183": 38.038025840953665, "184": 25.63697073404297, "185": 19.462531103689887, "186": 22.062928324653285, "187": 18.90750717975562, "188": 16.03066827726859, "189": 22.73951154278548, "190": 18.176974409437268, "191": 14.525921599862492, "192": 16.72703339206079, "193": 15.114053954892986, "194": 15.113185859600415, "195": 15.816274279617437, "196": 14.800446100090205, "197": 11.156218170882319, "198": 19.31619119246548, "199": 11.65032730306489, "200": 11.763947745031228, "201": 10.639791519939976, "202": 12.22872641458763, "203": 11.695405161281423, "204": 9.77382058017781, "205": 8.911722088070878, "206": 10.465715770759813, "207": 9.98214662862028, "208": 9.042435354588571, "209": 45.67664012994311, "210": 5.375503956618266, "211": 5.439492111514785, "212": 13.29582940400487, "213": 5.421560794557388, "214": 14.402626886573897, "215": 5.306967373707864, "216": 14.243980592140502, "217": 5.562241465170367, "218": 14.045193616201653, "219": 5.382061362982438, "220": 5.59185496327349, "221": 12.27522098798164, "222": 5.320459377057031, "223": 9.304799463250458, "224": 24.029054955076187, "225": 11.472564336564632, "226": 27.134485426862952, "227": 13.583763274972007, "228": 5.503230136244892, "229": 11.62491279489565, "230": 5.41275225522961, "231": 9.276329868027094, "232": 14.347710234961664, "233": 10.866164116467775, "234": 5.515400757876375, "235": 5.26692631871569, "236": 5.542857560277902, "237": 7.2790200938236005, "238": 5.465719849407165, "239": 6.383513303439408, "240": 5.490065371523285, "241": 9.6664482769988, "242": 5.41870424554432, "243": 10.25561180459854, "244": 5.420115312851483, "245": 5.551287477205464, "246": 5.517509346086067, "247": 5.314895208210006, "248": 5.595358656540608, "249": 10.196616119817312, "250": 11.236953057440864, "251": 8.16803499523263, "252": 22.72540025285491, "253": 12.849769169053895, "254": 29.71083702864939, "255": 7.752903277135563, "256": 15.257727114019701, "257": 27.37707899023046, "258": 6.203575697106124, "259": 9.530707048784297, "260": 28.550859405981097, "261": 17.473207338022235, "262": 5.6761994751670555, "263": 11.728829268244922, "264": 5.5391404382962515, "265": 6.8797849829614, "266": 9.404993154928265, "267": 8.345436741936345, "268": 7.5729377745787945, "269": 16.183681546253638, "270": 6.583047935437089, "271": 10.413862024821217, "272": 21.37884590712399, "273": 7.3615105613179095, "274": 5.56811073678763, "275": 11.144805445716768, "276": 16.297923622137837, "277": 5.815410575346239, "278": 5.6800557579482, "279": 7.487864086168686, "280": 5.559400879601347, "281": 8.685099504233179, "282": 5.486898992601509, "283": 8.836448841045511, "284": 5.63100790663421, "285": 5.986124675036666, "286": 29.774310588364578, "287": 9.92781574919766, "288": 14.965632116265374, "289": 12.817506416325005, "290": 39.343271619678646, "291": 14.86146600316415, "292": 41.82570460280552, "293": 10.578163839897753, "294": 18.450610201685848, "295": 22.292865546041547, "296": 22.4542143869402, "297": 29.29219508903818, "298": 9.862408765778264, "299": 5.751542880498659, "300": 14.94120393715646, "301": 14.23590188994538, "302": 9.168202124956485, "303": 11.791598872154388, "304": 11.201839663406327, "305": 13.417485630123238, "306": 21.8160380359743, "307": 12.572286773007573, "308": 9.54069249355633, "309": 10.077345111883295, "310": 9.075092779065487, "311": 28.175245764757978, "312": 6.436432532241915, "313": 14.138621634541616, "314": 33.05707319201445, "315": 10.070169152146455, "316": 7.127239334387019, "317": 14.20995733441858, "318": 7.772028317247996, "319": 13.276058238183161, "320": 10.595627192997798, "321": 5.415544394569545, "322": 5.110346698561118, "323": 30.224363239796986, "324": 8.779530791374587, "325": 5.541188919195802, "326": 7.214307529283351, "327": 5.782961420954047, "328": 5.266886192782961, "329": 5.577412777501315, "330": 6.99541850084733, "331": 5.6755150460431745, "332": 5.145900231840484, "333": 5.520333211509619, "334": 7.329938552645696, "335": 5.639112805837796, "336": 7.197753250557023, "337": 5.493086761923993, "338": 12.555536183504618, "339": 6.353302311113641, "340": 5.093393757532667, "341": 174.81050248669095, "342": 5.816671439188214, "343": 10.65609809296213, "344": 5.616191118901081, "345": 4.988908678252475, "346": 7.452810099996073, "347": 5.159984360608939, "348": 12.838385297298823, "349": 7.065257218996078, "350": 27.047677875397845, "351": 172.3594187832852, "352": 5.748044021182357, "353": 5.1214037950927995, "354": 6.913929896876589, "355": 5.2042209404949595, "356": 6.743552306808358, "357": 5.140768751957384, "358": 14.104085274329368, "359": 7.027514953995513, "360": 6.430953240296197, "361": 5.2099886745168, "362": 5.004819100030741, "363": 5.1804888991087195, "364": 5.370281118304864, "365": 5.206448613730908, "366": 7.6898106562529325, "367": 9.652664085063938, "368": 7.497557369282245, "369": 8.117304871473706, "370": 5.094662701525635, "371": 6.476387562484218, "372": 7.896421421963671, "373": 10.671045518786526, "374": 5.318117601053413, "375": 9.65834909497568, "376": 11.518865749934063, "377": 10.271592037858436, "378": 10.502905017557714, "379": 10.484082724714247, "380": 5.3968432941585665, "381": 8.911519423660694, "382": 31.166725375540246, "383": 9.546894002899702, "384": 10.53182382647016, "385": 8.587423244097621, "386": 5.540617002793773, "387": 9.353984867869515, "388": 10.120832555922957, "389": 8.341196516966297, "390": 9.569622977976818, "391": 9.776492174345721, "392": 5.517558504411516, "393": 5.294784030659597, "394": 9.75482552177152, "395": 10.02356135056823, "396": 9.890813781779205, "397": 9.709333568515506, "398": 9.181222850427156, "399": 9.997944363632389, "400": 8.21416090279066, "401": 5.313772414753266, "402": 8.775939960027843, "403": 9.322140899096985, "404": 7.206279879842027, "405": 8.809816557048618, "406": 8.005838069178031, "407": 9.999802433522014, "408": 8.417439014975029, "409": 5.527964555684512, "410": 10.413981576312658, "411": 26.61105931708287, "412": 8.377748527589903, "413": 5.811410304601127}, "16": {"0": 13.491474669777187, "1": 12.269846548579897, "2": 18.33396765869042, "3": 12.424556495195196, "4": 53.83584719286456, "5": 22.672817689778647, "6": 19.60475842982282, "7": 12.020909140708362, "8": 10.439430596957381, "9": 12.243372694284549, "10": 11.967008288101873, "11": 10.542998790665546, "12": 12.74253315953867, "13": 12.188553070220342, "14": 35.446590141184515, "15": 12.949744005202437, "16": 12.499758956554285, "17": 11.461322826950955, "18": 11.338689385854023, "19": 12.379622722581953, "20": 12.326359605191545, "21": 10.919222291559858, "22": 10.815038634180944, "23": 13.024764948658483, "24": 13.337794307170412, "25": 13.1231846310979, "26": 13.113120553639046, "27": 12.884961160369972, "28": 12.812925739387943, "29": 12.926941410875404, "30": 12.330222468610767, "31": 10.821353024162033, "32": 12.241685388757453, "33": 12.45905015098699, "34": 12.536465315021047, "35": 11.1735207920511, "36": 12.149824321637087, "37": 12.446511477667876, "38": 12.575808487267157, "39": 11.597317492365537, "40": 12.372630188773112, "41": 10.570577921912864, "42": 10.723898103361863, "43": 11.979206361258363, "44": 10.926072409559831, "45": 11.587035730205887, "46": 11.812387064687417, "47": 11.617808382518664, "48": 10.249820724767439, "49": 15.913809843241129, "50": 32.102530134223045, "51": 12.229619573113782, "52": 20.238246082601, "53": 11.942824991567916, "54": 12.410968128521963, "55": 12.0899240658064, "56": 11.974522768958183, "57": 11.207096661614106, "58": 11.226828908894536, "59": 11.159417507165127, "60": 12.097920456237816, "61": 11.18054069259841, "62": 10.913939754402524, "63": 11.096357495377706, "64": 11.158870311519557, "65": 11.209792267904511, "66": 11.051462221242492, "67": 11.080178571731345, "68": 11.076562050080838, "69": 11.043943904408753, "70": 12.421733114783411, "71": 11.309853186611406, "72": 11.962269296075188, "73": 12.15358292910955, "74": 11.169320567692257, "75": 11.106960500285595, "76": 11.249006856375878, "77": 11.97710104108797, "78": 11.358694256866041, "79": 10.927019739553277, "80": 11.961631633334267, "81": 11.122120627143573, "82": 11.131990220597313, "83": 11.039851007272812, "84": 11.89107963910277, "85": 11.82110099913059, "86": 13.491474669777187, "87": 42.5481711944869, "88": 19.264009115842924, "89": 12.69662901493854, "90": 12.423525136170083, "91": 12.197499051350274, "92": 12.540087491983497, "93": 12.395590870958639, "94": 11.82537481500749, "95": 57.261941837494746, "96": 17.24399240649305, "97": 12.679279649511178, "98": 12.464776359457918, "99": 12.632297012659466, "100": 12.403624612652402, "101": 11.850754495426564, "102": 48.947483110291884, "103": 12.226200096960598, "104": 11.878923201487947, "105": 12.532502065262372, "106": 12.45746636469307, "107": 12.152171703936306, "108": 11.988597318326834, "109": 13.491474669777187, "110": 64.7990817474488, "111": 32.4171722529406, "112": 32.38528057802101, "113": 32.64783751562098, "114": 80.16909645536522, "115": 12.10555616139172, "116": 12.05490650264832, "117": 85.07249478715691, "118": 12.075340862478328, "119": 20.95562169420581, "120": 83.43084020640916, "121": 11.72742492081452, "122": 18.414955685784165, "123": 11.837472844742308, "124": 54.82166699062559, "125": 22.985420718313563, "126": 12.149727699997854, "127": 12.208531319102647, "128": 11.961537805923028, "129": 13.491474669777187, "130": 39.44457998314766, "131": 40.186504147645266, "132": 12.384817590700589, "133": 11.577763972188038, "134": 15.05112417898445, "135": 11.668916145212355, "136": 11.98611703476276, "137": 12.170542566586555, "138": 11.352719245240781, "139": 11.839705467137616, "140": 11.572663748568168, "141": 17.424080898227174, "142": 13.491474669777187, "143": 50.413670181862344, "144": 25.963741552744445, "145": 38.5425894888739, "146": 13.007041764225905, "147": 35.99594965513683, "148": 45.23622198756607, "149": 13.466588749853134, "150": 13.491474669777187, "151": 41.48788087146234, "152": 21.972943271986768, "153": 12.286389693161338, "154": 11.661199724172684, "155": 12.004485909531665, "156": 18.853208772104956, "157": 12.386215686192108, "158": 12.539626600355577, "159": 12.25232477167834, "160": 11.73547020570412, "161": 12.265334333389408, "162": 12.071859586294527, "163": 12.403522105697304, "164": 30.431320153957525, "165": 13.060040261921161, "166": 12.034623554488638, "167": 13.224831444861865, "168": 13.036083233253164, "169": 16.594423273630255, "170": 12.79565512292835, "171": 12.94242384248661, "172": 12.826962033437427, "173": 13.243398892496645, "174": 34.528031510875934, "175": 12.810091699036873, "176": 12.79842602052384, "177": 12.691235487880027, "178": 13.491474669777187, "179": 27.78024231874245, "180": 82.48701371889771, "181": 11.710398028483365, "182": 33.86266090339384, "183": 17.83565803529907, "184": 11.78557644826459, "185": 50.15879376331542, "186": 11.60733681421368, "187": 45.17102386460317, "188": 44.318743853147325, "189": 12.393448048481089, "190": 16.675530744465483, "191": 31.001966718306747, "192": 51.04259404250341, "193": 60.20685178821715, "194": 51.41699612237099, "195": 49.35008782686174, "196": 44.715562904358045, "197": 21.753847616443416, "198": 57.111677607381246, "199": 18.938488659039823, "200": 17.450313307506335, "201": 13.12413644815869, "202": 37.45396531557573, "203": 22.004455349473705, "204": 12.553013275210606, "205": 12.349253193115036, "206": 12.979073192618639, "207": 12.265294167707882, "208": 12.663870245130532, "209": 12.97620463651043, "210": 10.90377476432512, "211": 11.078093103431033, "212": 10.95491853423565, "213": 11.028404403960625, "214": 11.084102722065891, "215": 10.744799830797472, "216": 11.16753845219135, "217": 11.783372800034837, "218": 11.05395142582491, "219": 10.908327349279514, "220": 11.820022891074085, "221": 9.607353865876977, "222": 10.790718150427463, "223": 9.530618938635357, "224": 12.192420368520654, "225": 9.469257398785949, "226": 11.960261303166233, "227": 11.227474694362098, "228": 11.164956351184319, "229": 9.795613477823393, "230": 11.0318494808167, "231": 9.666569333427669, "232": 11.246783925389389, "233": 9.669881947329765, "234": 11.24738442052627, "235": 10.660182839068003, "236": 11.721250312567491, "237": 9.386773949521416, "238": 11.155144913860635, "239": 9.177546010227395, "240": 11.248633500467388, "241": 9.494892794720501, "242": 11.050482061110799, "243": 9.641184958255902, "244": 11.057324423503967, "245": 11.514684269825725, "246": 11.664487760779465, "247": 9.532211946597265, "248": 11.489305580700822, "249": 9.800170185317972, "250": 11.18598650876651, "251": 9.56193188089147, "252": 11.797939720156812, "253": 9.59287465815398, "254": 12.000142998089755, "255": 9.369476928775144, "256": 10.422767286457686, "257": 11.789830516648552, "258": 10.817841274924842, "259": 9.461567026540942, "260": 34.82810616954023, "261": 11.037414728448756, "262": 10.765591977693196, "263": 9.570874614145925, "264": 10.432400792412446, "265": 9.4947269195751, "266": 11.361152769045443, "267": 9.41890765052069, "268": 11.073650298168461, "269": 9.950787215103109, "270": 10.67226737998685, "271": 9.58491845735998, "272": 11.68815412338402, "273": 9.196542443218647, "274": 11.388022554376843, "275": 9.499310450433022, "276": 11.332421683776586, "277": 9.14605148008193, "278": 10.918484440274487, "279": 9.606206293117271, "280": 11.784675683005851, "281": 9.363368389314815, "282": 10.770534707883456, "283": 9.648262145961219, "284": 10.889448531087668, "285": 9.396881674661254, "286": 11.978827545346267, "287": 9.455607596015074, "288": 17.57580216427817, "289": 9.626430214459312, "290": 23.427672293742145, "291": 11.210555195178774, "292": 35.24480076808245, "293": 9.59820214345986, "294": 11.788719340781906, "295": 11.806461228656058, "296": 11.760701829323493, "297": 12.186238033977402, "298": 11.382621800827526, "299": 9.662904107486607, "300": 11.116019145339106, "301": 11.240447264105308, "302": 11.358119804204472, "303": 9.575392616658085, "304": 9.65619606461451, "305": 9.89030631424485, "306": 11.793934244659056, "307": 9.66291986045815, "308": 11.15170865295574, "309": 9.409544115083488, "310": 11.271784441757935, "311": 32.63889391613584, "312": 10.724170542115997, "313": 10.93387968712717, "314": 13.468495248503448, "315": 9.660209382334497, "316": 11.17093859998996, "317": 9.517707784366552, "318": 10.882107744766472, "319": 10.07344948593099, "320": 11.386970581014491, "321": 11.301991404018786, "322": 10.225418664010164, "323": 12.289792943206004, "324": 9.067603291146828, "325": 10.84683916934232, "326": 9.030929732410115, "327": 10.860407579008664, "328": 10.524298485908268, "329": 11.286034305736681, "330": 8.963022179113413, "331": 11.5791730456055, "332": 10.324103138206894, "333": 10.66697900611864, "334": 9.334282732892637, "335": 11.537721021412853, "336": 8.927508125505707, "337": 10.741021930986994, "338": 9.462027732444557, "339": 12.469414703309447, "340": 10.729411586628835, "341": 42.0574323648723, "342": 10.997550743172596, "343": 9.702175460851246, "344": 10.787359285167081, "345": 9.85731997996663, "346": 10.687139545077779, "347": 10.903642221563008, "348": 9.807022704866196, "349": 9.048430549188868, "350": 11.592374877799092, "351": 39.22424566118224, "352": 10.777172421612134, "353": 10.810297744094363, "354": 11.046669424445268, "355": 11.035542921035486, "356": 10.869167787528443, "357": 10.84966632208539, "358": 10.009614120222954, "359": 9.230547792571386, "360": 11.018752937375051, "361": 11.053394380343125, "362": 9.98602907632172, "363": 10.408749795878364, "364": 11.280015718237241, "365": 10.47176577457483, "366": 9.104060248897996, "367": 42.42896077209519, "368": 9.132158743227928, "369": 10.354620499297965, "370": 10.09404367351365, "371": 10.444373478452702, "372": 9.08633502940052, "373": 9.081802717755792, "374": 11.215302570615094, "375": 10.580426172965337, "376": 9.558042399633036, "377": 10.64926454113709, "378": 9.527869285972493, "379": 9.104165786927242, "380": 10.971296707796277, "381": 9.412779310828755, "382": 57.86515064624936, "383": 9.673852355744463, "384": 9.449803765891406, "385": 9.698437201073329, "386": 12.098471818177458, "387": 9.42028709301351, "388": 23.88610603947737, "389": 9.413374641130702, "390": 10.56020678020302, "391": 9.174233457288548, "392": 12.01887261142262, "393": 10.722619747304552, "394": 27.063965059831855, "395": 9.696786767209105, "396": 13.959386826012768, "397": 9.738104138566099, "398": 10.327111789268413, "399": 9.44017738539512, "400": 10.396729587367357, "401": 10.6110023144408, "402": 9.51585888015705, "403": 10.583453481291217, "404": 9.18034282165226, "405": 10.415318474279417, "406": 10.243115477091676, "407": 8.98543712874803, "408": 10.098778459108614, "409": 12.08580107881722, "410": 9.638891731291396, "411": 12.038036963690583, "412": 9.320379143615975, "413": 10.784272866323636}, "17": {"0": 671.413798711541, "1": 580.437939566429, "2": 618.6383135424644, "3": 392.6419019875808, "4": 2026.5199965861273, "5": 845.1917614738178, "6": 785.0383560163259, "7": 651.7685566378293, "8": 435.52515174675636, "9": 647.1328648017277, "10": 651.2081108436134, "11": 630.3673567125128, "12": 975.8173414273826, "13": 786.0683893345748, "14": 248.10366689001404, "15": 977.7928203080946, "16": 972.4025121668592, "17": 644.1020268475268, "18": 537.9367447619438, "19": 654.9528054821761, "20": 969.7745439943944, "21": 771.0246966364527, "22": 634.2620596190923, "23": 1216.15772325334, "24": 1218.1445241686004, "25": 1216.0464203912638, "26": 1216.5263951153738, "27": 1214.7733443212583, "28": 1213.6889731933875, "29": 1214.5352611146673, "30": 1205.5626744694628, "31": 769.7472155823848, "32": 1204.6900386419784, "33": 1207.9335701755847, "34": 1208.3323354727668, "35": 774.9555048574829, "36": 1203.7055677016679, "37": 1207.8632511340447, "38": 1210.2376823550633, "39": 1192.276357683945, "40": 1202.5419582895784, "41": 765.392208449447, "42": 768.6609731468777, "43": 1200.451258791311, "44": 769.8017862874344, "45": 1195.6303841382407, "46": 1197.5321867102277, "47": 1195.4932683539175, "48": 761.1942339068279, "49": 1254.1580392969765, "50": 511.7347713976983, "51": 548.9346011661675, "52": 529.0829049853354, "53": 547.273051914364, "54": 390.09393877494585, "55": 965.3216238447063, "56": 543.6755777128772, "57": 639.1988524066172, "58": 639.8047548601835, "59": 638.6932414662449, "60": 965.6597846000546, "61": 639.1512546565276, "62": 634.6853699733311, "63": 637.9293114955894, "64": 638.8076229635069, "65": 639.8077719229325, "66": 636.8647842252872, "67": 637.9660550430395, "68": 636.810177910706, "69": 636.9775224640614, "70": 1205.622280727575, "71": 640.6901512149923, "72": 964.0313306822036, "73": 966.7734534603165, "74": 639.2054953127675, "75": 638.0104946452492, "76": 640.3442982350563, "77": 963.9959291879767, "78": 641.8675392024529, "79": 635.5630188049051, "80": 963.820033307696, "81": 637.7771318916406, "82": 638.6433133430656, "83": 637.0711274893275, "84": 962.583328045425, "85": 961.2984491448788, "86": 671.413798711541, "87": 390.68231514603593, "88": 637.3184973741703, "89": 394.41958061029834, "90": 390.43133228670604, "91": 389.65009267691465, "92": 553.9778310657822, "93": 335.10057328660986, "94": 386.2004933315171, "95": 722.1891770393743, "96": 612.8017403149527, "97": 553.8259282203505, "98": 391.5161678157644, "99": 554.2922944432377, "100": 550.8149822346481, "101": 544.153377559717, "102": 1825.3091680805437, "103": 550.4933313214046, "104": 546.7178988379653, "105": 553.4777256367911, "106": 551.7557558193714, "107": 549.7772562403435, "108": 547.9871490677357, "109": 671.413798711541, "110": 480.7540655932041, "111": 1259.7617982132297, "112": 272.7571991081398, "113": 652.9698289653674, "114": 554.0291539022523, "115": 549.2607339542311, "116": 387.54241711317076, "117": 474.4782040015005, "118": 388.783673767829, "119": 799.5582933845526, "120": 463.76277630163986, "121": 646.4145261685707, "122": 881.0227113834136, "123": 546.0579746041695, "124": 379.81910184418257, "125": 381.91071150321545, "126": 388.0431493800638, "127": 652.5641595601578, "128": 547.2200126092544, "129": 671.413798711541, "130": 1207.4783473575808, "131": 390.1480980299742, "132": 389.9476477421742, "133": 383.37445376052096, "134": 819.008799262434, "135": 373.9339120633908, "136": 387.12422203895005, "137": 253.64205786961273, "138": 642.3125684794269, "139": 649.1911344559668, "140": 643.4753231003659, "141": 896.5965458601659, "142": 671.413798711541, "143": 661.3178238137351, "144": 585.5827808610222, "145": 1459.2665405871537, "146": 557.2626574772838, "147": 1122.4327174036382, "148": 1693.9037592755813, "149": 666.3543532740173, "150": 671.413798711541, "151": 1254.2131335362844, "152": 452.3391347246932, "153": 391.3246978205841, "154": 543.0760665827753, "155": 547.6066368777125, "156": 766.3892223974567, "157": 551.9354964015411, "158": 550.8279845785262, "159": 390.74431166189487, "160": 543.7545167512502, "161": 653.7138230217996, "162": 548.5480993739556, "163": 553.4390195720397, "164": 999.1923947951497, "165": 801.2434863194437, "166": 547.7695655128855, "167": 803.0914341186204, "168": 800.2460286668663, "169": 712.1898022012721, "170": 797.1353555309004, "171": 799.6002533342191, "172": 797.6390285439012, "173": 802.4582302301944, "174": 1697.838560770455, "175": 796.882985525406, "176": 796.8431989882812, "177": 795.9858793547232, "178": 671.413798711541, "179": 932.3705287005719, "180": 377.0706733856341, "181": 384.44150824480687, "182": 370.7080070373493, "183": 421.251106830137, "184": 383.4434236403739, "185": 1520.5688284446708, "186": 536.4782871913781, "187": 1372.475376237589, "188": 1680.6939422949583, "189": 541.332380903368, "190": 727.1605243945629, "191": 1230.5145069236105, "192": 1939.2428623927574, "193": 2301.0105718596255, "194": 1939.1539873958534, "195": 1874.5302315699485, "196": 1675.1242488420319, "197": 1257.2733872676763, "198": 1741.1010840136241, "199": 1159.2098188995055, "200": 1109.2900183519616, "201": 978.9732712324103, "202": 1830.2389003549094, "203": 1261.9033748926452, "204": 974.0189348570135, "205": 970.4175965275604, "206": 975.4870334533604, "207": 969.9946027961332, "208": 974.9783714234441, "209": 296.7895812679799, "210": 947.9508657858561, "211": 950.9656244026054, "212": 445.6072088706967, "213": 950.5726015825147, "214": 446.7437816312188, "215": 945.8219102631471, "216": 447.3500466341939, "217": 1197.3083271672342, "218": 446.2061782206545, "219": 949.0240576350953, "220": 1198.1429794964938, "221": 512.349298892827, "222": 946.944346607787, "223": 508.96285640415397, "224": 391.0400455791731, "225": 511.5317545413011, "226": 385.7904551069132, "227": 448.73842933371157, "228": 952.5116707932516, "229": 515.9803725654992, "230": 950.2977380744967, "231": 514.473902102467, "232": 448.3259614976052, "233": 514.3025886981296, "234": 953.6881941627821, "235": 944.9707452664848, "236": 1196.6097800573061, "237": 504.86189737144815, "238": 951.8326204379285, "239": 507.141092877633, "240": 952.7102117716443, "241": 506.67296462013326, "242": 950.4583284586145, "243": 510.5924189935788, "244": 950.221298064643, "245": 955.1130898221959, "246": 1196.3690568380835, "247": 511.695081507637, "248": 956.6008235591584, "249": 515.9075849802374, "250": 770.9186711501154, "251": 512.429253558246, "252": 383.66145111254224, "253": 512.9753122868782, "254": 387.5985645507989, "255": 508.6997972618383, "256": 521.9259211898769, "257": 385.76617018310253, "258": 769.6064615608342, "259": 511.0955963360679, "260": 675.124952342983, "261": 444.8325149305732, "262": 768.7409120196819, "263": 512.1976552133943, "264": 763.2273012004723, "265": 511.48276424055365, "266": 778.0842554455113, "267": 510.2094526078379, "268": 773.0671340446556, "269": 517.3090926052088, "270": 767.0694635434601, "271": 513.4672757015735, "272": 383.31283220412837, "273": 507.015310894032, "274": 954.2007136232517, "275": 511.653325860148, "276": 449.20791079285766, "277": 506.8053471447648, "278": 770.9935093766475, "279": 513.4047911594488, "280": 1197.5778553960974, "281": 509.34983891261277, "282": 766.1900146603432, "283": 513.9774149101479, "284": 769.0552577009317, "285": 510.32430915618045, "286": 387.95638160268004, "287": 510.15956407402916, "288": 754.1451272858451, "289": 511.33366426662434, "290": 458.3745792029954, "291": 447.3353112569965, "292": 539.1887761385132, "293": 508.5700588134414, "294": 449.7686595306551, "295": 386.85310240397774, "296": 450.2722386059785, "297": 389.5422139754007, "298": 775.5696386867297, "299": 514.1294861688452, "300": 446.46901413214863, "301": 448.6628287238124, "302": 777.8649114756403, "303": 513.2229466860476, "304": 514.1244090343632, "305": 517.4826444491435, "306": 386.5595928318812, "307": 512.8839504795321, "308": 774.3299555770875, "309": 509.8068897417055, "310": 772.6544191915932, "311": 650.6094110308856, "312": 768.4151542602237, "313": 444.1206675430858, "314": 402.4423702113654, "315": 514.4416705379355, "316": 774.7850064999201, "317": 511.00896565228857, "318": 768.842533603021, "319": 519.0944291950753, "320": 777.9083352034697, "321": 1188.1283272391315, "322": 938.5087372082473, "323": 391.5737840665312, "324": 506.03345409390823, "325": 769.7242052247843, "326": 505.09786991459293, "327": 770.1562180031212, "328": 943.6172958106783, "329": 954.1156679398141, "330": 503.0134505224181, "331": 954.4685030987846, "332": 940.3479183022724, "333": 767.2113257672052, "334": 508.9457903123777, "335": 956.9678729427399, "336": 503.65528885129424, "337": 768.4173304457421, "338": 511.4149483939683, "339": 1520.31616746609, "340": 1493.361708641622, "341": 251.64120004821064, "342": 772.1863429404431, "343": 427.3030851400601, "344": 769.5388946212215, "345": 933.5081875574349, "346": 767.5852460554983, "347": 1490.8839836066559, "348": 516.3340014776497, "349": 503.80975085688317, "350": 380.10101489613743, "351": 246.38562770967474, "352": 768.9254002394076, "353": 1494.3785718438771, "354": 773.232353712919, "355": 1497.9569467592453, "356": 770.4881007745362, "357": 1495.7844210868584, "358": 515.3457409008881, "359": 506.89951312956487, "360": 772.6629990534664, "361": 1498.5799742589622, "362": 935.0987614114803, "363": 941.7559239045787, "364": 1502.3203628334495, "365": 942.7063226094972, "366": 505.8055910260349, "367": 2112.8917882575124, "368": 505.61961103262576, "369": 763.2277763976535, "370": 937.1268550613198, "371": 762.7498134474191, "372": 504.49428356694, "373": 504.61684813019576, "374": 1501.6164829647873, "375": 767.0131629466166, "376": 425.4070287647159, "377": 767.320346632111, "378": 426.6055239649346, "379": 505.2239389307105, "380": 949.4047497976186, "381": 510.63963173026013, "382": 983.3070748721746, "383": 513.7824732439794, "384": 424.73977858701693, "385": 614.1190959097453, "386": 1510.1849649035596, "387": 510.36611308693404, "388": 1349.4114639967975, "389": 510.8779839595905, "390": 766.1631455776368, "391": 507.711621535664, "392": 1512.8390746782363, "393": 945.7722644329868, "394": 1467.638375667698, "395": 513.6808014641323, "396": 999.0738944440943, "397": 515.1335446182677, "398": 761.4207588636367, "399": 511.046191045446, "400": 764.0655038330066, "401": 944.9142373921308, "402": 512.251569640888, "403": 766.9978783719893, "404": 507.55916091099766, "405": 764.447435084794, "406": 761.8846311646439, "407": 503.4647511246662, "408": 750.5747588038162, "409": 1508.5678801802096, "410": 513.8729216575688, "411": 387.587244027458, "412": 508.4149557370817, "413": 947.2587838254223}, "18": {"0": 580.2365388246942, "1": 553.8518078292288, "2": 741.1607428185376, "3": 546.5744762848732, "4": 760.7364603608441, "5": 638.6194666270604, "6": 621.1017244735699, "7": 591.5964109777452, "8": 564.7112844730497, "9": 621.1069758860783, "10": 581.4909447401443, "11": 546.8798570950526, "12": 567.9041291993287, "13": 575.853300863557, "14": 640.5940340745713, "15": 585.4421076054668, "16": 561.4354018020798, "17": 570.7962367986938, "18": 579.5479774975354, "19": 593.9277396830182, "20": 560.8261752667474, "21": 543.7725840301355, "22": 553.2943872953356, "23": 597.4680478442148, "24": 605.3517876519479, "25": 599.8428864354172, "26": 593.7371595512101, "27": 594.3005352529087, "28": 590.0803676108633, "29": 595.2712629037916, "30": 570.2939167296223, "31": 546.7812929174801, "32": 571.7014846961476, "33": 574.5094267412499, "34": 574.2604105741741, "35": 550.2997487986263, "36": 565.723834238291, "37": 583.1412903782882, "38": 576.8485850157878, "39": 553.2082358271014, "40": 584.8711224434273, "41": 530.5961525923052, "42": 547.3503742012591, "43": 574.1903992573402, "44": 547.2931764565968, "45": 556.4691725102208, "46": 553.1268179916324, "47": 555.5314428289157, "48": 531.0414305946337, "49": 577.5255279563653, "50": 743.5544778713916, "51": 572.5840072709102, "52": 615.6552853261815, "53": 559.1654717922734, "54": 559.1839670464109, "55": 544.80586995757, "56": 566.8166415651835, "57": 526.8721942375246, "58": 530.8628082077067, "59": 523.4605857992586, "60": 540.0449269529504, "61": 530.7119232636708, "62": 524.1115158606782, "63": 527.9225326135925, "64": 531.2690608554209, "65": 541.4575179415026, "66": 536.4581003281994, "67": 526.5310922890881, "68": 535.4164592604048, "69": 525.4966675258137, "70": 543.2301337212206, "71": 523.8798138451365, "72": 550.0480454317877, "73": 544.562104550406, "74": 533.8624753825595, "75": 535.3884039506063, "76": 537.554099845413, "77": 546.329708291553, "78": 535.3676457576883, "79": 523.1140776373503, "80": 541.3467907192241, "81": 528.0787557631488, "82": 534.1738123443256, "83": 523.858297408706, "84": 538.6639635163311, "85": 543.5272670170832, "86": 580.2365388246942, "87": 658.3294080721961, "88": 682.5462186919538, "89": 570.5993162031585, "90": 578.3426057210665, "91": 561.7583646073514, "92": 568.5622606700153, "93": 553.9802881497183, "94": 550.3057837808367, "95": 737.1782376838439, "96": 591.3259919032738, "97": 579.3994389751593, "98": 556.0834909961372, "99": 572.5674947950904, "100": 576.3837429444158, "101": 562.1643696044193, "102": 723.4661576788351, "103": 556.1579340922756, "104": 565.2764685497231, "105": 563.4254460530021, "106": 572.0846904300424, "107": 561.3346006621938, "108": 570.9063689079226, "109": 580.2365388246942, "110": 713.3257790581654, "111": 683.0670540149065, "112": 590.981804235526, "113": 647.2818923677507, "114": 756.9621750095495, "115": 569.7947372263611, "116": 557.2532728865128, "117": 750.4995224018746, "118": 556.7103579239083, "119": 675.9773662639232, "120": 788.4308515949524, "121": 553.8987815896246, "122": 696.8013254949449, "123": 556.6939926687571, "124": 696.0310061424707, "125": 611.3209497997486, "126": 549.1285162279039, "127": 575.7313230992152, "128": 564.137672779653, "129": 580.2365388246942, "130": 685.1503930403608, "131": 661.1635318502399, "132": 561.6413295931151, "133": 545.0134854058801, "134": 650.108805736699, "135": 536.8466578441604, "136": 554.1940111116237, "137": 536.0386282099915, "138": 561.3197045906253, "139": 565.776920027565, "140": 560.3654506442974, "141": 603.5282647981969, "142": 580.2365388246942, "143": 688.4522053639444, "144": 627.4420780160397, "145": 743.2184040433257, "146": 565.0478303220273, "147": 668.353050251128, "148": 764.4260244663566, "149": 601.0665272734213, "150": 580.2365388246942, "151": 720.4038649935733, "152": 613.4590233415306, "153": 570.3656507001232, "154": 559.0899761872765, "155": 557.4682233223909, "156": 604.3855966771259, "157": 572.5249557402493, "158": 578.0622179268648, "159": 561.6369492037006, "160": 573.2720271901048, "161": 569.3733218875776, "162": 562.1103699168925, "163": 560.861311853939, "164": 649.9327555606171, "165": 559.5473528262859, "166": 553.9029099350494, "167": 565.5925759449117, "168": 561.2555081498609, "169": 580.1054869837521, "170": 545.3188124578304, "171": 554.5343213886615, "172": 548.2320298408673, "173": 565.471810721276, "174": 674.2996188395592, "175": 558.7804951937519, "176": 546.4348068549364, "177": 548.0729613816626, "178": 580.2365388246942, "179": 643.5198410649828, "180": 547.5205137234941, "181": 558.2431785755664, "182": 623.2051505208162, "183": 579.533241078763, "184": 544.4142342072919, "185": 809.2505318002384, "186": 621.6207575029014, "187": 748.6651205027441, "188": 753.8224152988807, "189": 718.9157827112283, "190": 616.4121375298407, "191": 861.8026366756334, "192": 811.7475644325621, "193": 927.9994354985944, "194": 829.5483117879803, "195": 771.363113382373, "196": 840.0277101739432, "197": 640.7590987185172, "198": 857.1082451442094, "199": 631.9772489398969, "200": 635.0476969168507, "201": 614.7239853040523, "202": 723.156170727824, "203": 648.0696174775171, "204": 607.3905210805506, "205": 598.8179501224512, "206": 617.477845150452, "207": 590.9550209417031, "208": 603.641696023875, "209": 549.6829326724217, "210": 535.3103034917905, "211": 548.1673879444122, "212": 523.9223650238022, "213": 543.0818585916988, "214": 513.0809795190676, "215": 537.4500408057343, "216": 524.1767601820243, "217": 558.7503352580794, "218": 531.1734237103984, "219": 542.4008288245088, "220": 562.4663601768914, "221": 539.5782704982958, "222": 544.7349678253427, "223": 527.0437274776104, "224": 536.0635343314958, "225": 537.452101436087, "226": 554.3065538110268, "227": 529.9726025838328, "228": 556.2033381879504, "229": 544.3028948929064, "230": 545.8837053656271, "231": 527.793571179604, "232": 531.5044616651755, "233": 536.2266301015356, "234": 552.6827449336477, "235": 535.972409859068, "236": 560.0392210794611, "237": 524.4215580477664, "238": 538.405476566764, "239": 523.9939959219481, "240": 536.804224158368, "241": 522.5369164591808, "242": 543.2776500991423, "243": 535.7539790233438, "244": 536.0662471316193, "245": 564.1470785225846, "246": 551.3633688402562, "247": 529.191140607649, "248": 556.4925602293667, "249": 535.1233624881739, "250": 607.5852600801934, "251": 529.9135645726033, "252": 517.7620507959027, "253": 540.7632407009937, "254": 555.8804057426407, "255": 525.3004399905192, "256": 559.2467608287088, "257": 548.6345561393057, "258": 552.0673987708963, "259": 520.2937959179903, "260": 643.1975070911492, "261": 551.3860130525615, "262": 546.6043321536479, "263": 535.7935599999654, "264": 548.0332481558369, "265": 525.5775915415452, "266": 569.343693042264, "267": 532.5401413049935, "268": 562.1900140740885, "269": 560.1791711397073, "270": 554.963370924274, "271": 542.2200637072294, "272": 517.2405476253459, "273": 521.0808510285168, "274": 552.3962194087433, "275": 530.2856971744857, "276": 517.9595404799642, "277": 519.5607702034575, "278": 546.5340199415316, "279": 527.7539037851502, "280": 556.4826878372114, "281": 522.4660865652295, "282": 543.7990049929665, "283": 533.3298235334642, "284": 546.551857903336, "285": 527.1620362554345, "286": 559.5088102288523, "287": 528.4713551969269, "288": 595.8723749917756, "289": 539.5016320225928, "290": 616.5576982498517, "291": 515.9167543654132, "292": 660.3367730809988, "293": 536.3553524838392, "294": 547.111315536966, "295": 537.2975811067823, "296": 564.7240423565676, "297": 562.8045986725218, "298": 566.4481888084367, "299": 512.6265726024475, "300": 519.2688739526931, "301": 529.8987992949719, "302": 562.3626128573019, "303": 539.30761684664, "304": 536.2291416725327, "305": 544.2384388202072, "306": 535.4709386117366, "307": 540.6650425231878, "308": 559.5178000906928, "309": 526.6549726662845, "310": 563.9618701584052, "311": 645.0863665919533, "312": 551.4295956078624, "313": 522.7849642475139, "314": 582.6426724615043, "315": 535.0180675873588, "316": 555.8898538622757, "317": 543.4724711541046, "318": 560.3725214828023, "319": 546.4417274569187, "320": 572.5767624919982, "321": 553.1921350153378, "322": 538.3557781211816, "323": 566.7887452841984, "324": 517.0347657342604, "325": 549.4387245723888, "326": 515.3606855924545, "327": 546.2792847991634, "328": 547.3847710368675, "329": 553.9252294033107, "330": 508.1225039587016, "331": 558.0776799731062, "332": 535.911824898085, "333": 548.412183734993, "334": 515.8360014370066, "335": 560.8009020071866, "336": 503.81901941050364, "337": 546.7259542049253, "338": 539.2821375354663, "339": 586.0075621897823, "340": 548.5642057653279, "341": 655.1121823569736, "342": 546.0507999541762, "343": 497.74597096808986, "344": 543.304837229093, "345": 531.3219572445275, "346": 552.8370510557329, "347": 541.1880680833915, "348": 540.2556635525433, "349": 499.3643708495923, "350": 550.3452189584918, "351": 397.3910952776098, "352": 545.9102202637262, "353": 536.1893975398232, "354": 554.5569278086145, "355": 542.1974531941571, "356": 550.8092231255296, "357": 549.2233434900427, "358": 542.0453683873692, "359": 499.4657158042213, "360": 552.5546824018377, "361": 550.027289906182, "362": 526.7528946087486, "363": 540.8617474013809, "364": 561.1337316990032, "365": 544.931741975648, "366": 501.37176638561687, "367": 719.2635571028482, "368": 496.7994326061709, "369": 554.3105964225483, "370": 536.858292832161, "371": 545.9417709223303, "372": 501.75639052593084, "373": 526.226335949744, "374": 559.0581917432544, "375": 557.8345043565942, "376": 498.4471930416855, "377": 563.0160464015399, "378": 497.6624744418075, "379": 525.1383622384507, "380": 535.9385052446024, "381": 524.9004721602266, "382": 742.6242764633434, "383": 530.7186634680208, "384": 496.25729225537486, "385": 527.9874846704842, "386": 567.0268084874023, "387": 531.9161123896585, "388": 645.547448553491, "389": 528.0526806242211, "390": 562.623782059884, "391": 531.1041382848798, "392": 552.2543129085645, "393": 534.8358542223921, "394": 647.0300609725545, "395": 534.2908542442806, "396": 580.1248423330612, "397": 538.9110397018833, "398": 549.5200482350012, "399": 537.950465832844, "400": 554.865769245716, "401": 545.702598667721, "402": 520.8809831627265, "403": 561.2088004356444, "404": 518.2847613821283, "405": 553.0591391420228, "406": 547.5700254176339, "407": 523.4151665988686, "408": 538.721356185928, "409": 551.104034030724, "410": 530.6946683069555, "411": 553.4972761077124, "412": 521.5160788842701, "413": 558.3961383193231}, "19": {"0": -1583.3919220790517, "1": 280.1339519864566, "2": -587.2355643888147, "3": -266.8177657592769, "4": -727.1489533717405, "5": -1138.8634096590529, "6": -1253.3659134970696, "7": -1856.3896245644153, "8": -1017.4638716519323, "9": -1933.8690314216183, "10": -1844.562928595023, "11": -1924.259979583737, "12": -2220.322062506402, "13": -2000.0758430517699, "14": 3550.5768503223253, "15": -2268.6219714144027, "16": -2217.6344854383997, "17": -1926.7836610362244, "18": -1429.453743004548, "19": -1812.7405972154525, "20": -2189.3920141061362, "21": -2218.7134386314715, "22": -1771.2582628555926, "23": -2537.795974254926, "24": -2507.3434504843617, "25": -2574.851229065713, "26": -2556.5315787621153, "27": -2604.334148772418, "28": -2597.9199942876676, "29": -2601.254304797583, "30": -2616.11477611619, "31": -2149.8289789667056, "32": -2663.357554592607, "33": -2687.8421320064417, "34": -2643.254678429225, "35": -2207.6899785960454, "36": -2656.0484816512353, "37": -2665.9685992598293, "38": -2668.5352616180444, "39": -2772.020574355823, "40": -2665.1944681834325, "41": -2213.2251370158306, "42": -2204.9858140347274, "43": -2728.583577033291, "44": -2219.028317537716, "45": -2778.9910066062225, "46": -2791.8774312709043, "47": -2753.578151895476, "48": -2232.8843151379497, "49": -2186.633816998811, "50": 222.21409613113235, "51": -1318.530213077167, "52": -360.8647114356062, "53": -1300.4671013568045, "54": -335.2848026618258, "55": -2275.500036760063, "56": -1348.7062656892704, "57": -1771.0412844462867, "58": -1754.2917683680137, "59": -1784.884569350514, "60": -2324.223643481498, "61": -1785.6714500980368, "62": -1782.1409430921353, "63": -1748.2432829935108, "64": -1767.2986846267904, "65": -1750.2781362177711, "66": -1827.9993710633826, "67": -1775.3869931634424, "68": -1810.9453382553372, "69": -1756.6814511070588, "70": -2511.121343831041, "71": -1782.9751335320916, "72": -2306.3842866606183, "73": -2307.4201223910436, "74": -1805.907119480142, "75": -1842.6763347384942, "76": -1783.0187176102195, "77": -2279.2571835125336, "78": -1771.0884242455022, "79": -1806.7362683781748, "80": -2273.5588298296198, "81": -1812.5586825437722, "82": -1775.1984086970297, "83": -1755.5355367895108, "84": -2270.8869443010076, "85": -2355.1320501682394, "86": -1583.3919220790517, "87": 1459.397319166197, "88": -998.7236182737074, "89": -187.84403010036976, "90": -283.67190479715396, "91": -286.5170158517901, "92": -1228.6964526500346, "93": 272.5650476612436, "94": -293.12488992954763, "95": 623.7935148738425, "96": -916.2775785224095, "97": -1265.7139526112755, "98": -238.44168144676587, "99": -1262.497024048123, "100": -1320.9522880900208, "101": -1359.0151021093998, "102": -759.6005755923511, "103": -1255.8354939408555, "104": -1306.9852252874489, "105": -1295.4996555549924, "106": -1245.0893507154728, "107": -1262.2335613741125, "108": -1295.3351662267946, "109": -1583.3919220790517, "110": 1574.191109883923, "111": -809.5701183036635, "112": 2361.0043180711396, "113": -65.9536215568287, "114": 1648.3384874190065, "115": -1302.1686784060735, "116": -309.4450447103318, "117": 2205.3381139816793, "118": -287.73580259456776, "119": -867.4286598444642, "120": 1803.476228116821, "121": -1804.901008230086, "122": -1021.2446120779091, "123": -1288.494139753805, "124": 2121.0882310747747, "125": 664.2804749561391, "126": -317.63404189217295, "127": -1725.5085779559022, "128": -1299.4911009316274, "129": -1583.3919220790517, "130": -716.260374644768, "131": 1512.710961459477, "132": -269.0011441719057, "133": -303.5653831772245, "134": -1553.3853231968387, "135": -367.34994194276237, "136": -287.723577602203, "137": 1469.8065808060023, "138": -1845.4263253195386, "139": -1789.2329534846288, "140": -1894.1331579540301, "141": -1663.8954043334168, "142": -1583.3919220790517, "143": 642.4615696925501, "144": -29.50866185366317, "145": -568.2349996534704, "146": -1240.5058795623595, "147": -655.2347268286336, "148": -587.6741537219691, "149": -1498.7768755627621, "150": -1583.3919220790517, "151": -550.3300482129068, "152": 192.36636105110267, "153": -259.22866562245645, "154": -1323.0721995363738, "155": -1314.6310489911916, "156": -1209.4531150496489, "157": -1263.7905763595859, "158": -1318.8267502157719, "159": -294.5317930792012, "160": -1370.4450332378615, "161": -1808.2319392533789, "162": -1275.54235748696, "163": -1269.35688054698, "164": -854.474749700051, "165": -1959.0147223175518, "166": -1318.6543756733831, "167": -1925.47011359987, "168": -1975.0283890354415, "169": -1443.9716735019474, "170": -1965.147850475522, "171": -1955.280450387261, "172": -1944.5287361516446, "173": -1897.892415753351, "174": -1195.1135255100694, "175": -2028.927368757508, "176": -1997.249067887171, "177": -1993.8214191288205, "178": -1583.3919220790517, "179": -854.1256788318534, "180": 4630.581199161285, "181": -290.82265794195996, "182": 1530.262589973753, "183": 56.95400251946762, "184": -310.46837118412736, "185": -1002.9192540600363, "186": -1527.6903830479412, "187": -854.7674403621297, "188": -1072.3847675311058, "189": -1134.7693829799011, "190": -1554.1943028799008, "191": -780.5606528528216, "192": -1142.1270355815798, "193": -618.9730677208605, "194": -808.1573495749935, "195": -1033.6103635668362, "196": -748.504029781175, "197": -1706.296160900359, "198": -716.7752705557787, "199": -1862.8301851960512, "200": -2043.741449702983, "201": -2272.512201059921, "202": -1313.5944296537714, "203": -1697.1704818279513, "204": -2434.174969520378, "205": -2380.2576769936627, "206": -2346.921175080389, "207": -2402.152495789507, "208": -2341.5927983332053, "209": 945.4501509611398, "210": -2502.138900967342, "211": -2418.448260031627, "212": -777.0295491111544, "213": -2427.5328253114512, "214": -771.2550865494334, "215": -2462.738689294899, "216": -737.9408230432427, "217": -2708.956862940662, "218": -773.265337438004, "219": -2449.947080490387, "220": -2671.001413907161, "221": -1520.0464176465312, "222": -2459.3625816000413, "223": -1518.4522755183261, "224": -216.86553073604296, "225": -1498.4001703577455, "226": -301.5811498993396, "227": -742.192652679566, "228": -2413.4832232971007, "229": -1439.6301267822373, "230": -2399.5225028213204, "231": -1440.7952428791382, "232": -783.533293736504, "233": -1468.9646728016487, "234": -2377.6228771366405, "235": -2442.1629551009582, "236": -2734.788435863714, "237": -1538.218213928189, "238": -2405.063277267837, "239": -1516.0928534380992, "240": -2417.6017871616023, "241": -1529.4591140361708, "242": -2422.3791541103337, "243": -1575.0027117262493, "244": -2393.016503613054, "245": -2331.2907303201246, "246": -2716.4728614456003, "247": -1495.1272907706775, "248": -2390.820645569479, "249": -1481.1193805158332, "250": -2237.6245170207167, "251": -1504.5880092693064, "252": -284.85571870827766, "253": -1467.9867305582716, "254": -294.429517123569, "255": -1561.1200611445634, "256": -1424.618310375382, "257": -288.0047173416001, "258": -2289.9573621908994, "259": -1509.2214546316795, "260": -59.244811881261285, "261": -882.9802777833536, "262": -2240.2081219571746, "263": -1519.9276732924177, "264": -2232.844384801657, "265": -1511.0356212433062, "266": -2205.7154446824625, "267": -1530.5633203878406, "268": -2214.8766432244365, "269": -1447.6548643428973, "270": -2221.5110244903317, "271": -1437.917206323003, "272": -240.97165685879827, "273": -1550.6772380967805, "274": -2403.2426669428623, "275": -1467.7402292382171, "276": -728.6953443696036, "277": -1495.5544213948842, "278": -2139.178232103157, "279": -1444.258084880681, "280": -2720.37376109506, "281": -1539.8956414883933, "282": -2177.267952974569, "283": -1492.4486173645596, "284": -2179.510140794615, "285": -1511.4609572682284, "286": -263.62139408258804, "287": -1520.7888974316288, "288": -1360.349181177491, "289": -1476.7884294631458, "290": 175.71451314658486, "291": -750.8717525082127, "292": 429.45219046403474, "293": -1490.070986231564, "294": -844.4031795130256, "295": -234.99796313342495, "296": -919.3925712832659, "297": -275.78947912477474, "298": -2214.3050792479476, "299": -1394.3020899798003, "300": -816.2002824329106, "301": -745.4092468509727, "302": -2212.9771953994546, "303": -1473.2389027620989, "304": -1512.8517183341005, "305": -1487.1019119322423, "306": -239.59116134860687, "307": -1480.349178688342, "308": -2231.4213112641773, "309": -1521.010967465461, "310": -2209.5084295993465, "311": -125.53736210236934, "312": -2051.3961319815044, "313": -745.1456289938922, "314": -194.2031975147936, "315": -1454.915475407025, "316": -2191.638055507558, "317": -1508.4193713814038, "318": -2234.0654731470004, "319": -1406.9719813326838, "320": -2133.964704886992, "321": -2696.6550445056605, "322": -2406.609031044159, "323": -249.52328624048323, "324": -1422.0789644795645, "325": -2192.7351285504137, "326": -1453.9439356717671, "327": -2185.711423109451, "328": -2356.767702313558, "329": -2368.554922436853, "330": -1463.1861622748652, "331": -2357.7589569219663, "332": -2412.840825216288, "333": -2221.0592938217305, "334": -1419.1034332699664, "335": -2336.875942290441, "336": -1436.945710957506, "337": -2154.3280790395415, "338": -1471.5451984495621, "339": -2774.1656779936634, "340": -2785.269647184829, "341": 3630.6719909829976, "342": -2129.583495269423, "343": -811.7804143513652, "344": -2239.87479074642, "345": -2329.447275370191, "346": -2187.843314440318, "347": -2899.632005907511, "348": -1450.7593224705752, "349": -1359.5378837478183, "350": -385.455143897309, "351": 4019.576042956326, "352": -2156.541372354869, "353": -2872.3653790783305, "354": -2156.178067521066, "355": -2819.214032339668, "356": -2183.4386357040944, "357": -2859.6119082505015, "358": -1443.8340275116834, "359": -1369.5044599650369, "360": -2176.5112014863034, "361": -2852.4209079541083, "362": -2373.297697727866, "363": -2400.9272911078583, "364": -2815.8814476806574, "365": -2383.79837510294, "366": -1357.1552294858998, "367": -1276.475516328337, "368": -1319.355026935335, "369": -2192.2178434181305, "370": -2346.9840293002526, "371": -2202.2791695034803, "372": -1399.0300206374527, "373": -1535.021305638039, "374": -2873.078517052533, "375": -2182.573006109381, "376": -850.6963021179056, "377": -2192.4789512580483, "378": -824.0160234546131, "379": -1517.482267301395, "380": -2351.812098604747, "381": -1423.7571613651762, "382": 79.60358294602247, "383": -1460.6277624298932, "384": -861.9615718291102, "385": -1854.1674403766551, "386": -2900.4385466055933, "387": -1510.4197728731806, "388": -1468.0932287459752, "389": -1443.3854931355631, "390": -2221.4621859147574, "391": -1473.735700474028, "392": -2902.360374043847, "393": -2359.7636514624487, "394": -1501.554955038258, "395": -1432.7860635056818, "396": -2186.380109114004, "397": -1429.0353081915646, "398": -2193.502395535069, "399": -1458.0173079900896, "400": -2242.357826091062, "401": -2337.8224594048465, "402": -1434.2261112029064, "403": -2178.5117802289433, "404": -1400.7719636296247, "405": -2198.102058602661, "406": -2132.1101083423728, "407": -1518.5948954683445, "408": -2183.2537545833197, "409": -2964.9325675676355, "410": -1448.9234935978407, "411": -284.106858486733, "412": -1482.289799360066, "413": -2375.685683388166}, "20": {"0": 260.16394446405553, "1": 270.7999058376284, "2": 292.5510416637866, "3": 221.71063026471043, "4": 260.1813122054703, "5": 270.4920189544638, "6": 270.5564251866277, "7": 260.281170560099, "8": 214.24244017878405, "9": 281.23551673840524, "10": 259.9517466555823, "11": 259.4420694131607, "12": 45.09839561449701, "13": 49.26302507306694, "14": 274.09408529068605, "15": 45.42821557594364, "16": 45.140565383300554, "17": 259.946043571269, "18": 271.2638253635367, "19": 260.4395602638507, "20": 45.22442287363858, "21": 48.83986885503393, "22": 259.67886816485475, "23": -8.231142506217148, "24": -8.111374314455412, "25": -8.327143195191125, "26": -8.35990604425548, "27": -8.471074579346123, "28": -8.395483016684427, "29": -8.2880453278654, "30": -8.752086093147241, "31": 48.92962064747097, "32": -8.603436177284413, "33": -8.71402575019422, "34": -8.758218664662806, "35": 48.88276294419526, "36": -8.716166317012057, "37": -8.523056763125483, "38": -8.635045623603585, "39": -8.831170510037143, "40": -8.527311846779549, "41": 48.645979291487116, "42": 48.93405327094819, "43": -8.576188568684405, "44": 48.892704811756786, "45": -8.913922827537423, "46": -8.884464517096125, "47": -8.98651714207551, "48": 48.66440045506035, "49": -8.862158224980428, "50": 303.0399211358957, "51": 270.84209152213305, "52": 292.64651556477935, "53": 270.7908910565708, "54": 221.66459079349173, "55": 44.75721885630326, "56": 270.4975300543503, "57": 259.46972950038077, "58": 259.54496834359514, "59": 259.51685971907585, "60": 44.865916495619516, "61": 259.3719811787748, "62": 259.53130953453655, "63": 259.5299966068996, "64": 259.41225975097893, "65": 259.69634288638207, "66": 259.6145489751807, "67": 259.6091745467859, "68": 259.6235376314906, "69": 259.4003598351659, "70": -9.089268377352699, "71": 259.5261089853567, "72": 44.90806043424177, "73": 44.88960276692829, "74": 259.56437540148687, "75": 259.55304877347425, "76": 259.4722418833736, "77": 44.96478622155339, "78": 259.62992171336475, "79": 259.4579556509868, "80": 44.93448469597724, "81": 259.4471656174911, "82": 259.55138509673554, "83": 259.41545013241824, "84": 44.84010718894145, "85": 44.821894760529325, "86": 260.16394446405553, "87": 243.52989552309555, "88": 292.42861543253315, "89": 221.87907574943839, "90": 221.91998297589035, "91": 221.69612366467646, "92": 270.9684572862929, "93": 229.08882392726747, "94": 221.43001707148875, "95": 229.52353234753983, "96": 281.40426538489925, "97": 270.81528442231615, "98": 221.68482221566464, "99": 271.10070883252195, "100": 270.96956147920383, "101": 270.89589094645584, "102": 259.91012983335895, "103": 270.5384408912951, "104": 270.8755369060241, "105": 270.8931430587811, "106": 270.98705882893734, "107": 270.5793281031249, "108": 270.7418387620421, "109": 260.16394446405553, "110": 243.67168114920653, "111": 281.7915455659335, "112": 258.589711539486, "113": 221.34496570415106, "114": 243.60439136885935, "115": 270.73073076549167, "116": 221.8088941128031, "117": 251.31589546614137, "118": 221.60396995239304, "119": 292.4513339866942, "120": 346.97608859918836, "121": 259.7503153487267, "122": 292.6299913538628, "123": 270.80281669889735, "124": 251.55488965073016, "125": 236.19344570945478, "126": 221.67761602993383, "127": 259.88040792599185, "128": 270.5938110429708, "129": 260.16394446405553, "130": 270.80673728452365, "131": 243.81610892191415, "132": 221.89399510047824, "133": 221.77721716987116, "134": 270.90669209777917, "135": 221.50627784392736, "136": 221.5963399594334, "137": 243.54592341449722, "138": 259.7602325620619, "139": 259.88404913510294, "140": 259.773836412014, "141": 259.71890894520646, "142": 260.16394446405553, "143": 229.41958198506674, "144": 292.6866198233757, "145": 292.24006942778715, "146": 270.7611343452989, "147": 270.64784759688473, "148": 292.3366529025395, "149": 292.28109430294967, "150": 260.16394446405553, "151": 303.5254738747381, "152": 229.30225631201424, "153": 221.73185761748684, "154": 270.6841469860399, "155": 270.813948577378, "156": 270.6651504380926, "157": 270.8699749145278, "158": 271.12193377114704, "159": 221.58563800321605, "160": 270.750902285158, "161": 259.94552825414104, "162": 270.71552833743544, "163": 270.81390201103005, "164": 270.6910631916617, "165": 49.02116618747257, "166": 270.8001380929757, "167": 49.04264402259273, "168": 48.934908371759946, "169": 270.6640099743025, "170": 48.868027105288455, "171": 48.89050923500519, "172": 48.817666787652584, "173": 49.223220845102496, "174": 49.02048238292395, "175": 48.79131733782165, "176": 48.96116418253266, "177": 48.82211033525876, "178": 260.16394446405553, "179": 270.843151175697, "180": 100030.0, "181": 221.46687884418603, "182": 243.81565283931917, "183": 229.01150757427027, "184": 221.5045543117571, "185": 281.2633629811762, "186": 281.6475480912977, "187": 270.6883847707433, "188": 260.0810069529441, "189": 281.6058333973468, "190": 270.5345523346003, "191": 259.83396840825634, "192": 281.5027357677375, "193": 259.87392787437, "194": 259.8329706216387, "195": 260.14189886872504, "196": 259.7830515091465, "197": 48.874833322182106, "198": 281.58716132556145, "199": 49.15469781976338, "200": 49.225711085454684, "201": 45.98015356297924, "202": 49.40767437769238, "203": 49.25508195716792, "204": 45.72526114756659, "205": 45.49497376254582, "206": 45.80897391404622, "207": 45.84943040783892, "208": 45.65895124354072, "209": 235.9660434145373, "210": 44.80897110911332, "211": 44.915500722269115, "212": 213.97588197171333, "213": 44.84235962117318, "214": 213.89416357222277, "215": 44.91046050653479, "216": 213.99724570968883, "217": -8.849578617453924, "218": 213.90296640100604, "219": 44.822799938365115, "220": -8.709493527452913, "221": 206.6785374621267, "222": 44.73929278061973, "223": 206.53688212377486, "224": 221.1731539068617, "225": 206.6056644191053, "226": 221.53062677190056, "227": 213.9593320572421, "228": 45.09939284042873, "229": 206.6235968431449, "230": 44.99354621183085, "231": 206.59855284615145, "232": 213.85602844068566, "233": 206.51491160197264, "234": 44.953662926571866, "235": 44.87293777153217, "236": -8.692079140158226, "237": 206.45829268869963, "238": 44.77103771002601, "239": 206.34160418813903, "240": 44.71898200309888, "241": 206.4073626908627, "242": 44.79100348525126, "243": 206.5422846145226, "244": 44.97670405160946, "245": 44.99236317572106, "246": -8.961599666591985, "247": 206.45605855270787, "248": 45.09550426007667, "249": 206.65171690211554, "250": 270.3336750617949, "251": 206.4135102793785, "252": 221.32372124995098, "253": 206.5847981585889, "254": 221.7394903915057, "255": 206.461861697432, "256": 206.8734570229356, "257": 221.62241785687615, "258": 48.7832693747526, "259": 206.56225156203638, "260": 221.63194450256708, "261": 214.0784016538629, "262": 48.85711342909123, "263": 206.73867496514936, "264": 48.81307961039953, "265": 206.46451931591562, "266": 49.2621173937118, "267": 206.37828302137996, "268": 49.15102699595901, "269": 206.9813622740932, "270": 48.90916811195595, "271": 206.45160483258726, "272": 221.2428350311472, "273": 206.46986251615667, "274": 44.983230331970134, "275": 206.68900122147065, "276": 214.1813033155565, "277": 206.45532288558303, "278": 48.94356152328834, "279": 206.34569483580344, "280": -8.90790015684164, "281": 206.547347012575, "282": 48.731031268463624, "283": 206.5024500980498, "284": 48.8872103274472, "285": 206.39492680696193, "286": 221.6822403311033, "287": 206.5485232058383, "288": 206.5599863895084, "289": 206.77443800313912, "290": 229.08730881015285, "291": 213.9578235292309, "292": 229.2815999407111, "293": 206.64024079833627, "294": 214.18602835159487, "295": 221.22102618705645, "296": 214.44181617422933, "297": 221.66859258938106, "298": 49.37967084141239, "299": 206.42425847980311, "300": 213.97063817569446, "301": 213.904191174106, "302": 49.15084309613467, "303": 206.67765360155056, "304": 206.5397519144711, "305": 206.69752396433674, "306": 221.2860251698939, "307": 206.77806628360668, "308": 49.17557982842125, "309": 206.2935618978883, "310": 49.132121860658515, "311": 221.5775615227028, "312": 48.88902919010486, "313": 214.0596254148214, "314": 221.71019259919447, "315": 206.59755683049815, "316": 49.007136037221116, "317": 206.77624357029623, "318": 49.01042034748973, "319": 206.7676788357073, "320": 49.285972972303284, "321": -8.918416691201223, "322": 44.913557290802466, "323": 221.67193648727522, "324": 206.57359115582526, "325": 48.787209369288156, "326": 206.3394805342345, "327": 48.839649412790216, "328": 44.95571494995554, "329": 45.078542859101866, "330": 206.29614997177805, "331": 45.284586355495954, "332": 44.764723174378574, "333": 48.840391605142614, "334": 206.44898088708447, "335": 45.24760234388405, "336": 206.27867819329418, "337": 48.84623441523991, "338": 206.6361894566704, "339": -8.77298216378367, "340": -9.453573846238843, "341": 273.8908582043649, "342": 48.97806105696813, "343": 213.6442110797891, "344": 48.854132447731224, "345": 44.8867398350351, "346": 48.92002899204492, "347": -9.43234855051403, "348": 206.7187730503526, "349": 206.22420352549247, "350": 221.44922134704436, "351": 310.0048697416895, "352": 48.80057683243404, "353": -9.687496571597936, "354": 48.98999808205247, "355": -9.544956004907416, "356": 48.97109490840953, "357": -9.462226005497358, "358": 206.7027309241209, "359": 206.35874239116666, "360": 48.9922764063373, "361": -9.553930425217775, "362": 44.77919251210957, "363": 44.88009784628609, "364": -9.244181044326297, "365": 44.980720549749236, "366": 206.41118970305436, "367": 48.915591574411984, "368": 206.3656556810089, "369": 48.90466221698348, "370": 44.87121960955314, "371": 48.83681990058197, "372": 206.3739726955175, "373": 206.7098955231365, "374": -9.202989692609794, "375": 49.142550762325, "376": 213.803528594932, "377": 49.22756630699274, "378": 213.60549727425825, "379": 206.59890702364845, "380": 44.68815895901967, "381": 206.5625662939881, "382": 221.83050772590965, "383": 206.45225882710338, "384": 213.65893770440405, "385": 199.49695918797283, "386": -9.25239615268871, "387": 206.37758342420642, "388": 49.167973901335635, "389": 206.53088698267396, "390": 49.03496748526504, "391": 206.61677212982326, "392": -9.28183470543505, "393": 44.79660525019064, "394": 48.92132424177759, "395": 206.68661434686155, "396": 48.870206866627726, "397": 206.50775868184442, "398": 48.9697156099902, "399": 206.55047636599417, "400": 49.016962667011065, "401": 44.94964874153181, "402": 206.4137166681194, "403": 49.12235063726486, "404": 206.48043609391536, "405": 49.13797900003961, "406": 48.95389598647594, "407": 206.63842721076125, "408": 49.10315403825765, "409": -9.447596356307958, "410": 206.61264531487834, "411": 221.5869919259113, "412": 206.51580864300178, "413": 44.962984500141935}, "21": {"0": -6.827420067638923, "1": -7.697876454881383, "2": -6.694350633158763, "3": -6.503700540980233, "4": -7.736303738347153, "5": -7.858792345027012, "6": -7.8411494137000775, "7": -7.581321201354298, "8": -7.226160842375376, "9": -7.087186011934448, "10": -8.020633452163034, "11": -8.380109931806992, "12": -8.879005475070471, "13": -6.823146818707828, "14": -2.82693487987345, "15": -8.774988154940743, "16": -9.098594650651997, "17": -8.04879188192884, "18": -7.188067699378267, "19": -7.347108323996416, "20": -9.101306440487079, "21": -8.630131482000394, "22": -8.033517571572245, "23": -8.900082549640732, "24": -8.797737290611117, "25": -9.027035384428636, "26": -8.865378773946704, "27": -9.12276123774018, "28": -9.226614574513771, "29": -9.039622339218909, "30": -9.653667231411172, "31": -8.440822986372892, "32": -9.502908273673937, "33": -9.465968144617912, "34": -9.579343554194912, "35": -8.750448271464823, "36": -9.631056748170469, "37": -9.43997797790955, "38": -9.51677115109097, "39": -9.625311078036606, "40": -9.377779241888154, "41": -8.936448878512058, "42": -8.62102714679981, "43": -9.588708360858817, "44": -8.71875412698334, "45": -9.687131541467688, "46": -9.702758673191473, "47": -9.763895221457803, "48": -8.908386223602559, "49": -8.865366925801954, "50": -6.442162104287316, "51": -7.5578578086015336, "52": -6.495590452054611, "53": -7.618142810058812, "54": -6.496765214385494, "55": -9.356656761651411, "56": -7.417585277043234, "57": -8.417470974871259, "58": -8.298890670128225, "59": -8.370372641250809, "60": -9.346200464781058, "61": -8.217657326788009, "62": -8.264126584691782, "63": -8.31024587440762, "64": -8.34890176225696, "65": -8.226658667225923, "66": -8.24836002579222, "67": -8.340076353197198, "68": -8.330034470152803, "69": -8.210658621286816, "70": -9.685147170829469, "71": -8.232432098711898, "72": -9.284125486620056, "73": -9.221065675397892, "74": -8.344540409376618, "75": -8.365924003971154, "76": -8.386560532541402, "77": -9.305365718292665, "78": -8.291231264590445, "79": -8.354574691308203, "80": -9.239542631796194, "81": -8.416488003766599, "82": -8.297950540928765, "83": -8.415888937711605, "84": -9.30694246175729, "85": -9.345564730925986, "86": -6.827420067638923, "87": -5.4044948556590855, "88": -6.750760564790397, "89": -6.308672034109694, "90": -6.350516249075146, "91": -6.457169215317621, "92": -7.363665070637334, "93": -6.268226033567586, "94": -6.7168927805532785, "95": -5.5991462256301325, "96": -7.029358711949235, "97": -6.003691366869428, "98": -6.495760285262776, "99": -7.179459619507544, "100": -7.534361888497671, "101": -7.079674184774707, "102": -6.9837636976385475, "103": -7.360693105969571, "104": -7.6114183348997475, "105": -7.354613819979061, "106": -7.266326072053194, "107": -7.197930341076039, "108": -7.663115993491874, "109": -6.827420067638923, "110": -5.350828225503733, "111": -5.847059371705605, "112": -4.240004270509355, "113": -6.7039824566581165, "114": -5.437002062574806, "115": -7.5046491854002175, "116": -6.428150808198309, "117": -4.845566885274345, "118": -6.666750520888328, "119": -6.750144129990858, "120": -4.407047708131316, "121": -8.22029672419103, "122": -6.623820926958187, "123": -7.628498280465041, "124": -4.327946924634406, "125": -5.561432516802485, "126": -6.592204738866476, "127": -7.984671065864906, "128": -7.661340556407647, "129": -6.827420067638923, "130": -7.162528398878889, "131": -5.2537819313925285, "132": -6.224820251668252, "133": -6.481899527427724, "134": -7.122786250240979, "135": -6.733751252544972, "136": -6.170816599303818, "137": -5.406837714940678, "138": -8.18527203754632, "139": -8.068255973291665, "140": -8.146284634075693, "141": -8.149941005234174, "142": -6.827420067638923, "143": -5.8279364252930685, "144": -6.477785362512628, "145": -6.778950194757003, "146": -6.5980080642106955, "147": -7.079489147324355, "148": -6.875605009988073, "149": -6.676002390973669, "150": -6.827420067638923, "151": -6.191742457379731, "152": -5.953152433322308, "153": -6.540313601548579, "154": -7.562463467265352, "155": -7.597899248125836, "156": -7.73197560252193, "157": -7.180542225876289, "158": -7.398599605936135, "159": -6.553974375892713, "160": -7.6235057364994985, "161": -7.948709805042506, "162": -6.919781378573825, "163": -7.6067656711027265, "164": -7.735400365105958, "165": -8.627178130693338, "166": -7.589168541844302, "167": -8.615342787344531, "168": -8.636150644193084, "169": -7.71123463013826, "170": -8.728864470462991, "171": -8.728719906154863, "172": -8.687172193516922, "173": -8.520631071188154, "174": -8.634100239977451, "175": -8.773489022517248, "176": -8.696909968036241, "177": -8.749939087573845, "178": -6.827420067638923, "179": -6.247467317047632, "180": 200.0, "181": -6.646911051125636, "182": -5.168464387830057, "183": -6.085888377852704, "184": -6.710857589147057, "185": -7.418602440112925, "186": -7.270973123307725, "187": -7.729335067346313, "188": -7.861821147867295, "189": -7.2829653222506625, "190": -7.8418963965719195, "191": -8.336805745845336, "192": -7.336236221610553, "193": -8.33960789677991, "194": -8.25256532757895, "195": -8.106619247075896, "196": -8.374638572985637, "197": -8.792531955729778, "198": -7.325516522091634, "199": -8.5389812010001, "200": -8.63729347724564, "201": -8.345396671132807, "202": -8.315898405599562, "203": -8.441533632143333, "204": -8.458829178918547, "205": -8.944642468537822, "206": -8.510579282992234, "207": -8.576678721810461, "208": -8.549021296372922, "209": -5.774962438610262, "210": -9.063774216761532, "211": -9.151229029821483, "212": -7.256916019075392, "213": -9.255133343373993, "214": -7.30767490900999, "215": -9.23712146029162, "216": -7.198744608326448, "217": -9.585382084196134, "218": -7.186104629880646, "219": -8.937227461352876, "220": -9.609700517025807, "221": -7.721885127088289, "222": -9.126329031821669, "223": -7.746573543863374, "224": -6.900098231513074, "225": -7.805184963030525, "226": -6.713470188960558, "227": -7.280339272332047, "228": -8.901885454307422, "229": -7.681642748575181, "230": -9.085960468743329, "231": -7.76125345302988, "232": -7.323058719549564, "233": -7.749473459482007, "234": -9.128374563298243, "235": -9.25772214073211, "236": -9.620349077623448, "237": -7.8869966436996695, "238": -9.307300915181786, "239": -7.818948081488033, "240": -9.269368252763494, "241": -7.760756681356272, "242": -9.287625811419565, "243": -7.848546814882052, "244": -8.994883104677474, "245": -9.060138555185874, "246": -9.645985556753963, "247": -7.892660744234875, "248": -8.863052753528745, "249": -7.699718400352365, "250": -7.708977870492771, "251": -7.914608815765993, "252": -6.8970419894222434, "253": -7.6543859801286285, "254": -6.468977343781591, "255": -7.898325964746734, "256": -7.26116575807202, "257": -6.72015184586578, "258": -8.733022533768825, "259": -7.76672697627452, "260": -6.672548780411194, "261": -7.2070111018973435, "262": -8.799217238716444, "263": -7.5487533418930814, "264": -8.800777228182339, "265": -7.847924692586412, "266": -8.293980183151849, "267": -7.884730400302751, "268": -8.450437019414029, "269": -7.332774476594716, "270": -8.725334207704554, "271": -7.818322576588425, "272": -6.77102271362008, "273": -7.817409000625827, "274": -8.920878324904654, "275": -7.6736038889701765, "276": -6.9366932694296315, "277": -7.925805426968928, "278": -8.699938743639436, "279": -7.898148010665052, "280": -9.496325098018618, "281": -7.766341981450183, "282": -8.883304440943176, "283": -7.8495373375176865, "284": -8.74555314791215, "285": -7.9320046946195895, "286": -6.480827967866201, "287": -7.816681912596465, "288": -7.679279876819766, "289": -7.590843368871921, "290": -6.2829345995544434, "291": -7.262268037876504, "292": -6.034388468038609, "293": -7.6646033563246805, "294": -6.916507076423091, "295": -6.84224588247816, "296": -6.759405185322837, "297": -6.623137490765405, "298": -8.05103707564081, "299": -7.895226948014508, "300": -7.194917590219987, "301": -7.106789744078474, "302": -8.37879563101114, "303": -7.701720969261243, "304": -7.657841713511424, "305": -7.488618736316101, "306": -6.904236573942861, "307": -7.5432494149782805, "308": -8.440113002816176, "309": -7.675261182073819, "310": -8.406265701519333, "311": -6.709137377344025, "312": -8.666162776479062, "313": -7.196789572422539, "314": -6.359328481595531, "315": -7.669478545532069, "316": -8.652462859444459, "317": -7.59365847005677, "318": -8.587613401006063, "319": -7.532294820269647, "320": -8.24547897984743, "321": -9.646014801802192, "322": -9.226172637188284, "323": -6.60696937413073, "324": -7.793743837382093, "325": -8.860286677560579, "326": -7.836713602457054, "327": -8.778211769198768, "328": -9.124074202990368, "329": -8.929930232199197, "330": -7.793422325483286, "331": -8.65366245891822, "332": -9.24136547079059, "333": -8.80124199171029, "334": -7.7455003322252365, "335": -8.712152786056333, "336": -7.90142529728099, "337": -8.793852281063629, "338": -7.637812449501889, "339": -9.436539296185593, "340": -10.268214507813246, "341": -2.7393618275960416, "342": -8.671629766037926, "343": -7.506522288424548, "344": -8.750742844770233, "345": -9.260566695868285, "346": -8.681654066806002, "347": -10.23640072871668, "348": -7.584296776116601, "349": -7.906540803263324, "350": -6.685250264657857, "351": -2.51089558617051, "352": -8.75927411851259, "353": -10.320415194936878, "354": -8.659009123300445, "355": -10.292324136112393, "356": -8.682197218914126, "357": -10.225698349755152, "358": -7.4634056098239645, "359": -7.912108769448676, "360": -8.617672443613545, "361": -10.318402819723136, "362": -9.19246194041533, "363": -9.148427468655987, "364": -10.096195626927198, "365": -9.157735203767196, "366": -7.8684652812130516, "367": -8.76901508911485, "368": -7.92140139184417, "369": -8.758189888665814, "370": -9.203420914404719, "371": -8.669902774878347, "372": -7.841092433136643, "373": -7.718386971777026, "374": -10.027002136039162, "375": -8.572236009244817, "376": -7.398045495478506, "377": -8.384414548582406, "378": -7.548467526104699, "379": -7.676888077139747, "380": -9.308106856645718, "381": -7.738942057536773, "382": -6.385260273516491, "383": -7.8671519349824575, "384": -7.420059473640026, "385": -7.840632083720461, "386": -10.115748383086435, "387": -7.801156480156312, "388": -8.650208727383891, "389": -7.789541998585711, "390": -8.647476828243317, "391": -7.778752626321696, "392": -10.072342119581586, "393": -9.212495207071157, "394": -8.740197042935336, "395": -7.668886466320814, "396": -8.74853969997355, "397": -7.822514989189526, "398": -8.635270515609623, "399": -7.70864644410311, "400": -8.489845207969637, "401": -9.167421009420693, "402": -7.527444021163478, "403": -8.555124367098328, "404": -7.888644077592393, "405": -8.496342433024187, "406": -8.669754081019462, "407": -7.762725910421608, "408": -8.620378068793876, "409": -10.253685815590048, "410": -7.755913414736831, "411": -6.6765258377699706, "412": -7.8747190130260085, "413": -9.04744786772358}, "22": {"0": -7.574709087828483, "1": -9.60394030454194, "2": -8.169409189285265, "3": -7.1657278205123145, "4": -8.03913599893797, "5": -9.197173099348712, "6": -9.18722176904487, "7": -8.634798239271271, "8": -7.701207136159716, "9": -9.715518094868198, "10": -8.664722181339082, "11": -9.69485996365423, "12": -10.12548639001869, "13": -9.079800758658433, "14": -3.1250623221077856, "15": -9.600390368759514, "16": -10.132645514210303, "17": -8.677303982990617, "18": -8.638353609900895, "19": -8.588874152131082, "20": -10.12677829189152, "21": -9.681428511221467, "22": -9.164977255376032, "23": -10.091287936486134, "24": -10.048148571304717, "25": -10.082083879469376, "26": -10.074259873787447, "27": -10.116233525910467, "28": -10.127539780082088, "29": -10.101489510241818, "30": -10.654965310392184, "31": -9.67393181808417, "32": -10.651577203353943, "33": -10.65287045941952, "34": -10.655777626691538, "35": -9.178764477786554, "36": -10.654670377366443, "37": -10.150561601129892, "38": -10.645858848232638, "39": -11.165789716087602, "40": -10.144162109141305, "41": -10.191125165141097, "42": -9.683216178028639, "43": -10.661230441062619, "44": -9.678091494747456, "45": -11.16824530171572, "46": -11.168035691793609, "47": -11.167586946435405, "48": -10.19258041599871, "49": -7.565973080374634, "50": -11.221196708919107, "51": -8.11606638173269, "52": -7.611791011968974, "53": -8.646955471410804, "54": -7.175300019980455, "55": -10.65983218186993, "56": -8.15296706265484, "57": -9.682824411621349, "58": -9.177204403311771, "59": -9.684289678702166, "60": -10.664752362794145, "61": -9.18439091321415, "62": -9.677879677741831, "63": -9.677849092328701, "64": -9.181459458986913, "65": -9.172613389277679, "66": -9.18283068164875, "67": -9.6831835436304, "68": -9.176718128358232, "69": -9.678943486861638, "70": -10.652261495974628, "71": -9.680645712002162, "72": -10.659938932883348, "73": -10.660977285794345, "74": -9.184783826221258, "75": -9.184488630379107, "76": -9.182366715703031, "77": -10.65262215696539, "78": -9.177601939921555, "79": -9.688541611347771, "80": -10.65802661240192, "81": -9.686295871773082, "82": -9.179248912157956, "83": -9.683020537316233, "84": -11.162607949375518, "85": -11.167448248973026, "86": -7.574709087828483, "87": -7.735532357653352, "88": -10.203858264712549, "89": -6.590412726424199, "90": -7.130000640364244, "91": -7.183176487638641, "92": -7.5844929666601715, "93": -7.208534668034241, "94": -7.2031129428230205, "95": -6.6487434936728285, "96": -8.66845107065713, "97": -7.5664807456369125, "98": -7.148013241977404, "99": -7.575923502404857, "100": -7.592058384567518, "101": -8.616602855014932, "102": -7.523624099100187, "103": -8.644611382545706, "104": -8.65239981845583, "105": -8.091087030729756, "106": -8.069528861990351, "107": -8.64425175741408, "108": -8.142478580179276, "109": -7.574709087828483, "110": -7.229332682568353, "111": -7.041406315137515, "112": -7.747880912692268, "113": -7.206990903757109, "114": -7.231268602694895, "115": -8.132048474678028, "116": -7.153019954798238, "117": -6.709225531779742, "118": -7.185970646025143, "119": -8.68324753294621, "120": -8.753169198670937, "121": -8.66555431692353, "122": -8.130760983924642, "123": -8.657771210974067, "124": -5.660258353320415, "125": -7.726821715332479, "126": -7.172115316969761, "127": -8.637030093128287, "128": -8.157596333970012, "129": -7.574709087828483, "130": -8.104786107190138, "131": -6.70256497401647, "132": -7.121231407259551, "133": -7.197395153514921, "134": -8.589408272224894, "135": -7.200171761272307, "136": -7.168797423759801, "137": -7.73268869041382, "138": -9.183011417517301, "139": -8.664977383055968, "140": -8.680496402924096, "141": -10.673419712191183, "142": -7.574709087828483, "143": -6.57315110772965, "144": -8.574652860151039, "145": -7.663084979396568, "146": -7.5668599728238135, "147": -8.612131893302157, "148": -9.181320151345439, "149": -8.684222622787722, "150": -7.574709087828483, "151": -7.190751541838762, "152": -6.638314681351232, "153": -7.16894211163624, "154": -8.661014227292853, "155": -8.647567015990838, "156": -10.171708084364345, "157": -8.093795031511771, "158": -7.560174911611357, "159": -7.183229376352659, "160": -8.162988240992462, "161": -8.643334175535692, "162": -8.6276017377654, "163": -8.12790950455289, "164": -9.158788797290219, "165": -9.12135705328915, "166": -8.657256463881264, "167": -9.100747868006662, "168": -9.126817824500064, "169": -8.65022731010336, "170": -10.147186354001315, "171": -10.138094455541111, "172": -10.14572543128653, "173": -9.07884770849768, "174": -10.137749012138293, "175": -9.644906862196567, "176": -10.145948139985393, "177": -10.150543834872819, "178": -7.574709087828483, "179": -7.546786382741127, "180": 200.0, "181": -7.197375129863713, "182": -6.625427322337445, "183": -7.166268893061913, "184": -7.1955297040869945, "185": -9.724440856542161, "186": -9.212071069303205, "187": -9.123969275970229, "188": -9.640227145346232, "189": -9.212346440497473, "190": -9.166007016881263, "191": -10.666225509128436, "192": -10.71614505822513, "193": -10.143812206623473, "194": -10.155727252932683, "195": -9.647250444439237, "196": -10.143698714692793, "197": -10.683190263623073, "198": -9.713884623470511, "199": -10.671113729103707, "200": -10.164286749821068, "201": -9.542898721295865, "202": -10.111528672337446, "203": -10.164515906652035, "204": -9.620310264002603, "205": -10.142419478467401, "206": -9.552195755049041, "207": -10.112878648082184, "208": -9.624442619981398, "209": -6.689729828535423, "210": -10.174316354087024, "211": -9.66802631149876, "212": -7.679118055314533, "213": -9.672793983064182, "214": -7.676784082931521, "215": -10.178044503422017, "216": -7.6464793481649975, "217": -11.16298443482135, "218": -7.659756758713422, "219": -9.669712433921845, "220": -10.658539716754307, "221": -8.184175609060304, "222": -10.18025807108605, "223": -8.206599202465052, "224": -7.1937150300984, "225": -8.194242762004441, "226": -7.182758395525601, "227": -7.655686259112086, "228": -9.645732985400475, "229": -8.172095260640713, "230": -9.662373807625013, "231": -8.192139295281606, "232": -7.6677637039221604, "233": -8.192187357589626, "234": -9.650111682149118, "235": -10.180376267446439, "236": -11.16321960815655, "237": -8.205853428741923, "238": -9.67499269093492, "239": -8.712023520353398, "240": -9.67790912129619, "241": -8.208341121323587, "242": -9.676500275713117, "243": -8.197960238382398, "244": -10.1719749728276, "245": -9.645476306776898, "246": -11.166291309214195, "247": -8.205048554566083, "248": -9.623748010990441, "249": -8.182577062478943, "250": -10.71271034980004, "251": -8.203603869995284, "252": -7.69288931322288, "253": -8.177123245009819, "254": -7.173289916666057, "255": -8.708459223064096, "256": -7.596281895633968, "257": -7.189785739383313, "258": -9.688140579421084, "259": -8.707288947171172, "260": -7.193284041999175, "261": -7.677016773059377, "262": -9.68816217278635, "263": -8.189897558157218, "264": -9.686658656057709, "265": -8.20373191641031, "266": -9.150343902164877, "267": -8.210944447146662, "268": -9.174007816506228, "269": -8.132439155298512, "270": -9.680295804309214, "271": -8.195305841358167, "272": -7.690004438627593, "273": -8.708828212453518, "274": -9.630595319026526, "275": -8.179777718050753, "276": -7.626824246564455, "277": -8.710728870057235, "278": -9.676978682554017, "279": -8.202265908406396, "280": -11.1640522966875, "281": -8.709533197522488, "282": -9.683245948436618, "283": -8.201384353951132, "284": -9.680757103905608, "285": -8.71171503184417, "286": -7.1661610582461215, "287": -8.194253165136388, "288": -8.209976909953886, "289": -8.171285956211603, "290": -7.214627266854289, "291": -7.650428939333785, "292": -7.192296580226039, "293": -8.196329993976397, "294": -7.097037075219556, "295": -7.199513535426595, "296": -7.115107224689276, "297": -7.173035527814091, "298": -9.139098754012226, "299": -8.19064072388317, "300": -7.675338227705931, "301": -7.6455710543623185, "302": -9.157922322794427, "303": -8.190804862375112, "304": -8.193403682679351, "305": -8.176066746119668, "306": -7.196350866403006, "307": -8.171991490390132, "308": -9.165711241103772, "309": -8.70971437647859, "310": -9.165954595857093, "311": -7.700839848787352, "312": -9.666364241283365, "313": -7.64856546713848, "314": -6.592077167675602, "315": -8.195473081503955, "316": -9.171374170047153, "317": -8.186251609136393, "318": -9.179759796355086, "319": -8.13531137535027, "320": -9.148629048410028, "321": -11.16120164034422, "322": -10.179530232366385, "323": -7.169910012175328, "324": -8.701883008179392, "325": -9.680997410350987, "326": -8.707105513567265, "327": -9.678170158543207, "328": -10.168399385911771, "329": -9.62695261657876, "330": -9.200984216442935, "331": -9.601230428493816, "332": -10.175472902224593, "333": -9.682646078091553, "334": -8.694841254406047, "335": -9.609136864425752, "336": -9.208347885908202, "337": -9.681641675958426, "338": -8.189185486067297, "339": -10.600737486404787, "340": -11.64307881813933, "341": -3.1150458491762647, "342": -9.673691415110508, "343": -9.18389940668515, "344": -9.679674061185677, "345": -10.666782659333887, "346": -9.67995699514602, "347": -11.650312637800338, "348": -8.177666944657258, "349": -9.183131965990915, "350": -7.201598170320249, "351": -12.181267722187739, "352": -9.683962278886217, "353": -12.162848504852079, "354": -9.172016026187817, "355": -11.6469498316535, "356": -9.676511947638307, "357": -11.64998692917314, "358": -8.153726708503179, "359": -9.185582678319232, "360": -9.675355271471403, "361": -11.65276524120796, "362": -10.672655873348523, "363": -10.178800365796084, "364": -11.139238635786082, "365": -10.175881145462197, "366": -9.190281185589463, "367": -9.685813820168564, "368": -9.18218024873297, "369": -9.680787534882022, "370": -10.163975197575049, "371": -9.68244975335832, "372": -9.192592871805514, "373": -8.701808372096485, "374": -11.142772898901018, "375": -9.678585703888322, "376": -9.197826227832863, "377": -9.176644239808788, "378": -9.199722451688434, "379": -8.694307948681331, "380": -9.672846092140048, "381": -8.184718482389538, "382": -7.188165329489991, "383": -8.183304601936504, "384": -9.198707014663809, "385": -8.600577114044789, "386": -11.152803998337731, "387": -8.201926980263242, "388": -9.641525739886545, "389": -8.194421302056718, "390": -9.679251748234837, "391": -8.705155392816767, "392": -11.152181994720863, "393": -10.175577065524008, "394": -9.685519932767699, "395": -8.170675702285232, "396": -9.685747109329263, "397": -8.183003376274087, "398": -9.677096927979772, "399": -8.200241471345423, "400": -9.68544601632321, "401": -9.666637289809902, "402": -8.695993301820447, "403": -9.681457091580612, "404": -8.696893086121417, "405": -9.68041573566277, "406": -9.678063843787593, "407": -8.703432503947804, "408": -9.67362924454057, "409": -11.157740865960202, "410": -8.178987060639626, "411": -7.191502208223616, "412": -8.700120187783286, "413": -9.655647345718641}, "23": {"0": -6.092021988728033, "1": -4.47023078390152, "2": -1.760472206748216, "3": -3.718705101986972, "4": -3.0980309986312093, "5": -7.610889654034684, "6": -7.385812472323115, "7": 1.4193804673440664, "8": 0.4352685638533403, "9": -0.4754491886252264, "10": -5.91361564555339, "11": -8.390518756872613, "12": -3.879586463394243, "13": 3.0387444489970807, "14": 0.6654418635216297, "15": -4.22974979289257, "16": -4.346834321301371, "17": -0.9782130206757537, "18": -1.8331146786524761, "19": -2.2420596580773684, "20": -4.073349657972089, "21": -0.28558493885554637, "22": -4.452627266595538, "23": -1.3523943796701827, "24": 2.8062549018779968, "25": -0.19166735109047903, "26": 1.7045527264854161, "27": -1.347238702113131, "28": -2.652332442963682, "29": 0.321623000675592, "30": -7.264062423105383, "31": 2.126240374964726, "32": -3.9880455990741694, "33": -5.746794378515916, "34": -6.833060110210065, "35": -2.54557486259033, "36": -3.95943844301006, "37": -4.683301304186723, "38": -1.7911809137140629, "39": -4.213346545635701, "40": -0.5287889859075345, "41": -4.57407911621332, "42": -3.584271852357296, "43": -4.458052002372401, "44": -1.8538107159344033, "45": -6.588443867224032, "46": -8.884090348860585, "47": -7.1228276498196585, "48": -3.0798578032096997, "49": -4.877556587048578, "50": -6.6382812232486135, "51": -3.849296382934266, "52": 4.819606016641097, "53": -4.573787925987096, "54": -4.763427807131032, "55": -9.082636856621596, "56": -6.519154968976072, "57": -8.619553509677775, "58": -8.08979142443253, "59": -8.208365007046702, "60": -8.893522236210519, "61": -8.617905464182707, "62": -6.0795129375780945, "63": -8.407159608527877, "64": -8.620761173845416, "65": -7.411528146665911, "66": -6.700334932676585, "67": -8.100819368411534, "68": -8.157650836183313, "69": -8.62570744141867, "70": -7.467259586193357, "71": -8.608846318753324, "72": -6.7687498755587905, "73": -8.738558019737326, "74": -8.504772584680513, "75": -8.544790283402094, "76": -8.57022758010519, "77": -7.017550413003589, "78": -7.227768108778258, "79": -8.166156411334358, "80": -5.2287218026832525, "81": -8.622371937349655, "82": -7.615997575589573, "83": -8.61331225192674, "84": -9.086253404711258, "85": -9.187811345265045, "86": -6.092021988728033, "87": -5.149222906478794, "88": -4.677474215561444, "89": -0.8999708853983962, "90": 2.6111994413784134, "91": -4.330782706289274, "92": -4.282612248758913, "93": -5.096256604858077, "94": -4.474163250902423, "95": -0.5373527946362725, "96": -6.640412949733765, "97": 1.5581874549692294, "98": -0.4399277854440484, "99": -4.057553872382105, "100": -2.5628587761760246, "101": 0.286038337872834, "102": -5.503475121385416, "103": -7.197017053228145, "104": -5.3153259308141, "105": -4.081635725420264, "106": 0.2273203621490959, "107": -6.8713248139600696, "108": -6.2784875870870875, "109": -6.092021988728033, "110": -4.141650830612701, "111": -4.211413127399948, "112": -2.5001879484075906, "113": -5.921623426194977, "114": -4.6746236982603895, "115": -4.775296497860282, "116": 2.9216811664570383, "117": -3.057018417199754, "118": -1.6267170850687869, "119": -3.21717429092494, "120": -3.596865272300315, "121": -5.8744618664807415, "122": 3.4176327313151083, "123": -5.602051099548252, "124": 6.180183498362229, "125": -1.9726472577736571, "126": -0.8647840733358158, "127": -6.221654467367878, "128": -6.819777151363142, "129": -6.092021988728033, "130": -7.027945703377947, "131": 0.06407504901903738, "132": 6.771514555549979, "133": -3.2185500283085373, "134": -5.276590050919282, "135": -5.85632922647612, "136": -1.297933431518442, "137": -5.062033023461012, "138": -7.6427225414060755, "139": -5.803352962987629, "140": -7.527874551057067, "141": -4.288232399229062, "142": -6.092021988728033, "143": 3.051952811735635, "144": -1.4329237117238462, "145": -5.941083452205453, "146": -5.032127645785865, "147": -4.6618795728146605, "148": -4.903476813835985, "149": -6.278726201961711, "150": -6.092021988728033, "151": -3.772433383153606, "152": 0.7182464763553496, "153": -1.4717976399380315, "154": -2.541291738294202, "155": -6.1773798781310285, "156": -7.8066936325596075, "157": -3.206654194346775, "158": 0.3542930107172192, "159": -5.419495073548065, "160": -6.086391050342017, "161": -3.529246398872799, "162": -4.08008753084107, "163": -6.586554300859318, "164": -6.775038028208789, "165": -7.0692839558929625, "166": -6.991738544279431, "167": -5.866294153350105, "168": -7.879512214676298, "169": -7.051545299402383, "170": -7.526797822101153, "171": -7.61745203036913, "172": -8.681780826194203, "173": -3.714654611352907, "174": -6.914170459727243, "175": -8.118394878937668, "176": -7.446875561246689, "177": -8.638581538308086, "178": -6.092021988728033, "179": -3.4969417996433614, "180": 200.0, "181": -6.03630837378629, "182": -1.0508520172626565, "183": -2.387972861738444, "184": -5.948457154009529, "185": -4.747245506035922, "186": 0.9963726001305796, "187": -0.8305590762578524, "188": -4.810999104309145, "189": -1.5901834411782856, "190": -2.323998184383012, "191": -6.130402559724724, "192": -2.713721275962193, "193": -5.642989183465002, "194": -5.909523138843076, "195": -4.584827932104908, "196": -5.50875076917146, "197": -2.7012251114276484, "198": 0.18696440885608784, "199": 2.0315463780342315, "200": 1.4141668309457183, "201": -0.05540978834432417, "202": 4.819252844549381, "203": 0.8404633619880969, "204": -1.1585949281296497, "205": -3.2734639756455426, "206": -1.3518443853172404, "207": -0.1561291561394747, "208": -1.7976221111670119, "209": -5.848864871580556, "210": 0.2000327450274677, "211": -2.456518095244375, "212": -4.623238105256925, "213": -2.8028006843822078, "214": -3.7398623804628213, "215": -2.261583020496021, "216": -1.5552279522974208, "217": -9.0488271436522, "218": -1.8305788324694365, "219": 0.049650785029683786, "220": -8.054150972300372, "221": -1.7334614900092737, "222": -2.3570581907517347, "223": -3.350458861898692, "224": -7.112271192390444, "225": -1.7888911765873854, "226": -5.8766584787155125, "227": -3.10602645924415, "228": 2.266101625061311, "229": -1.5143778280217597, "230": 0.9635955164592281, "231": -2.876852333979639, "232": -3.2098956487560266, "233": -3.131978945208323, "234": -1.8497441718407286, "235": -2.6075732078066594, "236": -7.934687080580065, "237": -2.9977140659565715, "238": -4.490337258812264, "239": -3.2483957061517548, "240": -4.894359751760151, "241": -4.539973350113352, "242": -3.6899975085418255, "243": -2.7699120872343865, "244": -2.6304021206342836, "245": -6.597329240846156, "246": -9.296096693425907, "247": -4.153311321467234, "248": 2.2324313487449583, "249": -2.303671899769087, "250": -1.173589140557916, "251": -4.554712144009506, "252": -5.800871229150404, "253": -0.8203765523538422, "254": -0.5134463204139588, "255": -4.044277101521044, "256": 3.019200630296783, "257": -2.4119728557080755, "258": -7.231368717027935, "259": -3.098376158782936, "260": -2.3083610216556787, "261": -3.863741915889203, "262": -3.5914441523599945, "263": 0.02952266865633628, "264": -1.1146072769076512, "265": -4.084775743904065, "266": 6.319680393705395, "267": -4.739260389412132, "268": 3.489684020693729, "269": 5.282279470688187, "270": -1.1783720453457642, "271": -4.3110954268613115, "272": -5.85562040015948, "273": -0.9726966019587663, "274": 1.6759248591599043, "275": 0.17440222131063515, "276": 1.129812178701373, "277": -4.052414983854364, "278": 0.7836971339145217, "279": -5.150475385802452, "280": -9.138002643846026, "281": -3.221737082538943, "282": -4.4532865166355595, "283": -3.7602341656995693, "284": -2.748476106914361, "285": -4.596653033082969, "286": 0.6301545880750183, "287": -1.9278592230222884, "288": -3.0756044493227166, "289": -0.296838357947001, "290": -1.9737230391012068, "291": -0.8075547964167404, "292": -3.4194114080211433, "293": -2.391573639054402, "294": 3.302981966640723, "295": -6.027296852858368, "296": 0.1540749679010019, "297": -4.529593121123347, "298": 5.577178325977929, "299": -4.4625699189658175, "300": -5.112940889824121, "301": 0.4207825222303868, "302": 1.164168826228196, "303": -1.4448264198298446, "304": 0.5048498816145218, "305": -1.8004000698958196, "306": -7.048550793475171, "307": 0.18792596740052725, "308": 4.771228276967948, "309": -4.852532150723292, "310": 0.06952885018676257, "311": -2.814797169928889, "312": -0.23465836235982618, "313": -2.787169187263449, "314": -1.8834318912551464, "315": -2.8607162212584125, "316": -0.03421560959791735, "317": -0.9344744283299925, "318": -4.881220712231727, "319": 1.4026684127005558, "320": 1.9114025495232843, "321": -9.326558075711025, "322": -3.1034235500572427, "323": -3.152829636668396, "324": -2.9881563080363147, "325": -3.5974152119433227, "326": -2.634473326294756, "327": -1.1100309919658278, "328": -1.2911344613347593, "329": 0.9070698141715395, "330": -2.733472153386897, "331": 0.1472661126698517, "332": -2.2670980262962455, "333": -1.2323783354133282, "334": -2.0507859793978245, "335": -0.30558091264002846, "336": -3.327533192766701, "337": -0.794305361996869, "338": -2.3398528352335366, "339": 3.291342603423398, "340": -6.78277691413032, "341": -1.2706884960239497, "342": 0.04709016057387347, "343": -6.899407835788483, "344": -1.3927554184252129, "345": -1.5648386473775815, "346": -0.8926586902343489, "347": -4.150262284401949, "348": -1.6590783862828047, "349": -4.81533135455249, "350": -6.222568964388165, "351": -2.95055476081227, "352": -4.421954703299073, "353": -9.410454791136413, "354": 0.24362789613928448, "355": -4.090857702427797, "356": 0.7543896127126604, "357": -4.763816883888786, "358": -2.0498190003372003, "359": -3.402637897660916, "360": -1.2899645069048062, "361": -6.619668911851322, "362": -0.6792061289025917, "363": -3.4152484207605562, "364": -2.5811546222939707, "365": -1.3624639228354471, "366": -2.85517445334508, "367": -0.43622494905131737, "368": -3.901960611718436, "369": -2.3477028079080418, "370": 0.15899359256785905, "371": 0.4473735780537051, "372": -3.2214173785945057, "373": -0.8694970273477743, "374": 2.3347520397887025, "375": 0.6549724397274156, "376": -2.8989310222463076, "377": -0.802107545975276, "378": -6.320258927314458, "379": -0.6129169238124315, "380": -4.612005136328736, "381": -0.7079607337949607, "382": -2.4356306643001138, "383": -4.370953271899503, "384": -4.626096840552013, "385": 2.6521812669510227, "386": -3.2587128617164454, "387": -3.9963252368190965, "388": -5.718926379973161, "389": -0.8295993391912325, "390": -0.6324202006627133, "391": -1.7751635098499507, "392": -4.127748056933194, "393": -3.1875389652784287, "394": -0.27269921740195757, "395": -2.0736734345312007, "396": 0.2011125053605331, "397": -2.848601084335119, "398": -0.17200976231946216, "399": -3.270503688560722, "400": 2.425580240577297, "401": -2.894492226621232, "402": -1.6003709742680492, "403": -1.601691685533755, "404": -2.8443072581788007, "405": 6.633390927297067, "406": 3.279336612024958, "407": 0.30079576994814367, "408": 1.286297195990555, "409": -3.4195351440739525, "410": -2.813777600167615, "411": -4.972202390342039, "412": -2.542444937104106, "413": -2.2956532324600567}, "24": {"0": -9.653054929278133, "1": -7.897155426264052, "2": -7.243016570360963, "3": -7.53883096263152, "4": -8.76207701532605, "5": -9.454119981766855, "6": -9.45411990325069, "7": -8.124984208225515, "8": -7.288681191979876, "9": -7.388511624938831, "10": -9.536237514192747, "11": -9.95552505277747, "12": -9.977793746941467, "13": -8.450486503038118, "14": -3.4561930567806156, "15": -10.801189346048186, "16": -10.05561761616675, "17": -8.490008136214996, "18": -9.127689625645361, "19": -8.666522394272869, "20": -9.991147000394738, "21": -8.68453426308695, "22": -9.104775645667347, "23": -10.027251440720502, "24": -9.047109648146435, "25": -9.763270110518777, "26": -9.33615753555275, "27": -10.064084565736689, "28": -10.324808767538245, "29": -9.654940099328169, "30": -11.31858123146693, "31": -8.302165262937953, "32": -10.531857487369088, "33": -10.93736025090935, "34": -11.536888730728807, "35": -9.121960001240351, "36": -10.49446748462466, "37": -10.727150717900232, "38": -10.070205854113517, "39": -10.419625930343383, "40": -9.796424115523612, "41": -9.59906325814082, "42": -9.342553028065765, "43": -10.563781749327623, "44": -8.981818425806523, "45": -11.017959145375597, "46": -11.518913693548873, "47": -11.134744681953729, "48": -9.195856515417791, "49": -11.200371466587056, "50": -8.052328696088162, "51": -8.513321537321538, "52": -6.214038795545328, "53": -8.683311625200892, "54": -7.9393342034579515, "55": -11.034061084261102, "56": -9.185632666163663, "57": -9.954196596421946, "58": -9.907049748797965, "59": -9.917736600680652, "60": -11.019562965083876, "61": -9.955488263363272, "62": -9.542547359270268, "63": -9.934812846894618, "64": -9.955559078175371, "65": -9.811564221366428, "66": -9.671645925666706, "67": -9.906918571909914, "68": -9.917091626153619, "69": -9.954538639229325, "70": -11.338236519054488, "71": -9.955505073901367, "72": -10.563197845872585, "73": -11.036328558302763, "74": -9.955381001400003, "75": -9.955283276475935, "76": -9.946162191384747, "77": -10.618899565808233, "78": -9.78154405489528, "79": -9.912011404343076, "80": -10.203661353913821, "81": -9.951847954993754, "82": -9.84177444476469, "83": -9.947903665283595, "84": -11.036366258478996, "85": -11.05299749247067, "86": -9.653054929278133, "87": -6.854479087412793, "88": -8.10202853022829, "89": -7.010107200805018, "90": -6.540960074382806, "91": -8.084322143411793, "92": -8.551148725794711, "93": -7.624697213203057, "94": -7.699716637072306, "95": -7.368059184483629, "96": -8.650037985573356, "97": -7.92806271550159, "98": -7.052207276288996, "99": -8.496392172922324, "100": -8.262807333569233, "101": -7.827204028052934, "102": -9.459721447197202, "103": -9.253773070531784, "104": -8.805390734689409, "105": -8.529008453270503, "106": -7.776732375496485, "107": -9.203751152042063, "108": -9.148633307918734, "109": -9.653054929278133, "110": -6.564253140123659, "111": -8.4544480323012, "112": -5.099339627916697, "113": -8.093673456831642, "114": -6.499803959150682, "115": -8.73567377708637, "116": -6.567544426225561, "117": -5.547100670282494, "118": -7.211853793092852, "119": -7.450421721342893, "120": -5.365568129705881, "121": -9.404083102594265, "122": -6.429612904472812, "123": -8.84929607871579, "124": -4.239170934815235, "125": -6.3364960649091655, "126": -7.111544847984462, "127": -9.472450653941705, "128": -9.20411447444501, "129": -9.653054929278133, "130": -9.124600327808942, "131": -5.541374309146563, "132": -5.974210965853093, "133": -7.592063652607451, "134": -9.141704303431219, "135": -8.074550478261111, "136": -7.175733930208959, "137": -6.763070841451056, "138": -9.951414867966847, "139": -9.407616572996584, "140": -9.950045315525827, "141": -9.10015131403166, "142": -9.653054929278133, "143": -5.983945877001949, "144": -7.07567034697498, "145": -8.085852108286526, "146": -9.112816255347118, "147": -8.764516265819038, "148": -7.744805674939847, "149": -8.203607847159558, "150": -9.653054929278133, "151": -7.375438094197983, "152": -6.388826629257107, "153": -7.201079288931751, "154": -8.34047589329351, "155": -8.95579213755464, "156": -9.554053528204369, "157": -8.392798285623089, "158": -7.723705755287364, "159": -8.128197335993109, "160": -9.203544764506486, "161": -8.985878375820057, "162": -8.640997486287166, "163": -9.031094773567641, "164": -9.103632434786185, "165": -10.147070014892956, "166": -9.251268135392035, "167": -9.856806468790106, "168": -10.352871541216462, "169": -9.187768735345394, "170": -10.274990103516028, "171": -10.251526072361306, "172": -10.554011513853371, "173": -9.41303905818901, "174": -10.097679291283768, "175": -10.403986529703682, "176": -10.22144877956226, "177": -10.553953993269882, "178": -9.653054929278133, "179": -8.96041972624419, "180": 200.0, "181": -8.204242013199629, "182": -5.621377728826811, "183": -6.873784637044707, "184": -8.192464411743781, "185": -8.463818099855153, "186": -7.179055968306114, "187": -7.798451625929406, "188": -9.755475387374121, "189": -7.588981374340671, "190": -8.376599288744774, "191": -9.805543711114495, "192": -8.05229817055603, "193": -9.755557241441238, "194": -9.80554205069815, "195": -9.755484746842267, "196": -9.755558907589196, "197": -9.177643521239867, "198": -7.294438882992118, "199": -8.345982094187173, "200": -8.457868568925463, "201": -9.887362521700949, "202": -7.862694624443976, "203": -8.550711198164812, "204": -10.799580893170136, "205": -10.853871417152842, "206": -9.78056069255092, "207": -9.366368857015317, "208": -10.802729419145543, "209": -7.253601898934179, "210": -8.95528441234596, "211": -9.480062886074306, "212": -8.130075607112415, "213": -9.541703886126193, "214": -7.9668206090352225, "215": -9.414206895685941, "216": -7.628995183181144, "217": -11.554119895278209, "218": -7.670877286477972, "219": -8.99231992965443, "220": -11.55411475130174, "221": -8.029144185821616, "222": -9.429245055316887, "223": -9.038430839135836, "224": -8.348590903202924, "225": -8.026180346756469, "226": -8.04860318637999, "227": -7.87182342459433, "228": -8.635817138713595, "229": -8.001006542331954, "230": -8.84329980278316, "231": -8.445366309817071, "232": -7.8868897299912035, "233": -8.265358765966315, "234": -9.378346992227677, "235": -9.476636530336398, "236": -11.554119726954422, "237": -8.222864731470477, "238": -9.988255612564672, "239": -8.31058579686182, "240": -10.296842563648449, "241": -8.835915788113216, "242": -9.717429184154422, "243": -8.193967009389464, "244": -9.81765318287254, "245": -10.35791081200506, "246": -11.554120388766982, "247": -8.488543700205081, "248": -8.586894562522716, "249": -8.128529022174453, "250": -7.882149560760124, "251": -8.733305751572354, "252": -8.024214592492145, "253": -7.880238953795724, "254": -7.060106882900903, "255": -8.544434811357458, "256": -7.148658889033928, "257": -7.319971791450886, "258": -10.165116020818035, "259": -8.241811322928397, "260": -7.3006302487891235, "261": -7.993581378436797, "262": -9.32843394760711, "263": -7.7317602512748165, "264": -8.852670557459522, "265": -8.534324301176811, "266": -7.682572413684166, "267": -9.121398925133793, "268": -8.10279504836165, "269": -6.8836643071502435, "270": -8.843348735557162, "271": -8.59061710918814, "272": -8.03469760757173, "273": -7.864106040164033, "274": -8.739237893431943, "275": -7.715681091826585, "276": -7.153845447741217, "277": -8.526539689651603, "278": -8.515897832810703, "279": -8.972627687705161, "280": -11.554119938391896, "281": -8.319391060704977, "282": -9.497308712601857, "283": -8.528975843176118, "284": -9.190079388410126, "285": -8.590242746774472, "286": -6.8982574645387595, "287": -8.049155547599538, "288": -8.506442200676473, "289": -7.798846100237456, "290": -6.8196151984012685, "291": -7.515378258096389, "292": -7.55179160231984, "293": -8.496228524422403, "294": -6.767635461341741, "295": -8.116224624218637, "296": -7.267374702244236, "297": -7.67576474116934, "298": -7.80547094627505, "299": -8.522240637026426, "300": -8.230288399794492, "301": -7.329257608681585, "302": -8.510143589253426, "303": -7.974026793279384, "304": -7.649395788117532, "305": -8.048020581656445, "306": -8.342735588110845, "307": -7.720293126026758, "308": -7.913325921113015, "309": -8.645592194829934, "310": -8.67450919532747, "311": -7.411073636369484, "312": -8.686646115179032, "313": -7.819241190218134, "314": -7.1534560799408675, "315": -8.558141785639785, "316": -8.670116178846987, "317": -8.258029961392054, "318": -9.613348306260768, "319": -7.45100635095439, "320": -8.39599056286787, "321": -11.554120395328557, "322": -9.888409081270298, "323": -7.448805751074425, "324": -8.316877510299262, "325": -9.342504043043961, "326": -8.145622222797895, "327": -8.831958970251092, "328": -9.225110283122836, "329": -8.822278032955769, "330": -8.161849833564412, "331": -8.91885798852277, "332": -9.398932782330794, "333": -8.842624932678104, "334": -8.066238146472648, "335": -9.011871739240789, "336": -8.319420883139808, "337": -8.764129147089063, "338": -8.125620982438955, "339": -9.327670362649771, "340": -12.05396662298805, "341": -3.8502266952999986, "342": -8.646165327715304, "343": -8.772002600312838, "344": -8.881940573370665, "345": -9.235344460840494, "346": -8.791024598248208, "347": -10.829433300012326, "348": -8.4497633959611, "349": -8.635389865697931, "350": -8.25391680052406, "351": -4.348603882149448, "352": -9.494920508418195, "353": -11.957764028322835, "354": -8.620396237682698, "355": -10.843611614175897, "356": -8.523010606011168, "357": -10.963167522135953, "358": -8.311410122845636, "359": -8.301400872579373, "360": -8.892254965368661, "361": -11.410738057128304, "362": -9.067722632134672, "363": -10.096011379339535, "364": -10.556698170738589, "365": -9.228952777269066, "366": -8.192948092826818, "367": -8.721307846964805, "368": -8.445918233429069, "369": -9.096375880570347, "370": -8.935602685017793, "371": -8.540820205669082, "372": -8.260859032531757, "373": -7.860400722744248, "374": -9.33735944409186, "375": -8.537719773551105, "376": -7.819057069475286, "377": -8.800879317766581, "378": -8.66949177901692, "379": -7.823550188166085, "380": -9.911699001831968, "381": -7.8510806848285695, "382": -7.328505843029118, "383": -8.524436086730985, "384": -8.207081081031316, "385": -7.547214290571244, "386": -10.806139355633212, "387": -8.421033872022667, "388": -10.304097416102541, "389": -7.863878156599223, "390": -8.753610219340267, "391": -8.0078210991692, "392": -10.97128916925254, "393": -9.606281157500167, "394": -8.64710692903091, "395": -8.18802065295682, "396": -8.572275712331997, "397": -8.220932839321256, "398": -8.648372020470665, "399": -8.78343550217948, "400": -8.229205266451007, "401": -9.618765393568301, "402": -7.992555581133122, "403": -8.929908404704925, "404": -8.198869153112708, "405": -7.56917972829926, "406": -8.090214937455771, "407": -7.662182431394396, "408": -8.410651961152407, "409": -10.82433684419103, "410": -8.337270999924284, "411": -7.804503549627343, "412": -8.14662359779632, "413": -9.458085943062397}, "25": {"0": -0.5090234258079245, "1": 1.2823694606624612, "2": 0.33706503305612934, "3": -1.2880553487134563, "4": 0.21715658859673515, "5": -4.7942551299933935, "6": -0.5605079697513288, "7": 5.334432002427186, "8": 1.416707195285773, "9": 2.267812214225508, "10": 1.847511883706641, "11": -7.037231304533645, "12": -1.4246641319640603, "13": 3.6774233204426983, "14": 3.9583086058247807, "15": 11.297791327307134, "16": -2.0729149040759705, "17": 2.198676736848631, "18": 6.774275146303535, "19": 2.8395307815932984, "20": -1.617731780513131, "21": 1.3915806020761163, "22": 1.6613958347151419, "23": 1.8165806217945992, "24": 8.15058080958534, "25": 3.679479738142288, "26": 6.462051210254641, "27": 4.3059616709884105, "28": -0.441428154870927, "29": 4.420774036028391, "30": -3.220847660962517, "31": 4.149894352969807, "32": -1.8303361459418588, "33": 0.4009062314183547, "34": -1.2450620954210632, "35": -1.4665240086804567, "36": -2.083986615052317, "37": -1.2885602751884904, "38": 1.31708355461561, "39": -1.6973254037424839, "40": 3.2894354647176587, "41": -4.962536458822232, "42": -0.7768755694546856, "43": -2.586240190261785, "44": -0.8437421488436423, "45": -2.6460829881174797, "46": -4.107882302335425, "47": -3.302081794310929, "48": -2.694075188388089, "49": -4.213467019425086, "50": -9.539225477354476, "51": -1.1985561085950207, "52": 7.092143638340483, "53": -2.1282672736275687, "54": -1.0141685638052214, "55": -8.226912888686023, "56": 8.501739355386551, "57": -9.439007352085167, "58": -4.5112074325666045, "59": -8.781447373640788, "60": -9.633414330651117, "61": -6.3774437416926695, "62": -5.3880416159355, "63": -9.003663177653879, "64": -6.845033885143971, "65": -5.188181212712825, "66": -6.82153227134026, "67": -8.665648091729699, "68": -7.956145845213942, "69": -7.668011893684953, "70": -8.207416108428983, "71": -7.6276509083942186, "72": -6.417737350342586, "73": -8.419637207113956, "74": -7.135553509277526, "75": -7.598144079244344, "76": -7.663088919029123, "77": -6.823094398196136, "78": -7.627630245473294, "79": -8.71870000908196, "80": -3.552737168798446, "81": -6.518404154416957, "82": -8.095121112348364, "83": -7.464719554145762, "84": -9.568685571500321, "85": -8.569514500616023, "86": -0.5090234258079245, "87": -6.266405127488256, "88": -0.06387257172988006, "89": 1.2545479313019212, "90": 4.88100951134566, "91": 1.9941697421990587, "92": 1.139874149504485, "93": -1.976363665071284, "94": -2.8108819489395516, "95": 8.025147916601307, "96": -0.8630950314243769, "97": 4.10720285617888, "98": 1.8888709563564883, "99": -0.5854819630350393, "100": 0.32666953702481466, "101": 4.481740713846882, "102": -0.4416750393446275, "103": -0.4500489350964221, "104": -3.3238199196639147, "105": -0.09138676607480006, "106": 3.5762167189386753, "107": 8.81002218038256, "108": -0.9142934096754584, "109": -0.5090234258079245, "110": 1.034286378080404, "111": -0.5125045797202303, "112": -1.1006698547223375, "113": -0.4934132951164757, "114": -4.917262393258609, "115": 2.160813104668414, "116": 5.185691388981292, "117": -0.9692540096962308, "118": 0.05213403118000326, "119": -1.5729004923695165, "120": -3.783004187648212, "121": -1.840430359856046, "122": 5.711399056503362, "123": -3.1377637999479444, "124": 8.523666357309265, "125": 0.2394861061280079, "126": 0.7793848346262227, "127": 3.490258481547641, "128": 4.555085581985012, "129": -0.5090234258079245, "130": -2.0510939155002874, "131": 2.7251337932662025, "132": 8.89092474146705, "133": 0.48903473959945404, "134": 4.654415191095958, "135": -4.649330965539952, "136": 3.801923016701427, "137": -4.543071984165389, "138": -2.3779681756441593, "139": 0.1542717878099156, "140": 0.32960844766455927, "141": -0.4721333151383461, "142": -0.5090234258079245, "143": 6.040816277966649, "144": 0.7031265660794348, "145": -1.8690893795836188, "146": 4.3988673089237045, "147": 3.237387161077657, "148": -2.883143437154089, "149": -0.13497738405963436, "150": -0.5090234258079245, "151": 0.7759485187432537, "152": 3.688071978473916, "153": 0.6387565294685934, "154": -0.08703351552866931, "155": -2.999665768187371, "156": -4.269839259622233, "157": 3.0742993624052333, "158": 3.8030666221805647, "159": -1.3555300814963458, "160": 0.10222739059467795, "161": -0.24948860324521363, "162": 5.7564814038978795, "163": -4.039460814081707, "164": -3.1066855255314856, "165": -5.164704947499637, "166": -2.1536667373991447, "167": -3.6987444803808347, "168": -3.9872942728888376, "169": -3.2994995026901943, "170": -5.91220008327045, "171": -6.4389381428428765, "172": -5.666392875818087, "173": -1.0226883221275789, "174": -5.788960808092074, "175": -5.549660232004475, "176": -6.6390411420092965, "177": -7.603475203538111, "178": -0.5090234258079245, "179": 9.252618323880473, "180": 200.0, "181": 0.5189618181238411, "182": 2.1864502174440523, "183": 0.11563436553063323, "184": -3.1193860889236507, "185": -3.1958737717258763, "186": 2.0378956975691045, "187": 2.9129620787611312, "188": 10.824373701154453, "189": 0.9247066675604781, "190": 0.4689677518275514, "191": 0.046929769288685065, "192": 0.8422090128987577, "193": -0.3892641288252735, "194": 0.48235944526726515, "195": 7.716604002815599, "196": 0.583419339229484, "197": 2.7817788400867176, "198": 1.2137985121574404, "199": 3.8336815349539326, "200": 3.026867425829966, "201": 8.768166783791862, "202": 7.324579211266093, "203": 2.912585296105135, "204": 17.375267579915867, "205": 9.34662324420315, "206": 6.333039778241027, "207": 7.769681053888264, "208": 16.984512658370075, "209": 0.547973718559523, "210": 2.8906018758192267, "211": -0.8882739941914048, "212": -3.6152317614943454, "213": -1.3311871849623, "214": -2.7337490918433627, "215": -0.4144913586321727, "216": -0.23475205330514753, "217": -1.059355345342533, "218": -0.6051253166632972, "219": 2.6236943229378937, "220": -1.7108335387753266, "221": -0.8260345520752139, "222": -0.47937629863395526, "223": 2.54083508256665, "224": -6.371523306233961, "225": -0.8069786885791114, "226": -3.960957136659741, "227": -0.905254206927097, "228": 5.701639445680787, "229": -0.11673836081094595, "230": 3.6977667303609247, "231": -0.6530727812666642, "232": -0.8634198875980816, "233": -1.7421350043058266, "234": -0.15215874903581383, "235": -0.9672873944871433, "236": -0.7251163381824667, "237": -1.5801933956132201, "238": -3.3015472826528645, "239": -2.2995887290650545, "240": -1.2462578942148732, "241": -1.556349500885651, "242": -2.7010542098374772, "243": -1.8962536852130114, "244": 1.1362767362206905, "245": 0.22351621551320772, "246": -2.394349093541419, "247": -3.3317267897322522, "248": 5.634821757580063, "249": -1.5323889954873668, "250": 0.14600187100683212, "251": -2.3573460654954776, "252": -5.955971363992965, "253": 0.2416915273141242, "254": 1.148800375145436, "255": -2.7636524970638545, "256": 5.054885139893012, "257": -0.7798716482823445, "258": -1.1484434145254132, "259": -2.4266258347263854, "260": -0.6536816155537056, "261": -2.3422608169939565, "262": -2.535872071512385, "263": 1.304672176487335, "264": 0.3719354802661614, "265": -3.0131494782651567, "266": 8.623776140852485, "267": -1.1917740425220944, "268": 5.5877437624920745, "269": 7.3476348253495285, "270": 0.21495749243085854, "271": -1.9458621692780251, "272": -5.870956328436786, "273": 0.34837569174342853, "274": 4.936426487760722, "275": 1.4229557191447226, "276": 2.064786255464697, "277": -3.4546786862880037, "278": 2.6084476217662615, "279": -3.0185629295224685, "280": -0.020519107205549173, "281": -1.6925303237745724, "282": -3.0443127741721336, "283": -2.3255526737248466, "284": -1.6396988819936802, "285": -4.32187389619047, "286": 2.8177191282291885, "287": -0.9709724999198912, "288": 0.23821330190055173, "289": 1.331797427237603, "290": 0.697237593760998, "291": -0.06687530125136733, "292": 5.929743735011106, "293": 0.9541595533119529, "294": 4.427713629531575, "295": -4.382315360306732, "296": 2.4773264379636193, "297": -2.4720465223429744, "298": 8.239490316122609, "299": -4.315158440862102, "300": -3.880527452761692, "301": 1.2526568221733658, "302": 2.6503094365035267, "303": -0.4337113738076388, "304": 1.8961640678804623, "305": 0.44796884226786543, "306": -7.605177537528359, "307": 1.89711779483844, "308": 6.954337815083421, "309": 0.4846903250977421, "310": 1.464552814979556, "311": -1.1713297696062364, "312": 1.3772617021369014, "313": -1.7594288709681898, "314": 2.189849315401215, "315": 0.20951407442430756, "316": 1.4963325627965909, "317": 2.6035419940398565, "318": -0.32319306167876705, "319": 3.3137220406779266, "320": 3.478584039129874, "321": -3.6511255566677563, "322": 0.46686166530010154, "323": -1.6447274217591725, "324": -1.6411758430093655, "325": -1.97481063765057, "326": -1.777697820800962, "327": 0.2433587808368671, "328": 0.9467476422700184, "329": 3.966230901132095, "330": -1.9081396984961543, "331": 3.016526463537121, "332": -0.4239588854651564, "333": 0.12461601521709402, "334": -1.0928324060217363, "335": 2.4377839562539907, "336": -3.2274077846993747, "337": 0.7228460837538535, "338": -1.07450448301838, "339": 8.484396469184523, "340": -1.5092151873816257, "341": 1.1071628008736458, "342": 1.6690686748824604, "343": -8.565599822657909, "344": -0.14026088884961793, "345": 0.689612896292994, "346": 0.8341241628023218, "347": -3.0639347573990716, "348": 2.629043494279282, "349": -5.416421754715791, "350": -2.351904079220983, "351": 81.00339592397502, "352": -1.0415767422353306, "353": -5.417206664243678, "354": 1.8548301320406448, "355": -3.1659493958988776, "356": 2.557145747525215, "357": -3.5049838048568533, "358": 1.2263394742150666, "359": -2.8483071854222937, "360": -0.1202704752220126, "361": -4.644985047305165, "362": 2.004206841674509, "363": 0.9316948331278985, "364": -1.0491296605465943, "365": 0.9191577472853873, "366": -2.0894934652602632, "367": 1.3375023558330634, "368": -3.555119446831278, "369": -1.1376987852629408, "370": 3.032573845707814, "371": 2.366694284730777, "372": -2.5921505966263174, "373": 0.3800179311075027, "374": 7.9273878627198355, "375": 2.451074230280298, "376": -3.084544071204007, "377": 2.5170757470619605, "378": -8.31076591041896, "379": 0.6444821904196989, "380": -3.8814922208920146, "381": 0.4474047198348103, "382": 0.07349975497250828, "383": -3.4095114352207747, "384": -6.00304524979691, "385": 5.634233120712935, "386": -1.9011287796303238, "387": -2.113149520855806, "388": 1.072952472121184, "389": 0.35510622883995113, "390": 0.8671611596048198, "391": -0.6878676912746701, "392": -2.98208175828269, "393": -1.8963881303563757, "394": 1.5314303538136333, "395": -0.18677330060063987, "396": 2.09913799866605, "397": -0.3220100118251853, "398": 1.5869428563785868, "399": 1.0916110080777153, "400": 4.676180558767982, "401": -1.0280742052713168, "402": 0.23677856823864743, "403": 1.2656167218665109, "404": -2.0885734986805344, "405": 9.436764977068925, "406": 5.678676829692483, "407": 1.8039620765871942, "408": 3.3661110570712043, "409": -2.9921493095870804, "410": -1.3628108697604484, "411": -3.1447663456258312, "412": -1.6926972559833766, "413": -0.6883596084973288}, "26": {"0": 33.820839530639205, "1": 80.08346811344786, "2": 190.47113242294535, "3": 186.9168199097607, "4": 53.99964832014806, "5": 72.30206222050302, "6": 72.3813730708426, "7": 55.47296475174547, "8": 133.40084779972105, "9": 138.18383123478242, "10": 39.9642511468355, "11": 30.084488300978908, "12": 14.913122306110665, "13": 44.990089695118435, "14": 576.8058928285468, "15": 7.651521835778922, "16": 12.074835354486735, "17": 46.37804507268164, "18": 78.19972065667802, "19": 48.17254369107604, "20": 10.995465473801994, "21": 28.07443608829479, "22": 52.900961567841854, "23": 14.502688666391602, "24": 38.48624290251684, "25": 22.487595884970876, "26": 31.63574394176001, "27": 18.463581330461114, "28": 12.18806669043647, "29": 20.89435031212573, "30": 4.432589572224124, "31": 49.30283228191869, "32": 12.413071678473631, "33": 8.596409495354388, "34": 0.40854041071962044, "35": 20.111719076567635, "36": 15.104402409791843, "37": 8.074470296983574, "38": 20.374587994896757, "39": 17.683627960860406, "40": 22.43307573934533, "41": 35.83938860118056, "42": 15.331677891009392, "43": 10.688744881547548, "44": 38.94551135821939, "45": 11.658467454194797, "46": 1.7512311910233986, "47": 11.92351021711962, "48": 22.09118570381907, "49": 4.402643297079221, "50": 237.16209480559996, "51": 83.38253452842343, "52": 208.30866002263866, "53": 81.31504152882907, "54": 185.03667038316658, "55": 3.65183371207105, "56": 79.31802503271, "57": 30.242982233435168, "58": 32.80248375914819, "59": 32.821774628438256, "60": 2.0444681923092456, "61": 30.209605638433374, "62": 39.495374754507125, "63": 31.70669513901124, "64": 30.172330810000954, "65": 32.054729124525224, "66": 35.829270496819426, "67": 31.23797014915317, "68": 31.01742670408878, "69": 31.20866143597989, "70": 4.459765546572861, "71": 30.348247979095046, "72": 8.006310125977377, "73": 2.16775898480613, "74": 30.547740876642372, "75": 30.48020751661627, "76": 32.43119279122749, "77": 6.010023311950249, "78": 34.109025334783084, "79": 34.28357829503595, "80": 12.41725122718219, "81": 31.503829202174735, "82": 34.25165301885526, "83": 33.236592978607504, "84": 1.8176907459583882, "85": 1.6861836850926772, "86": 33.820839530639205, "87": 347.5710222616406, "88": 184.8327174896004, "89": 197.3668556338543, "90": 199.35857631724255, "91": 185.2828661543891, "92": 83.53830129191878, "93": 239.28220109826748, "94": 189.72549572265063, "95": 242.9586063652386, "96": 126.67192885917035, "97": 99.87548095137744, "98": 195.62900396002436, "99": 83.76590872043009, "100": 88.05544557075217, "101": 93.20770929238181, "102": 43.67975971532053, "103": 72.87685598468887, "104": 77.41430617389462, "105": 84.97363803087808, "106": 99.75492627302539, "107": 72.91558060887742, "108": 74.38030158610387, "109": 33.820839530639205, "110": 348.70725953121223, "111": 131.88682467370504, "112": 470.37868750931466, "113": 186.31394722182563, "114": 348.18813024724204, "115": 82.37757505539726, "116": 200.34723681313477, "117": 407.0461583405371, "118": 193.68128596472258, "119": 188.8895242766668, "120": 462.8878506377757, "121": 47.97268629384372, "122": 202.49004011709906, "123": 78.04682245274377, "124": 423.84173041370707, "125": 306.8960502290232, "126": 194.14469121988708, "127": 45.196690827851256, "128": 72.80657849455054, "129": 33.820839530639205, "130": 74.20876984583016, "131": 357.1923358059652, "132": 209.87138766317514, "133": 186.09577306064347, "134": 74.51547596855731, "135": 183.73992739396434, "136": 194.9549944688881, "137": 347.6822945946024, "138": 35.54572342383431, "139": 44.407530580643886, "140": 36.08220376287546, "141": 53.23617706049178, "142": 33.820839530639205, "143": 265.1409832067478, "144": 197.5492488765798, "145": 183.01670819286923, "146": 74.44016714493192, "147": 85.34842845321535, "148": 186.87176334506967, "149": 183.40863077308518, "150": 33.820839530639205, "151": 240.67854135271688, "152": 251.34611893128675, "153": 191.6689212367394, "154": 88.53063664636052, "155": 76.47670080463621, "156": 73.07894027822627, "157": 87.3598753832455, "158": 100.84316694077579, "159": 184.33045357991773, "160": 73.78124783401759, "161": 40.21494719519144, "162": 84.4625899046293, "163": 75.85534138462864, "164": 77.07710500076077, "165": 10.898262753357365, "166": 74.20428025331829, "167": 15.329322957419812, "168": 9.170218188589315, "169": 74.09001805317232, "170": 10.840903745908198, "171": 10.652913144892217, "172": 7.793530313156144, "173": 22.25262051018612, "174": 10.614430109627323, "175": 7.825919610150024, "176": 9.515103549773798, "177": 7.857683399325553, "178": 33.820839530639205, "179": 82.46707033624007, "180": 200.0, "181": 183.27517288549996, "182": 358.07870943610624, "183": 249.53244500340696, "184": 183.67123437566548, "185": 125.22981998558232, "186": 133.17614617244482, "187": 84.28202052770037, "188": 31.852946227742937, "189": 128.0621280756601, "190": 78.84078751496976, "191": 30.597940974806917, "192": 127.18328269916242, "193": 31.264393782410522, "194": 31.21433567615368, "195": 32.432194543625414, "196": 31.174296531178523, "197": 36.38039061429974, "198": 132.45478405866038, "199": 42.746073529072646, "200": 39.77181241433482, "201": 23.791712083334314, "202": 47.37666401887044, "203": 37.685815999715885, "204": 10.508197832907792, "205": 8.099437994379413, "206": 21.297110196424004, "207": 11.85665404576741, "208": 9.779920731996306, "209": 298.60331296466813, "210": 21.619058236086058, "211": 11.485630620181627, "212": 126.6185420292217, "213": 11.783059087235777, "214": 130.91567896336716, "215": 11.976822524782477, "216": 134.84913875430973, "217": -0.23642089480269718, "218": 135.95360779775316, "219": 21.01179095245354, "220": 0.8105494701453626, "221": 79.59027934199251, "222": 15.14295296318409, "223": 77.60983949855186, "224": 186.58205931580176, "225": 80.72849430328546, "226": 183.88781460405312, "227": 131.75552601520354, "228": 21.921622317880654, "229": 81.5787489600507, "230": 20.080910341794745, "231": 78.1832770167826, "232": 133.47887714561898, "233": 79.04861005619651, "234": 13.016188328841375, "235": 11.264956193569802, "236": 0.9817149631504489, "237": 80.18917422219369, "238": 7.442969010446577, "239": 81.66026182479402, "240": 6.724288332939437, "241": 76.5441768681831, "242": 9.546853115154244, "243": 79.34390451048033, "244": 9.62105711569786, "245": 21.591743963563324, "246": -0.45816134294799593, "247": 76.97613495715656, "248": 23.02078027519132, "249": 78.81879226856071, "250": 84.77479808143589, "251": 76.5937750801331, "252": 187.76031561116557, "253": 84.02626038658822, "254": 193.555987057906, "255": 77.02772724760993, "256": 98.7703766506761, "257": 191.31696314728157, "258": 23.29779435340462, "259": 77.9089247179859, "260": 191.26389246968577, "261": 126.89507266716389, "262": 33.73942645635228, "263": 82.77459034500605, "264": 42.70865815213143, "265": 77.04371146212074, "266": 51.80910618086706, "267": 76.28099890407441, "268": 46.43718999895694, "269": 93.73705508792862, "270": 40.197730658872686, "271": 76.92349841093032, "272": 189.97713933869204, "273": 85.46535554526342, "274": 23.305431823274894, "275": 84.35152699013354, "276": 138.79297488137294, "277": 76.97724210769526, "278": 45.332555495670114, "279": 75.99958560149824, "280": -0.3871422268274244, "281": 77.76115423401573, "282": 34.71428603545082, "283": 77.3638628656005, "284": 35.928226894323714, "285": 76.47246088368858, "286": 197.49983007148313, "287": 81.56163152423996, "288": 77.8564710777323, "289": 81.49320538024182, "290": 247.69420699926673, "291": 137.41987538143903, "292": 240.82041615391051, "293": 78.53053169779261, "294": 151.93069829741734, "295": 189.8866255355532, "296": 135.32625543944332, "297": 185.5100967792989, "298": 47.67897982113045, "299": 76.95220456007472, "300": 125.48458026065448, "301": 141.80361492561624, "302": 41.05377595960515, "303": 80.21422605860106, "304": 88.15931676358169, "305": 79.31096988577181, "306": 183.79941874408695, "307": 82.71145799086723, "308": 49.38330118782433, "309": 77.55378227261173, "310": 38.463657627261576, "311": 190.9380845384173, "312": 44.555953121197945, "313": 130.2482717338145, "314": 199.1892652119716, "315": 78.16374888533412, "316": 41.65639617121842, "317": 79.70277689062743, "318": 25.71181211553729, "319": 88.64778177477649, "320": 40.12282269921904, "321": -0.4433551494076662, "322": 8.478662572633814, "323": 189.05556291907212, "324": 77.98211514563975, "325": 36.293468502361044, "326": 83.58130553426336, "327": 42.74367432233831, "328": 14.29237262854784, "329": 19.349876548266415, "330": 84.1755555208756, "331": 17.536325169562186, "332": 14.57273232688786, "333": 41.9167807996314, "334": 83.28685200154113, "335": 15.26824031758556, "336": 82.53203568327052, "337": 43.24427734437078, "338": 78.78750755295262, "339": 42.226158282815845, "340": 5.928850965468391, "341": 576.4048415722078, "342": 42.59266113908733, "343": 123.91594068618343, "344": 41.24277158261842, "345": 14.050325498265885, "346": 40.80948335116617, "347": 30.92370792090117, "348": 79.20068971807066, "349": 78.91270711720816, "350": 183.18634966102948, "351": 628.0428547904398, "352": 32.752149869817124, "353": 19.400906586141826, "354": 42.86580043010267, "355": 34.160873760275905, "356": 44.41713363711716, "357": 29.587434428593205, "358": 79.21164235806059, "359": 81.15148881617456, "360": 38.091702825015425, "361": 25.317427005740534, "362": 19.263905133421964, "363": 8.28925295272229, "364": 31.051501647244454, "365": 13.453403719472089, "366": 81.53583246355312, "367": 41.55783340622942, "368": 79.26072685545621, "369": 36.21049107126432, "370": 20.01669775981609, "371": 46.971335392587946, "372": 81.20696466251242, "373": 80.7869873829315, "374": 47.969089693868455, "375": 39.15898252864169, "376": 133.91166788720062, "377": 33.366119040137, "378": 126.56781601619751, "379": 83.87672783120165, "380": 8.41332869584361, "381": 84.57660411362367, "382": 186.9495337543194, "383": 76.93228347345367, "384": 131.38864100930115, "385": 58.8283045532753, "386": 28.131565850185996, "387": 78.99362547058705, "388": 9.080284310456472, "389": 84.82089015787761, "390": 38.37786518130109, "391": 80.29503939468015, "392": 25.915005579057617, "393": 11.04294869321507, "394": 41.961049759594644, "395": 78.96332962388217, "396": 44.930502893909136, "397": 80.19426724668939, "398": 41.27898780230675, "399": 77.74643511479768, "400": 46.83649680327922, "401": 9.404188396297288, "402": 85.30027241029144, "403": 32.70544895961842, "404": 80.26086657780206, "405": 54.47463446331596, "406": 50.94495045992909, "407": 85.28664349541602, "408": 41.49198787965199, "409": 33.07184354530884, "410": 78.31422184112772, "411": 185.26513820165567, "412": 80.40834614533225, "413": 11.157341348770604}, "27": {"0": 3.471049583186265, "1": 2.777397166296772, "2": 2.7621073783166423, "3": 2.2303082099301634, "4": 4.470135464549688, "5": 0.8408459343003574, "6": 1.7716098408122527, "7": 6.157831259489328, "8": 2.4768264302556835, "9": 4.658297515013287, "10": 2.482249301077693, "11": 1.1134528563168737, "12": 4.754323673391329, "13": 5.085501278774474, "14": 3.4188753532915674, "15": 3.8078146162413513, "16": 3.410320616789336, "17": 4.575146333485005, "18": 4.62996673012969, "19": 5.53279142012308, "20": 3.547593386893619, "21": 3.3520005868310103, "22": 3.765604063346566, "23": 5.987253929505906, "24": 8.271228465052314, "25": 6.022198593991683, "26": 8.012921035633068, "27": 5.818164735405248, "28": 4.5291873542935575, "29": 6.326070733830035, "30": 2.8407884858232975, "31": 5.104610598008392, "32": 4.026402038835252, "33": 3.6428134720390957, "34": 3.4432347167157635, "35": 1.7976429654819688, "36": 3.5192589889994697, "37": 4.156527614869191, "38": 4.587285437571548, "39": 4.031187794735882, "40": 5.785721975773577, "41": 0.604898891434145, "42": 3.285677615212243, "43": 3.769496214951672, "44": 2.1723896500594044, "45": 2.6131365111118825, "46": 2.6430373506954625, "47": 1.9147708879212597, "48": 1.2813845311087457, "49": 3.041630035647363, "50": 0.6482749820979425, "51": 2.9567552152658103, "52": 5.808078500003827, "53": 2.887676840191888, "54": 2.4595502830843223, "55": 0.8961659981847216, "56": 6.005586957431532, "57": 0.14305346456720744, "58": 1.5054639324773027, "59": 0.5677254063829976, "60": 0.5921780044718994, "61": 2.525732026706259, "62": 2.1190997373053144, "63": 0.7406664810529525, "64": 1.20340706477853, "65": 1.7270952473149075, "66": 1.709908512005203, "67": 0.7440204720634374, "68": 0.7682404852163137, "69": 2.105967926641882, "70": 1.674130484393184, "71": 1.5337652037638827, "72": 1.7865116058175317, "73": 1.4686356856098526, "74": 1.1425237394042311, "75": 0.9351712809222158, "76": 0.42726820523860304, "77": 1.4683336692575495, "78": 1.1466599707019827, "79": 0.7522563896149141, "80": 2.733631480486661, "81": 0.5550635417658243, "82": 1.077962167133902, "83": 0.42787160862956525, "84": 0.8178136889679469, "85": 0.9357215863467299, "86": 3.471049583186265, "87": 1.1559114663300045, "88": 2.832594836201502, "89": 3.019696864549808, "90": 4.3372153523727786, "91": 3.2481069605265254, "92": 4.047374468240836, "93": 2.083195501252205, "94": 2.2895410460171512, "95": 5.611229932748955, "96": 3.529236870403336, "97": 6.2330516636710165, "98": 3.4005786443556243, "99": 4.44995736658956, "100": 3.535998949809856, "101": 7.176185708536361, "102": 3.2373057693892493, "103": 2.3746549276145537, "104": 2.656137206577895, "105": 3.3297450298586693, "106": 5.5078874029611615, "107": 4.316496946545569, "108": 1.8498169850833164, "109": 3.471049583186265, "110": 2.534899714460033, "111": 2.2130924723672067, "112": 2.7044466433696583, "113": 3.2127713346602773, "114": 1.0119909527640911, "115": 3.6049790608334233, "116": 4.4726729894651305, "117": 1.7841858668060313, "118": 2.5390727686658705, "119": 2.2313571384877475, "120": 1.2828395940353343, "121": 2.00171160144757, "122": 4.741912254616188, "123": 2.645953518683312, "124": 6.969710583349774, "125": 4.289544342135262, "126": 2.7448372374959917, "127": 2.8905403526759215, "128": 3.9662454282269364, "129": 3.471049583186265, "130": 2.1168849587681398, "131": 3.5794603647218595, "132": 6.514888651894259, "133": 3.389475509028026, "134": 3.4431042940219188, "135": 1.4677895942411057, "136": 6.287872022803207, "137": 1.5223789058590844, "138": 2.519246696292453, "139": 2.9443891779014715, "140": 3.1569448161252955, "141": 3.259445207984877, "142": 3.471049583186265, "143": 5.84982678664204, "144": 3.1843942121653535, "145": 1.5005352496286803, "146": 2.315343287721261, "147": 3.1003815809978823, "148": 1.4430247327486896, "149": 2.969740895901365, "150": 3.471049583186265, "151": 2.907444499340844, "152": 4.768016247976217, "153": 2.7113731659122333, "154": 3.943043880714904, "155": 2.6326460011386716, "156": 2.774483985560362, "157": 4.712397332145582, "158": 5.1802421955561355, "159": 2.30616076453369, "160": 2.9601459094357767, "161": 3.138560411261461, "162": 6.113891040750297, "163": 1.7837515821343537, "164": 1.8876624343987554, "165": 1.7262909091090117, "166": 2.8758311786881876, "167": 2.2046255970114137, "168": 1.8594562295083694, "169": 1.4191130827227334, "170": 2.0157965248750336, "171": 1.1507380972414751, "172": 2.7023498161436867, "173": 3.231566931609412, "174": 1.854580533222748, "175": 1.7093923027913593, "176": 1.4325173082368947, "177": 1.4457614407735584, "178": 3.471049583186265, "179": 4.297617534163377, "180": 200.0, "181": 3.3123180408339588, "182": 3.3971115102086595, "183": 3.436610802791769, "184": 1.7108766681417602, "185": 1.5026938581855553, "186": 2.935107979619621, "187": 3.6996561052622035, "188": 5.615899935117417, "189": 3.096822530789348, "190": 1.5747355801593117, "191": 1.7043333411397403, "192": 2.7660770206936234, "193": 1.7519642295469515, "194": 2.2029131486251345, "195": 4.403069056735134, "196": 2.2290266327585466, "197": 3.003625889611753, "198": 2.4737151263324706, "199": 4.697663316753053, "200": 3.756775837967117, "201": 6.899951522279185, "202": 5.801104054373541, "203": 5.033778720106074, "204": 6.298631390221643, "205": 5.038681977082927, "206": 7.281474078823424, "207": 8.362124517504931, "208": 6.554990033402391, "209": 3.1622421163258014, "210": 4.264877155280708, "211": 2.1908898077377748, "212": 1.1283862218037366, "213": 1.7522866894540363, "214": 1.2030453040545108, "215": 2.172546687688675, "216": 1.8039261119223715, "217": 3.7481026722413953, "218": 1.9362292552617406, "219": 4.703617914101047, "220": 4.159404206568188, "221": 1.496129304984791, "222": 2.985050979997006, "223": 2.2268160304341436, "224": 0.9476342598996919, "225": 1.4010342438624137, "226": 1.2756316489970185, "227": 1.6116481086667482, "228": 4.84992253050793, "229": 1.7576121822237565, "230": 3.971564517525202, "231": 1.3989428838520754, "232": 2.0467257254012763, "233": 1.6842810963969983, "234": 2.2435802503337667, "235": 2.060056115433727, "236": 3.6492560381300865, "237": 1.3742168215072588, "238": 0.9346738511004505, "239": 1.5126944157872826, "240": 1.5657026513034622, "241": 1.9768741788210797, "242": 1.3266109646981108, "243": 1.0430834411106042, "244": 3.288700094858592, "245": 2.8188707029750217, "246": 3.408757022459172, "247": 0.7288763877396711, "248": 4.896895982729969, "249": 1.3784869250889418, "250": 2.781641998715276, "251": 0.8072216861921032, "252": 0.41936514587333873, "253": 2.361364614877035, "254": 3.365587854722813, "255": 0.8894284359045128, "256": 4.759128964812242, "257": 1.9377292337985068, "258": 2.676154321868854, "259": 1.3832385564706646, "260": 2.2102614005017536, "261": 1.4403444474085991, "262": 1.9696945965577943, "263": 3.093158406901191, "264": 2.4331231328639276, "265": 0.8851679313905711, "266": 5.8762876308221, "267": 0.7981650519214598, "268": 4.967556408080742, "269": 4.973273624709621, "270": 2.597798797058569, "271": 1.5858322419607576, "272": 1.374544331498754, "273": 2.1632388107299017, "274": 4.764497996633014, "275": 2.494717979901507, "276": 3.1212214664798217, "277": 0.6161864568641546, "278": 3.2756091410406847, "279": 0.6423046005639015, "280": 4.329402206812129, "281": 1.7582558653221079, "282": 1.0572985371602797, "283": 0.8158866199191037, "284": 1.9626013030842202, "285": 0.7244546744625049, "286": 3.824147077687335, "287": 1.4363510249491553, "288": 2.59979092353075, "289": 2.337308005663527, "290": 3.1170125649108935, "291": 1.6489978720784602, "292": 4.550032930692259, "293": 2.090206696898645, "294": 4.131655597047766, "295": 1.4692103132672703, "296": 3.678715035274724, "297": 1.7268808280144905, "298": 6.450612205278719, "299": 0.5208675288322384, "300": 1.4142747813038117, "301": 2.733405662575006, "302": 3.494218356459042, "303": 1.7697765149729383, "304": 3.1406587220239595, "305": 3.0614039640917348, "306": 0.49759348603110665, "307": 2.76868610020034, "308": 5.076030605370043, "309": 3.6217934650690067, "310": 3.600341176365473, "311": 2.204991818276543, "312": 3.108616125223284, "313": 1.2630334775692549, "314": 3.9834132504363415, "315": 1.8733028316754932, "316": 2.7967369198856993, "317": 2.5699314092895054, "318": 3.6904901155772616, "319": 3.1371759503256627, "320": 4.262443000538671, "321": 3.561787940433272, "322": 2.466513199594432, "323": 1.8584172251731834, "324": 1.4182654729264215, "325": 1.4180929686599784, "326": 1.544795029612987, "327": 2.372112292348856, "328": 3.03749313489271, "329": 3.9463786900879647, "330": 1.8028020327909369, "331": 4.158066275215314, "332": 2.4871282493003184, "333": 2.2709208323753916, "334": 1.9885136132003036, "335": 3.8328713747880654, "336": 1.2003684576410427, "337": 2.4733830075999075, "338": 2.160050557472162, "339": 7.013113726926571, "340": 1.71072863702011, "341": 2.0003734639445767, "342": 2.923025407565126, "343": 0.2106033331411009, "344": 2.3303457556227065, "345": 2.8108306851064135, "346": 2.985581327383204, "347": 2.430434595392262, "348": 2.341910634246672, "349": 0.8656553381279106, "350": 2.4503188030603904, "351": 8.455491580593677, "352": 2.072731041431504, "353": 1.6522756725801315, "354": 2.9926800496745383, "355": 2.182509778253907, "356": 3.2592743536516107, "357": 2.343234228877521, "358": 2.581525274874189, "359": 1.0669542784848698, "360": 2.730055035552414, "361": 1.5094412002004287, "362": 3.7223374312921473, "363": 2.70720152205751, "364": 3.647576611993994, "365": 2.919963323089811, "366": 1.380108628578867, "367": 2.7742855926004855, "368": 0.8973518485076258, "369": 2.147667849160576, "370": 3.7862713783929776, "371": 3.6148996006500203, "372": 1.4228039194611917, "373": 2.1684670386410345, "374": 6.64616913847586, "375": 3.536195240928772, "376": 1.171934251914695, "377": 4.7826980492597375, "378": 0.08936210519855857, "379": 2.6099290624749596, "380": 1.0956992394869332, "381": 2.197007438412902, "382": 3.701707181832355, "383": 0.7390298540009439, "384": 0.8226670071449402, "385": 4.611978659216394, "386": 3.0307161966430587, "387": 1.922418958904997, "388": 2.7305532497301876, "389": 2.0809137588236952, "390": 2.9099070731923464, "391": 1.6944347179018893, "392": 3.4147631869433184, "393": 1.9874761648404071, "394": 2.9962516845959337, "395": 1.5293521474848808, "396": 3.238039896403869, "397": 2.137217605039199, "398": 3.3926075653011054, "399": 2.084607451401318, "400": 5.122308721854361, "401": 2.040161141720292, "402": 3.7298189447900785, "403": 3.9274679470490255, "404": 1.0467002474586047, "405": 6.380847008936343, "406": 4.650095284566823, "407": 2.685354247189213, "408": 3.87247379101598, "409": 2.239430921623513, "410": 1.1644586619598818, "411": 1.7997217019652758, "412": 1.121851975790344, "413": 2.644897518896652}, "28": {"0": 49.38863854865979, "1": 86.22053154133987, "2": 191.60598069220217, "3": 167.46422470400995, "4": 60.06774624139447, "5": 98.93194074029424, "6": 98.94018292779424, "7": 49.256330814284794, "8": 125.98946852409992, "9": 144.37628462742134, "10": 48.82739081428479, "11": 48.17089081428479, "12": 10.522608277499677, "13": 26.843052302980002, "14": 525.5680037150947, "15": 14.30038532253782, "16": 10.822570426394758, "17": 48.72309081428479, "18": 85.98158622883986, "19": 49.61631081428479, "20": 11.827363093954688, "21": 22.70295348711508, "22": 48.43115081428479, "23": 11.67340569962333, "24": 13.097160390394295, "25": 10.825722482546668, "26": 10.591386787322119, "27": 8.912825313605268, "28": 9.609572778328339, "29": 11.039409819324852, "30": 6.0072299181134285, "31": 23.264747713901993, "32": 7.537007349998737, "33": 6.34943058201187, "34": 5.892231078026928, "35": 23.073909011017427, "36": 6.416093549448194, "37": 8.307368977184368, "38": 7.156945464909269, "39": 5.416957718198004, "40": 8.287241592212935, "41": 21.135758720879505, "42": 23.60280143359715, "43": 7.88977645629504, "44": 22.89085227160631, "45": 4.610201902635099, "46": 4.881741180848059, "47": 3.879485700098355, "48": 21.350277590812944, "49": 6.9617612452069775, "50": 238.2733700020961, "51": 86.20045341633987, "52": 192.05098069220216, "53": 85.94408622883986, "54": 167.36142470400995, "55": 7.16585982878884, "56": 85.71205497883986, "57": 48.335730814284794, "58": 48.389790814284794, "59": 48.33733081428479, "60": 7.859341274037807, "61": 48.31615081428479, "62": 48.33617081428479, "63": 48.35603081428479, "64": 48.27761081428479, "65": 48.45687081428479, "66": 48.39227081428479, "67": 48.35683081428479, "68": 48.39263081428479, "69": 48.30001081428479, "70": 2.8317497462873904, "71": 48.36599081428479, "72": 8.23432959167028, "73": 8.029258786896504, "74": 48.34191081428479, "75": 48.33077081428479, "76": 48.37999081428479, "77": 8.758637166564238, "78": 48.48561081428479, "79": 48.27425081428479, "80": 8.4854250354306, "81": 48.31201081428479, "82": 48.38231081428479, "83": 48.29271081428479, "84": 7.676296542517333, "85": 7.5469313451068025, "86": 49.38863854865979, "87": 332.2677506822767, "88": 191.15218069220217, "89": 167.98462470400995, "90": 167.79622470400994, "91": 167.24822470400994, "92": 86.39666435383987, "93": 208.68136603033014, "94": 167.04582470400996, "95": 239.09680750209608, "96": 144.77715650242135, "97": 86.49221122883986, "98": 167.62682470400995, "99": 86.48877372883986, "100": 86.40392997883987, "101": 86.24564872883987, "102": 59.909640772644465, "103": 85.69549247883987, "104": 85.91939872883987, "105": 86.36865654133986, "106": 86.57392997883986, "107": 85.73205497883987, "108": 85.90939872883986, "109": 49.38863854865979, "110": 332.3902506822767, "111": 145.57668775242135, "112": 429.5547979385588, "113": 191.05898069220217, "114": 332.3965006822767, "115": 86.03146904133986, "116": 167.60862470400994, "117": 381.0585071429063, "118": 167.29262470400994, "119": 191.45518069220216, "120": 429.5497979385588, "121": 48.66073081428479, "122": 191.91278069220218, "123": 85.84170341633987, "124": 381.53600714290627, "125": 285.68490283911734, "126": 167.43602470400995, "127": 48.95277081428479, "128": 85.60892997883987, "129": 49.38863854865979, "130": 99.94643292779423, "131": 332.76400068227673, "132": 167.85262470400994, "133": 167.12822470400994, "134": 99.90397199029424, "135": 167.03902470400993, "136": 167.43842470400995, "137": 290.6256798225658, "138": 48.44845081428479, "139": 48.77721081428479, "140": 48.519090814284795, "141": 58.71593389764447, "142": 49.38863854865979, "143": 239.6843075020961, "144": 192.18238069220217, "145": 191.51038069220218, "146": 86.24166435383987, "147": 99.90283917779423, "148": 191.45818069220218, "149": 191.31038069220216, "150": 49.38863854865979, "151": 238.7952450020961, "152": 239.2589950020961, "153": 167.46482470400994, "154": 85.80810966633986, "155": 85.92381279133987, "156": 99.33889386529424, "157": 86.35877372883986, "158": 86.67603935383987, "159": 167.24882470400993, "160": 85.67853935383987, "161": 49.14871081428479, "162": 86.06967216633986, "163": 86.05932060383986, "164": 99.61205792779424, "165": 25.800110388390408, "166": 85.76885185383986, "167": 26.47913770656408, "168": 23.16469285283704, "169": 99.64475324029424, "170": 22.49987697257766, "171": 22.861119408589055, "172": 21.883063479289262, "173": 28.673932376940694, "174": 33.30401695328197, "175": 21.713855345062775, "176": 23.908173655966824, "177": 21.950060736977907, "178": 49.38863854865979, "179": 100.28268292779424, "180": 400.0, "181": 166.92322470400995, "182": 333.2340006822767, "183": 238.93243250209608, "184": 167.07982470400995, "185": 144.13928462742135, "186": 144.47068462742135, "187": 100.22436417779424, "188": 58.894693897644466, "189": 144.46208462742135, "190": 99.86036417779424, "191": 58.443133897644465, "192": 144.36048462742136, "193": 58.55395389764447, "194": 58.545773897644466, "195": 58.88293389764447, "196": 58.463973897644465, "197": 30.670749064146065, "198": 144.42128462742136, "199": 33.56237990208811, "200": 34.6791552509265, "201": 20.76401005483585, "202": 37.97327434260736, "203": 35.20247042424562, "204": 17.643333727669162, "205": 14.765622963689756, "206": 19.29807503398314, "207": 19.48459050313472, "208": 16.908190042448908, "209": 250.08627548355946, "210": 8.047441022019786, "211": 8.958353282446915, "212": 126.17826852409992, "213": 8.297872352601658, "214": 126.18326852409993, "215": 8.923792695815875, "216": 126.44626852409992, "217": 5.026211979471677, "218": 126.35906852409992, "219": 8.166218989549147, "220": 6.406212655413827, "221": 85.83954247883986, "222": 7.552405798242704, "223": 85.50374247883987, "224": 167.01042470400995, "225": 85.70854247883986, "226": 167.23162470400996, "227": 126.39826852409992, "228": 10.792605726725858, "229": 85.96594247883986, "230": 9.742364946861949, "231": 85.73314247883987, "232": 126.31226852409992, "233": 85.74274247883986, "234": 9.317469232084198, "235": 8.574022856521706, "236": 6.6269165381496675, "237": 85.53374247883987, "238": 7.745002563832697, "239": 85.41694247883986, "240": 7.423257126833884, "241": 85.48014247883987, "242": 7.8835763505212615, "243": 85.67474247883986, "244": 9.543772186061956, "245": 8.411502022013408, "246": 3.9889010291625597, "247": 85.55334247883987, "248": 10.711590170036597, "249": 85.86874247883986, "250": 99.22016417779423, "251": 85.55534247883986, "252": 167.02742470400995, "253": 85.88274247883986, "254": 167.42562470400995, "255": 85.49094247883987, "256": 86.60794247883986, "257": 167.21802470400993, "258": 21.964584886847366, "259": 85.53394247883986, "260": 191.32218069220215, "261": 126.26626852409993, "262": 22.688922218329164, "263": 85.78994247883986, "264": 22.278831021931456, "265": 85.56314247883986, "266": 27.819960714343033, "267": 85.40614247883987, "268": 25.640888032445456, "269": 86.33854247883987, "270": 23.132425879141152, "271": 85.67774247883986, "272": 167.01822470400995, "273": 85.50594247883987, "274": 9.610822298148312, "275": 85.87514247883986, "276": 126.64186852409992, "277": 85.43394247883987, "278": 23.430842454783026, "279": 85.53494247883987, "280": 4.462939370424024, "281": 85.48454247883987, "282": 21.546199285882707, "283": 85.60574247883986, "284": 22.885883822015696, "285": 85.44194247883986, "286": 167.47662470400994, "287": 85.70134247883986, "288": 99.28316417779423, "289": 85.95774247883986, "290": 238.4980575020961, "291": 126.43286852409992, "292": 238.6858700020961, "293": 85.69114247883986, "294": 126.95626852409993, "295": 166.98582470400996, "296": 126.82786852409993, "297": 167.39002470400996, "298": 29.583355943573675, "299": 85.70454247883987, "300": 126.19126852409993, "301": 126.50886852409992, "302": 25.603667109373653, "303": 85.76794247883986, "304": 85.74814247883987, "305": 85.94694247883986, "306": 167.00722470400996, "307": 85.98094247883986, "308": 26.00427164373318, "309": 85.44534247883986, "310": 25.350604364928003, "311": 191.17258069220216, "312": 22.809329283618865, "313": 126.35606852409992, "314": 167.99102470400996, "315": 85.69714247883987, "316": 24.00891983060368, "317": 85.81334247883986, "318": 24.108058366527313, "319": 86.29894247883986, "320": 28.216417915714114, "321": 4.446923603522674, "322": 8.963982924873028, "323": 167.43822470400994, "324": 85.52574247883986, "325": 21.939874392902098, "326": 85.43634247883986, "327": 22.39576403694618, "328": 9.36338167217302, "329": 10.541138314715223, "330": 85.41554247883987, "331": 12.486397857090761, "332": 7.68503836638293, "333": 22.46796558335625, "334": 85.66234247883986, "335": 12.155396876138976, "336": 85.32994247883987, "337": 22.51107559044035, "338": 85.75794247883987, "339": 9.354901574649967, "340": 2.648558390149857, "341": 525.5480037150946, "342": 23.74176675357652, "343": 125.59986852409992, "344": 22.560631450886966, "345": 8.73411933310168, "346": 23.244095629463292, "347": 3.0359443802709944, "348": 85.89634247883987, "349": 85.37214247883986, "350": 166.94742470400993, "351": 571.7334654634835, "352": 22.106430740194263, "353": 0.8802539738598085, "354": 23.83871085672312, "355": 1.9046361429402645, "356": 23.718961031408224, "357": 2.7561671119016795, "358": 86.11594247883987, "359": 85.55154247883986, "360": 23.897112438760544, "361": 1.843238882684805, "362": 7.786055209810081, "363": 8.624161727524, "364": 4.770884788958141, "365": 9.616156113333396, "366": 85.49854247883987, "367": 31.23069072808177, "368": 85.47954247883986, "369": 23.155240819053752, "370": 8.573603652208902, "371": 22.462458593270267, "372": 85.48194247883987, "373": 85.61054247883986, "374": 5.18009728318997, "375": 25.561701113744892, "376": 125.65886852409993, "377": 26.502090997135284, "378": 125.55566852409993, "379": 85.65894247883986, "380": 7.3681178527717, "381": 85.76654247883987, "382": 191.41518069220217, "383": 85.75274247883986, "384": 125.59206852409993, "385": 49.799510814284794, "386": 4.565271932911957, "387": 85.58294247883987, "388": 32.73773301214531, "389": 85.69714247883987, "390": 24.428260645802, "391": 85.56454247883987, "392": 4.3099647841333075, "393": 7.921239388796466, "394": 31.274199887930575, "395": 85.95114247883987, "396": 30.737930519003992, "397": 85.83114247883987, "398": 23.812939476427623, "399": 85.58454247883986, "400": 24.31976189539528, "401": 9.28741532044317, "402": 85.69294247883987, "403": 25.356239131325466, "404": 85.58154247883986, "405": 25.55966877287375, "406": 23.663186419979148, "407": 85.57434247883987, "408": 25.220613120343423, "409": 2.6176120182332108, "410": 85.84714247883986, "411": 167.19482470400996, "412": 85.60574247883986, "413": 9.411126336471957}, "29": {"0": 25.31695935576139, "1": 29.881539835622558, "2": 37.43121634482768, "3": 40.13878510810446, "4": 26.331119614837085, "5": 32.01459617447607, "6": 32.07362626911403, "7": 24.709702688537114, "8": 34.391394531868016, "9": 24.71837055008115, "10": 24.88206649280827, "11": 24.286833962168952, "12": 14.591001277963867, "13": 19.49667681605104, "14": 79.47442315564068, "15": 14.819662044840324, "16": 14.543992470523596, "17": 24.62868044372172, "18": 29.47698813984542, "19": 24.684739737712647, "20": 14.421891582641573, "21": 19.357776097635607, "22": 24.234038791659074, "23": 9.481540852393227, "24": 9.457191493754463, "25": 9.500437282504645, "26": 9.463187118621093, "27": 9.50496990892504, "28": 9.47486107105121, "29": 9.52541850032532, "30": 9.416052540786552, "31": 19.27966735633181, "32": 9.381889645184932, "33": 9.48371187697977, "34": 9.482042265425484, "35": 19.451026360479684, "36": 9.412302889571656, "37": 9.398128971208315, "38": 9.473230653205025, "39": 9.335708205695363, "40": 9.390846659652539, "41": 19.36891658503242, "42": 19.27918679352487, "43": 9.435196274710455, "44": 19.355007604742124, "45": 9.349507567774946, "46": 9.44631789899583, "47": 9.380227127529254, "48": 19.257027359166003, "49": 10.559610992185974, "50": 47.54642071469105, "51": 30.075650529041567, "52": 41.78259134493322, "53": 30.00971677353378, "54": 40.06787511932133, "55": 14.692002711929383, "56": 29.93026227287523, "57": 24.630066868847624, "58": 24.573432825998076, "59": 24.69838396147011, "60": 14.674346432831483, "61": 24.620339783637778, "62": 24.61115749813117, "63": 24.642389025651735, "64": 24.54060924147938, "65": 24.59800721640616, "66": 24.632258546332984, "67": 24.586288262595485, "68": 24.52484862775567, "69": 24.529740862393748, "70": 9.622615185287138, "71": 24.62781846964, "72": 14.558603764677738, "73": 14.627468318521569, "74": 24.579467446644305, "75": 24.581599043342788, "76": 24.650397790781074, "77": 14.550522000378939, "78": 24.654380981498687, "79": 24.571105012513705, "80": 14.557013841734811, "81": 24.563600336930758, "82": 24.5844031206773, "83": 24.533090122398075, "84": 14.59936403132717, "85": 14.551974590850898, "86": 25.31695935576139, "87": 56.60665337152735, "88": 37.405163473010084, "89": 39.721545043773, "90": 39.68984465278553, "91": 39.719319981737605, "92": 30.11628639840846, "93": 44.99862669077952, "94": 39.80518412680183, "95": 46.49410477576697, "96": 36.74880933114332, "97": 29.969332984671734, "98": 39.80557887193234, "99": 30.236041538043953, "100": 30.202221951537425, "101": 29.8203221547003, "102": 26.264484231333935, "103": 30.04557878033154, "104": 29.939959480110772, "105": 30.254993712114313, "106": 30.087416174469702, "107": 30.134840243703387, "108": 29.94095615451459, "109": 25.31695935576139, "110": 56.690238173323166, "111": 26.566966678655312, "112": 66.56740231883741, "113": 40.97397225525251, "114": 56.5770683218869, "115": 30.048101888017534, "116": 39.66347921461399, "117": 61.709712204733336, "118": 39.84486028019846, "119": 31.779854911342944, "120": 62.40166872837849, "121": 24.73100766990621, "122": 27.098494862056043, "123": 29.985760706334194, "124": 61.93647321288523, "125": 51.80288649498372, "126": 39.890342151676464, "127": 24.76992627056174, "128": 29.917680615053094, "129": 25.31695935576139, "130": 31.84417216574399, "131": 56.68590056869801, "132": 39.71487118624617, "133": 39.78288974624841, "134": 20.32331922933113, "135": 39.85712683174373, "136": 39.778760811995475, "137": 54.51127971551273, "138": 24.529068022543346, "139": 24.757550850956246, "140": 24.712335652880643, "141": 26.94406655432621, "142": 25.31695935576139, "143": 46.10924071758799, "144": 40.833136004074674, "145": 26.08945011786436, "146": 30.410986334937174, "147": 30.93940757985432, "148": 26.240316025803594, "149": 25.341269287511835, "150": 25.31695935576139, "151": 31.672505533742857, "152": 46.539592940172895, "153": 39.93337069778506, "154": 29.93837680453187, "155": 30.07588170495679, "156": 31.294400242838947, "157": 30.05306072130105, "158": 30.129579179897622, "159": 39.938115904045524, "160": 29.699871166618323, "161": 24.93905679467939, "162": 29.96919502116711, "163": 30.33582467044846, "164": 31.67416238333046, "165": 20.133695073854426, "166": 30.089811599986433, "167": 20.153582604890335, "168": 20.09561823452968, "169": 31.532949158482804, "170": 20.113660870584404, "171": 20.031984019819173, "172": 19.9404517992927, "173": 20.06373410909952, "174": 21.2732610746163, "175": 20.018892758819785, "176": 20.05270555629037, "177": 20.00829741685986, "178": 25.31695935576139, "179": 31.66483517324111, "180": 122.65784284662087, "181": 39.560225177927684, "182": 56.060901850983605, "183": 46.14172482793001, "184": 39.62048350243142, "185": 32.88583764234078, "186": 29.655736911777336, "187": 32.38496287344887, "188": 27.622398229277238, "189": 29.634791663295317, "190": 32.64930973179621, "191": 27.44525955085321, "192": 27.465623772734595, "193": 27.469606802905773, "194": 27.42328450421241, "195": 27.428806503498084, "196": 27.396496244519177, "197": 22.86063864738272, "198": 32.27960797036924, "199": 22.78367467082279, "200": 22.92558269496967, "201": 14.649169127050808, "202": 22.6697169004208, "203": 22.482938496430222, "204": 14.661570641886202, "205": 14.460102252445703, "206": 14.592622693835587, "207": 14.41098672668658, "208": 14.699683561214052, "209": 49.913987483195726, "210": 14.314743948851183, "211": 14.381846919184763, "212": 34.63548687312918, "213": 14.287547046218544, "214": 34.75303590494845, "215": 14.225288840384978, "216": 34.64810946243889, "217": 9.402051294629974, "218": 34.62028322534822, "219": 14.291835063499986, "220": 9.322866582686128, "221": 29.18694894022516, "222": 14.258115197362162, "223": 29.163650477604257, "224": 40.028300181193785, "225": 29.110906907956487, "226": 39.69153050427146, "227": 34.66331881416818, "228": 14.370370746248012, "229": 29.235617297443714, "230": 14.373938260866055, "231": 29.180728028859363, "232": 34.72674430326681, "233": 29.215343822403934, "234": 14.35052615135626, "235": 14.204794795024037, "236": 9.384302410097586, "237": 29.170018427953824, "238": 14.444540874292622, "239": 29.08034067984982, "240": 14.498089947224535, "241": 29.146420360436963, "242": 14.428705373911303, "243": 29.399769784766686, "244": 14.337464686444651, "245": 14.351724393740875, "246": 9.353003263903467, "247": 29.27167088051047, "248": 14.372940767123644, "249": 29.28284923197136, "250": 19.284180136228013, "251": 29.144885348574856, "252": 39.88648654364373, "253": 29.03779801024719, "254": 39.76215411272821, "255": 29.154061583913858, "256": 29.377155361131646, "257": 39.719963879603185, "258": 19.395221265055717, "259": 29.245990142390333, "260": 40.55273809912508, "261": 34.60371752495413, "262": 19.433255769312638, "263": 29.22358968294489, "264": 19.216952562808338, "265": 29.200445369507204, "266": 19.5243760708489, "267": 29.161641220516305, "268": 19.451130300338598, "269": 29.2931995317492, "270": 19.210690879640723, "271": 29.1908648491529, "272": 39.772342450690985, "273": 29.15384820202729, "274": 14.362211434265546, "275": 29.013152741776015, "276": 34.76391621115633, "277": 29.041395349204723, "278": 19.337278424168737, "279": 29.210826005749603, "280": 9.400553042384201, "281": 29.15716507978415, "282": 19.410449290817688, "283": 29.335160181805907, "284": 19.34024069617662, "285": 29.201904678331044, "286": 39.70831039404136, "287": 29.103950166873464, "288": 30.791379458003682, "289": 29.085799947786104, "290": 46.63613184751959, "291": 34.76413498580983, "292": 46.49090535124133, "293": 29.244742407289106, "294": 34.828306966885805, "295": 39.834359265478426, "296": 34.87119571118107, "297": 39.84374838770121, "298": 19.467264796467628, "299": 29.144961385612127, "300": 34.72518910261297, "301": 34.740010135924585, "302": 19.39391034987813, "303": 29.1218816347966, "304": 29.313799349154422, "305": 29.35867303601536, "306": 39.78531359915033, "307": 29.11237602423407, "308": 19.386312664005704, "309": 29.148241214757356, "310": 19.385178346661426, "311": 40.713257087520404, "312": 19.211522282785335, "313": 34.532736530783545, "314": 40.36124708534641, "315": 29.265217401762918, "316": 19.457449287441765, "317": 28.950017291681785, "318": 19.143528666615566, "319": 29.212290082639875, "320": 19.2956832623026, "321": 9.193108503371413, "322": 13.98611109561198, "323": 39.94429180276847, "324": 28.97141924956596, "325": 19.38971229155035, "326": 28.92163417515694, "327": 19.39306652844926, "328": 14.05226755799288, "329": 14.311413578436316, "330": 28.863125285421464, "331": 14.292541703832926, "332": 14.001863504334889, "333": 19.30731540510446, "334": 29.027157736333702, "335": 14.342631315264724, "336": 28.76958478288425, "337": 19.329252897018222, "338": 29.039137162116003, "339": 4.248644392079688, "340": 3.8545681646115533, "341": 78.5909517744581, "342": 19.3201901776586, "343": 33.857271772846616, "344": 19.343611469447787, "345": 13.816697631822088, "346": 19.172789592803372, "347": 3.941226926101614, "348": 29.157668532521217, "349": 28.706688052397062, "350": 39.68746624137211, "351": 88.96191731903781, "352": 19.251659796595757, "353": 4.000610941727457, "354": 19.360964229765194, "355": 4.016407106143183, "356": 19.375678278905415, "357": 3.969204610654918, "358": 29.25949057652888, "359": 28.91672802986247, "360": 19.37064945514129, "361": 4.039479351556368, "362": 13.900626348371896, "363": 14.060446241437855, "364": 3.994708951333174, "365": 14.113199492190768, "366": 28.68951720848188, "367": 21.173801395231315, "368": 28.8520573567314, "369": 19.080259706864062, "370": 13.870154345656847, "371": 19.14022143449852, "372": 28.956492265181193, "373": 28.943996057427203, "374": 3.9877749420557898, "375": 19.161740342011193, "376": 33.99112179028136, "377": 19.02876693914465, "378": 33.82384961388227, "379": 28.862765945201136, "380": 14.26376150641922, "381": 29.019244976814765, "382": 41.018504420240205, "383": 29.259917869757174, "384": 33.98032033505687, "385": 23.84858986778629, "386": 4.305235517224983, "387": 29.10769806708337, "388": 21.3262480218496, "389": 29.110680266748727, "390": 19.17603161111724, "391": 29.031538795935795, "392": 4.301364918630665, "393": 14.193480087738626, "394": 21.206688072259546, "395": 29.154000269865133, "396": 21.343341048003545, "397": 29.203577149131487, "398": 18.971874844547767, "399": 29.127594575022368, "400": 19.230390970124095, "401": 14.0783641454567, "402": 29.15136803191758, "403": 19.162544710501155, "404": 28.959677726216697, "405": 19.099402810585378, "406": 19.04804163308036, "407": 28.922942835235244, "408": 18.953333309960087, "409": 4.379248900907264, "410": 29.03560788964904, "411": 39.93240303030745, "412": 28.99831276958915, "413": 14.082378863517688}, "30": {"0": 24.72709913439166, "1": 29.291292576806462, "2": 36.853627277101246, "3": 39.614605481107056, "4": 25.865788279067672, "5": 31.346358616333312, "6": 31.38842231115492, "7": 23.98347009414638, "8": 33.69789683453721, "9": 24.001506394878994, "10": 24.199879808210326, "11": 23.499258230778, "12": 13.916535396235645, "13": 18.837944606121958, "14": 79.2128990734351, "15": 14.088538099178283, "16": 13.889930296975345, "17": 23.897783430523468, "18": 28.841819287016385, "19": 24.02067996262681, "20": 13.772251959719751, "21": 18.593222857818567, "22": 23.564286068577616, "23": 8.756000144455566, "24": 8.738346934081877, "25": 8.77264239311974, "26": 8.735063115473992, "27": 8.777296332159171, "28": 8.734448094958292, "29": 8.791877864169429, "30": 8.640866292932687, "31": 18.550430634064835, "32": 8.589689149608951, "33": 8.71217124881188, "34": 8.705462784492543, "35": 18.695559286414927, "36": 8.623713241233132, "37": 8.614708361309958, "38": 8.7149272778125, "39": 8.495931548923114, "40": 8.607377684940307, "41": 18.56860336737518, "42": 18.575099963988784, "43": 8.577388803798137, "44": 18.624974186689283, "45": 8.487495377259021, "46": 8.579083838123212, "47": 8.544609412299641, "48": 18.482470471831114, "49": 9.914033532083627, "50": 46.977890934137505, "51": 29.489578685951642, "52": 41.26522556083372, "53": 29.44152748334613, "54": 39.50132154955976, "55": 14.004032246526974, "56": 29.31825119674432, "57": 23.978170438516273, "58": 23.935689652078295, "59": 24.044781425483276, "60": 13.963083474180513, "61": 23.969329830739483, "62": 23.96043619145487, "63": 24.006096579004726, "64": 23.865487706750184, "65": 23.95952450873802, "66": 23.974542225292844, "67": 23.93828287766157, "68": 23.87664370647427, "69": 23.877775553035786, "70": 8.902896382396897, "71": 23.97540084190772, "72": 13.857975768801479, "73": 13.927709493757572, "74": 23.910994583389677, "75": 23.919204396771146, "76": 23.996866879105944, "77": 13.85088705034683, "78": 24.014572990254617, "79": 23.90127172230406, "80": 13.860182787796687, "81": 23.893953351417526, "82": 23.918940757498262, "83": 23.892550268957244, "84": 13.912946647728214, "85": 13.82205754585909, "86": 24.72709913439166, "87": 56.13347773744007, "88": 36.80268938655655, "89": 39.217686068054036, "90": 39.13884909445241, "91": 39.156199026428816, "92": 29.557068779760186, "93": 44.44901123522807, "94": 39.22037047244958, "95": 46.0734267399368, "96": 36.195324399130755, "97": 29.38523609494797, "98": 39.27681895084009, "99": 29.64744205763871, "100": 29.606882051897443, "101": 29.23953806095319, "102": 25.764604789673573, "103": 29.453215213821363, "104": 29.34876629100556, "105": 29.667708398536597, "106": 29.52723851801546, "107": 29.54221684413635, "108": 29.355520488760124, "109": 24.72709913439166, "110": 56.25288573907625, "111": 26.042728025724525, "112": 66.15353635377303, "113": 40.447869189870474, "114": 56.17620941248868, "115": 29.475350887718765, "116": 39.09378526692029, "117": 61.360084204796586, "118": 39.2794976846802, "119": 31.20536718044937, "120": 61.986190869735296, "121": 24.07712944243586, "122": 26.49155682216769, "123": 29.40873661224065, "124": 61.53847678003148, "125": 51.27630137570167, "126": 39.33914284111433, "127": 24.12479163951415, "128": 29.3404343107449, "129": 24.72709913439166, "130": 31.33313775810469, "131": 56.22877392239886, "132": 39.15415140796028, "133": 39.23491515317854, "134": 19.713542354621925, "135": 39.287450846904285, "136": 39.244673316227484, "137": 54.010530815124994, "138": 23.84914047010392, "139": 24.116470995651213, "140": 24.05619968547576, "141": 26.28163385644586, "142": 24.72709913439166, "143": 45.703175950705955, "144": 40.3957180946301, "145": 25.59762139635982, "146": 29.811171120108593, "147": 30.46204752661332, "148": 25.730162314535892, "149": 24.76371864293272, "150": 24.72709913439166, "151": 31.16743497689445, "152": 46.048842978821355, "153": 39.38321565869622, "154": 29.35397507283286, "155": 29.498428221891942, "156": 30.708981687836808, "157": 29.468727129067748, "158": 29.552517441271856, "159": 39.37431723112483, "160": 29.070183639351754, "161": 24.308624411682807, "162": 29.401262106614627, "163": 29.757794257337647, "164": 31.113206292706064, "165": 19.49376942697843, "166": 29.500682591760427, "167": 19.51560330910344, "168": 19.446787665440517, "169": 30.966935964265524, "170": 19.487492126647258, "171": 19.39517526654916, "172": 19.2967618116976, "173": 19.45554234536331, "174": 20.704849874787165, "175": 19.35885833310826, "176": 19.40991898634762, "177": 19.37186837018513, "178": 24.72709913439166, "179": 31.110901349512545, "180": 122.67284284662087, "181": 38.98216929415828, "182": 55.68785222468071, "183": 45.66655282683248, "184": 39.06614989349764, "185": 32.215745615874276, "186": 28.92757035939879, "187": 31.768585544961613, "188": 26.94602132942321, "189": 28.93447052106058, "190": 31.91562540917076, "191": 26.68830111031846, "192": 26.799106822510215, "193": 26.777241546463834, "194": 26.66879262040722, "195": 26.778781643141407, "196": 26.658628916301364, "197": 22.078967673740067, "198": 31.61117339411867, "199": 22.007576585377443, "200": 22.167386194475604, "201": 13.899205564845017, "202": 22.005460615681756, "203": 21.734949523232853, "204": 13.86123869582004, "205": 13.67907525956312, "206": 13.84534073686523, "207": 13.656933365484631, "208": 13.90411541287143, "209": 49.43159591542665, "210": 13.538401851088269, "211": 13.618290789448592, "212": 34.0891207832033, "213": 13.531948708279998, "214": 34.21038183957065, "215": 13.449001919154574, "216": 34.126945370461634, "217": 8.583569976006954, "218": 34.06987959575027, "219": 13.534565917553044, "220": 8.506777721192417, "221": 28.504623718200566, "222": 13.476100168801304, "223": 28.499867129606436, "224": 39.482847698413735, "225": 28.421046920902224, "226": 39.16116931029796, "227": 34.13130633141134, "228": 13.612956688581498, "229": 28.58632647723748, "230": 13.592117500600677, "231": 28.514038081448973, "232": 34.182414936022944, "233": 28.567944286918877, "234": 13.618708630386264, "235": 13.422022613376646, "236": 8.560486351121257, "237": 28.49768356846577, "238": 13.69574090065506, "239": 28.380671324690717, "240": 13.718455438764758, "241": 28.46515605736276, "242": 13.648701725554863, "243": 28.711328604658604, "244": 13.565978764934442, "245": 13.599570416024628, "246": 8.529608634819354, "247": 28.597922611763874, "248": 13.625328836435436, "249": 28.591404996845704, "250": 18.510138397592875, "251": 28.498297620865593, "252": 39.35020454629122, "253": 28.373811751081302, "254": 39.200999533284495, "255": 28.480115075259096, "256": 28.730193596168167, "257": 39.149176451587266, "258": 18.616724432587468, "259": 28.54941936027432, "260": 40.06409608284312, "261": 34.00995742915583, "262": 18.678083079512213, "263": 28.543136643274647, "264": 18.470837993413404, "265": 28.50934587160258, "266": 18.777855050465423, "267": 28.475757721160356, "268": 18.681579983502974, "269": 28.62114807530097, "270": 18.499083012511765, "271": 28.56574447257622, "272": 39.24529074364161, "273": 28.487898363333223, "274": 13.633014344233109, "275": 28.368212353989033, "276": 34.223550370625716, "277": 28.371118205651047, "278": 18.6176457480823, "279": 28.545730963300226, "280": 8.576848025941157, "281": 28.443172077044974, "282": 18.64190932390545, "283": 28.632115977371363, "284": 18.58902043222479, "285": 28.49387534819028, "286": 39.15303104705788, "287": 28.444478123462396, "288": 30.128841261300845, "289": 28.44242142615258, "290": 46.07603224677021, "291": 34.23889426616191, "292": 46.00271510581408, "293": 28.57784391461602, "294": 34.265231539158385, "295": 39.288490405823175, "296": 34.243752756754375, "297": 39.28183827602336, "298": 18.7604840308613, "299": 28.533161902665725, "300": 34.1637778090661, "301": 34.21064408602903, "302": 18.654917719170076, "303": 28.4284677509384, "304": 28.603926443388087, "305": 28.665811530430112, "306": 39.245371514749735, "307": 28.47114805079444, "308": 18.659485298252626, "309": 28.457821350495998, "310": 18.663850407210372, "311": 40.19156340151335, "312": 18.549947018991634, "313": 34.01851825302752, "314": 39.82674958962142, "315": 28.608249359024292, "316": 18.69148449814926, "317": 28.301124513668643, "318": 18.428930952695083, "319": 28.555634191769318, "320": 18.59138210935126, "321": 8.396629193386039, "322": 13.26518831133921, "323": 39.38734458922426, "324": 28.376039271640895, "325": 18.641599269631573, "326": 28.300422962549522, "327": 18.68059975935797, "328": 13.349269397070916, "329": 13.599199671467813, "330": 28.251510318572144, "331": 13.593185456944662, "332": 13.287282112435227, "333": 18.593328475476255, "334": 28.439696244083546, "335": 13.635865905741198, "336": 28.11923406488398, "337": 18.606202352128072, "338": 28.37850539298652, "339": 3.5107352941835677, "340": 3.0451616436819533, "341": 78.34814509438475, "342": 18.611807038040418, "343": 33.2904842436453, "344": 18.597457036677795, "345": 13.103339099443916, "346": 18.48256731478199, "347": 3.116259040966442, "348": 28.495924814397174, "349": 28.108814445150287, "350": 39.12555756084084, "351": 88.71590241390525, "352": 18.52768173643558, "353": 3.163557934089831, "354": 18.642838992410372, "355": 3.1983239195482422, "356": 18.616367410577688, "357": 3.138934834863953, "358": 28.580896959090637, "359": 28.337269744325503, "360": 18.67229661037431, "361": 3.2054247685323123, "362": 13.184187810994827, "363": 13.330644981036565, "364": 3.1939426029981064, "365": 13.419655843102186, "366": 28.098224664411294, "367": 20.530781069647432, "368": 28.27410621599424, "369": 18.36490136910382, "370": 13.176370484515386, "371": 18.425732778025683, "372": 28.372326338494876, "373": 28.285184740495904, "374": 3.1810856403251755, "375": 18.45710824175951, "376": 33.41237079649281, "377": 18.33538722372253, "378": 33.24088883268554, "379": 28.21657500049244, "380": 13.552537925091928, "381": 28.38542182896476, "382": 40.5496350492989, "383": 28.5974233238954, "384": 33.41427793389751, "385": 23.213534920979704, "386": 3.5165462359483426, "387": 28.45548444019979, "388": 20.67440414251358, "389": 28.463782428303983, "390": 18.47602919097603, "391": 28.383390577789505, "392": 3.4890655202625362, "393": 13.489930706394672, "394": 20.52536644505903, "395": 28.54651067136545, "396": 20.62126737567145, "397": 28.58508075534752, "398": 18.253026716056052, "399": 28.49108329892152, "400": 18.504642605237226, "401": 13.375269334074925, "402": 28.4942076407865, "403": 18.44206605773976, "404": 28.362228430955277, "405": 18.378201228648752, "406": 18.352691977574814, "407": 28.26073942479862, "408": 18.248670318088646, "409": 3.5592641579844226, "410": 28.411571643911458, "411": 39.36462195482809, "412": 28.336175557296453, "413": 13.393755779589979}, "31": {"0": -452.9947156315002, "1": -319.99528474085537, "2": -225.99569940764144, "3": -159.99609491949425, "4": -452.9948382917099, "5": -319.9958485275948, "6": -319.99583441629414, "7": -452.99510516155874, "8": -225.99630496982482, "9": -452.9950974655037, "10": -452.9952618876206, "11": -452.99586962059533, "12": -904.994601863598, "13": -639.9950473707087, "14": -13.997742356245276, "15": -904.9945666295122, "16": -904.9946605696908, "17": -452.995334638694, "18": -319.9954393104189, "19": -452.995004575945, "20": -904.994694740886, "21": -639.9954632167468, "22": -452.995564311221, "23": -1279.9941961179613, "24": -1279.9940859915034, "25": -1279.994167620587, "26": -1279.9941509084122, "27": -1279.9942700953256, "28": -1279.994325010778, "29": -1279.9942126521833, "30": -1279.994642768235, "31": -639.9954405350281, "32": -1279.9945793353156, "33": -1279.9945492505694, "34": -1279.9946184582195, "35": -639.9954165461287, "36": -1279.9946332285595, "37": -1279.9945056899005, "38": -1279.9944415388854, "39": -1279.9948749597502, "40": -1279.9944384931614, "41": -639.9957410948716, "42": -639.995536124067, "43": -1279.994700812521, "44": -639.9954760120493, "45": -1279.9949283280337, "46": -1279.9949170553043, "47": -1279.994931390551, "48": -639.9957543626741, "49": -1279.993577253204, "50": -112.99656621595797, "51": -319.99532636486725, "52": -159.99588247412007, "53": -319.9954157975256, "54": -159.99613556565484, "55": -904.9949894323323, "56": -319.99551315317615, "57": -452.995630033467, "58": -452.99557926207814, "59": -452.9956238298319, "60": -904.9949763549552, "61": -452.9956504424052, "62": -452.99563258640984, "63": -452.9956093872466, "64": -452.99570118227393, "65": -452.9955206913631, "66": -452.99557470382115, "67": -452.9956099661691, "68": -452.99558051418717, "69": -452.99567771154625, "70": -1279.9946770366448, "71": -452.99559625371955, "72": -904.9949474425779, "73": -904.9949322120586, "74": -452.99562558544324, "75": -452.9956369202898, "76": -452.9955829673483, "77": -904.9949296562547, "78": -452.9954927084294, "79": -452.9957039462218, "80": -904.9949275743505, "81": -452.9956581681143, "82": -452.995584983321, "83": -452.9956845437578, "84": -904.9950396136993, "85": -904.9950881124803, "86": -452.9947156315002, "87": -56.99711361975277, "88": -225.9957511078459, "89": -159.99596557375673, "90": -159.99601447889182, "91": -159.99620566223598, "92": -319.99526735080565, "93": -112.99648498668988, "94": -159.99629944118138, "95": -112.9961822649764, "96": -225.99570850407468, "97": -319.9952517664021, "98": -159.99605915610158, "99": -319.99523757683363, "100": -319.99526285083704, "101": -319.99533380887283, "102": -452.99487150238156, "103": -319.9955132849132, "104": -319.9954328949858, "105": -319.99526719077716, "106": -319.9952260719671, "107": -319.9954940259601, "108": -319.9954350667449, "109": -452.9947156315002, "110": -56.9970204285335, "111": -452.99471362290495, "112": -27.99765094857514, "113": -159.9963234920929, "114": -56.99702227639875, "115": -319.9953832935081, "116": -159.99607650176455, "117": -39.99713265070412, "118": -159.9961776417741, "119": -319.99531709062506, "120": -39.997183231868135, "121": -452.99536500874683, "122": -452.99472259683756, "123": -319.9954598838192, "124": -39.99695005507836, "125": -79.99682435568384, "126": -159.99612035853613, "127": -452.9952168432329, "128": -319.9955632906102, "129": -452.9947156315002, "130": -319.9952580332902, "131": -56.99683082375833, "132": -159.99599919750497, "133": -159.9962607668965, "134": -639.9943155759539, "135": -159.9963012925659, "136": -159.99612726208434, "137": -56.997206400631306, "138": -452.9955259833966, "139": -452.9952991351673, "140": -452.9954581381775, "141": -452.99532235103754, "142": -452.9947156315002, "143": -112.99603631951345, "144": -159.99589974146429, "145": -452.9948884296895, "146": -319.99529112681125, "147": -319.9953221690877, "148": -452.9950063108909, "149": -452.9949802523341, "150": -452.9947156315002, "151": -319.9952542566984, "152": -112.9961273293749, "153": -159.99610305760905, "154": -319.9954775741046, "155": -319.9954193016555, "156": -319.9955492793198, "157": -319.99528605948706, "158": -319.9952010046143, "159": -159.99619052839833, "160": -319.99554904974957, "161": -452.9951308788556, "162": -319.9953762374654, "163": -319.99535377270325, "164": -319.9953926479814, "165": -639.994806362844, "166": -319.995481269986, "167": -639.9947437750609, "168": -639.9948792813163, "169": -319.9953878853066, "170": -639.9949346321923, "171": -639.9948766864213, "172": -639.995002890912, "173": -639.9946880546413, "174": -639.9948122981993, "175": -639.9949885036626, "176": -639.9949126004465, "177": -639.9950012640433, "178": -452.9947156315002, "179": -319.99516955419176, "180": 0.0024989700043360186, "181": -159.99638833136723, "182": -56.99671033349482, "183": -112.99626361960595, "184": -159.99629463177126, "185": -319.9957680507933, "186": -319.9954078294378, "187": -319.995870661547, "188": -452.9951696429629, "189": -319.99524238467006, "190": -319.9959618739075, "191": -452.9955348388245, "192": -452.9953030989833, "193": -452.9954148367807, "194": -452.9954234963565, "195": -452.99518811021744, "196": -452.99551165395167, "197": -639.9953467881417, "198": -319.99603137911623, "199": -639.9951492113088, "200": -639.9950949277609, "201": -904.9943533405215, "202": -639.9949112329526, "203": -639.9951130260022, "204": -904.9945839346497, "205": -904.9947440788337, "206": -904.9943722335581, "207": -904.9945200029331, "208": -904.9946146894729, "209": -79.99680165074848, "210": -904.9953667080629, "211": -904.9953105659379, "212": -225.99620968859873, "213": -904.9953560619263, "214": -225.99620000966263, "215": -904.9954220148595, "216": -225.99610999576737, "217": -1279.9948133721464, "218": -225.9961412761275, "219": -904.9953273485347, "220": -1279.99472984914, "221": -319.99622206438545, "222": -904.995441317548, "223": -319.99638325472955, "224": -159.99630590474078, "225": -319.99628272407335, "226": -159.99621551273012, "227": -225.99612376199167, "228": -904.9951834622449, "229": -319.99617203395974, "230": -904.9952774263356, "231": -319.9962664240105, "232": -225.99614875972446, "233": -319.99626004522685, "234": -904.9952225903372, "235": -904.9954689387106, "236": -1279.994802885851, "237": -319.9963675559777, "238": -904.9953782391451, "239": -319.99644378891344, "240": -904.9954354058572, "241": -319.99639680129866, "242": -904.9953875830745, "243": -319.9962804048878, "244": -904.9953792194531, "245": -904.9953113289588, "246": -1279.9949017947613, "247": -319.99634953310334, "248": -904.995117923354, "249": -319.9962034551865, "250": -639.9953036446748, "251": -319.99635467388526, "252": -159.99630999483162, "253": -319.9962145761068, "254": -159.9961334153137, "255": -319.99638982613425, "256": -319.9959770946787, "257": -159.99622085688546, "258": -639.9956331803619, "259": -319.9963596507538, "260": -159.9962015280863, "261": -225.99617181422292, "262": -639.9956013668009, "263": -319.99623919596235, "264": -639.9956231243347, "265": -319.9963487606827, "266": -639.9951935960763, "267": -319.9964444989823, "268": -639.995346914465, "269": -319.9960518899206, "270": -639.9955256040579, "271": -319.99629328352677, "272": -159.99632247387092, "273": -319.99638542722045, "274": -904.9951404919874, "275": -319.9962205444953, "276": -225.99604023244672, "277": -319.99643677066956, "278": -639.9954518984332, "279": -319.9963637927396, "280": -1279.994828530299, "281": -319.99639626007837, "282": -639.9956122788121, "283": -319.99631628202326, "284": -639.9955173457345, "285": -319.99641714272366, "286": -159.99611725293144, "287": -319.99628523476804, "288": -319.9963258301099, "289": -319.996184786446, "290": -112.99644576497137, "291": -225.99610647369994, "292": -112.99635430132993, "293": -319.99628261244015, "294": -225.99594862519882, "295": -159.99633244852797, "296": -225.99597542739, "297": -159.9961389036608, "298": -639.9951535698223, "299": -319.9962850926146, "300": -225.996196554832, "301": -225.99608098592293, "302": -639.9952510842544, "303": -319.9962557523855, "304": -319.9962498406712, "305": -319.99616783716857, "306": -159.99632502796743, "307": -319.9961745297345, "308": -639.9952872765144, "309": -319.9964178195997, "310": -639.9952999629328, "311": -159.99626910459978, "312": -639.9954587387679, "313": -225.99614977413515, "314": -159.99591566489434, "315": -319.996278459412, "316": -639.9953689071941, "317": -319.9962468757164, "318": -639.9954879516545, "319": -319.99606753130973, "320": -639.9952065535231, "321": -1279.9949273247812, "322": -904.9955585162293, "323": -159.99611345477066, "324": -319.99638782373785, "325": -639.9955548248063, "326": -319.9964456832588, "327": -639.9955038385194, "328": -904.9953893757506, "329": -904.9951375509175, "330": -319.99646205631205, "331": -904.9950681729529, "332": -904.9955148863711, "333": -639.9955556419161, "334": -319.99631450858533, "335": -904.9950829003228, "336": -319.99652835655695, "337": -639.9955391404076, "338": -319.9962659023801, "339": -1809.994169193649, "340": -1809.9950614052411, "341": -13.997808679246397, "342": -639.9954139522156, "343": -225.9966200307015, "344": -639.9955202036496, "345": -904.9956079450925, "346": -639.9955203900033, "347": -1809.9949666841824, "348": -319.9961996625458, "349": -319.9965062811328, "350": -159.99636479617618, "351": -9.997718804392814, "352": -639.9955999206729, "353": -1809.9951661375856, "354": -639.9953890097216, "355": -1809.9949428859559, "356": -639.995438901643, "357": -1809.994990441614, "358": -319.99611984649033, "359": -319.9963803122997, "360": -639.9954216678885, "361": -1809.9949806610105, "362": -904.9955916559902, "363": -904.9955215315292, "364": -1809.9947370857121, "365": -904.9954249143016, "366": -319.996426464576, "367": -639.995541367654, "368": -319.99642674277595, "369": -639.9956001778941, "370": -904.9955112974128, "371": -639.9955776878911, "372": -319.996418241842, "373": -319.9963433225138, "374": -1809.9946885922782, "375": -639.995456570065, "376": -225.99655776202405, "377": -639.9954340128555, "378": -225.9966656108503, "379": -319.9963266326163, "380": -904.9954039352999, "381": -319.99626664850905, "382": -159.99613100936946, "383": -319.99625378070965, "384": -225.9966185807638, "385": -452.99602219194804, "386": -1809.9945726944882, "387": -319.9963437694827, "388": -639.995418152564, "389": -319.9962921546936, "390": -639.9954840483163, "391": -319.99636041880274, "392": -1809.9946386149566, "393": -904.9954347966933, "394": -639.9955220653757, "395": -319.99618618885796, "396": -639.9955031250074, "397": -319.9962263286028, "398": -639.9955648848684, "399": -319.9963434660529, "400": -639.9955372333834, "401": -904.9953910567672, "402": -319.9962895052227, "403": -639.9955025948894, "404": -319.9963599599068, "405": -639.9954645166265, "406": -639.9955535851702, "407": -319.9963646154736, "408": -639.9955691404582, "409": -1809.9946556252735, "410": -319.9962295457816, "411": -159.99621491360583, "412": -319.99634037695256, "413": -904.9952910059048}, "32": {"0": 4.5457718512250995, "1": 13.43422511282115, "2": 13.193870196862061, "3": 9.14798898841034, "4": 10.915823796931187, "5": 3.0023626792815556, "6": 1.5447171678601561, "7": 25.45408912355441, "8": 20.07366216053589, "9": 17.346059422134545, "10": 7.892424779406749, "11": 0.5076466726743153, "12": 14.218737456334072, "13": 28.531303384642783, "14": 8.299176179549685, "15": 3.5607982251828085, "16": 10.635409417485889, "17": 15.898840860185906, "18": 3.6801696913789583, "19": 16.844363190970036, "20": 10.63514281280072, "21": 17.247368021190997, "22": 10.077579953793446, "23": 18.770118560817185, "24": 26.126771895926474, "25": 22.9853105597428, "26": 28.15829321585887, "27": 20.28412516542336, "28": 17.43756355756567, "29": 23.601116449921147, "30": 3.359113334873987, "31": 27.553998619138135, "32": 12.23663515941049, "33": 7.653660731098922, "34": 0.7946826507979593, "35": 17.941829318495103, "36": 14.17902035789436, "37": 11.98761721900241, "38": 20.985789818581672, "39": 11.70932392026684, "40": 23.39327089517706, "41": 15.262930652717479, "42": 18.915648484202535, "43": 12.635384950721532, "44": 21.639991419117305, "45": 7.354202850088236, "46": 0.3727622470139334, "47": 5.804160490524547, "48": 10.687127953383476, "49": 3.500639772232483, "50": 1.3518747161883173, "51": 13.456764111906374, "52": 19.71061283198286, "53": 9.524936740754526, "54": 6.144832880392413, "55": 0.48718531975303014, "56": 1.4693793286319745, "57": -0.30942967270600596, "58": 0.7146944515016096, "59": 0.009655333401260069, "60": 0.3451545310472016, "61": -0.32075726142566774, "62": 3.2962404763678457, "63": -0.1398197127764971, "64": -0.20953268955569504, "65": 3.2687700412288545, "66": 2.1655178831356148, "67": 0.4939293311138741, "68": 1.2618320982490951, "69": -0.3123437478595441, "70": 2.4840252162566916, "71": -0.3188356166241257, "72": 4.348886621432924, "73": 1.0387675992535836, "74": -0.319863546959137, "75": 0.9581869804432315, "76": -0.17669618519477484, "77": 2.849622437148823, "78": 1.2053174307483512, "79": 0.05962158642855869, "80": 6.587483322909698, "81": -0.28874985294107536, "82": 0.6743958645418824, "83": -0.2353278165388084, "84": 0.5467317152570244, "85": -0.1473210342751219, "86": 4.5457718512250995, "87": 0.9264759702292173, "88": 2.615272040394345, "89": 13.646407095939605, "90": 17.98732647495418, "91": 2.899287409464447, "92": 10.522110093207907, "93": 0.9370532501119082, "94": 7.14377219589895, "95": 4.442269798751044, "96": 3.1956573583956174, "97": 22.97429617459884, "98": 15.13833636483075, "99": 12.821432353132442, "100": 14.784125608590287, "101": 19.822296520043164, "102": 6.133207843272191, "103": 0.3848728182866442, "104": 8.131924924431468, "105": 10.171667679599162, "106": 17.505701569906368, "107": 0.7418016351113816, "108": 3.403747058993035, "109": 4.5457718512250995, "110": 0.5634188535131389, "111": 4.75801843282996, "112": 3.6739439113955292, "113": 3.2212876551039127, "114": 2.6286394490246794, "115": 11.018447541571405, "116": 15.649721041461587, "117": 6.243407246950767, "118": 11.996746864698904, "119": 10.975285856155358, "120": 2.6262016193586897, "121": 9.410894501089032, "122": 16.965356831063453, "123": 6.855353744841146, "124": 19.260502348281488, "125": 10.135362882713407, "126": 11.574994618279185, "127": 9.076057536417167, "128": 1.999129832670322, "129": 4.5457718512250995, "130": 2.833833450621171, "131": 11.28653680827364, "132": 23.694995968052424, "133": 8.812352957687494, "134": 7.003125107081639, "135": 2.836792875006978, "136": 15.011517552146103, "137": -0.12222177592182226, "138": 3.196786151368966, "139": 10.468885214206402, "140": 2.611386932032099, "141": 11.26363172052408, "142": 4.5457718512250995, "143": 18.12995607851343, "144": 12.28087813640951, "145": 3.944840564121641, "146": 2.853767537335016, "147": 8.504249025841407, "148": 7.617126828559734, "149": 3.583166183866008, "150": 4.5457718512250995, "151": 5.2131385170054045, "152": 14.385382468291601, "153": 14.198093524944326, "154": 15.118940854124386, "155": 5.851249319926817, "156": 1.275297924536246, "157": 12.009278558243114, "158": 18.710602073851568, "159": 4.2627480989149715, "160": 3.8285606379430255, "161": 13.811802937088867, "162": 10.055427199124242, "163": 5.0901952903854015, "164": 4.32021801185039, "165": 4.324762725353518, "166": 0.587004024799908, "167": 6.899742613736301, "168": 1.2802242647252098, "169": 3.5033331315985263, "170": 2.229326722543874, "171": 2.1621579844263072, "172": 2.0934968325332894, "173": 10.105186301748882, "174": 5.671710444472375, "175": 1.980187103608114, "176": 2.4335227747801227, "177": -0.16450840793503382, "178": 4.5457718512250995, "179": 4.256561103227966, "180": 300.0, "181": 1.9210696701181276, "182": 10.546413412473848, "183": 9.579990641138664, "184": 1.146785726871597, "185": 7.021407484519429, "186": 19.377683017281743, "187": 24.838681749155782, "188": 7.135998573455301, "189": 16.89084391888611, "190": 16.486444825257593, "191": 8.591115633504733, "192": 10.672642763897217, "193": 11.597469405014195, "194": 9.013548378718411, "195": 11.542999892861, "196": 13.47022531406933, "197": 21.335825204356482, "198": 17.63774242744347, "199": 29.994596748118692, "200": 29.83865973050083, "201": 18.929695489852485, "202": 34.56396561733498, "203": 27.506500528382407, "204": 9.599475889797851, "205": 7.523439493048468, "206": 21.372013140698826, "207": 26.083875903872475, "208": 11.374834704544117, "209": 3.1361837048284453, "210": 23.41439925892119, "211": 22.8395658745326, "212": 8.325211349869088, "213": 22.44419247082544, "214": 8.69423790609856, "215": 23.266606476084092, "216": 12.349479353767402, "217": 3.7032485577628727, "218": 11.677488677355889, "219": 21.98917334585888, "220": 3.8230474444953217, "221": 18.50071151795897, "222": 20.89095767454522, "223": 4.936984927577036, "224": 1.0970791954306, "225": 17.694083062704117, "226": 3.7334216231828243, "227": 11.428536042990409, "228": 29.497524862799445, "229": 19.383921831266406, "230": 28.70788896720579, "231": 12.735721263906864, "232": 11.741881288766887, "233": 17.275686000612094, "234": 25.64707501286278, "235": 22.95944888296969, "236": 3.0629805247775996, "237": 14.644569497652707, "238": 17.532950288697247, "239": 13.34242737648199, "240": 15.485531906047115, "241": 11.14543192157376, "242": 20.61387386797564, "243": 16.564579322929607, "244": 22.215825284811064, "245": 13.628660498998428, "246": 2.406754863986674, "247": 13.224079322612948, "248": 32.82991614820682, "249": 18.12760333990485, "250": 18.329333725583112, "251": 9.258557622940753, "252": 1.4591186786759804, "253": 19.74409360947518, "254": 13.217753458679535, "255": 11.818836133584593, "256": 26.711588655565365, "257": 8.954957590026446, "258": 7.793419829104046, "259": 15.483946323409116, "260": 9.321901513614534, "261": 12.259835124740835, "262": 18.47949566499848, "263": 22.40692569961569, "264": 24.79174141356794, "265": 12.657839682971762, "266": 35.19923533389474, "267": 4.484964772810656, "268": 31.292683322468523, "269": 27.93174813837, "270": 25.590983330603194, "271": 14.283791531096341, "272": 2.01037379585898, "273": 15.6979656622392, "274": 29.055316281431313, "275": 19.647764862540892, "276": 15.447471366771175, "277": 11.408551402580226, "278": 26.280763458624975, "279": 7.807474374915088, "280": 2.4655139932016557, "281": 14.914942818890824, "282": 17.105345145570908, "283": 13.139026361471007, "284": 19.237841671873653, "285": 12.448359367393383, "286": 14.160773169330442, "287": 16.85761448883804, "288": 15.909932269749861, "289": 20.122956556319473, "290": 9.872808060339382, "291": 11.97230427812704, "292": 1.8224604720993824, "293": 13.802409464084445, "294": 19.677754215564562, "295": 2.97782308973633, "296": 20.301350017546625, "297": 8.454805341029141, "298": 32.36771945604341, "299": 10.950612813815901, "300": 7.779869592243573, "301": 14.458948882713429, "302": 27.023895592903962, "303": 19.706651478942387, "304": 19.83421744605409, "305": 22.09673623753215, "306": -0.021335669635493618, "307": 21.225876390611504, "308": 31.83295046871899, "309": 11.816985781782416, "310": 26.902781094528663, "311": 8.215935501339823, "312": 26.22169868605681, "313": 11.349271774008354, "314": 16.85073395749759, "315": 13.443015780599229, "316": 25.989958055686593, "317": 15.43429541826967, "318": 15.321271728533127, "319": 22.264809999910206, "320": 28.26608405374657, "321": 2.865276895667913, "322": 18.096206416630928, "323": 10.812025055317608, "324": 13.904790526714635, "325": 19.915383433625763, "326": 12.491737854188123, "327": 24.773784744805198, "328": 24.01397298218533, "329": 28.190244395032323, "330": 11.840691515048118, "331": 31.054442833592322, "332": 21.062332477244524, "333": 24.69864894319425, "334": 15.30160717606027, "335": 30.566243269327806, "336": 9.829134313367303, "337": 24.587144948872865, "338": 19.987144167163045, "339": 33.881452865547864, "340": 7.074223577908165, "341": 4.90517149926898, "342": 24.199539727726332, "343": 0.6256781790526228, "344": 22.418379735188026, "345": 22.45237345434786, "346": 25.446579320940387, "347": 16.525957972335718, "348": 13.388599757763046, "349": 7.235151501347598, "350": 2.637867301659053, "351": 0.4767280081137468, "352": 15.50303109051826, "353": 4.871362563268816, "354": 26.6483406004151, "355": 18.806198684109084, "356": 26.47014289820342, "357": 17.630618248595503, "358": 17.762736801083516, "359": 11.026820388568854, "360": 23.5715314470076, "361": 13.252297915454768, "362": 21.496942934491628, "363": 13.13389538202171, "364": 21.513540635295996, "365": 26.761261418592284, "366": 12.50194148200186, "367": 23.28802714018611, "368": 10.570528326565928, "369": 21.34288755438194, "370": 25.216824617886832, "371": 26.86783161251971, "372": 11.457435522252082, "373": 19.41739114758862, "374": 34.451769730747515, "375": 24.670263985996062, "376": 8.648891481732328, "377": 22.105392055391242, "378": 1.3393699496095213, "379": 19.29750310444649, "380": 17.386571404444915, "381": 17.32276148029642, "382": 14.147253788987797, "383": 13.496351129918558, "384": 4.559317386322091, "385": 26.067871554672223, "386": 22.227857536075078, "387": 14.603242085927246, "388": 11.519106164282995, "389": 16.772300993641345, "390": 25.271394592236334, "391": 17.212817479923817, "392": 17.344058880037142, "393": 18.890668259016092, "394": 24.69787701974552, "395": 16.420386412754382, "396": 28.311564084613366, "397": 17.39835012928895, "398": 23.4081008658442, "399": 10.699131747446874, "400": 28.25066125726542, "401": 22.084970924200377, "402": 18.098500808369288, "403": 21.156436051409685, "404": 13.754610126005986, "405": 34.29183257935356, "406": 30.140279293120688, "407": 19.130655426714668, "408": 23.224937219715194, "409": 21.710424714102135, "410": 14.451129089982038, "411": 7.800258076135953, "412": 14.81667474736593, "413": 23.763637827796476}, "33": {"0": -362.79958073019696, "1": 9.677207688312016, "2": -125.6998858653839, "3": -38.92053622841741, "4": -355.17756497592626, "5": -279.02000135453716, "6": -261.8891770330704, "7": -294.09475081556343, "8": -83.5681434986262, "9": -235.02503087482393, "10": -344.62973138147856, "11": -437.6634511887279, "12": -713.3616534337473, "13": -396.7667911741197, "14": 102.7625675167154, "15": -757.0825575532771, "16": -801.7639644726644, "17": -346.67771323065887, "18": -210.7601929856566, "19": -314.7383876673231, "20": -806.4569092471936, "21": -554.7857194607539, "22": -377.3700280171232, "23": -1095.31300232605, "24": -1075.8779184478224, "25": -1032.3882981671338, "26": -1132.629122256051, "27": -1034.1773983614669, "28": -1069.5087777495546, "29": -1131.047556543316, "30": -1201.226363726139, "31": -479.34574874654254, "32": -1143.1608343378555, "33": -1203.8112584072292, "34": -1228.9734908570447, "35": -486.599672747639, "36": -1099.3334658778901, "37": -1195.1023149065454, "38": -1148.4008622868803, "39": -1171.2931803305362, "40": -1156.7817583426147, "41": -500.1330987153933, "42": -488.0818440826714, "43": -1147.5169935436963, "44": -450.69501701888396, "45": -1160.5672457458484, "46": -1252.1372941544516, "47": -1176.5319821508451, "48": -593.0775532693699, "49": -1214.2298956362292, "50": -86.70403978788008, "51": -179.08286924453387, "52": -50.399782390839775, "53": -226.49254129022108, "54": -63.575313647405444, "55": -885.6773209764274, "56": -209.9679241502656, "57": -441.4267275197261, "58": -440.2152443457344, "59": -441.4088802543623, "60": -892.3602984550903, "61": -436.6914487072993, "62": -432.20036281788805, "63": -441.5192341083656, "64": -430.65406124133483, "65": -414.26859364340174, "66": -435.0495123486402, "67": -440.3309047389994, "68": -427.194697551623, "69": -441.1255821044282, "70": -1238.294320219187, "71": -436.4929489434778, "72": -883.3114578033798, "73": -880.0339294196391, "74": -435.8458209059977, "75": -437.75290687300685, "76": -440.6067054009882, "77": -885.8854445557743, "78": -435.98762968550693, "79": -442.1421671839739, "80": -868.6780332238104, "81": -441.9603904356245, "82": -438.8937351394327, "83": -442.1202272752521, "84": -887.6970830908965, "85": -891.6029468378377, "86": -362.79958073019696, "87": -38.24956933560576, "88": -166.72937550322814, "89": -49.09232962987246, "90": -39.845812418993745, "91": -85.95273536759042, "92": -182.03844301392337, "93": -77.97835744698637, "94": -95.44793391547488, "95": -16.473745043806332, "96": -154.28149279424792, "97": -84.32392046695544, "98": -83.19307722943626, "99": -181.11211717894383, "100": -172.23408992674476, "101": -148.0486807904012, "102": -328.29613352356955, "103": -260.6247194340232, "104": -242.63328455712062, "105": -156.1179434228655, "106": -153.22084452795616, "107": -226.2634634689847, "108": -235.62662698630868, "109": -362.79958073019696, "110": -20.83952188964981, "111": -334.8847076869498, "112": -1.140145229322421, "113": -120.82360513309126, "114": -12.195527105845848, "115": -199.007623345016, "116": -75.78337815771769, "117": 25.64180638150267, "118": -83.1710812573588, "119": -214.49215254730882, "120": -19.553670371534142, "121": -337.6650059113453, "122": -407.8220939424658, "123": -267.5295039776203, "124": 96.17060453927299, "125": -27.105270999298757, "126": -70.74657516213037, "127": -316.3225593118643, "128": -289.1581461016064, "129": -362.79958073019696, "130": -247.22683690078858, "131": 20.644981187944392, "132": -58.29746076464935, "133": -27.81050326236428, "134": -512.0503660568932, "135": -123.42421602651311, "136": -21.819523627307504, "137": -34.450494171147845, "138": -424.46447300156785, "139": -341.4460247554001, "140": -426.0975074365929, "141": -336.3413088906872, "142": -362.79958073019696, "143": -15.913052067076073, "144": -17.052858679405198, "145": -363.90707744929824, "146": -207.05293210444802, "147": -228.37436815307439, "148": -386.3505035568121, "149": -356.11943887390174, "150": -362.79958073019696, "151": -290.79848481320806, "152": -22.20411054921688, "153": -60.59318701048943, "154": -194.35004271580723, "155": -242.19944166166664, "156": -288.172974004971, "157": -207.6193932116956, "158": -162.1552752651681, "159": -86.89405336839586, "160": -242.65078902858357, "161": -363.6552753660168, "162": -135.81343609382344, "163": -231.73767226985038, "164": -264.54460847648176, "165": -558.3448215323634, "166": -274.8130911306456, "167": -549.1332171852089, "168": -565.2707119836499, "169": -279.31993283383656, "170": -586.4071271511496, "171": -582.2375376512698, "172": -553.9950360152802, "173": -544.7742682633888, "174": -557.8334797150987, "175": -582.6645354695403, "176": -580.8304821677035, "177": -609.0420547980896, "178": -362.79958073019696, "179": -175.78734870647747, "180": 500239.78952727985, "181": -108.29048428279182, "182": 22.955727521443947, "183": -40.176429328850354, "184": -126.21564613472202, "185": -262.47076379793606, "186": -99.14810255309123, "187": -93.35738054901702, "188": -242.90906958171612, "189": -56.97582656200551, "190": -152.24748739823198, "191": -329.4517629986994, "192": -307.6343794886984, "193": -283.68567517326437, "194": -325.63887436163765, "195": -265.4974683814237, "196": -253.75437125700964, "197": -485.13866419918634, "198": -260.1614112510807, "199": -442.0100826584528, "200": -398.83227526548177, "201": -660.5317295347437, "202": -407.1292405117126, "203": -510.01751318478864, "204": -674.767377101641, "205": -722.0979307343168, "206": -678.4046625600142, "207": -621.9158201078483, "208": -753.9064766168669, "209": -34.056876449531586, "210": -737.6468811769903, "211": -717.9044828816391, "212": -164.01890128052585, "213": -711.566022768452, "214": -155.49963687716092, "215": -681.9719370936944, "216": -146.78158228506612, "217": -1129.6347184362558, "218": -150.87352947693162, "219": -767.3193015936989, "220": -1134.1697538536353, "221": -207.2119067764372, "222": -751.6366987782286, "223": -223.1824283981178, "224": -106.89614796029075, "225": -209.38234745484695, "226": -100.35913342040257, "227": -143.6212959505509, "228": -702.5054064901396, "229": -161.38112457099427, "230": -685.7456653624174, "231": -194.25645756548926, "232": -155.97953993085846, "233": -157.93583488839914, "234": -682.0854829246932, "235": -703.1630694640706, "236": -1149.6852357409143, "237": -219.5535139740865, "238": -726.6441560516352, "239": -220.61333917888234, "240": -737.2794156719433, "241": -184.83382218942123, "242": -726.8727408403059, "243": -198.41904616166602, "244": -675.0088701839982, "245": -736.7926625132159, "246": -1171.6243635012843, "247": -209.16820303606085, "248": -697.1586804755215, "249": -195.11159127865187, "250": -437.3375290715319, "251": -232.27243964462374, "252": -136.596005605692, "253": -156.3616305517696, "254": -65.91083835622064, "255": -241.49924560544451, "256": -108.18919731434046, "257": -90.9797073829365, "258": -535.6334859404944, "259": -175.41855583545916, "260": -88.00899211174995, "261": -122.95071200679709, "262": -485.9585361156321, "263": -170.84325329569305, "264": -435.09552234668, "265": -208.16668851898223, "266": -397.6136999687726, "267": -235.3597876008773, "268": -454.6385476915489, "269": -164.8471327539168, "270": -461.74700934976113, "271": -156.25234641806497, "272": -119.11898294066745, "273": -238.02840315906175, "274": -701.8798897003393, "275": -211.01444847063775, "276": -111.21312482641954, "277": -253.63002686173573, "278": -450.1692457094639, "279": -212.21898180390488, "280": -1158.16802610649, "281": -218.46593522093437, "282": -476.65671049568516, "283": -197.09013520652258, "284": -490.5920491179262, "285": -212.52165595686813, "286": -72.84803009083814, "287": -208.34794908407997, "288": -138.33591491119378, "289": -214.7310202281963, "290": -64.61852729754365, "291": -146.41885669607737, "292": -34.645011548298285, "293": -189.77462185954533, "294": -108.04625373415844, "295": -122.94681402164562, "296": -83.72860308905743, "297": -81.9060551751569, "298": -485.13006880477474, "299": -242.1763474650141, "300": -115.44924236516164, "301": -136.46154953140137, "302": -429.4594685268522, "303": -185.98331582953915, "304": -190.2186905973998, "305": -111.18866589672251, "306": -138.80736017395773, "307": -200.76684062775206, "308": -413.0142694288245, "309": -191.99448945180484, "310": -464.69734694382714, "311": -105.74047405554097, "312": -438.59125822565, "313": -148.81713157214836, "314": 3.930181142572522, "315": -176.30834396237432, "316": -428.50210579233413, "317": -198.6707688015486, "318": -491.85190487530093, "319": -172.194667414224, "320": -439.7792370107311, "321": -1178.571362402718, "322": -747.2589885557163, "323": -58.95349990330866, "324": -238.3515030102698, "325": -458.2370538927724, "326": -240.7380976227722, "327": -455.3608146756516, "328": -726.512742824318, "329": -683.6302070019306, "330": -253.17322361162655, "331": -649.2428300846937, "332": -746.8006912138937, "333": -450.19828848019586, "334": -213.93189491461467, "335": -656.8333722978552, "336": -269.9222520008391, "337": -439.06353558090996, "338": -145.8161501113591, "339": -1585.1664575911796, "340": -1673.0944406867593, "341": 75.97279352646245, "342": -458.20101837595024, "343": -212.83337888459502, "344": -472.57860805416937, "345": -762.4063218416437, "346": -483.7522701513823, "347": -1704.2184068961794, "348": -169.5288930127508, "349": -277.7561143518068, "350": -106.98959320214107, "351": 20.263125911182684, "352": -521.2592824829637, "353": -1761.9420695522879, "354": -433.7611083301281, "355": -1670.5795042709833, "356": -442.470853785337, "357": -1704.780921276012, "358": -116.45906711275782, "359": -258.4239498706545, "360": -484.8908678783322, "361": -1685.3861424417887, "362": -773.6868300085459, "363": -734.57065948198, "364": -1689.065236075832, "365": -690.1132222495944, "366": -253.40748083913482, "367": -475.6816737606055, "368": -261.59806927919306, "369": -475.1277775477778, "370": -742.2812472293143, "371": -446.7539236511424, "372": -259.5466206074559, "373": -219.29680543277325, "374": -1613.576013691553, "375": -466.6131267607255, "376": -177.15414832258267, "377": -487.82611248549597, "378": -211.34248987208508, "379": -191.1233706713362, "380": -752.4096004046094, "381": -220.95205006099556, "382": -49.47016614141242, "383": -195.3045580639524, "384": -201.5083814596276, "385": -281.5568793428152, "386": -1646.3188928411219, "387": -185.75675642025374, "388": -449.16162167042734, "389": -225.11593486254185, "390": -448.26176876660384, "391": -228.50585187550993, "392": -1723.7820066205609, "393": -753.8526014495717, "394": -479.17049677150715, "395": -216.63900272435106, "396": -434.41914779913157, "397": -166.2334752324665, "398": -477.9730716133922, "399": -180.32397913106263, "400": -455.0537034664463, "401": -712.8231217779271, "402": -201.40469880111885, "403": -491.41867067161996, "404": -244.547233544978, "405": -462.00906012813374, "406": -427.11306971507304, "407": -225.87981809110795, "408": -498.35295690558763, "409": -1646.5971267807936, "410": -212.93364014841575, "411": -79.26682293202197, "412": -231.4745831729517, "413": -719.8279784574722}, "34": {"0": -444.3839514917259, "1": -9.99451182886638, "2": -223.74681827131263, "3": -156.57287729271576, "4": -445.56927125354525, "5": -319.33996086999906, "6": -319.7685135370772, "7": -443.7421993791311, "8": -222.27502949790826, "9": -445.9243497979101, "10": -450.145183592298, "11": -452.9043390709493, "12": -898.6444180001178, "13": -633.3363623304028, "14": -11.040630619528507, "15": -901.0907015789545, "16": -899.7289058025887, "17": -445.52834416147766, "18": -313.7473964211862, "19": -446.57113683471385, "20": -899.9178415204791, "21": -634.8338753724851, "22": -448.5136822500272, "23": -1273.5183942782758, "24": -1267.9278318009608, "25": -1271.4619669676533, "26": -1268.6066891233488, "27": -1272.619326471549, "28": -1274.83939029739, "29": -1271.1621714399482, "30": -1278.3136822890535, "31": -632.6399061611073, "32": -1276.2329871550066, "33": -1277.5347155921581, "34": -1278.4768185983887, "35": -637.0975431434911, "36": -1275.700863535076, "37": -1276.3661168495462, "38": -1272.7795689020713, "39": -1275.665489250534, "40": -1271.602117245318, "41": -638.8246661749275, "42": -637.4251084862635, "43": -1277.127162475111, "44": -636.8176508045008, "45": -1278.1562802595122, "46": -1279.4864722524098, "47": -1278.4111674812705, "48": -637.6314523961067, "49": -1272.909000643088, "50": -112.81330379022299, "51": -315.8897962070761, "52": -152.66915308564933, "53": -316.7918864082439, "54": -157.1273326878543, "55": -904.3869307002101, "56": -317.9951181345982, "57": -452.8646794116914, "58": -452.04551626698066, "59": -452.1828902447794, "60": -904.6076749533722, "61": -452.6627975770836, "62": -449.89399130510407, "63": -452.4433769026228, "64": -452.8382914997868, "65": -451.9093168239375, "66": -450.8754569739016, "67": -452.46436623765703, "68": -452.41010455511815, "69": -452.66535698045374, "70": -1278.2474318771704, "71": -452.60816900871947, "72": -902.432242544996, "73": -904.4168277437738, "74": -452.64570589250013, "75": -452.6987172266023, "76": -452.34471410356133, "77": -903.0161410474838, "78": -451.2920287535209, "79": -452.0115522848695, "80": -900.5367523885915, "81": -452.6866804191078, "82": -451.58031440647704, "83": -452.35096799993147, "84": -904.7462196491094, "85": -904.8355181836483, "86": -444.3839514917259, "87": -56.766488991649766, "88": -221.75358119399218, "89": -154.55138252322905, "90": -152.05337584981933, "91": -157.40367250703895, "92": -316.65947222338804, "93": -111.92531872334455, "94": -157.3550492358575, "95": -109.33190731654027, "96": -223.0173101794829, "97": -311.7288393646003, "98": -153.72876466040574, "99": -316.3440089056079, "100": -314.9417522542106, "101": -311.9937736620356, "102": -449.42081938032453, "103": -319.0893506407725, "104": -317.8501098946618, "105": -316.10418750305917, "106": -311.9215570411834, "107": -318.520986179491, "108": -318.5421757122822, "109": -444.3839514917259, "110": -56.793590277062144, "111": -446.8566517739036, "112": -25.448870834762673, "113": -158.31619230458466, "114": -56.603897933656505, "115": -316.5384286740774, "116": -151.49145772979506, "117": -38.85605311870745, "118": -154.95879619047517, "119": -318.14583029815157, "120": -39.450918952563825, "121": -449.70266537916615, "122": -442.42418737003186, "123": -318.0827944600461, "124": -31.865761604786027, "125": -75.64870068599247, "126": -154.41269760044537, "127": -449.9009332985416, "128": -319.481492145133, "129": -444.3839514917259, "130": -317.38398378171763, "131": -52.95921033792347, "132": -148.39625995384682, "133": -156.78962313699896, "134": -633.1694755648041, "135": -158.40780192923103, "136": -154.33873036558273, "137": -56.91923692773821, "138": -451.96099853154334, "139": -450.14516099750773, "140": -451.77115440462666, "141": -447.6240157734845, "142": -444.3839514917259, "143": -103.83919970985006, "144": -158.00612200981277, "145": -446.48614758045784, "146": -318.16337709682483, "147": -315.93633917213265, "148": -450.99693133531594, "149": -449.4956906283656, "150": -444.3839514917259, "151": -318.0440675653029, "152": -106.05988078653147, "153": -155.19786463768105, "154": -314.4255745261956, "155": -318.27510312144375, "156": -318.526228471643, "157": -315.1535270792335, "158": -312.18155682528254, "159": -157.42340316569954, "160": -318.57050011269484, "161": -447.43811468303596, "162": -315.7841696200535, "163": -318.26736979182465, "164": -317.8327863028978, "165": -638.0067217082612, "166": -318.69479592886813, "167": -636.1922790594339, "168": -638.5441205486882, "169": -318.57602231575686, "170": -638.1922847156492, "171": -638.2387099147148, "172": -639.425365651794, "173": -633.8683205096374, "174": -637.7666685697428, "175": -639.1787609983459, "176": -638.5149542218549, "177": -639.4109283067538, "178": -444.3839514917259, "179": -315.6923378772858, "180": 1000239.7895272798, "181": -158.1142597566975, "182": -52.89254580222749, "183": -107.64060927465702, "184": -158.25896148710868, "185": -312.98056838747914, "186": -308.5411321899591, "187": -319.4059295913766, "188": -443.7329893934696, "189": -304.2031404459948, "190": -319.7269157267672, "191": -451.83112602713584, "192": -448.08426082969913, "193": -451.39978193023666, "194": -450.23253565678175, "195": -443.4870241810944, "196": -452.37910784700415, "197": -639.4335047047376, "198": -319.9171610371894, "199": -635.9344151749768, "200": -636.869394557655, "201": -894.3340687811399, "202": -633.2003904777711, "203": -637.0233153993869, "204": -898.9048900601105, "205": -901.1693785667553, "206": -892.849895422801, "207": -890.6353866990295, "208": -899.5603545974382, "209": -78.77360898771879, "210": -898.4899956994644, "211": -901.6534523107442, "212": -223.95264959513884, "213": -901.8286672472263, "214": -223.9636272518915, "215": -901.83760952766, "216": -221.94480951029144, "217": -1274.7701597736782, "218": -221.8410048617793, "219": -898.5371887673336, "220": -1273.0562119482163, "221": -316.304892037638, "222": -901.1111023899157, "223": -318.63893594621004, "224": -159.1246135930918, "225": -316.22963916164673, "226": -157.85485023898883, "227": -223.270508824525, "228": -897.2503748170905, "229": -315.56481182373324, "230": -898.3685177872791, "231": -317.4433981188387, "232": -222.97357498899805, "233": -317.0468818843875, "234": -900.7665260084283, "235": -902.2076351803944, "236": -1275.2255440467663, "237": -317.1040634725227, "238": -903.51301883815, "239": -317.0201648046524, "240": -904.096846070952, "241": -318.36448326664043, "242": -902.7320600642176, "243": -316.987153041966, "244": -902.7295269502648, "245": -902.9533971495832, "246": -1274.9088622669556, "247": -318.20774252533096, "248": -896.9274448698311, "249": -316.6651581491106, "250": -630.3339940302527, "251": -318.6865214125499, "252": -158.46056609460305, "253": -314.80066667454213, "254": -154.4677214279768, "255": -318.42422422775684, "256": -311.38389212467376, "257": -155.9200310356759, "258": -638.7973833358838, "259": -317.7276142700553, "260": -155.95951070150778, "261": -222.9946916408067, "262": -637.9436750934639, "263": -314.95248696118637, "264": -635.9909247513104, "265": -318.2026556067964, "266": -629.3198785659501, "267": -319.2102074659223, "268": -632.2105555665079, "269": -310.53276852896994, "270": -636.303111375805, "271": -317.70521796902506, "272": -158.08078486687296, "273": -315.1001712270766, "274": -896.9705577357363, "275": -314.3832773192508, "276": -220.14040145956355, "277": -318.50750075784447, "278": -634.1334236338793, "279": -318.78763644794316, "280": -1274.12325827399, "281": -317.95607513565704, "282": -638.5201106703353, "283": -317.97761565660545, "284": -637.4988918310665, "285": -318.56440692348184, "286": -153.04838176194323, "287": -316.07720907197813, "288": -317.63413904679135, "289": -315.1749972395352, "290": -108.68380788191054, "291": -221.06392550772, "292": -110.89376070387631, "293": -317.3771526046114, "294": -217.59003194285523, "295": -158.25437275000013, "296": -220.66959660022377, "297": -156.9768077334916, "298": -630.4888069961819, "299": -318.1872807784684, "300": -224.05139473967301, "301": -219.5027212374565, "302": -634.1049182842993, "303": -316.148580385906, "304": -313.47307784130413, "305": -316.0311524350649, "306": -159.17698148740223, "307": -314.67050050396784, "308": -630.7812484673115, "309": -317.9243395370845, "310": -635.264648699268, "311": -156.47079422303742, "312": -634.810881756556, "313": -223.08637936894846, "314": -154.42610205492346, "315": -317.4934421825446, "316": -635.0012480291103, "317": -316.39143097454905, "318": -637.2410289603263, "319": -312.8733985798662, "320": -633.8191832209124, "321": -1274.7787494978659, "322": -903.5089920249793, "323": -156.41307393130958, "324": -317.7782069467805, "325": -638.0876848735393, "326": -316.29374966012017, "327": -635.7898073627146, "328": -900.7653334562376, "329": -898.1895052708072, "330": -316.2131872623066, "331": -899.6163251181292, "332": -901.3545148330624, "333": -636.0919798339028, "334": -315.74395133230865, "335": -899.9674672055909, "336": -316.95891777516215, "337": -635.5859959313677, "338": -316.7501463146876, "339": -1800.9532638990818, "340": -1808.8888593084728, "341": -12.330676115149881, "342": -634.8953502037705, "343": -225.8331221044194, "344": -636.2408470794072, "345": -901.5063706831213, "346": -636.0243202530897, "347": -1807.9782594210744, "348": -316.71170587838463, "349": -318.257868669535, "350": -158.18651642217722, "351": -9.842831887762566, "352": -638.2759252149524, "353": -1809.8095600153074, "354": -634.664757523619, "355": -1807.4081997120793, "356": -634.2868469805833, "357": -1808.3949171194402, "358": -316.1319082621125, "359": -316.97135282377786, "360": -636.497228877333, "361": -1809.105056025737, "362": -899.9896104806043, "363": -903.7038686353621, "364": -1807.5521823147644, "365": -901.1576193062158, "366": -316.7749264312648, "367": -635.788848309643, "368": -317.7476356837066, "369": -637.475513082891, "370": -899.3103975913306, "371": -634.3311378436529, "372": -317.0161348931527, "373": -316.05883191817003, "374": -1801.4729606610026, "375": -635.35822893892, "376": -223.73116916185378, "377": -635.3284023426994, "378": -225.70632097257297, "379": -315.0969457402784, "380": -903.1860075705872, "381": -314.78149177816357, "382": -156.055541470677, "383": -317.8606338314508, "384": -224.73403676339655, "385": -445.2302138323462, "386": -1807.891543064424, "387": -317.5288293421128, "388": -635.5609905652, "389": -314.8681040813061, "390": -636.2184379212836, "391": -316.5855490498483, "392": -1808.3394609961645, "393": -902.3040215558058, "394": -635.6341042062376, "395": -316.5391027540178, "396": -634.8732898929263, "397": -316.55946944691465, "398": -635.6109501998565, "399": -318.2016062723187, "400": -633.2452508701055, "401": -902.5948244530919, "402": -315.02063261603627, "403": -636.2060305003196, "404": -316.9430874119713, "405": -629.3655418487606, "406": -632.0443202057156, "407": -314.5696900868131, "408": -634.9069240683181, "409": -1807.5517692863782, "410": -317.1235107063496, "411": -157.66968042978675, "412": -316.7530273948878, "413": -901.5367694132746}, "35": {"0": -420.3821990562891, "1": -9.772110178124107, "2": -219.28115297193767, "3": -158.87159960296918, "4": -408.01285987887337, "5": -306.98750913427017, "6": -308.1041959146714, "7": -431.4340170189567, "8": -223.64766153833276, "9": -425.0595068733464, "10": -447.33878179021906, "11": -453.0967901148542, "12": -720.9285332699068, "13": -583.9608000289418, "14": -8.937810166776247, "15": -737.6787164114206, "16": -739.7311603362, "17": -437.4014023665586, "18": -312.45686722833926, "19": -433.222383457738, "20": -727.5088011100219, "21": -592.3421746730918, "22": -444.5731331719388, "23": -791.7634458754502, "24": -468.8310295456471, "25": -707.233661479284, "26": -555.1144655797598, "27": -791.6257346978805, "28": -886.7363768553141, "29": -660.2142551537737, "30": -1119.8549793585248, "31": -580.4692628168355, "32": -966.3990353859673, "33": -1083.1509776364292, "34": -1130.0470607523646, "35": -605.5643081769261, "36": -956.0021271997069, "37": -970.614446004531, "38": -807.2959412812835, "39": -939.4326373861111, "40": -705.7495622567384, "41": -615.9066279445979, "42": -610.5553951897962, "43": -980.8170893622294, "44": -601.4853311708426, "45": -1106.9281722717938, "46": -1173.284313998198, "47": -1145.270357705958, "48": -606.8441614095301, "49": -1099.6344211224564, "50": -102.38959254862804, "51": -314.5636909482106, "52": -157.79573291592683, "53": -316.83552824136274, "54": -159.3332349972655, "55": -901.9414615493317, "56": -318.28899061532667, "57": -453.2197707632589, "58": -452.5779708189914, "59": -452.75042522011415, "60": -898.1850808539945, "61": -453.09740663249954, "62": -448.1648225431215, "63": -452.95680595282283, "64": -453.2080774512039, "65": -451.39272362113377, "66": -449.72415222106395, "67": -452.61128740689486, "68": -452.6709377374755, "69": -453.1707234427809, "70": -1209.9155775104773, "71": -453.0805346621375, "72": -834.7476811403891, "73": -886.2507263992296, "74": -453.0346761672388, "75": -453.0753445547514, "76": -453.0816141109495, "77": -844.9413459008117, "78": -451.00912961103666, "79": -452.7231299804831, "80": -772.4234694649468, "81": -453.20212252028097, "82": -451.79648983059036, "83": -453.15579963195427, "84": -900.012004966042, "85": -899.3349621908193, "86": -420.3821990562891, "87": -47.142339670832044, "88": -216.9806861704692, "89": -153.80115611104748, "90": -155.63861006038118, "91": -159.48716061896107, "92": -312.7162160768156, "93": -112.92194424797897, "94": -159.68857603209165, "95": -110.33709988729166, "96": -222.00372645462775, "97": -308.6081442952304, "98": -157.53764558261167, "99": -310.9195967651802, "100": -311.40657450799955, "101": -310.93082850548484, "102": -431.1587448140914, "103": -318.92164063559875, "104": -317.37951799434524, "105": -312.9533377835143, "106": -307.31938058354103, "107": -317.9856854125909, "108": -318.1526508822294, "109": -420.3821990562891, "110": -48.922806057092494, "111": -411.1263953827288, "112": -21.63001585839727, "113": -151.9593537092082, "114": -46.38889006397436, "115": -316.61094948006195, "116": -157.36310425640318, "117": -33.6210444763573, "118": -159.19163612490522, "119": -312.691153645585, "120": -33.5619284199389, "121": -448.1442358559656, "122": -384.7064573338052, "123": -317.96083216653545, "124": -36.77652374868362, "125": -74.31436416648165, "126": -158.72229721475114, "127": -448.9695679948994, "128": -319.4961937543021, "129": -420.3821990562891, "130": -310.1597136297416, "131": -55.14532944933152, "132": -154.64331138418396, "133": -159.51238397699794, "134": -517.7679371566707, "135": -159.867446960272, "136": -158.7542851018412, "137": -56.9937048494796, "138": -450.93466152793127, "139": -448.1258053692018, "140": -450.9361770031603, "141": -421.17273660388645, "142": -420.3821990562891, "143": -105.09836378156982, "144": -156.42121809520322, "145": -412.9998345090646, "146": -314.29264078297854, "147": -313.59241872603565, "148": -441.2570451016361, "149": -440.4320399186984, "150": -420.3821990562891, "151": -312.1209502440265, "152": -110.00013589814706, "153": -158.658714835546, "154": -315.63843518598475, "155": -317.9387960099932, "156": -312.6998128213418, "157": -312.4564292617786, "158": -306.0136165807932, "159": -159.5714036287355, "160": -317.9826185055732, "161": -442.7111276072262, "162": -315.92156501189027, "163": -317.3553010208346, "164": -311.759222328731, "165": -619.56052362625, "166": -318.2686425600181, "167": -596.9668580869297, "168": -627.11075968468, "169": -314.5210999920927, "170": -626.9214375310843, "171": -628.4028207197441, "172": -638.5029724508299, "173": -554.8437999009865, "174": -609.7634141641031, "175": -636.6369637259945, "176": -625.7887263569223, "177": -638.4283069566633, "178": -420.3821990562891, "179": -304.92424587546253, "180": 1000239.7895272798, "181": -159.75079225152814, "182": -53.1528125342583, "183": -111.25134005958652, "184": -159.85275959761094, "185": -300.60533675711287, "186": -304.2659543417347, "187": -303.756957944908, "188": -395.0276928309451, "189": -297.3217935337257, "190": -305.4488861508668, "191": -433.83309906985545, "192": -406.62545768456414, "193": -435.2108636255621, "194": -429.1561218156007, "195": -391.06311649742435, "196": -438.6029699713177, "197": -615.5980453028084, "198": -304.09369480922567, "199": -556.1038139271179, "200": -566.7265196826286, "201": -486.5141966941431, "202": -516.4252767351182, "203": -564.9644132029273, "204": -601.3124165349025, "205": -681.7865942669247, "206": -461.7453913553166, "207": -359.1467213910386, "208": -624.788425829657, "209": -78.94216438368179, "210": -779.3815584761355, "211": -815.2428842548296, "212": -224.89186275213774, "213": -819.5593883478878, "214": -224.57878599490473, "215": -811.1787858888787, "216": -222.97862125988118, "217": -906.1485096701049, "218": -223.5522090212098, "219": -781.7937578928961, "220": -780.622148400459, "221": -314.40345393728427, "222": -812.2169986046363, "223": -315.9876419712445, "224": -159.8569732236511, "225": -314.6173690713728, "226": -159.73042837350394, "227": -223.68816617740725, "228": -756.2672592249555, "229": -313.8273600458457, "230": -771.2939940385924, "231": -315.4857122004417, "232": -224.11130192393657, "233": -315.6704047007405, "234": -807.7062607054824, "235": -815.5704705143446, "236": -884.2434681695707, "237": -315.636186657825, "238": -840.8463856945034, "239": -315.84122712625, "240": -841.0351194455503, "241": -316.91398471798703, "242": -831.5672561644367, "243": -315.42235969441873, "244": -810.2115686441783, "245": -819.4103134089769, "246": -935.773713950857, "247": -316.6674998579989, "248": -756.1290651274056, "249": -314.781162568062, "250": -548.1844628867354, "251": -317.0499080922833, "252": -159.8492582995413, "253": -313.5871602707972, "254": -158.73042271160844, "255": -316.57800366899863, "256": -304.348567596336, "257": -159.36946617948584, "258": -624.4002067863584, "259": -315.7284135874086, "260": -156.26835878340063, "261": -224.44838467587675, "262": -610.4649152717304, "263": -313.1265675468535, "264": -596.2179116822745, "265": -316.60383683347965, "266": -560.399340894826, "267": -317.25050228302223, "268": -574.1496521360077, "269": -305.9022410093229, "270": -597.3169408883991, "271": -316.731715272489, "272": -159.84749870977816, "273": -313.9886849837895, "274": -763.1030656549185, "275": -312.843542311856, "276": -220.58445381438352, "277": -316.5882880979719, "278": -587.1154788591747, "279": -317.62283821905515, "280": -882.1661425467295, "281": -315.83265591623183, "282": -615.5938643141849, "283": -316.30117265977697, "284": -606.2647641267131, "285": -317.10153094914966, "286": -158.4027950843309, "287": -314.7289033201549, "288": -312.99841816146875, "289": -312.92867489541476, "290": -108.88973390235917, "291": -222.87197425634335, "292": -109.87493489435622, "293": -315.1379440296005, "294": -216.48433433655313, "295": -159.87393683319144, "296": -218.8090628265215, "297": -159.24463493317697, "298": -563.7393710005208, "299": -316.8762733821521, "300": -225.02683888263732, "301": -222.01705633965176, "302": -586.5002939549852, "303": -314.2973756160533, "304": -312.80431270043937, "305": -314.12129870219763, "306": -159.96215162958467, "307": -312.45125898059035, "308": -568.0717260715596, "309": -317.0473938961481, "310": -591.7568433013412, "311": -155.0557452589364, "312": -592.3779590580206, "313": -223.8194147781885, "314": -153.76103419473085, "315": -315.5080052919659, "316": -591.7721665558566, "317": -313.8734560183654, "318": -612.7882158587664, "319": -308.9820721900817, "320": -582.6018330865045, "321": -910.6603500076911, "322": -815.1460924649826, "323": -158.9329854187895, "324": -315.63780537468745, "325": -610.9327346322542, "326": -315.30711655067574, "327": -596.9333145623845, "328": -798.0875923620415, "329": -772.3962073789456, "330": -315.3849113217056, "331": -780.2069347044036, "332": -810.3426252455845, "333": -597.3395864708696, "334": -314.84068231265616, "335": -786.1853392874348, "336": -315.8944188569827, "337": -594.9081510542279, "338": -315.0091064437232, "339": -875.3949232319239, "340": -1508.4170510131903, "341": -8.115690347695471, "342": -591.081771191607, "343": -225.90479344888408, "344": -598.4982053120382, "345": -799.5017119997202, "346": -595.6996741503307, "347": -1438.4348052593587, "348": -314.241267633659, "349": -317.31764246361786, "350": -159.81761030670611, "351": -4.235581168251306, "352": -615.3931350510042, "353": -1694.7687440976165, "354": -590.2503950654879, "355": -1474.194245329544, "356": -587.3378778276194, "357": -1472.191093232704, "358": -313.3444152603217, "359": -315.9806822409746, "360": -598.6659172863938, "361": -1583.7643360561806, "362": -787.8660217978096, "363": -817.0625509856375, "364": -1299.7071097277008, "365": -798.5115375342009, "366": -315.5060975943063, "367": -586.1735165958304, "368": -316.43722601543067, "369": -603.5756299461469, "370": -778.4795019807754, "371": -588.065524107347, "372": -315.8228395458651, "373": -313.9342028061058, "374": -1039.078228367074, "375": -587.8479230946153, "376": -224.53776540969568, "377": -595.2921562402289, "378": -225.73617579364222, "379": -313.7244759001241, "380": -844.4720652978847, "381": -313.7186231888062, "382": -154.41532609685063, "383": -316.73579047786154, "384": -225.12055928762612, "385": -421.4648485352864, "386": -1348.8122785652458, "387": -316.5132378496359, "388": -587.3892906838926, "389": -313.87173713795323, "390": -594.5418485832108, "391": -314.6399211457863, "392": -1379.6231981551405, "393": -824.1880351938077, "394": -587.5679979013605, "395": -314.3345918126388, "396": -586.9960094092528, "397": -315.2969775498352, "398": -591.3942650291058, "399": -315.9010485894476, "400": -578.3959452745017, "401": -819.4197749850641, "402": -314.47231210382637, "403": -599.4814565311066, "404": -315.5048162031593, "405": -557.6704271534031, "406": -574.0305832668463, "407": -313.02157624186515, "408": -584.0540084556199, "409": -1461.10456027253, "410": -315.2486856627993, "411": -159.66971616612193, "412": -315.25397261962445, "413": -813.5519133934076}, "36": {"0": 6815.166021504077, "1": -170.982382437053, "2": 3254.4736838518056, "3": 3531.309442985428, "4": 5591.191359260978, "5": 1910.4273969517515, "6": 1788.46502485186, "7": 9315.58968614551, "8": 3189.2806287317535, "9": 8253.293197323535, "10": 3723.935237246411, "11": 1287.0365807340609, "12": 5254.645420846337, "13": 4474.345111469351, "14": 7122.551904591499, "15": 4895.9157064991605, "16": 4888.306878396973, "17": 7546.465618258424, "18": 8842.145932449102, "19": 7390.612740243049, "20": 5161.977907504378, "21": 3742.2659696593864, "22": 4793.449755136978, "23": 6666.135130654253, "24": 10330.434124010375, "25": 7628.967787675437, "26": 9389.291428070306, "27": 6726.837090928653, "28": 5646.167221241978, "29": 8224.888723490361, "30": 2913.980309062078, "31": 5509.961469830417, "32": 4804.637449001912, "33": 3304.1483584197667, "34": 2747.9467052944237, "35": 2088.6962274584407, "36": 4936.765724550737, "37": 4724.44559723944, "38": 6638.525764667336, "39": 5139.194423245326, "40": 7822.695836002981, "41": 462.1503153091154, "42": 2635.6655798653273, "43": 4643.669952420803, "44": 2376.872821265008, "45": 2968.734907169469, "46": 2090.6780360447747, "47": 2464.2681804294216, "48": 1521.3374530248852, "49": 2889.8135219878613, "50": 1235.7619313433042, "51": 5023.342892895014, "52": 9234.963501173414, "53": 4527.816394691268, "54": 3133.828814486346, "55": 829.3670022273863, "56": 2897.788859709365, "57": 572.0941395407956, "58": 1521.9308510366645, "59": 1399.6421740746787, "60": 1124.7041036425976, "61": 584.6162088964888, "62": 3394.7748166842716, "63": 1206.1751903239335, "64": 604.0946552354957, "65": 2146.171586654612, "66": 2810.807027904649, "67": 1506.928436818743, "68": 1534.7760770223476, "69": 376.41098565597065, "70": 1695.5398283765637, "71": 891.0338319426871, "72": 2934.959345026934, "73": 1278.2437891455256, "74": 1158.102475829343, "75": 1093.8946939983684, "76": 985.8018558111233, "77": 2695.4789839996483, "78": 2312.9314995327704, "79": 1416.6703609065326, "80": 4320.819023785669, "81": 702.4505999853926, "82": 1948.5538624602418, "83": 883.0936544818553, "84": 998.8990888906682, "85": 964.6786855576169, "86": 6815.166021504077, "87": 2163.7786826085894, "88": 3927.3659479220755, "89": 5067.559990554705, "90": 7699.3358110408935, "91": 3530.6905573431754, "92": 4638.934425135221, "93": 3475.5568852989513, "94": 2433.92146008945, "95": 7209.114643651098, "96": 4092.6297070167707, "97": 7531.344596477755, "98": 5482.403618187606, "99": 5384.813712034199, "100": 6024.002130315965, "101": 8301.411687377193, "102": 2579.9146315051553, "103": 2089.432526881423, "104": 4094.997670600601, "105": 4779.382503164849, "106": 8156.781648003868, "107": 2405.368003062024, "108": 3077.4636885980776, "109": 6815.166021504077, "110": 3390.8875766512524, "111": 4140.996767482147, "112": 4658.880546449156, "113": 1939.8852072949883, "114": 2743.9653280826574, "115": 4267.955145736354, "116": 7966.044463478255, "117": 4216.193885508317, "118": 4689.55740921832, "119": 3214.3861696898325, "120": 3668.1868891252248, "121": 3467.5890607142824, "122": 7470.114025573024, "123": 3714.1493451803053, "124": 10995.07982085935, "125": 6350.099271683296, "126": 5217.594744565512, "127": 3189.9309607623827, "128": 2626.816406491701, "129": 6815.166021504077, "130": 2909.143762622016, "131": 7257.870931605707, "132": 10528.372241495912, "133": 4541.390886137395, "134": 4958.992185452333, "135": 2027.95082281735, "136": 4889.931469128341, "137": 2275.5621821423965, "138": 2434.6978282012865, "139": 3482.7439491063815, "140": 2443.851758880475, "141": 4863.802262440766, "142": 6815.166021504077, "143": 9699.68915932798, "144": 4658.916440207147, "145": 4947.83911791302, "146": 2805.747815473484, "147": 4116.448845232686, "148": 2402.7986454044703, "149": 2734.5464668666405, "150": 6815.166021504077, "151": 2425.420127767255, "152": 8114.714944931103, "153": 4760.603858500925, "154": 6171.688979987195, "155": 3463.3499350590896, "156": 2419.298001859393, "157": 5449.387933215447, "158": 8278.252020732278, "159": 2787.4422771418704, "160": 3287.8733739766476, "161": 5288.096418483889, "162": 4717.225182190424, "163": 3231.931471585443, "164": 2671.9781016911666, "165": 2426.4634313640463, "166": 3418.6891951526513, "167": 3427.9258321795814, "168": 2094.5561022099805, "169": 2394.116930686397, "170": 2170.6083377764753, "171": 2044.4804480109224, "172": 1310.8172672850426, "173": 5244.323198471288, "174": 2765.3401343232626, "175": 1966.0184050293262, "176": 2205.6220142607626, "177": 1338.744619756606, "178": 6815.166021504077, "179": 3670.6815519300467, "180": 500239.78952727985, "181": 2409.4703315019333, "182": 6390.638956549174, "183": 5922.899875607085, "184": 1973.4856836400877, "185": 9226.036709817028, "186": 13481.89849369366, "187": 2694.5394714175645, "188": 7934.958530485892, "189": 16604.456792344507, "190": 1950.4093339293943, "191": 2840.333030001888, "192": 5757.055771014071, "193": 2888.059882250244, "194": 3676.9461267813026, "195": 8334.598033858743, "196": 2643.051955606681, "197": 1907.07509337984, "198": 1795.1019144632455, "199": 5361.5220635434835, "200": 4872.423617421399, "201": 9925.156346276579, "202": 7256.631707529835, "203": 4924.105812054328, "204": 7780.360343552033, "205": 6162.493982935828, "206": 10464.477526706272, "207": 12807.454747407104, "208": 7307.012911052052, "209": 2036.9406898711893, "210": 4499.9558869560315, "211": 2200.9207298722476, "212": 898.8189625149415, "213": 1911.9615184180923, "214": 617.8470456488941, "215": 2440.932775669782, "216": 1671.921298731264, "217": 5550.75293442602, "218": 1517.023726343476, "219": 4355.569392692918, "220": 7058.948776815308, "221": 1999.1696693392182, "222": 2363.9886948639564, "223": 996.0728598474905, "224": 1120.632203347983, "225": 1988.5188380842712, "226": 2342.7000522810536, "227": 883.0923738786139, "228": 5983.939726201768, "229": 2134.465056811331, "230": 5038.519550605956, "231": 1258.8568795282226, "232": 873.3846552503179, "233": 1136.8422668091698, "234": 2686.651946115081, "235": 2143.8078480436598, "236": 5817.749188317617, "237": 1207.7101312724553, "238": 604.1893814399368, "239": 1064.0092642691532, "240": 353.9127436242536, "241": 643.459618904882, "242": 1162.845828237305, "243": 1332.2074083598018, "244": 2223.1336828021294, "245": 2107.74225492413, "246": 5178.341539018536, "247": 679.0023281169646, "248": 5910.482575129232, "249": 1594.8076765410437, "250": 8297.932632972228, "251": 723.6737241825251, "252": 1267.0247063119602, "253": 2693.0682874701793, "254": 5479.86975132928, "255": 660.3871091255412, "256": 5428.437307411188, "257": 4123.730635782695, "258": 1410.788511984613, "259": 1152.4322551770092, "260": 4213.824913866643, "261": 1892.4733445880893, "262": 1882.373661434368, "263": 3392.5095789188044, "264": 3125.017299259661, "265": 650.0921257571354, "266": 8457.332980862153, "267": 790.7574587791287, "268": 6465.138618807365, "269": 7046.831722012126, "270": 2988.8621204250644, "271": 1139.5661976330412, "272": 1223.284148871695, "273": 2690.867650890378, "274": 5494.31114508887, "275": 3482.0656124290863, "276": 3538.6744864788666, "277": 646.34269935872, "278": 4522.044801773652, "279": 595.1733402078983, "280": 5841.89289669384, "281": 1081.9156271721436, "282": 902.6239756181717, "283": 825.9250775211333, "284": 1996.7864113315425, "285": 575.669212505283, "286": 6306.473591423494, "287": 1886.5582448430478, "288": 1153.3482847131127, "289": 3086.14242943024, "290": 6377.820307838235, "291": 2151.2846960912048, "292": 5182.986708694396, "293": 1544.518636745562, "294": 5083.650669793227, "295": 1163.3337971033468, "296": 4123.806020910688, "297": 3185.517610497612, "298": 7890.150654848962, "299": 480.9167968757558, "300": 858.9944548396747, "301": 3012.7438322753897, "302": 4642.254445183958, "303": 2236.1393075558426, "304": 3782.2757446760256, "305": 1926.8767622931978, "306": 1101.6275147982924, "307": 3463.581720988383, "308": 7365.8979621451035, "309": 579.9210944914962, "310": 3866.435620821841, "311": 3868.9237067969007, "312": 3741.663308559596, "313": 1311.0012073249245, "314": 4327.349743904117, "315": 1263.8973036043963, "316": 3851.1811342262013, "317": 2595.8966347894025, "318": 3050.1822488347943, "319": 4348.246525486278, "320": 5184.8638028357, "321": 5489.7498055651495, "322": 1861.7918849081811, "323": 3498.8350446190952, "324": 1209.395074033128, "325": 1206.781582490705, "326": 1431.599168346666, "327": 3043.541587210086, "328": 3303.225395866205, "329": 4891.819694316262, "330": 1367.6788816009957, "331": 4249.559722655777, "332": 2471.6382077829053, "333": 2973.295664896793, "334": 1804.9854509238712, "335": 3910.2159523726004, "336": 1009.2772499345929, "337": 3339.991289303481, "338": 1587.3509892115478, "339": 6147.749186929925, "340": 710.3839720001865, "341": 4666.362918398329, "342": 3944.091860816171, "343": -342.5393045953467, "344": 2809.2120352366883, "345": 3157.204016515282, "346": 3231.0301553387394, "347": 1352.1080372620204, "348": 2012.0711189968724, "349": 235.8702884068698, "350": 2203.6816108373755, "351": -114.67704012686887, "352": 1380.4502618652937, "353": -1136.6680833061812, "354": 4073.6000453596102, "355": 1014.2256062745014, "356": 4493.805356562909, "357": 1042.8190710769882, "358": 1704.4111470788778, "359": 994.3678196338732, "360": 2812.0618511351895, "361": 70.24317380285902, "362": 3905.4507991465803, "363": 1624.891366903004, "364": 2653.5988056628785, "365": 3265.179214731653, "366": 1289.8789679019164, "367": 3721.6796640655593, "368": 732.5850855718736, "369": 2258.8519084487884, "370": 4533.992255458458, "371": 4351.00199706245, "372": 1083.9166578060394, "373": 2736.511685793855, "374": 4776.470621892147, "375": 4425.313930483203, "376": 1002.1367015238832, "377": 4919.003521880244, "378": -379.1371647430136, "379": 2924.412095077268, "380": 524.0798881396813, "381": 2815.058879862991, "382": 4940.804907341369, "383": 781.9863556572811, "384": 104.31798705544429, "385": 5717.503934039921, "386": 2277.058422400455, "387": 815.8717139021599, "388": 4206.513932774873, "389": 2740.018929077052, "390": 3421.879659592414, "391": 2036.038558377136, "392": 1996.749438330047, "393": 1600.8179252234843, "394": 3841.0877412213104, "395": 1728.1650769789985, "396": 4189.721739025819, "397": 1280.4462365427594, "398": 3870.298131030034, "399": 1045.3118130748676, "400": 5798.775655592963, "401": 1865.5343074782566, "402": 2136.163458037716, "403": 4092.381844281823, "404": 1293.9357102217327, "405": 8868.660663190181, "406": 6435.142114403081, "407": 3680.7998904246033, "408": 4960.696194401405, "409": 1243.5254827739916, "410": 1291.6059159857477, "411": 2610.0746669312084, "412": 1475.8543962244885, "413": 2317.3316545993785}, "37": {"0": -403.4317280904853, "1": -14.478855620930798, "2": -183.51479021823573, "3": -116.64513220068794, "4": -391.9380027383039, "5": -319.17398222012906, "6": -319.5206593226283, "7": -403.45773727093723, "8": -207.7396999978707, "9": -400.51004518016276, "10": -370.10760829547456, "11": -453.3815259991801, "12": -663.3571722363869, "13": -492.2363529893777, "14": 30.570619784880385, "15": -676.20168187257, "16": -679.9171365986349, "17": -378.91123366556593, "18": -273.2091887825287, "19": -402.71841531767876, "20": -670.0052449971986, "21": -532.2609972222581, "22": -355.9136726041533, "23": -909.0291797439975, "24": -808.2822534185301, "25": -869.1312154887027, "26": -799.3175277590879, "27": -905.1872878196577, "28": -948.686497687187, "29": -843.9008607091964, "30": -1075.632902003591, "31": -474.5681582175969, "32": -982.8210376508207, "33": -1054.217891481613, "34": -1082.642072772631, "35": -582.1570992704932, "36": -978.337022449175, "37": -984.7655576818862, "38": -905.6334438339233, "39": -976.4092097320126, "40": -857.4156253062313, "41": -640.7204925973983, "42": -568.7481026335608, "43": -994.7318870210374, "44": -575.8161895083213, "45": -1082.6805177102678, "46": -1123.8859095091639, "47": -1107.0107070016606, "48": -612.6785734651143, "49": -1113.7611982948222, "50": -133.32233051096435, "51": -267.939351475505, "52": -115.08849936395329, "53": -265.1191760424564, "54": -122.7313340320374, "55": -851.6370700083316, "56": -275.0574343467627, "57": -461.314785448824, "58": -438.46472868531845, "59": -443.8490489093019, "60": -840.3280789747924, "61": -459.060433354206, "62": -394.4850566570535, "63": -447.89570349307394, "64": -458.308241950642, "65": -420.21727565041425, "66": -406.3638794723759, "67": -440.361240867924, "68": -438.01197274751286, "69": -464.81797337705234, "70": -1135.7186396385644, "71": -452.8248025304421, "72": -768.2846057424571, "73": -832.363707300788, "74": -448.2178868690382, "75": -450.5152270002878, "76": -451.54796095863117, "77": -777.0399986238117, "78": -415.05777686849757, "79": -446.4818509768899, "80": -712.4474972667834, "81": -460.27703356217415, "82": -428.0251764685325, "83": -457.48745392714386, "84": -847.2122438062614, "85": -849.4967435500633, "86": -403.4317280904853, "87": -51.12500871867339, "88": -176.5475501268918, "89": -115.08640530053479, "90": -115.087613738748, "91": -116.54704704626593, "92": -267.9866351720526, "93": -71.33464688713909, "94": -147.1384342040395, "95": -68.30225254850622, "96": -178.94166915865927, "97": -273.20605857944395, "98": -115.08819669142012, "99": -272.6396276016979, "100": -273.2072920442478, "101": -273.2082276330021, "102": -384.21835034379365, "103": -292.0048323899946, "104": -261.45286038332296, "105": -268.03253153400664, "106": -273.20618848226496, "107": -284.92696077845596, "108": -269.2508626626813, "109": -403.4317280904853, "110": -15.670346957852184, "111": -388.471811809884, "112": 16.570682943229098, "113": -161.14628206809684, "114": -29.889784795868437, "115": -264.3805364253902, "116": -115.08834059034781, "117": 4.575262919962644, "118": -114.41767058391612, "119": -267.37368958058937, "120": 5.781499998205979, "121": -381.34851696824825, "122": -402.24797983728547, "123": -258.2038764915914, "124": 4.576479049506195, "125": -35.383776701986655, "126": -115.08875383950435, "127": -380.95509549349987, "128": -280.27146121940297, "129": -403.4317280904853, "130": -269.17995823025245, "131": -12.413174160487115, "132": -115.08735291289877, "133": -115.68042007460576, "134": -569.1823202366555, "135": -156.12520201777951, "136": -114.94732070473123, "137": -46.262522103371, "138": -411.6687088770246, "139": -378.1065371998381, "140": -409.086356840214, "141": -349.8468405507129, "142": -403.4317280904853, "143": -68.29938072908827, "144": -115.08796018837603, "145": -384.66706210944136, "146": -268.44994231489073, "147": -263.8238995863157, "148": -394.87313002076087, "149": -384.35438641448104, "150": -403.4317280904853, "151": -279.4793950518516, "152": -68.30203126255367, "153": -114.83274266750156, "154": -270.42174851547776, "155": -261.76855325896344, "156": -289.48957992941473, "157": -271.8965942826681, "158": -273.2054054479462, "159": -132.18155778078324, "160": -267.8311705319014, "161": -374.61549507150863, "162": -267.49839742698947, "163": -264.26298146496157, "164": -281.2130436050993, "165": -549.1851261280319, "166": -263.3766443537837, "167": -514.9258118595219, "168": -559.970588706986, "169": -285.14380573128966, "170": -562.4167904265078, "171": -563.9502236465523, "172": -588.942063145709, "173": -512.3955601054188, "174": -540.9102418662779, "175": -566.3730946459518, "176": -560.3355937486194, "177": -589.1158529416418, "178": -403.4317280904853, "179": -266.2903626190679, "180": 500239.78952727985, "181": -145.48333532971023, "182": -12.411573208011644, "183": -68.30277443585277, "184": -155.8069798481954, "185": -271.79578828357535, "186": -272.00907975207616, "187": -303.4933863536969, "188": -383.1725395734074, "189": -272.0060486889665, "190": -323.5611327703114, "191": -410.3180353399424, "192": -347.11611532319534, "193": -404.3530536794926, "194": -385.26702667039586, "195": -386.50632003684456, "196": -411.93679993394346, "197": -593.2708408286617, "198": -331.14888080822124, "199": -474.99679147832944, "200": -488.5984702225803, "201": -703.6834637472399, "202": -473.7844966839431, "203": -486.4255970847024, "204": -625.2558721270503, "205": -630.3493645073796, "206": -702.3495093705186, "207": -672.9779672375852, "208": -611.6926229316251, "209": -69.009615249576, "210": -719.768727247776, "211": -800.912855063705, "212": -237.33902364616395, "213": -812.3073773740365, "214": -238.07149464820571, "215": -796.7420897911933, "216": -227.46035026655034, "217": -954.7135026933757, "218": -230.46660519803856, "219": -723.7343392062901, "220": -882.8146769974696, "221": -317.9470065214911, "222": -800.2208778117596, "223": -331.36044108885784, "224": -169.5094089744082, "225": -320.9885673045041, "226": -143.56561181758406, "227": -233.03924706563052, "228": -655.1140121782404, "229": -314.2360662115618, "230": -695.707581194218, "231": -325.06606560799787, "232": -234.26419558367218, "233": -325.7722898348444, "234": -780.5607175351782, "235": -808.6872918742828, "236": -941.4591241521302, "237": -330.92307254643856, "238": -857.0835068383304, "239": -335.50160873801286, "240": -867.5956880467593, "241": -335.10832264310017, "242": -838.8763903131842, "243": -326.29854346112273, "244": -802.169269391543, "245": -801.9849738338911, "246": -975.5035271520053, "247": -333.26205833714846, "248": -655.5337851819828, "249": -320.2135523391185, "250": -443.8283793908753, "251": -332.44988447450805, "252": -173.36063908924206, "253": -309.1595465405797, "254": -115.08879445233721, "255": -335.27761210984175, "256": -250.46386550424114, "257": -116.6525085844568, "258": -609.2758991549972, "259": -331.2753184726138, "260": -116.60596135318403, "261": -226.0055462070055, "262": -595.8414170998436, "263": -298.643483471037, "264": -558.0902434278935, "265": -333.0802403266966, "266": -468.0555581403421, "267": -335.63707100176777, "268": -440.60183973319874, "269": -260.94143763034117, "270": -558.2787541984313, "271": -326.89282317518393, "272": -172.38185277174492, "273": -317.9088090478239, "274": -672.6993425874674, "275": -295.2569148987842, "276": -188.86698471871222, "277": -338.31324925633453, "278": -506.8281413407941, "279": -333.19455697691893, "280": -941.2545277052637, "281": -333.1713227364461, "282": -624.0098005375124, "283": -330.85450446008883, "284": -588.8245845491596, "285": -339.15101058160866, "286": -115.0886719044959, "287": -321.97609060287346, "288": -333.33280154069536, "289": -301.3094524194324, "290": -68.30349808244902, "291": -220.0401606000189, "292": -68.30302965227797, "293": -324.20139263794226, "294": -179.0418138532206, "295": -172.84281114762703, "296": -176.91944301541096, "297": -122.16156280025311, "298": -468.17037791170776, "299": -330.26172073359226, "300": -236.90385555216167, "301": -201.5998827069164, "302": -495.0677845036266, "303": -317.29886346806643, "304": -291.65243218835286, "305": -316.34443234136074, "306": -173.59102750513264, "307": -293.7710740916769, "308": -432.92462051983114, "309": -338.1170860348391, "310": -521.8239112104177, "311": -116.2070358344745, "312": -531.5360220904051, "313": -232.27128486912198, "314": -114.92370280886759, "315": -325.74386271246516, "316": -525.2729230783169, "317": -311.00696214807465, "318": -551.995807323505, "319": -270.97191505980555, "320": -475.3629751024447, "321": -960.9270232968533, "322": -820.5582059362499, "323": -116.53558521145591, "324": -331.1012702902417, "325": -613.4308675016608, "326": -332.61591381413604, "327": -556.3413936623714, "328": -764.3402089601963, "329": -695.8691504519783, "330": -333.6726217244789, "331": -717.7049879554864, "332": -798.5885569566673, "333": -560.3189428408713, "334": -323.53035383916546, "335": -731.1115612063696, "336": -339.04144188227485, "337": -548.1225001902123, "338": -322.7149383209662, "339": -1405.753536253055, "340": -1734.2882012523617, "341": 30.57086489566585, "342": -523.7018189201319, "343": -257.44974175240947, "344": -564.1918109158614, "345": -777.4421117280311, "346": -550.4095601406377, "347": -1688.1280980510687, "348": -316.0607465801333, "349": -345.71126087475557, "350": -151.53103460602546, "351": -8.08052126750079, "352": -609.8419359326776, "353": -1809.2350056821128, "354": -518.635380994056, "355": -1682.8578639641269, "356": -507.37280123212327, "357": -1702.1781531570696, "358": -314.5522097173044, "359": -331.5656295237231, "360": -559.9870371035936, "361": -1729.9409703154495, "362": -749.5685918326309, "363": -826.894146840447, "364": -1608.3665818851077, "365": -767.3604122651285, "366": -331.49199666136803, "367": -539.5699477854316, "368": -335.2804235000506, "369": -583.5997260408324, "370": -722.5045309747443, "371": -516.9371850862815, "372": -333.21579537854444, "373": -314.42338435919413, "374": -1538.179358257096, "375": -509.6480413179877, "376": -253.91877428699283, "377": -491.0924554092435, "378": -259.9756754361253, "379": -310.14228139202464, "380": -860.4498350743793, "381": -309.59414121576157, "382": -114.81023586257751, "383": -327.3468864064102, "384": -259.54654373551875, "385": -352.37844019594075, "386": -1607.800843824867, "387": -331.62240361434294, "388": -519.3043423935576, "389": -312.3020723750086, "390": -542.7627885088343, "391": -324.31957541516533, "392": -1621.9493426442712, "393": -825.4519694821752, "394": -535.0657112756841, "395": -317.6013072949088, "396": -523.4841282146565, "397": -322.90218517642074, "398": -531.2711929998638, "399": -329.5897571960007, "400": -469.0573300013806, "401": -814.4800334695909, "402": -319.98055321315684, "403": -520.9667234906126, "404": -329.01862623378855, "405": -425.8800559753089, "406": -448.7495949382052, "407": -297.6352993590252, "408": -496.3878370480895, "409": -1662.6160879999998, "410": -322.4048432551384, "411": -139.07285323109681, "412": -327.2484518793929, "413": -795.2175221715195}, "38": {"0": 879.2288303101575, "1": 92.02717927694195, "2": 475.21516192051797, "3": 586.3948889921679, "4": 682.4289171888397, "5": 216.19336105881703, "6": 194.72844515354058, "7": 1293.6880707386604, "8": 486.9105299295841, "9": 1121.9327658958687, "10": 415.3799494865541, "11": -33.46455991694722, "12": 259.4875767463941, "13": 352.6376361124495, "14": 1275.2744483815393, "15": 192.96233324203547, "16": 196.90862644036736, "17": 1004.7179718898883, "18": 1320.9238314267054, "19": 979.2037600447319, "20": 243.1118772397008, "21": 232.40163690059387, "22": 557.6016426991365, "23": 189.71744394930533, "24": 793.9150045174515, "25": 346.4598274765426, "26": 636.1131131030195, "27": 198.09406475730998, "28": 19.402317205846202, "29": 444.9094084740675, "30": -421.4722139052302, "31": 523.3299312452696, "32": -119.05100133116957, "33": -350.57117555811374, "34": -444.64601151402655, "35": -38.73155925284959, "36": -99.40785370283584, "37": -125.12803253700395, "38": 181.45545260423478, "39": -62.7852048733198, "40": 378.72525152611547, "41": -320.94153255955877, "42": 54.000012291415715, "43": -143.66072882686012, "44": 9.334302286452498, "45": -421.4199299670843, "46": -555.3016837051516, "47": -505.9170179750324, "48": -130.15507409340046, "49": -575.0584337707736, "50": 227.76677969319007, "51": 699.2201714643336, "52": 1504.6075053075683, "53": 618.7977132287094, "54": 573.622995720772, "55": -465.8743702598267, "56": 451.8442571986926, "57": -158.40706868164034, "58": 18.79840954078611, "59": -4.676060641105778, "60": -424.20011159118485, "61": -61.642992218143775, "62": 326.3988241467832, "63": -39.73506508943609, "64": -136.61023138785959, "65": 124.41497946153294, "66": 231.1610136707386, "67": 14.614299653478497, "68": 19.27001425882588, "69": -88.96549676038978, "70": -637.8460474480921, "71": -65.21327054067126, "72": -121.88174028066499, "73": -352.36169751948637, "74": -47.85483138641342, "75": -59.40371869749441, "76": -80.3249556303997, "77": -162.64468049979155, "78": 148.4354284985576, "79": -0.11557852635240806, "80": 105.01237139159184, "81": -131.829975690072, "82": 89.5875443263235, "83": -97.87117985155624, "84": -445.3257214972538, "85": -454.47835929456954, "86": 879.2288303101575, "87": 466.3497006925897, "88": 603.7305846102374, "89": 834.0116525972542, "90": 1259.820085992511, "91": 589.2899134930785, "92": 638.433922676619, "93": 616.6974145230549, "94": 412.2585764848362, "95": 1216.5111915830737, "96": 632.5381163738726, "97": 1110.914312771787, "98": 902.597269738485, "99": 759.5396362304537, "100": 861.4535971183421, "101": 1232.7755121487937, "102": 219.62205019775016, "103": 246.35929268444642, "104": 549.2468587688063, "105": 657.086236563781, "106": 1205.0493647546518, "107": 429.40019979261257, "108": 407.0340391958632, "109": 879.2288303101575, "110": 662.1925630717676, "111": 427.82248330685496, "112": 879.7127139793106, "113": 412.8678361261315, "114": 561.7466324511687, "115": 578.9130679186449, "116": 1299.137155404539, "117": 800.4752283559696, "118": 774.4763134983012, "119": 398.88676507162415, "120": 699.6234712145955, "121": 337.71332888403964, "122": 980.1679221333258, "123": 487.6813110554556, "124": 1866.1812984108494, "125": 1113.7779290367007, "126": 857.2613936129496, "127": 303.4933421282052, "128": 154.6317068493501, "129": 879.2288303101575, "130": 358.38644826381767, "131": 1264.1177242448728, "132": 1714.893979113932, "133": 751.3741451964653, "134": 495.66721505317713, "135": 366.0365924108597, "136": 810.779815416496, "137": 467.83522143306897, "138": 174.65241510480308, "139": 343.65179464149406, "140": 176.92414361919697, "141": 573.7497260655877, "142": 879.2288303101575, "143": 1613.0300718140554, "144": 768.5934534260402, "145": 566.1207558643605, "146": 332.94745269721, "147": 553.2415457265246, "148": 151.46814626525517, "149": 281.8467757382055, "150": 879.2288303101575, "151": 215.46481889991975, "152": 1359.253413305842, "153": 787.6690319146396, "154": 886.5264734045047, "155": 446.78240546906363, "156": 285.2494699025238, "157": 767.9507379338779, "158": 1226.121825399937, "159": 557.9788841475768, "160": 510.17799250930386, "161": 634.7447618368187, "162": 652.0384728818436, "163": 406.22351571493823, "164": 326.2972787645524, "165": 11.210741833362476, "166": 437.10531459333606, "167": 175.09882102887616, "168": -53.03571036138794, "169": 226.9128122625146, "170": -29.580975005520145, "171": -52.76249767794184, "172": -204.0443140337896, "173": 470.18753277306973, "174": 73.91504033914711, "175": -152.33223658172278, "176": -25.34455934337541, "177": -195.38448873759967, "178": 879.2288303101575, "179": 536.0506133293233, "180": 500239.78952727985, "181": 481.49977099516934, "182": 1122.5953692444018, "183": 1008.4060463215906, "184": 396.5626038266323, "185": 1392.5811001230998, "186": 2066.463654318641, "187": 336.00994443991215, "188": 1075.7361108777868, "189": 2567.5021456512104, "190": 198.23809059516148, "191": 258.7431735095728, "192": 723.5369245428467, "193": 263.6829395412885, "194": 389.7122178816817, "195": 1140.83586170388, "196": 141.85603377179095, "197": -39.01184903362818, "198": 291.6470711798164, "199": 513.583360659742, "200": 431.8244396011608, "201": 1032.6247281077021, "202": 815.1631101354048, "203": 442.98908678949334, "204": 667.2686765188942, "205": 395.0119384351474, "206": 1122.7198999707314, "207": 1504.2983673341878, "208": 589.1823821006647, "209": 231.73520313788075, "210": 141.17263626260979, "211": -238.06035074952433, "212": 86.24091903319379, "213": -286.07429961283094, "214": 30.09031669880818, "215": -198.10538108220373, "216": 228.74616123325217, "217": 4.0017436736522995, "218": 201.48461952151294, "219": 119.04535836843604, "220": 252.42233708688605, "221": 213.31056510943512, "222": -208.4340654020042, "223": 37.98519267786463, "224": 88.67799010972979, "225": 211.87895329863971, "226": 412.883673728939, "227": 82.49931507927712, "228": 383.7553359364573, "229": 235.23394607747946, "230": 228.60201573840686, "231": 83.92680095335828, "232": 75.9370821385086, "233": 59.4910098564165, "234": -159.10577707109167, "235": -246.56600556961257, "236": 48.486929691630166, "237": 77.82246516155254, "238": -512.7268254629552, "239": 51.19696334282804, "240": -554.0242200167986, "241": 40.8655617621767, "242": -410.13126866068933, "243": 98.90877607241697, "244": -241.08028504163622, "245": -247.4357694177337, "246": -56.97481616078585, "247": -11.748764574741813, "248": 372.90467659146793, "249": 144.17332967854628, "250": 992.4235748545332, "251": -71.02471844075126, "252": 206.2895890805915, "253": 326.8297507743051, "254": 900.7835216205282, "255": -31.170611368595644, "256": 770.4580442323426, "257": 681.6509423121574, "258": -80.04236318942503, "259": 65.91785062687632, "260": 704.3344589612633, "261": 270.42812023508543, "262": -70.4171500278195, "263": 442.6725737912322, "264": 133.17114535181042, "265": -4.762038274222732, "266": 1003.540039945907, "267": -56.08910514333928, "268": 680.1763258440162, "269": 1033.4992583853234, "270": 112.06051173402534, "271": 56.83780721831266, "272": 199.54054981343964, "273": 327.43685104553947, "274": 303.44077109415696, "275": 453.4880009912903, "276": 534.4315532305135, "277": -33.81793933575676, "278": 359.33797072465745, "279": -56.95768766909953, "280": 53.38335355167101, "281": 54.49221291873346, "282": -244.12666129164916, "283": 27.741527276400063, "284": -52.73333384596708, "285": -42.943347503129644, "286": 1033.4879294126865, "287": 194.3915812237521, "288": 227.3759001404232, "289": 390.0702303743903, "290": 1088.0763700407124, "291": 309.13765693053983, "292": 894.2526004393845, "293": 139.28596075782247, "294": 786.190018759288, "295": 177.23542741536792, "296": 633.0470463989309, "297": 532.6725850817029, "298": 913.4543264299774, "299": -72.36370382537359, "300": 78.81906219719124, "301": 451.1832920979275, "302": 379.3065688086333, "303": 252.52295555406084, "304": 504.1980869611397, "305": 264.9796329494884, "306": 146.27270314042403, "307": 451.7985036718984, "308": 824.6336306876213, "309": 27.260811127604256, "310": 255.63088918689175, "311": 652.5515740332297, "312": 232.12281110094636, "313": 162.71285463833988, "314": 720.292949342879, "315": 111.86868585387174, "316": 249.76840212072125, "317": 311.78541451478367, "318": 121.33825218483105, "319": 593.1032286719228, "320": 469.94920076681, "321": -3.674840732829807, "322": -299.97426128978896, "323": 583.6340925453302, "324": 77.01639604707498, "325": -184.87495470487067, "326": 118.72344489541678, "327": 118.67362672500985, "328": -55.975199993144656, "329": 202.58614541332133, "330": 107.55524188173945, "331": 98.8109721555328, "332": -192.22490332973314, "333": 107.87083218366774, "334": 180.93382407227324, "335": 43.159154881250856, "336": 41.53824122548525, "337": 166.7461293335699, "338": 165.69011775801448, "339": -235.5131626535342, "340": -1202.747721919579, "341": 883.8734355679716, "342": 264.33018638243425, "343": -145.3549383235341, "344": 79.66065460502591, "345": -78.3653462009446, "346": 151.99905148825508, "347": -1102.5687588681913, "348": 215.64754294112117, "349": -115.91425403844374, "350": 475.35318795353174, "351": 115.07867175035558, "352": -153.12115760504105, "353": -1459.1841829107705, "354": 286.1873142965849, "355": -1144.705989603763, "356": 354.9937127355731, "357": -1166.787739266125, "358": 258.784939687591, "359": 33.87878940404545, "360": 81.99691315986979, "361": -1310.381774704466, "362": 44.83355098936295, "363": -342.82538773728527, "364": -890.1078731846135, "365": -61.5893087895048, "366": 91.91291792342224, "367": 252.86737677410707, "368": -17.500235320677973, "369": -7.702803446878988, "370": 147.41902478586837, "371": 333.52945802974, "372": 52.82681316742236, "373": 334.86314728109437, "374": -395.8824652947219, "375": 346.7554941271584, "376": 114.11033183650181, "377": 428.21305002464317, "378": -166.66494859280965, "379": 364.3686714574964, "380": -527.0907551244259, "381": 346.5199104682748, "382": 822.9746108989926, "383": -14.885837565722454, "384": -63.49811429987932, "385": 710.5556118424727, "386": -965.6736749210745, "387": -4.981746618474347, "388": 329.7528024853239, "389": 334.0653365952976, "390": 182.80758301285096, "391": 220.6585325137293, "392": -994.6208527242791, "393": -336.6793883811928, "394": 272.1513300865139, "395": 166.75404811469082, "396": 329.43344207229023, "397": 90.15708788047408, "398": 255.4695543661378, "399": 48.595368061381635, "400": 572.3972940929756, "401": -294.05607341960456, "402": 238.60504745913454, "403": 292.6559832587966, "404": 91.57799427623303, "405": 1073.560277130695, "406": 674.2571207242686, "407": 487.44379572949947, "408": 434.78600195803926, "409": -1108.8893807012844, "410": 88.677678049863, "411": 440.55831064476286, "412": 124.52221529796032, "413": -217.3575566548809}, "39": {"0": -238.2581853344571, "1": 2.9662466378370103, "2": -157.1570115010802, "3": -82.68051497985337, "4": -281.7163810603815, "5": -305.0110552691682, "6": -305.8424171430449, "7": -184.35076140788155, "8": -183.009919798113, "9": -217.1221838715486, "10": -351.63419243071337, "11": -447.91577577371754, "12": -523.1322451706072, "13": -457.6828671764881, "14": 256.38873169764076, "15": -542.861536248493, "16": -547.9864835696551, "17": -246.0387925822796, "18": -100.06005592275618, "19": -233.1171673033381, "20": -531.5544154926661, "21": -504.5065486363236, "22": -334.62273008695115, "23": -472.9226841114712, "24": -106.74663572634859, "25": -375.9533615880397, "26": -201.03482485947052, "27": -466.9237900768403, "28": -575.5028316013401, "29": -317.5262850843676, "30": -863.642129909328, "31": -433.3672166609815, "32": -661.8638571699964, "33": -813.2319274406632, "34": -891.9314746573061, "35": -567.5632379320293, "36": -649.5600407863674, "37": -677.8256444024265, "38": -478.11278074913525, "39": -632.8273669570772, "40": -360.42507523052325, "41": -646.3482259711166, "42": -549.6653671929884, "43": -680.1157005532132, "44": -558.9273771767473, "45": -848.890789258535, "46": -952.4480825542694, "47": -898.899842364513, "48": -604.2320968808984, "49": -858.8539456448759, "50": -123.39366514371676, "51": -193.69036134405096, "52": 82.4850280047998, "53": -210.65416669700113, "54": -94.30323445634232, "55": -810.2160659776168, "56": -253.88880652735804, "57": -463.7808417900628, "58": -430.7690368614919, "59": -437.1184682997672, "60": -794.008394848039, "61": -462.7866533294718, "62": -379.0796406235082, "63": -442.40679879772796, "64": -461.8148393165229, "65": -409.24649929579175, "66": -392.98319657451384, "67": -432.78600755906405, "68": -430.12555710449516, "69": -471.09926017386067, "70": -971.1502463566135, "71": -450.5907068926801, "72": -680.6010908359591, "73": -782.5319824009146, "74": -443.03983040747215, "75": -445.9295028236236, "76": -448.48925922014837, "77": -695.0380779253499, "78": -403.29670033833713, "79": -440.0566565397723, "80": -592.4650481306572, "81": -461.04672052211436, "82": -418.253169543182, "83": -456.21727131962564, "84": -803.383903343502, "85": -805.6992492470288, "86": -238.2581853344571, "87": -28.896133783921805, "88": -144.56668996010956, "89": -32.4903325578052, "90": 38.22363799684465, "91": -83.95372617826578, "92": -200.64341747557734, "93": -37.41172067979932, "94": -123.75887840149076, "95": 88.71530171992035, "96": -135.3968335309058, "97": -125.7073772197399, "98": -26.01095351137148, "99": -179.8635505340667, "100": -165.2699986091568, "101": -109.49775063720836, "102": -368.74918477327503, "103": -274.8286071211636, "104": -221.98914513009203, "105": -197.4505703907602, "106": -108.7476769001023, "107": -266.05410506698183, "108": -247.05707994295952, "109": -238.2581853344571, "110": 22.4455111475246, "111": -320.55584284882883, "112": 106.91696229777584, "113": -141.47731944130769, "114": -3.0729579894792205, "115": -215.6932137275258, "116": 42.81160798861032, "117": 80.38651430095751, "118": -54.167430175248214, "119": -246.2126339467061, "120": 52.45568267455116, "121": -364.416567885118, "122": -226.8669177859706, "123": -233.37711926768912, "124": 338.80422630884533, "125": 85.37365884639875, "126": -36.649233768218636, "127": -364.3222406288941, "128": -260.30946134105636, "129": -238.2581853344571, "130": -247.40335814596153, "131": 163.30038360803425, "132": 117.7483098694392, "133": -60.441191016440385, "134": -409.99774065091805, "135": -135.5383867053446, "136": -45.7216075192419, "137": -23.06074608873556, "138": -399.3593641166964, "139": -360.801039290735, "140": -396.48569924151144, "141": -327.80822179497324, "142": -238.2581853344571, "143": 168.13642447773682, "144": -43.187022965137125, "145": -304.8813844177536, "146": -246.87013043017754, "147": -218.7438268858677, "148": -382.28126041785004, "149": -370.14512232869214, "150": -238.2581853344571, "151": -261.6148120693544, "152": 114.94901937023731, "153": -48.83838479642326, "154": -171.48675792556378, "155": -237.8951714126988, "156": -271.0026117272408, "157": -180.52469075010683, "158": -104.43498370637158, "159": -106.00082070958943, "160": -244.98199648565097, "161": -301.3715696995523, "162": -203.5971060513871, "163": -241.19786848401844, "164": -261.2220858368658, "165": -529.3954628919641, "166": -239.77006857539325, "167": -487.425740692737, "168": -542.7025689741198, "169": -266.2939380175167, "170": -544.9454146915077, "171": -547.233986224942, "172": -578.0407896749567, "173": -412.76476722140086, "174": -518.7664424058255, "175": -550.2622416434356, "176": -542.5070583645702, "177": -578.0441464578149, "178": -238.2581853344571, "179": -222.41463030372591, "180": 500239.78952727985, "181": -122.10893465982491, "182": 140.6292538617512, "183": 43.54877691425378, "184": -135.57431765212718, "185": -118.6342998774147, "186": 16.583726451286296, "187": -285.61108187272526, "188": -234.58409429810854, "189": 104.66303162040163, "190": -309.64745833741125, "191": -397.3232906612399, "192": -305.8376460729428, "193": -390.64919715729616, "194": -368.50881092266076, "195": -223.46886469770388, "196": -399.36849806696375, "197": -579.4379472288034, "198": -320.0998668751338, "199": -434.5808130105637, "200": -451.70170966840124, "201": -220.1158383107587, "202": -348.57421416315384, "203": -449.10151882612, "204": -358.9452646954364, "205": -464.7056122017175, "206": -186.41960350804152, "207": -42.67637944433534, "208": -389.5913270544864, "209": -47.64928903501972, "210": -595.0579659286639, "211": -738.4073895025592, "212": -247.12005108162435, "213": -757.834631157759, "214": -254.87713937375426, "215": -726.6105149944327, "216": -215.94055508642234, "217": -591.1906802170244, "218": -222.45747171452592, "219": -602.8695920626727, "220": -440.3361233198601, "221": -314.21465382760425, "222": -732.1348547891992, "223": -351.20812108895524, "224": -165.17343958282788, "225": -317.31696719538405, "226": -120.34023233458251, "227": -245.09565663356693, "228": -495.445653783507, "229": -308.1573102237685, "230": -558.2254936076749, "231": -338.3398821264999, "232": -243.85765435301352, "233": -344.1439999445431, "234": -704.8963729817348, "235": -746.7174185933877, "236": -564.5306820756111, "237": -345.8812014557298, "238": -840.9613808586637, "239": -354.56181475734417, "240": -856.8879168899316, "241": -367.8227796641876, "242": -805.9926820355619, "243": -337.9995381528851, "244": -736.7900640637647, "245": -737.6644035917736, "246": -629.3631312270054, "247": -366.454832017781, "248": -497.9476555819928, "249": -325.2882363426001, "250": -320.69757326357524, "251": -361.87502184072423, "252": -163.90250386531474, "253": -295.18596132597986, "254": -29.5450326447314, "255": -368.74915005849726, "256": -214.41638834388684, "257": -71.54593168172393, "258": -600.862930087744, "259": -348.0411374105661, "260": -69.94845371267631, "261": -209.92169255496427, "262": -583.4087690943635, "263": -279.23075938604103, "264": -535.5518856179226, "265": -367.0611627525834, "266": -306.49103898979047, "267": -360.6218062629746, "268": -391.9806089780303, "269": -176.68983741823857, "270": -536.517929505281, "271": -342.21211161445416, "272": -165.4696507833872, "273": -304.2530157426112, "274": -524.9418386043392, "275": -275.19118790087083, "276": -161.20932775106553, "277": -370.9491920464143, "278": -473.1126037709778, "279": -365.2576745689372, "280": -562.5458020248506, "281": -351.7947018266107, "282": -622.3725784467262, "283": -359.2975747517895, "284": -575.2639939611331, "285": -372.06443114773725, "286": -5.613639926575676, "287": -320.269688519121, "288": -348.49661978289527, "289": -283.7011835779203, "290": 46.996364239811356, "291": -201.62696955001041, "292": 20.320709051116555, "293": -328.77257567090487, "294": -116.82873622372973, "295": -166.42396611735603, "296": -142.12965837628045, "297": -93.4724577566355, "298": -326.9340114270046, "299": -367.64260250815613, "300": -247.79443538967317, "301": -177.02025687197354, "302": -459.8544552625968, "303": -309.3979766500098, "304": -270.22014556601727, "305": -314.1375416823188, "306": -168.23506777672574, "307": -273.6548452084415, "308": -353.4625686936, "309": -369.43057938104084, "310": -492.6444030019675, "311": -83.41068049915933, "312": -503.73163467268705, "313": -229.29651230993082, "314": -53.01002777558687, "315": -338.28153762691045, "316": -496.4275008213111, "317": -297.4384953968807, "318": -529.3422329117506, "319": -245.99230037242623, "320": -435.88516334076917, "321": -598.6467740487645, "322": -764.4510210990388, "323": -84.4979266667252, "324": -345.5268881163737, "325": -607.9673531906761, "326": -340.6839261648694, "327": -534.1367013825011, "328": -670.6264827706998, "329": -562.7690857816228, "330": -343.4046054115763, "331": -601.0722580985912, "332": -727.0504634678856, "333": -538.7911475350177, "334": -323.4554364202241, "335": -623.1226986124826, "336": -359.3203449226295, "337": -523.6861351195702, "338": -327.7196580956185, "339": -615.4172522093647, "340": -1349.712183024214, "341": 150.07554943821316, "342": -494.25012551475015, "343": -269.80602433990293, "344": -543.8795206276911, "345": -686.3257458732, "346": -526.7345900883176, "347": -1293.2519117628485, "348": -310.8106955809135, "349": -374.3218022411545, "350": -129.64344540344052, "351": 10.132381113678655, "352": -602.1849741793167, "353": -1542.0837338363178, "354": -488.1293577687212, "355": -1337.3583133409284, "356": -473.84386258211157, "357": -1339.3763196289494, "358": -316.4441929163201, "359": -353.8805623479787, "360": -539.3676371849288, "361": -1438.801756854593, "362": -638.7710365852728, "363": -777.3366580784959, "364": -1114.892936572931, "365": -674.3901744952293, "366": -343.737677970378, "367": -512.4598296355618, "368": -366.0809957110114, "369": -567.9398607343262, "370": -596.34514915142, "371": -484.85994128061094, "372": -352.0158951480336, "373": -300.19716609925496, "374": -790.1079144715422, "375": -476.64299815692317, "376": -257.8428788088245, "377": -454.1531538180399, "378": -271.64364826055015, "379": -294.172270248295, "380": -847.2922092314419, "381": -294.47283394737275, "382": -46.87196001554775, "383": -357.1799275384664, "384": -272.29796725158144, "385": -329.8340997560308, "386": -1160.7153231597003, "387": -358.88749560840876, "388": -488.1532353657358, "389": -297.9705135309147, "390": -517.4922878346484, "391": -319.6209874773796, "392": -1176.0921525555973, "393": -779.4934307120012, "394": -506.99353803464203, "395": -319.2982901537492, "396": -492.7308294104372, "397": -336.8242358444409, "398": -502.7656111077328, "399": -348.51554583149976, "400": -425.9687578767024, "401": -760.8794876175455, "402": -313.7268882483807, "403": -490.52418999649285, "404": -341.50116614955857, "405": -300.78028474272423, "406": -400.89398561399986, "407": -277.073702222065, "408": -459.6338278225139, "409": -1305.8847866081048, "410": -335.49386887948054, "411": -114.23373787415517, "412": -334.67867669749, "413": -729.6969984953664}, "40": {"0": -232.23422077501596, "1": 2.8679531945374, "2": -156.80839193091032, "3": -82.55761620124956, "4": -276.73603692997415, "5": -304.3450166382954, "6": -305.22626081565846, "7": -175.8763799906408, "8": -182.628629760116, "9": -209.71004104107482, "10": -348.21686187470266, "11": -446.4243539847349, "12": -495.0647505973425, "13": -447.0203796443018, "14": 256.37967666624775, "15": -516.2705837016335, "16": -521.5075041365728, "17": -239.0792476301239, "18": -97.04816119579681, "19": -226.46138182538306, "20": -503.7329444412471, "21": -495.0137344972055, "22": -330.0949678816238, "23": -406.611985589353, "24": -10.456410649705731, "25": -301.67446192580326, "26": -112.2649692031539, "27": -399.67963750317483, "28": -517.050962056634, "29": -238.1092777803699, "30": -827.9788239618275, "31": -419.99302621570087, "32": -609.2833461099399, "33": -773.5051340599425, "34": -859.0397566088859, "35": -561.7479703820879, "36": -595.6482037111061, "37": -627.2417648991043, "38": -410.8835653161417, "39": -576.2511196650339, "40": -283.4534172549487, "41": -643.4530264442002, "42": -542.5773601084877, "43": -628.3982053754162, "44": -552.4265839269583, "45": -810.0590840530705, "46": -922.8017219639971, "47": -864.231857698443, "48": -599.2630535161501, "49": -827.876216786214, "50": -123.5909255963592, "51": -192.0319371757948, "52": 82.90060277267955, "53": -209.15665943559037, "54": -94.2044863176849, "55": -801.4269186788428, "56": -252.96693255938303, "57": -463.0896780811897, "58": -429.1686507939902, "59": -435.5968372801848, "60": -784.1176226009438, "61": -462.1637215056041, "62": -375.79693551354717, "63": -441.0495331401612, "64": -461.16096328521263, "65": -407.1436130892505, "66": -390.2609176922222, "67": -431.1835642572836, "68": -428.5155590320172, "69": -470.74923340427927, "70": -943.8237130838347, "71": -449.5375131456785, "72": -662.5766920279959, "73": -772.0355169976269, "74": -441.72994262726894, "75": -444.66604536352094, "76": -447.3415625403937, "77": -678.1750917082064, "78": -401.0576465167878, "79": -438.4934635612167, "80": -568.010771210397, "81": -460.17006636053463, "82": -416.2928278888293, "83": -455.1388193317805, "84": -793.8983384449043, "85": -796.1693503511708, "86": -232.23422077501596, "87": -28.952519500432004, "88": -144.11697155803145, "89": -32.28394967832479, "90": 38.56571136024354, "91": -83.8301009999364, "92": -199.1314651812033, "93": -37.38923387086942, "94": -123.69925207352829, "95": 88.824971461022, "96": -134.92278102682042, "97": -123.18030967619816, "98": -25.779664246380015, "99": -178.0931566411003, "100": -163.26810763768165, "101": -106.68962144900021, "102": -366.51516772217445, "103": -274.1879604275158, "104": -220.6448840726571, "105": -195.88732346752255, "106": -106.00532849495089, "107": -265.3064512074372, "108": -246.0792774433097, "109": -232.23422077501596, "110": 22.416839310054694, "111": -317.0472986758381, "112": 106.89620658742624, "113": -141.45178507172804, "114": -3.114383479969487, "115": -214.29384539708124, "116": 43.16809113807997, "117": 80.36296654752613, "118": -53.975576335090025, "119": -245.2195839143277, "120": 52.42380333909854, "121": -361.1841006026457, "122": -220.2885783539097, "123": -232.16306606217714, "124": 338.8115192130531, "125": 85.4030640634681, "126": -36.43026441991884, "127": -361.41891717612305, "128": -259.48473206175595, "129": -232.23422077501596, "130": -246.4989805654953, "131": 163.30977195728943, "132": 118.22582626486368, "133": -60.25634420388982, "134": -399.2903545000803, "135": -135.5080352527943, "136": -45.520350079907864, "137": -23.114045810677208, "138": -397.01615748899223, "139": -357.5842715633407, "140": -394.15792616880265, "141": -323.2605346891128, "142": -232.23422077501596, "143": 168.291688718792, "144": -43.003461439476204, "145": -300.56146038339944, "146": -246.01319637193382, "147": -217.40137360458095, "148": -380.2360387964113, "149": -367.83142476918835, "150": -232.23422077501596, "151": -260.9149590273476, "152": 115.07635529720517, "153": -48.64447474308811, "154": -169.39836434594173, "155": -236.7773778956793, "156": -270.2319613494529, "157": -178.72344560737255, "158": -101.65435658839073, "159": -105.92290543453346, "160": -243.91771310760828, "161": -296.5672679128828, "162": -202.04002005464432, "163": -240.17179645640329, "164": -260.37439160182385, "165": -523.4632573333936, "166": -238.66564971149688, "167": -479.3712558714502, "168": -537.4644450793112, "169": -265.55014303252034, "170": -539.4236340802995, "171": -542.0393408723555, "172": -574.269366120446, "173": -400.7629219216191, "174": -512.036170313124, "175": -545.2313610055114, "176": -536.9368059909584, "177": -574.1947518135721, "178": -232.23422077501596, "179": -221.25852747639925, "180": 500239.78952727985, "181": -122.0528667973717, "182": 140.6329305455882, "183": 43.63303487944914, "184": -135.55010551003707, "185": -115.43309009481462, "186": 21.176477790535742, "187": -284.6687957963415, "188": -227.2723774444454, "189": 110.31415842118507, "190": -308.9483028097187, "191": -394.52628168925816, "192": -300.5503225008702, "193": -387.85772983592443, "194": -364.9899148137479, "195": -215.78877948694426, "196": -396.7837246422999, "197": -573.8932354397843, "198": -319.4751183876632, "199": -421.6524398655181, "200": -439.9116794558031, "201": -170.79452127809134, "202": -331.7341739361589, "203": -437.2111375843271, "204": -318.6823396023756, "205": -431.5290418855467, "206": -134.5501547274971, "207": 20.455437929699997, "208": -351.40785335662736, "209": -47.71160559988356, "210": -568.7508759524032, "211": -722.9623656796623, "212": -247.39152451574182, "213": -743.6316869232751, "214": -255.4752699702534, "215": -709.8124029774556, "216": -215.7928760736712, "217": -531.4448224470353, "218": -222.3464627014139, "219": -577.3334359086659, "220": -368.46594831172206, "221": -313.4799432457281, "222": -715.6457089284336, "223": -350.87622900048495, "224": -165.55596474065774, "225": -316.5762900933955, "226": -120.29110582596124, "227": -245.49500578490552, "228": -462.6265097051164, "229": -307.38414220314934, "230": -529.6045015540112, "231": -337.87014899540054, "232": -244.25192714874714, "233": -343.7400494960334, "234": -687.4054481567075, "235": -731.197528695533, "236": -502.6248723443384, "237": -345.41763340716744, "238": -832.5971176172612, "239": -354.18371574519483, "240": -849.4176351210042, "241": -367.97388467603184, "242": -795.1077645667768, "243": -337.4928528905587, "244": -720.8544045601227, "245": -721.9997371660984, "246": -572.3389949124789, "247": -366.52228634033145, "248": -465.62797529341105, "249": -324.6964255149645, "250": -301.52898828991033, "251": -361.8696715974587, "252": -164.04092473857673, "253": -294.2110028441044, "254": -29.31203999992574, "255": -368.8050214974911, "256": -212.50680379470722, "257": -71.3849658262747, "258": -596.2985190640825, "259": -347.59595504490056, "260": -69.78181566541136, "261": -209.7360945047836, "262": -577.8443341054796, "263": -277.99943216932144, "264": -527.2566226691405, "265": -367.1803528745213, "266": -286.8615457780099, "267": -360.4815762438742, "268": -376.58516833265554, "269": -174.19951770860752, "270": -528.6339945181907, "271": -341.80264559433914, "272": -165.70662886038434, "273": -303.2473380324799, "274": -494.51689017675164, "275": -273.9340124316416, "276": -160.7966460357902, "277": -370.9977485954671, "278": -461.90752658772675, "279": -365.52984948055735, "280": -500.3190252613756, "281": -351.37836338728795, "282": -618.7681905453226, "283": -359.135365891661, "284": -569.545274417165, "285": -372.28570454262393, "286": -5.338384800460652, "287": -319.5638541692356, "288": -348.04295113879675, "289": -282.5911328838306, "290": 47.092631510037975, "291": -201.40570694276806, "292": 20.388178691100656, "293": -328.1896014215617, "294": -116.20989858688262, "295": -166.68357842741324, "296": -141.64101968467722, "297": -93.37008999717796, "298": -308.6078756459865, "299": -368.05530783304823, "300": -248.15420195222615, "301": -176.67863655211517, "302": -448.5978682739834, "303": -308.5757781939525, "304": -268.8463204237159, "305": -313.4349165926028, "306": -168.54200846911297, "307": -272.411329326597, "308": -336.14900312691105, "309": -369.66895130421057, "310": -483.05214806767003, "311": -83.26167678781428, "312": -494.26030595359987, "313": -229.22341358870494, "314": -52.844816675503516, "315": -337.8075139061235, "316": -486.788778957353, "317": -296.49880293759077, "318": -521.4425097594044, "319": -244.45116109851057, "320": -423.4909788895831, "321": -538.991766229663, "322": -749.8385287198751, "323": -84.37643901440347, "324": -345.05483940507594, "325": -603.8273536396762, "326": -340.1212095806292, "327": -526.1377804833159, "328": -649.9185945753347, "329": -535.178870286936, "330": -342.871101538008, "331": -576.6518198964834, "332": -709.9375144183243, "333": -530.8998841452277, "334": -322.7754511359608, "335": -600.2447598441133, "336": -358.98917829385204, "337": -515.0007041828466, "338": -327.12235153808734, "339": -510.843833018585, "340": -1304.4466777231428, "341": 150.05027293332105, "342": -484.3679569659158, "343": -270.14029315344453, "344": -536.3843134396261, "345": -665.828213769269, "346": -518.321651562778, "347": -1243.5700318556048, "348": -310.0816840612324, "349": -374.35714360314563, "350": -129.60075851112876, "351": 10.034087670379046, "352": -597.6765355320504, "353": -1513.258764720901, "354": -477.9856880647876, "355": -1291.7686073913942, "356": -462.7110285746286, "357": -1293.521624433983, "358": -315.83229372711327, "359": -353.59324500711244, "360": -531.9762378797682, "361": -1401.7639133662876, "362": -614.7955114254679, "363": -763.8088513469462, "364": -1050.7527087024037, "365": -653.7609209090602, "366": -343.23626062577017, "367": -502.832454171627, "368": -366.0961009697182, "369": -561.5870032710875, "370": -569.628034077773, "371": -473.9077656925235, "372": -351.62888177630253, "373": -299.18532121556825, "374": -698.5138824213172, "375": -465.6595060053578, "376": -257.88041256542044, "377": -442.1517104548303, "378": -271.88723104130935, "379": -293.0977210444423, "380": -839.3048288469926, "381": -293.4460368772784, "382": -46.66653195746529, "383": -357.1575813881974, "384": -272.46975823319644, "385": -324.25703065466763, "386": -1101.3150741017698, "387": -358.7804125452221, "388": -477.5820373282415, "389": -296.96491920927167, "390": -508.7003026946451, "391": -318.8514508666112, "392": -1117.7115960552956, "393": -766.5614195866378, "394": -497.1206107442538, "395": -318.6659673109706, "396": -482.0980421302452, "397": -336.3582316172531, "398": -492.90555970413766, "399": -348.1469762995394, "400": -411.8543220756661, "401": -746.8074346427306, "402": -312.9342223136433, "403": -480.2597528975099, "404": -341.00323302878604, "405": -279.9761088988554, "406": -385.3701266384239, "407": -275.721133772146, "408": -447.360263180679, "409": -1258.973792204527, "410": -335.01926798379344, "411": -114.16531674991579, "412": -334.11002696747477, "413": -713.8123842620632}, "41": {"0": -449.7201655267213, "1": -9.802562906789566, "2": -224.91569456152675, "3": -158.8352257494171, "4": -450.35768362621184, "5": -319.6422167852359, "6": -319.6627777699887, "7": -448.92394973654507, "8": -225.34355531936583, "9": -449.33507737961935, "10": -451.4072862224309, "11": -452.8403930104402, "12": -898.9074964433156, "13": -637.0964950726495, "14": -9.941605856244017, "15": -899.250153794755, "16": -899.2723139160845, "17": -449.8416262084047, "18": -316.6821173755698, "19": -449.64626246444305, "20": -899.0325910577001, "21": -637.7928826898998, "22": -451.15794419390863, "23": -1267.231465979535, "24": -1261.914498305978, "25": -1265.8423836721101, "26": -1263.2911707552691, "27": -1267.1716981823056, "28": -1268.7413575086455, "29": -1264.9917107159692, "30": -1272.6202545759102, "31": -636.7455125740289, "32": -1270.0222738816583, "33": -1272.156941004427, "34": -1272.6658712141261, "35": -638.7197112423812, "36": -1269.8443974385189, "37": -1270.0281608427251, "38": -1267.3394581934892, "39": -1269.6067738365448, "40": -1265.622946130173, "41": -639.883647581468, "42": -638.4578908678291, "43": -1270.2794563808561, "44": -638.5937660090839, "45": -1272.758568776133, "46": -1273.7903225342232, "47": -1273.4877101495454, "48": -639.2652079516654, "49": -1272.6974533846346, "50": -113.06653931418784, "51": -318.0794497396519, "52": -156.35887415117773, "53": -318.3330091598031, "54": -159.00929742231463, "55": -903.1361644784589, "56": -318.9781325669335, "57": -453.06839034466515, "58": -452.5840025317148, "59": -452.67866259163156, "60": -902.8807503758602, "61": -453.0520360692957, "62": -451.81824994230806, "63": -452.75666811630055, "64": -453.0380924605484, "65": -452.26428583104894, "66": -452.0237818628988, "67": -452.6143110845948, "68": -452.574458452367, "69": -453.17294099707055, "70": -1274.534288745184, "71": -452.875976207396, "72": -901.2188080618738, "73": -902.7276707690932, "74": -452.76574268891443, "75": -452.8086329727801, "76": -452.84551989505695, "77": -901.4294613655836, "78": -452.1758092951347, "79": -452.72298476373595, "80": -899.9292893717549, "81": -453.0301017156786, "82": -452.39854228988213, "83": -452.960366965786, "84": -903.025114644373, "85": -903.0992756955085, "86": -449.7201655267213, "87": -56.49553074982055, "88": -224.71450891763595, "89": -158.08318008970687, "90": -157.0234726731919, "91": -158.8543317023693, "92": -318.1829292134064, "93": -111.86362455718294, "94": -159.45064362777057, "95": -109.96971669610879, "96": -224.60528664605167, "97": -317.0643347979081, "98": -157.98619831026542, "99": -317.8726627916797, "100": -317.65501091416263, "101": -316.8226401141182, "102": -451.63398573157633, "103": -319.29030799750933, "104": -318.5021618141612, "105": -318.1353240020581, "106": -316.8110510402979, "107": -319.1594723581974, "108": -318.8760058025375, "109": -449.7201655267213, "110": -55.74052187360856, "111": -450.9310174180113, "112": -25.926974010801022, "113": -159.64451573924805, "114": -56.10262577968317, "115": -318.4080385186447, "116": -156.95474379421458, "117": -38.14380722551498, "118": -158.4082083664129, "119": -318.8202724909413, "120": -38.560793088908845, "121": -451.59803585132045, "122": -449.5157468950858, "123": -318.67222504708513, "124": -34.31714827201377, "125": -77.474308052418, "126": -158.1456708405742, "127": -451.5948516819084, "128": -319.07382419701173, "129": -449.7201655267213, "130": -318.85334505653753, "131": -53.68073057325101, "132": -155.8313899966381, "133": -158.5022512133406, "134": -636.3798276951569, "135": -159.62689390373214, "136": -158.28160454156944, "137": -56.4888946229872, "138": -452.1173364438462, "139": -451.5437191230015, "140": -452.0741453740358, "141": -451.01449869239184, "142": -449.7201655267213, "143": -108.78171154558547, "144": -158.2323910230694, "145": -450.6773756016095, "146": -318.8724423167761, "147": -318.4333378205799, "148": -451.83478065023843, "149": -451.6505662280814, "150": -449.7201655267213, "151": -319.06719416274615, "152": -109.5785382610093, "153": -158.32829112144447, "154": -317.748723813415, "155": -318.7394259700188, "156": -319.192598993198, "157": -317.8827481864335, "158": -316.7465573991791, "159": -159.18451151310325, "160": -318.84540676145826, "161": -450.66060951487793, "162": -318.22748759791097, "163": -318.78841336149475, "164": -319.04711138766646, "165": -638.147810266464, "166": -318.7674693850335, "167": -637.5292903492137, "168": -638.3437295905569, "169": -319.1371191136414, "170": -638.3788845972642, "171": -638.4114676434892, "172": -638.8655050176101, "173": -636.4295281930814, "174": -637.9559808325756, "175": -638.4560034539783, "176": -638.3425733235845, "177": -638.8660358119787, "178": -449.7201655267213, "179": -318.50135798053617, "180": 500239.78952727985, "181": -159.42583630761226, "182": -54.03016814377526, "183": -110.64144204377062, "184": -159.62731289479396, "185": -316.86334137903924, "186": -314.9125867581899, "187": -319.33529011574666, "188": -449.64417241884314, "189": -313.6141851400924, "190": -319.70234076946684, "191": -452.0032572239163, "192": -450.62887694742466, "193": -451.9177180526742, "194": -451.59476329465565, "195": -449.4761281767491, "196": -452.04080078781715, "197": -638.7819230995946, "198": -319.84223448621543, "199": -636.703901357454, "200": -636.9588955341276, "201": -894.4688757412868, "202": -635.4650580756287, "203": -636.9186865700317, "204": -896.6001745414881, "205": -898.1794147389418, "206": -893.9761961534248, "207": -891.8764499217754, "208": -897.0597343470058, "209": -79.51184163384092, "210": -899.9775202576554, "211": -902.072775931045, "212": -226.29370148597707, "213": -902.3578291484691, "214": -226.40429371963526, "215": -901.9027177837653, "216": -225.83519218151818, "217": -1268.9981185591384, "218": -225.93214403598174, "219": -900.0908108883037, "220": -1266.7960596030384, "221": -319.88179913964274, "222": -901.9840007614555, "223": -320.4319646029757, "224": -160.06190818652965, "225": -319.9283716273145, "226": -159.39921820638716, "227": -226.26085275966634, "228": -898.5160812028298, "229": -319.7911972827654, "230": -899.4366797515388, "231": -320.2413223386758, "232": -226.24260694370017, "233": -320.32732155908013, "234": -901.5805284486021, "235": -902.1978078403087, "236": -1268.6090472663202, "237": -320.354214728976, "238": -903.5914808834189, "239": -320.4827720270213, "240": -903.8761882844128, "241": -320.67196289419763, "242": -903.0630226467127, "243": -320.2366246886096, "244": -902.106863491373, "245": -902.2177779905592, "246": -1269.5570566063698, "247": -320.65296785358345, "248": -898.551102743445, "249": -320.04682491116245, "250": -634.9530068140145, "251": -320.58565414242554, "252": -160.04804016034313, "253": -319.59792013876745, "254": -158.03922330679814, "255": -320.6876135263082, "256": -318.3917108139899, "257": -158.66859680003725, "258": -639.2124047812034, "259": -320.3865140493223, "260": -158.60527403827234, "261": -225.74549207635297, "262": -638.956068124732, "263": -319.36013087691543, "264": -638.252421599781, "265": -320.6611490694918, "266": -634.873856389385, "267": -320.56940463852953, "268": -636.1349129433371, "269": -317.828880940214, "270": -638.2647943126728, "271": -320.29841775052, "272": -160.06930414384317, "273": -319.7341139203, "274": -898.9464955023336, "275": -319.2996882566622, "276": -225.01677973877352, "277": -320.72074881988584, "278": -637.3307010149686, "279": -320.63158080857, "280": -1268.5808829404955, "281": -320.4423839977705, "282": -639.5294385741159, "283": -320.54996138130076, "284": -638.8347131187919, "285": -320.7344562284625, "286": -157.68057714549818, "287": -319.97241146348125, "288": -320.23882219019265, "289": -319.4264698157479, "290": -110.57172546593958, "291": -225.6214390933893, "292": -110.9849835266589, "293": -320.0990078977211, "294": -224.35247101400648, "295": -160.08317553688215, "296": -224.73112488658907, "297": -158.99687735948743, "298": -635.1739561445402, "299": -320.66527350546284, "300": -226.30211980448055, "301": -225.2534023889232, "302": -637.1320905631203, "303": -319.8101346622021, "304": -319.22579641897653, "305": -319.88041843748914, "306": -160.1091623713833, "307": -319.276563440865, "308": -635.5667956872851, "309": -320.6948622809962, "310": -637.6154590295579, "311": -158.7945235501824, "312": -637.7811491180797, "313": -226.03408201749255, "314": -158.39059935854678, "315": -320.2404907349208, "316": -637.6724429553781, "317": -319.6314907601961, "318": -638.1572402091768, "319": -318.8633262606704, "320": -636.7783226527811, "321": -1269.109504415498, "322": -902.51596785216, "323": -158.8624716967269, "324": -320.3491645349117, "325": -639.3166496361055, "326": -320.27726200239516, "327": -638.2296681581485, "328": -901.0827897577882, "329": -899.49964730025, "330": -320.3176278604588, "331": -900.058227093977, "332": -901.910913328119, "333": -638.2989300144919, "334": -320.0199802579161, "335": -900.3812006596997, "336": -320.5531212182948, "337": -638.076440226275, "338": -320.0833418596459, "339": -1789.4666478456643, "340": -1802.073229446661, "341": -11.529893440078022, "342": -637.6410258261309, "343": -226.63561612896947, "344": -638.3732107461142, "345": -901.3172140988279, "346": -638.1207675793665, "347": -1800.603065691676, "348": -319.8306996478518, "349": -320.77364534842286, "350": -159.538659100962, "351": -9.660959938798829, "352": -639.231996617993, "353": -1804.6881636196613, "354": -637.5505487238573, "355": -1800.6473085937873, "356": -637.34130270408, "357": -1801.5194180071003, "358": -319.9143307838287, "359": -320.47089064005837, "360": -638.3049963820008, "361": -1803.3681205226085, "362": -900.6214642850113, "363": -902.7275194708159, "364": -1798.0586491945749, "365": -901.1388473908938, "366": -320.3224776830101, "367": -637.8064479124157, "368": -320.6482656454709, "369": -638.7281816615606, "370": -899.9988929774903, "371": -637.5056252503398, "372": -320.4448208740465, "373": -319.67331587677666, "374": -1790.2541016928476, "375": -637.3825304179594, "376": -226.45954101469968, "377": -637.0503519653665, "378": -226.66498664247484, "379": -319.5833226304965, "380": -903.6664584569113, "381": -319.58754128652305, "382": -158.27154091837642, "383": -320.51551585702447, "384": -226.67514966337038, "385": -451.0915217153943, "386": -1799.1416625290665, "387": -320.5427268836994, "388": -637.4661003671696, "389": -319.6398765476392, "390": -637.9840795816008, "391": -319.96312999504624, "392": -1799.5169880378626, "393": -902.6761751706065, "394": -637.728930263083, "395": -319.9573078768157, "396": -637.523143335919, "397": -320.21841980452155, "398": -637.7686451961628, "399": -320.39232627932864, "400": -636.6382750416949, "401": -902.4137721804263, "402": -319.87484998472416, "403": -637.5870870877794, "404": -320.28898733865475, "405": -634.7940897202349, "406": -636.2692605535643, "407": -319.3284778929781, "408": -637.1339414813679, "409": -1800.4196683031887, "410": -320.19870107460696, "411": -159.30788546346378, "412": -320.18743399908345, "413": -901.9443633947426}}, "objective_ids": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41], "design_ids": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413]}

==> anc/data/analysis/task_a_results.json <==
{
 "regimes": [
  {
   "round": 1,
   "ts": "2026-02-19T00:08:43.559644Z",
   "phase": "stuck",
   "n_zeroed": 1,
   "n_boosted": 10
  },
  {
   "round": 2,
   "ts": "2026-02-19T04:24:40.984735Z",
   "phase": "stuck",
   "n_zeroed": 1,
   "n_boosted": 11
  },
  {
   "round": 3,
   "ts": "2026-02-19T09:09:42.985106Z",
   "phase": "breakthrough_needed",
   "n_zeroed": 12,
   "n_boosted": 9
  },
  {
   "round": 4,
   "ts": "2026-02-19T11:12:11.575041Z",
   "phase": "stuck",
   "n_zeroed": 13,
   "n_boosted": 12
  },
  {
   "round": 5,
   "ts": "2026-02-19T13:56:17.418324Z",
   "phase": "stuck",
   "n_zeroed": 13,
   "n_boosted": 12
  },
  {
   "round": 6,
   "ts": "2026-02-19T15:45:32.678805Z",
   "phase": "stuck",
   "n_zeroed": 20,
   "n_boosted": 12
  },
  {
   "round": 7,
   "ts": "2026-02-20T07:23:39.413722Z",
   "phase": "stuck",
   "n_zeroed": 20,
   "n_boosted": 12
  },
  {
   "round": 8,
   "ts": "2026-02-21T12:17:44.565210Z",
   "phase": "refining",
   "n_zeroed": 20,
   "n_boosted": 4
  },
  {
   "round": 9,
   "ts": "2026-02-22T14:31:18.716478Z",
   "phase": "refining",
   "n_zeroed": 21,
   "n_boosted": 7
  },
  {
   "round": 10,
   "ts": "2026-02-23T06:31:26.648296Z",
   "phase": "refining",
   "n_zeroed": 21,
   "n_boosted": 6
  },
  {
   "round": 11,
   "ts": "2026-02-24T07:43:23.830260Z",
   "phase": "refining",
   "n_zeroed": 28,
   "n_boosted": 8
  }
 ],
 "premerge_rounds": [
  {
   "round": 1,
   "ts": "2026-02-04T16:39:42.964168Z",
   "weights": {
    "0": 0.3
   }
  },
  {
   "round": 2,
   "ts": "2026-02-04T23:07:00.003620Z",
   "weights": {
    "0": 0.3,
    "1": 0.15
   }
  }
 ],
 "n_merged_designs": 205,
 "replay_n": 289,
 "replay_match_by_slot": {
  "designer_1": {
   "metalag_era1": 1,
   "meta_era1": 121
  },
  "designer_2": {
   "raw_era1": 139,
   "raw_era2": 28
  }
 },
 "replay_unmatched": [],
 "replay_flips": [
  {
   "design": 215,
   "fid": "medium",
   "slot": "designer_1",
   "logged": 0.15473259941437595,
   "preds": {
    "raw_era1": 0.09780317203079367,
    "meta_era1": 0.15473259941437595,
    "metalag_era1": 0.10204235726334344,
    "raw_era2": 0.08051883531667939,
    "meta_era2": 0.14040617885730683,
    "metalag_era2": 0.0832965452106896
   },
   "threshold": 0.1,
   "match": "meta_era1"
  },
  {
   "design": 220,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.38579647363307146,
   "preds": {
    "raw_era1": 0.38579647363307146,
    "meta_era1": 0.5069023424276103,
    "metalag_era1": 0.3938013611634135,
    "raw_era2": 0.3593359061720817,
    "meta_era2": 0.48710160712273337,
    "metalag_era2": 0.36478473702048386
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 220,
   "fid": "medium",
   "slot": "designer_2",
   "logged": 0.07221845557910996,
   "preds": {
    "raw_era1": 0.07221845557910996,
    "meta_era1": 0.1054486623834834,
    "metalag_era1": 0.07301900685035002,
    "raw_era2": 0.05970767774928965,
    "meta_era2": 0.0958763157255223,
    "metalag_era2": 0.05987867301049628
   },
   "threshold": 0.1,
   "match": "raw_era1"
  },
  {
   "design": 221,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5318081966602377,
   "preds": {
    "raw_era1": 0.413905314922003,
    "meta_era1": 0.5318081966602377,
    "metalag_era1": 0.42048094345443904,
    "raw_era2": 0.38827599282009206,
    "meta_era2": 0.5148530948719289,
    "metalag_era2": 0.3925995397369924
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 223,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5099161574185866,
   "preds": {
    "raw_era1": 0.393755141137253,
    "meta_era1": 0.5099161574185866,
    "metalag_era1": 0.4016482484213094,
    "raw_era2": 0.367868990244679,
    "meta_era2": 0.48982450034243324,
    "metalag_era2": 0.3732343802729051
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 225,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5227242170590365,
   "preds": {
    "raw_era1": 0.40380080588830397,
    "meta_era1": 0.5227242170590365,
    "metalag_era1": 0.4111920011308187,
    "raw_era2": 0.3776590419996935,
    "meta_era2": 0.5041630854000005,
    "metalag_era2": 0.3826108045130419
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 229,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5627425349168415,
   "preds": {
    "raw_era1": 0.42643986115765664,
    "meta_era1": 0.5627425349168415,
    "metalag_era1": 0.5450233353657372,
    "raw_era2": 0.39995381046386297,
    "meta_era2": 0.5524146993405185,
    "metalag_era2": 0.5266459436001115
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 230,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.39456759657426643,
   "preds": {
    "raw_era1": 0.39456759657426643,
    "meta_era1": 0.5231356847432145,
    "metalag_era1": 0.5025641757923666,
    "raw_era2": 0.36764474769611755,
    "meta_era2": 0.5128106347039031,
    "metalag_era2": 0.48353601526435275
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 231,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5279243780522319,
   "preds": {
    "raw_era1": 0.38776309850679086,
    "meta_era1": 0.5279243780522319,
    "metalag_era1": 0.50529510346243,
    "raw_era2": 0.36225224159950853,
    "meta_era2": 0.5170225099754072,
    "metalag_era2": 0.4854133740313048
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 233,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5300958393102367,
   "preds": {
    "raw_era1": 0.4012931800347739,
    "meta_era1": 0.5300958393102367,
    "metalag_era1": 0.5107934776488665,
    "raw_era2": 0.377514617942908,
    "meta_era2": 0.5205974321463954,
    "metalag_era2": 0.49375439523602305
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 234,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.39418576433596436,
   "preds": {
    "raw_era1": 0.39418576433596436,
    "meta_era1": 0.5374119920284296,
    "metalag_era1": 0.516097965112537,
    "raw_era2": 0.3668248145758981,
    "meta_era2": 0.5265003656581976,
    "metalag_era2": 0.49631153024028446
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 235,
   "fid": "medium",
   "slot": "designer_1",
   "logged": 0.14925133308210517,
   "preds": {
    "raw_era1": 0.09077577267818521,
    "meta_era1": 0.14925133308210517,
    "metalag_era1": 0.14033756973728523,
    "raw_era2": 0.07589090088429326,
    "meta_era2": 0.14242921668500555,
    "metalag_era2": 0.12764992503886777
   },
   "threshold": 0.1,
   "match": "meta_era1"
  },
  {
   "design": 236,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.3755856719507474,
   "preds": {
    "raw_era1": 0.3755856719507474,
    "meta_era1": 0.5015495570230892,
    "metalag_era1": 0.4800769430199234,
    "raw_era2": 0.355968457954911,
    "meta_era2": 0.49250561518428543,
    "metalag_era2": 0.46332322451687596
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 236,
   "fid": "medium",
   "slot": "designer_2",
   "logged": 0.09645562321174489,
   "preds": {
    "raw_era1": 0.09645562321174489,
    "meta_era1": 0.14161282187948063,
    "metalag_era1": 0.1346138462195865,
    "raw_era2": 0.08629737861948897,
    "meta_era2": 0.13633245818517523,
    "metalag_era2": 0.12481638697766805
   },
   "threshold": 0.1,
   "match": "raw_era1"
  },
  {
   "design": 237,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5180872536762482,
   "preds": {
    "raw_era1": 0.3763032947491696,
    "meta_era1": 0.5180872536762482,
    "metalag_era1": 0.49478151436586093,
    "raw_era2": 0.3527870776044657,
    "meta_era2": 0.5071971257138633,
    "metalag_era2": 0.47452495599689687
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 238,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.40032217730546465,
   "preds": {
    "raw_era1": 0.40032217730546465,
    "meta_era1": 0.52580579593546,
    "metalag_era1": 0.5048315537815151,
    "raw_era2": 0.37640494798717067,
    "meta_era2": 0.5159489296128831,
    "metalag_era2": 0.48681409795290803
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 239,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5050023440861121,
   "preds": {
    "raw_era1": 0.3583073169520625,
    "meta_era1": 0.5050023440861121,
    "metalag_era1": 0.4785457341367546,
    "raw_era2": 0.33400023277530866,
    "meta_era2": 0.493382315325172,
    "metalag_era2": 0.4568446790027319
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 240,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46969162847409124,
   "preds": {
    "raw_era1": 0.46969162847409124,
    "meta_era1": 0.5939577009691845,
    "metalag_era1": 0.5787101766267533,
    "raw_era2": 0.4422303624989643,
    "meta_era2": 0.584003710781188,
    "metalag_era2": 0.5609990136133073
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 241,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5110581669546874,
   "preds": {
    "raw_era1": 0.38571731421635985,
    "meta_era1": 0.5110581669546874,
    "metalag_era1": 0.49064958138749676,
    "raw_era2": 0.3644742605943924,
    "meta_era2": 0.5021893174520572,
    "metalag_era2": 0.47445436071123764
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 242,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4078187288169599,
   "preds": {
    "raw_era1": 0.4078187288169599,
    "meta_era1": 0.5279538166393114,
    "metalag_era1": 0.5088308803443735,
    "raw_era2": 0.38493520090069494,
    "meta_era2": 0.5191644269761468,
    "metalag_era2": 0.4932097035402956
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 243,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5361736037588682,
   "preds": {
    "raw_era1": 0.43144167918793536,
    "meta_era1": 0.5361736037588682,
    "metalag_era1": 0.5203299873438082,
    "raw_era2": 0.4103140162462861,
    "meta_era2": 0.527857831881414,
    "metalag_era2": 0.5045493298098754
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 244,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4439495410519511,
   "preds": {
    "raw_era1": 0.4439495410519511,
    "meta_era1": 0.567763019279329,
    "metalag_era1": 0.5514191456840608,
    "raw_era2": 0.41814381760432445,
    "meta_era2": 0.5584225498643779,
    "metalag_era2": 0.5350513869488621
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 246,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.3992727601124472,
   "preds": {
    "raw_era1": 0.3992727601124472,
    "meta_era1": 0.5180720450251162,
    "metalag_era1": 0.49992229461572996,
    "raw_era2": 0.3795361719583445,
    "meta_era2": 0.5102957590650535,
    "metalag_era2": 0.4860045076864516
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 247,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5034033347479725,
   "preds": {
    "raw_era1": 0.33915058915713403,
    "meta_era1": 0.5034033347479725,
    "metalag_era1": 0.46579150915061573,
    "raw_era2": 0.3120317088404075,
    "meta_era2": 0.48771429974729574,
    "metalag_era2": 0.43504619764087576
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 248,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4622438964919503,
   "preds": {
    "raw_era1": 0.4622438964919503,
    "meta_era1": 0.6001424490306009,
    "metalag_era1": 0.5822110775850343,
    "raw_era2": 0.4344162427441008,
    "meta_era2": 0.5889745703978008,
    "metalag_era2": 0.5618467977602232
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 249,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5879121692617932,
   "preds": {
    "raw_era1": 0.44393311565338855,
    "meta_era1": 0.5879121692617932,
    "metalag_era1": 0.5673828226711113,
    "raw_era2": 0.4185902911818668,
    "meta_era2": 0.5863969578992912,
    "metalag_era2": 0.5575011400844574
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 250,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4996192554003157,
   "preds": {
    "raw_era1": 0.4996192554003157,
    "meta_era1": 0.6366147987661038,
    "metalag_era1": 0.617433240233816,
    "raw_era2": 0.45237553922711005,
    "meta_era2": 0.635739616724359,
    "metalag_era2": 0.6031936806578806
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 251,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5340634750149336,
   "preds": {
    "raw_era1": 0.39152744076040935,
    "meta_era1": 0.5340634750149336,
    "metalag_era1": 0.5135223063562356,
    "raw_era2": 0.3714206826479001,
    "meta_era2": 0.5325698961507287,
    "metalag_era2": 0.5049366565575371
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 253,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.6121220093219298,
   "preds": {
    "raw_era1": 0.45537893600812507,
    "meta_era1": 0.6121220093219298,
    "metalag_era1": 0.5910096236268788,
    "raw_era2": 0.4248864700725151,
    "meta_era2": 0.6114825192591755,
    "metalag_era2": 0.580709688422641
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 255,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5178445907128912,
   "preds": {
    "raw_era1": 0.38307961246435784,
    "meta_era1": 0.5178445907128912,
    "metalag_era1": 0.49825338016484805,
    "raw_era2": 0.36273621655650734,
    "meta_era2": 0.516385169255512,
    "metalag_era2": 0.49002196395296377
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 258,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4454322014144282,
   "preds": {
    "raw_era1": 0.4454322014144282,
    "meta_era1": 0.5772311216829702,
    "metalag_era1": 0.5592304893160229,
    "raw_era2": 0.42202286788587373,
    "meta_era2": 0.5763964034773643,
    "metalag_era2": 0.5508934850630766
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 259,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5434550036222614,
   "preds": {
    "raw_era1": 0.40967933128460726,
    "meta_era1": 0.5434550036222614,
    "metalag_era1": 0.5240201090672976,
    "raw_era2": 0.3871474836424592,
    "meta_era2": 0.5422073972448863,
    "metalag_era2": 0.515655700270611
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 262,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4142315066363218,
   "preds": {
    "raw_era1": 0.4142315066363218,
    "meta_era1": 0.5334237151891876,
    "metalag_era1": 0.5151947336969348,
    "raw_era2": 0.39426698374146674,
    "meta_era2": 0.5329596354889374,
    "metalag_era2": 0.5083878694862164
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 263,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.614982390447953,
   "preds": {
    "raw_era1": 0.4771426946594847,
    "meta_era1": 0.614982390447953,
    "metalag_era1": 0.599173535010569,
    "raw_era2": 0.4506890565363081,
    "meta_era2": 0.6141788715728342,
    "metalag_era2": 0.5900190574410082
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 264,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.3924688788915721,
   "preds": {
    "raw_era1": 0.3924688788915721,
    "meta_era1": 0.5375582469645486,
    "metalag_era1": 0.5161409126591398,
    "raw_era2": 0.3711204920145089,
    "meta_era2": 0.5360346594677426,
    "metalag_era2": 0.5071564944461969
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 265,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5342748286346136,
   "preds": {
    "raw_era1": 0.390273556993842,
    "meta_era1": 0.5342748286346136,
    "metalag_era1": 0.5138734679885342,
    "raw_era2": 0.37035730950106927,
    "meta_era2": 0.5322246795762783,
    "metalag_era2": 0.5046671367638407
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 266,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4529632366711439,
   "preds": {
    "raw_era1": 0.4529632366711439,
    "meta_era1": 0.5678140838439544,
    "metalag_era1": 0.5515291064827783,
    "raw_era2": 0.4331891760650023,
    "meta_era2": 0.567007310402305,
    "metalag_era2": 0.5444544531902888
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 267,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5083598046045583,
   "preds": {
    "raw_era1": 0.3837286209791879,
    "meta_era1": 0.5083598046045583,
    "metalag_era1": 0.49181819328872906,
    "raw_era2": 0.3680671033417034,
    "meta_era2": 0.5072274029864197,
    "metalag_era2": 0.4850171332467086
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 268,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.42963238412303756,
   "preds": {
    "raw_era1": 0.42963238412303756,
    "meta_era1": 0.5513127433856386,
    "metalag_era1": 0.5376519984636691,
    "raw_era2": 0.40775432996055044,
    "meta_era2": 0.5497556839847089,
    "metalag_era2": 0.5292590947186738
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 270,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.42355163333367474,
   "preds": {
    "raw_era1": 0.42355163333367474,
    "meta_era1": 0.5814426408956976,
    "metalag_era1": 0.5711936342074897,
    "raw_era2": 0.39699755058756175,
    "meta_era2": 0.5809445299072451,
    "metalag_era2": 0.5698065494581807
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 271,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5725279580865749,
   "preds": {
    "raw_era1": 0.43337323543800005,
    "meta_era1": 0.5725279580865749,
    "metalag_era1": 0.5592836242357296,
    "raw_era2": 0.4108667700740313,
    "meta_era2": 0.572133416065694,
    "metalag_era2": 0.5582515671657801
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 273,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5822909943102654,
   "preds": {
    "raw_era1": 0.42334447116423063,
    "meta_era1": 0.5822909943102654,
    "metalag_era1": 0.5719120344454587,
    "raw_era2": 0.4014264401148416,
    "meta_era2": 0.5817841902618158,
    "metalag_era2": 0.5698014856471927
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 274,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4588873371386273,
   "preds": {
    "raw_era1": 0.4588873371386273,
    "meta_era1": 0.6127065773721724,
    "metalag_era1": 0.6003480130617577,
    "raw_era2": 0.4330284196602286,
    "meta_era2": 0.6122439595140515,
    "metalag_era2": 0.5987246384207359
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 275,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.6299753879052299,
   "preds": {
    "raw_era1": 0.46913838276793357,
    "meta_era1": 0.6299753879052299,
    "metalag_era1": 0.6202920515522335,
    "raw_era2": 0.4378878449155057,
    "meta_era2": 0.6295187727504824,
    "metalag_era2": 0.6190389503885175
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 277,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.516778388840787,
   "preds": {
    "raw_era1": 0.3593834608184155,
    "meta_era1": 0.516778388840787,
    "metalag_era1": 0.5054308967824409,
    "raw_era2": 0.33209117281377476,
    "meta_era2": 0.5162270453579036,
    "metalag_era2": 0.5020521860849937
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 278,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.42327157872297994,
   "preds": {
    "raw_era1": 0.42327157872297994,
    "meta_era1": 0.5655975683485134,
    "metalag_era1": 0.5546046914571849,
    "raw_era2": 0.4012485721588552,
    "meta_era2": 0.5652070218601994,
    "metalag_era2": 0.5527897550765627
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 279,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5344600011989346,
   "preds": {
    "raw_era1": 0.4027141364249556,
    "meta_era1": 0.5344600011989346,
    "metalag_era1": 0.5243785971037004,
    "raw_era2": 0.3821538065825415,
    "meta_era2": 0.5341092628756094,
    "metalag_era2": 0.5228786114630736
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 280,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4487885750720591,
   "preds": {
    "raw_era1": 0.4487885750720591,
    "meta_era1": 0.5920782619905918,
    "metalag_era1": 0.5791876372898196,
    "raw_era2": 0.4262071389101716,
    "meta_era2": 0.5916777695643141,
    "metalag_era2": 0.5779626128050878
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 280,
   "fid": "medium",
   "slot": "designer_2",
   "logged": 0.08498215027024346,
   "preds": {
    "raw_era1": 0.08498215027024346,
    "meta_era1": 0.11121428794967539,
    "metalag_era1": 0.10714593785996215,
    "raw_era2": 0.07978737943123337,
    "meta_era2": 0.11101279140510113,
    "metalag_era2": 0.10622193516160189
   },
   "threshold": 0.1,
   "match": "raw_era1"
  },
  {
   "design": 281,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5497624569834445,
   "preds": {
    "raw_era1": 0.42056318103449375,
    "meta_era1": 0.5497624569834445,
    "metalag_era1": 0.5391650877072922,
    "raw_era2": 0.40135659829486586,
    "meta_era2": 0.5494097054541982,
    "metalag_era2": 0.537925373794399
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 282,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46276904088626686,
   "preds": {
    "raw_era1": 0.46276904088626686,
    "meta_era1": 0.6037576308045917,
    "metalag_era1": 0.5923988856767932,
    "raw_era2": 0.43617411246896814,
    "meta_era2": 0.603331324623296,
    "metalag_era2": 0.5911079918378105
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 283,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5710571705082146,
   "preds": {
    "raw_era1": 0.4481321687311479,
    "meta_era1": 0.5710571705082146,
    "metalag_era1": 0.5594042597316651,
    "raw_era2": 0.42610236573133015,
    "meta_era2": 0.5707299582624437,
    "metalag_era2": 0.5579842730526158
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 284,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.44286393565638976,
   "preds": {
    "raw_era1": 0.44286393565638976,
    "meta_era1": 0.5891865948281378,
    "metalag_era1": 0.5768434619298504,
    "raw_era2": 0.41702470548172754,
    "meta_era2": 0.5887476808459278,
    "metalag_era2": 0.5750949921611387
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 285,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5217908611988972,
   "preds": {
    "raw_era1": 0.38210135743292023,
    "meta_era1": 0.5217908611988972,
    "metalag_era1": 0.5093195766610628,
    "raw_era2": 0.3618636748993702,
    "meta_era2": 0.5213831928420724,
    "metalag_era2": 0.5069420185697756
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 287,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5934760205992432,
   "preds": {
    "raw_era1": 0.4432846428466082,
    "meta_era1": 0.5934760205992432,
    "metalag_era1": 0.5826739476910817,
    "raw_era2": 0.41743379405101133,
    "meta_era2": 0.5930309068331272,
    "metalag_era2": 0.5814053833187824
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 293,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5975588026893621,
   "preds": {
    "raw_era1": 0.4723545046237112,
    "meta_era1": 0.5975588026893621,
    "metalag_era1": 0.5970925471178636,
    "raw_era2": 0.44994095489309976,
    "meta_era2": 0.5960277306873506,
    "metalag_era2": 0.596754174574497
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 298,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.45064355810003603,
   "preds": {
    "raw_era1": 0.45064355810003603,
    "meta_era1": 0.5445124115140448,
    "metalag_era1": 0.5445186817618146,
    "raw_era2": 0.4342949662523586,
    "meta_era2": 0.5435115412763053,
    "metalag_era2": 0.544376092749701
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 299,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5437147405779262,
   "preds": {
    "raw_era1": 0.39999880546517136,
    "meta_era1": 0.5437147405779262,
    "metalag_era1": 0.5391635488542857,
    "raw_era2": 0.3732904658031212,
    "meta_era2": 0.5390061945832713,
    "metalag_era2": 0.5387121639319615
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 302,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.49888894460248234,
   "preds": {
    "raw_era1": 0.49888894460248234,
    "meta_era1": 0.6003682489381216,
    "metalag_era1": 0.5965552558211364,
    "raw_era2": 0.4782857102732651,
    "meta_era2": 0.5999379828437379,
    "metalag_era2": 0.5963480333977905
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 303,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.6066442998943277,
   "preds": {
    "raw_era1": 0.47528993175121925,
    "meta_era1": 0.6066442998943277,
    "metalag_era1": 0.603209868805802,
    "raw_era2": 0.45055040540939023,
    "meta_era2": 0.6057426641011845,
    "metalag_era2": 0.6028748869347361
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 308,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4927482145264926,
   "preds": {
    "raw_era1": 0.4927482145264926,
    "meta_era1": 0.5896800213663589,
    "metalag_era1": 0.5899044756519749,
    "raw_era2": 0.4743562900653883,
    "meta_era2": 0.5894369605970696,
    "metalag_era2": 0.5897088604116799
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 309,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5314699692779121,
   "preds": {
    "raw_era1": 0.4192555316905451,
    "meta_era1": 0.5314699692779121,
    "metalag_era1": 0.5250896165446183,
    "raw_era2": 0.40145504596919473,
    "meta_era2": 0.531469969277912,
    "metalag_era2": 0.524059417573003
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 310,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.47651497794684755,
   "preds": {
    "raw_era1": 0.47651497794684755,
    "meta_era1": 0.5759566171089122,
    "metalag_era1": 0.5693629703386236,
    "raw_era2": 0.45626247747173604,
    "meta_era2": 0.5759566171089122,
    "metalag_era2": 0.5691981723261903
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 312,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.45053208361917424,
   "preds": {
    "raw_era1": 0.45053208361917424,
    "meta_era1": 0.6102439348311085,
    "metalag_era1": 0.5996269730209007,
    "raw_era2": 0.4225907759318402,
    "meta_era2": 0.6102439348311085,
    "metalag_era2": 0.5969081806228405
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 315,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5794880929487982,
   "preds": {
    "raw_era1": 0.4520713608001974,
    "meta_era1": 0.5794880929487982,
    "metalag_era1": 0.5713208063188249,
    "raw_era2": 0.43014234651400546,
    "meta_era2": 0.5794880929487982,
    "metalag_era2": 0.5697337237008729
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 316,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.48064935276092635,
   "preds": {
    "raw_era1": 0.48064935276092635,
    "meta_era1": 0.590066525881382,
    "metalag_era1": 0.5838645559637643,
    "raw_era2": 0.4599486227167641,
    "meta_era2": 0.5900665258813819,
    "metalag_era2": 0.5833415863829272
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 318,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.36901235229840545,
   "preds": {
    "raw_era1": 0.36901235229840545,
    "meta_era1": 0.5219247392488264,
    "metalag_era1": 0.5093428952156608,
    "raw_era2": 0.3501577035444786,
    "meta_era2": 0.5219247392488265,
    "metalag_era2": 0.5067270369131792
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 320,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4280002040098218,
   "preds": {
    "raw_era1": 0.4280002040098218,
    "meta_era1": 0.5539205300722316,
    "metalag_era1": 0.5466288469503512,
    "raw_era2": 0.40852920983867996,
    "meta_era2": 0.5539205300722316,
    "metalag_era2": 0.545764158277382
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 322,
   "fid": "medium",
   "slot": "designer_1",
   "logged": 0.12357474965713539,
   "preds": {
    "raw_era1": 0.095155226326845,
    "meta_era1": 0.12357474965713539,
    "metalag_era1": 0.12696060560765826,
    "raw_era2": 0.08214654104728608,
    "meta_era2": 0.1235747496571354,
    "metalag_era2": 0.12543397466618483
   },
   "threshold": 0.1,
   "match": "meta_era1"
  },
  {
   "design": 324,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5419856094488884,
   "preds": {
    "raw_era1": 0.40066016411049915,
    "meta_era1": 0.5419856094488884,
    "metalag_era1": 0.5299045936056703,
    "raw_era2": 0.3737574154335882,
    "meta_era2": 0.5419856094488884,
    "metalag_era2": 0.5280572966837155
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 325,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.45855895939113295,
   "preds": {
    "raw_era1": 0.45855895939113295,
    "meta_era1": 0.59001179087548,
    "metalag_era1": 0.5826238798945349,
    "raw_era2": 0.4375546584140602,
    "meta_era2": 0.5900117908754798,
    "metalag_era2": 0.5808720962059174
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 326,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5501838805304207,
   "preds": {
    "raw_era1": 0.39813141842390803,
    "meta_era1": 0.5501838805304207,
    "metalag_era1": 0.5356366662706531,
    "raw_era2": 0.3748721461728799,
    "meta_era2": 0.5501838805304207,
    "metalag_era2": 0.5331736879239689
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 327,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.47840282998021894,
   "preds": {
    "raw_era1": 0.47840282998021894,
    "meta_era1": 0.5911924126861339,
    "metalag_era1": 0.5842586432098413,
    "raw_era2": 0.45759284283068885,
    "meta_era2": 0.5911924126861338,
    "metalag_era2": 0.5837931962282304
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 329,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.42079482022056625,
   "preds": {
    "raw_era1": 0.42079482022056625,
    "meta_era1": 0.5618894706671193,
    "metalag_era1": 0.5509555424094261,
    "raw_era2": 0.3983414266951196,
    "meta_era2": 0.5618894706671191,
    "metalag_era2": 0.5491481715261018
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 330,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5458102290261581,
   "preds": {
    "raw_era1": 0.4005210632007654,
    "meta_era1": 0.5458102290261581,
    "metalag_era1": 0.5459619605416574,
    "raw_era2": 0.3734534409821145,
    "meta_era2": 0.5458102290261582,
    "metalag_era2": 0.5459619605416574
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 331,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46206272415422517,
   "preds": {
    "raw_era1": 0.46206272415422517,
    "meta_era1": 0.5860232159691382,
    "metalag_era1": 0.5811473729316504,
    "raw_era2": 0.44100139876325184,
    "meta_era2": 0.5860232159691382,
    "metalag_era2": 0.5811473729316504
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 333,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46388591326835865,
   "preds": {
    "raw_era1": 0.46388591326835865,
    "meta_era1": 0.587632317870539,
    "metalag_era1": 0.5832746765219212,
    "raw_era2": 0.4446267913093769,
    "meta_era2": 0.587632317870539,
    "metalag_era2": 0.5832746765219212
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 334,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5908073862112947,
   "preds": {
    "raw_era1": 0.4421567835685916,
    "meta_era1": 0.5908073862112947,
    "metalag_era1": 0.588909479048441,
    "raw_era2": 0.4190660249011284,
    "meta_era2": 0.5908073862112946,
    "metalag_era2": 0.588909479048441
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 335,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4607254955739989,
   "preds": {
    "raw_era1": 0.4607254955739989,
    "meta_era1": 0.5871267710122219,
    "metalag_era1": 0.5842323977723753,
    "raw_era2": 0.44014663627495043,
    "meta_era2": 0.587126771012222,
    "metalag_era2": 0.5842323977723755
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 336,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5272316747479422,
   "preds": {
    "raw_era1": 0.3964739200487244,
    "meta_era1": 0.5272316747479422,
    "metalag_era1": 0.5289214432263124,
    "raw_era2": 0.37297378189523445,
    "meta_era2": 0.5272316747479419,
    "metalag_era2": 0.5289214432263123
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 337,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.45589502777273005,
   "preds": {
    "raw_era1": 0.45589502777273005,
    "meta_era1": 0.5825519522759337,
    "metalag_era1": 0.5806071745955594,
    "raw_era2": 0.4352539353896871,
    "meta_era2": 0.5825519522759337,
    "metalag_era2": 0.5806071745955594
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 338,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.6203426666619857,
   "preds": {
    "raw_era1": 0.4834130102253231,
    "meta_era1": 0.6203426666619857,
    "metalag_era1": 0.611752992565163,
    "raw_era2": 0.4575939112429284,
    "meta_era2": 0.6203426666619856,
    "metalag_era2": 0.6117529925651629
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 342,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.45240378864484576,
   "preds": {
    "raw_era1": 0.45240378864484576,
    "meta_era1": 0.5722133957376773,
    "metalag_era1": 0.5704770579023211,
    "raw_era2": 0.43594767901294973,
    "meta_era2": 0.5722133957376772,
    "metalag_era2": 0.5704770579023211
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 344,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4837854380713953,
   "preds": {
    "raw_era1": 0.4837854380713953,
    "meta_era1": 0.6122620898507691,
    "metalag_era1": 0.6035529576652956,
    "raw_era2": 0.4629446369928325,
    "meta_era2": 0.6122620898507691,
    "metalag_era2": 0.6035529576652955
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 346,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4582754952178344,
   "preds": {
    "raw_era1": 0.4582754952178344,
    "meta_era1": 0.5804628514756573,
    "metalag_era1": 0.5750036656281764,
    "raw_era2": 0.4367931489806695,
    "meta_era2": 0.5804628514756573,
    "metalag_era2": 0.5750036656281764
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 349,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5075235101850378,
   "preds": {
    "raw_era1": 0.38640222393739515,
    "meta_era1": 0.5075235101850378,
    "metalag_era1": 0.510234403831746,
    "raw_era2": 0.36614795952835494,
    "meta_era2": 0.5075235101850378,
    "metalag_era2": 0.510234403831746
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 352,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46290288442409333,
   "preds": {
    "raw_era1": 0.46290288442409333,
    "meta_era1": 0.5615531687994716,
    "metalag_era1": 0.5701039380815862,
    "raw_era2": 0.44569656807873553,
    "meta_era2": 0.5615531687994716,
    "metalag_era2": 0.5701039380815861
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 354,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4809562784538215,
   "preds": {
    "raw_era1": 0.4809562784538215,
    "meta_era1": 0.5884931196162082,
    "metalag_era1": 0.6027423291910765,
    "raw_era2": 0.4627478987759869,
    "meta_era2": 0.5884931196162083,
    "metalag_era2": 0.6027423291910766
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 356,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46477251821178056,
   "preds": {
    "raw_era1": 0.46477251821178056,
    "meta_era1": 0.5642426010790941,
    "metalag_era1": 0.5745135402288638,
    "raw_era2": 0.4476940808822672,
    "meta_era2": 0.5642426010790939,
    "metalag_era2": 0.5745135402288638
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 359,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5342976996491116,
   "preds": {
    "raw_era1": 0.4054580190385262,
    "meta_era1": 0.5342976996491116,
    "metalag_era1": 0.5397464604264776,
    "raw_era2": 0.38498863257716176,
    "meta_era2": 0.5342976996491114,
    "metalag_era2": 0.5397464604264777
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 360,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.46420407252641943,
   "preds": {
    "raw_era1": 0.46420407252641943,
    "meta_era1": 0.563105506419961,
    "metalag_era1": 0.5747727428817232,
    "raw_era2": 0.44898247249161444,
    "meta_era2": 0.563105506419961,
    "metalag_era2": 0.5747727428817232
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 365,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.43317438825558546,
   "preds": {
    "raw_era1": 0.43317438825558546,
    "meta_era1": 0.540719915805355,
    "metalag_era1": 0.551627808720753,
    "raw_era2": 0.4189460480620499,
    "meta_era2": 0.5407199158053547,
    "metalag_era2": 0.5516278087207531
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 366,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5514068243575484,
   "preds": {
    "raw_era1": 0.41948901389582616,
    "meta_era1": 0.5514068243575484,
    "metalag_era1": 0.5534825567578567,
    "raw_era2": 0.3971355224062063,
    "meta_era2": 0.5514068243575484,
    "metalag_era2": 0.5534825567578568
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 367,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4010067761841858,
   "preds": {
    "raw_era1": 0.4010067761841858,
    "meta_era1": 0.5123486744397515,
    "metalag_era1": 0.5254840683182623,
    "raw_era2": 0.3833321961344846,
    "meta_era2": 0.5123486744397516,
    "metalag_era2": 0.5254840683182624
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 368,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5211642699030156,
   "preds": {
    "raw_era1": 0.4042736214427925,
    "meta_era1": 0.5211642699030156,
    "metalag_era1": 0.5293769915861863,
    "raw_era2": 0.38632513660291207,
    "meta_era2": 0.5211642699030157,
    "metalag_era2": 0.5293769915861863
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 369,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4468110523982628,
   "preds": {
    "raw_era1": 0.4468110523982628,
    "meta_era1": 0.5753732702881751,
    "metalag_era1": 0.5776609990736528,
    "raw_era2": 0.42171016780957105,
    "meta_era2": 0.5753732702881752,
    "metalag_era2": 0.5776609990736528
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 371,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4794468268116896,
   "preds": {
    "raw_era1": 0.4794468268116896,
    "meta_era1": 0.6117759006537113,
    "metalag_era1": 0.6183403170029049,
    "raw_era2": 0.45661791962850795,
    "meta_era2": 0.6117759006537112,
    "metalag_era2": 0.6183403170029049
   },
   "threshold": 0.5,
   "match": "raw_era1"
  },
  {
   "design": 372,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5352074867745608,
   "preds": {
    "raw_era1": 0.43316211109541347,
    "meta_era1": 0.5352074867745608,
    "metalag_era1": 0.5401975813531802,
    "raw_era2": 0.4165230061101581,
    "meta_era2": 0.5352074867745608,
    "metalag_era2": 0.5401975813531801
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 383,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5522120380845591,
   "preds": {
    "raw_era1": 0.4770454823906215,
    "meta_era1": 0.5522120380845589,
    "metalag_era1": 0.5570640809989373,
    "raw_era2": 0.4599888325843232,
    "meta_era2": 0.5522120380845591,
    "metalag_era2": 0.5570640809989373
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 385,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5357373116955421,
   "preds": {
    "raw_era1": 0.41966752693355647,
    "meta_era1": 0.5357373116955421,
    "metalag_era1": 0.5253773718718584,
    "raw_era2": 0.385907815466831,
    "meta_era2": 0.5357373116955421,
    "metalag_era2": 0.5253773718718585
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 386,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4323369150855525,
   "preds": {
    "raw_era1": 0.4512451425199705,
    "meta_era1": 0.5646493163231537,
    "metalag_era1": 0.569079943256483,
    "raw_era2": 0.4323369150855525,
    "meta_era2": 0.5646493163231537,
    "metalag_era2": 0.5690799432564831
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 387,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5496982438948423,
   "preds": {
    "raw_era1": 0.46583216599863886,
    "meta_era1": 0.5496982438948423,
    "metalag_era1": 0.5519669867094076,
    "raw_era2": 0.4532267906353442,
    "meta_era2": 0.5496982438948423,
    "metalag_era2": 0.5519669867094076
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 390,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.45847106039489777,
   "preds": {
    "raw_era1": 0.47995361432499317,
    "meta_era1": 0.587324191454653,
    "metalag_era1": 0.585919461067359,
    "raw_era2": 0.45847106039489777,
    "meta_era2": 0.5873241914546529,
    "metalag_era2": 0.585919461067359
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 391,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5938202527282864,
   "preds": {
    "raw_era1": 0.4890973185731111,
    "meta_era1": 0.5938202527282865,
    "metalag_era1": 0.594474952714479,
    "raw_era2": 0.4686581841160636,
    "meta_era2": 0.5938202527282864,
    "metalag_era2": 0.594474952714479
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 392,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.47117412852712254,
   "preds": {
    "raw_era1": 0.490973515089668,
    "meta_era1": 0.590209786525241,
    "metalag_era1": 0.592288950440829,
    "raw_era2": 0.47117412852712254,
    "meta_era2": 0.5902097865252411,
    "metalag_era2": 0.5922889504408292
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 396,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4523113377897448,
   "preds": {
    "raw_era1": 0.4733642352578774,
    "meta_era1": 0.5624692445235892,
    "metalag_era1": 0.5698226265103672,
    "raw_era2": 0.4523113377897448,
    "meta_era2": 0.5624692445235892,
    "metalag_era2": 0.5698226265103672
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 398,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4353858018980317,
   "preds": {
    "raw_era1": 0.4617511046995391,
    "meta_era1": 0.5699102342679108,
    "metalag_era1": 0.5784905383381861,
    "raw_era2": 0.4353858018980317,
    "meta_era2": 0.5699102342679109,
    "metalag_era2": 0.5784905383381861
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 399,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5401737232956798,
   "preds": {
    "raw_era1": 0.4789735163460056,
    "meta_era1": 0.5401737232956799,
    "metalag_era1": 0.555368684145955,
    "raw_era2": 0.46607817233765325,
    "meta_era2": 0.5401737232956798,
    "metalag_era2": 0.555368684145955
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 400,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.48950459113492883,
   "preds": {
    "raw_era1": 0.5086109481857499,
    "meta_era1": 0.6318847615879164,
    "metalag_era1": 0.6299326407549602,
    "raw_era2": 0.48950459113492883,
    "meta_era2": 0.6318847615879165,
    "metalag_era2": 0.6299326407549602
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 404,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5502669258179803,
   "preds": {
    "raw_era1": 0.44859524210237944,
    "meta_era1": 0.5502669258179803,
    "metalag_era1": 0.5614197465594662,
    "raw_era2": 0.42509544516306375,
    "meta_era2": 0.5502669258179803,
    "metalag_era2": 0.5614197465594664
   },
   "threshold": 0.5,
   "match": "meta_era1"
  },
  {
   "design": 409,
   "fid": "low",
   "slot": "designer_2",
   "logged": 0.4873418679735241,
   "preds": {
    "raw_era1": 0.4993340987223074,
    "meta_era1": 0.5507328886626808,
    "metalag_era1": 0.5729025208095595,
    "raw_era2": 0.4873418679735241,
    "meta_era2": 0.5507328886626809,
    "metalag_era2": 0.5729025208095594
   },
   "threshold": 0.5,
   "match": "raw_era2"
  },
  {
   "design": 412,
   "fid": "low",
   "slot": "designer_1",
   "logged": 0.5648159767206484,
   "preds": {
    "raw_era1": 0.47207627315504974,
    "meta_era1": 0.5648159767206484,
    "metalag_era1": 0.5745278814170179,
    "raw_era2": 0.45076245528283027,
    "meta_era2": 0.5648159767206484,
    "metalag_era2": 0.5745278814170179
   },
   "threshold": 0.5,
   "match": "meta_era1"
  }
 ],
 "replay_n_flips": 112,
 "hebo340": {
  "logged_parent_metric": 0.17153738416054568,
  "recomputed_parent_metric_raw": 0.17153738416054568,
  "parent_match_raw": true,
  "logged_best_metric": 0.03199943223249683,
  "recomputed_best_metric_raw": 0.03199943223249683,
  "best_match_raw": true,
  "parent_metric_under_meta_r7": 0.11604763876770988,
  "best340_score_under_meta_r7": 0.008819250145469726,
  "raw_best_untuned": 47,
  "meta_r7_best_untuned": 46,
  "raw_rank_339": 37,
  "meta_r7_rank_339": 31
 },
 "final_db": {
  "top20_table": [
   {
    "design": 340,
    "name": "HEBO_tuned_State-gated floor weakens rel",
    "rank_raw": 1,
    "rank_meta_r10": 3,
    "rank_meta_r11": 3,
    "reach": 1810
   },
   {
    "design": 353,
    "name": "Gate-floor didn\u2019t de-brittle 347",
    "rank_raw": 2,
    "rank_meta_r10": 1,
    "rank_meta_r11": 1,
    "reach": 1810
   },
   {
    "design": 357,
    "name": "Gate_pow floor hurts scaling",
    "rank_raw": 3,
    "rank_meta_r10": 4,
    "rank_meta_r11": 4,
    "reach": 1810
   },
   {
    "design": 361,
    "name": "HEBO_tuned_Gate_pow floor hurts scaling",
    "rank_raw": 4,
    "rank_meta_r10": 2,
    "rank_meta_r11": 2,
    "reach": 1810
   },
   {
    "design": 347,
    "name": "XL-adaptive floor mix is brittle",
    "rank_raw": 5,
    "rank_meta_r10": 6,
    "rank_meta_r11": 6,
    "reach": 1810
   },
   {
    "design": 355,
    "name": "Quadratic gate-floor regresses",
    "rank_raw": 6,
    "rank_meta_r10": 5,
    "rank_meta_r11": 5,
    "reach": 1810
   },
   {
    "design": 364,
    "name": "Gate-dependent pow regresses tail",
    "rank_raw": 7,
    "rank_meta_r10": 10,
    "rank_meta_r11": 10,
    "reach": 1810
   },
   {
    "design": 392,
    "name": "Capped over-\u03b3 shoulder still brittle",
    "rank_raw": 8,
    "rank_meta_r10": 8,
    "rank_meta_r11": 8,
    "reach": 1810
   },
   {
    "design": 409,
    "name": "Softplus-hinge exp cutoff",
    "rank_raw": 9,
    "rank_meta_r10": 7,
    "rank_meta_r11": 7,
    "reach": 1810
   },
   {
    "design": 322,
    "name": "Tunable amp_p: plateau unchanged",
    "rank_raw": 10,
    "rank_meta_r10": 39,
    "rank_meta_r11": 33,
    "reach": 905
   },
   {
    "design": 363,
    "name": "Log-Hill+floor amp_norm (med OK, obj bad",
    "rank_raw": 11,
    "rank_meta_r10": 36,
    "rank_meta_r11": 31,
    "reach": 905
   },
   {
    "design": 386,
    "name": "Over-\u03b3 shoulder slows scaling",
    "rank_raw": 12,
    "rank_meta_r10": 9,
    "rank_meta_r11": 9,
    "reach": 1810
   },
   {
    "design": 374,
    "name": "Reversed p_eff: better tail, weak 640",
    "rank_raw": 13,
    "rank_meta_r10": 18,
    "rank_meta_r11": 19,
    "reach": 1810
   },
   {
    "design": 380,
    "name": "HEBO_tuned_Temp-cap tail warp: no gain",
    "rank_raw": 14,
    "rank_meta_r10": 26,
    "rank_meta_r11": 23,
    "reach": 905
   },
   {
    "design": 393,
    "name": "Over-edge decouple hurt tail",
    "rank_raw": 15,
    "rank_meta_r10": 38,
    "rank_meta_r11": 32,
    "reach": 905
   },
   {
    "design": 332,
    "name": "Linear xl-floor: mixed tail gains",
    "rank_raw": 16,
    "rank_meta_r10": 51,
    "rank_meta_r11": 46,
    "reach": 905
   },
   {
    "design": 345,
    "name": "Floor mix ablation regresses",
    "rank_raw": 17,
    "rank_meta_r10": 56,
    "rank_meta_r11": 52,
    "reach": 905
   },
   {
    "design": 47,
    "name": "Tunable xl gain breakpoint regressed",
    "rank_raw": 18,
    "rank_meta_r10": 13,
    "rank_meta_r11": 13,
    "reach": 1280
   },
   {
    "design": 235,
    "name": "Tanh warp helps tail slightly",
    "rank_raw": 19,
    "rank_meta_r10": 41,
    "rank_meta_r11": 38,
    "reach": 905
   },
   {
    "design": 45,
    "name": "Thr-linear xl gain (114)",
    "rank_raw": 20,
    "rank_meta_r10": 15,
    "rank_meta_r11": 16,
    "reach": 1280
   },
   {
    "design": 46,
    "name": "Smoothstep hi-gain regressed",
    "rank_raw": 23,
    "rank_meta_r10": 11,
    "rank_meta_r11": 12,
    "reach": 1280
   },
   {
    "design": 240,
    "name": "Soft upper weak-band edge",
    "rank_raw": 30,
    "rank_meta_r10": 24,
    "rank_meta_r11": 20,
    "reach": 905
   },
   {
    "design": 30,
    "name": "Dead-zone window amp (76)",
    "rank_raw": 37,
    "rank_meta_r10": 16,
    "rank_meta_r11": 15,
    "reach": 1280
   },
   {
    "design": 34,
    "name": "Dead-zone + smootherstep amp (81)",
    "rank_raw": 42,
    "rank_meta_r10": 14,
    "rank_meta_r11": 14,
    "reach": 1280
   },
   {
    "design": 70,
    "name": "kappa-tied smoothmax tie-gate",
    "rank_raw": 43,
    "rank_meta_r10": 12,
    "rank_meta_r11": 11,
    "reach": 1280
   },
   {
    "design": 33,
    "name": "xl-widened near-\u03b3 window",
    "rank_raw": 52,
    "rank_meta_r10": 17,
    "rank_meta_r11": 17,
    "reach": 1280
   },
   {
    "design": 85,
    "name": "Softmax-avg gap_eff gate",
    "rank_raw": 54,
    "rank_meta_r10": 20,
    "rank_meta_r11": 22,
    "reach": 905
   },
   {
    "design": 49,
    "name": "baseline",
    "rank_raw": 99,
    "rank_meta_r10": 19,
    "rank_meta_r11": 18,
    "reach": 1280
   }
  ],
  "winner_raw": 340,
  "winner_meta_r10": 353,
  "winner_meta_r11": 353,
  "rank340": {
   "raw": 1,
   "m10": 3,
   "m11": 3
  },
  "rank339": {
   "raw": 56,
   "m10": 37,
   "m11": 48
  },
  "spearman_raw_vs_m10": 0.9763416229398065,
  "spearman_raw_vs_m11": 0.9739648773005487,
  "top10_overlap_raw_m10": 9,
  "top10_overlap_raw_m11": 9,
  "top20_overlap_raw_m10": 13,
  "top20_overlap_raw_m11": 13
 }
}

==> anc/data/analysis/task_b_results.json <==
{
 "tau_mean_mech": 0.39893457687628575,
 "tau_mean_taub": 0.3987877389416,
 "tau_inflation_mean": 0.00014683793468575352,
 "tau_inflation_max": 0.00041074484700120983,
 "tau_inflation_max_pair": [
  17,
  34
 ],
 "tie_fraction_per_objective": {
  "0": 0.0002,
  "1": 0.0002,
  "2": 0.0002,
  "3": 0.0003,
  "4": 0.0002,
  "5": 0.0002,
  "6": 0.0002,
  "7": 0.0002,
  "8": 0.0002,
  "9": 0.0002,
  "10": 0.0002,
  "11": 0.0002,
  "12": 0.0002,
  "13": 0.0002,
  "14": 0.0002,
  "15": 0.0002,
  "16": 0.0002,
  "17": 0.0002,
  "18": 0.0002,
  "19": 0.0002,
  "20": 0.0002,
  "21": 0.0002,
  "22": 0.0002,
  "23": 0.0002,
  "24": 0.0002,
  "25": 0.0002,
  "26": 0.0002,
  "27": 0.0002,
  "28": 0.0003,
  "29": 0.0002,
  "30": 0.0002,
  "31": 0.0002,
  "32": 0.0002,
  "33": 0.0002,
  "34": 0.0002,
  "35": 0.0002,
  "36": 0.0002,
  "37": 0.0002,
  "38": 0.0002,
  "39": 0.0002,
  "40": 0.0002,
  "41": 0.0002
 },
 "participation_ratio_mech": 3.491005873032488,
 "participation_ratio_taub": 3.4917541058834822,
 "top_eigenvalues_taub": [
  21.27,
  5.79,
  3.69,
  1.05,
  0.94,
  0.73
 ],
 "top_eig_share_taub": 0.5065003701227466,
 "clusters_mech_thr0.5": {
  "n_components": 2,
  "sizes": [
   41,
   1
  ],
  "largest": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41
  ]
 },
 "clusters_taub_thr0.5": {
  "n_components": 2,
  "sizes": [
   41,
   1
  ],
  "largest": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41
  ]
 },
 "clusters_mech_thr0.7": {
  "n_components": 13,
  "sizes": [
   23,
   8,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "largest": [
   0,
   2,
   4,
   7,
   9,
   12,
   15,
   19,
   21,
   22,
   24,
   26,
   28,
   29,
   30,
   31,
   33,
   34,
   35,
   37,
   39,
   40,
   41
  ]
 },
 "clusters_taub_thr0.7": {
  "n_components": 13,
  "sizes": [
   23,
   8,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "largest": [
   0,
   2,
   4,
   7,
   9,
   12,
   15,
   19,
   21,
   22,
   24,
   26,
   28,
   29,
   30,
   31,
   33,
   34,
   35,
   37,
   39,
   40,
   41
  ]
 },
 "weights_mech_vs_taub": {
  "0": {
   "mech": 0.0195,
   "taub": 0.0195
  },
  "1": {
   "mech": 0.0144,
   "taub": 0.0144
  },
  "2": {
   "mech": 0.023,
   "taub": 0.023
  },
  "3": {
   "mech": 0.0179,
   "taub": 0.0179
  },
  "4": {
   "mech": 0.0276,
   "taub": 0.0276
  },
  "5": {
   "mech": 0.0192,
   "taub": 0.0192
  },
  "6": {
   "mech": 0.0118,
   "taub": 0.0118
  },
  "7": {
   "mech": 0.0218,
   "taub": 0.0218
  },
  "8": {
   "mech": 0.02,
   "taub": 0.02
  },
  "9": {
   "mech": 0.028,
   "taub": 0.028
  },
  "10": {
   "mech": 0.0171,
   "taub": 0.0171
  },
  "11": {
   "mech": 0.02,
   "taub": 0.02
  },
  "12": {
   "mech": 0.0374,
   "taub": 0.0374
  },
  "13": {
   "mech": 0.0395,
   "taub": 0.0395
  },
  "14": {
   "mech": 0.0219,
   "taub": 0.0219
  },
  "15": {
   "mech": 0.0508,
   "taub": 0.0508
  },
  "16": {
   "mech": 0.0071,
   "taub": 0.0071
  },
  "17": {
   "mech": 0.0,
   "taub": 0.0
  },
  "18": {
   "mech": 0.0059,
   "taub": 0.0059
  },
  "19": {
   "mech": 0.0227,
   "taub": 0.0227
  },
  "20": {
   "mech": 0.0178,
   "taub": 0.0178
  },
  "21": {
   "mech": 0.0257,
   "taub": 0.0257
  },
  "22": {
   "mech": 0.0219,
   "taub": 0.0219
  },
  "23": {
   "mech": 0.0038,
   "taub": 0.0038
  },
  "24": {
   "mech": 0.0251,
   "taub": 0.0251
  },
  "25": {
   "mech": 0.0063,
   "taub": 0.0063
  },
  "26": {
   "mech": 0.0374,
   "taub": 0.0374
  },
  "27": {
   "mech": 0.0039,
   "taub": 0.0039
  },
  "28": {
   "mech": 0.0539,
   "taub": 0.0539
  },
  "29": {
   "mech": 0.0212,
   "taub": 0.0212
  },
  "30": {
   "mech": 0.0237,
   "taub": 0.0237
  },
  "31": {
   "mech": 0.0283,
   "taub": 0.0283
  },
  "32": {
   "mech": 0.0,
   "taub": 0.0
  },
  "33": {
   "mech": 0.0242,
   "taub": 0.0242
  },
  "34": {
   "mech": 0.0266,
   "taub": 0.0266
  },
  "35": {
   "mech": 0.0304,
   "taub": 0.0304
  },
  "36": {
   "mech": 0.0076,
   "taub": 0.0076
  },
  "37": {
   "mech": 0.0377,
   "taub": 0.0377
  },
  "38": {
   "mech": 0.0272,
   "taub": 0.0272
  },
  "39": {
   "mech": 0.0444,
   "taub": 0.0445
  },
  "40": {
   "mech": 0.0498,
   "taub": 0.0498
  },
  "41": {
   "mech": 0.0573,
   "taub": 0.0573
  }
 },
 "top10_mech": [
  340,
  353,
  357,
  361,
  347,
  355,
  364,
  392,
  409,
  322
 ],
 "top10_taub_tieavg": [
  340,
  353,
  357,
  361,
  347,
  355,
  364,
  392,
  409,
  322
 ],
 "top10_overlap": 10,
 "spearman_mech_vs_taub": 0.9999906986423606,
 "winner_mech": 340,
 "winner_taub": 340,
 "rank340_variants": {
  "mech": 1,
  "taub_tieavg": 1,
  "mechw_tieborda": 1
 },
 "top10_mech_meta": [
  353,
  361,
  340,
  357,
  355,
  347,
  409,
  392,
  386,
  364
 ],
 "top10_taub_meta": [
  353,
  361,
  340,
  357,
  355,
  347,
  409,
  392,
  386,
  364
 ],
 "phase_weight_share": {
  "1a": {
   "mech": 0.122,
   "taub": 0.122
  },
  "1b": {
   "mech": 0.268,
   "taub": 0.268
  },
  "2": {
   "mech": 0.232,
   "taub": 0.232
  },
  "3": {
   "mech": 0.378,
   "taub": 0.379
  }
 },
 "objective32": {
  "median_tau_mech": -0.1397,
  "median_tau_taub": -0.14,
  "tau_vs_final_consensus": -0.1618,
  "consensus_weight_mech": 0.0,
  "consensus_weight_taub": 0.0,
  "meta_zeroed_in_rounds": [
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11
  ],
  "created_timestamp": "2026-02-19T04:25:50.553300Z",
  "created_round": 1,
  "age_used_by_code": 9,
  "age_decay_factor": 0.3874,
  "chronological_rank_newest_first": 10,
  "tau17_vs_final_consensus": -0.4724
 },
 "age_decay_table": {
  "0": {
   "created_round": 0,
   "created_ts": "2025-12-28",
   "decay": 0.349
  },
  "1": {
   "created_round": 1,
   "created_ts": "2026-01-16",
   "decay": 0.387
  },
  "2": {
   "created_round": 2,
   "created_ts": "2026-01-18",
   "decay": 0.43
  },
  "3": {
   "created_round": 3,
   "created_ts": "2026-01-19",
   "decay": 0.478
  },
  "4": {
   "created_round": 4,
   "created_ts": "2026-01-20",
   "decay": 0.531
  },
  "5": {
   "created_round": 5,
   "created_ts": "2026-01-22",
   "decay": 0.59
  },
  "6": {
   "created_round": 1,
   "created_ts": "2026-01-26",
   "decay": 0.387
  },
  "7": {
   "created_round": 2,
   "created_ts": "2026-01-26",
   "decay": 0.43
  },
  "8": {
   "created_round": 3,
   "created_ts": "2026-01-26",
   "decay": 0.478
  },
  "9": {
   "created_round": 4,
   "created_ts": "2026-01-26",
   "decay": 0.531
  },
  "10": {
   "created_round": 5,
   "created_ts": "2026-01-26",
   "decay": 0.59
  },
  "11": {
   "created_round": 6,
   "created_ts": "2026-01-27",
   "decay": 0.656
  },
  "12": {
   "created_round": 7,
   "created_ts": "2026-01-27",
   "decay": 0.729
  },
  "13": {
   "created_round": 8,
   "created_ts": "2026-01-27",
   "decay": 0.81
  },
  "14": {
   "created_round": 9,
   "created_ts": "2026-01-28",
   "decay": 0.9
  },
  "15": {
   "created_round": 10,
   "created_ts": "2026-01-28",
   "decay": 1.0
  },
  "16": {
   "created_round": 1,
   "created_ts": "2026-02-02",
   "decay": 0.387
  },
  "17": {
   "created_round": 1,
   "created_ts": "2026-02-03",
   "decay": 0.387
  },
  "18": {
   "created_round": 1,
   "created_ts": "2026-02-04",
   "decay": 0.387
  },
  "19": {
   "created_round": 2,
   "created_ts": "2026-02-04",
   "decay": 0.43
  },
  "20": {
   "created_round": 1,
   "created_ts": "2026-02-05",
   "decay": 0.387
  },
  "21": {
   "created_round": 2,
   "created_ts": "2026-02-05",
   "decay": 0.43
  },
  "22": {
   "created_round": 3,
   "created_ts": "2026-02-06",
   "decay": 0.478
  },
  "23": {
   "created_round": 4,
   "created_ts": "2026-02-06",
   "decay": 0.531
  },
  "24": {
   "created_round": 5,
   "created_ts": "2026-02-06",
   "decay": 0.59
  },
  "25": {
   "created_round": 6,
   "created_ts": "2026-02-07",
   "decay": 0.656
  },
  "26": {
   "created_round": 7,
   "created_ts": "2026-02-07",
   "decay": 0.729
  },
  "27": {
   "created_round": 8,
   "created_ts": "2026-02-07",
   "decay": 0.81
  },
  "28": {
   "created_round": 9,
   "created_ts": "2026-02-08",
   "decay": 0.9
  },
  "29": {
   "created_round": 1,
   "created_ts": "2026-02-12",
   "decay": 0.387
  },
  "30": {
   "created_round": 2,
   "created_ts": "2026-02-14",
   "decay": 0.43
  },
  "31": {
   "created_round": 3,
   "created_ts": "2026-02-17",
   "decay": 0.478
  },
  "32": {
   "created_round": 1,
   "created_ts": "2026-02-19",
   "decay": 0.387
  },
  "33": {
   "created_round": 2,
   "created_ts": "2026-02-19",
   "decay": 0.43
  },
  "34": {
   "created_round": 3,
   "created_ts": "2026-02-19",
   "decay": 0.478
  },
  "35": {
   "created_round": 4,
   "created_ts": "2026-02-19",
   "decay": 0.531
  },
  "36": {
   "created_round": 5,
   "created_ts": "2026-02-19",
   "decay": 0.59
  },
  "37": {
   "created_round": 6,
   "created_ts": "2026-02-20",
   "decay": 0.656
  },
  "38": {
   "created_round": 7,
   "created_ts": "2026-02-21",
   "decay": 0.729
  },
  "39": {
   "created_round": 8,
   "created_ts": "2026-02-22",
   "decay": 0.81
  },
  "40": {
   "created_round": 9,
   "created_ts": "2026-02-23",
   "decay": 0.9
  },
  "41": {
   "created_round": 10,
   "created_ts": "2026-02-24",
   "decay": 1.0
  }
 },
 "epiphenomenality": {
  "raw_mech": {
   "spearman_vs_reach": 0.9149,
   "spearman_vs_fixed_obj0": 0.961
  },
  "taub_tieavg": {
   "spearman_vs_reach": 0.9148,
   "spearman_vs_fixed_obj0": 0.961
  },
  "meta_r10": {
   "spearman_vs_reach": 0.9456,
   "spearman_vs_fixed_obj0": 0.9522
  },
  "fixed_obj0_vs_reach": 0.9067
 },
 "epiphenomenality_kendall": {
  "raw_mech_vs_fixed": 0.8438,
  "raw_mech_vs_reach": 0.7886
 },
 "top10_overlap_rawmech_vs_fixed": 7,
 "top10_fixed_obj0": [
  353,
  247,
  347,
  393,
  361,
  340,
  355,
  357,
  380,
  409
 ],
 "rank_340_under_fixed_obj0": 6,
 "rank_247_under_fixed_obj0": 2,
 "rank_247_under_raw_consensus": 172,
 "SI_checks": {
  "phase1_weight_share_at_merge_fixedmeta": 0.578,
  "phase1_weight_share_at_merge_runtime_era1": 0.483
 }
}

==> anc/data/analysis/winner_stability.json <==
{
 "top10": {
  "raw_consensus": [
   340,
   353,
   357,
   361,
   347,
   355,
   364,
   392,
   409,
   322
  ],
  "meta_r10_consensus": [
   353,
   361,
   340,
   357,
   355,
   347,
   409,
   392,
   386,
   364
  ],
  "meta_r11_consensus": [
   353,
   361,
   340,
   357,
   355,
   347,
   409,
   392,
   386,
   364
  ],
  "fixed_expert_obj0": [
   353,
   247,
   347,
   393,
   361,
   340,
   355,
   357,
   380,
   409
  ],
  "reach_median_steps": [
   353,
   340,
   357,
   361,
   347,
   355,
   364,
   374,
   409,
   392
  ]
 },
 "ranks_of_interest": {
  "340": {
   "raw_consensus": 1,
   "meta_r10_consensus": 3,
   "meta_r11_consensus": 3,
   "fixed_expert_obj0": 6,
   "reach_median_steps": 2
  },
  "353": {
   "raw_consensus": 2,
   "meta_r10_consensus": 1,
   "meta_r11_consensus": 1,
   "fixed_expert_obj0": 1,
   "reach_median_steps": 1
  },
  "339": {
   "raw_consensus": 56,
   "meta_r10_consensus": 37,
   "meta_r11_consensus": 48,
   "fixed_expert_obj0": 46,
   "reach_median_steps": 12
  },
  "247": {
   "raw_consensus": 172,
   "meta_r10_consensus": 207,
   "meta_r11_consensus": 196,
   "fixed_expert_obj0": 2,
   "reach_median_steps": 240
  },
  "89": {
   "raw_consensus": 385,
   "meta_r10_consensus": 389,
   "meta_r11_consensus": 388,
   "fixed_expert_obj0": 388,
   "reach_median_steps": 388
  }
 },
 "reach_details_top": {
  "353": {
   "reach": 1810,
   "median_steps_at_reach": 73120
  },
  "340": {
   "reach": 1810,
   "median_steps_at_reach": 95503
  },
  "357": {
   "reach": 1810,
   "median_steps_at_reach": 110005
  },
  "361": {
   "reach": 1810,
   "median_steps_at_reach": 111277
  },
  "347": {
   "reach": 1810,
   "median_steps_at_reach": 116716
  },
  "355": {
   "reach": 1810,
   "median_steps_at_reach": 121619
  },
  "364": {
   "reach": 1810,
   "median_steps_at_reach": 196075
  },
  "374": {
   "reach": 1810,
   "median_steps_at_reach": 219857
  },
  "409": {
   "reach": 1810,
   "median_steps_at_reach": 220048
  },
  "392": {
   "reach": 1810,
   "median_steps_at_reach": 232464
  },
  "386": {
   "reach": 1810,
   "median_steps_at_reach": 271670
  },
  "339": {
   "reach": 1810,
   "median_steps_at_reach": 691058
  }
 }
}

==> anc/data/benchmarks/alpha425/instances_manifest.json <==
{
  "generator": "uniform random 3-SAT, 3 distinct vars/clause, sign +-1 w.p. 1/2, unplanted",
  "ratio": 4.25,
  "M": "round(4.25*N)",
  "seed_scheme": "numpy default_rng([20260705, N, i])",
  "n_instances_per_N": 120,
  "levels": [
    {
      "k": 0,
      "N": 10,
      "M": 42,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00010"
    },
    {
      "k": 1,
      "N": 14,
      "M": 60,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00014"
    },
    {
      "k": 2,
      "N": 20,
      "M": 85,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00020"
    },
    {
      "k": 3,
      "N": 28,
      "M": 119,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00028"
    },
    {
      "k": 4,
      "N": 40,
      "M": 170,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00040"
    },
    {
      "k": 5,
      "N": 57,
      "M": 242,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00057"
    },
    {
      "k": 6,
      "N": 80,
      "M": 340,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00080"
    },
    {
      "k": 7,
      "N": 113,
      "M": 480,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00113"
    },
    {
      "k": 8,
      "N": 160,
      "M": 680,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00160"
    },
    {
      "k": 9,
      "N": 226,
      "M": 960,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00226"
    },
    {
      "k": 10,
      "N": 320,
      "M": 1360,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00320"
    },
    {
      "k": 11,
      "N": 453,
      "M": 1925,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00453"
    },
    {
      "k": 12,
      "N": 640,
      "M": 2720,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00640"
    },
    {
      "k": 13,
      "N": 905,
      "M": 3846,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_00905"
    },
    {
      "k": 14,
      "N": 1280,
      "M": 5440,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_01280"
    },
    {
      "k": 15,
      "N": 1810,
      "M": 7692,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_01810"
    },
    {
      "k": 16,
      "N": 2560,
      "M": 10880,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425/instances/N_02560"
    }
  ]
}

==> anc/data/benchmarks/alpha425/kissat/N_10.json <==
{
  "N": 10,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "SAT",
    "1": "SAT",
    "2": "SAT",
    "3": "UNSAT",
    "4": "SAT",
    "5": "SAT",
    "6": "SAT",
    "7": "SAT",
    "8": "UNSAT",
    "9": "SAT",
    "10": "SAT",
    "11": "UNSAT",
    "12": "SAT",
    "13": "SAT",
    "14": "SAT",
    "15": "SAT",
    "16": "SAT",
    "17": "UNSAT",
    "18": "SAT",
    "19": "SAT",
    "20": "SAT",
    "21": "UNSAT",
    "22": "UNSAT",
    "23": "SAT",
    "24": "SAT",
    "25": "SAT",
    "26": "UNSAT",
    "27": "SAT",
    "28": "SAT",
    "29": "SAT",
    "30": "UNSAT",
    "31": "SAT",
    "32": "UNSAT",
    "33": "SAT",
    "34": "UNSAT",
    "35": "SAT",
    "36": "SAT",
    "37": "SAT",
    "38": "UNSAT",
    "39": "SAT",
    "40": "SAT",
    "41": "SAT",
    "42": "SAT",
    "43": "SAT",
    "44": "UNSAT",
    "45": "SAT",
    "46": "SAT",
    "47": "SAT",
    "48": "SAT",
    "49": "SAT",
    "50": "SAT",
    "51": "SAT",
    "52": "SAT",
    "53": "SAT",
    "54": "SAT",
    "55": "SAT",
    "56": "UNSAT",
    "57": "SAT",
    "58": "UNSAT",
    "59": "SAT",
    "60": "SAT",
    "61": "SAT",
    "62": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "66": "SAT",
    "67": "SAT",
    "68": "UNSAT",
    "69": "UNSAT",
    "70": "SAT",
    "71": "SAT",
    "72": "SAT",
    "73": "SAT",
    "74": "UNSAT",
    "75": "SAT",
    "76": "UNSAT",
    "77": "SAT",
    "78": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "SAT",
    "82": "SAT",
    "83": "SAT",
    "84": "SAT",
    "85": "SAT",
    "86": "SAT",
    "87": "SAT",
    "88": "SAT",
    "89": "SAT",
    "90": "SAT",
    "91": "UNSAT",
    "92": "SAT",
    "93": "SAT",
    "94": "SAT",
    "95": "SAT",
    "96": "SAT",
    "97": "SAT",
    "98": "SAT",
    "99": "SAT",
    "100": "SAT",
    "101": "SAT",
    "102": "SAT",
    "103": "SAT",
    "104": "SAT",
    "105": "UNSAT",
    "106": "SAT",
    "107": "SAT",
    "108": "UNSAT",
    "109": "SAT",
    "110": "SAT",
    "111": "SAT",
    "112": "SAT",
    "113": "SAT",
    "114": "SAT",
    "115": "SAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.006,
    "1": 0.005,
    "2": 0.004,
    "3": 0.004,
    "4": 0.004,
    "5": 0.004,
    "6": 0.004,
    "7": 0.004,
    "8": 0.004,
    "9": 0.004,
    "10": 0.004,
    "11": 0.004,
    "12": 0.004,
    "13": 0.004,
    "14": 0.003,
    "15": 0.004,
    "16": 0.004,
    "17": 0.004,
    "18": 0.004,
    "19": 0.004,
    "20": 0.004,
    "21": 0.003,
    "22": 0.003,
    "23": 0.004,
    "24": 0.004,
    "25": 0.004,
    "26": 0.004,
    "27": 0.004,
    "28": 0.004,
    "29": 0.004,
    "30": 0.004,
    "31": 0.004,
    "32": 0.004,
    "33": 0.004,
    "34": 0.003,
    "35": 0.004,
    "36": 0.004,
    "37": 0.004,
    "38": 0.004,
    "39": 0.003,
    "40": 0.004,
    "41": 0.004,
    "42": 0.004,
    "43": 0.003,
    "44": 0.004,
    "45": 0.004,
    "46": 0.004,
    "47": 0.003,
    "48": 0.004,
    "49": 0.003,
    "50": 0.004,
    "51": 0.004,
    "52": 0.003,
    "53": 0.004,
    "54": 0.004,
    "55": 0.003,
    "56": 0.004,
    "57": 0.004,
    "58": 0.003,
    "59": 0.003,
    "60": 0.004,
    "61": 0.003,
    "62": 0.004,
    "63": 0.004,
    "64": 0.004,
    "65": 0.004,
    "66": 0.004,
    "67": 0.004,
    "68": 0.004,
    "69": 0.004,
    "70": 0.004,
    "71": 0.003,
    "72": 0.004,
    "73": 0.003,
    "74": 0.004,
    "75": 0.004,
    "76": 0.004,
    "77": 0.004,
    "78": 0.004,
    "79": 0.004,
    "80": 0.004,
    "81": 0.004,
    "82": 0.003,
    "83": 0.004,
    "84": 0.004,
    "85": 0.003,
    "86": 0.003,
    "87": 0.004,
    "88": 0.004,
    "89": 0.004,
    "90": 0.003,
    "91": 0.004,
    "92": 0.004,
    "93": 0.003,
    "94": 0.004,
    "95": 0.004,
    "96": 0.004,
    "97": 0.003,
    "98": 0.004,
    "99": 0.004,
    "100": 0.004,
    "101": 0.004,
    "102": 0.004,
    "103": 0.004,
    "104": 0.004,
    "105": 0.004,
    "106": 0.004,
    "107": 0.004,
    "108": 0.004,
    "109": 0.004,
    "110": 0.004,
    "111": 0.004,
    "112": 0.004,
    "113": 0.004,
    "114": 0.004,
    "115": 0.004,
    "116": 0.004,
    "117": 0.003,
    "118": 0.004,
    "119": 0.003
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_113.json <==
{
  "N": 113,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "SAT",
    "1": "UNSAT",
    "2": "SAT",
    "3": "SAT",
    "4": "SAT",
    "5": "SAT",
    "6": "SAT",
    "7": "SAT",
    "8": "SAT",
    "9": "UNSAT",
    "10": "UNSAT",
    "11": "UNSAT",
    "12": "UNSAT",
    "13": "UNSAT",
    "14": "UNSAT",
    "15": "SAT",
    "16": "UNSAT",
    "17": "SAT",
    "18": "SAT",
    "19": "UNSAT",
    "20": "UNSAT",
    "21": "SAT",
    "22": "UNSAT",
    "23": "UNSAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "UNSAT",
    "28": "UNSAT",
    "29": "UNSAT",
    "30": "UNSAT",
    "31": "SAT",
    "32": "SAT",
    "33": "SAT",
    "34": "UNSAT",
    "35": "UNSAT",
    "36": "UNSAT",
    "37": "UNSAT",
    "38": "UNSAT",
    "39": "UNSAT",
    "40": "UNSAT",
    "41": "SAT",
    "42": "SAT",
    "43": "SAT",
    "44": "SAT",
    "45": "UNSAT",
    "46": "SAT",
    "47": "UNSAT",
    "48": "SAT",
    "49": "UNSAT",
    "50": "UNSAT",
    "51": "SAT",
    "52": "SAT",
    "53": "SAT",
    "54": "UNSAT",
    "55": "SAT",
    "56": "SAT",
    "57": "SAT",
    "58": "UNSAT",
    "59": "SAT",
    "60": "SAT",
    "61": "SAT",
    "62": "SAT",
    "63": "SAT",
    "64": "UNSAT",
    "65": "UNSAT",
    "66": "SAT",
    "67": "SAT",
    "68": "SAT",
    "69": "UNSAT",
    "70": "SAT",
    "71": "UNSAT",
    "72": "UNSAT",
    "73": "SAT",
    "74": "UNSAT",
    "75": "SAT",
    "76": "UNSAT",
    "77": "SAT",
    "78": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "UNSAT",
    "82": "UNSAT",
    "83": "SAT",
    "84": "UNSAT",
    "85": "UNSAT",
    "86": "UNSAT",
    "87": "SAT",
    "88": "SAT",
    "89": "UNSAT",
    "90": "UNSAT",
    "91": "UNSAT",
    "92": "SAT",
    "93": "UNSAT",
    "94": "UNSAT",
    "95": "SAT",
    "96": "UNSAT",
    "97": "SAT",
    "98": "UNSAT",
    "99": "UNSAT",
    "100": "SAT",
    "101": "SAT",
    "102": "UNSAT",
    "103": "SAT",
    "104": "SAT",
    "105": "UNSAT",
    "106": "SAT",
    "107": "UNSAT",
    "108": "SAT",
    "109": "SAT",
    "110": "SAT",
    "111": "UNSAT",
    "112": "SAT",
    "113": "SAT",
    "114": "UNSAT",
    "115": "UNSAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.008,
    "1": 0.017,
    "2": 0.005,
    "3": 0.009,
    "4": 0.003,
    "5": 0.012,
    "6": 0.005,
    "7": 0.005,
    "8": 0.013,
    "9": 0.009,
    "10": 0.026,
    "11": 0.019,
    "12": 0.015,
    "13": 0.016,
    "14": 0.021,
    "15": 0.017,
    "16": 0.015,
    "17": 0.011,
    "18": 0.003,
    "19": 0.022,
    "20": 0.013,
    "21": 0.019,
    "22": 0.017,
    "23": 0.021,
    "24": 0.014,
    "25": 0.004,
    "26": 0.009,
    "27": 0.018,
    "28": 0.021,
    "29": 0.016,
    "30": 0.015,
    "31": 0.013,
    "32": 0.006,
    "33": 0.007,
    "34": 0.019,
    "35": 0.02,
    "36": 0.011,
    "37": 0.021,
    "38": 0.021,
    "39": 0.014,
    "40": 0.015,
    "41": 0.007,
    "42": 0.01,
    "43": 0.018,
    "44": 0.005,
    "45": 0.021,
    "46": 0.022,
    "47": 0.008,
    "48": 0.007,
    "49": 0.023,
    "50": 0.014,
    "51": 0.002,
    "52": 0.005,
    "53": 0.008,
    "54": 0.01,
    "55": 0.005,
    "56": 0.016,
    "57": 0.015,
    "58": 0.014,
    "59": 0.011,
    "60": 0.018,
    "61": 0.017,
    "62": 0.006,
    "63": 0.009,
    "64": 0.017,
    "65": 0.027,
    "66": 0.01,
    "67": 0.008,
    "68": 0.007,
    "69": 0.011,
    "70": 0.016,
    "71": 0.013,
    "72": 0.011,
    "73": 0.005,
    "74": 0.021,
    "75": 0.011,
    "76": 0.016,
    "77": 0.006,
    "78": 0.009,
    "79": 0.021,
    "80": 0.013,
    "81": 0.011,
    "82": 0.015,
    "83": 0.006,
    "84": 0.022,
    "85": 0.008,
    "86": 0.016,
    "87": 0.007,
    "88": 0.011,
    "89": 0.017,
    "90": 0.022,
    "91": 0.013,
    "92": 0.006,
    "93": 0.013,
    "94": 0.018,
    "95": 0.006,
    "96": 0.018,
    "97": 0.015,
    "98": 0.014,
    "99": 0.013,
    "100": 0.013,
    "101": 0.016,
    "102": 0.012,
    "103": 0.01,
    "104": 0.005,
    "105": 0.018,
    "106": 0.019,
    "107": 0.018,
    "108": 0.007,
    "109": 0.007,
    "110": 0.004,
    "111": 0.023,
    "112": 0.006,
    "113": 0.01,
    "114": 0.017,
    "115": 0.016,
    "116": 0.01,
    "117": 0.005,
    "118": 0.008,
    "119": 0.016
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_14.json <==
{
  "N": 14,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "UNSAT",
    "1": "SAT",
    "2": "SAT",
    "3": "SAT",
    "4": "SAT",
    "5": "SAT",
    "6": "SAT",
    "7": "SAT",
    "8": "SAT",
    "9": "SAT",
    "10": "SAT",
    "11": "UNSAT",
    "12": "UNSAT",
    "13": "UNSAT",
    "14": "SAT",
    "15": "SAT",
    "16": "SAT",
    "17": "SAT",
    "18": "SAT",
    "19": "UNSAT",
    "20": "UNSAT",
    "21": "SAT",
    "22": "SAT",
    "23": "UNSAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "UNSAT",
    "28": "SAT",
    "29": "SAT",
    "30": "SAT",
    "31": "UNSAT",
    "32": "UNSAT",
    "33": "SAT",
    "34": "UNSAT",
    "35": "SAT",
    "36": "SAT",
    "37": "SAT",
    "38": "SAT",
    "39": "SAT",
    "40": "SAT",
    "41": "SAT",
    "42": "SAT",
    "43": "UNSAT",
    "44": "SAT",
    "45": "UNSAT",
    "46": "SAT",
    "47": "SAT",
    "48": "UNSAT",
    "49": "UNSAT",
    "50": "SAT",
    "51": "UNSAT",
    "52": "SAT",
    "53": "UNSAT",
    "54": "SAT",
    "55": "UNSAT",
    "56": "SAT",
    "57": "SAT",
    "58": "SAT",
    "59": "SAT",
    "60": "SAT",
    "61": "UNSAT",
    "62": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "UNSAT",
    "66": "SAT",
    "67": "UNSAT",
    "68": "SAT",
    "69": "SAT",
    "70": "SAT",
    "71": "SAT",
    "72": "SAT",
    "73": "UNSAT",
    "74": "SAT",
    "75": "UNSAT",
    "76": "SAT",
    "77": "SAT",
    "78": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "UNSAT",
    "82": "UNSAT",
    "83": "SAT",
    "84": "UNSAT",
    "85": "UNSAT",
    "86": "UNSAT",
    "87": "SAT",
    "88": "UNSAT",
    "89": "SAT",
    "90": "SAT",
    "91": "SAT",
    "92": "SAT",
    "93": "SAT",
    "94": "SAT",
    "95": "SAT",
    "96": "SAT",
    "97": "SAT",
    "98": "UNSAT",
    "99": "SAT",
    "100": "SAT",
    "101": "SAT",
    "102": "SAT",
    "103": "SAT",
    "104": "SAT",
    "105": "UNSAT",
    "106": "UNSAT",
    "107": "UNSAT",
    "108": "SAT",
    "109": "UNSAT",
    "110": "SAT",
    "111": "SAT",
    "112": "SAT",
    "113": "UNSAT",
    "114": "SAT",
    "115": "SAT",
    "116": "SAT",
    "117": "UNSAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.004,
    "1": 0.004,
    "2": 0.004,
    "3": 0.004,
    "4": 0.004,
    "5": 0.004,
    "6": 0.004,
    "7": 0.004,
    "8": 0.003,
    "9": 0.004,
    "10": 0.004,
    "11": 0.003,
    "12": 0.004,
    "13": 0.004,
    "14": 0.004,
    "15": 0.004,
    "16": 0.003,
    "17": 0.004,
    "18": 0.003,
    "19": 0.004,
    "20": 0.004,
    "21": 0.004,
    "22": 0.004,
    "23": 0.004,
    "24": 0.004,
    "25": 0.004,
    "26": 0.004,
    "27": 0.004,
    "28": 0.004,
    "29": 0.004,
    "30": 0.004,
    "31": 0.004,
    "32": 0.004,
    "33": 0.004,
    "34": 0.004,
    "35": 0.004,
    "36": 0.004,
    "37": 0.004,
    "38": 0.004,
    "39": 0.004,
    "40": 0.004,
    "41": 0.004,
    "42": 0.004,
    "43": 0.004,
    "44": 0.004,
    "45": 0.004,
    "46": 0.004,
    "47": 0.004,
    "48": 0.004,
    "49": 0.004,
    "50": 0.004,
    "51": 0.004,
    "52": 0.004,
    "53": 0.004,
    "54": 0.004,
    "55": 0.004,
    "56": 0.004,
    "57": 0.004,
    "58": 0.003,
    "59": 0.004,
    "60": 0.004,
    "61": 0.003,
    "62": 0.003,
    "63": 0.004,
    "64": 0.004,
    "65": 0.004,
    "66": 0.004,
    "67": 0.004,
    "68": 0.003,
    "69": 0.004,
    "70": 0.003,
    "71": 0.004,
    "72": 0.003,
    "73": 0.004,
    "74": 0.004,
    "75": 0.004,
    "76": 0.004,
    "77": 0.004,
    "78": 0.003,
    "79": 0.003,
    "80": 0.003,
    "81": 0.004,
    "82": 0.004,
    "83": 0.003,
    "84": 0.004,
    "85": 0.004,
    "86": 0.004,
    "87": 0.003,
    "88": 0.004,
    "89": 0.004,
    "90": 0.004,
    "91": 0.004,
    "92": 0.004,
    "93": 0.004,
    "94": 0.004,
    "95": 0.004,
    "96": 0.004,
    "97": 0.003,
    "98": 0.003,
    "99": 0.004,
    "100": 0.003,
    "101": 0.004,
    "102": 0.004,
    "103": 0.003,
    "104": 0.004,
    "105": 0.003,
    "106": 0.004,
    "107": 0.004,
    "108": 0.004,
    "109": 0.004,
    "110": 0.004,
    "111": 0.003,
    "112": 0.003,
    "113": 0.004,
    "114": 0.004,
    "115": 0.004,
    "116": 0.004,
    "117": 0.004,
    "118": 0.003,
    "119": 0.004
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_160.json <==
{
  "N": 160,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "UNSAT",
    "1": "SAT",
    "2": "SAT",
    "3": "SAT",
    "4": "UNSAT",
    "5": "UNSAT",
    "6": "SAT",
    "7": "SAT",
    "8": "SAT",
    "9": "SAT",
    "10": "UNSAT",
    "11": "SAT",
    "12": "UNSAT",
    "13": "UNSAT",
    "14": "UNSAT",
    "15": "UNSAT",
    "16": "UNSAT",
    "17": "SAT",
    "18": "SAT",
    "19": "UNSAT",
    "20": "SAT",
    "21": "SAT",
    "22": "UNSAT",
    "23": "UNSAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "SAT",
    "28": "UNSAT",
    "29": "SAT",
    "30": "SAT",
    "31": "SAT",
    "32": "UNSAT",
    "33": "UNSAT",
    "34": "UNSAT",
    "35": "SAT",
    "36": "UNSAT",
    "37": "SAT",
    "38": "SAT",
    "39": "UNSAT",
    "40": "SAT",
    "41": "UNSAT",
    "42": "UNSAT",
    "43": "UNSAT",
    "44": "UNSAT",
    "45": "UNSAT",
    "46": "SAT",
    "47": "UNSAT",
    "48": "SAT",
    "49": "UNSAT",
    "50": "UNSAT",
    "51": "SAT",
    "52": "SAT",
    "53": "SAT",
    "54": "UNSAT",
    "55": "UNSAT",
    "56": "UNSAT",
    "57": "SAT",
    "58": "SAT",
    "59": "SAT",
    "60": "SAT",
    "61": "SAT",
    "62": "SAT",
    "63": "UNSAT",
    "64": "UNSAT",
    "65": "SAT",
    "66": "UNSAT",
    "67": "SAT",
    "68": "SAT",
    "69": "UNSAT",
    "70": "UNSAT",
    "71": "UNSAT",
    "72": "SAT",
    "73": "SAT",
    "74": "UNSAT",
    "75": "SAT",
    "76": "UNSAT",
    "77": "UNSAT",
    "78": "UNSAT",
    "79": "UNSAT",
    "80": "SAT",
    "81": "SAT",
    "82": "SAT",
    "83": "SAT",
    "84": "UNSAT",
    "85": "SAT",
    "86": "SAT",
    "87": "SAT",
    "88": "SAT",
    "89": "SAT",
    "90": "UNSAT",
    "91": "SAT",
    "92": "SAT",
    "93": "UNSAT",
    "94": "SAT",
    "95": "SAT",
    "96": "UNSAT",
    "97": "UNSAT",
    "98": "SAT",
    "99": "UNSAT",
    "100": "SAT",
    "101": "SAT",
    "102": "UNSAT",
    "103": "SAT",
    "104": "SAT",
    "105": "UNSAT",
    "106": "UNSAT",
    "107": "SAT",
    "108": "SAT",
    "109": "UNSAT",
    "110": "SAT",
    "111": "UNSAT",
    "112": "SAT",
    "113": "SAT",
    "114": "SAT",
    "115": "UNSAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "UNSAT"
  },
  "walls": {
    "0": 0.059,
    "1": 0.056,
    "2": 0.04,
    "3": 0.061,
    "4": 0.06,
    "5": 0.074,
    "6": 0.051,
    "7": 0.038,
    "8": 0.029,
    "9": 0.031,
    "10": 0.046,
    "11": 0.016,
    "12": 0.046,
    "13": 0.082,
    "14": 0.08,
    "15": 0.053,
    "16": 0.07,
    "17": 0.017,
    "18": 0.03,
    "19": 0.122,
    "20": 0.065,
    "21": 0.109,
    "22": 0.057,
    "23": 0.067,
    "24": 0.028,
    "25": 0.007,
    "26": 0.028,
    "27": 0.028,
    "28": 0.085,
    "29": 0.012,
    "30": 0.054,
    "31": 0.031,
    "32": 0.059,
    "33": 0.073,
    "34": 0.054,
    "35": 0.018,
    "36": 0.067,
    "37": 0.018,
    "38": 0.032,
    "39": 0.097,
    "40": 0.033,
    "41": 0.133,
    "42": 0.055,
    "43": 0.057,
    "44": 0.08,
    "45": 0.033,
    "46": 0.026,
    "47": 0.107,
    "48": 0.009,
    "49": 0.075,
    "50": 0.046,
    "51": 0.026,
    "52": 0.114,
    "53": 0.01,
    "54": 0.093,
    "55": 0.055,
    "56": 0.071,
    "57": 0.005,
    "58": 0.017,
    "59": 0.023,
    "60": 0.016,
    "61": 0.066,
    "62": 0.03,
    "63": 0.042,
    "64": 0.059,
    "65": 0.033,
    "66": 0.106,
    "67": 0.012,
    "68": 0.033,
    "69": 0.073,
    "70": 0.097,
    "71": 0.082,
    "72": 0.021,
    "73": 0.029,
    "74": 0.069,
    "75": 0.031,
    "76": 0.052,
    "77": 0.072,
    "78": 0.054,
    "79": 0.097,
    "80": 0.028,
    "81": 0.02,
    "82": 0.008,
    "83": 0.065,
    "84": 0.102,
    "85": 0.02,
    "86": 0.027,
    "87": 0.032,
    "88": 0.002,
    "89": 0.008,
    "90": 0.055,
    "91": 0.014,
    "92": 0.021,
    "93": 0.061,
    "94": 0.016,
    "95": 0.038,
    "96": 0.085,
    "97": 0.1,
    "98": 0.004,
    "99": 0.095,
    "100": 0.031,
    "101": 0.02,
    "102": 0.074,
    "103": 0.02,
    "104": 0.027,
    "105": 0.075,
    "106": 0.051,
    "107": 0.055,
    "108": 0.032,
    "109": 0.08,
    "110": 0.048,
    "111": 0.095,
    "112": 0.035,
    "113": 0.034,
    "114": 0.012,
    "115": 0.067,
    "116": 0.03,
    "117": 0.066,
    "118": 0.04,
    "119": 0.072
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_20.json <==
{
  "N": 20,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "SAT",
    "1": "SAT",
    "2": "SAT",
    "3": "UNSAT",
    "4": "SAT",
    "5": "SAT",
    "6": "UNSAT",
    "7": "UNSAT",
    "8": "UNSAT",
    "9": "SAT",
    "10": "SAT",
    "11": "SAT",
    "12": "SAT",
    "13": "SAT",
    "14": "SAT",
    "15": "SAT",
    "16": "SAT",
    "17": "SAT",
    "18": "SAT",
    "19": "SAT",
    "20": "SAT",
    "21": "UNSAT",
    "22": "UNSAT",
    "23": "SAT",
    "24": "SAT",
    "25": "SAT",
    "26": "UNSAT",
    "27": "SAT",
    "28": "SAT",
    "29": "SAT",
    "30": "SAT",
    "31": "SAT",
    "32": "UNSAT",
    "33": "SAT",
    "34": "SAT",
    "35": "SAT",
    "36": "UNSAT",
    "37": "SAT",
    "38": "UNSAT",
    "39": "UNSAT",
    "40": "UNSAT",
    "41": "SAT",
    "42": "SAT",
    "43": "SAT",
    "44": "SAT",
    "45": "SAT",
    "46": "SAT",
    "47": "SAT",
    "48": "UNSAT",
    "49": "SAT",
    "50": "SAT",
    "51": "SAT",
    "52": "SAT",
    "53": "UNSAT",
    "54": "SAT",
    "55": "SAT",
    "56": "UNSAT",
    "57": "UNSAT",
    "58": "SAT",
    "59": "SAT",
    "60": "SAT",
    "61": "UNSAT",
    "62": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "66": "SAT",
    "67": "SAT",
    "68": "UNSAT",
    "69": "SAT",
    "70": "UNSAT",
    "71": "SAT",
    "72": "SAT",
    "73": "SAT",
    "74": "SAT",
    "75": "UNSAT",
    "76": "SAT",
    "77": "UNSAT",
    "78": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "SAT",
    "82": "UNSAT",
    "83": "SAT",
    "84": "SAT",
    "85": "SAT",
    "86": "SAT",
    "87": "SAT",
    "88": "UNSAT",
    "89": "SAT",
    "90": "SAT",
    "91": "UNSAT",
    "92": "SAT",
    "93": "SAT",
    "94": "UNSAT",
    "95": "SAT",
    "96": "SAT",
    "97": "SAT",
    "98": "SAT",
    "99": "UNSAT",
    "100": "UNSAT",
    "101": "SAT",
    "102": "SAT",
    "103": "SAT",
    "104": "SAT",
    "105": "SAT",
    "106": "UNSAT",
    "107": "SAT",
    "108": "SAT",
    "109": "SAT",
    "110": "SAT",
    "111": "SAT",
    "112": "SAT",
    "113": "UNSAT",
    "114": "SAT",
    "115": "SAT",
    "116": "UNSAT",
    "117": "SAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.004,
    "1": 0.004,
    "2": 0.003,
    "3": 0.004,
    "4": 0.004,
    "5": 0.004,
    "6": 0.004,
    "7": 0.004,
    "8": 0.004,
    "9": 0.004,
    "10": 0.004,
    "11": 0.004,
    "12": 0.004,
    "13": 0.004,
    "14": 0.004,
    "15": 0.004,
    "16": 0.004,
    "17": 0.004,
    "18": 0.004,
    "19": 0.004,
    "20": 0.004,
    "21": 0.004,
    "22": 0.004,
    "23": 0.004,
    "24": 0.004,
    "25": 0.004,
    "26": 0.005,
    "27": 0.004,
    "28": 0.004,
    "29": 0.004,
    "30": 0.004,
    "31": 0.004,
    "32": 0.004,
    "33": 0.004,
    "34": 0.004,
    "35": 0.004,
    "36": 0.004,
    "37": 0.004,
    "38": 0.004,
    "39": 0.004,
    "40": 0.004,
    "41": 0.004,
    "42": 0.004,
    "43": 0.004,
    "44": 0.004,
    "45": 0.003,
    "46": 0.004,
    "47": 0.004,
    "48": 0.004,
    "49": 0.004,
    "50": 0.004,
    "51": 0.004,
    "52": 0.004,
    "53": 0.004,
    "54": 0.004,
    "55": 0.004,
    "56": 0.003,
    "57": 0.004,
    "58": 0.004,
    "59": 0.004,
    "60": 0.004,
    "61": 0.004,
    "62": 0.004,
    "63": 0.004,
    "64": 0.004,
    "65": 0.004,
    "66": 0.004,
    "67": 0.004,
    "68": 0.004,
    "69": 0.004,
    "70": 0.004,
    "71": 0.004,
    "72": 0.004,
    "73": 0.004,
    "74": 0.004,
    "75": 0.004,
    "76": 0.004,
    "77": 0.004,
    "78": 0.004,
    "79": 0.004,
    "80": 0.004,
    "81": 0.004,
    "82": 0.004,
    "83": 0.004,
    "84": 0.004,
    "85": 0.004,
    "86": 0.004,
    "87": 0.004,
    "88": 0.004,
    "89": 0.004,
    "90": 0.005,
    "91": 0.005,
    "92": 0.005,
    "93": 0.005,
    "94": 0.004,
    "95": 0.004,
    "96": 0.004,
    "97": 0.004,
    "98": 0.004,
    "99": 0.004,
    "100": 0.004,
    "101": 0.005,
    "102": 0.005,
    "103": 0.004,
    "104": 0.004,
    "105": 0.004,
    "106": 0.004,
    "107": 0.005,
    "108": 0.004,
    "109": 0.004,
    "110": 0.004,
    "111": 0.004,
    "112": 0.004,
    "113": 0.004,
    "114": 0.004,
    "115": 0.004,
    "116": 0.004,
    "117": 0.004,
    "118": 0.004,
    "119": 0.004
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_226.json <==
{
  "N": 226,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "UNSAT",
    "1": "SAT",
    "2": "SAT",
    "3": "UNSAT",
    "4": "SAT",
    "5": "SAT",
    "6": "SAT",
    "7": "SAT",
    "8": "UNSAT",
    "9": "SAT",
    "10": "SAT",
    "11": "UNSAT",
    "12": "UNSAT",
    "13": "UNSAT",
    "14": "UNSAT",
    "15": "SAT",
    "16": "UNSAT",
    "17": "UNSAT",
    "18": "UNSAT",
    "19": "UNSAT",
    "20": "UNSAT",
    "21": "SAT",
    "22": "SAT",
    "23": "UNSAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "UNSAT",
    "28": "UNSAT",
    "29": "SAT",
    "30": "UNSAT",
    "31": "SAT",
    "32": "SAT",
    "33": "UNSAT",
    "34": "SAT",
    "35": "UNSAT",
    "36": "UNSAT",
    "37": "UNSAT",
    "38": "SAT",
    "39": "SAT",
    "40": "SAT",
    "41": "UNSAT",
    "42": "SAT",
    "43": "SAT",
    "44": "UNSAT",
    "45": "UNSAT",
    "46": "SAT",
    "47": "SAT",
    "48": "SAT",
    "49": "SAT",
    "50": "SAT",
    "51": "UNSAT",
    "52": "SAT",
    "53": "SAT",
    "54": "SAT",
    "55": "SAT",
    "56": "SAT",
    "57": "UNSAT",
    "58": "SAT",
    "59": "SAT",
    "60": "SAT",
    "61": "SAT",
    "62": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "UNSAT",
    "66": "SAT",
    "67": "UNSAT",
    "68": "UNSAT",
    "69": "UNSAT",
    "70": "SAT",
    "71": "SAT",
    "72": "SAT",
    "73": "SAT",
    "74": "SAT",
    "75": "UNSAT",
    "76": "UNSAT",
    "77": "SAT",
    "78": "SAT",
    "79": "UNSAT",
    "80": "SAT",
    "81": "UNSAT",
    "82": "SAT",
    "83": "SAT",
    "84": "UNSAT",
    "85": "SAT",
    "86": "UNSAT",
    "87": "SAT",
    "88": "SAT",
    "89": "UNSAT",
    "90": "UNSAT",
    "91": "SAT",
    "92": "SAT",
    "93": "SAT",
    "94": "UNSAT",
    "95": "SAT",
    "96": "UNSAT",
    "97": "SAT",
    "98": "SAT",
    "99": "SAT",
    "100": "UNSAT",
    "101": "SAT",
    "102": "SAT",
    "103": "SAT",
    "104": "SAT",
    "105": "SAT",
    "106": "UNSAT",
    "107": "SAT",
    "108": "UNSAT",
    "109": "SAT",
    "110": "SAT",
    "111": "SAT",
    "112": "SAT",
    "113": "SAT",
    "114": "UNSAT",
    "115": "SAT",
    "116": "SAT",
    "117": "SAT",
    "118": "UNSAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.382,
    "1": 0.048,
    "2": 0.074,
    "3": 1.279,
    "4": 0.035,
    "5": 0.027,
    "6": 0.142,
    "7": 0.736,
    "8": 0.458,
    "9": 0.836,
    "10": 0.051,
    "11": 0.544,
    "12": 0.604,
    "13": 1.541,
    "14": 1.067,
    "15": 0.169,
    "16": 0.616,
    "17": 1.058,
    "18": 0.864,
    "19": 0.881,
    "20": 0.795,
    "21": 0.156,
    "22": 0.083,
    "23": 0.604,
    "24": 0.23,
    "25": 0.908,
    "26": 0.233,
    "27": 1.149,
    "28": 0.377,
    "29": 0.248,
    "30": 1.76,
    "31": 0.141,
    "32": 0.034,
    "33": 0.624,
    "34": 0.129,
    "35": 0.579,
    "36": 0.757,
    "37": 0.64,
    "38": 0.908,
    "39": 0.502,
    "40": 1.413,
    "41": 1.979,
    "42": 0.101,
    "43": 0.261,
    "44": 1.171,
    "45": 1.561,
    "46": 0.233,
    "47": 0.925,
    "48": 0.335,
    "49": 0.378,
    "50": 0.035,
    "51": 1.524,
    "52": 0.213,
    "53": 0.041,
    "54": 0.104,
    "55": 0.028,
    "56": 0.089,
    "57": 0.586,
    "58": 0.067,
    "59": 0.059,
    "60": 1.053,
    "61": 0.036,
    "62": 0.094,
    "63": 0.151,
    "64": 0.035,
    "65": 1.36,
    "66": 0.033,
    "67": 1.472,
    "68": 0.487,
    "69": 1.002,
    "70": 0.267,
    "71": 0.372,
    "72": 0.144,
    "73": 0.255,
    "74": 0.056,
    "75": 0.673,
    "76": 2.719,
    "77": 0.246,
    "78": 0.093,
    "79": 0.612,
    "80": 0.038,
    "81": 0.764,
    "82": 0.038,
    "83": 0.159,
    "84": 0.778,
    "85": 0.047,
    "86": 1.306,
    "87": 0.225,
    "88": 0.155,
    "89": 0.967,
    "90": 2.798,
    "91": 0.272,
    "92": 0.162,
    "93": 0.038,
    "94": 0.7,
    "95": 0.257,
    "96": 0.988,
    "97": 0.143,
    "98": 0.207,
    "99": 0.045,
    "100": 1.546,
    "101": 0.041,
    "102": 0.51,
    "103": 0.116,
    "104": 0.047,
    "105": 0.248,
    "106": 0.675,
    "107": 0.035,
    "108": 0.689,
    "109": 0.124,
    "110": 0.042,
    "111": 0.451,
    "112": 0.738,
    "113": 0.233,
    "114": 0.682,
    "115": 0.383,
    "116": 0.234,
    "117": 0.036,
    "118": 0.659,
    "119": 0.383
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_28.json <==
{
  "N": 28,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "SAT",
    "1": "SAT",
    "2": "UNSAT",
    "3": "SAT",
    "4": "UNSAT",
    "5": "UNSAT",
    "6": "UNSAT",
    "7": "SAT",
    "8": "SAT",
    "9": "SAT",
    "10": "SAT",
    "11": "SAT",
    "12": "SAT",
    "13": "SAT",
    "14": "SAT",
    "15": "SAT",
    "16": "SAT",
    "17": "SAT",
    "18": "SAT",
    "19": "UNSAT",
    "20": "SAT",
    "21": "UNSAT",
    "22": "UNSAT",
    "23": "SAT",
    "24": "UNSAT",
    "25": "SAT",
    "26": "SAT",
    "27": "SAT",
    "28": "UNSAT",
    "29": "SAT",
    "30": "SAT",
    "31": "SAT",
    "32": "UNSAT",
    "33": "UNSAT",
    "34": "SAT",
    "35": "SAT",
    "36": "SAT",
    "37": "SAT",
    "38": "UNSAT",
    "39": "SAT",
    "40": "UNSAT",
    "41": "SAT",
    "42": "SAT",
    "43": "SAT",
    "44": "UNSAT",
    "45": "UNSAT",
    "46": "UNSAT",
    "47": "SAT",
    "48": "SAT",
    "49": "SAT",
    "50": "UNSAT",
    "51": "SAT",
    "52": "SAT",
    "53": "UNSAT",
    "54": "UNSAT",
    "55": "SAT",
    "56": "SAT",
    "57": "UNSAT",
    "58": "SAT",
    "59": "SAT",
    "60": "UNSAT",
    "61": "SAT",
    "62": "UNSAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "66": "UNSAT",
    "67": "SAT",
    "68": "UNSAT",
    "69": "SAT",
    "70": "SAT",
    "71": "SAT",
    "72": "SAT",
    "73": "UNSAT",
    "74": "UNSAT",
    "75": "UNSAT",
    "76": "SAT",
    "77": "SAT",
    "78": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "SAT",
    "82": "SAT",
    "83": "UNSAT",
    "84": "SAT",
    "85": "SAT",
    "86": "SAT",
    "87": "UNSAT",
    "88": "UNSAT",
    "89": "SAT",
    "90": "SAT",
    "91": "SAT",
    "92": "SAT",
    "93": "SAT",
    "94": "SAT",
    "95": "UNSAT",
    "96": "SAT",
    "97": "SAT",
    "98": "SAT",
    "99": "UNSAT",
    "100": "SAT",
    "101": "UNSAT",
    "102": "SAT",
    "103": "UNSAT",
    "104": "SAT",
    "105": "SAT",
    "106": "UNSAT",
    "107": "UNSAT",
    "108": "UNSAT",
    "109": "SAT",
    "110": "UNSAT",
    "111": "SAT",
    "112": "UNSAT",
    "113": "SAT",
    "114": "SAT",
    "115": "SAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "UNSAT"
  },
  "walls": {
    "0": 0.004,
    "1": 0.004,
    "2": 0.004,
    "3": 0.004,
    "4": 0.004,
    "5": 0.004,
    "6": 0.004,
    "7": 0.004,
    "8": 0.004,
    "9": 0.004,
    "10": 0.004,
    "11": 0.004,
    "12": 0.004,
    "13": 0.004,
    "14": 0.004,
    "15": 0.004,
    "16": 0.004,
    "17": 0.004,
    "18": 0.004,
    "19": 0.004,
    "20": 0.004,
    "21": 0.004,
    "22": 0.004,
    "23": 0.004,
    "24": 0.004,
    "25": 0.004,
    "26": 0.004,
    "27": 0.004,
    "28": 0.004,
    "29": 0.004,
    "30": 0.004,
    "31": 0.004,
    "32": 0.004,
    "33": 0.004,
    "34": 0.004,
    "35": 0.004,
    "36": 0.004,
    "37": 0.004,
    "38": 0.004,
    "39": 0.004,
    "40": 0.004,
    "41": 0.004,
    "42": 0.004,
    "43": 0.004,
    "44": 0.004,
    "45": 0.004,
    "46": 0.004,
    "47": 0.004,
    "48": 0.004,
    "49": 0.004,
    "50": 0.004,
    "51": 0.004,
    "52": 0.004,
    "53": 0.004,
    "54": 0.004,
    "55": 0.004,
    "56": 0.004,
    "57": 0.004,
    "58": 0.004,
    "59": 0.004,
    "60": 0.004,
    "61": 0.004,
    "62": 0.004,
    "63": 0.004,
    "64": 0.004,
    "65": 0.004,
    "66": 0.004,
    "67": 0.004,
    "68": 0.004,
    "69": 0.004,
    "70": 0.004,
    "71": 0.004,
    "72": 0.004,
    "73": 0.004,
    "74": 0.004,
    "75": 0.005,
    "76": 0.004,
    "77": 0.004,
    "78": 0.004,
    "79": 0.004,
    "80": 0.004,
    "81": 0.004,
    "82": 0.004,
    "83": 0.004,
    "84": 0.004,
    "85": 0.004,
    "86": 0.004,
    "87": 0.004,
    "88": 0.004,
    "89": 0.004,
    "90": 0.004,
    "91": 0.004,
    "92": 0.004,
    "93": 0.004,
    "94": 0.004,
    "95": 0.004,
    "96": 0.004,
    "97": 0.004,
    "98": 0.004,
    "99": 0.004,
    "100": 0.004,
    "101": 0.004,
    "102": 0.004,
    "103": 0.004,
    "104": 0.004,
    "105": 0.004,
    "106": 0.004,
    "107": 0.004,
    "108": 0.004,
    "109": 0.004,
    "110": 0.004,
    "111": 0.004,
    "112": 0.004,
    "113": 0.004,
    "114": 0.004,
    "115": 0.004,
    "116": 0.004,
    "117": 0.004,
    "118": 0.004,
    "119": 0.004
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_320.json <==
{
  "N": 320,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "SAT",
    "1": "SAT",
    "2": "UNSAT",
    "3": "SAT",
    "4": "UNSAT",
    "5": "SAT",
    "6": "UNSAT",
    "7": "UNSAT",
    "8": "SAT",
    "9": "UNSAT",
    "10": "UNSAT",
    "11": "SAT",
    "12": "SAT",
    "13": "UNSAT",
    "14": "UNSAT",
    "15": "SAT",
    "16": "UNSAT",
    "17": "UNSAT",
    "18": "SAT",
    "19": "SAT",
    "20": "UNSAT",
    "21": "UNSAT",
    "22": "UNSAT",
    "23": "SAT",
    "24": "SAT",
    "25": "UNSAT",
    "26": "UNSAT",
    "27": "SAT",
    "28": "UNSAT",
    "29": "UNSAT",
    "30": "UNSAT",
    "31": "SAT",
    "32": "UNSAT",
    "33": "SAT",
    "34": "UNSAT",
    "35": "UNSAT",
    "36": "SAT",
    "37": "SAT",
    "38": "SAT",
    "39": "SAT",
    "40": "UNSAT",
    "41": "UNSAT",
    "42": "SAT",
    "43": "SAT",
    "44": "SAT",
    "45": "UNSAT",
    "46": "UNKNOWN",
    "47": "UNSAT",
    "48": "UNSAT",
    "49": "UNSAT",
    "50": "UNSAT",
    "51": "SAT",
    "52": "SAT",
    "53": "UNSAT",
    "54": "SAT",
    "55": "SAT",
    "56": "UNSAT",
    "57": "SAT",
    "58": "SAT",
    "59": "SAT",
    "60": "UNSAT",
    "61": "SAT",
    "62": "UNSAT",
    "63": "UNSAT",
    "64": "SAT",
    "65": "UNSAT",
    "66": "UNSAT",
    "67": "UNSAT",
    "68": "UNSAT",
    "69": "UNSAT",
    "70": "SAT",
    "71": "SAT",
    "72": "UNSAT",
    "73": "UNSAT",
    "74": "SAT",
    "75": "SAT",
    "76": "SAT",
    "77": "UNSAT",
    "78": "UNSAT",
    "79": "UNSAT",
    "80": "UNSAT",
    "81": "SAT",
    "82": "UNSAT",
    "83": "UNSAT",
    "84": "UNSAT",
    "85": "UNSAT",
    "86": "UNSAT",
    "87": "SAT",
    "88": "SAT",
    "89": "SAT",
    "90": "SAT",
    "91": "UNSAT",
    "92": "UNSAT",
    "93": "UNSAT",
    "94": "UNSAT",
    "95": "UNSAT",
    "96": "UNSAT",
    "97": "UNSAT",
    "98": "UNSAT",
    "99": "SAT",
    "100": "SAT",
    "101": "SAT",
    "102": "UNSAT",
    "103": "UNSAT",
    "104": "UNSAT",
    "105": "SAT",
    "106": "SAT",
    "107": "SAT",
    "108": "UNSAT",
    "109": "SAT",
    "110": "UNSAT",
    "111": "UNSAT",
    "112": "UNSAT",
    "113": "SAT",
    "114": "SAT",
    "115": "UNSAT",
    "116": "SAT",
    "117": "UNSAT",
    "118": "SAT",
    "119": "UNSAT"
  },
  "walls": {
    "0": 2.05,
    "1": 0.059,
    "2": 52.611,
    "3": 0.179,
    "4": 109.731,
    "5": 17.249,
    "6": 110.149,
    "7": 154.757,
    "8": 0.047,
    "9": 119.361,
    "10": 103.503,
    "11": 0.282,
    "12": 0.045,
    "13": 220.031,
    "14": 212.99,
    "15": 0.729,
    "16": 74.469,
    "17": 44.075,
    "18": 1.865,
    "19": 1.928,
    "20": 50.962,
    "21": 105.17,
    "22": 70.976,
    "23": 1.661,
    "24": 2.087,
    "25": 64.914,
    "26": 104.666,
    "27": 3.566,
    "28": 97.808,
    "29": 190.649,
    "30": 109.786,
    "31": 0.278,
    "32": 36.214,
    "33": 0.186,
    "34": 78.932,
    "35": 213.757,
    "36": 1.584,
    "37": 0.493,
    "38": 0.672,
    "39": 0.276,
    "40": 126.564,
    "41": 67.894,
    "42": 0.279,
    "43": 8.371,
    "44": 0.875,
    "45": 92.886,
    "46": 300.105,
    "47": 44.272,
    "48": 25.334,
    "49": 50.385,
    "50": 52.911,
    "51": 6.839,
    "52": 0.089,
    "53": 107.493,
    "54": 2.107,
    "55": 0.049,
    "56": 191.922,
    "57": 0.852,
    "58": 0.048,
    "59": 0.835,
    "60": 122.563,
    "61": 1.903,
    "62": 71.589,
    "63": 145.791,
    "64": 3.508,
    "65": 74.824,
    "66": 36.782,
    "67": 278.182,
    "68": 121.139,
    "69": 24.658,
    "70": 3.177,
    "71": 3.347,
    "72": 34.798,
    "73": 111.89,
    "74": 0.339,
    "75": 0.283,
    "76": 0.045,
    "77": 139.971,
    "78": 79.486,
    "79": 19.664,
    "80": 58.633,
    "81": 0.85,
    "82": 143.305,
    "83": 52.957,
    "84": 91.864,
    "85": 75.329,
    "86": 94.072,
    "87": 3.684,
    "88": 3.572,
    "89": 0.112,
    "90": 0.049,
    "91": 101.724,
    "92": 62.525,
    "93": 56.398,
    "94": 257.043,
    "95": 50.908,
    "96": 142.406,
    "97": 171.248,
    "98": 108.474,
    "99": 0.359,
    "100": 1.821,
    "101": 0.28,
    "102": 114.954,
    "103": 259.133,
    "104": 102.272,
    "105": 17.108,
    "106": 3.61,
    "107": 0.291,
    "108": 203.831,
    "109": 0.047,
    "110": 96.688,
    "111": 67.698,
    "112": 135.077,
    "113": 0.196,
    "114": 0.579,
    "115": 280.438,
    "116": 0.867,
    "117": 99.611,
    "118": 4.191,
    "119": 175.512
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_40.json <==
{
  "N": 40,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "UNSAT",
    "1": "SAT",
    "2": "SAT",
    "3": "UNSAT",
    "4": "SAT",
    "5": "SAT",
    "6": "SAT",
    "7": "UNSAT",
    "8": "SAT",
    "9": "SAT",
    "10": "UNSAT",
    "11": "SAT",
    "12": "SAT",
    "13": "SAT",
    "14": "UNSAT",
    "15": "SAT",
    "16": "SAT",
    "17": "SAT",
    "18": "UNSAT",
    "19": "UNSAT",
    "20": "UNSAT",
    "21": "SAT",
    "22": "SAT",
    "23": "SAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "SAT",
    "28": "SAT",
    "29": "SAT",
    "30": "UNSAT",
    "31": "SAT",
    "32": "SAT",
    "33": "SAT",
    "34": "SAT",
    "35": "SAT",
    "36": "SAT",
    "37": "UNSAT",
    "38": "SAT",
    "39": "SAT",
    "40": "SAT",
    "41": "SAT",
    "42": "UNSAT",
    "43": "SAT",
    "44": "UNSAT",
    "45": "SAT",
    "46": "SAT",
    "47": "UNSAT",
    "48": "SAT",
    "49": "UNSAT",
    "50": "UNSAT",
    "51": "SAT",
    "52": "SAT",
    "53": "SAT",
    "54": "SAT",
    "55": "SAT",
    "56": "UNSAT",
    "57": "SAT",
    "58": "SAT",
    "59": "UNSAT",
    "60": "SAT",
    "61": "UNSAT",
    "62": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "66": "SAT",
    "67": "SAT",
    "68": "SAT",
    "69": "SAT",
    "70": "SAT",
    "71": "SAT",
    "72": "UNSAT",
    "73": "SAT",
    "74": "UNSAT",
    "75": "SAT",
    "76": "SAT",
    "77": "SAT",
    "78": "UNSAT",
    "79": "SAT",
    "80": "SAT",
    "81": "SAT",
    "82": "SAT",
    "83": "SAT",
    "84": "SAT",
    "85": "UNSAT",
    "86": "SAT",
    "87": "SAT",
    "88": "UNSAT",
    "89": "SAT",
    "90": "SAT",
    "91": "SAT",
    "92": "SAT",
    "93": "UNSAT",
    "94": "SAT",
    "95": "SAT",
    "96": "SAT",
    "97": "UNSAT",
    "98": "UNSAT",
    "99": "SAT",
    "100": "SAT",
    "101": "SAT",
    "102": "SAT",
    "103": "SAT",
    "104": "UNSAT",
    "105": "SAT",
    "106": "UNSAT",
    "107": "UNSAT",
    "108": "UNSAT",
    "109": "SAT",
    "110": "UNSAT",
    "111": "SAT",
    "112": "UNSAT",
    "113": "UNSAT",
    "114": "SAT",
    "115": "SAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.004,
    "1": 0.004,
    "2": 0.004,
    "3": 0.004,
    "4": 0.004,
    "5": 0.004,
    "6": 0.004,
    "7": 0.004,
    "8": 0.004,
    "9": 0.004,
    "10": 0.004,
    "11": 0.004,
    "12": 0.005,
    "13": 0.004,
    "14": 0.004,
    "15": 0.004,
    "16": 0.005,
    "17": 0.004,
    "18": 0.004,
    "19": 0.004,
    "20": 0.004,
    "21": 0.004,
    "22": 0.004,
    "23": 0.004,
    "24": 0.004,
    "25": 0.004,
    "26": 0.004,
    "27": 0.004,
    "28": 0.004,
    "29": 0.004,
    "30": 0.004,
    "31": 0.004,
    "32": 0.004,
    "33": 0.004,
    "34": 0.004,
    "35": 0.004,
    "36": 0.004,
    "37": 0.004,
    "38": 0.004,
    "39": 0.004,
    "40": 0.004,
    "41": 0.004,
    "42": 0.004,
    "43": 0.004,
    "44": 0.004,
    "45": 0.004,
    "46": 0.004,
    "47": 0.004,
    "48": 0.004,
    "49": 0.004,
    "50": 0.005,
    "51": 0.004,
    "52": 0.004,
    "53": 0.004,
    "54": 0.004,
    "55": 0.004,
    "56": 0.004,
    "57": 0.004,
    "58": 0.004,
    "59": 0.005,
    "60": 0.004,
    "61": 0.004,
    "62": 0.004,
    "63": 0.004,
    "64": 0.004,
    "65": 0.004,
    "66": 0.004,
    "67": 0.004,
    "68": 0.004,
    "69": 0.005,
    "70": 0.004,
    "71": 0.004,
    "72": 0.004,
    "73": 0.004,
    "74": 0.004,
    "75": 0.004,
    "76": 0.004,
    "77": 0.004,
    "78": 0.004,
    "79": 0.004,
    "80": 0.004,
    "81": 0.004,
    "82": 0.004,
    "83": 0.004,
    "84": 0.004,
    "85": 0.004,
    "86": 0.004,
    "87": 0.004,
    "88": 0.004,
    "89": 0.004,
    "90": 0.004,
    "91": 0.004,
    "92": 0.004,
    "93": 0.004,
    "94": 0.004,
    "95": 0.004,
    "96": 0.004,
    "97": 0.004,
    "98": 0.004,
    "99": 0.004,
    "100": 0.004,
    "101": 0.004,
    "102": 0.004,
    "103": 0.004,
    "104": 0.004,
    "105": 0.004,
    "106": 0.005,
    "107": 0.004,
    "108": 0.004,
    "109": 0.004,
    "110": 0.004,
    "111": 0.004,
    "112": 0.004,
    "113": 0.004,
    "114": 0.004,
    "115": 0.004,
    "116": 0.006,
    "117": 0.005,
    "118": 0.005,
    "119": 0.004
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_453.json <==
{
  "N": 453,
  "complete": true,
  "abandoned": true,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "UNKNOWN",
    "1": "SAT",
    "2": "UNKNOWN",
    "3": "SAT",
    "4": "SAT",
    "5": "SAT",
    "6": "UNKNOWN",
    "7": "UNKNOWN",
    "8": "UNKNOWN",
    "9": "UNKNOWN",
    "10": "SAT",
    "11": "UNKNOWN",
    "12": "SAT",
    "13": "UNKNOWN",
    "14": "UNKNOWN",
    "15": "UNKNOWN"
  },
  "walls": {
    "0": 300.105,
    "1": 2.4,
    "2": 300.103,
    "3": 1.053,
    "4": 2.439,
    "5": 11.855,
    "6": 300.103,
    "7": 300.095,
    "8": 300.064,
    "9": 300.105,
    "10": 17.209,
    "11": 300.103,
    "12": 0.335,
    "13": 300.055,
    "14": 300.105,
    "15": 300.063
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_57.json <==
{
  "N": 57,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "SAT",
    "1": "SAT",
    "2": "SAT",
    "3": "SAT",
    "4": "SAT",
    "5": "SAT",
    "6": "UNSAT",
    "7": "SAT",
    "8": "SAT",
    "9": "SAT",
    "10": "UNSAT",
    "11": "UNSAT",
    "12": "UNSAT",
    "13": "SAT",
    "14": "SAT",
    "15": "SAT",
    "16": "UNSAT",
    "17": "SAT",
    "18": "SAT",
    "19": "UNSAT",
    "20": "UNSAT",
    "21": "UNSAT",
    "22": "SAT",
    "23": "UNSAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "SAT",
    "28": "SAT",
    "29": "UNSAT",
    "30": "SAT",
    "31": "SAT",
    "32": "SAT",
    "33": "SAT",
    "34": "SAT",
    "35": "SAT",
    "36": "UNSAT",
    "37": "SAT",
    "38": "UNSAT",
    "39": "UNSAT",
    "40": "UNSAT",
    "41": "UNSAT",
    "42": "UNSAT",
    "43": "UNSAT",
    "44": "SAT",
    "45": "UNSAT",
    "46": "SAT",
    "47": "SAT",
    "48": "SAT",
    "49": "SAT",
    "50": "UNSAT",
    "51": "UNSAT",
    "52": "UNSAT",
    "53": "SAT",
    "54": "SAT",
    "55": "UNSAT",
    "56": "SAT",
    "57": "SAT",
    "58": "UNSAT",
    "59": "SAT",
    "60": "SAT",
    "61": "UNSAT",
    "62": "UNSAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "66": "SAT",
    "67": "SAT",
    "68": "SAT",
    "69": "UNSAT",
    "70": "SAT",
    "71": "UNSAT",
    "72": "SAT",
    "73": "SAT",
    "74": "UNSAT",
    "75": "SAT",
    "76": "SAT",
    "77": "SAT",
    "78": "SAT",
    "79": "SAT",
    "80": "UNSAT",
    "81": "UNSAT",
    "82": "UNSAT",
    "83": "UNSAT",
    "84": "SAT",
    "85": "UNSAT",
    "86": "SAT",
    "87": "UNSAT",
    "88": "SAT",
    "89": "SAT",
    "90": "UNSAT",
    "91": "SAT",
    "92": "UNSAT",
    "93": "SAT",
    "94": "UNSAT",
    "95": "UNSAT",
    "96": "UNSAT",
    "97": "SAT",
    "98": "UNSAT",
    "99": "UNSAT",
    "100": "SAT",
    "101": "UNSAT",
    "102": "SAT",
    "103": "SAT",
    "104": "SAT",
    "105": "UNSAT",
    "106": "SAT",
    "107": "SAT",
    "108": "SAT",
    "109": "SAT",
    "110": "SAT",
    "111": "UNSAT",
    "112": "UNSAT",
    "113": "UNSAT",
    "114": "SAT",
    "115": "SAT",
    "116": "UNSAT",
    "117": "SAT",
    "118": "UNSAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.004,
    "1": 0.004,
    "2": 0.005,
    "3": 0.004,
    "4": 0.005,
    "5": 0.004,
    "6": 0.005,
    "7": 0.004,
    "8": 0.004,
    "9": 0.004,
    "10": 0.005,
    "11": 0.005,
    "12": 0.004,
    "13": 0.004,
    "14": 0.004,
    "15": 0.004,
    "16": 0.005,
    "17": 0.004,
    "18": 0.004,
    "19": 0.005,
    "20": 0.005,
    "21": 0.005,
    "22": 0.004,
    "23": 0.005,
    "24": 0.004,
    "25": 0.004,
    "26": 0.005,
    "27": 0.004,
    "28": 0.004,
    "29": 0.005,
    "30": 0.004,
    "31": 0.005,
    "32": 0.005,
    "33": 0.005,
    "34": 0.004,
    "35": 0.004,
    "36": 0.005,
    "37": 0.004,
    "38": 0.005,
    "39": 0.005,
    "40": 0.005,
    "41": 0.005,
    "42": 0.005,
    "43": 0.005,
    "44": 0.005,
    "45": 0.006,
    "46": 0.005,
    "47": 0.005,
    "48": 0.004,
    "49": 0.005,
    "50": 0.005,
    "51": 0.005,
    "52": 0.005,
    "53": 0.004,
    "54": 0.004,
    "55": 0.004,
    "56": 0.005,
    "57": 0.004,
    "58": 0.004,
    "59": 0.004,
    "60": 0.005,
    "61": 0.004,
    "62": 0.005,
    "63": 0.004,
    "64": 0.005,
    "65": 0.004,
    "66": 0.004,
    "67": 0.004,
    "68": 0.005,
    "69": 0.005,
    "70": 0.004,
    "71": 0.005,
    "72": 0.004,
    "73": 0.005,
    "74": 0.005,
    "75": 0.005,
    "76": 0.004,
    "77": 0.004,
    "78": 0.004,
    "79": 0.005,
    "80": 0.005,
    "81": 0.005,
    "82": 0.005,
    "83": 0.005,
    "84": 0.005,
    "85": 0.005,
    "86": 0.004,
    "87": 0.004,
    "88": 0.005,
    "89": 0.005,
    "90": 0.005,
    "91": 0.004,
    "92": 0.005,
    "93": 0.005,
    "94": 0.004,
    "95": 0.005,
    "96": 0.005,
    "97": 0.004,
    "98": 0.005,
    "99": 0.005,
    "100": 0.004,
    "101": 0.005,
    "102": 0.004,
    "103": 0.004,
    "104": 0.004,
    "105": 0.005,
    "106": 0.005,
    "107": 0.004,
    "108": 0.005,
    "109": 0.004,
    "110": 0.004,
    "111": 0.005,
    "112": 0.005,
    "113": 0.005,
    "114": 0.004,
    "115": 0.005,
    "116": 0.005,
    "117": 0.004,
    "118": 0.005,
    "119": 0.004
  }
}

==> anc/data/benchmarks/alpha425/kissat/N_80.json <==
{
  "N": 80,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "verdicts": {
    "0": "UNSAT",
    "1": "UNSAT",
    "2": "SAT",
    "3": "SAT",
    "4": "SAT",
    "5": "UNSAT",
    "6": "UNSAT",
    "7": "SAT",
    "8": "UNSAT",
    "9": "SAT",
    "10": "UNSAT",
    "11": "UNSAT",
    "12": "SAT",
    "13": "SAT",
    "14": "UNSAT",
    "15": "UNSAT",
    "16": "SAT",
    "17": "SAT",
    "18": "UNSAT",
    "19": "UNSAT",
    "20": "UNSAT",
    "21": "UNSAT",
    "22": "SAT",
    "23": "SAT",
    "24": "SAT",
    "25": "UNSAT",
    "26": "UNSAT",
    "27": "SAT",
    "28": "SAT",
    "29": "SAT",
    "30": "SAT",
    "31": "SAT",
    "32": "UNSAT",
    "33": "SAT",
    "34": "UNSAT",
    "35": "SAT",
    "36": "UNSAT",
    "37": "SAT",
    "38": "SAT",
    "39": "SAT",
    "40": "UNSAT",
    "41": "SAT",
    "42": "SAT",
    "43": "UNSAT",
    "44": "SAT",
    "45": "UNSAT",
    "46": "UNSAT",
    "47": "UNSAT",
    "48": "UNSAT",
    "49": "SAT",
    "50": "SAT",
    "51": "UNSAT",
    "52": "SAT",
    "53": "SAT",
    "54": "UNSAT",
    "55": "SAT",
    "56": "UNSAT",
    "57": "SAT",
    "58": "UNSAT",
    "59": "SAT",
    "60": "UNSAT",
    "61": "SAT",
    "62": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "66": "SAT",
    "67": "SAT",
    "68": "UNSAT",
    "69": "SAT",
    "70": "SAT",
    "71": "SAT",
    "72": "UNSAT",
    "73": "UNSAT",
    "74": "SAT",
    "75": "UNSAT",
    "76": "SAT",
    "77": "SAT",
    "78": "SAT",
    "79": "UNSAT",
    "80": "SAT",
    "81": "UNSAT",
    "82": "SAT",
    "83": "SAT",
    "84": "SAT",
    "85": "UNSAT",
    "86": "SAT",
    "87": "SAT",
    "88": "SAT",
    "89": "SAT",
    "90": "UNSAT",
    "91": "SAT",
    "92": "SAT",
    "93": "UNSAT",
    "94": "SAT",
    "95": "SAT",
    "96": "SAT",
    "97": "SAT",
    "98": "UNSAT",
    "99": "SAT",
    "100": "UNSAT",
    "101": "SAT",
    "102": "UNSAT",
    "103": "UNSAT",
    "104": "SAT",
    "105": "SAT",
    "106": "SAT",
    "107": "UNSAT",
    "108": "UNSAT",
    "109": "SAT",
    "110": "SAT",
    "111": "UNSAT",
    "112": "SAT",
    "113": "SAT",
    "114": "SAT",
    "115": "UNSAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.006,
    "1": 0.007,
    "2": 0.008,
    "3": 0.005,
    "4": 0.005,
    "5": 0.006,
    "6": 0.008,
    "7": 0.005,
    "8": 0.008,
    "9": 0.006,
    "10": 0.007,
    "11": 0.007,
    "12": 0.005,
    "13": 0.004,
    "14": 0.009,
    "15": 0.009,
    "16": 0.007,
    "17": 0.006,
    "18": 0.007,
    "19": 0.009,
    "20": 0.008,
    "21": 0.009,
    "22": 0.005,
    "23": 0.005,
    "24": 0.006,
    "25": 0.006,
    "26": 0.006,
    "27": 0.004,
    "28": 0.005,
    "29": 0.006,
    "30": 0.006,
    "31": 0.005,
    "32": 0.007,
    "33": 0.006,
    "34": 0.006,
    "35": 0.004,
    "36": 0.006,
    "37": 0.006,
    "38": 0.006,
    "39": 0.004,
    "40": 0.006,
    "41": 0.004,
    "42": 0.004,
    "43": 0.008,
    "44": 0.004,
    "45": 0.004,
    "46": 0.007,
    "47": 0.006,
    "48": 0.007,
    "49": 0.007,
    "50": 0.004,
    "51": 0.007,
    "52": 0.005,
    "53": 0.005,
    "54": 0.006,
    "55": 0.005,
    "56": 0.005,
    "57": 0.008,
    "58": 0.007,
    "59": 0.005,
    "60": 0.008,
    "61": 0.004,
    "62": 0.005,
    "63": 0.003,
    "64": 0.006,
    "65": 0.006,
    "66": 0.007,
    "67": 0.004,
    "68": 0.008,
    "69": 0.004,
    "70": 0.006,
    "71": 0.006,
    "72": 0.006,
    "73": 0.01,
    "74": 0.007,
    "75": 0.007,
    "76": 0.007,
    "77": 0.005,
    "78": 0.004,
    "79": 0.008,
    "80": 0.004,
    "81": 0.009,
    "82": 0.005,
    "83": 0.004,
    "84": 0.005,
    "85": 0.006,
    "86": 0.004,
    "87": 0.006,
    "88": 0.006,
    "89": 0.005,
    "90": 0.006,
    "91": 0.007,
    "92": 0.005,
    "93": 0.005,
    "94": 0.005,
    "95": 0.005,
    "96": 0.004,
    "97": 0.005,
    "98": 0.006,
    "99": 0.004,
    "100": 0.006,
    "101": 0.005,
    "102": 0.007,
    "103": 0.01,
    "104": 0.006,
    "105": 0.005,
    "106": 0.005,
    "107": 0.005,
    "108": 0.007,
    "109": 0.007,
    "110": 0.003,
    "111": 0.014,
    "112": 0.004,
    "113": 0.005,
    "114": 0.004,
    "115": 0.005,
    "116": 0.008,
    "117": 0.005,
    "118": 0.005,
    "119": 0.005
  }
}

==> anc/data/benchmarks/alpha425/results_baseline.json <==
{
  "design_id": 1,
  "label": "baseline",
  "ratio": 4.25,
  "lr_dt0": 1.0,
  "batch": 100,
  "protocol": "paper ladder budgets 50*2^k capped 1e6, advance while unsolved<0.5, run_till_median",
  "experiments": [
    {
      "design_id": 1,
      "batch": 99,
      "N": 10,
      "M": 42,
      "max_steps": 50,
      "run_till_median": true,
      "unsolved_fraction": 0.4747474747474747,
      "median_step": 14,
      "wall_seconds": 0.094,
      "wall_seconds_per_instance": 0.00095,
      "k": 0,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 14.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 99,
        "n_unsat": 21,
        "n_unknown": 0,
        "rejection_rate": 0.175
      },
      "instances_used": 99
    },
    {
      "design_id": 1,
      "batch": 84,
      "N": 14,
      "M": 60,
      "max_steps": 100,
      "run_till_median": true,
      "unsolved_fraction": 0.48809523809523814,
      "median_step": 29,
      "wall_seconds": 0.159,
      "wall_seconds_per_instance": 0.00189,
      "k": 1,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 29.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 84,
        "n_unsat": 36,
        "n_unknown": 0,
        "rejection_rate": 0.3
      },
      "instances_used": 84
    },
    {
      "design_id": 1,
      "batch": 90,
      "N": 20,
      "M": 85,
      "max_steps": 200,
      "run_till_median": true,
      "unsolved_fraction": 0.48888888888888893,
      "median_step": 47,
      "wall_seconds": 0.264,
      "wall_seconds_per_instance": 0.00293,
      "k": 2,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 47.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 90,
        "n_unsat": 30,
        "n_unknown": 0,
        "rejection_rate": 0.25
      },
      "instances_used": 90
    },
    {
      "design_id": 1,
      "batch": 80,
      "N": 28,
      "M": 119,
      "max_steps": 400,
      "run_till_median": true,
      "unsolved_fraction": 0.48750000000000004,
      "median_step": 63,
      "wall_seconds": 0.326,
      "wall_seconds_per_instance": 0.00407,
      "k": 3,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 63.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 80,
        "n_unsat": 40,
        "n_unknown": 0,
        "rejection_rate": 0.3333
      },
      "instances_used": 80
    },
    {
      "design_id": 1,
      "batch": 87,
      "N": 40,
      "M": 170,
      "max_steps": 800,
      "run_till_median": true,
      "unsolved_fraction": 0.49425287356321834,
      "median_step": 225,
      "wall_seconds": 1.301,
      "wall_seconds_per_instance": 0.01496,
      "k": 4,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 225.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 87,
        "n_unsat": 33,
        "n_unknown": 0,
        "rejection_rate": 0.275
      },
      "instances_used": 87
    },
    {
      "design_id": 1,
      "batch": 72,
      "N": 57,
      "M": 242,
      "max_steps": 1600,
      "run_till_median": true,
      "unsolved_fraction": 0.48611111111111116,
      "median_step": 211,
      "wall_seconds": 1.089,
      "wall_seconds_per_instance": 0.01513,
      "k": 5,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 211.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 72,
        "n_unsat": 48,
        "n_unknown": 0,
        "rejection_rate": 0.4
      },
      "instances_used": 72
    },
    {
      "design_id": 1,
      "batch": 74,
      "N": 80,
      "M": 340,
      "max_steps": 3200,
      "run_till_median": true,
      "unsolved_fraction": 0.4864864864864865,
      "median_step": 370,
      "wall_seconds": 1.949,
      "wall_seconds_per_instance": 0.02634,
      "k": 6,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 370.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 74,
        "n_unsat": 46,
        "n_unknown": 0,
        "rejection_rate": 0.3833
      },
      "instances_used": 74
    },
    {
      "design_id": 1,
      "batch": 65,
      "N": 113,
      "M": 480,
      "max_steps": 6400,
      "run_till_median": true,
      "unsolved_fraction": 0.49230769230769234,
      "median_step": 1254,
      "wall_seconds": 6.145,
      "wall_seconds_per_instance": 0.09453,
      "k": 7,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 1254.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 65,
        "n_unsat": 55,
        "n_unknown": 0,
        "rejection_rate": 0.4583
      },
      "instances_used": 65
    },
    {
      "design_id": 1,
      "batch": 67,
      "N": 160,
      "M": 680,
      "max_steps": 12800,
      "run_till_median": true,
      "unsolved_fraction": 0.4925373134328358,
      "median_step": 1888,
      "wall_seconds": 9.719,
      "wall_seconds_per_instance": 0.14506,
      "k": 8,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 1888.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 67,
        "n_unsat": 53,
        "n_unknown": 0,
        "rejection_rate": 0.4417
      },
      "instances_used": 67
    },
    {
      "design_id": 1,
      "batch": 76,
      "N": 226,
      "M": 960,
      "max_steps": 25600,
      "run_till_median": true,
      "unsolved_fraction": 0.48684210526315785,
      "median_step": 4314,
      "wall_seconds": 24.898,
      "wall_seconds_per_instance": 0.32761,
      "k": 9,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 4314.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 76,
        "n_unsat": 44,
        "n_unknown": 0,
        "rejection_rate": 0.3667
      },
      "instances_used": 76
    },
    {
      "design_id": 1,
      "batch": 52,
      "N": 320,
      "M": 1360,
      "max_steps": 51200,
      "run_till_median": true,
      "unsolved_fraction": 0.4807692307692307,
      "median_step": 9410,
      "wall_seconds": 43.443,
      "wall_seconds_per_instance": 0.83544,
      "k": 10,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 9410.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 52,
        "n_unsat": 67,
        "n_unknown": 1,
        "rejection_rate": 0.5583
      },
      "instances_used": 52
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 453,
      "M": 1925,
      "max_steps": 102400,
      "run_till_median": true,
      "unsolved_fraction": 0.6699999999999999,
      "median_step": 154364,
      "wall_seconds": 814.017,
      "wall_seconds_per_instance": 8.14017,
      "k": 11,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 154364.0,
      "instance_selection": {
        "filtered": false,
        "reason": "kissat verdicts unavailable or level abandoned (timeout-dominated)"
      },
      "instances_used": 100
    }
  ],
  "N_max": 320
}

==> anc/data/benchmarks/alpha425/results_baseline_tuned.json <==
{
  "design_id": 9001,
  "label": "baseline_tuned",
  "ratio": 4.25,
  "lr_dt0": 1.8289499256257025,
  "batch": 100,
  "protocol": "paper ladder budgets 50*2^k capped 1e6, advance while unsolved<0.5, run_till_median",
  "experiments": [
    {
      "design_id": 9001,
      "batch": 99,
      "N": 10,
      "M": 42,
      "max_steps": 50,
      "run_till_median": true,
      "unsolved_fraction": 0.48484848484848486,
      "median_step": 15,
      "wall_seconds": 0.113,
      "wall_seconds_per_instance": 0.00114,
      "k": 0,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 27.434248884385536,
      "instance_selection": {
        "filtered": true,
        "n_sat": 99,
        "n_unsat": 21,
        "n_unknown": 0,
        "rejection_rate": 0.175
      },
      "instances_used": 99
    },
    {
      "design_id": 9001,
      "batch": 84,
      "N": 14,
      "M": 60,
      "max_steps": 100,
      "run_till_median": true,
      "unsolved_fraction": 0.48809523809523814,
      "median_step": 19,
      "wall_seconds": 0.104,
      "wall_seconds_per_instance": 0.00124,
      "k": 1,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 34.75004858688835,
      "instance_selection": {
        "filtered": true,
        "n_sat": 84,
        "n_unsat": 36,
        "n_unknown": 0,
        "rejection_rate": 0.3
      },
      "instances_used": 84
    },
    {
      "design_id": 9001,
      "batch": 90,
      "N": 20,
      "M": 85,
      "max_steps": 200,
      "run_till_median": true,
      "unsolved_fraction": 0.47777777777777775,
      "median_step": 34,
      "wall_seconds": 0.193,
      "wall_seconds_per_instance": 0.00214,
      "k": 2,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 62.18429747127389,
      "instance_selection": {
        "filtered": true,
        "n_sat": 90,
        "n_unsat": 30,
        "n_unknown": 0,
        "rejection_rate": 0.25
      },
      "instances_used": 90
    },
    {
      "design_id": 9001,
      "batch": 80,
      "N": 28,
      "M": 119,
      "max_steps": 400,
      "run_till_median": true,
      "unsolved_fraction": 0.475,
      "median_step": 70,
      "wall_seconds": 0.363,
      "wall_seconds_per_instance": 0.00454,
      "k": 3,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 128.02649479379917,
      "instance_selection": {
        "filtered": true,
        "n_sat": 80,
        "n_unsat": 40,
        "n_unknown": 0,
        "rejection_rate": 0.3333
      },
      "instances_used": 80
    },
    {
      "design_id": 9001,
      "batch": 87,
      "N": 40,
      "M": 170,
      "max_steps": 800,
      "run_till_median": true,
      "unsolved_fraction": 0.49425287356321834,
      "median_step": 205,
      "wall_seconds": 1.183,
      "wall_seconds_per_instance": 0.0136,
      "k": 4,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 374.934734753269,
      "instance_selection": {
        "filtered": true,
        "n_sat": 87,
        "n_unsat": 33,
        "n_unknown": 0,
        "rejection_rate": 0.275
      },
      "instances_used": 87
    },
    {
      "design_id": 9001,
      "batch": 72,
      "N": 57,
      "M": 242,
      "max_steps": 1600,
      "run_till_median": true,
      "unsolved_fraction": 0.48611111111111116,
      "median_step": 274,
      "wall_seconds": 1.406,
      "wall_seconds_per_instance": 0.01953,
      "k": 5,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 501.1322796214425,
      "instance_selection": {
        "filtered": true,
        "n_sat": 72,
        "n_unsat": 48,
        "n_unknown": 0,
        "rejection_rate": 0.4
      },
      "instances_used": 72
    },
    {
      "design_id": 9001,
      "batch": 74,
      "N": 80,
      "M": 340,
      "max_steps": 3200,
      "run_till_median": true,
      "unsolved_fraction": 0.4864864864864865,
      "median_step": 450,
      "wall_seconds": 2.362,
      "wall_seconds_per_instance": 0.03192,
      "k": 6,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 823.0274665315661,
      "instance_selection": {
        "filtered": true,
        "n_sat": 74,
        "n_unsat": 46,
        "n_unknown": 0,
        "rejection_rate": 0.3833
      },
      "instances_used": 74
    },
    {
      "design_id": 9001,
      "batch": 65,
      "N": 113,
      "M": 480,
      "max_steps": 6400,
      "run_till_median": true,
      "unsolved_fraction": 0.49230769230769234,
      "median_step": 1004,
      "wall_seconds": 4.899,
      "wall_seconds_per_instance": 0.07537,
      "k": 7,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1836.2657253282052,
      "instance_selection": {
        "filtered": true,
        "n_sat": 65,
        "n_unsat": 55,
        "n_unknown": 0,
        "rejection_rate": 0.4583
      },
      "instances_used": 65
    },
    {
      "design_id": 9001,
      "batch": 67,
      "N": 160,
      "M": 680,
      "max_steps": 12800,
      "run_till_median": true,
      "unsolved_fraction": 0.4925373134328358,
      "median_step": 2039,
      "wall_seconds": 10.425,
      "wall_seconds_per_instance": 0.15559,
      "k": 8,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 3729.2288983508074,
      "instance_selection": {
        "filtered": true,
        "n_sat": 67,
        "n_unsat": 53,
        "n_unknown": 0,
        "rejection_rate": 0.4417
      },
      "instances_used": 67
    },
    {
      "design_id": 9001,
      "batch": 76,
      "N": 226,
      "M": 960,
      "max_steps": 25600,
      "run_till_median": true,
      "unsolved_fraction": 0.48684210526315785,
      "median_step": 2915,
      "wall_seconds": 18.218,
      "wall_seconds_per_instance": 0.23971,
      "k": 9,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 5331.389033198922,
      "instance_selection": {
        "filtered": true,
        "n_sat": 76,
        "n_unsat": 44,
        "n_unknown": 0,
        "rejection_rate": 0.3667
      },
      "instances_used": 76
    },
    {
      "design_id": 9001,
      "batch": 52,
      "N": 320,
      "M": 1360,
      "max_steps": 51200,
      "run_till_median": true,
      "unsolved_fraction": 0.4807692307692307,
      "median_step": 6346,
      "wall_seconds": 32.334,
      "wall_seconds_per_instance": 0.62181,
      "k": 10,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 11606.516228020708,
      "instance_selection": {
        "filtered": true,
        "n_sat": 52,
        "n_unsat": 67,
        "n_unknown": 1,
        "rejection_rate": 0.5583
      },
      "instances_used": 52
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 453,
      "M": 1925,
      "max_steps": 102400,
      "run_till_median": true,
      "unsolved_fraction": 0.63,
      "median_step": 137898,
      "wall_seconds": 801.577,
      "wall_seconds_per_instance": 8.01577,
      "k": 11,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 252208.5368439331,
      "instance_selection": {
        "filtered": false,
        "reason": "kissat verdicts unavailable or level abandoned (timeout-dominated)"
      },
      "instances_used": 100
    }
  ],
  "N_max": 320
}

==> anc/data/benchmarks/alpha425/results_design340.json <==
{
  "design_id": 340,
  "label": "design340",
  "ratio": 4.25,
  "lr_dt0": 2.98620780605473,
  "batch": 100,
  "protocol": "paper ladder budgets 50*2^k capped 1e6, advance while unsolved<0.5, run_till_median",
  "experiments": [
    {
      "design_id": 340,
      "batch": 99,
      "N": 10,
      "M": 42,
      "max_steps": 50,
      "run_till_median": true,
      "unsolved_fraction": 0.4949494949494949,
      "median_step": 16,
      "wall_seconds": 0.147,
      "wall_seconds_per_instance": 0.00149,
      "k": 0,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 47.77932489687568,
      "instance_selection": {
        "filtered": true,
        "n_sat": 99,
        "n_unsat": 21,
        "n_unknown": 0,
        "rejection_rate": 0.175
      },
      "instances_used": 99
    },
    {
      "design_id": 340,
      "batch": 84,
      "N": 14,
      "M": 60,
      "max_steps": 100,
      "run_till_median": true,
      "unsolved_fraction": 0.48809523809523814,
      "median_step": 49,
      "wall_seconds": 0.324,
      "wall_seconds_per_instance": 0.00386,
      "k": 1,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 146.32418249668177,
      "instance_selection": {
        "filtered": true,
        "n_sat": 84,
        "n_unsat": 36,
        "n_unknown": 0,
        "rejection_rate": 0.3
      },
      "instances_used": 84
    },
    {
      "design_id": 340,
      "batch": 90,
      "N": 20,
      "M": 85,
      "max_steps": 200,
      "run_till_median": true,
      "unsolved_fraction": 0.48888888888888893,
      "median_step": 129,
      "wall_seconds": 0.9,
      "wall_seconds_per_instance": 0.01001,
      "k": 2,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 385.22080698106015,
      "instance_selection": {
        "filtered": true,
        "n_sat": 90,
        "n_unsat": 30,
        "n_unknown": 0,
        "rejection_rate": 0.25
      },
      "instances_used": 90
    },
    {
      "design_id": 340,
      "batch": 80,
      "N": 28,
      "M": 119,
      "max_steps": 400,
      "run_till_median": true,
      "unsolved_fraction": 0.48750000000000004,
      "median_step": 324,
      "wall_seconds": 2.081,
      "wall_seconds_per_instance": 0.02601,
      "k": 3,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 967.5313291617325,
      "instance_selection": {
        "filtered": true,
        "n_sat": 80,
        "n_unsat": 40,
        "n_unknown": 0,
        "rejection_rate": 0.3333
      },
      "instances_used": 80
    },
    {
      "design_id": 340,
      "batch": 87,
      "N": 40,
      "M": 170,
      "max_steps": 800,
      "run_till_median": true,
      "unsolved_fraction": 0.49425287356321834,
      "median_step": 588,
      "wall_seconds": 4.353,
      "wall_seconds_per_instance": 0.05004,
      "k": 4,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1755.8901899601813,
      "instance_selection": {
        "filtered": true,
        "n_sat": 87,
        "n_unsat": 33,
        "n_unknown": 0,
        "rejection_rate": 0.275
      },
      "instances_used": 87
    },
    {
      "design_id": 340,
      "batch": 72,
      "N": 57,
      "M": 242,
      "max_steps": 1600,
      "run_till_median": true,
      "unsolved_fraction": 0.48611111111111116,
      "median_step": 798,
      "wall_seconds": 5.098,
      "wall_seconds_per_instance": 0.0708,
      "k": 5,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 2382.9938292316747,
      "instance_selection": {
        "filtered": true,
        "n_sat": 72,
        "n_unsat": 48,
        "n_unknown": 0,
        "rejection_rate": 0.4
      },
      "instances_used": 72
    },
    {
      "design_id": 340,
      "batch": 74,
      "N": 80,
      "M": 340,
      "max_steps": 3200,
      "run_till_median": true,
      "unsolved_fraction": 0.4864864864864865,
      "median_step": 903,
      "wall_seconds": 5.972,
      "wall_seconds_per_instance": 0.0807,
      "k": 6,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 2696.5456488674213,
      "instance_selection": {
        "filtered": true,
        "n_sat": 74,
        "n_unsat": 46,
        "n_unknown": 0,
        "rejection_rate": 0.3833
      },
      "instances_used": 74
    },
    {
      "design_id": 340,
      "batch": 65,
      "N": 113,
      "M": 480,
      "max_steps": 6400,
      "run_till_median": true,
      "unsolved_fraction": 0.49230769230769234,
      "median_step": 1104,
      "wall_seconds": 6.685,
      "wall_seconds_per_instance": 0.10285,
      "k": 7,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 3296.7734178844216,
      "instance_selection": {
        "filtered": true,
        "n_sat": 65,
        "n_unsat": 55,
        "n_unknown": 0,
        "rejection_rate": 0.4583
      },
      "instances_used": 65
    },
    {
      "design_id": 340,
      "batch": 67,
      "N": 160,
      "M": 680,
      "max_steps": 12800,
      "run_till_median": true,
      "unsolved_fraction": 0.4925373134328358,
      "median_step": 2161,
      "wall_seconds": 13.636,
      "wall_seconds_per_instance": 0.20352,
      "k": 8,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 6453.195068884272,
      "instance_selection": {
        "filtered": true,
        "n_sat": 67,
        "n_unsat": 53,
        "n_unknown": 0,
        "rejection_rate": 0.4417
      },
      "instances_used": 67
    },
    {
      "design_id": 340,
      "batch": 76,
      "N": 226,
      "M": 960,
      "max_steps": 25600,
      "run_till_median": true,
      "unsolved_fraction": 0.48684210526315785,
      "median_step": 4189,
      "wall_seconds": 29.171,
      "wall_seconds_per_instance": 0.38382,
      "k": 9,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 12509.224499563263,
      "instance_selection": {
        "filtered": true,
        "n_sat": 76,
        "n_unsat": 44,
        "n_unknown": 0,
        "rejection_rate": 0.3667
      },
      "instances_used": 76
    },
    {
      "design_id": 340,
      "batch": 52,
      "N": 320,
      "M": 1360,
      "max_steps": 51200,
      "run_till_median": true,
      "unsolved_fraction": 0.4807692307692307,
      "median_step": 4346,
      "wall_seconds": 25.123,
      "wall_seconds_per_instance": 0.48313,
      "k": 10,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 12978.059125113856,
      "instance_selection": {
        "filtered": true,
        "n_sat": 52,
        "n_unsat": 67,
        "n_unknown": 1,
        "rejection_rate": 0.5583
      },
      "instances_used": 52
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 453,
      "M": 1925,
      "max_steps": 102400,
      "run_till_median": true,
      "unsolved_fraction": 0.6799999999999999,
      "median_step": 159113,
      "wall_seconds": 908.38,
      "wall_seconds_per_instance": 9.0838,
      "k": 11,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 475144.48264478624,
      "instance_selection": {
        "filtered": false,
        "reason": "kissat verdicts unavailable or level abandoned (timeout-dominated)"
      },
      "instances_used": 100
    }
  ],
  "N_max": 320
}

==> anc/data/benchmarks/alpha425/results_kissat.json <==
{
  "kissat": "[author-local-path]",
  "version": "3.0.0",
  "timeout_s": 300.0,
  "levels": [
    {
      "N": 10,
      "tested": 120,
      "n_sat": 99,
      "n_unsat": 21,
      "n_unknown": 0,
      "rejection_rate": 0.175,
      "median_wall_decided": 0.004,
      "max_wall_decided": 0.006,
      "abandoned": false
    },
    {
      "N": 14,
      "tested": 120,
      "n_sat": 84,
      "n_unsat": 36,
      "n_unknown": 0,
      "rejection_rate": 0.3,
      "median_wall_decided": 0.004,
      "max_wall_decided": 0.004,
      "abandoned": false
    },
    {
      "N": 20,
      "tested": 120,
      "n_sat": 90,
      "n_unsat": 30,
      "n_unknown": 0,
      "rejection_rate": 0.25,
      "median_wall_decided": 0.004,
      "max_wall_decided": 0.005,
      "abandoned": false
    },
    {
      "N": 28,
      "tested": 120,
      "n_sat": 80,
      "n_unsat": 40,
      "n_unknown": 0,
      "rejection_rate": 0.3333,
      "median_wall_decided": 0.004,
      "max_wall_decided": 0.005,
      "abandoned": false
    },
    {
      "N": 40,
      "tested": 120,
      "n_sat": 87,
      "n_unsat": 33,
      "n_unknown": 0,
      "rejection_rate": 0.275,
      "median_wall_decided": 0.004,
      "max_wall_decided": 0.006,
      "abandoned": false
    },
    {
      "N": 57,
      "tested": 120,
      "n_sat": 72,
      "n_unsat": 48,
      "n_unknown": 0,
      "rejection_rate": 0.4,
      "median_wall_decided": 0.005,
      "max_wall_decided": 0.006,
      "abandoned": false
    },
    {
      "N": 80,
      "tested": 120,
      "n_sat": 74,
      "n_unsat": 46,
      "n_unknown": 0,
      "rejection_rate": 0.3833,
      "median_wall_decided": 0.006,
      "max_wall_decided": 0.014,
      "abandoned": false
    },
    {
      "N": 113,
      "tested": 120,
      "n_sat": 65,
      "n_unsat": 55,
      "n_unknown": 0,
      "rejection_rate": 0.4583,
      "median_wall_decided": 0.013,
      "max_wall_decided": 0.027,
      "abandoned": false
    },
    {
      "N": 160,
      "tested": 120,
      "n_sat": 67,
      "n_unsat": 53,
      "n_unknown": 0,
      "rejection_rate": 0.4417,
      "median_wall_decided": 0.047,
      "max_wall_decided": 0.133,
      "abandoned": false
    },
    {
      "N": 226,
      "tested": 120,
      "n_sat": 76,
      "n_unsat": 44,
      "n_unknown": 0,
      "rejection_rate": 0.3667,
      "median_wall_decided": 0.303,
      "max_wall_decided": 2.798,
      "abandoned": false
    },
    {
      "N": 320,
      "tested": 120,
      "n_sat": 52,
      "n_unsat": 67,
      "n_unknown": 1,
      "rejection_rate": 0.5583,
      "median_wall_decided": 44.272,
      "max_wall_decided": 280.438,
      "abandoned": false
    },
    {
      "N": 453,
      "tested": 16,
      "n_sat": 6,
      "n_unsat": 0,
      "n_unknown": 10,
      "rejection_rate": 0.0,
      "median_wall_decided": 2.42,
      "max_wall_decided": 17.209,
      "abandoned": true
    }
  ],
  "ladder_stopped": true
}

==> anc/data/benchmarks/alpha425/solvers_work/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/alpha425/solvers_work/solver_340.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/alpha425/solvers_work/solver_9001.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=6.834858583646712,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=18.4858973404431, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.24766483348402368, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.030773188856081733, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=0.0003778909847826005, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=0.0012132212156103995, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.8289499256257025, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/alpha425_rescue/instances_manifest.json <==
{
  "generator": "uniform random 3-SAT, 3 distinct vars/clause, sign +-1 w.p. 1/2, unplanted",
  "ratio": 4.25,
  "M": "round(4.25*N)",
  "seed_scheme": "numpy default_rng([20260709, 425, N, i]) (425 = subfamily tag, keeps streams distinct from the stage-4b alpha=3.8 sets at N=453/640)",
  "levels": [
    {
      "N": 453,
      "M": 1925,
      "n_instances": 300,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425_rescue/instances/N_00453"
    },
    {
      "N": 640,
      "M": 2720,
      "n_instances": 300,
      "dir": "[artifact-root]/rebuttal_experiments/alpha425_rescue/instances/N_00640"
    }
  ]
}

==> anc/data/benchmarks/alpha425_rescue/kissat/N_453.json <==
{
  "N": 453,
  "complete": true,
  "abandoned": false,
  "timeout_s": 3600.0,
  "workers": 24,
  "stop_reason": "SAT target reached (100 >= 100)",
  "n_tested": 180,
  "n_sat": 102,
  "n_unknown": 78,
  "n_unsat": 0,
  "cpu_seconds": 284929.5,
  "verdicts": {
    "21": "SAT",
    "20": "SAT",
    "10": "SAT",
    "17": "SAT",
    "24": "SAT",
    "1": "SAT",
    "5": "SAT",
    "25": "SAT",
    "28": "SAT",
    "11": "SAT",
    "31": "SAT",
    "29": "SAT",
    "34": "SAT",
    "0": "SAT",
    "15": "SAT",
    "33": "SAT",
    "9": "SAT",
    "7": "SAT",
    "38": "SAT",
    "42": "SAT",
    "23": "SAT",
    "43": "SAT",
    "2": "SAT",
    "30": "SAT",
    "41": "SAT",
    "45": "SAT",
    "32": "SAT",
    "46": "SAT",
    "50": "SAT",
    "18": "SAT",
    "53": "SAT",
    "19": "SAT",
    "3": "UNKNOWN",
    "4": "UNKNOWN",
    "16": "UNKNOWN",
    "13": "UNKNOWN",
    "22": "UNKNOWN",
    "8": "UNKNOWN",
    "6": "UNKNOWN",
    "14": "UNKNOWN",
    "12": "UNKNOWN",
    "26": "UNKNOWN",
    "27": "UNKNOWN",
    "35": "UNKNOWN",
    "36": "UNKNOWN",
    "37": "UNKNOWN",
    "39": "UNKNOWN",
    "69": "SAT",
    "40": "UNKNOWN",
    "56": "SAT",
    "61": "SAT",
    "57": "SAT",
    "44": "UNKNOWN",
    "71": "SAT",
    "75": "SAT",
    "47": "UNKNOWN",
    "48": "UNKNOWN",
    "74": "SAT",
    "79": "SAT",
    "76": "SAT",
    "49": "UNKNOWN",
    "81": "SAT",
    "58": "SAT",
    "67": "SAT",
    "85": "SAT",
    "51": "UNKNOWN",
    "52": "UNKNOWN",
    "90": "SAT",
    "91": "SAT",
    "88": "SAT",
    "93": "SAT",
    "94": "SAT",
    "54": "UNKNOWN",
    "96": "SAT",
    "64": "SAT",
    "87": "SAT",
    "99": "SAT",
    "98": "SAT",
    "55": "UNKNOWN",
    "80": "SAT",
    "103": "SAT",
    "59": "UNKNOWN",
    "60": "UNKNOWN",
    "62": "UNKNOWN",
    "63": "UNKNOWN",
    "65": "UNKNOWN",
    "66": "UNKNOWN",
    "106": "SAT",
    "110": "SAT",
    "68": "UNKNOWN",
    "70": "UNKNOWN",
    "72": "UNKNOWN",
    "73": "UNKNOWN",
    "116": "SAT",
    "77": "UNKNOWN",
    "78": "UNKNOWN",
    "82": "UNKNOWN",
    "105": "SAT",
    "109": "SAT",
    "83": "UNKNOWN",
    "84": "UNKNOWN",
    "113": "SAT",
    "123": "SAT",
    "119": "SAT",
    "126": "SAT",
    "86": "UNKNOWN",
    "107": "SAT",
    "128": "SAT",
    "131": "SAT",
    "129": "SAT",
    "89": "UNKNOWN",
    "124": "SAT",
    "92": "UNKNOWN",
    "120": "SAT",
    "95": "UNKNOWN",
    "137": "SAT",
    "138": "SAT",
    "140": "SAT",
    "132": "SAT",
    "141": "SAT",
    "108": "SAT",
    "97": "UNKNOWN",
    "145": "SAT",
    "125": "SAT",
    "100": "UNKNOWN",
    "148": "SAT",
    "101": "UNKNOWN",
    "150": "SAT",
    "151": "SAT",
    "147": "SAT",
    "111": "SAT",
    "153": "SAT",
    "155": "SAT",
    "112": "SAT",
    "157": "SAT",
    "158": "SAT",
    "159": "SAT",
    "127": "SAT",
    "161": "SAT",
    "102": "UNKNOWN",
    "163": "SAT",
    "104": "UNKNOWN",
    "165": "SAT",
    "114": "UNKNOWN",
    "115": "UNKNOWN",
    "117": "UNKNOWN",
    "118": "UNKNOWN",
    "121": "UNKNOWN",
    "122": "UNKNOWN",
    "168": "SAT",
    "171": "SAT",
    "174": "SAT",
    "130": "UNKNOWN",
    "170": "SAT",
    "133": "UNKNOWN",
    "134": "UNKNOWN",
    "176": "SAT",
    "135": "UNKNOWN",
    "136": "UNKNOWN",
    "139": "UNKNOWN",
    "179": "SAT",
    "142": "UNKNOWN",
    "143": "UNKNOWN",
    "144": "UNKNOWN",
    "178": "SAT",
    "146": "UNKNOWN",
    "149": "UNKNOWN",
    "152": "UNKNOWN",
    "154": "UNKNOWN",
    "156": "UNKNOWN",
    "160": "UNKNOWN",
    "162": "UNKNOWN",
    "164": "UNKNOWN",
    "166": "UNKNOWN",
    "167": "UNKNOWN",
    "169": "UNKNOWN",
    "172": "UNKNOWN",
    "173": "UNKNOWN",
    "175": "UNKNOWN",
    "177": "UNKNOWN"
  },
  "walls": {
    "21": 0.051,
    "20": 0.343,
    "10": 0.398,
    "17": 0.383,
    "24": 0.354,
    "1": 1.102,
    "5": 1.217,
    "25": 1.18,
    "28": 1.142,
    "11": 1.679,
    "31": 0.337,
    "29": 1.138,
    "34": 0.365,
    "0": 2.435,
    "15": 2.52,
    "33": 1.586,
    "9": 4.688,
    "7": 5.084,
    "38": 2.743,
    "42": 0.371,
    "23": 6.136,
    "43": 1.211,
    "2": 8.559,
    "30": 8.469,
    "41": 4.877,
    "45": 5.008,
    "32": 13.616,
    "46": 14.098,
    "50": 9.259,
    "18": 32.535,
    "53": 11.265,
    "19": 887.618,
    "3": 3600.107,
    "4": 3600.105,
    "16": 3600.085,
    "13": 3600.093,
    "22": 3600.075,
    "8": 3600.111,
    "6": 3600.117,
    "14": 3600.115,
    "12": 3600.118,
    "26": 3600.105,
    "27": 3600.107,
    "35": 3600.102,
    "36": 3600.102,
    "37": 3600.102,
    "39": 3600.104,
    "69": 1.197,
    "40": 3600.103,
    "56": 5.043,
    "61": 5.401,
    "57": 5.471,
    "44": 3600.105,
    "71": 2.892,
    "75": 2.878,
    "47": 3600.103,
    "48": 3600.103,
    "74": 4.618,
    "79": 0.364,
    "76": 5.61,
    "49": 3600.105,
    "81": 2.664,
    "58": 14.026,
    "67": 14.76,
    "85": 9.702,
    "51": 3600.105,
    "52": 3600.104,
    "90": 1.473,
    "91": 0.351,
    "88": 5.11,
    "93": 1.207,
    "94": 2.676,
    "54": 3600.104,
    "96": 29.191,
    "64": 82.961,
    "87": 85.972,
    "99": 2.885,
    "98": 27.557,
    "55": 3600.103,
    "80": 934.949,
    "103": 4.158,
    "59": 3600.103,
    "60": 3600.105,
    "62": 3600.102,
    "63": 3600.105,
    "65": 3600.104,
    "66": 3600.104,
    "106": 0.405,
    "110": 1.604,
    "68": 3600.104,
    "70": 3600.105,
    "72": 3600.104,
    "73": 3600.102,
    "116": 0.516,
    "77": 3600.102,
    "78": 3600.103,
    "82": 3600.102,
    "105": 11.233,
    "109": 11.087,
    "83": 3600.102,
    "84": 3600.104,
    "113": 10.961,
    "123": 1.669,
    "119": 5.377,
    "126": 0.541,
    "86": 3600.104,
    "107": 17.052,
    "128": 4.053,
    "131": 0.982,
    "129": 5.628,
    "89": 3600.089,
    "124": 11.893,
    "92": 3600.1,
    "120": 18.967,
    "95": 3600.101,
    "137": 3.912,
    "138": 16.931,
    "140": 6.013,
    "132": 35.542,
    "141": 0.537,
    "108": 63.01,
    "97": 3600.105,
    "145": 1.803,
    "125": 81.684,
    "100": 3600.101,
    "148": 0.654,
    "101": 3600.059,
    "150": 38.16,
    "151": 9.316,
    "147": 71.216,
    "111": 182.531,
    "153": 60.511,
    "155": 12.176,
    "112": 271.542,
    "157": 3.706,
    "158": 0.525,
    "159": 6.342,
    "127": 743.595,
    "161": 6.612,
    "102": 3600.103,
    "163": 18.857,
    "104": 3600.105,
    "165": 5.564,
    "114": 3600.103,
    "115": 3600.106,
    "117": 3600.104,
    "118": 3600.104,
    "121": 3600.102,
    "122": 3600.105,
    "168": 9.185,
    "171": 3.53,
    "174": 1.185,
    "130": 3600.105,
    "170": 11.691,
    "133": 3600.106,
    "134": 3600.103,
    "176": 6.456,
    "135": 3600.104,
    "136": 3600.103,
    "139": 3600.008,
    "179": 13.464,
    "142": 3600.103,
    "143": 3600.105,
    "144": 3600.101,
    "178": 48.625,
    "146": 3600.1,
    "149": 3600.01,
    "152": 3600.106,
    "154": 3600.105,
    "156": 3600.1,
    "160": 3600.102,
    "162": 3600.103,
    "164": 3600.056,
    "166": 3600.101,
    "167": 3600.092,
    "169": 3600.106,
    "172": 3600.105,
    "173": 3600.101,
    "175": 3600.105,
    "177": 3600.102
  }
}

==> anc/data/benchmarks/alpha425_rescue/kissat/N_640.json <==
{
  "N": 640,
  "complete": true,
  "abandoned": false,
  "timeout_s": 3600.0,
  "workers": 24,
  "stop_reason": "CPU cap reached (87765s >= 86400s single-thread CPU)",
  "n_tested": 98,
  "n_sat": 52,
  "n_unknown": 46,
  "n_unsat": 0,
  "cpu_seconds": 167876.9,
  "verdicts": {
    "1": "SAT",
    "18": "SAT",
    "6": "SAT",
    "19": "SAT",
    "26": "SAT",
    "21": "SAT",
    "29": "SAT",
    "5": "SAT",
    "15": "SAT",
    "25": "SAT",
    "30": "SAT",
    "9": "SAT",
    "8": "SAT",
    "36": "SAT",
    "10": "SAT",
    "7": "SAT",
    "38": "SAT",
    "27": "SAT",
    "14": "SAT",
    "41": "SAT",
    "43": "SAT",
    "44": "SAT",
    "3": "SAT",
    "0": "UNKNOWN",
    "2": "UNKNOWN",
    "4": "UNKNOWN",
    "11": "UNKNOWN",
    "12": "UNKNOWN",
    "16": "UNKNOWN",
    "17": "UNKNOWN",
    "13": "UNKNOWN",
    "22": "UNKNOWN",
    "20": "UNKNOWN",
    "23": "UNKNOWN",
    "52": "SAT",
    "24": "UNKNOWN",
    "49": "SAT",
    "55": "SAT",
    "28": "UNKNOWN",
    "47": "SAT",
    "58": "SAT",
    "31": "UNKNOWN",
    "32": "UNKNOWN",
    "64": "SAT",
    "33": "UNKNOWN",
    "34": "UNKNOWN",
    "48": "SAT",
    "35": "UNKNOWN",
    "67": "SAT",
    "71": "SAT",
    "37": "UNKNOWN",
    "68": "SAT",
    "57": "SAT",
    "76": "SAT",
    "39": "UNKNOWN",
    "75": "SAT",
    "78": "SAT",
    "77": "SAT",
    "74": "SAT",
    "50": "SAT",
    "59": "SAT",
    "63": "SAT",
    "84": "SAT",
    "40": "UNKNOWN",
    "79": "SAT",
    "66": "SAT",
    "42": "UNKNOWN",
    "90": "SAT",
    "91": "SAT",
    "92": "SAT",
    "93": "SAT",
    "45": "UNKNOWN",
    "94": "SAT",
    "96": "SAT",
    "46": "UNKNOWN",
    "72": "SAT",
    "51": "UNKNOWN",
    "53": "UNKNOWN",
    "54": "UNKNOWN",
    "56": "UNKNOWN",
    "60": "UNKNOWN",
    "61": "UNKNOWN",
    "62": "UNKNOWN",
    "65": "UNKNOWN",
    "69": "UNKNOWN",
    "70": "UNKNOWN",
    "73": "UNKNOWN",
    "80": "UNKNOWN",
    "81": "UNKNOWN",
    "82": "UNKNOWN",
    "83": "UNKNOWN",
    "85": "UNKNOWN",
    "86": "UNKNOWN",
    "87": "UNKNOWN",
    "88": "UNKNOWN",
    "89": "UNKNOWN",
    "95": "UNKNOWN",
    "97": "UNKNOWN"
  },
  "walls": {
    "1": 1.403,
    "18": 1.427,
    "6": 3.274,
    "19": 3.28,
    "26": 1.472,
    "21": 6.02,
    "29": 1.437,
    "5": 9.901,
    "15": 10.192,
    "25": 10.274,
    "30": 6.03,
    "9": 15.875,
    "8": 16.745,
    "36": 5.747,
    "10": 31.487,
    "7": 33.503,
    "38": 56.749,
    "27": 88.467,
    "14": 133.74,
    "41": 90.726,
    "43": 5.979,
    "44": 6.006,
    "3": 264.749,
    "0": 3600.25,
    "2": 3600.212,
    "4": 3600.243,
    "11": 3600.2,
    "12": 3600.212,
    "16": 3600.256,
    "17": 3600.262,
    "13": 3600.408,
    "22": 3600.176,
    "20": 3600.22,
    "23": 3600.199,
    "52": 0.494,
    "24": 3600.184,
    "49": 1.408,
    "55": 3.2,
    "28": 3600.093,
    "47": 6.304,
    "58": 6.513,
    "31": 3600.175,
    "32": 3600.177,
    "64": 3.517,
    "33": 3600.174,
    "34": 3600.19,
    "48": 15.661,
    "35": 3600.17,
    "67": 5.846,
    "71": 2.544,
    "37": 3600.17,
    "68": 15.9,
    "57": 31.257,
    "76": 1.473,
    "39": 3600.15,
    "75": 6.184,
    "78": 6.206,
    "77": 9.87,
    "74": 22.981,
    "50": 56.076,
    "59": 58.577,
    "63": 55.419,
    "84": 6.022,
    "40": 3600.16,
    "79": 57.027,
    "66": 90.094,
    "42": 3600.184,
    "90": 1.467,
    "91": 10.319,
    "92": 16.06,
    "93": 16.043,
    "45": 3600.183,
    "94": 42.747,
    "96": 6.083,
    "46": 3600.089,
    "72": 908.799,
    "51": 3600.073,
    "53": 3600.154,
    "54": 3600.158,
    "56": 3600.168,
    "60": 3600.16,
    "61": 3600.188,
    "62": 3600.182,
    "65": 3600.181,
    "69": 3600.144,
    "70": 3600.194,
    "73": 3600.175,
    "80": 3600.189,
    "81": 3600.19,
    "82": 3600.182,
    "83": 3600.167,
    "85": 3600.176,
    "86": 3600.149,
    "87": 3600.144,
    "88": 3600.162,
    "89": 3600.163,
    "95": 3600.151,
    "97": 3600.142
  }
}

==> anc/data/benchmarks/alpha425_rescue/results_kissat.json <==
{
  "kissat": "[author-local-path]",
  "version": "3.0.0",
  "levels": [
    {
      "N": 453,
      "tested": 180,
      "n_sat": 102,
      "n_unsat": 0,
      "n_unknown": 78,
      "rejection_rate": 0.0,
      "median_wall_decided": 5.097,
      "max_wall_decided": 934.949,
      "median_wall_all": 43.392,
      "median_is_lower_bound": false,
      "cpu_seconds": 284929.5,
      "abandoned": false,
      "stop_reason": "SAT target reached (100 >= 100)"
    },
    {
      "N": 640,
      "tested": 98,
      "n_sat": 52,
      "n_unsat": 0,
      "n_unknown": 46,
      "rejection_rate": 0.0,
      "median_wall_decided": 9.886,
      "max_wall_decided": 908.799,
      "median_wall_all": 112.233,
      "median_is_lower_bound": false,
      "cpu_seconds": 167876.9,
      "abandoned": false,
      "stop_reason": "CPU cap reached (87765s >= 86400s single-thread CPU)"
    }
  ]
}

==> anc/data/benchmarks/alpha425_rescue/results_rescue.json <==
{
  "stage": "4a",
  "levels": [
    {
      "N": 453,
      "budget": 102400,
      "ratio": 4.25,
      "solvers": {
        "design340": {
          "design_id": 340,
          "batch": 100,
          "N": 453,
          "M": 1925,
          "max_steps": 102400,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 36580,
          "wall_seconds": 333.587,
          "wall_seconds_per_instance": 3.33587,
          "steps_executed": 36580,
          "wall_seconds_per_step": 0.009119,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            null,
            15685,
            1356,
            8686,
            4743,
            null,
            null,
            2016,
            null,
            null,
            null,
            13865,
            732,
            null,
            6125,
            15574,
            22254,
            36580,
            null,
            2203,
            30472,
            null,
            1235,
            null,
            null,
            1827,
            null,
            null,
            3401,
            null,
            24638,
            13539,
            null,
            null,
            null,
            null,
            null,
            1691,
            15814,
            null,
            12968,
            null,
            439,
            null,
            13465,
            null,
            null,
            1433,
            12555,
            2806,
            1225,
            null,
            null,
            null,
            11635,
            593,
            null,
            4053,
            null,
            null,
            18224,
            null,
            null,
            null,
            null,
            null,
            3133,
            2388,
            8852,
            1455,
            null,
            21679,
            null,
            19505,
            1913,
            22423,
            null,
            23977,
            null,
            25656,
            33283,
            8713,
            null,
            649,
            null,
            null,
            null,
            10610,
            8759,
            5512,
            11463,
            20920,
            null,
            564,
            null,
            null,
            null,
            null,
            21584
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 109235.48154548202
        },
        "baseline": {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "M": 1925,
          "max_steps": 102400,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 49004,
          "wall_seconds": 398.78,
          "wall_seconds_per_instance": 3.9878,
          "steps_executed": 49004,
          "wall_seconds_per_step": 0.008138,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            null,
            6554,
            1712,
            null,
            29946,
            26304,
            1241,
            18770,
            49004,
            null,
            null,
            4559,
            3261,
            null,
            15150,
            8514,
            16478,
            null,
            26164,
            21999,
            33529,
            null,
            15667,
            null,
            27705,
            4313,
            null,
            null,
            25313,
            2206,
            null,
            5179,
            null,
            null,
            null,
            null,
            null,
            23398,
            6026,
            1271,
            10861,
            13310,
            486,
            null,
            7356,
            12413,
            null,
            null,
            29875,
            1594,
            6142,
            null,
            null,
            null,
            9649,
            932,
            null,
            8450,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            17866,
            16049,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            2838,
            null,
            null,
            9840,
            6796,
            null,
            4104,
            17081,
            33670,
            24734,
            16346,
            19349,
            13857,
            9814,
            null,
            null,
            5044,
            null,
            null,
            null,
            3365,
            29781
          ],
          "lr_dt0": 1.0,
          "median_steps_x_dt0": 49004.0
        },
        "baseline_tuned": {
          "design_id": 9001,
          "batch": 100,
          "N": 453,
          "M": 1925,
          "max_steps": 102400,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 25050,
          "wall_seconds": 205.959,
          "wall_seconds_per_instance": 2.05959,
          "steps_executed": 25050,
          "wall_seconds_per_step": 0.008222,
          "n_solved_observed": 51,
          "first_solve_steps": [
            2782,
            null,
            null,
            698,
            4565,
            15139,
            null,
            null,
            10963,
            null,
            null,
            null,
            null,
            192,
            null,
            1390,
            8957,
            3897,
            485,
            10625,
            2188,
            null,
            null,
            718,
            10890,
            null,
            4513,
            10449,
            null,
            8186,
            null,
            null,
            25050,
            22466,
            null,
            null,
            null,
            5772,
            4939,
            1983,
            null,
            20993,
            null,
            119,
            null,
            4005,
            12276,
            null,
            null,
            null,
            3797,
            5101,
            null,
            null,
            null,
            25009,
            2168,
            null,
            4828,
            980,
            null,
            null,
            null,
            null,
            null,
            2857,
            null,
            23908,
            null,
            4621,
            705,
            null,
            null,
            null,
            null,
            2742,
            null,
            null,
            16260,
            null,
            null,
            16185,
            null,
            null,
            5160,
            null,
            11229,
            null,
            5808,
            16664,
            19224,
            4792,
            8109,
            null,
            5270,
            null,
            23189,
            4546,
            4741,
            5108
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 45815.19563692385
        }
      },
      "selection": {
        "filtered": true,
        "n_generated": 300,
        "n_tested": 180,
        "n_sat": 102,
        "n_unsat": 0,
        "n_unknown": 78,
        "rejection_rate_tested": 0.0,
        "rejection_rate_decided": 0.0,
        "kissat_stop_reason": "SAT target reached (100 >= 100)",
        "kissat_cpu_seconds": 284929.5
      },
      "instances_used": 100,
      "passed_solvers": [
        "design340",
        "baseline",
        "baseline_tuned"
      ],
      "verdict": "PASS (design340, baseline, baseline_tuned)"
    },
    {
      "N": 640,
      "budget": 204800,
      "ratio": 4.25,
      "solvers": {
        "design340": {
          "design_id": 340,
          "batch": 52,
          "N": 640,
          "M": 2720,
          "max_steps": 204800,
          "run_till_median": true,
          "unsolved_fraction": 0.4807692307692307,
          "median_step": 123702,
          "wall_seconds": 757.626,
          "wall_seconds_per_instance": 14.56972,
          "steps_executed": 123702,
          "wall_seconds_per_step": 0.006125,
          "n_solved_observed": 27,
          "first_solve_steps": [
            23265,
            null,
            82432,
            123702,
            null,
            null,
            null,
            122811,
            null,
            20743,
            1281,
            22001,
            22135,
            null,
            null,
            null,
            13752,
            79920,
            null,
            null,
            null,
            null,
            null,
            43472,
            73698,
            33770,
            null,
            2093,
            null,
            null,
            13105,
            null,
            35666,
            12535,
            75810,
            null,
            null,
            87713,
            null,
            37290,
            null,
            2823,
            64495,
            42058,
            null,
            117225,
            2411,
            58632,
            null,
            19035,
            null,
            null
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 369399.8780245822
        },
        "baseline": {
          "design_id": 1,
          "batch": 52,
          "N": 640,
          "M": 2720,
          "max_steps": 204800,
          "run_till_median": true,
          "unsolved_fraction": 0.4807692307692307,
          "median_step": 132303,
          "wall_seconds": 674.217,
          "wall_seconds_per_instance": 12.96571,
          "steps_executed": 132303,
          "wall_seconds_per_step": 0.005096,
          "n_solved_observed": 27,
          "first_solve_steps": [
            5921,
            null,
            null,
            74649,
            null,
            null,
            null,
            null,
            null,
            1603,
            9324,
            null,
            4587,
            16597,
            null,
            null,
            8498,
            null,
            null,
            null,
            null,
            null,
            null,
            41490,
            null,
            13321,
            null,
            29771,
            70165,
            null,
            2172,
            52850,
            null,
            71630,
            null,
            41127,
            125147,
            7044,
            null,
            42447,
            132303,
            51695,
            11020,
            4390,
            null,
            35216,
            2375,
            20491,
            121090,
            null,
            39783,
            null
          ],
          "lr_dt0": 1.0,
          "median_steps_x_dt0": 132303.0
        },
        "baseline_tuned": {
          "design_id": 9001,
          "batch": 52,
          "N": 640,
          "M": 2720,
          "max_steps": 204800,
          "run_till_median": true,
          "unsolved_fraction": 0.4807692307692307,
          "median_step": 71061,
          "wall_seconds": 353.334,
          "wall_seconds_per_instance": 6.79489,
          "steps_executed": 71061,
          "wall_seconds_per_step": 0.004972,
          "n_solved_observed": 27,
          "first_solve_steps": [
            9561,
            null,
            23883,
            null,
            null,
            null,
            null,
            20303,
            null,
            12812,
            2543,
            10050,
            8964,
            null,
            null,
            null,
            6164,
            46175,
            null,
            null,
            null,
            null,
            3155,
            4348,
            null,
            2002,
            null,
            2587,
            null,
            56120,
            43945,
            null,
            null,
            1842,
            53047,
            1264,
            68256,
            46877,
            null,
            null,
            null,
            2308,
            32620,
            71061,
            null,
            22092,
            1984,
            16929,
            9174,
            null,
            null,
            null
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 129967.01066488805
        }
      },
      "selection": {
        "filtered": true,
        "n_generated": 300,
        "n_tested": 98,
        "n_sat": 52,
        "n_unsat": 0,
        "n_unknown": 46,
        "rejection_rate_tested": 0.0,
        "rejection_rate_decided": 0.0,
        "kissat_stop_reason": "CPU cap reached (87765s >= 86400s single-thread CPU)",
        "kissat_cpu_seconds": 167876.9
      },
      "instances_used": 52,
      "passed_solvers": [
        "design340",
        "baseline",
        "baseline_tuned"
      ],
      "verdict": "PASS (design340, baseline, baseline_tuned)"
    }
  ]
}

==> anc/data/benchmarks/alpha425_rescue/solvers_work/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/alpha425_rescue/solvers_work/solver_340.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/alpha425_rescue/solvers_work/solver_9001.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=6.834858583646712,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=18.4858973404431, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.24766483348402368, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.030773188856081733, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=0.0003778909847826005, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=0.0012132212156103995, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.8289499256257025, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/alpha_relaxed/instances_manifest.json <==
{
  "generator": "uniform random 3-SAT, 3 distinct vars/clause, sign +-1 w.p. 1/2, unplanted",
  "ratio": 3.8,
  "M": "round(3.8*N)",
  "seed_scheme": "numpy default_rng([20260709, N, i])",
  "n_instances_per_N": 120,
  "levels": [
    {
      "k": 0,
      "N": 10,
      "M": 38,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00010"
    },
    {
      "k": 1,
      "N": 14,
      "M": 53,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00014"
    },
    {
      "k": 2,
      "N": 20,
      "M": 76,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00020"
    },
    {
      "k": 3,
      "N": 28,
      "M": 106,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00028"
    },
    {
      "k": 4,
      "N": 40,
      "M": 152,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00040"
    },
    {
      "k": 5,
      "N": 57,
      "M": 217,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00057"
    },
    {
      "k": 6,
      "N": 80,
      "M": 304,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00080"
    },
    {
      "k": 7,
      "N": 113,
      "M": 429,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00113"
    },
    {
      "k": 8,
      "N": 160,
      "M": 608,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160"
    },
    {
      "k": 9,
      "N": 226,
      "M": 859,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00226"
    },
    {
      "k": 10,
      "N": 320,
      "M": 1216,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320"
    },
    {
      "k": 11,
      "N": 453,
      "M": 1721,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00453"
    },
    {
      "k": 12,
      "N": 640,
      "M": 2432,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640"
    },
    {
      "k": 13,
      "N": 905,
      "M": 3439,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00905"
    },
    {
      "k": 14,
      "N": 1280,
      "M": 4864,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280"
    },
    {
      "k": 15,
      "N": 1810,
      "M": 6878,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810"
    },
    {
      "k": 16,
      "N": 2560,
      "M": 9728,
      "dir": "[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_02560"
    }
  ]
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_10.json <==
{
  "N": 10,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 111,
  "n_unknown": 0,
  "n_unsat": 9,
  "cpu_seconds": 1.5,
  "verdicts": {
    "1": "SAT",
    "3": "SAT",
    "2": "SAT",
    "9": "SAT",
    "7": "SAT",
    "8": "SAT",
    "4": "SAT",
    "6": "SAT",
    "11": "SAT",
    "5": "SAT",
    "10": "SAT",
    "0": "SAT",
    "12": "SAT",
    "13": "UNSAT",
    "19": "SAT",
    "18": "SAT",
    "16": "SAT",
    "20": "SAT",
    "21": "SAT",
    "15": "SAT",
    "14": "SAT",
    "17": "SAT",
    "22": "SAT",
    "24": "SAT",
    "23": "SAT",
    "26": "SAT",
    "30": "UNSAT",
    "28": "SAT",
    "33": "SAT",
    "31": "SAT",
    "27": "SAT",
    "34": "SAT",
    "29": "SAT",
    "25": "SAT",
    "32": "SAT",
    "36": "SAT",
    "35": "SAT",
    "39": "SAT",
    "46": "SAT",
    "38": "SAT",
    "40": "SAT",
    "42": "SAT",
    "37": "SAT",
    "41": "SAT",
    "45": "SAT",
    "43": "UNSAT",
    "44": "SAT",
    "47": "SAT",
    "52": "SAT",
    "49": "SAT",
    "48": "SAT",
    "56": "SAT",
    "54": "SAT",
    "53": "SAT",
    "50": "SAT",
    "51": "SAT",
    "57": "SAT",
    "59": "SAT",
    "55": "UNSAT",
    "58": "SAT",
    "62": "SAT",
    "60": "SAT",
    "61": "SAT",
    "64": "SAT",
    "63": "SAT",
    "66": "SAT",
    "71": "SAT",
    "69": "SAT",
    "67": "SAT",
    "70": "SAT",
    "65": "SAT",
    "68": "SAT",
    "72": "SAT",
    "74": "SAT",
    "76": "UNSAT",
    "80": "SAT",
    "75": "SAT",
    "73": "SAT",
    "77": "SAT",
    "79": "UNSAT",
    "83": "SAT",
    "84": "SAT",
    "81": "SAT",
    "82": "SAT",
    "78": "SAT",
    "86": "SAT",
    "85": "SAT",
    "88": "SAT",
    "89": "SAT",
    "91": "SAT",
    "87": "SAT",
    "93": "SAT",
    "95": "UNSAT",
    "94": "SAT",
    "96": "SAT",
    "92": "SAT",
    "90": "SAT",
    "97": "SAT",
    "100": "SAT",
    "98": "SAT",
    "104": "SAT",
    "101": "SAT",
    "99": "SAT",
    "102": "SAT",
    "107": "SAT",
    "108": "SAT",
    "106": "SAT",
    "110": "SAT",
    "109": "UNSAT",
    "103": "SAT",
    "105": "UNSAT",
    "111": "SAT",
    "113": "SAT",
    "118": "SAT",
    "115": "SAT",
    "114": "SAT",
    "112": "SAT",
    "117": "SAT",
    "116": "SAT",
    "119": "SAT"
  },
  "walls": {
    "1": 0.014,
    "3": 0.01,
    "2": 0.018,
    "9": 0.012,
    "7": 0.017,
    "8": 0.014,
    "4": 0.02,
    "6": 0.017,
    "11": 0.008,
    "5": 0.017,
    "10": 0.009,
    "0": 0.019,
    "12": 0.004,
    "13": 0.006,
    "19": 0.017,
    "18": 0.018,
    "16": 0.021,
    "20": 0.015,
    "21": 0.01,
    "15": 0.017,
    "14": 0.019,
    "17": 0.019,
    "22": 0.012,
    "24": 0.011,
    "23": 0.011,
    "26": 0.016,
    "30": 0.019,
    "28": 0.017,
    "33": 0.009,
    "31": 0.017,
    "27": 0.018,
    "34": 0.007,
    "29": 0.02,
    "25": 0.022,
    "32": 0.012,
    "36": 0.007,
    "35": 0.01,
    "39": 0.013,
    "46": 0.007,
    "38": 0.009,
    "40": 0.014,
    "42": 0.012,
    "37": 0.008,
    "41": 0.018,
    "45": 0.015,
    "43": 0.011,
    "44": 0.011,
    "47": 0.006,
    "52": 0.01,
    "49": 0.011,
    "48": 0.011,
    "56": 0.008,
    "54": 0.016,
    "53": 0.008,
    "50": 0.013,
    "51": 0.013,
    "57": 0.009,
    "59": 0.009,
    "55": 0.013,
    "58": 0.012,
    "62": 0.006,
    "60": 0.01,
    "61": 0.015,
    "64": 0.011,
    "63": 0.014,
    "66": 0.013,
    "71": 0.008,
    "69": 0.009,
    "67": 0.012,
    "70": 0.009,
    "65": 0.021,
    "68": 0.008,
    "72": 0.016,
    "74": 0.006,
    "76": 0.013,
    "80": 0.008,
    "75": 0.014,
    "73": 0.014,
    "77": 0.017,
    "79": 0.012,
    "83": 0.015,
    "84": 0.007,
    "81": 0.012,
    "82": 0.016,
    "78": 0.018,
    "86": 0.006,
    "85": 0.008,
    "88": 0.019,
    "89": 0.019,
    "91": 0.014,
    "87": 0.008,
    "93": 0.014,
    "95": 0.013,
    "94": 0.016,
    "96": 0.009,
    "92": 0.015,
    "90": 0.019,
    "97": 0.005,
    "100": 0.007,
    "98": 0.007,
    "104": 0.009,
    "101": 0.021,
    "99": 0.012,
    "102": 0.013,
    "107": 0.013,
    "108": 0.011,
    "106": 0.016,
    "110": 0.005,
    "109": 0.013,
    "103": 0.023,
    "105": 0.012,
    "111": 0.011,
    "113": 0.015,
    "118": 0.009,
    "115": 0.016,
    "114": 0.014,
    "112": 0.016,
    "117": 0.01,
    "116": 0.011,
    "119": 0.011
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_113.json <==
{
  "N": 113,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 1.6,
  "verdicts": {
    "0": "SAT",
    "1": "SAT",
    "2": "SAT",
    "5": "SAT",
    "7": "SAT",
    "3": "SAT",
    "4": "SAT",
    "9": "SAT",
    "11": "SAT",
    "13": "SAT",
    "6": "SAT",
    "10": "SAT",
    "8": "SAT",
    "12": "SAT",
    "14": "SAT",
    "16": "SAT",
    "18": "SAT",
    "15": "SAT",
    "22": "SAT",
    "20": "SAT",
    "21": "SAT",
    "19": "SAT",
    "17": "SAT",
    "25": "SAT",
    "24": "SAT",
    "23": "SAT",
    "26": "SAT",
    "31": "SAT",
    "28": "SAT",
    "32": "SAT",
    "27": "SAT",
    "33": "SAT",
    "34": "SAT",
    "30": "SAT",
    "29": "SAT",
    "35": "SAT",
    "36": "SAT",
    "37": "SAT",
    "39": "SAT",
    "38": "SAT",
    "41": "SAT",
    "40": "SAT",
    "43": "SAT",
    "44": "SAT",
    "42": "SAT",
    "45": "SAT",
    "47": "SAT",
    "46": "SAT",
    "54": "SAT",
    "50": "SAT",
    "48": "SAT",
    "51": "SAT",
    "49": "SAT",
    "53": "SAT",
    "52": "SAT",
    "57": "SAT",
    "55": "SAT",
    "61": "SAT",
    "58": "SAT",
    "60": "SAT",
    "59": "SAT",
    "62": "SAT",
    "56": "SAT",
    "63": "SAT",
    "65": "SAT",
    "66": "SAT",
    "64": "SAT",
    "68": "SAT",
    "70": "SAT",
    "67": "SAT",
    "72": "SAT",
    "73": "SAT",
    "69": "SAT",
    "74": "SAT",
    "76": "SAT",
    "77": "SAT",
    "75": "SAT",
    "85": "SAT",
    "80": "SAT",
    "82": "SAT",
    "71": "SAT",
    "78": "SAT",
    "81": "SAT",
    "79": "SAT",
    "83": "SAT",
    "84": "SAT",
    "88": "SAT",
    "86": "SAT",
    "94": "SAT",
    "93": "SAT",
    "89": "SAT",
    "92": "SAT",
    "91": "SAT",
    "90": "SAT",
    "87": "SAT",
    "96": "SAT",
    "97": "SAT",
    "100": "SAT",
    "98": "SAT",
    "99": "SAT",
    "102": "SAT",
    "101": "SAT",
    "95": "SAT",
    "106": "SAT",
    "107": "SAT",
    "103": "SAT",
    "105": "SAT",
    "104": "SAT",
    "108": "SAT",
    "109": "SAT",
    "112": "SAT",
    "113": "SAT",
    "110": "SAT",
    "111": "SAT",
    "117": "SAT",
    "118": "SAT",
    "115": "SAT",
    "114": "SAT",
    "119": "SAT",
    "116": "SAT"
  },
  "walls": {
    "0": 0.016,
    "1": 0.013,
    "2": 0.014,
    "5": 0.018,
    "7": 0.015,
    "3": 0.017,
    "4": 0.014,
    "9": 0.011,
    "11": 0.012,
    "13": 0.005,
    "6": 0.02,
    "10": 0.012,
    "8": 0.011,
    "12": 0.006,
    "14": 0.012,
    "16": 0.008,
    "18": 0.013,
    "15": 0.011,
    "22": 0.014,
    "20": 0.014,
    "21": 0.01,
    "19": 0.015,
    "17": 0.023,
    "25": 0.013,
    "24": 0.012,
    "23": 0.015,
    "26": 0.009,
    "31": 0.008,
    "28": 0.009,
    "32": 0.009,
    "27": 0.009,
    "33": 0.008,
    "34": 0.014,
    "30": 0.015,
    "29": 0.025,
    "35": 0.012,
    "36": 0.014,
    "37": 0.009,
    "39": 0.011,
    "38": 0.011,
    "41": 0.015,
    "40": 0.01,
    "43": 0.013,
    "44": 0.007,
    "42": 0.015,
    "45": 0.014,
    "47": 0.017,
    "46": 0.012,
    "54": 0.007,
    "50": 0.01,
    "48": 0.009,
    "51": 0.017,
    "49": 0.02,
    "53": 0.011,
    "52": 0.011,
    "57": 0.014,
    "55": 0.01,
    "61": 0.013,
    "58": 0.011,
    "60": 0.014,
    "59": 0.012,
    "62": 0.011,
    "56": 0.024,
    "63": 0.009,
    "65": 0.009,
    "66": 0.008,
    "64": 0.022,
    "68": 0.011,
    "70": 0.012,
    "67": 0.017,
    "72": 0.013,
    "73": 0.009,
    "69": 0.016,
    "74": 0.011,
    "76": 0.012,
    "77": 0.009,
    "75": 0.012,
    "85": 0.008,
    "80": 0.018,
    "82": 0.013,
    "71": 0.037,
    "78": 0.014,
    "81": 0.015,
    "79": 0.017,
    "83": 0.019,
    "84": 0.013,
    "88": 0.012,
    "86": 0.009,
    "94": 0.014,
    "93": 0.015,
    "89": 0.018,
    "92": 0.017,
    "91": 0.015,
    "90": 0.012,
    "87": 0.017,
    "96": 0.009,
    "97": 0.013,
    "100": 0.01,
    "98": 0.005,
    "99": 0.016,
    "102": 0.008,
    "101": 0.011,
    "95": 0.035,
    "106": 0.012,
    "107": 0.012,
    "103": 0.016,
    "105": 0.008,
    "104": 0.015,
    "108": 0.012,
    "109": 0.01,
    "112": 0.008,
    "113": 0.01,
    "110": 0.01,
    "111": 0.021,
    "117": 0.013,
    "118": 0.012,
    "115": 0.012,
    "114": 0.013,
    "119": 0.006,
    "116": 0.016
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_1280.json <==
{
  "N": 1280,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 170.3,
  "verdicts": {
    "5": "SAT",
    "7": "SAT",
    "11": "SAT",
    "2": "SAT",
    "9": "SAT",
    "6": "SAT",
    "8": "SAT",
    "13": "SAT",
    "15": "SAT",
    "16": "SAT",
    "17": "SAT",
    "12": "SAT",
    "0": "SAT",
    "10": "SAT",
    "20": "SAT",
    "23": "SAT",
    "3": "SAT",
    "18": "SAT",
    "4": "SAT",
    "24": "SAT",
    "25": "SAT",
    "14": "SAT",
    "1": "SAT",
    "21": "SAT",
    "29": "SAT",
    "31": "SAT",
    "33": "SAT",
    "22": "SAT",
    "35": "SAT",
    "19": "SAT",
    "36": "SAT",
    "38": "SAT",
    "26": "SAT",
    "30": "SAT",
    "34": "SAT",
    "41": "SAT",
    "40": "SAT",
    "32": "SAT",
    "43": "SAT",
    "49": "SAT",
    "42": "SAT",
    "44": "SAT",
    "50": "SAT",
    "47": "SAT",
    "39": "SAT",
    "48": "SAT",
    "37": "SAT",
    "54": "SAT",
    "45": "SAT",
    "56": "SAT",
    "60": "SAT",
    "58": "SAT",
    "57": "SAT",
    "52": "SAT",
    "53": "SAT",
    "59": "SAT",
    "46": "SAT",
    "65": "SAT",
    "28": "SAT",
    "63": "SAT",
    "66": "SAT",
    "55": "SAT",
    "69": "SAT",
    "70": "SAT",
    "68": "SAT",
    "64": "SAT",
    "71": "SAT",
    "61": "SAT",
    "73": "SAT",
    "76": "SAT",
    "78": "SAT",
    "51": "SAT",
    "67": "SAT",
    "80": "SAT",
    "81": "SAT",
    "82": "SAT",
    "85": "SAT",
    "74": "SAT",
    "72": "SAT",
    "83": "SAT",
    "75": "SAT",
    "90": "SAT",
    "86": "SAT",
    "89": "SAT",
    "91": "SAT",
    "79": "SAT",
    "84": "SAT",
    "93": "SAT",
    "87": "SAT",
    "97": "SAT",
    "95": "SAT",
    "98": "SAT",
    "99": "SAT",
    "88": "SAT",
    "27": "SAT",
    "105": "SAT",
    "101": "SAT",
    "103": "SAT",
    "94": "SAT",
    "104": "SAT",
    "96": "SAT",
    "106": "SAT",
    "107": "SAT",
    "109": "SAT",
    "112": "SAT",
    "92": "SAT",
    "111": "SAT",
    "108": "SAT",
    "110": "SAT",
    "102": "SAT",
    "116": "SAT",
    "115": "SAT",
    "118": "SAT",
    "77": "SAT",
    "113": "SAT",
    "119": "SAT",
    "114": "SAT",
    "100": "SAT",
    "117": "SAT",
    "62": "SAT"
  },
  "walls": {
    "5": 0.594,
    "7": 0.745,
    "11": 0.735,
    "2": 0.798,
    "9": 0.782,
    "6": 0.826,
    "8": 1.396,
    "13": 0.738,
    "15": 0.732,
    "16": 0.749,
    "17": 0.752,
    "12": 0.993,
    "0": 1.773,
    "10": 1.796,
    "20": 0.751,
    "23": 0.728,
    "3": 2.409,
    "18": 1.02,
    "4": 2.494,
    "24": 0.789,
    "25": 0.811,
    "14": 1.9,
    "1": 2.745,
    "21": 1.224,
    "29": 0.744,
    "31": 0.737,
    "33": 0.756,
    "22": 2.017,
    "35": 0.974,
    "19": 2.276,
    "36": 0.761,
    "38": 0.607,
    "26": 1.822,
    "30": 1.824,
    "34": 1.774,
    "41": 0.751,
    "40": 0.771,
    "32": 1.917,
    "43": 0.589,
    "49": 0.127,
    "42": 0.736,
    "44": 0.766,
    "50": 0.604,
    "47": 0.809,
    "39": 1.831,
    "48": 1.006,
    "37": 2.348,
    "54": 0.798,
    "45": 1.825,
    "56": 0.855,
    "60": 0.167,
    "58": 0.861,
    "57": 0.997,
    "52": 1.904,
    "53": 1.792,
    "59": 0.739,
    "46": 2.372,
    "65": 0.444,
    "28": 4.684,
    "63": 0.977,
    "66": 0.88,
    "55": 2.32,
    "69": 0.715,
    "70": 0.723,
    "68": 1.099,
    "64": 1.438,
    "71": 0.796,
    "61": 2.192,
    "73": 0.946,
    "76": 0.714,
    "78": 0.979,
    "51": 4.597,
    "67": 2.508,
    "80": 0.8,
    "81": 0.725,
    "82": 0.165,
    "85": 0.094,
    "74": 1.796,
    "72": 2.042,
    "83": 0.735,
    "75": 2.447,
    "90": 0.697,
    "86": 0.957,
    "89": 0.986,
    "91": 0.584,
    "79": 2.12,
    "84": 1.473,
    "93": 0.533,
    "87": 1.953,
    "97": 0.862,
    "95": 0.94,
    "98": 0.73,
    "99": 0.764,
    "88": 2.155,
    "27": 9.377,
    "105": 0.122,
    "101": 0.744,
    "103": 0.731,
    "94": 1.851,
    "104": 0.719,
    "96": 1.761,
    "106": 0.739,
    "107": 0.811,
    "109": 0.529,
    "112": 0.468,
    "92": 2.65,
    "111": 0.767,
    "108": 1.003,
    "110": 1.018,
    "102": 1.77,
    "116": 0.513,
    "115": 1.012,
    "118": 0.717,
    "77": 5.82,
    "113": 1.769,
    "119": 1.04,
    "114": 2.001,
    "100": 3.306,
    "117": 2.356,
    "62": 9.958
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_14.json <==
{
  "N": 14,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 106,
  "n_unknown": 0,
  "n_unsat": 14,
  "cpu_seconds": 1.4,
  "verdicts": {
    "2": "UNSAT",
    "0": "SAT",
    "7": "UNSAT",
    "4": "SAT",
    "1": "SAT",
    "8": "UNSAT",
    "9": "SAT",
    "5": "SAT",
    "10": "SAT",
    "6": "UNSAT",
    "3": "UNSAT",
    "11": "SAT",
    "12": "SAT",
    "15": "SAT",
    "18": "SAT",
    "21": "SAT",
    "19": "SAT",
    "16": "SAT",
    "14": "SAT",
    "17": "SAT",
    "13": "UNSAT",
    "20": "SAT",
    "23": "SAT",
    "25": "SAT",
    "22": "SAT",
    "24": "UNSAT",
    "27": "SAT",
    "26": "SAT",
    "32": "UNSAT",
    "30": "SAT",
    "29": "SAT",
    "28": "SAT",
    "34": "SAT",
    "35": "SAT",
    "33": "SAT",
    "31": "SAT",
    "36": "UNSAT",
    "40": "SAT",
    "37": "SAT",
    "38": "SAT",
    "39": "SAT",
    "46": "SAT",
    "41": "SAT",
    "43": "UNSAT",
    "42": "SAT",
    "49": "SAT",
    "50": "SAT",
    "48": "SAT",
    "44": "SAT",
    "45": "SAT",
    "47": "SAT",
    "52": "SAT",
    "51": "SAT",
    "55": "SAT",
    "56": "SAT",
    "54": "SAT",
    "57": "SAT",
    "60": "SAT",
    "58": "SAT",
    "62": "SAT",
    "61": "SAT",
    "59": "SAT",
    "53": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "70": "SAT",
    "68": "SAT",
    "67": "SAT",
    "66": "UNSAT",
    "69": "SAT",
    "72": "SAT",
    "74": "SAT",
    "76": "SAT",
    "73": "SAT",
    "77": "SAT",
    "71": "SAT",
    "78": "SAT",
    "75": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "SAT",
    "84": "SAT",
    "87": "SAT",
    "83": "SAT",
    "86": "SAT",
    "90": "SAT",
    "82": "SAT",
    "85": "SAT",
    "88": "SAT",
    "91": "SAT",
    "89": "SAT",
    "92": "SAT",
    "93": "SAT",
    "100": "SAT",
    "94": "SAT",
    "97": "SAT",
    "99": "UNSAT",
    "102": "SAT",
    "98": "SAT",
    "96": "UNSAT",
    "95": "SAT",
    "103": "SAT",
    "105": "SAT",
    "101": "SAT",
    "109": "SAT",
    "104": "SAT",
    "106": "UNSAT",
    "107": "SAT",
    "108": "SAT",
    "114": "SAT",
    "112": "SAT",
    "110": "SAT",
    "111": "SAT",
    "113": "SAT",
    "116": "SAT",
    "117": "SAT",
    "119": "SAT",
    "115": "SAT",
    "118": "SAT"
  },
  "walls": {
    "2": 0.013,
    "0": 0.006,
    "7": 0.008,
    "4": 0.011,
    "1": 0.011,
    "8": 0.01,
    "9": 0.011,
    "5": 0.017,
    "10": 0.009,
    "6": 0.014,
    "3": 0.016,
    "11": 0.011,
    "12": 0.01,
    "15": 0.013,
    "18": 0.01,
    "21": 0.004,
    "19": 0.009,
    "16": 0.019,
    "14": 0.013,
    "17": 0.008,
    "13": 0.014,
    "20": 0.013,
    "23": 0.006,
    "25": 0.007,
    "22": 0.015,
    "24": 0.012,
    "27": 0.012,
    "26": 0.005,
    "32": 0.01,
    "30": 0.011,
    "29": 0.012,
    "28": 0.013,
    "34": 0.011,
    "35": 0.014,
    "33": 0.016,
    "31": 0.021,
    "36": 0.011,
    "40": 0.006,
    "37": 0.011,
    "38": 0.014,
    "39": 0.012,
    "46": 0.006,
    "41": 0.009,
    "43": 0.012,
    "42": 0.009,
    "49": 0.009,
    "50": 0.009,
    "48": 0.013,
    "44": 0.011,
    "45": 0.016,
    "47": 0.018,
    "52": 0.014,
    "51": 0.01,
    "55": 0.015,
    "56": 0.008,
    "54": 0.013,
    "57": 0.018,
    "60": 0.011,
    "58": 0.018,
    "62": 0.012,
    "61": 0.013,
    "59": 0.012,
    "53": 0.02,
    "63": 0.014,
    "64": 0.008,
    "65": 0.007,
    "70": 0.009,
    "68": 0.009,
    "67": 0.011,
    "66": 0.019,
    "69": 0.012,
    "72": 0.018,
    "74": 0.014,
    "76": 0.01,
    "73": 0.014,
    "77": 0.009,
    "71": 0.019,
    "78": 0.006,
    "75": 0.016,
    "79": 0.005,
    "80": 0.015,
    "81": 0.012,
    "84": 0.012,
    "87": 0.017,
    "83": 0.015,
    "86": 0.014,
    "90": 0.008,
    "82": 0.015,
    "85": 0.014,
    "88": 0.015,
    "91": 0.015,
    "89": 0.009,
    "92": 0.007,
    "93": 0.015,
    "100": 0.011,
    "94": 0.017,
    "97": 0.011,
    "99": 0.01,
    "102": 0.008,
    "98": 0.016,
    "96": 0.017,
    "95": 0.019,
    "103": 0.008,
    "105": 0.004,
    "101": 0.013,
    "109": 0.014,
    "104": 0.013,
    "106": 0.009,
    "107": 0.011,
    "108": 0.01,
    "114": 0.008,
    "112": 0.017,
    "110": 0.022,
    "111": 0.012,
    "113": 0.018,
    "116": 0.008,
    "117": 0.007,
    "119": 0.006,
    "115": 0.009,
    "118": 0.008
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_160.json <==
{
  "N": 160,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 2.0,
  "verdicts": {
    "4": "SAT",
    "3": "SAT",
    "2": "SAT",
    "7": "SAT",
    "0": "SAT",
    "9": "SAT",
    "1": "SAT",
    "8": "SAT",
    "11": "SAT",
    "10": "SAT",
    "6": "SAT",
    "13": "SAT",
    "5": "SAT",
    "12": "SAT",
    "18": "SAT",
    "15": "SAT",
    "21": "SAT",
    "20": "SAT",
    "17": "SAT",
    "14": "SAT",
    "22": "SAT",
    "24": "SAT",
    "16": "SAT",
    "25": "SAT",
    "26": "SAT",
    "23": "SAT",
    "31": "SAT",
    "27": "SAT",
    "30": "SAT",
    "19": "SAT",
    "28": "SAT",
    "35": "SAT",
    "34": "SAT",
    "32": "SAT",
    "37": "SAT",
    "29": "SAT",
    "39": "SAT",
    "36": "SAT",
    "40": "SAT",
    "33": "SAT",
    "42": "SAT",
    "44": "SAT",
    "41": "SAT",
    "38": "SAT",
    "47": "SAT",
    "45": "SAT",
    "52": "SAT",
    "46": "SAT",
    "49": "SAT",
    "51": "SAT",
    "43": "SAT",
    "53": "SAT",
    "48": "SAT",
    "56": "SAT",
    "50": "SAT",
    "57": "SAT",
    "55": "SAT",
    "54": "SAT",
    "63": "SAT",
    "64": "SAT",
    "58": "SAT",
    "60": "SAT",
    "68": "SAT",
    "69": "SAT",
    "61": "SAT",
    "65": "SAT",
    "62": "SAT",
    "59": "SAT",
    "71": "SAT",
    "75": "SAT",
    "67": "SAT",
    "70": "SAT",
    "72": "SAT",
    "76": "SAT",
    "78": "SAT",
    "73": "SAT",
    "74": "SAT",
    "80": "SAT",
    "77": "SAT",
    "66": "SAT",
    "83": "SAT",
    "79": "SAT",
    "87": "SAT",
    "84": "SAT",
    "90": "SAT",
    "88": "SAT",
    "85": "SAT",
    "89": "SAT",
    "81": "SAT",
    "92": "SAT",
    "82": "SAT",
    "94": "SAT",
    "95": "SAT",
    "86": "SAT",
    "98": "SAT",
    "93": "SAT",
    "96": "SAT",
    "91": "SAT",
    "102": "SAT",
    "105": "SAT",
    "100": "SAT",
    "99": "SAT",
    "107": "SAT",
    "101": "SAT",
    "103": "SAT",
    "106": "SAT",
    "109": "SAT",
    "111": "SAT",
    "108": "SAT",
    "113": "SAT",
    "97": "SAT",
    "110": "SAT",
    "114": "SAT",
    "104": "SAT",
    "117": "SAT",
    "115": "SAT",
    "112": "SAT",
    "118": "SAT",
    "116": "SAT",
    "119": "SAT"
  },
  "walls": {
    "4": 0.009,
    "3": 0.012,
    "2": 0.017,
    "7": 0.013,
    "0": 0.029,
    "9": 0.012,
    "1": 0.026,
    "8": 0.017,
    "11": 0.016,
    "10": 0.015,
    "6": 0.022,
    "13": 0.01,
    "5": 0.037,
    "12": 0.024,
    "18": 0.014,
    "15": 0.019,
    "21": 0.012,
    "20": 0.012,
    "17": 0.017,
    "14": 0.022,
    "22": 0.011,
    "24": 0.011,
    "16": 0.021,
    "25": 0.007,
    "26": 0.01,
    "23": 0.012,
    "31": 0.013,
    "27": 0.015,
    "30": 0.016,
    "19": 0.045,
    "28": 0.016,
    "35": 0.007,
    "34": 0.018,
    "32": 0.018,
    "37": 0.01,
    "29": 0.027,
    "39": 0.011,
    "36": 0.015,
    "40": 0.006,
    "33": 0.026,
    "42": 0.013,
    "44": 0.009,
    "41": 0.015,
    "38": 0.029,
    "47": 0.009,
    "45": 0.015,
    "52": 0.006,
    "46": 0.017,
    "49": 0.014,
    "51": 0.008,
    "43": 0.023,
    "53": 0.006,
    "48": 0.011,
    "56": 0.006,
    "50": 0.033,
    "57": 0.018,
    "55": 0.018,
    "54": 0.012,
    "63": 0.014,
    "64": 0.014,
    "58": 0.015,
    "60": 0.026,
    "68": 0.009,
    "69": 0.008,
    "61": 0.023,
    "65": 0.013,
    "62": 0.019,
    "59": 0.033,
    "71": 0.013,
    "75": 0.01,
    "67": 0.017,
    "70": 0.016,
    "72": 0.017,
    "76": 0.011,
    "78": 0.014,
    "73": 0.011,
    "74": 0.022,
    "80": 0.011,
    "77": 0.024,
    "66": 0.041,
    "83": 0.012,
    "79": 0.014,
    "87": 0.01,
    "84": 0.011,
    "90": 0.01,
    "88": 0.009,
    "85": 0.016,
    "89": 0.011,
    "81": 0.035,
    "92": 0.008,
    "82": 0.031,
    "94": 0.009,
    "95": 0.011,
    "86": 0.034,
    "98": 0.015,
    "93": 0.026,
    "96": 0.015,
    "91": 0.025,
    "102": 0.006,
    "105": 0.007,
    "100": 0.015,
    "99": 0.015,
    "107": 0.007,
    "101": 0.021,
    "103": 0.014,
    "106": 0.007,
    "109": 0.014,
    "111": 0.009,
    "108": 0.024,
    "113": 0.016,
    "97": 0.046,
    "110": 0.018,
    "114": 0.013,
    "104": 0.033,
    "117": 0.016,
    "115": 0.017,
    "112": 0.025,
    "118": 0.009,
    "116": 0.025,
    "119": 0.015
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_1810.json <==
{
  "N": 1810,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 529.2,
  "verdicts": {
    "4": "SAT",
    "1": "SAT",
    "6": "SAT",
    "3": "SAT",
    "13": "SAT",
    "11": "SAT",
    "17": "SAT",
    "15": "SAT",
    "7": "SAT",
    "0": "SAT",
    "19": "SAT",
    "9": "SAT",
    "2": "SAT",
    "12": "SAT",
    "22": "SAT",
    "20": "SAT",
    "24": "SAT",
    "26": "SAT",
    "16": "SAT",
    "27": "SAT",
    "18": "SAT",
    "32": "SAT",
    "8": "SAT",
    "21": "SAT",
    "5": "SAT",
    "10": "SAT",
    "33": "SAT",
    "37": "SAT",
    "31": "SAT",
    "30": "SAT",
    "14": "SAT",
    "38": "SAT",
    "28": "SAT",
    "40": "SAT",
    "42": "SAT",
    "43": "SAT",
    "35": "SAT",
    "36": "SAT",
    "23": "SAT",
    "34": "SAT",
    "45": "SAT",
    "39": "SAT",
    "53": "SAT",
    "25": "SAT",
    "48": "SAT",
    "29": "SAT",
    "52": "SAT",
    "51": "SAT",
    "56": "SAT",
    "49": "SAT",
    "50": "SAT",
    "58": "SAT",
    "54": "SAT",
    "60": "SAT",
    "41": "SAT",
    "55": "SAT",
    "66": "SAT",
    "61": "SAT",
    "63": "SAT",
    "62": "SAT",
    "47": "SAT",
    "46": "SAT",
    "70": "SAT",
    "44": "SAT",
    "67": "SAT",
    "68": "SAT",
    "69": "SAT",
    "72": "SAT",
    "71": "SAT",
    "76": "SAT",
    "81": "SAT",
    "75": "SAT",
    "64": "SAT",
    "82": "SAT",
    "79": "SAT",
    "59": "SAT",
    "80": "SAT",
    "86": "SAT",
    "87": "SAT",
    "74": "SAT",
    "77": "SAT",
    "90": "SAT",
    "78": "SAT",
    "57": "SAT",
    "93": "SAT",
    "91": "SAT",
    "92": "SAT",
    "94": "SAT",
    "65": "SAT",
    "84": "SAT",
    "85": "SAT",
    "88": "SAT",
    "89": "SAT",
    "98": "SAT",
    "96": "SAT",
    "99": "SAT",
    "102": "SAT",
    "100": "SAT",
    "73": "SAT",
    "101": "SAT",
    "106": "SAT",
    "110": "SAT",
    "107": "SAT",
    "103": "SAT",
    "111": "SAT",
    "95": "SAT",
    "113": "SAT",
    "97": "SAT",
    "109": "SAT",
    "83": "SAT",
    "112": "SAT",
    "114": "SAT",
    "115": "SAT",
    "117": "SAT",
    "116": "SAT",
    "108": "SAT",
    "118": "SAT",
    "104": "SAT",
    "105": "SAT",
    "119": "SAT"
  },
  "walls": {
    "4": 0.913,
    "1": 1.159,
    "6": 1.333,
    "3": 2.519,
    "13": 2.272,
    "11": 3.602,
    "17": 1.111,
    "15": 3.045,
    "7": 5.854,
    "0": 5.98,
    "19": 0.888,
    "9": 6.564,
    "2": 6.592,
    "12": 6.492,
    "22": 2.229,
    "20": 3.015,
    "24": 2.558,
    "26": 0.883,
    "16": 6.643,
    "27": 1.361,
    "18": 5.604,
    "32": 0.905,
    "8": 11.283,
    "21": 5.441,
    "5": 11.424,
    "10": 11.53,
    "33": 0.882,
    "37": 0.901,
    "31": 2.766,
    "30": 3.057,
    "14": 12.239,
    "38": 2.417,
    "28": 6.285,
    "40": 2.551,
    "42": 2.268,
    "43": 2.184,
    "35": 5.678,
    "36": 5.714,
    "23": 11.021,
    "34": 6.822,
    "45": 2.744,
    "39": 6.092,
    "53": 0.159,
    "25": 11.857,
    "48": 2.246,
    "29": 10.726,
    "52": 2.294,
    "51": 2.652,
    "56": 2.239,
    "49": 6.102,
    "50": 5.778,
    "58": 2.948,
    "54": 5.404,
    "60": 2.791,
    "41": 11.413,
    "55": 5.63,
    "66": 0.417,
    "61": 2.331,
    "63": 2.376,
    "62": 2.578,
    "47": 9.484,
    "46": 10.96,
    "70": 0.933,
    "44": 11.595,
    "67": 2.195,
    "68": 2.141,
    "69": 2.042,
    "72": 2.239,
    "71": 2.525,
    "76": 2.118,
    "81": 0.191,
    "75": 2.425,
    "64": 5.636,
    "82": 1.094,
    "79": 2.207,
    "59": 9.992,
    "80": 2.595,
    "86": 0.577,
    "87": 1.271,
    "74": 5.61,
    "77": 5.772,
    "90": 1.068,
    "78": 5.526,
    "57": 13.875,
    "93": 1.313,
    "91": 2.433,
    "92": 2.379,
    "94": 2.357,
    "65": 11.174,
    "84": 5.959,
    "85": 5.855,
    "88": 5.888,
    "89": 5.789,
    "98": 2.075,
    "96": 3.037,
    "99": 2.298,
    "102": 1.479,
    "100": 2.299,
    "73": 11.088,
    "101": 2.529,
    "106": 1.161,
    "110": 0.889,
    "107": 1.105,
    "103": 2.179,
    "111": 1.301,
    "95": 5.416,
    "113": 1.63,
    "97": 5.544,
    "109": 2.973,
    "83": 11.387,
    "112": 2.387,
    "114": 2.459,
    "115": 2.316,
    "117": 2.251,
    "116": 2.726,
    "108": 7.562,
    "118": 5.685,
    "104": 10.913,
    "105": 11.278,
    "119": 11.255
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_20.json <==
{
  "N": 20,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 113,
  "n_unknown": 0,
  "n_unsat": 7,
  "cpu_seconds": 1.5,
  "verdicts": {
    "0": "SAT",
    "2": "SAT",
    "3": "SAT",
    "1": "SAT",
    "5": "UNSAT",
    "4": "SAT",
    "6": "SAT",
    "9": "SAT",
    "11": "SAT",
    "10": "UNSAT",
    "7": "SAT",
    "8": "SAT",
    "12": "SAT",
    "14": "SAT",
    "13": "SAT",
    "15": "SAT",
    "22": "SAT",
    "18": "SAT",
    "23": "SAT",
    "20": "SAT",
    "19": "SAT",
    "17": "UNSAT",
    "16": "SAT",
    "21": "UNSAT",
    "24": "SAT",
    "25": "SAT",
    "26": "SAT",
    "27": "SAT",
    "28": "SAT",
    "29": "SAT",
    "30": "SAT",
    "35": "SAT",
    "34": "SAT",
    "32": "SAT",
    "36": "SAT",
    "37": "SAT",
    "31": "SAT",
    "33": "SAT",
    "38": "SAT",
    "39": "SAT",
    "43": "SAT",
    "44": "SAT",
    "42": "SAT",
    "40": "SAT",
    "41": "SAT",
    "48": "SAT",
    "45": "SAT",
    "47": "SAT",
    "49": "SAT",
    "46": "SAT",
    "51": "SAT",
    "53": "SAT",
    "52": "SAT",
    "57": "SAT",
    "56": "SAT",
    "58": "SAT",
    "55": "UNSAT",
    "50": "SAT",
    "54": "SAT",
    "61": "SAT",
    "59": "SAT",
    "60": "SAT",
    "62": "SAT",
    "63": "SAT",
    "71": "SAT",
    "68": "SAT",
    "64": "SAT",
    "69": "SAT",
    "65": "SAT",
    "67": "SAT",
    "73": "SAT",
    "66": "SAT",
    "70": "SAT",
    "72": "SAT",
    "74": "SAT",
    "81": "SAT",
    "78": "SAT",
    "77": "SAT",
    "79": "SAT",
    "82": "SAT",
    "80": "SAT",
    "84": "SAT",
    "83": "SAT",
    "76": "SAT",
    "75": "SAT",
    "85": "SAT",
    "86": "SAT",
    "88": "SAT",
    "93": "SAT",
    "87": "SAT",
    "90": "SAT",
    "91": "SAT",
    "89": "SAT",
    "94": "SAT",
    "95": "SAT",
    "92": "SAT",
    "98": "UNSAT",
    "96": "SAT",
    "100": "SAT",
    "101": "SAT",
    "99": "SAT",
    "97": "SAT",
    "102": "SAT",
    "106": "SAT",
    "103": "SAT",
    "104": "SAT",
    "108": "SAT",
    "105": "SAT",
    "107": "SAT",
    "109": "SAT",
    "111": "SAT",
    "110": "SAT",
    "113": "SAT",
    "112": "SAT",
    "119": "SAT",
    "118": "SAT",
    "116": "SAT",
    "115": "SAT",
    "114": "SAT",
    "117": "UNSAT"
  },
  "walls": {
    "0": 0.009,
    "2": 0.01,
    "3": 0.007,
    "1": 0.009,
    "5": 0.015,
    "4": 0.015,
    "6": 0.014,
    "9": 0.012,
    "11": 0.006,
    "10": 0.022,
    "7": 0.017,
    "8": 0.017,
    "12": 0.009,
    "14": 0.012,
    "13": 0.011,
    "15": 0.011,
    "22": 0.009,
    "18": 0.01,
    "23": 0.008,
    "20": 0.01,
    "19": 0.013,
    "17": 0.01,
    "16": 0.009,
    "21": 0.014,
    "24": 0.008,
    "25": 0.008,
    "26": 0.007,
    "27": 0.009,
    "28": 0.016,
    "29": 0.015,
    "30": 0.015,
    "35": 0.01,
    "34": 0.014,
    "32": 0.018,
    "36": 0.01,
    "37": 0.007,
    "31": 0.022,
    "33": 0.017,
    "38": 0.016,
    "39": 0.007,
    "43": 0.015,
    "44": 0.012,
    "42": 0.011,
    "40": 0.022,
    "41": 0.013,
    "48": 0.008,
    "45": 0.012,
    "47": 0.014,
    "49": 0.016,
    "46": 0.016,
    "51": 0.004,
    "53": 0.014,
    "52": 0.014,
    "57": 0.014,
    "56": 0.015,
    "58": 0.012,
    "55": 0.014,
    "50": 0.009,
    "54": 0.014,
    "61": 0.007,
    "59": 0.006,
    "60": 0.008,
    "62": 0.008,
    "63": 0.006,
    "71": 0.014,
    "68": 0.014,
    "64": 0.017,
    "69": 0.012,
    "65": 0.016,
    "67": 0.017,
    "73": 0.009,
    "66": 0.02,
    "70": 0.016,
    "72": 0.018,
    "74": 0.01,
    "81": 0.009,
    "78": 0.018,
    "77": 0.022,
    "79": 0.023,
    "82": 0.019,
    "80": 0.022,
    "84": 0.016,
    "83": 0.019,
    "76": 0.017,
    "75": 0.017,
    "85": 0.012,
    "86": 0.013,
    "88": 0.012,
    "93": 0.009,
    "87": 0.014,
    "90": 0.015,
    "91": 0.018,
    "89": 0.018,
    "94": 0.014,
    "95": 0.008,
    "92": 0.021,
    "98": 0.005,
    "96": 0.008,
    "100": 0.009,
    "101": 0.009,
    "99": 0.008,
    "97": 0.011,
    "102": 0.012,
    "106": 0.013,
    "103": 0.017,
    "104": 0.014,
    "108": 0.019,
    "105": 0.018,
    "107": 0.021,
    "109": 0.01,
    "111": 0.013,
    "110": 0.013,
    "113": 0.013,
    "112": 0.013,
    "119": 0.009,
    "118": 0.01,
    "116": 0.01,
    "115": 0.009,
    "114": 0.005,
    "117": 0.011
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_226.json <==
{
  "N": 226,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 3.1,
  "verdicts": {
    "0": "SAT",
    "4": "SAT",
    "5": "SAT",
    "3": "SAT",
    "6": "SAT",
    "8": "SAT",
    "12": "SAT",
    "1": "SAT",
    "10": "SAT",
    "2": "SAT",
    "7": "SAT",
    "11": "SAT",
    "14": "SAT",
    "19": "SAT",
    "16": "SAT",
    "25": "SAT",
    "9": "SAT",
    "22": "SAT",
    "27": "SAT",
    "15": "SAT",
    "23": "SAT",
    "17": "SAT",
    "13": "SAT",
    "20": "SAT",
    "18": "SAT",
    "21": "SAT",
    "32": "SAT",
    "28": "SAT",
    "30": "SAT",
    "36": "SAT",
    "24": "SAT",
    "31": "SAT",
    "42": "SAT",
    "37": "SAT",
    "40": "SAT",
    "34": "SAT",
    "38": "SAT",
    "29": "SAT",
    "46": "SAT",
    "26": "SAT",
    "45": "SAT",
    "47": "SAT",
    "49": "SAT",
    "41": "SAT",
    "39": "SAT",
    "44": "SAT",
    "51": "SAT",
    "48": "SAT",
    "53": "SAT",
    "50": "SAT",
    "43": "SAT",
    "55": "SAT",
    "54": "SAT",
    "56": "SAT",
    "59": "SAT",
    "60": "SAT",
    "52": "SAT",
    "62": "SAT",
    "65": "SAT",
    "58": "SAT",
    "64": "SAT",
    "61": "SAT",
    "57": "SAT",
    "68": "SAT",
    "66": "SAT",
    "69": "SAT",
    "33": "SAT",
    "35": "SAT",
    "73": "SAT",
    "71": "SAT",
    "70": "SAT",
    "67": "SAT",
    "75": "SAT",
    "72": "SAT",
    "77": "SAT",
    "78": "SAT",
    "74": "SAT",
    "82": "SAT",
    "83": "SAT",
    "87": "SAT",
    "84": "SAT",
    "76": "SAT",
    "79": "SAT",
    "89": "SAT",
    "81": "SAT",
    "88": "SAT",
    "85": "SAT",
    "80": "SAT",
    "91": "SAT",
    "92": "SAT",
    "93": "SAT",
    "90": "SAT",
    "98": "SAT",
    "86": "SAT",
    "95": "SAT",
    "100": "SAT",
    "103": "SAT",
    "104": "SAT",
    "63": "SAT",
    "106": "SAT",
    "99": "SAT",
    "96": "SAT",
    "94": "SAT",
    "108": "SAT",
    "110": "SAT",
    "111": "SAT",
    "107": "SAT",
    "105": "SAT",
    "102": "SAT",
    "114": "SAT",
    "101": "SAT",
    "113": "SAT",
    "116": "SAT",
    "117": "SAT",
    "115": "SAT",
    "109": "SAT",
    "112": "SAT",
    "118": "SAT",
    "119": "SAT",
    "97": "SAT"
  },
  "walls": {
    "0": 0.015,
    "4": 0.017,
    "5": 0.017,
    "3": 0.021,
    "6": 0.011,
    "8": 0.015,
    "12": 0.009,
    "1": 0.041,
    "10": 0.028,
    "2": 0.041,
    "7": 0.034,
    "11": 0.033,
    "14": 0.022,
    "19": 0.007,
    "16": 0.028,
    "25": 0.01,
    "9": 0.05,
    "22": 0.019,
    "27": 0.005,
    "15": 0.044,
    "23": 0.017,
    "17": 0.04,
    "13": 0.046,
    "20": 0.029,
    "18": 0.043,
    "21": 0.041,
    "32": 0.01,
    "28": 0.019,
    "30": 0.017,
    "36": 0.011,
    "24": 0.049,
    "31": 0.03,
    "42": 0.004,
    "37": 0.021,
    "40": 0.015,
    "34": 0.035,
    "38": 0.023,
    "29": 0.054,
    "46": 0.013,
    "26": 0.073,
    "45": 0.018,
    "47": 0.014,
    "49": 0.014,
    "41": 0.041,
    "39": 0.05,
    "44": 0.035,
    "51": 0.011,
    "48": 0.026,
    "53": 0.008,
    "50": 0.019,
    "43": 0.043,
    "55": 0.008,
    "54": 0.014,
    "56": 0.011,
    "59": 0.013,
    "60": 0.008,
    "52": 0.04,
    "62": 0.015,
    "65": 0.01,
    "58": 0.024,
    "64": 0.012,
    "61": 0.022,
    "57": 0.031,
    "68": 0.009,
    "66": 0.017,
    "69": 0.015,
    "33": 0.116,
    "35": 0.112,
    "73": 0.009,
    "71": 0.017,
    "70": 0.019,
    "67": 0.034,
    "75": 0.01,
    "72": 0.025,
    "77": 0.013,
    "78": 0.017,
    "74": 0.024,
    "82": 0.009,
    "83": 0.012,
    "87": 0.007,
    "84": 0.016,
    "76": 0.034,
    "79": 0.029,
    "89": 0.007,
    "81": 0.024,
    "88": 0.01,
    "85": 0.016,
    "80": 0.027,
    "91": 0.014,
    "92": 0.015,
    "93": 0.016,
    "90": 0.019,
    "98": 0.018,
    "86": 0.038,
    "95": 0.019,
    "100": 0.015,
    "103": 0.011,
    "104": 0.011,
    "63": 0.109,
    "106": 0.006,
    "99": 0.033,
    "96": 0.041,
    "94": 0.043,
    "108": 0.019,
    "110": 0.011,
    "111": 0.013,
    "107": 0.02,
    "105": 0.032,
    "102": 0.04,
    "114": 0.013,
    "101": 0.05,
    "113": 0.015,
    "116": 0.011,
    "117": 0.015,
    "115": 0.02,
    "109": 0.044,
    "112": 0.045,
    "118": 0.033,
    "119": 0.041,
    "97": 0.13
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_2560.json <==
{
  "N": 2560,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 1084.1,
  "verdicts": {
    "9": "SAT",
    "0": "SAT",
    "7": "SAT",
    "2": "SAT",
    "6": "SAT",
    "4": "SAT",
    "15": "SAT",
    "14": "SAT",
    "12": "SAT",
    "11": "SAT",
    "10": "SAT",
    "5": "SAT",
    "3": "SAT",
    "8": "SAT",
    "1": "SAT",
    "13": "SAT",
    "21": "SAT",
    "20": "SAT",
    "16": "SAT",
    "17": "SAT",
    "23": "SAT",
    "24": "SAT",
    "18": "SAT",
    "26": "SAT",
    "19": "SAT",
    "22": "SAT",
    "32": "SAT",
    "38": "SAT",
    "39": "SAT",
    "27": "SAT",
    "28": "SAT",
    "29": "SAT",
    "34": "SAT",
    "30": "SAT",
    "37": "SAT",
    "33": "SAT",
    "25": "SAT",
    "43": "SAT",
    "31": "SAT",
    "36": "SAT",
    "44": "SAT",
    "51": "SAT",
    "42": "SAT",
    "35": "SAT",
    "40": "SAT",
    "45": "SAT",
    "46": "SAT",
    "41": "SAT",
    "47": "SAT",
    "48": "SAT",
    "54": "SAT",
    "49": "SAT",
    "50": "SAT",
    "57": "SAT",
    "63": "SAT",
    "52": "SAT",
    "61": "SAT",
    "53": "SAT",
    "55": "SAT",
    "56": "SAT",
    "70": "SAT",
    "60": "SAT",
    "62": "SAT",
    "67": "SAT",
    "64": "SAT",
    "58": "SAT",
    "77": "SAT",
    "72": "SAT",
    "59": "SAT",
    "76": "SAT",
    "71": "SAT",
    "80": "SAT",
    "73": "SAT",
    "75": "SAT",
    "66": "SAT",
    "68": "SAT",
    "65": "SAT",
    "88": "SAT",
    "69": "SAT",
    "86": "SAT",
    "74": "SAT",
    "79": "SAT",
    "78": "SAT",
    "81": "SAT",
    "82": "SAT",
    "84": "SAT",
    "94": "SAT",
    "91": "SAT",
    "83": "SAT",
    "99": "SAT",
    "93": "SAT",
    "89": "SAT",
    "87": "SAT",
    "85": "SAT",
    "103": "SAT",
    "101": "SAT",
    "90": "SAT",
    "105": "SAT",
    "107": "SAT",
    "92": "SAT",
    "98": "SAT",
    "110": "SAT",
    "96": "SAT",
    "97": "SAT",
    "95": "SAT",
    "108": "SAT",
    "100": "SAT",
    "102": "SAT",
    "109": "SAT",
    "106": "SAT",
    "115": "SAT",
    "104": "SAT",
    "111": "SAT",
    "119": "SAT",
    "112": "SAT",
    "116": "SAT",
    "117": "SAT",
    "114": "SAT",
    "113": "SAT",
    "118": "SAT"
  },
  "walls": {
    "9": 0.6,
    "0": 2.73,
    "7": 2.775,
    "2": 2.909,
    "6": 6.312,
    "4": 6.663,
    "15": 6.665,
    "14": 7.194,
    "12": 10.431,
    "11": 11.114,
    "10": 11.641,
    "5": 12.091,
    "3": 14.314,
    "8": 14.338,
    "1": 14.804,
    "13": 12.149,
    "21": 7.258,
    "20": 7.622,
    "16": 13.355,
    "17": 14.086,
    "23": 9.082,
    "24": 8.82,
    "18": 14.258,
    "26": 9.22,
    "19": 14.953,
    "22": 13.946,
    "32": 5.9,
    "38": 2.455,
    "39": 0.596,
    "27": 16.01,
    "28": 12.524,
    "29": 12.455,
    "34": 7.688,
    "30": 12.293,
    "37": 6.635,
    "33": 9.301,
    "25": 18.901,
    "43": 5.756,
    "31": 16.551,
    "36": 13.122,
    "44": 6.61,
    "51": 2.581,
    "42": 10.272,
    "35": 17.181,
    "40": 11.489,
    "45": 10.854,
    "46": 10.743,
    "41": 13.035,
    "47": 12.122,
    "48": 11.473,
    "54": 5.944,
    "49": 10.955,
    "50": 10.826,
    "57": 6.057,
    "63": 1.842,
    "52": 12.008,
    "61": 5.975,
    "53": 10.72,
    "55": 10.774,
    "56": 10.478,
    "70": 0.658,
    "60": 8.22,
    "62": 5.945,
    "67": 2.983,
    "64": 6.178,
    "58": 11.552,
    "77": 0.59,
    "72": 2.653,
    "59": 12.54,
    "76": 2.708,
    "71": 5.83,
    "80": 2.655,
    "73": 6.395,
    "75": 6.459,
    "66": 11.779,
    "68": 10.866,
    "65": 12.754,
    "88": 0.635,
    "69": 12.084,
    "86": 2.871,
    "74": 12.478,
    "79": 10.729,
    "78": 11.753,
    "81": 11.627,
    "82": 11.408,
    "84": 10.3,
    "94": 2.649,
    "91": 5.212,
    "83": 11.552,
    "99": 2.322,
    "93": 6.667,
    "89": 10.886,
    "87": 11.7,
    "85": 14.03,
    "103": 0.633,
    "101": 2.75,
    "90": 12.469,
    "105": 2.794,
    "107": 3.385,
    "92": 13.319,
    "98": 11.056,
    "110": 2.791,
    "96": 11.627,
    "97": 11.721,
    "95": 12.972,
    "108": 6.026,
    "100": 12.601,
    "102": 10.932,
    "109": 7.291,
    "106": 12.715,
    "115": 6.425,
    "104": 16.386,
    "111": 10.807,
    "119": 6.616,
    "112": 10.945,
    "116": 10.576,
    "117": 10.703,
    "114": 11.835,
    "113": 12.95,
    "118": 10.651
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_28.json <==
{
  "N": 28,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 113,
  "n_unknown": 0,
  "n_unsat": 7,
  "cpu_seconds": 1.4,
  "verdicts": {
    "1": "SAT",
    "0": "UNSAT",
    "4": "SAT",
    "2": "SAT",
    "6": "SAT",
    "3": "SAT",
    "7": "SAT",
    "5": "SAT",
    "10": "SAT",
    "15": "SAT",
    "12": "SAT",
    "8": "SAT",
    "9": "SAT",
    "13": "SAT",
    "11": "SAT",
    "18": "SAT",
    "16": "SAT",
    "17": "SAT",
    "14": "SAT",
    "20": "SAT",
    "24": "SAT",
    "23": "SAT",
    "19": "SAT",
    "22": "SAT",
    "26": "SAT",
    "25": "SAT",
    "21": "SAT",
    "33": "SAT",
    "27": "SAT",
    "28": "SAT",
    "30": "SAT",
    "29": "SAT",
    "34": "SAT",
    "31": "SAT",
    "37": "SAT",
    "35": "SAT",
    "36": "UNSAT",
    "32": "SAT",
    "41": "SAT",
    "40": "SAT",
    "38": "SAT",
    "39": "SAT",
    "45": "SAT",
    "43": "SAT",
    "44": "SAT",
    "42": "SAT",
    "46": "SAT",
    "47": "SAT",
    "48": "SAT",
    "49": "SAT",
    "55": "SAT",
    "52": "SAT",
    "51": "SAT",
    "50": "SAT",
    "53": "SAT",
    "56": "SAT",
    "58": "SAT",
    "54": "SAT",
    "59": "SAT",
    "57": "UNSAT",
    "60": "SAT",
    "66": "SAT",
    "65": "SAT",
    "61": "SAT",
    "67": "SAT",
    "62": "SAT",
    "64": "SAT",
    "63": "SAT",
    "69": "SAT",
    "71": "SAT",
    "74": "SAT",
    "68": "SAT",
    "70": "SAT",
    "77": "SAT",
    "76": "SAT",
    "75": "SAT",
    "72": "SAT",
    "73": "SAT",
    "79": "SAT",
    "80": "SAT",
    "81": "SAT",
    "78": "SAT",
    "89": "SAT",
    "90": "SAT",
    "84": "SAT",
    "85": "SAT",
    "82": "SAT",
    "83": "UNSAT",
    "86": "SAT",
    "87": "SAT",
    "93": "SAT",
    "91": "SAT",
    "88": "SAT",
    "95": "SAT",
    "92": "SAT",
    "100": "SAT",
    "96": "SAT",
    "97": "SAT",
    "94": "UNSAT",
    "98": "SAT",
    "103": "SAT",
    "99": "SAT",
    "108": "SAT",
    "104": "UNSAT",
    "102": "SAT",
    "101": "UNSAT",
    "105": "SAT",
    "106": "SAT",
    "110": "SAT",
    "109": "SAT",
    "116": "SAT",
    "114": "SAT",
    "107": "SAT",
    "115": "SAT",
    "113": "SAT",
    "111": "SAT",
    "112": "SAT",
    "118": "SAT",
    "117": "SAT",
    "119": "SAT"
  },
  "walls": {
    "1": 0.008,
    "0": 0.006,
    "4": 0.009,
    "2": 0.008,
    "6": 0.008,
    "3": 0.018,
    "7": 0.015,
    "5": 0.012,
    "10": 0.01,
    "15": 0.005,
    "12": 0.008,
    "8": 0.014,
    "9": 0.021,
    "13": 0.008,
    "11": 0.012,
    "18": 0.01,
    "16": 0.01,
    "17": 0.01,
    "14": 0.013,
    "20": 0.009,
    "24": 0.01,
    "23": 0.01,
    "19": 0.01,
    "22": 0.012,
    "26": 0.007,
    "25": 0.016,
    "21": 0.014,
    "33": 0.007,
    "27": 0.01,
    "28": 0.009,
    "30": 0.008,
    "29": 0.016,
    "34": 0.008,
    "31": 0.014,
    "37": 0.008,
    "35": 0.008,
    "36": 0.006,
    "32": 0.009,
    "41": 0.011,
    "40": 0.012,
    "38": 0.009,
    "39": 0.008,
    "45": 0.01,
    "43": 0.011,
    "44": 0.015,
    "42": 0.014,
    "46": 0.01,
    "47": 0.017,
    "48": 0.008,
    "49": 0.015,
    "55": 0.008,
    "52": 0.009,
    "51": 0.01,
    "50": 0.017,
    "53": 0.008,
    "56": 0.011,
    "58": 0.011,
    "54": 0.012,
    "59": 0.006,
    "57": 0.014,
    "60": 0.016,
    "66": 0.009,
    "65": 0.01,
    "61": 0.016,
    "67": 0.008,
    "62": 0.011,
    "64": 0.011,
    "63": 0.016,
    "69": 0.011,
    "71": 0.01,
    "74": 0.008,
    "68": 0.019,
    "70": 0.019,
    "77": 0.008,
    "76": 0.008,
    "75": 0.009,
    "72": 0.01,
    "73": 0.014,
    "79": 0.008,
    "80": 0.013,
    "81": 0.013,
    "78": 0.017,
    "89": 0.012,
    "90": 0.006,
    "84": 0.018,
    "85": 0.01,
    "82": 0.021,
    "83": 0.023,
    "86": 0.005,
    "87": 0.015,
    "93": 0.007,
    "91": 0.007,
    "88": 0.018,
    "95": 0.013,
    "92": 0.02,
    "100": 0.008,
    "96": 0.013,
    "97": 0.01,
    "94": 0.013,
    "98": 0.022,
    "103": 0.008,
    "99": 0.013,
    "108": 0.01,
    "104": 0.011,
    "102": 0.014,
    "101": 0.009,
    "105": 0.014,
    "106": 0.012,
    "110": 0.012,
    "109": 0.013,
    "116": 0.01,
    "114": 0.009,
    "107": 0.019,
    "115": 0.007,
    "113": 0.011,
    "111": 0.013,
    "112": 0.016,
    "118": 0.005,
    "117": 0.01,
    "119": 0.005
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_320.json <==
{
  "N": 320,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 6.9,
  "verdicts": {
    "1": "SAT",
    "5": "SAT",
    "10": "SAT",
    "8": "SAT",
    "4": "SAT",
    "9": "SAT",
    "0": "SAT",
    "15": "SAT",
    "3": "SAT",
    "14": "SAT",
    "2": "SAT",
    "7": "SAT",
    "16": "SAT",
    "12": "SAT",
    "13": "SAT",
    "11": "SAT",
    "23": "SAT",
    "22": "SAT",
    "20": "SAT",
    "6": "SAT",
    "21": "SAT",
    "19": "SAT",
    "17": "SAT",
    "18": "SAT",
    "24": "SAT",
    "33": "SAT",
    "27": "SAT",
    "26": "SAT",
    "28": "SAT",
    "30": "SAT",
    "39": "SAT",
    "31": "SAT",
    "32": "SAT",
    "36": "SAT",
    "29": "SAT",
    "37": "SAT",
    "34": "SAT",
    "25": "SAT",
    "38": "SAT",
    "35": "SAT",
    "46": "SAT",
    "45": "SAT",
    "41": "SAT",
    "42": "SAT",
    "43": "SAT",
    "47": "SAT",
    "44": "SAT",
    "49": "SAT",
    "48": "SAT",
    "50": "SAT",
    "56": "SAT",
    "55": "SAT",
    "61": "SAT",
    "52": "SAT",
    "54": "SAT",
    "53": "SAT",
    "57": "SAT",
    "60": "SAT",
    "58": "SAT",
    "63": "SAT",
    "59": "SAT",
    "68": "SAT",
    "69": "SAT",
    "65": "SAT",
    "62": "SAT",
    "64": "SAT",
    "66": "SAT",
    "72": "SAT",
    "70": "SAT",
    "71": "SAT",
    "73": "SAT",
    "78": "SAT",
    "75": "SAT",
    "40": "SAT",
    "85": "SAT",
    "74": "SAT",
    "79": "SAT",
    "83": "SAT",
    "81": "SAT",
    "84": "SAT",
    "67": "SAT",
    "82": "SAT",
    "90": "SAT",
    "88": "SAT",
    "91": "SAT",
    "87": "SAT",
    "51": "SAT",
    "77": "SAT",
    "89": "SAT",
    "93": "SAT",
    "96": "SAT",
    "94": "SAT",
    "97": "SAT",
    "104": "SAT",
    "102": "SAT",
    "99": "SAT",
    "100": "SAT",
    "105": "SAT",
    "101": "SAT",
    "98": "SAT",
    "103": "SAT",
    "92": "SAT",
    "112": "SAT",
    "110": "SAT",
    "107": "SAT",
    "109": "SAT",
    "111": "SAT",
    "106": "SAT",
    "117": "SAT",
    "113": "SAT",
    "115": "SAT",
    "116": "SAT",
    "118": "SAT",
    "119": "SAT",
    "80": "SAT",
    "114": "SAT",
    "86": "SAT",
    "76": "SAT",
    "95": "SAT",
    "108": "SAT"
  },
  "walls": {
    "1": 0.023,
    "5": 0.016,
    "10": 0.02,
    "8": 0.029,
    "4": 0.047,
    "9": 0.035,
    "0": 0.054,
    "15": 0.012,
    "3": 0.056,
    "14": 0.02,
    "2": 0.066,
    "7": 0.054,
    "16": 0.018,
    "12": 0.047,
    "13": 0.05,
    "11": 0.056,
    "23": 0.01,
    "22": 0.014,
    "20": 0.023,
    "6": 0.083,
    "21": 0.037,
    "19": 0.045,
    "17": 0.052,
    "18": 0.052,
    "24": 0.043,
    "33": 0.012,
    "27": 0.044,
    "26": 0.045,
    "28": 0.049,
    "30": 0.051,
    "39": 0.016,
    "31": 0.051,
    "32": 0.042,
    "36": 0.031,
    "29": 0.064,
    "37": 0.031,
    "34": 0.045,
    "25": 0.08,
    "38": 0.037,
    "35": 0.045,
    "46": 0.017,
    "45": 0.023,
    "41": 0.044,
    "42": 0.04,
    "43": 0.041,
    "47": 0.03,
    "44": 0.053,
    "49": 0.041,
    "48": 0.042,
    "50": 0.044,
    "56": 0.019,
    "55": 0.02,
    "61": 0.017,
    "52": 0.055,
    "54": 0.047,
    "53": 0.059,
    "57": 0.051,
    "60": 0.038,
    "58": 0.047,
    "63": 0.043,
    "59": 0.053,
    "68": 0.018,
    "69": 0.015,
    "65": 0.038,
    "62": 0.062,
    "64": 0.047,
    "66": 0.045,
    "72": 0.027,
    "70": 0.041,
    "71": 0.042,
    "73": 0.048,
    "78": 0.03,
    "75": 0.043,
    "40": 0.182,
    "85": 0.007,
    "74": 0.064,
    "79": 0.053,
    "83": 0.033,
    "81": 0.051,
    "84": 0.044,
    "67": 0.123,
    "82": 0.051,
    "90": 0.025,
    "88": 0.037,
    "91": 0.029,
    "87": 0.071,
    "51": 0.253,
    "77": 0.136,
    "89": 0.064,
    "93": 0.048,
    "96": 0.029,
    "94": 0.043,
    "97": 0.024,
    "104": 0.023,
    "102": 0.031,
    "99": 0.042,
    "100": 0.045,
    "105": 0.009,
    "101": 0.046,
    "98": 0.052,
    "103": 0.049,
    "92": 0.135,
    "112": 0.023,
    "110": 0.034,
    "107": 0.047,
    "109": 0.046,
    "111": 0.055,
    "106": 0.067,
    "117": 0.012,
    "113": 0.048,
    "115": 0.045,
    "116": 0.048,
    "118": 0.048,
    "119": 0.051,
    "80": 0.299,
    "114": 0.11,
    "86": 0.292,
    "76": 0.375,
    "95": 0.302,
    "108": 0.302
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_40.json <==
{
  "N": 40,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 114,
  "n_unknown": 0,
  "n_unsat": 6,
  "cpu_seconds": 1.4,
  "verdicts": {
    "0": "SAT",
    "1": "UNSAT",
    "2": "SAT",
    "10": "SAT",
    "9": "SAT",
    "6": "SAT",
    "11": "SAT",
    "8": "SAT",
    "3": "SAT",
    "4": "SAT",
    "5": "SAT",
    "14": "SAT",
    "7": "UNSAT",
    "12": "SAT",
    "13": "SAT",
    "19": "SAT",
    "15": "SAT",
    "20": "SAT",
    "18": "SAT",
    "17": "SAT",
    "23": "SAT",
    "21": "SAT",
    "22": "SAT",
    "16": "SAT",
    "24": "SAT",
    "25": "SAT",
    "28": "SAT",
    "27": "SAT",
    "33": "SAT",
    "26": "SAT",
    "31": "SAT",
    "37": "SAT",
    "36": "SAT",
    "35": "UNSAT",
    "32": "SAT",
    "30": "SAT",
    "29": "SAT",
    "34": "SAT",
    "42": "SAT",
    "38": "SAT",
    "40": "SAT",
    "47": "SAT",
    "39": "SAT",
    "46": "UNSAT",
    "49": "SAT",
    "41": "SAT",
    "44": "SAT",
    "45": "SAT",
    "43": "SAT",
    "50": "SAT",
    "51": "SAT",
    "48": "SAT",
    "53": "SAT",
    "52": "SAT",
    "55": "SAT",
    "57": "SAT",
    "60": "SAT",
    "56": "SAT",
    "54": "SAT",
    "63": "SAT",
    "61": "SAT",
    "59": "SAT",
    "62": "SAT",
    "58": "SAT",
    "64": "SAT",
    "67": "SAT",
    "66": "SAT",
    "65": "SAT",
    "73": "SAT",
    "72": "SAT",
    "69": "SAT",
    "75": "SAT",
    "71": "SAT",
    "70": "SAT",
    "68": "SAT",
    "74": "SAT",
    "76": "SAT",
    "84": "SAT",
    "78": "SAT",
    "77": "SAT",
    "79": "SAT",
    "83": "SAT",
    "82": "SAT",
    "86": "SAT",
    "81": "SAT",
    "80": "SAT",
    "85": "SAT",
    "88": "SAT",
    "87": "SAT",
    "90": "SAT",
    "89": "SAT",
    "91": "SAT",
    "92": "SAT",
    "96": "SAT",
    "95": "SAT",
    "97": "SAT",
    "98": "UNSAT",
    "93": "SAT",
    "100": "SAT",
    "94": "SAT",
    "102": "SAT",
    "101": "UNSAT",
    "99": "SAT",
    "103": "SAT",
    "106": "SAT",
    "110": "SAT",
    "109": "SAT",
    "108": "SAT",
    "104": "SAT",
    "107": "SAT",
    "105": "SAT",
    "111": "SAT",
    "112": "SAT",
    "113": "SAT",
    "114": "SAT",
    "115": "SAT",
    "116": "SAT",
    "117": "SAT",
    "118": "SAT",
    "119": "SAT"
  },
  "walls": {
    "0": 0.012,
    "1": 0.009,
    "2": 0.013,
    "10": 0.008,
    "9": 0.011,
    "6": 0.01,
    "11": 0.009,
    "8": 0.014,
    "3": 0.021,
    "4": 0.017,
    "5": 0.025,
    "14": 0.005,
    "7": 0.017,
    "12": 0.007,
    "13": 0.015,
    "19": 0.01,
    "15": 0.008,
    "20": 0.014,
    "18": 0.02,
    "17": 0.016,
    "23": 0.008,
    "21": 0.014,
    "22": 0.009,
    "16": 0.013,
    "24": 0.016,
    "25": 0.008,
    "28": 0.008,
    "27": 0.012,
    "33": 0.009,
    "26": 0.01,
    "31": 0.01,
    "37": 0.007,
    "36": 0.009,
    "35": 0.014,
    "32": 0.014,
    "30": 0.017,
    "29": 0.021,
    "34": 0.014,
    "42": 0.008,
    "38": 0.01,
    "40": 0.008,
    "47": 0.013,
    "39": 0.013,
    "46": 0.014,
    "49": 0.01,
    "41": 0.018,
    "44": 0.015,
    "45": 0.012,
    "43": 0.014,
    "50": 0.005,
    "51": 0.006,
    "48": 0.015,
    "53": 0.01,
    "52": 0.02,
    "55": 0.016,
    "57": 0.015,
    "60": 0.007,
    "56": 0.019,
    "54": 0.016,
    "63": 0.009,
    "61": 0.014,
    "59": 0.016,
    "62": 0.012,
    "58": 0.02,
    "64": 0.01,
    "67": 0.011,
    "66": 0.008,
    "65": 0.006,
    "73": 0.008,
    "72": 0.009,
    "69": 0.019,
    "75": 0.008,
    "71": 0.009,
    "70": 0.012,
    "68": 0.011,
    "74": 0.011,
    "76": 0.009,
    "84": 0.012,
    "78": 0.02,
    "77": 0.008,
    "79": 0.014,
    "83": 0.014,
    "82": 0.015,
    "86": 0.013,
    "81": 0.019,
    "80": 0.016,
    "85": 0.012,
    "88": 0.009,
    "87": 0.005,
    "90": 0.009,
    "89": 0.009,
    "91": 0.009,
    "92": 0.013,
    "96": 0.018,
    "95": 0.013,
    "97": 0.01,
    "98": 0.016,
    "93": 0.013,
    "100": 0.008,
    "94": 0.018,
    "102": 0.014,
    "101": 0.01,
    "99": 0.01,
    "103": 0.005,
    "106": 0.013,
    "110": 0.011,
    "109": 0.013,
    "108": 0.013,
    "104": 0.012,
    "107": 0.014,
    "105": 0.012,
    "111": 0.013,
    "112": 0.006,
    "113": 0.008,
    "114": 0.009,
    "115": 0.009,
    "116": 0.008,
    "117": 0.007,
    "118": 0.01,
    "119": 0.009
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_453.json <==
{
  "N": 453,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 11.5,
  "verdicts": {
    "3": "SAT",
    "0": "SAT",
    "1": "SAT",
    "4": "SAT",
    "2": "SAT",
    "6": "SAT",
    "7": "SAT",
    "11": "SAT",
    "9": "SAT",
    "14": "SAT",
    "15": "SAT",
    "12": "SAT",
    "8": "SAT",
    "16": "SAT",
    "17": "SAT",
    "18": "SAT",
    "20": "SAT",
    "23": "SAT",
    "24": "SAT",
    "19": "SAT",
    "22": "SAT",
    "25": "SAT",
    "26": "SAT",
    "28": "SAT",
    "27": "SAT",
    "30": "SAT",
    "31": "SAT",
    "32": "SAT",
    "33": "SAT",
    "36": "SAT",
    "37": "SAT",
    "35": "SAT",
    "39": "SAT",
    "40": "SAT",
    "43": "SAT",
    "44": "SAT",
    "41": "SAT",
    "42": "SAT",
    "21": "SAT",
    "45": "SAT",
    "49": "SAT",
    "46": "SAT",
    "48": "SAT",
    "50": "SAT",
    "29": "SAT",
    "47": "SAT",
    "51": "SAT",
    "10": "SAT",
    "53": "SAT",
    "58": "SAT",
    "38": "SAT",
    "54": "SAT",
    "55": "SAT",
    "57": "SAT",
    "59": "SAT",
    "52": "SAT",
    "60": "SAT",
    "5": "SAT",
    "65": "SAT",
    "62": "SAT",
    "67": "SAT",
    "66": "SAT",
    "71": "SAT",
    "68": "SAT",
    "69": "SAT",
    "64": "SAT",
    "56": "SAT",
    "75": "SAT",
    "76": "SAT",
    "70": "SAT",
    "72": "SAT",
    "73": "SAT",
    "74": "SAT",
    "77": "SAT",
    "34": "SAT",
    "79": "SAT",
    "78": "SAT",
    "82": "SAT",
    "81": "SAT",
    "83": "SAT",
    "80": "SAT",
    "86": "SAT",
    "84": "SAT",
    "85": "SAT",
    "87": "SAT",
    "88": "SAT",
    "61": "SAT",
    "90": "SAT",
    "92": "SAT",
    "91": "SAT",
    "95": "SAT",
    "93": "SAT",
    "94": "SAT",
    "96": "SAT",
    "98": "SAT",
    "99": "SAT",
    "97": "SAT",
    "100": "SAT",
    "102": "SAT",
    "107": "SAT",
    "13": "SAT",
    "104": "SAT",
    "103": "SAT",
    "110": "SAT",
    "108": "SAT",
    "106": "SAT",
    "109": "SAT",
    "111": "SAT",
    "115": "SAT",
    "114": "SAT",
    "113": "SAT",
    "117": "SAT",
    "116": "SAT",
    "119": "SAT",
    "118": "SAT",
    "105": "SAT",
    "89": "SAT",
    "101": "SAT",
    "112": "SAT",
    "63": "SAT"
  },
  "walls": {
    "3": 0.04,
    "0": 0.052,
    "1": 0.051,
    "4": 0.054,
    "2": 0.057,
    "6": 0.054,
    "7": 0.054,
    "11": 0.051,
    "9": 0.064,
    "14": 0.03,
    "15": 0.033,
    "12": 0.051,
    "8": 0.087,
    "16": 0.059,
    "17": 0.061,
    "18": 0.059,
    "20": 0.052,
    "23": 0.052,
    "24": 0.049,
    "19": 0.08,
    "22": 0.066,
    "25": 0.051,
    "26": 0.05,
    "28": 0.052,
    "27": 0.061,
    "30": 0.054,
    "31": 0.057,
    "32": 0.058,
    "33": 0.047,
    "36": 0.062,
    "37": 0.05,
    "35": 0.075,
    "39": 0.047,
    "40": 0.051,
    "43": 0.033,
    "44": 0.048,
    "41": 0.062,
    "42": 0.065,
    "21": 0.255,
    "45": 0.071,
    "49": 0.028,
    "46": 0.074,
    "48": 0.067,
    "50": 0.051,
    "29": 0.244,
    "47": 0.079,
    "51": 0.061,
    "10": 0.4,
    "53": 0.051,
    "58": 0.028,
    "38": 0.226,
    "54": 0.051,
    "55": 0.056,
    "57": 0.055,
    "59": 0.053,
    "52": 0.121,
    "60": 0.052,
    "5": 0.48,
    "65": 0.05,
    "62": 0.071,
    "67": 0.05,
    "66": 0.063,
    "71": 0.019,
    "68": 0.051,
    "69": 0.062,
    "64": 0.114,
    "56": 0.17,
    "75": 0.036,
    "76": 0.028,
    "70": 0.071,
    "72": 0.05,
    "73": 0.056,
    "74": 0.063,
    "77": 0.047,
    "34": 0.445,
    "79": 0.051,
    "78": 0.061,
    "82": 0.062,
    "81": 0.066,
    "83": 0.065,
    "80": 0.082,
    "86": 0.044,
    "84": 0.066,
    "85": 0.057,
    "87": 0.052,
    "88": 0.055,
    "61": 0.253,
    "90": 0.062,
    "92": 0.052,
    "91": 0.064,
    "95": 0.048,
    "93": 0.057,
    "94": 0.062,
    "96": 0.052,
    "98": 0.051,
    "99": 0.031,
    "97": 0.065,
    "100": 0.051,
    "102": 0.051,
    "107": 0.031,
    "13": 0.74,
    "104": 0.058,
    "103": 0.069,
    "110": 0.026,
    "108": 0.055,
    "106": 0.067,
    "109": 0.052,
    "111": 0.049,
    "115": 0.051,
    "114": 0.057,
    "113": 0.063,
    "117": 0.053,
    "116": 0.067,
    "119": 0.048,
    "118": 0.058,
    "105": 0.176,
    "89": 0.36,
    "101": 0.291,
    "112": 0.38,
    "63": 1.191
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_57.json <==
{
  "N": 57,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 118,
  "n_unknown": 0,
  "n_unsat": 2,
  "cpu_seconds": 1.6,
  "verdicts": {
    "1": "SAT",
    "6": "SAT",
    "0": "SAT",
    "2": "SAT",
    "7": "SAT",
    "4": "SAT",
    "5": "SAT",
    "3": "SAT",
    "10": "SAT",
    "9": "SAT",
    "8": "SAT",
    "11": "SAT",
    "13": "SAT",
    "16": "SAT",
    "15": "SAT",
    "17": "SAT",
    "14": "SAT",
    "12": "SAT",
    "18": "SAT",
    "21": "SAT",
    "19": "SAT",
    "20": "SAT",
    "22": "SAT",
    "23": "SAT",
    "28": "SAT",
    "29": "SAT",
    "25": "SAT",
    "27": "UNSAT",
    "26": "SAT",
    "30": "SAT",
    "33": "SAT",
    "31": "SAT",
    "24": "SAT",
    "34": "SAT",
    "35": "SAT",
    "32": "SAT",
    "37": "SAT",
    "40": "SAT",
    "38": "SAT",
    "36": "SAT",
    "43": "SAT",
    "42": "SAT",
    "44": "SAT",
    "39": "SAT",
    "45": "SAT",
    "47": "SAT",
    "41": "UNSAT",
    "46": "SAT",
    "49": "SAT",
    "51": "SAT",
    "48": "SAT",
    "52": "SAT",
    "50": "SAT",
    "53": "SAT",
    "54": "SAT",
    "55": "SAT",
    "56": "SAT",
    "58": "SAT",
    "60": "SAT",
    "59": "SAT",
    "61": "SAT",
    "57": "SAT",
    "65": "SAT",
    "63": "SAT",
    "66": "SAT",
    "64": "SAT",
    "62": "SAT",
    "67": "SAT",
    "68": "SAT",
    "71": "SAT",
    "70": "SAT",
    "69": "SAT",
    "73": "SAT",
    "78": "SAT",
    "75": "SAT",
    "72": "SAT",
    "77": "SAT",
    "76": "SAT",
    "79": "SAT",
    "74": "SAT",
    "82": "SAT",
    "89": "SAT",
    "84": "SAT",
    "80": "SAT",
    "81": "SAT",
    "86": "SAT",
    "88": "SAT",
    "83": "SAT",
    "85": "SAT",
    "87": "SAT",
    "90": "SAT",
    "91": "SAT",
    "97": "SAT",
    "94": "SAT",
    "92": "SAT",
    "98": "SAT",
    "95": "SAT",
    "96": "SAT",
    "99": "SAT",
    "93": "SAT",
    "100": "SAT",
    "101": "SAT",
    "103": "SAT",
    "104": "SAT",
    "102": "SAT",
    "112": "SAT",
    "111": "SAT",
    "106": "SAT",
    "105": "SAT",
    "114": "SAT",
    "108": "SAT",
    "110": "SAT",
    "109": "SAT",
    "107": "SAT",
    "113": "SAT",
    "117": "SAT",
    "115": "SAT",
    "116": "SAT",
    "119": "SAT",
    "118": "SAT"
  },
  "walls": {
    "1": 0.02,
    "6": 0.011,
    "0": 0.016,
    "2": 0.01,
    "7": 0.011,
    "4": 0.016,
    "5": 0.019,
    "3": 0.025,
    "10": 0.008,
    "9": 0.01,
    "8": 0.011,
    "11": 0.013,
    "13": 0.023,
    "16": 0.012,
    "15": 0.023,
    "17": 0.012,
    "14": 0.012,
    "12": 0.017,
    "18": 0.014,
    "21": 0.008,
    "19": 0.015,
    "20": 0.016,
    "22": 0.01,
    "23": 0.017,
    "28": 0.015,
    "29": 0.014,
    "25": 0.015,
    "27": 0.014,
    "26": 0.015,
    "30": 0.012,
    "33": 0.006,
    "31": 0.01,
    "24": 0.019,
    "34": 0.015,
    "35": 0.008,
    "32": 0.008,
    "37": 0.01,
    "40": 0.009,
    "38": 0.011,
    "36": 0.011,
    "43": 0.008,
    "42": 0.008,
    "44": 0.013,
    "39": 0.018,
    "45": 0.009,
    "47": 0.013,
    "41": 0.021,
    "46": 0.017,
    "49": 0.018,
    "51": 0.012,
    "48": 0.01,
    "52": 0.009,
    "50": 0.017,
    "53": 0.008,
    "54": 0.008,
    "55": 0.01,
    "56": 0.01,
    "58": 0.019,
    "60": 0.012,
    "59": 0.014,
    "61": 0.017,
    "57": 0.024,
    "65": 0.013,
    "63": 0.016,
    "66": 0.011,
    "64": 0.014,
    "62": 0.013,
    "67": 0.006,
    "68": 0.008,
    "71": 0.015,
    "70": 0.014,
    "69": 0.008,
    "73": 0.017,
    "78": 0.012,
    "75": 0.017,
    "72": 0.016,
    "77": 0.015,
    "76": 0.015,
    "79": 0.004,
    "74": 0.016,
    "82": 0.009,
    "89": 0.015,
    "84": 0.017,
    "80": 0.02,
    "81": 0.011,
    "86": 0.017,
    "88": 0.015,
    "83": 0.013,
    "85": 0.014,
    "87": 0.016,
    "90": 0.014,
    "91": 0.014,
    "97": 0.018,
    "94": 0.015,
    "92": 0.018,
    "98": 0.013,
    "95": 0.016,
    "96": 0.017,
    "99": 0.011,
    "93": 0.014,
    "100": 0.009,
    "101": 0.011,
    "103": 0.005,
    "104": 0.011,
    "102": 0.009,
    "112": 0.013,
    "111": 0.011,
    "106": 0.016,
    "105": 0.022,
    "114": 0.007,
    "108": 0.013,
    "110": 0.013,
    "109": 0.015,
    "107": 0.016,
    "113": 0.013,
    "117": 0.006,
    "115": 0.006,
    "116": 0.009,
    "119": 0.008,
    "118": 0.009
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_640.json <==
{
  "N": 640,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 48.8,
  "verdicts": {
    "1": "SAT",
    "6": "SAT",
    "5": "SAT",
    "3": "SAT",
    "9": "SAT",
    "8": "SAT",
    "13": "SAT",
    "12": "SAT",
    "14": "SAT",
    "18": "SAT",
    "20": "SAT",
    "7": "SAT",
    "10": "SAT",
    "15": "SAT",
    "23": "SAT",
    "11": "SAT",
    "24": "SAT",
    "2": "SAT",
    "27": "SAT",
    "28": "SAT",
    "0": "SAT",
    "22": "SAT",
    "21": "SAT",
    "26": "SAT",
    "31": "SAT",
    "25": "SAT",
    "36": "SAT",
    "29": "SAT",
    "37": "SAT",
    "30": "SAT",
    "40": "SAT",
    "42": "SAT",
    "32": "SAT",
    "17": "SAT",
    "34": "SAT",
    "44": "SAT",
    "33": "SAT",
    "48": "SAT",
    "46": "SAT",
    "43": "SAT",
    "19": "SAT",
    "38": "SAT",
    "4": "SAT",
    "50": "SAT",
    "41": "SAT",
    "51": "SAT",
    "53": "SAT",
    "35": "SAT",
    "54": "SAT",
    "45": "SAT",
    "56": "SAT",
    "52": "SAT",
    "55": "SAT",
    "59": "SAT",
    "39": "SAT",
    "61": "SAT",
    "63": "SAT",
    "64": "SAT",
    "65": "SAT",
    "49": "SAT",
    "68": "SAT",
    "47": "SAT",
    "71": "SAT",
    "72": "SAT",
    "58": "SAT",
    "74": "SAT",
    "77": "SAT",
    "75": "SAT",
    "62": "SAT",
    "69": "SAT",
    "57": "SAT",
    "60": "SAT",
    "76": "SAT",
    "79": "SAT",
    "82": "SAT",
    "81": "SAT",
    "83": "SAT",
    "86": "SAT",
    "84": "SAT",
    "85": "SAT",
    "90": "SAT",
    "91": "SAT",
    "70": "SAT",
    "92": "SAT",
    "94": "SAT",
    "93": "SAT",
    "95": "SAT",
    "97": "SAT",
    "98": "SAT",
    "99": "SAT",
    "78": "SAT",
    "80": "SAT",
    "66": "SAT",
    "16": "SAT",
    "102": "SAT",
    "104": "SAT",
    "88": "SAT",
    "106": "SAT",
    "87": "SAT",
    "103": "SAT",
    "96": "SAT",
    "100": "SAT",
    "111": "SAT",
    "107": "SAT",
    "115": "SAT",
    "112": "SAT",
    "116": "SAT",
    "117": "SAT",
    "110": "SAT",
    "113": "SAT",
    "119": "SAT",
    "118": "SAT",
    "114": "SAT",
    "73": "SAT",
    "89": "SAT",
    "101": "SAT",
    "108": "SAT",
    "105": "SAT",
    "67": "SAT",
    "109": "SAT"
  },
  "walls": {
    "1": 0.067,
    "6": 0.063,
    "5": 0.079,
    "3": 0.087,
    "9": 0.077,
    "8": 0.106,
    "13": 0.058,
    "12": 0.071,
    "14": 0.078,
    "18": 0.074,
    "20": 0.076,
    "7": 0.379,
    "10": 0.41,
    "15": 0.356,
    "23": 0.076,
    "11": 0.453,
    "24": 0.075,
    "2": 0.508,
    "27": 0.065,
    "28": 0.061,
    "0": 0.592,
    "22": 0.378,
    "21": 0.607,
    "26": 0.371,
    "31": 0.273,
    "25": 0.455,
    "36": 0.085,
    "29": 0.422,
    "37": 0.061,
    "30": 0.44,
    "40": 0.062,
    "42": 0.07,
    "32": 0.534,
    "17": 1.055,
    "34": 0.38,
    "44": 0.078,
    "33": 0.592,
    "48": 0.059,
    "46": 0.129,
    "43": 0.255,
    "19": 1.224,
    "38": 0.446,
    "4": 1.398,
    "50": 0.084,
    "41": 0.44,
    "51": 0.058,
    "53": 0.056,
    "35": 0.619,
    "54": 0.061,
    "45": 0.297,
    "56": 0.055,
    "52": 0.111,
    "55": 0.078,
    "59": 0.063,
    "39": 0.6,
    "61": 0.078,
    "63": 0.072,
    "64": 0.079,
    "65": 0.082,
    "49": 0.33,
    "68": 0.076,
    "47": 0.454,
    "71": 0.06,
    "72": 0.091,
    "58": 0.292,
    "74": 0.066,
    "77": 0.066,
    "75": 0.097,
    "62": 0.348,
    "69": 0.253,
    "57": 0.439,
    "60": 0.425,
    "76": 0.175,
    "79": 0.08,
    "82": 0.057,
    "81": 0.106,
    "83": 0.06,
    "86": 0.04,
    "84": 0.066,
    "85": 0.082,
    "90": 0.082,
    "91": 0.079,
    "70": 0.476,
    "92": 0.086,
    "94": 0.074,
    "93": 0.096,
    "95": 0.063,
    "97": 0.061,
    "98": 0.08,
    "99": 0.061,
    "78": 0.494,
    "80": 0.479,
    "66": 0.784,
    "16": 2.238,
    "102": 0.066,
    "104": 0.067,
    "88": 0.442,
    "106": 0.062,
    "87": 0.528,
    "103": 0.286,
    "96": 0.46,
    "100": 0.342,
    "111": 0.058,
    "107": 0.273,
    "115": 0.06,
    "112": 0.113,
    "116": 0.074,
    "117": 0.121,
    "110": 0.448,
    "113": 0.291,
    "119": 0.124,
    "118": 0.287,
    "114": 0.445,
    "73": 1.504,
    "89": 1.691,
    "101": 1.577,
    "108": 1.491,
    "105": 1.873,
    "67": 3.801,
    "109": 7.446
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_80.json <==
{
  "N": 80,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 119,
  "n_unknown": 0,
  "n_unsat": 1,
  "cpu_seconds": 1.5,
  "verdicts": {
    "1": "SAT",
    "2": "SAT",
    "0": "SAT",
    "3": "SAT",
    "7": "SAT",
    "9": "SAT",
    "4": "SAT",
    "8": "SAT",
    "6": "SAT",
    "11": "SAT",
    "10": "SAT",
    "14": "SAT",
    "5": "SAT",
    "12": "SAT",
    "13": "SAT",
    "15": "SAT",
    "18": "SAT",
    "17": "SAT",
    "24": "SAT",
    "22": "SAT",
    "20": "SAT",
    "16": "SAT",
    "21": "SAT",
    "19": "SAT",
    "23": "SAT",
    "26": "SAT",
    "28": "SAT",
    "25": "SAT",
    "32": "SAT",
    "30": "SAT",
    "31": "SAT",
    "27": "SAT",
    "29": "SAT",
    "33": "SAT",
    "34": "SAT",
    "36": "SAT",
    "35": "SAT",
    "38": "SAT",
    "40": "SAT",
    "41": "SAT",
    "44": "SAT",
    "39": "SAT",
    "42": "SAT",
    "37": "SAT",
    "46": "SAT",
    "43": "SAT",
    "45": "UNSAT",
    "47": "SAT",
    "52": "SAT",
    "53": "SAT",
    "48": "SAT",
    "54": "SAT",
    "55": "SAT",
    "57": "SAT",
    "50": "SAT",
    "56": "SAT",
    "51": "SAT",
    "49": "SAT",
    "59": "SAT",
    "63": "SAT",
    "61": "SAT",
    "58": "SAT",
    "62": "SAT",
    "60": "SAT",
    "64": "SAT",
    "68": "SAT",
    "65": "SAT",
    "66": "SAT",
    "67": "SAT",
    "69": "SAT",
    "70": "SAT",
    "73": "SAT",
    "72": "SAT",
    "75": "SAT",
    "74": "SAT",
    "79": "SAT",
    "71": "SAT",
    "78": "SAT",
    "76": "SAT",
    "77": "SAT",
    "81": "SAT",
    "80": "SAT",
    "85": "SAT",
    "84": "SAT",
    "86": "SAT",
    "82": "SAT",
    "83": "SAT",
    "89": "SAT",
    "88": "SAT",
    "91": "SAT",
    "87": "SAT",
    "92": "SAT",
    "94": "SAT",
    "96": "SAT",
    "97": "SAT",
    "90": "SAT",
    "93": "SAT",
    "95": "SAT",
    "100": "SAT",
    "101": "SAT",
    "98": "SAT",
    "99": "SAT",
    "105": "SAT",
    "104": "SAT",
    "107": "SAT",
    "102": "SAT",
    "108": "SAT",
    "106": "SAT",
    "103": "SAT",
    "110": "SAT",
    "112": "SAT",
    "109": "SAT",
    "114": "SAT",
    "116": "SAT",
    "111": "SAT",
    "117": "SAT",
    "113": "SAT",
    "118": "SAT",
    "119": "SAT",
    "115": "SAT"
  },
  "walls": {
    "1": 0.01,
    "2": 0.01,
    "0": 0.011,
    "3": 0.018,
    "7": 0.009,
    "9": 0.014,
    "4": 0.011,
    "8": 0.01,
    "6": 0.013,
    "11": 0.018,
    "10": 0.013,
    "14": 0.007,
    "5": 0.025,
    "12": 0.008,
    "13": 0.011,
    "15": 0.01,
    "18": 0.008,
    "17": 0.02,
    "24": 0.007,
    "22": 0.01,
    "20": 0.02,
    "16": 0.011,
    "21": 0.01,
    "19": 0.019,
    "23": 0.011,
    "26": 0.007,
    "28": 0.007,
    "25": 0.007,
    "32": 0.013,
    "30": 0.013,
    "31": 0.011,
    "27": 0.019,
    "29": 0.011,
    "33": 0.012,
    "34": 0.008,
    "36": 0.008,
    "35": 0.016,
    "38": 0.014,
    "40": 0.017,
    "41": 0.012,
    "44": 0.013,
    "39": 0.019,
    "42": 0.014,
    "37": 0.016,
    "46": 0.017,
    "43": 0.021,
    "45": 0.018,
    "47": 0.005,
    "52": 0.011,
    "53": 0.009,
    "48": 0.016,
    "54": 0.017,
    "55": 0.012,
    "57": 0.009,
    "50": 0.019,
    "56": 0.009,
    "51": 0.02,
    "49": 0.021,
    "59": 0.012,
    "63": 0.011,
    "61": 0.019,
    "58": 0.016,
    "62": 0.016,
    "60": 0.007,
    "64": 0.017,
    "68": 0.014,
    "65": 0.015,
    "66": 0.015,
    "67": 0.015,
    "69": 0.013,
    "70": 0.009,
    "73": 0.01,
    "72": 0.01,
    "75": 0.01,
    "74": 0.019,
    "79": 0.007,
    "71": 0.011,
    "78": 0.012,
    "76": 0.012,
    "77": 0.013,
    "81": 0.012,
    "80": 0.021,
    "85": 0.011,
    "84": 0.009,
    "86": 0.009,
    "82": 0.008,
    "83": 0.015,
    "89": 0.007,
    "88": 0.013,
    "91": 0.006,
    "87": 0.017,
    "92": 0.012,
    "94": 0.01,
    "96": 0.012,
    "97": 0.012,
    "90": 0.008,
    "93": 0.011,
    "95": 0.013,
    "100": 0.009,
    "101": 0.015,
    "98": 0.015,
    "99": 0.014,
    "105": 0.007,
    "104": 0.012,
    "107": 0.009,
    "102": 0.02,
    "108": 0.006,
    "106": 0.011,
    "103": 0.012,
    "110": 0.009,
    "112": 0.007,
    "109": 0.006,
    "114": 0.008,
    "116": 0.01,
    "111": 0.014,
    "117": 0.01,
    "113": 0.018,
    "118": 0.01,
    "119": 0.01,
    "115": 0.012
  }
}

==> anc/data/benchmarks/alpha_relaxed/kissat/N_905.json <==
{
  "N": 905,
  "complete": true,
  "abandoned": false,
  "timeout_s": 300.0,
  "workers": 12,
  "stop_reason": null,
  "n_tested": 120,
  "n_sat": 120,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 71.1,
  "verdicts": {
    "7": "SAT",
    "9": "SAT",
    "12": "SAT",
    "5": "SAT",
    "2": "SAT",
    "13": "SAT",
    "1": "SAT",
    "8": "SAT",
    "11": "SAT",
    "6": "SAT",
    "19": "SAT",
    "20": "SAT",
    "3": "SAT",
    "22": "SAT",
    "14": "SAT",
    "4": "SAT",
    "10": "SAT",
    "24": "SAT",
    "21": "SAT",
    "16": "SAT",
    "15": "SAT",
    "26": "SAT",
    "28": "SAT",
    "33": "SAT",
    "17": "SAT",
    "31": "SAT",
    "29": "SAT",
    "32": "SAT",
    "27": "SAT",
    "35": "SAT",
    "36": "SAT",
    "30": "SAT",
    "0": "SAT",
    "41": "SAT",
    "39": "SAT",
    "34": "SAT",
    "47": "SAT",
    "37": "SAT",
    "38": "SAT",
    "49": "SAT",
    "25": "SAT",
    "23": "SAT",
    "43": "SAT",
    "51": "SAT",
    "52": "SAT",
    "53": "SAT",
    "57": "SAT",
    "40": "SAT",
    "44": "SAT",
    "18": "SAT",
    "58": "SAT",
    "46": "SAT",
    "63": "SAT",
    "48": "SAT",
    "64": "SAT",
    "56": "SAT",
    "61": "SAT",
    "54": "SAT",
    "66": "SAT",
    "55": "SAT",
    "60": "SAT",
    "45": "SAT",
    "62": "SAT",
    "72": "SAT",
    "59": "SAT",
    "75": "SAT",
    "76": "SAT",
    "74": "SAT",
    "68": "SAT",
    "70": "SAT",
    "67": "SAT",
    "65": "SAT",
    "71": "SAT",
    "50": "SAT",
    "73": "SAT",
    "80": "SAT",
    "79": "SAT",
    "42": "SAT",
    "88": "SAT",
    "89": "SAT",
    "81": "SAT",
    "78": "SAT",
    "82": "SAT",
    "83": "SAT",
    "90": "SAT",
    "92": "SAT",
    "84": "SAT",
    "69": "SAT",
    "87": "SAT",
    "85": "SAT",
    "99": "SAT",
    "101": "SAT",
    "97": "SAT",
    "86": "SAT",
    "93": "SAT",
    "94": "SAT",
    "77": "SAT",
    "95": "SAT",
    "91": "SAT",
    "102": "SAT",
    "96": "SAT",
    "105": "SAT",
    "111": "SAT",
    "104": "SAT",
    "112": "SAT",
    "103": "SAT",
    "106": "SAT",
    "114": "SAT",
    "98": "SAT",
    "107": "SAT",
    "118": "SAT",
    "117": "SAT",
    "108": "SAT",
    "109": "SAT",
    "116": "SAT",
    "110": "SAT",
    "119": "SAT",
    "113": "SAT",
    "100": "SAT",
    "115": "SAT"
  },
  "walls": {
    "7": 0.099,
    "9": 0.115,
    "12": 0.111,
    "5": 0.441,
    "2": 0.463,
    "13": 0.379,
    "1": 0.576,
    "8": 0.608,
    "11": 0.593,
    "6": 0.703,
    "19": 0.08,
    "20": 0.088,
    "3": 0.775,
    "22": 0.083,
    "14": 0.575,
    "4": 0.815,
    "10": 0.831,
    "24": 0.098,
    "21": 0.388,
    "16": 0.636,
    "15": 0.671,
    "26": 0.371,
    "28": 0.355,
    "33": 0.105,
    "17": 0.764,
    "31": 0.32,
    "29": 0.618,
    "32": 0.384,
    "27": 0.793,
    "35": 0.367,
    "36": 0.384,
    "30": 0.634,
    "0": 1.807,
    "41": 0.152,
    "39": 0.472,
    "34": 0.807,
    "47": 0.098,
    "37": 0.76,
    "38": 0.769,
    "49": 0.11,
    "25": 1.535,
    "23": 1.608,
    "43": 0.653,
    "51": 0.12,
    "52": 0.093,
    "53": 0.108,
    "57": 0.091,
    "40": 0.951,
    "44": 0.765,
    "18": 2.086,
    "58": 0.115,
    "46": 0.809,
    "63": 0.1,
    "48": 0.787,
    "64": 0.109,
    "56": 0.626,
    "61": 0.41,
    "54": 0.686,
    "66": 0.099,
    "55": 0.792,
    "60": 0.67,
    "45": 1.456,
    "62": 0.696,
    "72": 0.128,
    "59": 0.836,
    "75": 0.103,
    "76": 0.094,
    "74": 0.155,
    "68": 0.609,
    "70": 0.603,
    "67": 0.661,
    "65": 0.801,
    "71": 0.603,
    "50": 1.562,
    "73": 0.675,
    "80": 0.347,
    "79": 0.626,
    "42": 2.52,
    "88": 0.11,
    "89": 0.086,
    "81": 0.588,
    "78": 0.805,
    "82": 0.586,
    "83": 0.62,
    "90": 0.113,
    "92": 0.102,
    "84": 0.616,
    "69": 1.477,
    "87": 0.617,
    "85": 0.82,
    "99": 0.117,
    "101": 0.084,
    "97": 0.393,
    "86": 0.916,
    "93": 0.594,
    "94": 0.639,
    "77": 1.535,
    "95": 0.752,
    "91": 0.974,
    "102": 0.619,
    "96": 0.924,
    "105": 0.484,
    "111": 0.099,
    "104": 0.613,
    "112": 0.115,
    "103": 0.718,
    "106": 0.591,
    "114": 0.098,
    "98": 1.102,
    "107": 0.601,
    "118": 0.087,
    "117": 0.145,
    "108": 0.612,
    "109": 0.631,
    "116": 0.591,
    "110": 0.808,
    "119": 0.609,
    "113": 0.885,
    "100": 1.87,
    "115": 1.424
  }
}

==> anc/data/benchmarks/alpha_relaxed/results_baseline.json <==
{
  "design_id": 1,
  "label": "baseline",
  "ratio": 3.8,
  "lr_dt0": 1.0,
  "batch": 100,
  "protocol": "paper ladder budgets 50*2^k capped 1e6, advance while unsolved<0.5, run_till_median",
  "experiments": [
    {
      "design_id": 1,
      "batch": 100,
      "N": 10,
      "M": 38,
      "max_steps": 50,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 16,
      "wall_seconds": 0.102,
      "wall_seconds_per_instance": 0.00102,
      "steps_executed": 16,
      "wall_seconds_per_step": 0.006396,
      "n_solved_observed": 52,
      "first_solve_steps": [
        null,
        null,
        null,
        9,
        15,
        null,
        null,
        6,
        6,
        null,
        9,
        7,
        15,
        6,
        2,
        null,
        14,
        null,
        1,
        9,
        null,
        null,
        null,
        13,
        6,
        null,
        8,
        null,
        null,
        12,
        null,
        3,
        null,
        9,
        10,
        13,
        6,
        16,
        null,
        null,
        null,
        16,
        null,
        1,
        1,
        null,
        null,
        11,
        6,
        13,
        12,
        null,
        14,
        6,
        14,
        null,
        3,
        null,
        null,
        null,
        5,
        null,
        5,
        null,
        null,
        null,
        null,
        16,
        null,
        11,
        null,
        16,
        null,
        14,
        null,
        null,
        null,
        1,
        null,
        6,
        2,
        null,
        null,
        null,
        null,
        8,
        2,
        1,
        null,
        7,
        5,
        5,
        null,
        11,
        null,
        14,
        null,
        9,
        null,
        2
      ],
      "k": 0,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 16.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 111,
        "n_unsat": 9,
        "n_unknown": 0,
        "rejection_rate": 0.075
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 14,
      "M": 53,
      "max_steps": 100,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 24,
      "wall_seconds": 0.155,
      "wall_seconds_per_instance": 0.00155,
      "steps_executed": 24,
      "wall_seconds_per_step": 0.006439,
      "n_solved_observed": 51,
      "first_solve_steps": [
        18,
        null,
        null,
        null,
        11,
        17,
        null,
        12,
        16,
        19,
        9,
        3,
        null,
        null,
        17,
        null,
        null,
        5,
        18,
        9,
        7,
        15,
        null,
        null,
        12,
        null,
        12,
        null,
        10,
        null,
        null,
        17,
        16,
        null,
        null,
        24,
        null,
        null,
        null,
        8,
        null,
        10,
        null,
        null,
        23,
        24,
        null,
        null,
        null,
        5,
        null,
        8,
        15,
        14,
        null,
        13,
        null,
        null,
        null,
        13,
        13,
        null,
        10,
        null,
        13,
        15,
        null,
        null,
        null,
        21,
        12,
        5,
        null,
        null,
        null,
        null,
        13,
        null,
        null,
        8,
        null,
        null,
        21,
        null,
        5,
        null,
        18,
        8,
        7,
        13,
        null,
        2,
        20,
        14,
        6,
        null,
        null,
        null,
        16,
        7
      ],
      "k": 1,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 24.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 106,
        "n_unsat": 14,
        "n_unknown": 0,
        "rejection_rate": 0.1167
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 20,
      "M": 76,
      "max_steps": 200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 40,
      "wall_seconds": 0.253,
      "wall_seconds_per_instance": 0.00253,
      "steps_executed": 40,
      "wall_seconds_per_step": 0.006313,
      "n_solved_observed": 51,
      "first_solve_steps": [
        16,
        null,
        null,
        null,
        7,
        14,
        null,
        14,
        null,
        null,
        null,
        3,
        8,
        9,
        8,
        null,
        null,
        30,
        null,
        null,
        null,
        null,
        null,
        21,
        16,
        28,
        38,
        null,
        25,
        32,
        null,
        24,
        null,
        28,
        30,
        33,
        null,
        null,
        39,
        null,
        7,
        18,
        20,
        null,
        null,
        null,
        null,
        null,
        12,
        19,
        34,
        null,
        13,
        34,
        null,
        14,
        40,
        3,
        null,
        14,
        null,
        19,
        38,
        11,
        24,
        null,
        12,
        20,
        19,
        null,
        null,
        40,
        null,
        null,
        null,
        19,
        10,
        39,
        null,
        null,
        null,
        null,
        null,
        17,
        null,
        null,
        null,
        null,
        null,
        23,
        null,
        10,
        null,
        37,
        null,
        20,
        14,
        22,
        null,
        13
      ],
      "k": 2,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 40.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 113,
        "n_unsat": 7,
        "n_unknown": 0,
        "rejection_rate": 0.0583
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 28,
      "M": 106,
      "max_steps": 400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 74,
      "wall_seconds": 0.472,
      "wall_seconds_per_instance": 0.00472,
      "steps_executed": 74,
      "wall_seconds_per_step": 0.006373,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        67,
        null,
        55,
        null,
        29,
        null,
        47,
        33,
        56,
        null,
        null,
        74,
        41,
        null,
        47,
        35,
        20,
        58,
        null,
        45,
        null,
        26,
        null,
        53,
        24,
        null,
        17,
        null,
        null,
        null,
        null,
        36,
        25,
        null,
        15,
        null,
        69,
        18,
        49,
        19,
        null,
        null,
        null,
        null,
        null,
        55,
        12,
        null,
        null,
        19,
        null,
        62,
        null,
        19,
        65,
        19,
        74,
        null,
        null,
        null,
        null,
        null,
        null,
        26,
        16,
        22,
        null,
        51,
        14,
        null,
        null,
        31,
        10,
        13,
        null,
        44,
        72,
        null,
        null,
        8,
        null,
        null,
        53,
        null,
        30,
        null,
        35,
        68,
        null,
        null,
        null,
        7,
        45,
        null,
        null,
        17,
        null,
        null,
        21
      ],
      "k": 3,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 74.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 113,
        "n_unsat": 7,
        "n_unknown": 0,
        "rejection_rate": 0.0583
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 40,
      "M": 152,
      "max_steps": 800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 106,
      "wall_seconds": 0.914,
      "wall_seconds_per_instance": 0.00914,
      "steps_executed": 106,
      "wall_seconds_per_step": 0.008619,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        42,
        null,
        37,
        null,
        62,
        54,
        null,
        null,
        53,
        86,
        null,
        26,
        50,
        null,
        75,
        68,
        null,
        null,
        null,
        98,
        33,
        null,
        106,
        null,
        null,
        null,
        22,
        null,
        null,
        null,
        null,
        33,
        null,
        35,
        104,
        24,
        null,
        null,
        79,
        45,
        81,
        null,
        80,
        null,
        54,
        20,
        105,
        null,
        27,
        34,
        null,
        9,
        null,
        31,
        null,
        null,
        80,
        null,
        null,
        58,
        null,
        null,
        null,
        104,
        50,
        null,
        null,
        30,
        null,
        null,
        51,
        null,
        21,
        null,
        65,
        null,
        67,
        null,
        95,
        51,
        null,
        null,
        64,
        31,
        24,
        9,
        26,
        48,
        24,
        null,
        33,
        null,
        47,
        null,
        null,
        null,
        34,
        52
      ],
      "k": 4,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 106.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 114,
        "n_unsat": 6,
        "n_unknown": 0,
        "rejection_rate": 0.05
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 57,
      "M": 217,
      "max_steps": 1600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 125,
      "wall_seconds": 0.91,
      "wall_seconds_per_instance": 0.0091,
      "steps_executed": 125,
      "wall_seconds_per_step": 0.00728,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        67,
        101,
        77,
        22,
        112,
        null,
        71,
        null,
        null,
        null,
        null,
        85,
        70,
        63,
        44,
        null,
        35,
        null,
        null,
        89,
        52,
        null,
        60,
        50,
        89,
        null,
        null,
        41,
        78,
        89,
        120,
        null,
        124,
        93,
        22,
        null,
        null,
        28,
        38,
        null,
        null,
        null,
        null,
        null,
        61,
        64,
        73,
        null,
        94,
        null,
        null,
        null,
        null,
        37,
        null,
        null,
        null,
        64,
        40,
        102,
        null,
        null,
        null,
        82,
        35,
        null,
        null,
        74,
        null,
        null,
        91,
        57,
        57,
        null,
        90,
        121,
        31,
        null,
        null,
        null,
        47,
        31,
        null,
        null,
        87,
        null,
        125,
        null,
        102,
        32,
        null,
        null,
        null,
        49,
        120,
        52,
        null
      ],
      "k": 5,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 125.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 118,
        "n_unsat": 2,
        "n_unknown": 0,
        "rejection_rate": 0.0167
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 80,
      "M": 304,
      "max_steps": 3200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 200,
      "wall_seconds": 1.477,
      "wall_seconds_per_instance": 0.01477,
      "steps_executed": 200,
      "wall_seconds_per_step": 0.007383,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        166,
        68,
        52,
        53,
        41,
        86,
        null,
        null,
        null,
        null,
        null,
        152,
        null,
        57,
        47,
        null,
        150,
        null,
        null,
        null,
        81,
        null,
        54,
        126,
        null,
        56,
        56,
        null,
        70,
        156,
        190,
        null,
        171,
        null,
        138,
        null,
        null,
        null,
        null,
        76,
        40,
        null,
        null,
        null,
        null,
        146,
        null,
        null,
        null,
        null,
        200,
        48,
        null,
        74,
        null,
        37,
        null,
        null,
        39,
        198,
        112,
        153,
        null,
        null,
        88,
        null,
        null,
        173,
        101,
        199,
        null,
        159,
        114,
        null,
        66,
        53,
        165,
        null,
        null,
        106,
        84,
        null,
        195,
        57,
        null,
        null,
        78,
        174,
        165,
        25,
        84,
        null,
        107,
        null,
        null,
        null,
        64,
        null
      ],
      "k": 6,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 200.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 119,
        "n_unsat": 1,
        "n_unknown": 0,
        "rejection_rate": 0.0083
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 113,
      "M": 429,
      "max_steps": 6400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 239,
      "wall_seconds": 1.81,
      "wall_seconds_per_instance": 0.0181,
      "steps_executed": 239,
      "wall_seconds_per_step": 0.007573,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        135,
        null,
        227,
        null,
        null,
        168,
        186,
        31,
        null,
        null,
        109,
        175,
        null,
        null,
        null,
        236,
        42,
        null,
        113,
        46,
        167,
        null,
        null,
        null,
        null,
        63,
        174,
        null,
        null,
        171,
        null,
        193,
        null,
        null,
        147,
        null,
        66,
        83,
        null,
        69,
        108,
        null,
        179,
        98,
        null,
        182,
        null,
        152,
        null,
        99,
        191,
        null,
        82,
        118,
        null,
        168,
        181,
        58,
        null,
        null,
        null,
        null,
        null,
        null,
        175,
        null,
        93,
        49,
        null,
        113,
        102,
        null,
        206,
        null,
        121,
        73,
        null,
        null,
        140,
        211,
        null,
        194,
        185,
        239,
        null,
        null,
        null,
        null,
        207,
        null,
        60,
        null,
        193,
        37,
        181,
        97,
        null
      ],
      "k": 7,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 239.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 160,
      "M": 608,
      "max_steps": 12800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 408,
      "wall_seconds": 3.191,
      "wall_seconds_per_instance": 0.03191,
      "steps_executed": 408,
      "wall_seconds_per_step": 0.007821,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        217,
        null,
        null,
        117,
        null,
        143,
        389,
        277,
        186,
        null,
        104,
        null,
        290,
        null,
        null,
        null,
        90,
        254,
        null,
        391,
        408,
        null,
        267,
        109,
        103,
        null,
        null,
        null,
        null,
        null,
        351,
        238,
        null,
        null,
        238,
        319,
        196,
        103,
        167,
        83,
        222,
        null,
        290,
        110,
        62,
        129,
        null,
        258,
        368,
        null,
        null,
        372,
        193,
        82,
        214,
        247,
        166,
        60,
        216,
        80,
        null,
        null,
        110,
        null,
        null,
        null,
        null,
        352,
        null,
        299,
        null,
        260,
        112,
        129,
        378,
        275,
        null,
        134,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        82,
        150,
        null,
        null,
        237,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null
      ],
      "k": 8,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 408.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 226,
      "M": 859,
      "max_steps": 25600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 506,
      "wall_seconds": 4.084,
      "wall_seconds_per_instance": 0.04084,
      "steps_executed": 506,
      "wall_seconds_per_step": 0.00807,
      "n_solved_observed": 51,
      "first_solve_steps": [
        421,
        null,
        175,
        444,
        243,
        336,
        481,
        null,
        null,
        null,
        492,
        null,
        null,
        415,
        null,
        null,
        null,
        null,
        289,
        129,
        null,
        null,
        null,
        495,
        177,
        279,
        null,
        233,
        505,
        null,
        null,
        80,
        271,
        null,
        null,
        176,
        258,
        213,
        null,
        null,
        null,
        397,
        null,
        null,
        null,
        null,
        297,
        279,
        null,
        null,
        128,
        458,
        null,
        null,
        320,
        null,
        181,
        null,
        null,
        180,
        127,
        274,
        131,
        null,
        414,
        234,
        228,
        null,
        162,
        null,
        496,
        136,
        null,
        484,
        null,
        244,
        212,
        null,
        null,
        263,
        281,
        205,
        506,
        null,
        147,
        null,
        null,
        102,
        null,
        425,
        465,
        144,
        328,
        181,
        null,
        null,
        null,
        null,
        null,
        null
      ],
      "k": 9,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 506.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 320,
      "M": 1216,
      "max_steps": 51200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 616,
      "wall_seconds": 4.641,
      "wall_seconds_per_instance": 0.04641,
      "steps_executed": 616,
      "wall_seconds_per_step": 0.007533,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        null,
        null,
        308,
        null,
        null,
        167,
        null,
        229,
        null,
        359,
        435,
        null,
        340,
        503,
        null,
        null,
        null,
        294,
        null,
        null,
        null,
        148,
        null,
        83,
        497,
        502,
        null,
        464,
        null,
        141,
        616,
        568,
        null,
        null,
        317,
        280,
        null,
        536,
        null,
        null,
        145,
        549,
        457,
        279,
        359,
        405,
        null,
        463,
        172,
        401,
        null,
        178,
        null,
        240,
        null,
        192,
        579,
        595,
        330,
        null,
        166,
        null,
        196,
        null,
        386,
        null,
        null,
        null,
        null,
        null,
        607,
        358,
        485,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        501,
        108,
        90,
        null,
        null,
        385,
        null,
        284,
        262,
        426,
        311,
        491,
        null,
        273,
        null,
        592,
        null
      ],
      "k": 10,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 616.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 453,
      "M": 1721,
      "max_steps": 102400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 936,
      "wall_seconds": 7.296,
      "wall_seconds_per_instance": 0.07296,
      "steps_executed": 936,
      "wall_seconds_per_step": 0.007795,
      "n_solved_observed": 51,
      "first_solve_steps": [
        164,
        367,
        755,
        null,
        936,
        623,
        476,
        305,
        null,
        780,
        null,
        null,
        329,
        null,
        310,
        null,
        null,
        700,
        null,
        537,
        null,
        null,
        null,
        461,
        731,
        661,
        null,
        199,
        334,
        null,
        null,
        null,
        891,
        null,
        512,
        763,
        214,
        null,
        null,
        607,
        null,
        null,
        null,
        439,
        825,
        401,
        null,
        null,
        406,
        null,
        499,
        877,
        null,
        519,
        588,
        null,
        null,
        225,
        null,
        null,
        null,
        910,
        674,
        null,
        null,
        null,
        258,
        null,
        605,
        515,
        568,
        572,
        null,
        null,
        409,
        405,
        null,
        null,
        null,
        329,
        null,
        null,
        null,
        null,
        843,
        412,
        376,
        null,
        744,
        null,
        null,
        null,
        817,
        null,
        524,
        847,
        null,
        471,
        215,
        244
      ],
      "k": 11,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 936.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 640,
      "M": 2432,
      "max_steps": 204800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 1147,
      "wall_seconds": 10.41,
      "wall_seconds_per_instance": 0.1041,
      "steps_executed": 1147,
      "wall_seconds_per_step": 0.009076,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        1054,
        null,
        1113,
        650,
        574,
        1140,
        1052,
        null,
        null,
        null,
        null,
        null,
        744,
        642,
        null,
        388,
        null,
        375,
        245,
        575,
        null,
        null,
        null,
        856,
        null,
        582,
        null,
        null,
        251,
        null,
        455,
        null,
        null,
        null,
        942,
        null,
        737,
        null,
        null,
        634,
        null,
        582,
        null,
        null,
        null,
        null,
        null,
        1147,
        737,
        null,
        null,
        null,
        1026,
        null,
        512,
        534,
        839,
        598,
        null,
        460,
        710,
        281,
        382,
        476,
        207,
        null,
        null,
        null,
        825,
        null,
        659,
        null,
        null,
        329,
        1059,
        null,
        null,
        null,
        257,
        788,
        null,
        null,
        306,
        910,
        403,
        309,
        null,
        498,
        331,
        null,
        529,
        493,
        null,
        912,
        null,
        987,
        215,
        872,
        null
      ],
      "k": 12,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 1147.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 905,
      "M": 3439,
      "max_steps": 409600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 1471,
      "wall_seconds": 15.146,
      "wall_seconds_per_instance": 0.15146,
      "steps_executed": 1471,
      "wall_seconds_per_step": 0.010297,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        938,
        980,
        null,
        null,
        544,
        1122,
        410,
        1232,
        534,
        null,
        null,
        625,
        null,
        914,
        838,
        null,
        599,
        728,
        991,
        967,
        null,
        1387,
        1002,
        816,
        null,
        null,
        null,
        878,
        499,
        1242,
        822,
        null,
        1183,
        240,
        null,
        null,
        null,
        null,
        null,
        941,
        685,
        null,
        null,
        null,
        null,
        null,
        null,
        1353,
        849,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        646,
        null,
        null,
        1036,
        1415,
        873,
        609,
        1304,
        null,
        null,
        null,
        null,
        1279,
        null,
        null,
        898,
        1160,
        null,
        343,
        null,
        880,
        null,
        766,
        1374,
        1013,
        null,
        null,
        903,
        null,
        1109,
        455,
        1471,
        null,
        451,
        557,
        1419,
        1417,
        782,
        null,
        545,
        null
      ],
      "k": 13,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 1471.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 1280,
      "M": 4864,
      "max_steps": 819200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 2027,
      "wall_seconds": 27.769,
      "wall_seconds_per_instance": 0.27769,
      "steps_executed": 2027,
      "wall_seconds_per_step": 0.013699,
      "n_solved_observed": 51,
      "first_solve_steps": [
        811,
        null,
        null,
        null,
        null,
        null,
        1855,
        null,
        981,
        1924,
        null,
        970,
        679,
        null,
        1016,
        null,
        null,
        null,
        1826,
        null,
        1158,
        1083,
        null,
        null,
        1495,
        null,
        575,
        2006,
        932,
        null,
        1118,
        1111,
        1887,
        1222,
        null,
        null,
        1050,
        null,
        851,
        null,
        1479,
        null,
        null,
        null,
        1684,
        1191,
        651,
        null,
        null,
        1134,
        551,
        1852,
        1954,
        null,
        1388,
        1744,
        null,
        null,
        1671,
        1430,
        null,
        null,
        null,
        1235,
        null,
        null,
        796,
        1994,
        2027,
        762,
        null,
        null,
        null,
        1308,
        null,
        null,
        null,
        null,
        null,
        585,
        1360,
        1156,
        1893,
        1253,
        527,
        1030,
        null,
        null,
        null,
        null,
        null,
        913,
        null,
        1756,
        2017,
        1304,
        1964,
        null,
        null,
        665
      ],
      "k": 14,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 2027.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 1810,
      "M": 6878,
      "max_steps": 1000000,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 2591,
      "wall_seconds": 45.871,
      "wall_seconds_per_instance": 0.45871,
      "steps_executed": 2591,
      "wall_seconds_per_step": 0.017704,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        1402,
        null,
        null,
        1742,
        null,
        null,
        null,
        2333,
        null,
        null,
        null,
        1682,
        2207,
        1678,
        2167,
        1326,
        2579,
        1021,
        847,
        null,
        1433,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        1775,
        null,
        2422,
        null,
        null,
        1520,
        null,
        null,
        null,
        null,
        2116,
        2523,
        975,
        1320,
        null,
        null,
        null,
        null,
        2511,
        null,
        null,
        null,
        null,
        1469,
        1065,
        null,
        2038,
        2591,
        null,
        null,
        null,
        2360,
        905,
        2077,
        null,
        null,
        1027,
        864,
        2322,
        null,
        1104,
        774,
        2282,
        null,
        null,
        831,
        null,
        null,
        2129,
        2427,
        1279,
        1338,
        524,
        2113,
        2067,
        null,
        1873,
        1492,
        1368,
        1069,
        1714,
        null,
        2294,
        1126,
        959,
        2110,
        2084,
        null,
        null,
        null
      ],
      "k": 15,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 2591.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 1,
      "batch": 100,
      "N": 2560,
      "M": 9728,
      "max_steps": 1000000,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 3065,
      "wall_seconds": 79.006,
      "wall_seconds_per_instance": 0.79006,
      "steps_executed": 3065,
      "wall_seconds_per_step": 0.025777,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        1893,
        2628,
        null,
        1331,
        2710,
        1630,
        2976,
        null,
        null,
        null,
        1268,
        null,
        1375,
        null,
        null,
        null,
        1881,
        2720,
        null,
        2023,
        1841,
        null,
        1595,
        2032,
        2928,
        null,
        null,
        2220,
        null,
        null,
        2765,
        2448,
        1920,
        2002,
        null,
        3065,
        1744,
        null,
        2914,
        null,
        null,
        null,
        2207,
        1158,
        1685,
        2243,
        null,
        2654,
        2960,
        null,
        null,
        null,
        null,
        null,
        1518,
        null,
        1799,
        2325,
        1648,
        null,
        null,
        1341,
        2573,
        2043,
        1206,
        null,
        null,
        null,
        null,
        2859,
        2339,
        null,
        null,
        null,
        null,
        null,
        1491,
        null,
        null,
        3018,
        2228,
        null,
        null,
        2357,
        null,
        2549,
        717,
        2236,
        null,
        null,
        null,
        null,
        3005,
        null,
        2261,
        null,
        2830,
        3018,
        1764
      ],
      "k": 16,
      "lr_dt0": 1.0,
      "median_steps_x_dt0": 3065.0,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    }
  ],
  "N_max": 2560,
  "exponent_fit": {
    "exponent": 0.76,
    "n_points": 9,
    "N_range": [
      160,
      2560
    ],
    "fit": "log(median_steps) ~ exponent * log(N) + c, passing levels only"
  }
}

==> anc/data/benchmarks/alpha_relaxed/results_baseline_tuned.json <==
{
  "design_id": 9001,
  "label": "baseline_tuned",
  "ratio": 3.8,
  "lr_dt0": 1.8289499256257025,
  "batch": 100,
  "protocol": "paper ladder budgets 50*2^k capped 1e6, advance while unsolved<0.5, run_till_median",
  "experiments": [
    {
      "design_id": 9001,
      "batch": 100,
      "N": 10,
      "M": 38,
      "max_steps": 50,
      "run_till_median": true,
      "unsolved_fraction": 0.48,
      "median_step": 10,
      "wall_seconds": 0.062,
      "wall_seconds_per_instance": 0.00062,
      "steps_executed": 10,
      "wall_seconds_per_step": 0.006235,
      "n_solved_observed": 52,
      "first_solve_steps": [
        4,
        10,
        1,
        null,
        4,
        null,
        null,
        3,
        1,
        null,
        7,
        null,
        null,
        4,
        null,
        null,
        2,
        null,
        5,
        null,
        null,
        null,
        2,
        1,
        5,
        10,
        null,
        5,
        null,
        2,
        3,
        2,
        null,
        null,
        10,
        2,
        null,
        null,
        null,
        null,
        null,
        1,
        null,
        null,
        3,
        null,
        null,
        1,
        null,
        4,
        1,
        4,
        7,
        5,
        null,
        null,
        null,
        1,
        null,
        3,
        1,
        10,
        4,
        9,
        null,
        8,
        1,
        4,
        null,
        6,
        null,
        null,
        null,
        4,
        null,
        null,
        2,
        2,
        null,
        null,
        4,
        null,
        null,
        3,
        null,
        8,
        3,
        2,
        null,
        9,
        6,
        4,
        null,
        9,
        null,
        null,
        10,
        null,
        8,
        null
      ],
      "k": 0,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 18.289499256257024,
      "instance_selection": {
        "filtered": true,
        "n_sat": 111,
        "n_unsat": 9,
        "n_unknown": 0,
        "rejection_rate": 0.075
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 14,
      "M": 53,
      "max_steps": 100,
      "run_till_median": true,
      "unsolved_fraction": 0.47,
      "median_step": 20,
      "wall_seconds": 0.125,
      "wall_seconds_per_instance": 0.00125,
      "steps_executed": 20,
      "wall_seconds_per_step": 0.006235,
      "n_solved_observed": 53,
      "first_solve_steps": [
        6,
        7,
        null,
        2,
        null,
        9,
        null,
        6,
        20,
        15,
        6,
        18,
        null,
        null,
        null,
        null,
        18,
        null,
        13,
        18,
        null,
        null,
        null,
        null,
        14,
        null,
        null,
        null,
        12,
        19,
        null,
        20,
        7,
        null,
        4,
        7,
        null,
        null,
        null,
        9,
        9,
        null,
        null,
        null,
        null,
        16,
        5,
        null,
        12,
        16,
        null,
        9,
        5,
        3,
        null,
        19,
        null,
        20,
        null,
        17,
        17,
        null,
        16,
        15,
        17,
        17,
        6,
        20,
        9,
        15,
        null,
        1,
        null,
        null,
        9,
        null,
        null,
        null,
        16,
        null,
        null,
        null,
        17,
        null,
        3,
        null,
        null,
        null,
        12,
        null,
        11,
        5,
        4,
        5,
        15,
        null,
        15,
        null,
        null,
        2
      ],
      "k": 1,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 36.57899851251405,
      "instance_selection": {
        "filtered": true,
        "n_sat": 106,
        "n_unsat": 14,
        "n_unknown": 0,
        "rejection_rate": 0.1167
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 20,
      "M": 76,
      "max_steps": 200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 30,
      "wall_seconds": 0.182,
      "wall_seconds_per_instance": 0.00182,
      "steps_executed": 30,
      "wall_seconds_per_step": 0.006063,
      "n_solved_observed": 51,
      "first_solve_steps": [
        23,
        null,
        10,
        null,
        25,
        12,
        7,
        12,
        18,
        23,
        4,
        13,
        null,
        null,
        7,
        null,
        null,
        29,
        30,
        22,
        null,
        12,
        null,
        12,
        null,
        null,
        14,
        9,
        6,
        16,
        17,
        13,
        13,
        null,
        null,
        21,
        null,
        26,
        9,
        null,
        17,
        null,
        null,
        22,
        null,
        null,
        null,
        null,
        19,
        17,
        null,
        null,
        null,
        7,
        null,
        8,
        24,
        null,
        null,
        null,
        null,
        12,
        30,
        null,
        10,
        null,
        null,
        8,
        null,
        null,
        17,
        7,
        null,
        16,
        null,
        null,
        12,
        null,
        19,
        null,
        null,
        null,
        null,
        23,
        null,
        null,
        null,
        13,
        null,
        24,
        null,
        8,
        26,
        30,
        null,
        14,
        null,
        20,
        22,
        null
      ],
      "k": 2,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 54.86849776877107,
      "instance_selection": {
        "filtered": true,
        "n_sat": 113,
        "n_unsat": 7,
        "n_unknown": 0,
        "rejection_rate": 0.0583
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 28,
      "M": 106,
      "max_steps": 400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 58,
      "wall_seconds": 0.352,
      "wall_seconds_per_instance": 0.00352,
      "steps_executed": 58,
      "wall_seconds_per_step": 0.00607,
      "n_solved_observed": 51,
      "first_solve_steps": [
        23,
        null,
        null,
        null,
        null,
        null,
        43,
        56,
        29,
        null,
        null,
        null,
        null,
        30,
        22,
        9,
        27,
        29,
        14,
        null,
        35,
        54,
        null,
        null,
        39,
        2,
        null,
        20,
        9,
        null,
        null,
        null,
        null,
        20,
        null,
        28,
        null,
        26,
        null,
        42,
        33,
        null,
        null,
        48,
        null,
        null,
        26,
        24,
        null,
        50,
        20,
        null,
        47,
        22,
        null,
        25,
        53,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        32,
        28,
        null,
        56,
        57,
        31,
        null,
        23,
        23,
        18,
        13,
        null,
        null,
        26,
        null,
        null,
        10,
        null,
        26,
        null,
        null,
        40,
        null,
        6,
        58,
        43,
        null,
        null,
        27,
        29,
        48,
        null,
        44,
        null,
        null,
        18
      ],
      "k": 3,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 106.07909568629074,
      "instance_selection": {
        "filtered": true,
        "n_sat": 113,
        "n_unsat": 7,
        "n_unknown": 0,
        "rejection_rate": 0.0583
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 40,
      "M": 152,
      "max_steps": 800,
      "run_till_median": true,
      "unsolved_fraction": 0.48,
      "median_step": 96,
      "wall_seconds": 1.121,
      "wall_seconds_per_instance": 0.01121,
      "steps_executed": 96,
      "wall_seconds_per_step": 0.011678,
      "n_solved_observed": 52,
      "first_solve_steps": [
        null,
        54,
        16,
        95,
        73,
        96,
        31,
        89,
        null,
        null,
        25,
        null,
        null,
        22,
        18,
        46,
        55,
        83,
        77,
        60,
        null,
        19,
        24,
        null,
        77,
        null,
        null,
        null,
        15,
        null,
        null,
        null,
        null,
        null,
        null,
        61,
        null,
        23,
        null,
        null,
        null,
        28,
        42,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        61,
        70,
        10,
        18,
        null,
        44,
        75,
        null,
        10,
        74,
        59,
        15,
        null,
        null,
        53,
        64,
        55,
        null,
        null,
        null,
        96,
        null,
        null,
        null,
        null,
        null,
        null,
        66,
        44,
        null,
        55,
        84,
        null,
        59,
        58,
        null,
        null,
        43,
        87,
        60,
        78,
        70,
        null,
        null,
        28,
        34,
        null,
        84,
        55,
        null
      ],
      "k": 4,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 175.57919286006745,
      "instance_selection": {
        "filtered": true,
        "n_sat": 114,
        "n_unsat": 6,
        "n_unknown": 0,
        "rejection_rate": 0.05
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 57,
      "M": 217,
      "max_steps": 1600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 88,
      "wall_seconds": 0.636,
      "wall_seconds_per_instance": 0.00636,
      "steps_executed": 88,
      "wall_seconds_per_step": 0.007231,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        58,
        null,
        null,
        86,
        70,
        null,
        30,
        null,
        38,
        null,
        68,
        62,
        78,
        null,
        null,
        57,
        12,
        71,
        33,
        null,
        31,
        null,
        83,
        null,
        50,
        54,
        null,
        null,
        null,
        null,
        73,
        50,
        null,
        null,
        null,
        null,
        54,
        45,
        null,
        34,
        null,
        null,
        61,
        null,
        86,
        null,
        73,
        34,
        27,
        null,
        31,
        35,
        null,
        41,
        null,
        35,
        20,
        null,
        null,
        38,
        null,
        null,
        null,
        null,
        86,
        null,
        58,
        null,
        51,
        60,
        52,
        null,
        46,
        null,
        null,
        69,
        28,
        33,
        44,
        null,
        88,
        null,
        null,
        80,
        null,
        null,
        37,
        null,
        null,
        27,
        60,
        19,
        null,
        null,
        null,
        55,
        52,
        70,
        null
      ],
      "k": 5,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 160.94759345506182,
      "instance_selection": {
        "filtered": true,
        "n_sat": 118,
        "n_unsat": 2,
        "n_unknown": 0,
        "rejection_rate": 0.0167
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 80,
      "M": 304,
      "max_steps": 3200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 165,
      "wall_seconds": 1.214,
      "wall_seconds_per_instance": 0.01214,
      "steps_executed": 165,
      "wall_seconds_per_step": 0.007357,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        122,
        null,
        62,
        null,
        80,
        76,
        null,
        null,
        null,
        null,
        109,
        null,
        116,
        85,
        null,
        null,
        128,
        157,
        61,
        null,
        83,
        90,
        58,
        48,
        null,
        68,
        79,
        null,
        38,
        90,
        155,
        33,
        69,
        null,
        null,
        56,
        null,
        52,
        null,
        97,
        58,
        null,
        null,
        null,
        25,
        null,
        null,
        null,
        123,
        null,
        130,
        null,
        152,
        null,
        null,
        100,
        59,
        39,
        40,
        null,
        165,
        43,
        null,
        null,
        null,
        123,
        null,
        136,
        67,
        null,
        null,
        null,
        103,
        null,
        119,
        71,
        null,
        null,
        null,
        67,
        81,
        null,
        124,
        null,
        null,
        93,
        35,
        111,
        null,
        null,
        null,
        null,
        41,
        68,
        51,
        null,
        65,
        null
      ],
      "k": 6,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 301.7767377282409,
      "instance_selection": {
        "filtered": true,
        "n_sat": 119,
        "n_unsat": 1,
        "n_unknown": 0,
        "rejection_rate": 0.0083
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 113,
      "M": 429,
      "max_steps": 6400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 211,
      "wall_seconds": 1.596,
      "wall_seconds_per_instance": 0.01596,
      "steps_executed": 211,
      "wall_seconds_per_step": 0.007565,
      "n_solved_observed": 51,
      "first_solve_steps": [
        178,
        111,
        30,
        131,
        null,
        71,
        null,
        58,
        null,
        54,
        82,
        null,
        null,
        180,
        189,
        96,
        null,
        null,
        null,
        178,
        58,
        49,
        null,
        null,
        208,
        93,
        null,
        null,
        124,
        180,
        172,
        null,
        null,
        null,
        50,
        null,
        107,
        211,
        null,
        null,
        null,
        null,
        70,
        null,
        203,
        207,
        42,
        null,
        158,
        null,
        95,
        null,
        136,
        56,
        null,
        null,
        162,
        null,
        211,
        null,
        null,
        null,
        135,
        146,
        null,
        null,
        null,
        103,
        55,
        70,
        null,
        null,
        127,
        68,
        null,
        167,
        null,
        53,
        null,
        null,
        null,
        179,
        137,
        null,
        117,
        55,
        179,
        null,
        172,
        null,
        null,
        null,
        109,
        203,
        null,
        null,
        24,
        76,
        null,
        null
      ],
      "k": 7,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 385.90843430702324,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 160,
      "M": 608,
      "max_steps": 12800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 267,
      "wall_seconds": 2.649,
      "wall_seconds_per_instance": 0.02649,
      "steps_executed": 267,
      "wall_seconds_per_step": 0.009923,
      "n_solved_observed": 51,
      "first_solve_steps": [
        236,
        null,
        257,
        174,
        null,
        209,
        251,
        86,
        null,
        135,
        257,
        null,
        null,
        93,
        null,
        null,
        null,
        237,
        null,
        null,
        250,
        null,
        211,
        175,
        70,
        192,
        null,
        224,
        181,
        108,
        null,
        null,
        218,
        null,
        null,
        null,
        142,
        null,
        128,
        90,
        141,
        135,
        null,
        193,
        null,
        null,
        null,
        103,
        null,
        147,
        null,
        119,
        null,
        96,
        80,
        89,
        null,
        118,
        50,
        null,
        null,
        249,
        251,
        262,
        null,
        233,
        null,
        null,
        null,
        null,
        122,
        193,
        null,
        168,
        91,
        null,
        null,
        145,
        167,
        null,
        null,
        null,
        null,
        null,
        161,
        null,
        null,
        77,
        null,
        null,
        113,
        161,
        181,
        130,
        null,
        null,
        267,
        null,
        125,
        null
      ],
      "k": 8,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 488.32963014206257,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 226,
      "M": 859,
      "max_steps": 25600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 484,
      "wall_seconds": 4.084,
      "wall_seconds_per_instance": 0.04084,
      "steps_executed": 484,
      "wall_seconds_per_step": 0.008439,
      "n_solved_observed": 51,
      "first_solve_steps": [
        110,
        null,
        null,
        190,
        null,
        228,
        291,
        null,
        null,
        null,
        null,
        295,
        null,
        434,
        null,
        null,
        140,
        null,
        146,
        196,
        250,
        null,
        201,
        null,
        null,
        null,
        460,
        295,
        null,
        null,
        287,
        437,
        191,
        null,
        296,
        411,
        162,
        null,
        306,
        484,
        null,
        null,
        null,
        325,
        319,
        null,
        336,
        166,
        326,
        391,
        null,
        284,
        null,
        null,
        280,
        299,
        134,
        193,
        328,
        null,
        483,
        null,
        138,
        null,
        284,
        null,
        null,
        null,
        272,
        null,
        null,
        172,
        446,
        449,
        162,
        220,
        306,
        155,
        null,
        null,
        null,
        null,
        160,
        null,
        null,
        null,
        null,
        326,
        284,
        385,
        null,
        72,
        346,
        null,
        null,
        null,
        null,
        null,
        null,
        354
      ],
      "k": 9,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 885.21176400284,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 320,
      "M": 1216,
      "max_steps": 51200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 534,
      "wall_seconds": 4.414,
      "wall_seconds_per_instance": 0.04414,
      "steps_executed": 534,
      "wall_seconds_per_step": 0.008265,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        513,
        null,
        210,
        null,
        null,
        444,
        203,
        null,
        null,
        183,
        null,
        229,
        151,
        196,
        null,
        484,
        null,
        316,
        null,
        null,
        436,
        null,
        null,
        455,
        null,
        null,
        411,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        216,
        null,
        null,
        null,
        null,
        302,
        null,
        314,
        108,
        117,
        394,
        null,
        145,
        null,
        242,
        399,
        128,
        208,
        289,
        null,
        357,
        245,
        392,
        208,
        null,
        405,
        135,
        null,
        null,
        null,
        443,
        null,
        534,
        null,
        null,
        156,
        514,
        null,
        null,
        null,
        null,
        null,
        456,
        null,
        386,
        248,
        441,
        264,
        285,
        276,
        220,
        127,
        414,
        95,
        262,
        352,
        281,
        null,
        290,
        null,
        314,
        null
      ],
      "k": 10,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 976.6592602841251,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 453,
      "M": 1721,
      "max_steps": 102400,
      "run_till_median": true,
      "unsolved_fraction": 0.48,
      "median_step": 550,
      "wall_seconds": 4.345,
      "wall_seconds_per_instance": 0.04345,
      "steps_executed": 550,
      "wall_seconds_per_step": 0.007899,
      "n_solved_observed": 52,
      "first_solve_steps": [
        257,
        246,
        372,
        312,
        270,
        null,
        138,
        363,
        489,
        321,
        331,
        396,
        null,
        null,
        212,
        null,
        null,
        429,
        null,
        null,
        317,
        165,
        null,
        512,
        303,
        503,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        548,
        385,
        355,
        null,
        null,
        null,
        526,
        207,
        290,
        null,
        null,
        250,
        null,
        438,
        null,
        215,
        null,
        null,
        321,
        null,
        195,
        null,
        381,
        196,
        null,
        220,
        465,
        498,
        null,
        null,
        null,
        null,
        null,
        190,
        362,
        null,
        489,
        242,
        496,
        336,
        261,
        444,
        null,
        null,
        null,
        267,
        null,
        null,
        346,
        null,
        null,
        null,
        550,
        230,
        null,
        null,
        null,
        550,
        null,
        264,
        null,
        549,
        null,
        null,
        285,
        299,
        374
      ],
      "k": 11,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1005.9224590941363,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 640,
      "M": 2432,
      "max_steps": 204800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 786,
      "wall_seconds": 7.502,
      "wall_seconds_per_instance": 0.07502,
      "steps_executed": 786,
      "wall_seconds_per_step": 0.009545,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        343,
        null,
        null,
        502,
        444,
        205,
        359,
        null,
        null,
        null,
        752,
        null,
        null,
        427,
        null,
        367,
        584,
        661,
        null,
        543,
        640,
        null,
        null,
        772,
        null,
        595,
        null,
        420,
        711,
        null,
        622,
        null,
        672,
        null,
        null,
        594,
        402,
        null,
        495,
        null,
        null,
        null,
        null,
        375,
        null,
        null,
        null,
        637,
        539,
        null,
        null,
        576,
        311,
        517,
        420,
        673,
        null,
        373,
        680,
        699,
        null,
        358,
        null,
        351,
        770,
        null,
        613,
        579,
        null,
        null,
        512,
        700,
        null,
        269,
        605,
        null,
        null,
        null,
        515,
        null,
        399,
        null,
        417,
        440,
        null,
        369,
        null,
        786,
        null,
        null,
        null,
        271,
        null,
        470,
        538,
        null,
        227,
        null,
        null
      ],
      "k": 12,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1437.554641541802,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 905,
      "M": 3439,
      "max_steps": 409600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 778,
      "wall_seconds": 8.265,
      "wall_seconds_per_instance": 0.08265,
      "steps_executed": 778,
      "wall_seconds_per_step": 0.010623,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        null,
        null,
        null,
        378,
        468,
        546,
        null,
        695,
        649,
        null,
        263,
        637,
        747,
        400,
        null,
        null,
        623,
        579,
        null,
        284,
        null,
        649,
        384,
        null,
        null,
        393,
        null,
        null,
        null,
        488,
        708,
        null,
        318,
        309,
        null,
        636,
        466,
        null,
        595,
        null,
        577,
        null,
        null,
        null,
        null,
        null,
        null,
        393,
        362,
        null,
        413,
        604,
        497,
        null,
        366,
        null,
        null,
        552,
        425,
        null,
        null,
        540,
        415,
        238,
        null,
        634,
        null,
        null,
        396,
        382,
        null,
        null,
        493,
        405,
        468,
        null,
        null,
        null,
        386,
        356,
        437,
        444,
        null,
        368,
        null,
        null,
        null,
        674,
        778,
        720,
        null,
        361,
        null,
        631,
        null,
        542,
        null
      ],
      "k": 13,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1422.9230421367965,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 1280,
      "M": 4864,
      "max_steps": 819200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 912,
      "wall_seconds": 12.126,
      "wall_seconds_per_instance": 0.12126,
      "steps_executed": 912,
      "wall_seconds_per_step": 0.013296,
      "n_solved_observed": 51,
      "first_solve_steps": [
        875,
        672,
        912,
        null,
        null,
        372,
        null,
        null,
        null,
        null,
        787,
        858,
        686,
        350,
        null,
        null,
        null,
        627,
        897,
        null,
        665,
        458,
        768,
        755,
        889,
        497,
        754,
        null,
        null,
        611,
        855,
        576,
        null,
        null,
        314,
        547,
        373,
        null,
        769,
        null,
        760,
        750,
        null,
        679,
        865,
        831,
        665,
        765,
        null,
        683,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        733,
        null,
        802,
        null,
        null,
        null,
        554,
        null,
        767,
        null,
        655,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        852,
        759,
        null,
        441,
        400,
        559,
        544,
        326,
        null,
        387,
        null,
        null,
        857,
        570,
        null,
        null,
        560,
        null,
        null,
        739,
        338,
        597
      ],
      "k": 14,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1668.0023321706406,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 1810,
      "M": 6878,
      "max_steps": 1000000,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 1155,
      "wall_seconds": 21.564,
      "wall_seconds_per_instance": 0.21564,
      "steps_executed": 1155,
      "wall_seconds_per_step": 0.01867,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        null,
        414,
        null,
        859,
        802,
        null,
        null,
        null,
        1141,
        778,
        793,
        null,
        707,
        796,
        757,
        null,
        621,
        null,
        1155,
        941,
        933,
        null,
        715,
        null,
        null,
        1117,
        null,
        null,
        603,
        null,
        1111,
        1096,
        384,
        968,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        897,
        1024,
        691,
        null,
        996,
        999,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        450,
        null,
        600,
        795,
        763,
        827,
        595,
        619,
        1149,
        null,
        605,
        null,
        null,
        null,
        null,
        995,
        null,
        null,
        null,
        720,
        711,
        null,
        562,
        null,
        590,
        null,
        null,
        1003,
        424,
        866,
        1054,
        null,
        851,
        931,
        572,
        712,
        null,
        645,
        658,
        null,
        null,
        1000,
        null,
        1128
      ],
      "k": 15,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 2112.4371640976865,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 2560,
      "M": 9728,
      "max_steps": 1000000,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 1374,
      "wall_seconds": 35.003,
      "wall_seconds_per_instance": 0.35003,
      "steps_executed": 1374,
      "wall_seconds_per_step": 0.025475,
      "n_solved_observed": 51,
      "first_solve_steps": [
        1374,
        null,
        1079,
        null,
        905,
        null,
        1264,
        null,
        581,
        1219,
        null,
        819,
        null,
        null,
        null,
        null,
        906,
        null,
        1327,
        887,
        null,
        null,
        null,
        1053,
        981,
        null,
        1055,
        1121,
        null,
        null,
        null,
        1229,
        1060,
        878,
        null,
        null,
        null,
        1067,
        null,
        1030,
        468,
        null,
        608,
        null,
        662,
        null,
        1057,
        982,
        1345,
        null,
        1164,
        null,
        1098,
        null,
        1301,
        null,
        null,
        null,
        null,
        null,
        1341,
        1298,
        1013,
        null,
        null,
        846,
        null,
        1218,
        null,
        602,
        915,
        1171,
        null,
        1018,
        1022,
        null,
        null,
        730,
        1148,
        null,
        799,
        null,
        null,
        1231,
        null,
        1092,
        747,
        1169,
        1081,
        null,
        null,
        null,
        1113,
        809,
        null,
        1352,
        null,
        696,
        1330,
        null
      ],
      "k": 16,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 2512.977197809715,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    }
  ],
  "N_max": 2560,
  "exponent_fit": {
    "exponent": 0.509,
    "n_points": 9,
    "N_range": [
      160,
      2560
    ],
    "fit": "log(median_steps) ~ exponent * log(N) + c, passing levels only"
  }
}

==> anc/data/benchmarks/alpha_relaxed/results_design340.json <==
{
  "design_id": 340,
  "label": "design340",
  "ratio": 3.8,
  "lr_dt0": 2.98620780605473,
  "batch": 100,
  "protocol": "paper ladder budgets 50*2^k capped 1e6, advance while unsolved<0.5, run_till_median",
  "experiments": [
    {
      "design_id": 340,
      "batch": 100,
      "N": 10,
      "M": 38,
      "max_steps": 50,
      "run_till_median": true,
      "unsolved_fraction": 0.44999999999999996,
      "median_step": 14,
      "wall_seconds": 0.166,
      "wall_seconds_per_instance": 0.00166,
      "steps_executed": 14,
      "wall_seconds_per_step": 0.011825,
      "n_solved_observed": 60,
      "first_solve_steps": [
        null,
        null,
        9,
        null,
        3,
        null,
        null,
        null,
        null,
        null,
        7,
        6,
        5,
        5,
        12,
        null,
        1,
        13,
        null,
        10,
        12,
        10,
        5,
        4,
        1,
        null,
        null,
        11,
        5,
        9,
        null,
        null,
        null,
        2,
        null,
        6,
        null,
        null,
        null,
        6,
        10,
        9,
        11,
        7,
        null,
        12,
        null,
        9,
        null,
        4,
        6,
        14,
        null,
        14,
        8,
        2,
        14,
        2,
        null,
        null,
        6,
        14,
        2,
        14,
        null,
        null,
        4,
        7,
        null,
        9,
        null,
        9,
        11,
        5,
        null,
        null,
        null,
        5,
        5,
        5,
        null,
        7,
        5,
        11,
        4,
        5,
        10,
        5,
        null,
        7,
        2,
        9,
        null,
        4,
        null,
        2,
        null,
        null,
        null,
        null
      ],
      "k": 0,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 41.80690928476622,
      "instance_selection": {
        "filtered": true,
        "n_sat": 111,
        "n_unsat": 9,
        "n_unknown": 0,
        "rejection_rate": 0.075
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 14,
      "M": 53,
      "max_steps": 100,
      "run_till_median": true,
      "unsolved_fraction": 0.47,
      "median_step": 37,
      "wall_seconds": 0.358,
      "wall_seconds_per_instance": 0.00358,
      "steps_executed": 37,
      "wall_seconds_per_step": 0.009679,
      "n_solved_observed": 58,
      "first_solve_steps": [
        14,
        null,
        null,
        21,
        null,
        37,
        null,
        null,
        20,
        null,
        17,
        16,
        null,
        4,
        null,
        null,
        26,
        21,
        24,
        37,
        null,
        12,
        null,
        22,
        null,
        null,
        null,
        null,
        9,
        12,
        2,
        2,
        2,
        24,
        null,
        30,
        12,
        9,
        null,
        24,
        9,
        4,
        null,
        10,
        22,
        5,
        null,
        20,
        null,
        null,
        null,
        32,
        10,
        8,
        null,
        2,
        null,
        null,
        null,
        null,
        36,
        9,
        2,
        37,
        2,
        4,
        null,
        37,
        25,
        9,
        null,
        23,
        null,
        null,
        null,
        2,
        null,
        5,
        null,
        12,
        null,
        null,
        21,
        null,
        19,
        null,
        36,
        12,
        null,
        null,
        10,
        14,
        17,
        30,
        19,
        null,
        13,
        null,
        14,
        2
      ],
      "k": 1,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 110.48968882402501,
      "instance_selection": {
        "filtered": true,
        "n_sat": 106,
        "n_unsat": 14,
        "n_unknown": 0,
        "rejection_rate": 0.1167
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 20,
      "M": 76,
      "max_steps": 200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 83,
      "wall_seconds": 0.804,
      "wall_seconds_per_instance": 0.00804,
      "steps_executed": 83,
      "wall_seconds_per_step": 0.009681,
      "n_solved_observed": 53,
      "first_solve_steps": [
        26,
        35,
        null,
        9,
        54,
        41,
        31,
        18,
        41,
        16,
        38,
        28,
        18,
        13,
        16,
        null,
        null,
        1,
        null,
        21,
        null,
        58,
        37,
        19,
        36,
        null,
        44,
        2,
        5,
        null,
        null,
        9,
        null,
        null,
        null,
        37,
        null,
        null,
        null,
        null,
        23,
        null,
        68,
        19,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        33,
        null,
        18,
        62,
        2,
        null,
        null,
        null,
        11,
        14,
        18,
        5,
        null,
        61,
        60,
        83,
        null,
        13,
        77,
        64,
        24,
        12,
        48,
        22,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        27,
        null,
        null,
        null,
        71,
        null,
        null,
        12,
        null,
        38,
        null,
        30,
        null,
        75,
        49,
        null
      ],
      "k": 2,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 247.85524790254257,
      "instance_selection": {
        "filtered": true,
        "n_sat": 113,
        "n_unsat": 7,
        "n_unknown": 0,
        "rejection_rate": 0.0583
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 28,
      "M": 106,
      "max_steps": 400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 217,
      "wall_seconds": 1.729,
      "wall_seconds_per_instance": 0.01729,
      "steps_executed": 217,
      "wall_seconds_per_step": 0.007968,
      "n_solved_observed": 52,
      "first_solve_steps": [
        null,
        null,
        21,
        136,
        null,
        33,
        79,
        null,
        29,
        null,
        null,
        null,
        null,
        28,
        null,
        11,
        196,
        15,
        161,
        88,
        140,
        null,
        null,
        null,
        117,
        12,
        null,
        49,
        186,
        null,
        null,
        null,
        213,
        27,
        170,
        null,
        170,
        119,
        null,
        84,
        47,
        null,
        null,
        33,
        null,
        137,
        46,
        30,
        97,
        null,
        null,
        127,
        96,
        18,
        74,
        214,
        null,
        84,
        null,
        null,
        null,
        null,
        null,
        8,
        26,
        180,
        217,
        null,
        37,
        14,
        null,
        85,
        173,
        30,
        21,
        null,
        12,
        27,
        null,
        null,
        27,
        null,
        null,
        null,
        null,
        47,
        null,
        34,
        null,
        null,
        null,
        null,
        76,
        null,
        null,
        null,
        23,
        null,
        null,
        111
      ],
      "k": 3,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 648.0070939138764,
      "instance_selection": {
        "filtered": true,
        "n_sat": 113,
        "n_unsat": 7,
        "n_unknown": 0,
        "rejection_rate": 0.0583
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 40,
      "M": 152,
      "max_steps": 800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 354,
      "wall_seconds": 3.67,
      "wall_seconds_per_instance": 0.0367,
      "steps_executed": 354,
      "wall_seconds_per_step": 0.010368,
      "n_solved_observed": 52,
      "first_solve_steps": [
        null,
        null,
        41,
        null,
        273,
        null,
        316,
        23,
        112,
        null,
        16,
        77,
        null,
        18,
        93,
        284,
        null,
        161,
        null,
        133,
        null,
        312,
        13,
        null,
        77,
        null,
        null,
        null,
        38,
        null,
        null,
        null,
        null,
        null,
        308,
        null,
        12,
        94,
        null,
        null,
        153,
        140,
        null,
        null,
        null,
        null,
        null,
        null,
        354,
        null,
        null,
        null,
        150,
        333,
        null,
        22,
        78,
        332,
        22,
        null,
        null,
        null,
        156,
        238,
        168,
        140,
        137,
        null,
        122,
        null,
        null,
        null,
        126,
        277,
        67,
        229,
        157,
        null,
        94,
        null,
        null,
        93,
        null,
        143,
        95,
        null,
        null,
        248,
        82,
        28,
        50,
        null,
        38,
        null,
        129,
        null,
        268,
        null,
        165,
        198
      ],
      "k": 4,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1057.1175633433743,
      "instance_selection": {
        "filtered": true,
        "n_sat": 114,
        "n_unsat": 6,
        "n_unknown": 0,
        "rejection_rate": 0.05
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 57,
      "M": 217,
      "max_steps": 1600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 395,
      "wall_seconds": 7.307,
      "wall_seconds_per_instance": 0.07307,
      "steps_executed": 395,
      "wall_seconds_per_step": 0.018499,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        323,
        381,
        null,
        15,
        335,
        null,
        null,
        null,
        281,
        null,
        null,
        null,
        170,
        378,
        null,
        103,
        270,
        null,
        333,
        null,
        null,
        null,
        38,
        379,
        null,
        152,
        314,
        null,
        null,
        null,
        24,
        null,
        null,
        368,
        null,
        null,
        50,
        27,
        null,
        285,
        176,
        328,
        null,
        null,
        79,
        262,
        null,
        60,
        11,
        null,
        207,
        22,
        385,
        334,
        null,
        168,
        389,
        null,
        null,
        269,
        null,
        395,
        null,
        null,
        64,
        null,
        27,
        221,
        94,
        327,
        null,
        null,
        326,
        344,
        null,
        null,
        270,
        149,
        284,
        null,
        null,
        null,
        null,
        119,
        328,
        null,
        162,
        null,
        null,
        115,
        null,
        290,
        null,
        366,
        null,
        36,
        334,
        null,
        null
      ],
      "k": 5,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1179.5520833916182,
      "instance_selection": {
        "filtered": true,
        "n_sat": 118,
        "n_unsat": 2,
        "n_unknown": 0,
        "rejection_rate": 0.0167
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 80,
      "M": 304,
      "max_steps": 3200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 511,
      "wall_seconds": 13.081,
      "wall_seconds_per_instance": 0.13081,
      "steps_executed": 511,
      "wall_seconds_per_step": 0.025599,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        189,
        322,
        null,
        237,
        469,
        154,
        511,
        496,
        325,
        287,
        null,
        126,
        479,
        null,
        370,
        null,
        null,
        null,
        230,
        255,
        null,
        null,
        219,
        101,
        null,
        null,
        59,
        301,
        null,
        188,
        169,
        null,
        43,
        null,
        null,
        417,
        442,
        null,
        402,
        null,
        128,
        165,
        null,
        null,
        null,
        415,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        412,
        null,
        509,
        133,
        421,
        135,
        83,
        316,
        75,
        351,
        null,
        null,
        248,
        415,
        null,
        null,
        300,
        null,
        255,
        null,
        508,
        null,
        null,
        196,
        null,
        null,
        null,
        98,
        60,
        null,
        null,
        null,
        null,
        275,
        33,
        257,
        null,
        null,
        216,
        null,
        99,
        null,
        328,
        null,
        417,
        null
      ],
      "k": 6,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1525.9521888939669,
      "instance_selection": {
        "filtered": true,
        "n_sat": 119,
        "n_unsat": 1,
        "n_unknown": 0,
        "rejection_rate": 0.0083
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 113,
      "M": 429,
      "max_steps": 6400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 544,
      "wall_seconds": 10.425,
      "wall_seconds_per_instance": 0.10425,
      "steps_executed": 544,
      "wall_seconds_per_step": 0.019163,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        400,
        null,
        null,
        208,
        null,
        102,
        null,
        444,
        194,
        null,
        null,
        281,
        350,
        320,
        null,
        null,
        279,
        null,
        467,
        101,
        275,
        null,
        null,
        null,
        null,
        null,
        135,
        null,
        null,
        null,
        null,
        345,
        358,
        420,
        541,
        338,
        null,
        null,
        427,
        null,
        109,
        224,
        378,
        null,
        105,
        null,
        386,
        null,
        48,
        null,
        527,
        302,
        523,
        417,
        null,
        null,
        null,
        null,
        null,
        null,
        373,
        null,
        386,
        null,
        null,
        392,
        373,
        83,
        null,
        null,
        433,
        null,
        null,
        465,
        528,
        332,
        434,
        null,
        483,
        139,
        null,
        438,
        209,
        123,
        347,
        null,
        null,
        null,
        380,
        null,
        467,
        164,
        null,
        544,
        139,
        null,
        null,
        290
      ],
      "k": 7,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1624.497046493773,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 160,
      "M": 608,
      "max_steps": 12800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 564,
      "wall_seconds": 7.048,
      "wall_seconds_per_instance": 0.07048,
      "steps_executed": 564,
      "wall_seconds_per_step": 0.012496,
      "n_solved_observed": 51,
      "first_solve_steps": [
        479,
        323,
        383,
        229,
        null,
        561,
        499,
        558,
        null,
        51,
        null,
        null,
        457,
        null,
        null,
        null,
        513,
        288,
        538,
        null,
        null,
        242,
        null,
        326,
        510,
        null,
        564,
        null,
        null,
        553,
        null,
        null,
        457,
        null,
        null,
        null,
        415,
        293,
        523,
        212,
        332,
        null,
        null,
        423,
        460,
        235,
        299,
        null,
        330,
        491,
        504,
        null,
        546,
        386,
        548,
        231,
        null,
        433,
        230,
        null,
        null,
        558,
        null,
        482,
        428,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        427,
        519,
        554,
        null,
        546,
        null,
        346,
        null,
        259,
        null,
        368,
        null,
        373,
        null,
        null,
        348,
        null,
        null,
        null,
        452,
        496,
        null,
        null,
        null,
        null,
        null,
        220,
        null
      ],
      "k": 8,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1684.2212026148677,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 226,
      "M": 859,
      "max_steps": 25600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 660,
      "wall_seconds": 7.769,
      "wall_seconds_per_instance": 0.07769,
      "steps_executed": 660,
      "wall_seconds_per_step": 0.011772,
      "n_solved_observed": 51,
      "first_solve_steps": [
        416,
        null,
        null,
        620,
        401,
        592,
        null,
        null,
        494,
        null,
        494,
        null,
        510,
        null,
        358,
        null,
        605,
        null,
        404,
        null,
        null,
        null,
        73,
        null,
        null,
        603,
        null,
        535,
        508,
        null,
        null,
        431,
        517,
        null,
        412,
        300,
        180,
        345,
        337,
        414,
        574,
        null,
        null,
        null,
        null,
        null,
        658,
        553,
        452,
        522,
        null,
        589,
        null,
        653,
        389,
        551,
        300,
        null,
        null,
        350,
        496,
        null,
        50,
        null,
        474,
        498,
        null,
        400,
        313,
        null,
        476,
        274,
        426,
        null,
        null,
        660,
        null,
        null,
        400,
        null,
        null,
        null,
        552,
        null,
        null,
        null,
        497,
        638,
        null,
        548,
        null,
        248,
        null,
        599,
        395,
        null,
        null,
        null,
        null,
        null
      ],
      "k": 9,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1970.8971519961217,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 320,
      "M": 1216,
      "max_steps": 51200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 615,
      "wall_seconds": 6.279,
      "wall_seconds_per_instance": 0.06279,
      "steps_executed": 615,
      "wall_seconds_per_step": 0.01021,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        298,
        null,
        null,
        null,
        null,
        null,
        330,
        null,
        null,
        469,
        null,
        562,
        null,
        null,
        null,
        145,
        504,
        null,
        316,
        486,
        null,
        null,
        338,
        529,
        427,
        488,
        null,
        475,
        438,
        450,
        null,
        592,
        100,
        null,
        385,
        null,
        null,
        85,
        411,
        null,
        null,
        404,
        377,
        327,
        587,
        208,
        425,
        null,
        363,
        null,
        null,
        492,
        null,
        null,
        null,
        506,
        null,
        432,
        297,
        547,
        null,
        519,
        null,
        615,
        null,
        null,
        275,
        545,
        221,
        null,
        null,
        null,
        null,
        400,
        226,
        null,
        null,
        346,
        null,
        593,
        null,
        172,
        509,
        null,
        421,
        null,
        539,
        null,
        null,
        248,
        410,
        null,
        398,
        613,
        null,
        null,
        476,
        284,
        null
      ],
      "k": 10,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1836.5178007236589,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 453,
      "M": 1721,
      "max_steps": 102400,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 615,
      "wall_seconds": 6.35,
      "wall_seconds_per_instance": 0.0635,
      "steps_executed": 615,
      "wall_seconds_per_step": 0.010325,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        74,
        null,
        null,
        null,
        null,
        null,
        353,
        216,
        440,
        544,
        569,
        null,
        null,
        396,
        null,
        null,
        null,
        null,
        503,
        null,
        585,
        585,
        467,
        null,
        483,
        119,
        372,
        598,
        null,
        465,
        null,
        206,
        null,
        435,
        474,
        490,
        371,
        null,
        153,
        null,
        227,
        null,
        235,
        null,
        556,
        null,
        null,
        159,
        375,
        608,
        303,
        396,
        516,
        null,
        292,
        null,
        242,
        null,
        469,
        593,
        606,
        null,
        null,
        398,
        null,
        432,
        null,
        null,
        291,
        579,
        null,
        null,
        335,
        615,
        null,
        471,
        453,
        null,
        182,
        null,
        null,
        null,
        null,
        null,
        301,
        155,
        null,
        null,
        null,
        306,
        null,
        497,
        null,
        null,
        null,
        null,
        null,
        410,
        108
      ],
      "k": 11,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1836.5178007236589,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 640,
      "M": 2432,
      "max_steps": 204800,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 629,
      "wall_seconds": 6.777,
      "wall_seconds_per_instance": 0.06777,
      "steps_executed": 629,
      "wall_seconds_per_step": 0.010774,
      "n_solved_observed": 52,
      "first_solve_steps": [
        null,
        552,
        null,
        206,
        580,
        196,
        228,
        null,
        628,
        396,
        191,
        462,
        null,
        null,
        null,
        null,
        589,
        null,
        191,
        null,
        512,
        null,
        null,
        null,
        null,
        565,
        null,
        512,
        310,
        214,
        499,
        null,
        null,
        null,
        null,
        null,
        null,
        412,
        477,
        386,
        527,
        null,
        null,
        null,
        239,
        null,
        null,
        374,
        null,
        552,
        231,
        null,
        452,
        117,
        491,
        471,
        556,
        482,
        538,
        164,
        452,
        null,
        null,
        218,
        366,
        null,
        null,
        455,
        null,
        null,
        543,
        249,
        null,
        null,
        119,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        427,
        348,
        258,
        96,
        266,
        null,
        null,
        null,
        null,
        629,
        467,
        593,
        262,
        589,
        109,
        null,
        420
      ],
      "k": 12,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1878.3247100084252,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 905,
      "M": 3439,
      "max_steps": 409600,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 579,
      "wall_seconds": 7.123,
      "wall_seconds_per_instance": 0.07123,
      "steps_executed": 579,
      "wall_seconds_per_step": 0.012302,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        null,
        157,
        146,
        null,
        425,
        null,
        172,
        375,
        null,
        458,
        null,
        null,
        289,
        null,
        579,
        435,
        267,
        null,
        140,
        323,
        362,
        385,
        222,
        263,
        120,
        null,
        null,
        null,
        null,
        459,
        185,
        232,
        null,
        null,
        133,
        271,
        440,
        null,
        null,
        505,
        null,
        null,
        472,
        null,
        446,
        null,
        null,
        null,
        null,
        null,
        139,
        576,
        410,
        null,
        544,
        null,
        150,
        null,
        113,
        null,
        null,
        270,
        489,
        null,
        425,
        295,
        null,
        562,
        341,
        null,
        180,
        null,
        null,
        189,
        549,
        416,
        205,
        null,
        307,
        null,
        515,
        152,
        409,
        null,
        null,
        null,
        null,
        174,
        null,
        277,
        null,
        177,
        null,
        271,
        null,
        null,
        null,
        null,
        null
      ],
      "k": 13,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1729.0143197056886,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1280,
      "M": 4864,
      "max_steps": 819200,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 369,
      "wall_seconds": 5.331,
      "wall_seconds_per_instance": 0.05331,
      "steps_executed": 369,
      "wall_seconds_per_step": 0.014448,
      "n_solved_observed": 51,
      "first_solve_steps": [
        274,
        null,
        null,
        null,
        null,
        null,
        122,
        null,
        null,
        null,
        337,
        204,
        325,
        190,
        347,
        249,
        null,
        159,
        null,
        null,
        null,
        null,
        null,
        null,
        268,
        196,
        239,
        null,
        null,
        165,
        245,
        295,
        315,
        260,
        null,
        null,
        247,
        null,
        227,
        null,
        null,
        null,
        319,
        200,
        220,
        273,
        304,
        355,
        325,
        206,
        227,
        null,
        null,
        324,
        null,
        280,
        null,
        258,
        null,
        369,
        291,
        343,
        null,
        345,
        null,
        262,
        null,
        251,
        360,
        285,
        null,
        null,
        227,
        null,
        241,
        null,
        null,
        null,
        null,
        339,
        null,
        null,
        163,
        267,
        131,
        null,
        337,
        null,
        null,
        null,
        null,
        250,
        null,
        null,
        281,
        305,
        null,
        null,
        211,
        326
      ],
      "k": 14,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1101.9106804341952,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "M": 6878,
      "max_steps": 1000000,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 391,
      "wall_seconds": 15.909,
      "wall_seconds_per_instance": 0.15909,
      "steps_executed": 391,
      "wall_seconds_per_step": 0.040688,
      "n_solved_observed": 52,
      "first_solve_steps": [
        null,
        322,
        null,
        312,
        339,
        269,
        238,
        null,
        null,
        300,
        null,
        147,
        279,
        243,
        null,
        null,
        312,
        278,
        null,
        274,
        320,
        null,
        null,
        null,
        null,
        268,
        178,
        277,
        null,
        354,
        null,
        380,
        null,
        null,
        333,
        null,
        null,
        null,
        null,
        null,
        null,
        null,
        183,
        159,
        null,
        260,
        317,
        381,
        215,
        248,
        null,
        367,
        null,
        null,
        null,
        272,
        219,
        351,
        null,
        null,
        null,
        269,
        247,
        null,
        298,
        366,
        187,
        null,
        null,
        null,
        null,
        227,
        null,
        null,
        null,
        274,
        null,
        null,
        null,
        240,
        308,
        329,
        233,
        null,
        323,
        null,
        null,
        286,
        null,
        214,
        178,
        null,
        391,
        246,
        260,
        null,
        184,
        219,
        264,
        190
      ],
      "k": 15,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1167.6072521673993,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 2560,
      "M": 9728,
      "max_steps": 1000000,
      "run_till_median": true,
      "unsolved_fraction": 0.49,
      "median_step": 427,
      "wall_seconds": 12.778,
      "wall_seconds_per_instance": 0.12778,
      "steps_executed": 427,
      "wall_seconds_per_step": 0.029924,
      "n_solved_observed": 51,
      "first_solve_steps": [
        null,
        412,
        null,
        null,
        301,
        226,
        288,
        269,
        282,
        194,
        null,
        297,
        null,
        null,
        395,
        407,
        389,
        null,
        null,
        309,
        null,
        null,
        372,
        null,
        284,
        null,
        233,
        257,
        null,
        400,
        244,
        null,
        420,
        null,
        null,
        null,
        null,
        373,
        null,
        274,
        288,
        374,
        417,
        381,
        316,
        308,
        247,
        null,
        null,
        null,
        null,
        327,
        null,
        327,
        383,
        null,
        null,
        209,
        null,
        220,
        null,
        null,
        402,
        270,
        null,
        null,
        408,
        330,
        null,
        null,
        260,
        null,
        null,
        260,
        null,
        303,
        null,
        null,
        356,
        264,
        245,
        null,
        null,
        null,
        null,
        null,
        331,
        null,
        206,
        null,
        287,
        309,
        375,
        null,
        null,
        null,
        321,
        427,
        null,
        253
      ],
      "k": 16,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 1275.1107331853698,
      "instance_selection": {
        "filtered": true,
        "n_sat": 120,
        "n_unsat": 0,
        "n_unknown": 0,
        "rejection_rate": 0.0
      },
      "instances_used": 100
    }
  ],
  "N_max": 2560,
  "exponent_fit": {
    "exponent": -0.181,
    "n_points": 9,
    "N_range": [
      160,
      2560
    ],
    "fit": "log(median_steps) ~ exponent * log(N) + c, passing levels only"
  }
}

==> anc/data/benchmarks/alpha_relaxed/results_kissat.json <==
{
  "kissat": "[author-local-path]",
  "version": "3.0.0",
  "timeout_s": 300.0,
  "workers": 12,
  "levels": [
    {
      "N": 10,
      "tested": 120,
      "n_sat": 111,
      "n_unsat": 9,
      "n_unknown": 0,
      "rejection_rate": 0.075,
      "median_wall_decided": 0.013,
      "max_wall_decided": 0.023,
      "median_wall_all": 0.013,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.5,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 14,
      "tested": 120,
      "n_sat": 106,
      "n_unsat": 14,
      "n_unknown": 0,
      "rejection_rate": 0.1167,
      "median_wall_decided": 0.012,
      "max_wall_decided": 0.022,
      "median_wall_all": 0.012,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.4,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 20,
      "tested": 120,
      "n_sat": 113,
      "n_unsat": 7,
      "n_unknown": 0,
      "rejection_rate": 0.0583,
      "median_wall_decided": 0.013,
      "max_wall_decided": 0.023,
      "median_wall_all": 0.013,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.5,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 28,
      "tested": 120,
      "n_sat": 113,
      "n_unsat": 7,
      "n_unknown": 0,
      "rejection_rate": 0.0583,
      "median_wall_decided": 0.01,
      "max_wall_decided": 0.023,
      "median_wall_all": 0.01,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.4,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 40,
      "tested": 120,
      "n_sat": 114,
      "n_unsat": 6,
      "n_unknown": 0,
      "rejection_rate": 0.05,
      "median_wall_decided": 0.012,
      "max_wall_decided": 0.025,
      "median_wall_all": 0.012,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.4,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 57,
      "tested": 120,
      "n_sat": 118,
      "n_unsat": 2,
      "n_unknown": 0,
      "rejection_rate": 0.0167,
      "median_wall_decided": 0.013,
      "max_wall_decided": 0.025,
      "median_wall_all": 0.013,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.6,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 80,
      "tested": 120,
      "n_sat": 119,
      "n_unsat": 1,
      "n_unknown": 0,
      "rejection_rate": 0.0083,
      "median_wall_decided": 0.012,
      "max_wall_decided": 0.025,
      "median_wall_all": 0.012,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.5,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 113,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.012,
      "max_wall_decided": 0.037,
      "median_wall_all": 0.012,
      "median_is_lower_bound": false,
      "cpu_seconds": 1.6,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 160,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.015,
      "max_wall_decided": 0.046,
      "median_wall_all": 0.015,
      "median_is_lower_bound": false,
      "cpu_seconds": 2.0,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 226,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.019,
      "max_wall_decided": 0.13,
      "median_wall_all": 0.019,
      "median_is_lower_bound": false,
      "cpu_seconds": 3.1,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 320,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.045,
      "max_wall_decided": 0.375,
      "median_wall_all": 0.045,
      "median_is_lower_bound": false,
      "cpu_seconds": 6.9,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 453,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.057,
      "max_wall_decided": 1.191,
      "median_wall_all": 0.057,
      "median_is_lower_bound": false,
      "cpu_seconds": 11.5,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 640,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.108,
      "max_wall_decided": 7.446,
      "median_wall_all": 0.108,
      "median_is_lower_bound": false,
      "cpu_seconds": 48.8,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 905,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.605,
      "max_wall_decided": 2.52,
      "median_wall_all": 0.605,
      "median_is_lower_bound": false,
      "cpu_seconds": 71.1,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 1280,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.91,
      "max_wall_decided": 9.958,
      "median_wall_all": 0.91,
      "median_is_lower_bound": false,
      "cpu_seconds": 170.3,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 1810,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 2.623,
      "max_wall_decided": 13.875,
      "median_wall_all": 2.623,
      "median_is_lower_bound": false,
      "cpu_seconds": 529.2,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 2560,
      "tested": 120,
      "n_sat": 120,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 10.712,
      "max_wall_decided": 18.901,
      "median_wall_all": 10.712,
      "median_is_lower_bound": false,
      "cpu_seconds": 1084.1,
      "abandoned": false,
      "stop_reason": null
    }
  ],
  "ladder_stopped": false
}

==> anc/data/benchmarks/alpha_relaxed/solvers_work/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/alpha_relaxed/solvers_work/solver_340.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/alpha_relaxed/solvers_work/solver_9001.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=6.834858583646712,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=18.4858973404431, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.24766483348402368, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.030773188856081733, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=0.0003778909847826005, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=0.0012132212156103995, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.8289499256257025, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/baseline_fidelity/analysis.json <==
{
  "smoke": false,
  "n_boot": 2000,
  "estimators": "KM product-limit; pooled cluster bootstrap over draws; NO projection estimator anywhere",
  "pooled": {
    "80|bd|2560": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 244,
      "km_median": 1714585,
      "ci95": [
        1542622.0,
        null
      ],
      "boot_unidentified": 691,
      "median_lower_bound_if_unidentified": null
    },
    "89|bd|2560": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 293,
      "km_median": 497338,
      "ci95": [
        326924.0,
        664708.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "89|fx|2560": {
      "n_draws": 2,
      "n_instances": 200,
      "n_events": 106,
      "km_median": 864415,
      "ci95": [
        655953.0,
        1036308.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "340|bd|2560": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 284,
      "km_median": 654967,
      "ci95": [
        433287.0,
        868349.0
      ],
      "boot_unidentified": 1,
      "median_lower_bound_if_unidentified": null
    },
    "340|fx|2560": {
      "n_draws": 2,
      "n_instances": 200,
      "n_events": 99,
      "km_median": null,
      "ci95": [
        738603.0,
        null
      ],
      "boot_unidentified": 1504,
      "median_lower_bound_if_unidentified": 1113440
    },
    "353|bd|2560": {
      "n_draws": 4,
      "n_instances": 400,
      "n_events": 236,
      "km_median": 656468,
      "ci95": [
        535774.0,
        806938.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "353|fx|2560": {
      "n_draws": 2,
      "n_instances": 200,
      "n_events": 102,
      "km_median": 860648,
      "ci95": [
        710941.0,
        null
      ],
      "boot_unidentified": 460,
      "median_lower_bound_if_unidentified": null
    },
    "9001|bd|453": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 29467,
      "ci95": [
        26033.0,
        35142.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|bd|640": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 83766,
      "ci95": [
        65982.0,
        99285.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|bd|905": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 200670,
      "ci95": [
        176033.0,
        239321.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|bd|1280": {
      "n_draws": 4,
      "n_instances": 400,
      "n_events": 240,
      "km_median": 595760,
      "ci95": [
        537110.0,
        702640.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|bd|1810": {
      "n_draws": 3,
      "n_instances": 300,
      "n_events": 180,
      "km_median": 2148245,
      "ci95": [
        1351094.0,
        3670310.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|bd|2560": {
      "n_draws": 2,
      "n_instances": 200,
      "n_events": 79,
      "km_median": null,
      "ci95": [
        null,
        null
      ],
      "boot_unidentified": 2000,
      "median_lower_bound_if_unidentified": 25000000
    },
    "9001|fx|453": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 28035,
      "ci95": [
        26713.0,
        30564.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|fx|640": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 73950,
      "ci95": [
        63102.0,
        81275.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|fx|905": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 207154,
      "ci95": [
        169367.0,
        236821.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    },
    "9001|fx|1810": {
      "n_draws": 2,
      "n_instances": 200,
      "n_events": 120,
      "km_median": 3096796,
      "ci95": [
        2344154.0,
        3407822.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    }
  },
  "telemetry": {
    "80|bd|2560": {
      "cap": 110080000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 344.5,
          "p99_final": 140.5
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 348.7,
          "p99_final": 145.1
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 331.1,
          "p99_final": 135.8
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 345.2,
          "p99_final": 143.8
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 321.8,
          "p99_final": 139.8
        }
      ]
    },
    "89|bd|2560": {
      "cap": 110080000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 384.9,
          "p99_final": 144.8
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 364.4,
          "p99_final": 152.7
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 341.6,
          "p99_final": 146.3
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 362.0,
          "p99_final": 148.1
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 353.7,
          "p99_final": 147.6
        }
      ]
    },
    "89|fx|2560": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 365.3,
          "p99_final": 147.7
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 351.0,
          "p99_final": 155.2
        }
      ]
    },
    "340|bd|2560": {
      "cap": 110080000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 880.5,
          "p99_final": 226.4
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 716.5,
          "p99_final": 235.7
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 735.8,
          "p99_final": 227.3
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 831.8,
          "p99_final": 229.1
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 627.8,
          "p99_final": 224.7
        }
      ]
    },
    "340|fx|2560": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 858.4,
          "p99_final": 235.3
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 646.9,
          "p99_final": 233.8
        }
      ]
    },
    "353|bd|2560": {
      "cap": 110080000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 835.3,
          "p99_final": 223.6
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 670.2,
          "p99_final": 223.5
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 686.5,
          "p99_final": 221.9
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 647.0,
          "p99_final": 227.8
        }
      ]
    },
    "353|fx|2560": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 817.6,
          "p99_final": 232.3
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 684.5,
          "p99_final": 235.2
        }
      ]
    },
    "9001|bd|453": {
      "cap": 19470000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 7466.7,
          "p99_final": 3086.3
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 6961.3,
          "p99_final": 3111.5
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 5721.1,
          "p99_final": 2662.7
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 5390.2,
          "p99_final": 2425.0
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 5536.8,
          "p99_final": 2549.0
        }
      ]
    },
    "9001|bd|640": {
      "cap": 27520000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 10140.1,
          "p99_final": 4566.6
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 9376.4,
          "p99_final": 4563.2
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 10011.4,
          "p99_final": 4519.0
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 11090.9,
          "p99_final": 4804.8
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 8826.4,
          "p99_final": 4035.4
        }
      ]
    },
    "9001|bd|905": {
      "cap": 38910000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 15308.3,
          "p99_final": 6347.4
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 14575.2,
          "p99_final": 6252.8
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 12936.0,
          "p99_final": 6087.5
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 12825.4,
          "p99_final": 5547.5
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 15408.7,
          "p99_final": 6283.8
        }
      ]
    },
    "9001|bd|1280": {
      "cap": 55040000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 26194.1,
          "p99_final": 8004.7
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 24697.8,
          "p99_final": 8080.8
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 22279.2,
          "p99_final": 7687.3
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 20076.8,
          "p99_final": 6746.8
        }
      ]
    },
    "9001|bd|1810": {
      "cap": 77830000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 36121.8,
          "p99_final": 8919.9
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 32370.0,
          "p99_final": 8660.2
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 28429.7,
          "p99_final": 8679.5
        }
      ]
    },
    "9001|bd|2560": {
      "cap": 110080000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 41228.3,
          "p99_final": 10187.9
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 40371.4,
          "p99_final": 10714.0
        }
      ]
    },
    "9001|fx|453": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 7127.0,
          "p99_final": 2834.9
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 5723.7,
          "p99_final": 2336.2
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 5905.2,
          "p99_final": 2622.8
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 4940.3,
          "p99_final": 2376.8
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 5065.2,
          "p99_final": 2298.1
        }
      ]
    },
    "9001|fx|640": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 8674.0,
          "p99_final": 3961.9
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 9898.7,
          "p99_final": 4393.0
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 10212.9,
          "p99_final": 4784.7
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 11383.8,
          "p99_final": 4229.6
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 8694.9,
          "p99_final": 3947.8
        }
      ]
    },
    "9001|fx|905": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 13199.6,
          "p99_final": 5800.0
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 16496.2,
          "p99_final": 6687.2
        },
        {
          "draw": 2,
          "binds": false,
          "max_xl_final": 12853.5,
          "p99_final": 5820.9
        },
        {
          "draw": 3,
          "binds": false,
          "max_xl_final": 13743.8,
          "p99_final": 5692.5
        },
        {
          "draw": 4,
          "binds": false,
          "max_xl_final": 15457.6,
          "p99_final": 6269.1
        }
      ]
    },
    "9001|fx|1810": {
      "cap": 1000000.0,
      "any_binds": false,
      "cells": [
        {
          "draw": 0,
          "binds": false,
          "max_xl_final": 35261.6,
          "p99_final": 9664.7
        },
        {
          "draw": 1,
          "binds": false,
          "max_xl_final": 34004.0,
          "p99_final": 8336.1
        }
      ]
    }
  },
  "paired_vs_w1": {
    "80|2560": {
      "w1_fx_km": 1733311,
      "w1_fx_ci95": [
        1461982.0,
        null
      ],
      "bf_bd_km": 1714585,
      "bf_bd_ci95": [
        1542622.0,
        null
      ],
      "verdict": "Q2 branch A: bd within W1 fx CI"
    },
    "89|2560": {
      "w1_fx_km": 487783,
      "w1_fx_ci95": [
        235857.0,
        728879.0
      ],
      "bf_bd_km": 497338,
      "bf_bd_ci95": [
        326924.0,
        664708.0
      ],
      "verdict": "Q2 branch A: bd within W1 fx CI"
    },
    "340|2560": {
      "w1_fx_km": 540985,
      "w1_fx_ci95": [
        407368.0,
        764317.0
      ],
      "bf_bd_km": 654967,
      "bf_bd_ci95": [
        433287.0,
        868349.0
      ],
      "verdict": "Q2 branch A: bd within W1 fx CI"
    },
    "353|2560": {
      "w1_fx_km": 666095,
      "w1_fx_ci95": [
        518022.0,
        942116.0
      ],
      "bf_bd_km": 656468,
      "bf_bd_ci95": [
        535774.0,
        806938.0
      ],
      "verdict": "Q2 branch A: bd within W1 fx CI"
    },
    "9001|1280": {
      "w1_fx_km": 655299,
      "w1_fx_ci95": [
        405008.0,
        1065718.0
      ],
      "bf_bd_km": 595760,
      "bf_bd_ci95": [
        537110.0,
        702640.0
      ],
      "verdict": "Q2 branch A: bd within W1 fx CI"
    },
    "9001|1810": {
      "w1_fx_km": null,
      "w1_fx_ci95": [
        null,
        null
      ],
      "bf_bd_km": 2148245,
      "bf_bd_ci95": [
        1351094.0,
        3670310.0
      ],
      "verdict": "incomparable (unidentified median)"
    },
    "9001|2560": {
      "w1_fx_km": null,
      "w1_fx_ci95": [
        null,
        null
      ],
      "bf_bd_km": null,
      "bf_bd_ci95": [
        null,
        null
      ],
      "verdict": "incomparable (unidentified median)"
    }
  },
  "ladder_slope_bd": {
    "points": [
      [
        453,
        29467
      ],
      [
        640,
        83766
      ],
      [
        905,
        200670
      ],
      [
        1280,
        595760
      ]
    ],
    "ols_slope": 2.857,
    "ci95": [
      2.649,
      3.087
    ],
    "literature": "3.0 +/- 0.1 (Bearden alpha_r=4.3); accept band [2.6, 3.4]"
  },
  "local_exponents_bd_9001": [
    {
      "N1": 453,
      "N2": 640,
      "m1": 29467,
      "m2": 83766,
      "exponent": 3.023
    },
    {
      "N1": 640,
      "N2": 905,
      "m1": 83766,
      "m2": 200670,
      "exponent": 2.522
    },
    {
      "N1": 905,
      "N2": 1280,
      "m1": 200670,
      "m2": 595760,
      "exponent": 3.139
    },
    {
      "N1": 1280,
      "N2": 1810,
      "m1": 595760,
      "m2": 2148245,
      "exponent": 3.702
    },
    {
      "N1": 1810,
      "N2": 2560,
      "m1": 2148245,
      "m2": null,
      "exponent_lower_bound": 7.079
    }
  ]
}

==> anc/data/benchmarks/baseline_fidelity/instances_manifest.json <==
{
  "generator": "domain_knowledge/dataset.py SAT_dataset (transformed-Barthel PLANTED construction)",
  "ratio": 4.3,
  "p0": 0.08,
  "seed_scheme": "torch.manual_seed(20260713*10**7 + N*100 + draw) on CPU (same formula as W1); rungs >=1280 reuse W1 draw files verified against curvature manifest",
  "draws": {
    "453|0": {
      "N": 453,
      "draw": 0,
      "M": 1947,
      "seed": 202607130045300,
      "batch": 100,
      "sha256": "3bb61bdf6153dc68af644649b8f4c3acfb06f90d5c072442e8d042730fbc02ab",
      "file": "instances/N_00453/draw_00.pt"
    },
    "453|1": {
      "N": 453,
      "draw": 1,
      "M": 1947,
      "seed": 202607130045301,
      "batch": 100,
      "sha256": "e9df2f3246236d1d82c6ab1685d99eaf97f6617ec79b178de2b00ec8b503c4fc",
      "file": "instances/N_00453/draw_01.pt"
    },
    "453|2": {
      "N": 453,
      "draw": 2,
      "M": 1947,
      "seed": 202607130045302,
      "batch": 100,
      "sha256": "7cf04f592d12e18844137028e6d94b92bd0acca361fb63cdf3dd628ba3cd76c6",
      "file": "instances/N_00453/draw_02.pt"
    },
    "453|3": {
      "N": 453,
      "draw": 3,
      "M": 1947,
      "seed": 202607130045303,
      "batch": 100,
      "sha256": "7a6c4ddf28dc2630846bece2e407e9c1400c8b42e8c35d9facace46e6985a912",
      "file": "instances/N_00453/draw_03.pt"
    },
    "453|4": {
      "N": 453,
      "draw": 4,
      "M": 1947,
      "seed": 202607130045304,
      "batch": 100,
      "sha256": "50edf0b60a058ac501debfc9858cd01961a732915adc664919bbb616a1d040f1",
      "file": "instances/N_00453/draw_04.pt"
    },
    "640|0": {
      "N": 640,
      "draw": 0,
      "M": 2752,
      "seed": 202607130064000,
      "batch": 100,
      "sha256": "31e9842416d4f1267a8ef97f50b64b00a10b916a1cc3431a26fbf20275927221",
      "file": "instances/N_00640/draw_00.pt"
    },
    "640|1": {
      "N": 640,
      "draw": 1,
      "M": 2752,
      "seed": 202607130064001,
      "batch": 100,
      "sha256": "d931816b278fe99841c01d4673bbb0598ed35535b64aa08a50dfea2750430116",
      "file": "instances/N_00640/draw_01.pt"
    },
    "640|2": {
      "N": 640,
      "draw": 2,
      "M": 2752,
      "seed": 202607130064002,
      "batch": 100,
      "sha256": "60bc38b88357cdc7538da40351e955ae2e52ae087449a4555a913f3722cc9e11",
      "file": "instances/N_00640/draw_02.pt"
    },
    "640|3": {
      "N": 640,
      "draw": 3,
      "M": 2752,
      "seed": 202607130064003,
      "batch": 100,
      "sha256": "13f379c888d091e8b5765717f7471e787882bca19170fc042565742c7eab5f7e",
      "file": "instances/N_00640/draw_03.pt"
    },
    "640|4": {
      "N": 640,
      "draw": 4,
      "M": 2752,
      "seed": 202607130064004,
      "batch": 100,
      "sha256": "788b5f3a4f8040e094470b6b7669e789cc8e250969832d5a06ec44b15783215a",
      "file": "instances/N_00640/draw_04.pt"
    },
    "905|0": {
      "N": 905,
      "draw": 0,
      "M": 3891,
      "seed": 202607130090500,
      "batch": 100,
      "sha256": "df1c09a98367ae2a8f28238320d81f0d54dc926e15c23060c5c846dcf03ad460",
      "file": "instances/N_00905/draw_00.pt"
    },
    "905|1": {
      "N": 905,
      "draw": 1,
      "M": 3891,
      "seed": 202607130090501,
      "batch": 100,
      "sha256": "87f33ebe4717c2f6ebe4b26d37dfca66dbfd1070c9be50b375f05bc8301c0223",
      "file": "instances/N_00905/draw_01.pt"
    },
    "905|2": {
      "N": 905,
      "draw": 2,
      "M": 3891,
      "seed": 202607130090502,
      "batch": 100,
      "sha256": "2a4325d23d124e5316f9efa5edb2b6f7cfb148bc822ed20f4114981606795465",
      "file": "instances/N_00905/draw_02.pt"
    },
    "905|3": {
      "N": 905,
      "draw": 3,
      "M": 3891,
      "seed": 202607130090503,
      "batch": 100,
      "sha256": "6226125d85a2ec6388891301719d232edf9a48b5358f9c4d349fef198841f060",
      "file": "instances/N_00905/draw_03.pt"
    },
    "905|4": {
      "N": 905,
      "draw": 4,
      "M": 3891,
      "seed": 202607130090504,
      "batch": 100,
      "sha256": "1a063048d7f6a1377e23c900cc9abc8e43be86c2b0489e9b1056d3027df5ced2",
      "file": "instances/N_00905/draw_04.pt"
    }
  }
}

==> anc/data/benchmarks/baseline_fidelity/results.json <==
{
 "spec": "see HANDOFF.md (pre-registered)",
 "smoke": false,
 "hardware": {
  "cpu_model": "Intel(R) Xeon(R) CPU E5-1660 v4 @ 3.20GHz",
  "cpu_logical": 16,
  "gpu": "NVIDIA GeForce RTX 3090"
 },
 "modes": {
  "fx": "x_l in [1, 1e6] (as published)",
  "bd": "x_l in [1, 1e4*M] (Bearden spec)"
 },
 "solvers": {
  "353": {
   "tag": "treatment353",
   "dt0": 2.98620780605473
  },
  "9001": {
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025
  },
  "80": {
   "tag": "control80",
   "dt0": 1.1833127810166453
  },
  "340": {
   "tag": "treatment340",
   "dt0": 2.98620780605473
  },
  "89": {
   "tag": "control89",
   "dt0": 1.1833127810166453
  }
 },
 "cells": {
  "340|bd|2560|0": {
   "did": 340,
   "mode": "bd",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560000340,
   "stop_reason": "wall_cap",
   "stop_step": 1136774,
   "censored_at_cap": true,
   "n_solved": 55,
   "solved_fraction": 0.55,
   "wall_seconds": 28800.005,
   "wall_seconds_per_step": 0.025335,
   "first_solve_steps": [
    null,
    919239,
    12044,
    null,
    91921,
    null,
    9938,
    null,
    147859,
    null,
    59158,
    null,
    732774,
    193951,
    null,
    null,
    254762,
    null,
    null,
    null,
    454408,
    433287,
    null,
    null,
    null,
    360129,
    43860,
    null,
    807711,
    null,
    422179,
    42969,
    476141,
    1078764,
    83080,
    19020,
    88257,
    null,
    591716,
    735416,
    215508,
    null,
    null,
    302699,
    190476,
    1114638,
    null,
    270047,
    649510,
    null,
    null,
    null,
    27338,
    null,
    null,
    51017,
    103893,
    442607,
    216675,
    null,
    53718,
    191130,
    47423,
    25796,
    894828,
    16581,
    null,
    null,
    680987,
    53141,
    73372,
    null,
    4831,
    52028,
    38358,
    null,
    null,
    null,
    null,
    null,
    null,
    40944,
    null,
    null,
    226676,
    400145,
    141198,
    null,
    69226,
    null,
    null,
    108941,
    57091,
    null,
    122390,
    260201,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     528.9,
     226.6,
     0.0
    ],
    [
     20000,
     642.5,
     252.9,
     0.0
    ],
    [
     30000,
     698.0,
     261.7,
     0.0
    ],
    [
     40000,
     737.1,
     264.2,
     0.0
    ],
    [
     50000,
     780.0,
     264.2,
     0.0
    ],
    [
     60000,
     809.0,
     261.3,
     0.0
    ],
    [
     70000,
     826.7,
     260.6,
     0.0
    ],
    [
     80000,
     826.0,
     258.9,
     0.0
    ],
    [
     90000,
     842.7,
     258.3,
     0.0
    ],
    [
     100000,
     842.6,
     257.5,
     0.0
    ],
    [
     110000,
     856.3,
     256.1,
     0.0
    ],
    [
     120000,
     856.8,
     255.2,
     0.0
    ],
    [
     130000,
     829.8,
     254.4,
     0.0
    ],
    [
     140000,
     820.7,
     254.1,
     0.0
    ],
    [
     150000,
     801.7,
     251.5,
     0.0
    ],
    [
     160000,
     778.0,
     251.6,
     0.0
    ],
    [
     170000,
     833.4,
     251.4,
     0.0
    ],
    [
     180000,
     815.8,
     251.6,
     0.0
    ],
    [
     190000,
     830.6,
     252.5,
     0.0
    ],
    [
     200000,
     812.6,
     250.2,
     0.0
    ],
    [
     210000,
     835.7,
     249.5,
     0.0
    ],
    [
     220000,
     866.7,
     247.7,
     0.0
    ],
    [
     230000,
     848.3,
     248.0,
     0.0
    ],
    [
     240000,
     844.3,
     248.7,
     0.0
    ],
    [
     250000,
     825.5,
     248.4,
     0.0
    ],
    [
     260000,
     842.2,
     246.5,
     0.0
    ],
    [
     270000,
     836.5,
     244.8,
     0.0
    ],
    [
     280000,
     824.6,
     244.8,
     0.0
    ],
    [
     290000,
     839.1,
     244.3,
     0.0
    ],
    [
     300000,
     864.2,
     245.8,
     0.0
    ],
    [
     310000,
     866.9,
     246.0,
     0.0
    ],
    [
     320000,
     893.8,
     244.2,
     0.0
    ],
    [
     330000,
     893.8,
     244.1,
     0.0
    ],
    [
     340000,
     894.0,
     245.4,
     0.0
    ],
    [
     350000,
     875.9,
     243.3,
     0.0
    ],
    [
     360000,
     841.6,
     243.3,
     0.0
    ],
    [
     370000,
     836.1,
     243.2,
     0.0
    ],
    [
     380000,
     845.8,
     244.1,
     0.0
    ],
    [
     390000,
     824.4,
     243.6,
     0.0
    ],
    [
     400000,
     831.5,
     243.2,
     0.0
    ],
    [
     410000,
     819.8,
     242.8,
     0.0
    ],
    [
     420000,
     840.0,
     242.1,
     0.0
    ],
    [
     430000,
     851.1,
     240.1,
     0.0
    ],
    [
     440000,
     861.4,
     240.2,
     0.0
    ],
    [
     450000,
     858.1,
     238.7,
     0.0
    ],
    [
     460000,
     863.6,
     236.9,
     0.0
    ],
    [
     470000,
     854.6,
     237.9,
     0.0
    ],
    [
     480000,
     829.3,
     236.6,
     0.0
    ],
    [
     490000,
     824.1,
     235.6,
     0.0
    ],
    [
     500000,
     826.4,
     235.8,
     0.0
    ],
    [
     510000,
     815.0,
     235.6,
     0.0
    ],
    [
     520000,
     834.0,
     236.4,
     0.0
    ],
    [
     530000,
     845.1,
     235.1,
     0.0
    ],
    [
     540000,
     851.2,
     234.9,
     0.0
    ],
    [
     550000,
     848.4,
     236.3,
     0.0
    ],
    [
     560000,
     843.7,
     236.3,
     0.0
    ],
    [
     570000,
     848.8,
     234.8,
     0.0
    ],
    [
     580000,
     858.2,
     236.6,
     0.0
    ],
    [
     590000,
     859.1,
     234.6,
     0.0
    ],
    [
     600000,
     835.8,
     236.0,
     0.0
    ],
    [
     610000,
     842.2,
     235.0,
     0.0
    ],
    [
     620000,
     839.5,
     235.9,
     0.0
    ],
    [
     630000,
     846.8,
     235.2,
     0.0
    ],
    [
     640000,
     850.6,
     235.7,
     0.0
    ],
    [
     650000,
     867.7,
     235.5,
     0.0
    ],
    [
     660000,
     866.0,
     235.4,
     0.0
    ],
    [
     670000,
     840.9,
     234.0,
     0.0
    ],
    [
     680000,
     850.7,
     234.3,
     0.0
    ],
    [
     690000,
     848.4,
     232.8,
     0.0
    ],
    [
     700000,
     844.5,
     234.5,
     0.0
    ],
    [
     710000,
     833.6,
     233.0,
     0.0
    ],
    [
     720000,
     833.2,
     232.9,
     0.0
    ],
    [
     730000,
     840.9,
     233.0,
     0.0
    ],
    [
     740000,
     819.0,
     230.4,
     0.0
    ],
    [
     750000,
     826.9,
     232.1,
     0.0
    ],
    [
     760000,
     817.2,
     232.4,
     0.0
    ],
    [
     770000,
     843.4,
     232.2,
     0.0
    ],
    [
     780000,
     812.9,
     231.4,
     0.0
    ],
    [
     790000,
     814.5,
     230.5,
     0.0
    ],
    [
     800000,
     826.8,
     232.8,
     0.0
    ],
    [
     810000,
     861.0,
     230.2,
     0.0
    ],
    [
     820000,
     850.0,
     230.3,
     0.0
    ],
    [
     830000,
     857.0,
     230.9,
     0.0
    ],
    [
     840000,
     845.1,
     230.8,
     0.0
    ],
    [
     850000,
     863.7,
     230.3,
     0.0
    ],
    [
     860000,
     854.3,
     230.4,
     0.0
    ],
    [
     870000,
     840.6,
     229.5,
     0.0
    ],
    [
     880000,
     818.3,
     228.7,
     0.0
    ],
    [
     890000,
     815.4,
     229.9,
     0.0
    ],
    [
     900000,
     833.7,
     229.3,
     0.0
    ],
    [
     910000,
     857.6,
     227.3,
     0.0
    ],
    [
     920000,
     853.0,
     228.0,
     0.0
    ],
    [
     930000,
     834.3,
     228.3,
     0.0
    ],
    [
     940000,
     842.7,
     228.9,
     0.0
    ],
    [
     950000,
     842.5,
     229.4,
     0.0
    ],
    [
     960000,
     845.2,
     227.9,
     0.0
    ],
    [
     970000,
     845.6,
     227.5,
     0.0
    ],
    [
     980000,
     823.9,
     227.4,
     0.0
    ],
    [
     990000,
     823.6,
     228.2,
     0.0
    ],
    [
     1000000,
     810.6,
     228.4,
     0.0
    ],
    [
     1010000,
     838.5,
     226.5,
     0.0
    ],
    [
     1020000,
     838.7,
     228.1,
     0.0
    ],
    [
     1030000,
     845.3,
     229.0,
     0.0
    ],
    [
     1040000,
     843.4,
     228.2,
     0.0
    ],
    [
     1050000,
     850.6,
     228.0,
     0.0
    ],
    [
     1060000,
     844.5,
     227.8,
     0.0
    ],
    [
     1070000,
     849.3,
     228.1,
     0.0
    ],
    [
     1080000,
     850.2,
     228.5,
     0.0
    ],
    [
     1090000,
     846.3,
     226.9,
     0.0
    ],
    [
     1100000,
     868.8,
     227.9,
     0.0
    ],
    [
     1110000,
     869.1,
     227.8,
     0.0
    ],
    [
     1120000,
     877.3,
     225.2,
     0.0
    ],
    [
     1130000,
     878.0,
     227.2,
     0.0
    ],
    [
     1136774,
     880.5,
     226.4,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "340|bd|2560|1": {
   "did": 340,
   "mode": "bd",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560010340,
   "stop_reason": "wall_cap",
   "stop_step": 1120629,
   "censored_at_cap": true,
   "n_solved": 49,
   "solved_fraction": 0.49,
   "wall_seconds": 28800.004,
   "wall_seconds_per_step": 0.0257,
   "first_solve_steps": [
    780577,
    null,
    23753,
    233023,
    39377,
    109597,
    null,
    null,
    12246,
    null,
    113558,
    671604,
    412274,
    244254,
    134250,
    null,
    270241,
    null,
    236837,
    471078,
    null,
    73504,
    868349,
    null,
    null,
    164970,
    659388,
    null,
    null,
    null,
    112837,
    607378,
    26992,
    69648,
    null,
    326884,
    176543,
    22109,
    265624,
    187917,
    45130,
    258039,
    379766,
    null,
    null,
    7474,
    848808,
    null,
    128697,
    null,
    59816,
    644186,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1056235,
    null,
    126665,
    214779,
    null,
    null,
    30925,
    null,
    null,
    null,
    null,
    null,
    27076,
    165299,
    null,
    null,
    950969,
    null,
    null,
    273772,
    null,
    79310,
    62766,
    null,
    31588,
    null,
    null,
    null,
    null,
    394975,
    null,
    null,
    null,
    null,
    266607,
    null,
    null,
    625151,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     462.0,
     227.9,
     0.0
    ],
    [
     20000,
     549.6,
     254.7,
     0.0
    ],
    [
     30000,
     595.5,
     261.7,
     0.0
    ],
    [
     40000,
     632.0,
     265.0,
     0.0
    ],
    [
     50000,
     644.9,
     265.9,
     0.0
    ],
    [
     60000,
     659.9,
     266.1,
     0.0
    ],
    [
     70000,
     666.9,
     266.3,
     0.0
    ],
    [
     80000,
     682.9,
     263.2,
     0.0
    ],
    [
     90000,
     699.5,
     263.7,
     0.0
    ],
    [
     100000,
     696.2,
     264.0,
     0.0
    ],
    [
     110000,
     690.7,
     263.3,
     0.0
    ],
    [
     120000,
     703.7,
     261.1,
     0.0
    ],
    [
     130000,
     699.4,
     261.3,
     0.0
    ],
    [
     140000,
     723.6,
     260.5,
     0.0
    ],
    [
     150000,
     719.7,
     259.4,
     0.0
    ],
    [
     160000,
     705.6,
     259.5,
     0.0
    ],
    [
     170000,
     695.9,
     258.2,
     0.0
    ],
    [
     180000,
     666.7,
     258.7,
     0.0
    ],
    [
     190000,
     668.9,
     257.5,
     0.0
    ],
    [
     200000,
     689.0,
     258.2,
     0.0
    ],
    [
     210000,
     706.9,
     257.2,
     0.0
    ],
    [
     220000,
     718.4,
     256.2,
     0.0
    ],
    [
     230000,
     694.6,
     255.2,
     0.0
    ],
    [
     240000,
     702.7,
     254.9,
     0.0
    ],
    [
     250000,
     704.7,
     255.5,
     0.0
    ],
    [
     260000,
     728.1,
     253.7,
     0.0
    ],
    [
     270000,
     724.6,
     251.9,
     0.0
    ],
    [
     280000,
     736.1,
     250.5,
     0.0
    ],
    [
     290000,
     722.0,
     251.2,
     0.0
    ],
    [
     300000,
     716.7,
     250.6,
     0.0
    ],
    [
     310000,
     700.4,
     250.6,
     0.0
    ],
    [
     320000,
     695.0,
     251.2,
     0.0
    ],
    [
     330000,
     693.5,
     251.3,
     0.0
    ],
    [
     340000,
     691.2,
     250.7,
     0.0
    ],
    [
     350000,
     697.6,
     250.3,
     0.0
    ],
    [
     360000,
     697.4,
     249.4,
     0.0
    ],
    [
     370000,
     686.6,
     250.7,
     0.0
    ],
    [
     380000,
     661.4,
     249.7,
     0.0
    ],
    [
     390000,
     694.1,
     249.0,
     0.0
    ],
    [
     400000,
     687.5,
     247.4,
     0.0
    ],
    [
     410000,
     684.2,
     249.1,
     0.0
    ],
    [
     420000,
     692.2,
     247.0,
     0.0
    ],
    [
     430000,
     688.0,
     247.0,
     0.0
    ],
    [
     440000,
     694.4,
     246.6,
     0.0
    ],
    [
     450000,
     691.3,
     247.8,
     0.0
    ],
    [
     460000,
     693.5,
     247.8,
     0.0
    ],
    [
     470000,
     685.2,
     247.8,
     0.0
    ],
    [
     480000,
     693.1,
     245.3,
     0.0
    ],
    [
     490000,
     688.8,
     246.1,
     0.0
    ],
    [
     500000,
     682.5,
     246.0,
     0.0
    ],
    [
     510000,
     665.9,
     244.4,
     0.0
    ],
    [
     520000,
     672.9,
     246.1,
     0.0
    ],
    [
     530000,
     666.3,
     245.4,
     0.0
    ],
    [
     540000,
     658.3,
     247.0,
     0.0
    ],
    [
     550000,
     687.4,
     245.4,
     0.0
    ],
    [
     560000,
     709.3,
     246.0,
     0.0
    ],
    [
     570000,
     702.6,
     246.0,
     0.0
    ],
    [
     580000,
     702.1,
     246.5,
     0.0
    ],
    [
     590000,
     697.0,
     246.9,
     0.0
    ],
    [
     600000,
     682.4,
     245.6,
     0.0
    ],
    [
     610000,
     708.5,
     243.9,
     0.0
    ],
    [
     620000,
     704.0,
     245.2,
     0.0
    ],
    [
     630000,
     688.8,
     244.3,
     0.0
    ],
    [
     640000,
     688.0,
     244.2,
     0.0
    ],
    [
     650000,
     687.2,
     242.7,
     0.0
    ],
    [
     660000,
     693.9,
     241.7,
     0.0
    ],
    [
     670000,
     676.5,
     242.7,
     0.0
    ],
    [
     680000,
     712.4,
     241.0,
     0.0
    ],
    [
     690000,
     707.1,
     240.3,
     0.0
    ],
    [
     700000,
     710.1,
     240.5,
     0.0
    ],
    [
     710000,
     681.6,
     240.1,
     0.0
    ],
    [
     720000,
     675.8,
     239.7,
     0.0
    ],
    [
     730000,
     698.3,
     240.3,
     0.0
    ],
    [
     740000,
     694.6,
     240.4,
     0.0
    ],
    [
     750000,
     695.6,
     239.8,
     0.0
    ],
    [
     760000,
     695.8,
     239.7,
     0.0
    ],
    [
     770000,
     664.5,
     240.7,
     0.0
    ],
    [
     780000,
     686.4,
     240.0,
     0.0
    ],
    [
     790000,
     693.6,
     240.5,
     0.0
    ],
    [
     800000,
     700.4,
     239.9,
     0.0
    ],
    [
     810000,
     697.0,
     239.2,
     0.0
    ],
    [
     820000,
     692.2,
     239.9,
     0.0
    ],
    [
     830000,
     683.1,
     239.7,
     0.0
    ],
    [
     840000,
     696.2,
     239.6,
     0.0
    ],
    [
     850000,
     694.0,
     237.7,
     0.0
    ],
    [
     860000,
     700.6,
     237.6,
     0.0
    ],
    [
     870000,
     673.9,
     238.6,
     0.0
    ],
    [
     880000,
     680.6,
     237.4,
     0.0
    ],
    [
     890000,
     706.0,
     238.5,
     0.0
    ],
    [
     900000,
     713.1,
     239.6,
     0.0
    ],
    [
     910000,
     673.5,
     238.3,
     0.0
    ],
    [
     920000,
     670.3,
     238.7,
     0.0
    ],
    [
     930000,
     694.3,
     238.0,
     0.0
    ],
    [
     940000,
     709.7,
     236.9,
     0.0
    ],
    [
     950000,
     701.9,
     238.5,
     0.0
    ],
    [
     960000,
     697.8,
     237.3,
     0.0
    ],
    [
     970000,
     722.0,
     238.6,
     0.0
    ],
    [
     980000,
     729.5,
     237.0,
     0.0
    ],
    [
     990000,
     690.7,
     236.8,
     0.0
    ],
    [
     1000000,
     696.9,
     237.0,
     0.0
    ],
    [
     1010000,
     691.0,
     237.6,
     0.0
    ],
    [
     1020000,
     693.5,
     237.4,
     0.0
    ],
    [
     1030000,
     690.2,
     237.4,
     0.0
    ],
    [
     1040000,
     669.5,
     237.2,
     0.0
    ],
    [
     1050000,
     671.0,
     236.1,
     0.0
    ],
    [
     1060000,
     667.7,
     236.4,
     0.0
    ],
    [
     1070000,
     687.4,
     237.2,
     0.0
    ],
    [
     1080000,
     688.7,
     236.9,
     0.0
    ],
    [
     1090000,
     679.4,
     236.4,
     0.0
    ],
    [
     1100000,
     674.7,
     236.4,
     0.0
    ],
    [
     1110000,
     707.3,
     237.1,
     0.0
    ],
    [
     1120000,
     707.1,
     236.5,
     0.0
    ],
    [
     1120629,
     716.5,
     235.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "340|bd|2560|2": {
   "did": 340,
   "mode": "bd",
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560020340,
   "stop_reason": "solved_target",
   "stop_step": 756869,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 11276.247,
   "wall_seconds_per_step": 0.014899,
   "first_solve_steps": [
    null,
    null,
    224682,
    243025,
    70499,
    45684,
    678902,
    null,
    null,
    null,
    null,
    254266,
    412396,
    114227,
    222110,
    424028,
    94810,
    null,
    473961,
    null,
    24267,
    null,
    null,
    49566,
    89885,
    null,
    162990,
    756869,
    null,
    112925,
    null,
    98901,
    367130,
    null,
    154902,
    324288,
    null,
    null,
    150024,
    642911,
    681860,
    181625,
    null,
    40774,
    null,
    null,
    264162,
    160450,
    null,
    null,
    null,
    237565,
    181922,
    6078,
    257838,
    75653,
    null,
    null,
    328163,
    129986,
    17047,
    194008,
    null,
    null,
    170803,
    59976,
    77526,
    17927,
    null,
    17870,
    null,
    227926,
    null,
    276350,
    null,
    null,
    587568,
    null,
    111483,
    215673,
    13937,
    null,
    369187,
    null,
    null,
    null,
    34884,
    12942,
    null,
    190142,
    null,
    91499,
    null,
    213072,
    286901,
    null,
    149070,
    169464,
    203765,
    88467
   ],
   "xl_telemetry": [
    [
     10000,
     504.6,
     229.1,
     0.0
    ],
    [
     20000,
     599.7,
     254.8,
     0.0
    ],
    [
     30000,
     667.1,
     263.2,
     0.0
    ],
    [
     40000,
     672.1,
     265.6,
     0.0
    ],
    [
     50000,
     672.6,
     265.6,
     0.0
    ],
    [
     60000,
     681.4,
     265.0,
     0.0
    ],
    [
     70000,
     671.4,
     265.0,
     0.0
    ],
    [
     80000,
     723.7,
     264.2,
     0.0
    ],
    [
     90000,
     707.5,
     262.3,
     0.0
    ],
    [
     100000,
     708.7,
     260.5,
     0.0
    ],
    [
     110000,
     728.5,
     261.2,
     0.0
    ],
    [
     120000,
     743.8,
     258.5,
     0.0
    ],
    [
     130000,
     739.3,
     258.6,
     0.0
    ],
    [
     140000,
     727.4,
     257.3,
     0.0
    ],
    [
     150000,
     721.7,
     256.7,
     0.0
    ],
    [
     160000,
     725.9,
     256.5,
     0.0
    ],
    [
     170000,
     750.8,
     255.3,
     0.0
    ],
    [
     180000,
     749.4,
     254.4,
     0.0
    ],
    [
     190000,
     737.8,
     250.7,
     0.0
    ],
    [
     200000,
     747.8,
     250.1,
     0.0
    ],
    [
     210000,
     733.6,
     249.5,
     0.0
    ],
    [
     220000,
     738.3,
     248.0,
     0.0
    ],
    [
     230000,
     734.4,
     244.5,
     0.0
    ],
    [
     240000,
     701.2,
     245.2,
     0.0
    ],
    [
     250000,
     713.9,
     244.4,
     0.0
    ],
    [
     260000,
     698.8,
     241.5,
     0.0
    ],
    [
     270000,
     743.1,
     243.3,
     0.0
    ],
    [
     280000,
     753.1,
     241.6,
     0.0
    ],
    [
     290000,
     749.2,
     240.3,
     0.0
    ],
    [
     300000,
     745.5,
     240.0,
     0.0
    ],
    [
     310000,
     764.4,
     241.1,
     0.0
    ],
    [
     320000,
     756.3,
     240.2,
     0.0
    ],
    [
     330000,
     733.0,
     237.2,
     0.0
    ],
    [
     340000,
     729.2,
     237.1,
     0.0
    ],
    [
     350000,
     740.4,
     237.0,
     0.0
    ],
    [
     360000,
     763.4,
     237.4,
     0.0
    ],
    [
     370000,
     744.6,
     235.8,
     0.0
    ],
    [
     380000,
     752.5,
     236.2,
     0.0
    ],
    [
     390000,
     763.8,
     235.2,
     0.0
    ],
    [
     400000,
     761.2,
     236.7,
     0.0
    ],
    [
     410000,
     762.2,
     235.8,
     0.0
    ],
    [
     420000,
     776.5,
     234.1,
     0.0
    ],
    [
     430000,
     752.9,
     233.0,
     0.0
    ],
    [
     440000,
     746.5,
     233.2,
     0.0
    ],
    [
     450000,
     745.4,
     234.4,
     0.0
    ],
    [
     460000,
     764.6,
     233.8,
     0.0
    ],
    [
     470000,
     765.2,
     233.1,
     0.0
    ],
    [
     480000,
     763.2,
     231.7,
     0.0
    ],
    [
     490000,
     756.7,
     232.1,
     0.0
    ],
    [
     500000,
     763.0,
     232.3,
     0.0
    ],
    [
     510000,
     737.2,
     233.0,
     0.0
    ],
    [
     520000,
     734.1,
     233.5,
     0.0
    ],
    [
     530000,
     730.8,
     232.1,
     0.0
    ],
    [
     540000,
     739.3,
     233.9,
     0.0
    ],
    [
     550000,
     763.2,
     232.9,
     0.0
    ],
    [
     560000,
     747.1,
     232.3,
     0.0
    ],
    [
     570000,
     738.2,
     232.7,
     0.0
    ],
    [
     580000,
     727.3,
     233.1,
     0.0
    ],
    [
     590000,
     734.4,
     230.4,
     0.0
    ],
    [
     600000,
     757.0,
     231.1,
     0.0
    ],
    [
     610000,
     701.5,
     230.8,
     0.0
    ],
    [
     620000,
     717.0,
     231.3,
     0.0
    ],
    [
     630000,
     704.5,
     230.0,
     0.0
    ],
    [
     640000,
     722.7,
     231.0,
     0.0
    ],
    [
     650000,
     718.3,
     229.6,
     0.0
    ],
    [
     660000,
     719.3,
     229.7,
     0.0
    ],
    [
     670000,
     739.1,
     229.7,
     0.0
    ],
    [
     680000,
     768.5,
     227.6,
     0.0
    ],
    [
     690000,
     759.9,
     227.4,
     0.0
    ],
    [
     700000,
     728.3,
     226.8,
     0.0
    ],
    [
     710000,
     738.5,
     226.3,
     0.0
    ],
    [
     720000,
     746.0,
     227.6,
     0.0
    ],
    [
     730000,
     724.1,
     227.3,
     0.0
    ],
    [
     740000,
     725.1,
     227.1,
     0.0
    ],
    [
     750000,
     742.0,
     228.3,
     0.0
    ],
    [
     756869,
     735.8,
     227.3,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "340|bd|2560|3": {
   "did": 340,
   "mode": "bd",
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560030340,
   "stop_reason": "solved_target",
   "stop_step": 961649,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 16499.475,
   "wall_seconds_per_step": 0.017157,
   "first_solve_steps": [
    null,
    655130,
    null,
    119390,
    23030,
    null,
    234684,
    null,
    null,
    10623,
    27221,
    null,
    null,
    181641,
    493408,
    434392,
    null,
    null,
    96500,
    null,
    68781,
    247439,
    null,
    10549,
    null,
    null,
    480809,
    null,
    null,
    51604,
    null,
    88404,
    47985,
    null,
    null,
    44406,
    509773,
    71238,
    null,
    221344,
    null,
    51207,
    133574,
    469904,
    19703,
    291974,
    null,
    47751,
    322469,
    null,
    431664,
    null,
    42922,
    93884,
    859060,
    497068,
    155133,
    112408,
    null,
    null,
    94155,
    null,
    null,
    null,
    846055,
    418009,
    122463,
    721142,
    167444,
    549467,
    358306,
    17729,
    59494,
    null,
    18898,
    48981,
    847936,
    961649,
    null,
    109505,
    355042,
    null,
    73614,
    499832,
    null,
    119350,
    null,
    112481,
    null,
    null,
    null,
    null,
    92007,
    23191,
    162836,
    null,
    null,
    180539,
    330818,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     609.9,
     232.2,
     0.0
    ],
    [
     20000,
     705.4,
     258.4,
     0.0
    ],
    [
     30000,
     744.4,
     267.0,
     0.0
    ],
    [
     40000,
     764.5,
     270.1,
     0.0
    ],
    [
     50000,
     791.8,
     266.3,
     0.0
    ],
    [
     60000,
     783.9,
     268.4,
     0.0
    ],
    [
     70000,
     790.7,
     267.0,
     0.0
    ],
    [
     80000,
     817.7,
     266.9,
     0.0
    ],
    [
     90000,
     828.3,
     265.9,
     0.0
    ],
    [
     100000,
     830.8,
     263.7,
     0.0
    ],
    [
     110000,
     836.2,
     262.8,
     0.0
    ],
    [
     120000,
     811.4,
     259.5,
     0.0
    ],
    [
     130000,
     826.5,
     259.2,
     0.0
    ],
    [
     140000,
     836.8,
     258.9,
     0.0
    ],
    [
     150000,
     806.5,
     258.7,
     0.0
    ],
    [
     160000,
     813.7,
     257.5,
     0.0
    ],
    [
     170000,
     806.5,
     257.2,
     0.0
    ],
    [
     180000,
     800.9,
     256.5,
     0.0
    ],
    [
     190000,
     806.7,
     254.4,
     0.0
    ],
    [
     200000,
     810.5,
     254.5,
     0.0
    ],
    [
     210000,
     828.2,
     254.9,
     0.0
    ],
    [
     220000,
     818.5,
     254.6,
     0.0
    ],
    [
     230000,
     814.9,
     253.1,
     0.0
    ],
    [
     240000,
     839.2,
     251.6,
     0.0
    ],
    [
     250000,
     818.2,
     252.2,
     0.0
    ],
    [
     260000,
     813.7,
     251.7,
     0.0
    ],
    [
     270000,
     803.1,
     252.2,
     0.0
    ],
    [
     280000,
     852.3,
     252.3,
     0.0
    ],
    [
     290000,
     855.9,
     252.0,
     0.0
    ],
    [
     300000,
     851.2,
     250.2,
     0.0
    ],
    [
     310000,
     829.1,
     249.1,
     0.0
    ],
    [
     320000,
     805.2,
     249.4,
     0.0
    ],
    [
     330000,
     803.0,
     248.5,
     0.0
    ],
    [
     340000,
     818.5,
     247.6,
     0.0
    ],
    [
     350000,
     823.2,
     249.0,
     0.0
    ],
    [
     360000,
     822.3,
     246.2,
     0.0
    ],
    [
     370000,
     832.5,
     246.9,
     0.0
    ],
    [
     380000,
     831.3,
     246.6,
     0.0
    ],
    [
     390000,
     826.3,
     245.5,
     0.0
    ],
    [
     400000,
     853.4,
     246.0,
     0.0
    ],
    [
     410000,
     851.7,
     245.9,
     0.0
    ],
    [
     420000,
     841.2,
     245.8,
     0.0
    ],
    [
     430000,
     839.1,
     244.9,
     0.0
    ],
    [
     440000,
     828.0,
     243.8,
     0.0
    ],
    [
     450000,
     822.3,
     242.7,
     0.0
    ],
    [
     460000,
     813.8,
     243.1,
     0.0
    ],
    [
     470000,
     850.6,
     244.2,
     0.0
    ],
    [
     480000,
     829.6,
     242.0,
     0.0
    ],
    [
     490000,
     797.5,
     242.1,
     0.0
    ],
    [
     500000,
     822.9,
     237.1,
     0.0
    ],
    [
     510000,
     833.4,
     237.9,
     0.0
    ],
    [
     520000,
     812.5,
     237.5,
     0.0
    ],
    [
     530000,
     813.6,
     236.1,
     0.0
    ],
    [
     540000,
     814.1,
     237.4,
     0.0
    ],
    [
     550000,
     826.2,
     234.2,
     0.0
    ],
    [
     560000,
     806.1,
     235.1,
     0.0
    ],
    [
     570000,
     804.7,
     235.3,
     0.0
    ],
    [
     580000,
     835.9,
     235.7,
     0.0
    ],
    [
     590000,
     829.3,
     234.4,
     0.0
    ],
    [
     600000,
     813.5,
     236.3,
     0.0
    ],
    [
     610000,
     796.9,
     235.5,
     0.0
    ],
    [
     620000,
     806.7,
     234.4,
     0.0
    ],
    [
     630000,
     825.4,
     235.0,
     0.0
    ],
    [
     640000,
     818.7,
     236.2,
     0.0
    ],
    [
     650000,
     789.9,
     235.5,
     0.0
    ],
    [
     660000,
     785.2,
     232.9,
     0.0
    ],
    [
     670000,
     791.4,
     232.6,
     0.0
    ],
    [
     680000,
     825.0,
     234.0,
     0.0
    ],
    [
     690000,
     818.8,
     233.8,
     0.0
    ],
    [
     700000,
     825.8,
     234.3,
     0.0
    ],
    [
     710000,
     811.0,
     235.0,
     0.0
    ],
    [
     720000,
     829.5,
     235.4,
     0.0
    ],
    [
     730000,
     831.3,
     232.9,
     0.0
    ],
    [
     740000,
     832.9,
     233.0,
     0.0
    ],
    [
     750000,
     843.8,
     232.8,
     0.0
    ],
    [
     760000,
     825.9,
     233.1,
     0.0
    ],
    [
     770000,
     839.0,
     233.5,
     0.0
    ],
    [
     780000,
     860.6,
     233.8,
     0.0
    ],
    [
     790000,
     864.4,
     233.4,
     0.0
    ],
    [
     800000,
     849.6,
     232.3,
     0.0
    ],
    [
     810000,
     837.4,
     233.1,
     0.0
    ],
    [
     820000,
     813.5,
     233.2,
     0.0
    ],
    [
     830000,
     811.8,
     233.3,
     0.0
    ],
    [
     840000,
     809.8,
     233.1,
     0.0
    ],
    [
     850000,
     823.1,
     231.8,
     0.0
    ],
    [
     860000,
     823.1,
     228.7,
     0.0
    ],
    [
     870000,
     825.3,
     229.0,
     0.0
    ],
    [
     880000,
     800.9,
     228.5,
     0.0
    ],
    [
     890000,
     780.6,
     229.1,
     0.0
    ],
    [
     900000,
     774.3,
     229.5,
     0.0
    ],
    [
     910000,
     787.6,
     229.6,
     0.0
    ],
    [
     920000,
     785.9,
     229.6,
     0.0
    ],
    [
     930000,
     797.9,
     228.7,
     0.0
    ],
    [
     940000,
     810.4,
     229.4,
     0.0
    ],
    [
     950000,
     814.8,
     229.7,
     0.0
    ],
    [
     960000,
     828.1,
     229.5,
     0.0
    ],
    [
     961649,
     831.8,
     229.1,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "340|bd|2560|4": {
   "did": 340,
   "mode": "bd",
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560040340,
   "stop_reason": "solved_target",
   "stop_step": 1068206,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 26822.333,
   "wall_seconds_per_step": 0.02511,
   "first_solve_steps": [
    null,
    654967,
    null,
    142636,
    781584,
    651777,
    16018,
    819522,
    null,
    null,
    null,
    331313,
    null,
    856739,
    757732,
    507498,
    null,
    93741,
    53370,
    308108,
    140755,
    100003,
    null,
    205915,
    null,
    null,
    251855,
    189255,
    698477,
    null,
    null,
    140602,
    null,
    849827,
    325522,
    null,
    null,
    438104,
    334505,
    35723,
    null,
    91577,
    40084,
    null,
    379258,
    395583,
    313832,
    66939,
    null,
    null,
    286944,
    75815,
    102106,
    12382,
    17337,
    null,
    null,
    null,
    null,
    105327,
    670319,
    null,
    null,
    null,
    15308,
    3770,
    316886,
    null,
    null,
    743277,
    null,
    94873,
    286716,
    null,
    123973,
    365794,
    205134,
    null,
    null,
    381517,
    396106,
    12417,
    null,
    null,
    322127,
    753898,
    1068206,
    149285,
    34387,
    null,
    null,
    283527,
    null,
    null,
    49793,
    158848,
    103426,
    130652,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     453.3,
     229.6,
     0.0
    ],
    [
     20000,
     542.0,
     256.1,
     0.0
    ],
    [
     30000,
     585.0,
     265.5,
     0.0
    ],
    [
     40000,
     626.8,
     267.8,
     0.0
    ],
    [
     50000,
     650.9,
     269.0,
     0.0
    ],
    [
     60000,
     677.8,
     268.9,
     0.0
    ],
    [
     70000,
     683.4,
     269.3,
     0.0
    ],
    [
     80000,
     707.9,
     268.7,
     0.0
    ],
    [
     90000,
     717.1,
     269.6,
     0.0
    ],
    [
     100000,
     700.3,
     265.9,
     0.0
    ],
    [
     110000,
     702.3,
     263.2,
     0.0
    ],
    [
     120000,
     692.7,
     263.1,
     0.0
    ],
    [
     130000,
     704.8,
     262.8,
     0.0
    ],
    [
     140000,
     702.0,
     261.5,
     0.0
    ],
    [
     150000,
     690.0,
     257.8,
     0.0
    ],
    [
     160000,
     671.7,
     257.7,
     0.0
    ],
    [
     170000,
     694.7,
     258.5,
     0.0
    ],
    [
     180000,
     710.8,
     258.2,
     0.0
    ],
    [
     190000,
     709.2,
     258.1,
     0.0
    ],
    [
     200000,
     698.1,
     257.5,
     0.0
    ],
    [
     210000,
     712.4,
     255.2,
     0.0
    ],
    [
     220000,
     677.2,
     255.7,
     0.0
    ],
    [
     230000,
     684.3,
     255.6,
     0.0
    ],
    [
     240000,
     678.1,
     255.9,
     0.0
    ],
    [
     250000,
     704.1,
     255.8,
     0.0
    ],
    [
     260000,
     696.0,
     256.0,
     0.0
    ],
    [
     270000,
     679.5,
     254.8,
     0.0
    ],
    [
     280000,
     686.0,
     255.9,
     0.0
    ],
    [
     290000,
     704.8,
     252.8,
     0.0
    ],
    [
     300000,
     698.4,
     254.0,
     0.0
    ],
    [
     310000,
     691.4,
     253.4,
     0.0
    ],
    [
     320000,
     695.2,
     252.2,
     0.0
    ],
    [
     330000,
     707.7,
     249.8,
     0.0
    ],
    [
     340000,
     717.5,
     248.1,
     0.0
    ],
    [
     350000,
     701.2,
     247.8,
     0.0
    ],
    [
     360000,
     716.0,
     247.7,
     0.0
    ],
    [
     370000,
     735.3,
     247.2,
     0.0
    ],
    [
     380000,
     706.0,
     245.8,
     0.0
    ],
    [
     390000,
     743.2,
     245.7,
     0.0
    ],
    [
     400000,
     658.1,
     241.7,
     0.0
    ],
    [
     410000,
     638.8,
     242.4,
     0.0
    ],
    [
     420000,
     649.3,
     242.2,
     0.0
    ],
    [
     430000,
     660.2,
     242.9,
     0.0
    ],
    [
     440000,
     670.3,
     240.5,
     0.0
    ],
    [
     450000,
     677.3,
     241.1,
     0.0
    ],
    [
     460000,
     673.8,
     242.4,
     0.0
    ],
    [
     470000,
     644.1,
     241.6,
     0.0
    ],
    [
     480000,
     659.0,
     242.0,
     0.0
    ],
    [
     490000,
     633.8,
     242.6,
     0.0
    ],
    [
     500000,
     638.3,
     241.8,
     0.0
    ],
    [
     510000,
     635.5,
     242.2,
     0.0
    ],
    [
     520000,
     646.4,
     241.2,
     0.0
    ],
    [
     530000,
     649.8,
     240.5,
     0.0
    ],
    [
     540000,
     652.6,
     241.3,
     0.0
    ],
    [
     550000,
     656.7,
     241.4,
     0.0
    ],
    [
     560000,
     664.1,
     240.5,
     0.0
    ],
    [
     570000,
     671.7,
     241.7,
     0.0
    ],
    [
     580000,
     654.6,
     241.3,
     0.0
    ],
    [
     590000,
     677.9,
     240.6,
     0.0
    ],
    [
     600000,
     689.1,
     240.6,
     0.0
    ],
    [
     610000,
     689.9,
     239.8,
     0.0
    ],
    [
     620000,
     672.2,
     240.6,
     0.0
    ],
    [
     630000,
     667.4,
     241.6,
     0.0
    ],
    [
     640000,
     664.2,
     239.6,
     0.0
    ],
    [
     650000,
     643.9,
     241.2,
     0.0
    ],
    [
     660000,
     654.5,
     237.3,
     0.0
    ],
    [
     670000,
     649.4,
     238.3,
     0.0
    ],
    [
     680000,
     658.2,
     237.0,
     0.0
    ],
    [
     690000,
     630.6,
     237.4,
     0.0
    ],
    [
     700000,
     635.3,
     237.2,
     0.0
    ],
    [
     710000,
     634.4,
     236.9,
     0.0
    ],
    [
     720000,
     615.5,
     236.3,
     0.0
    ],
    [
     730000,
     650.4,
     236.9,
     0.0
    ],
    [
     740000,
     642.7,
     237.2,
     0.0
    ],
    [
     750000,
     661.6,
     234.4,
     0.0
    ],
    [
     760000,
     667.0,
     230.5,
     0.0
    ],
    [
     770000,
     668.7,
     231.4,
     0.0
    ],
    [
     780000,
     680.1,
     231.0,
     0.0
    ],
    [
     790000,
     689.4,
     230.5,
     0.0
    ],
    [
     800000,
     655.8,
     230.1,
     0.0
    ],
    [
     810000,
     652.8,
     229.7,
     0.0
    ],
    [
     820000,
     667.7,
     230.1,
     0.0
    ],
    [
     830000,
     661.4,
     229.2,
     0.0
    ],
    [
     840000,
     656.3,
     229.5,
     0.0
    ],
    [
     850000,
     655.8,
     228.0,
     0.0
    ],
    [
     860000,
     659.9,
     225.9,
     0.0
    ],
    [
     870000,
     635.9,
     224.9,
     0.0
    ],
    [
     880000,
     640.8,
     225.6,
     0.0
    ],
    [
     890000,
     639.1,
     226.9,
     0.0
    ],
    [
     900000,
     613.2,
     226.2,
     0.0
    ],
    [
     910000,
     650.7,
     226.5,
     0.0
    ],
    [
     920000,
     643.6,
     226.9,
     0.0
    ],
    [
     930000,
     657.1,
     225.9,
     0.0
    ],
    [
     940000,
     666.7,
     225.6,
     0.0
    ],
    [
     950000,
     644.2,
     227.1,
     0.0
    ],
    [
     960000,
     643.9,
     227.3,
     0.0
    ],
    [
     970000,
     656.5,
     225.4,
     0.0
    ],
    [
     980000,
     672.2,
     225.5,
     0.0
    ],
    [
     990000,
     639.3,
     226.7,
     0.0
    ],
    [
     1000000,
     644.0,
     225.8,
     0.0
    ],
    [
     1010000,
     612.6,
     225.2,
     0.0
    ],
    [
     1020000,
     617.3,
     226.5,
     0.0
    ],
    [
     1030000,
     623.6,
     225.3,
     0.0
    ],
    [
     1040000,
     633.9,
     226.6,
     0.0
    ],
    [
     1050000,
     641.5,
     225.9,
     0.0
    ],
    [
     1060000,
     642.0,
     225.9,
     0.0
    ],
    [
     1068206,
     627.8,
     224.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "340|fx|2560|0": {
   "did": 340,
   "mode": "fx",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 1000000.0,
   "init_seed": 2026071302560000340,
   "stop_reason": "wall_cap",
   "stop_step": 948304,
   "censored_at_cap": true,
   "n_solved": 44,
   "solved_fraction": 0.44,
   "wall_seconds": 28800.001,
   "wall_seconds_per_step": 0.03037,
   "first_solve_steps": [
    null,
    null,
    10457,
    null,
    12007,
    null,
    null,
    null,
    389528,
    null,
    71297,
    264257,
    290006,
    18232,
    null,
    489463,
    254973,
    null,
    null,
    null,
    477170,
    null,
    null,
    null,
    null,
    null,
    74632,
    null,
    55657,
    485175,
    103758,
    null,
    null,
    263939,
    null,
    42835,
    662485,
    null,
    null,
    137494,
    null,
    null,
    null,
    193806,
    184373,
    448380,
    null,
    152564,
    null,
    null,
    null,
    null,
    45996,
    null,
    null,
    17062,
    505413,
    74739,
    53391,
    null,
    98635,
    139126,
    197575,
    83851,
    186319,
    390260,
    null,
    null,
    null,
    70455,
    877459,
    null,
    47691,
    18680,
    145870,
    null,
    326537,
    null,
    null,
    null,
    null,
    14233,
    null,
    null,
    null,
    null,
    96856,
    null,
    null,
    null,
    null,
    67879,
    178877,
    null,
    null,
    494759,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     529.1,
     228.2,
     0.0
    ],
    [
     20000,
     666.2,
     253.8,
     0.0
    ],
    [
     30000,
     714.4,
     261.8,
     0.0
    ],
    [
     40000,
     761.0,
     266.3,
     0.0
    ],
    [
     50000,
     782.8,
     265.3,
     0.0
    ],
    [
     60000,
     779.6,
     264.4,
     0.0
    ],
    [
     70000,
     766.1,
     263.7,
     0.0
    ],
    [
     80000,
     804.2,
     261.0,
     0.0
    ],
    [
     90000,
     810.8,
     261.8,
     0.0
    ],
    [
     100000,
     815.9,
     261.0,
     0.0
    ],
    [
     110000,
     822.4,
     259.8,
     0.0
    ],
    [
     120000,
     827.6,
     260.3,
     0.0
    ],
    [
     130000,
     836.2,
     260.4,
     0.0
    ],
    [
     140000,
     831.6,
     258.5,
     0.0
    ],
    [
     150000,
     843.4,
     257.1,
     0.0
    ],
    [
     160000,
     852.9,
     256.1,
     0.0
    ],
    [
     170000,
     857.0,
     256.4,
     0.0
    ],
    [
     180000,
     860.8,
     255.8,
     0.0
    ],
    [
     190000,
     842.3,
     254.0,
     0.0
    ],
    [
     200000,
     830.1,
     251.6,
     0.0
    ],
    [
     210000,
     853.9,
     253.0,
     0.0
    ],
    [
     220000,
     851.9,
     252.6,
     0.0
    ],
    [
     230000,
     855.2,
     253.4,
     0.0
    ],
    [
     240000,
     849.0,
     252.2,
     0.0
    ],
    [
     250000,
     840.7,
     252.2,
     0.0
    ],
    [
     260000,
     858.4,
     251.8,
     0.0
    ],
    [
     270000,
     819.2,
     250.3,
     0.0
    ],
    [
     280000,
     818.0,
     250.6,
     0.0
    ],
    [
     290000,
     807.9,
     249.9,
     0.0
    ],
    [
     300000,
     816.3,
     250.7,
     0.0
    ],
    [
     310000,
     840.3,
     250.2,
     0.0
    ],
    [
     320000,
     824.0,
     249.2,
     0.0
    ],
    [
     330000,
     823.6,
     249.3,
     0.0
    ],
    [
     340000,
     811.0,
     248.7,
     0.0
    ],
    [
     350000,
     800.3,
     249.5,
     0.0
    ],
    [
     360000,
     846.5,
     249.0,
     0.0
    ],
    [
     370000,
     860.5,
     250.2,
     0.0
    ],
    [
     380000,
     885.3,
     248.4,
     0.0
    ],
    [
     390000,
     862.9,
     246.1,
     0.0
    ],
    [
     400000,
     856.2,
     246.5,
     0.0
    ],
    [
     410000,
     851.7,
     246.3,
     0.0
    ],
    [
     420000,
     836.5,
     246.4,
     0.0
    ],
    [
     430000,
     854.2,
     246.0,
     0.0
    ],
    [
     440000,
     837.8,
     245.8,
     0.0
    ],
    [
     450000,
     835.1,
     245.5,
     0.0
    ],
    [
     460000,
     853.4,
     245.0,
     0.0
    ],
    [
     470000,
     843.2,
     245.4,
     0.0
    ],
    [
     480000,
     828.1,
     243.7,
     0.0
    ],
    [
     490000,
     825.7,
     240.3,
     0.0
    ],
    [
     500000,
     819.2,
     240.4,
     0.0
    ],
    [
     510000,
     825.2,
     239.6,
     0.0
    ],
    [
     520000,
     823.7,
     238.8,
     0.0
    ],
    [
     530000,
     849.4,
     239.1,
     0.0
    ],
    [
     540000,
     870.2,
     238.5,
     0.0
    ],
    [
     550000,
     864.3,
     238.5,
     0.0
    ],
    [
     560000,
     871.6,
     238.4,
     0.0
    ],
    [
     570000,
     876.3,
     239.9,
     0.0
    ],
    [
     580000,
     836.2,
     239.0,
     0.0
    ],
    [
     590000,
     852.6,
     239.1,
     0.0
    ],
    [
     600000,
     853.1,
     239.4,
     0.0
    ],
    [
     610000,
     875.9,
     239.5,
     0.0
    ],
    [
     620000,
     864.2,
     239.2,
     0.0
    ],
    [
     630000,
     864.6,
     239.0,
     0.0
    ],
    [
     640000,
     862.1,
     238.0,
     0.0
    ],
    [
     650000,
     873.7,
     237.3,
     0.0
    ],
    [
     660000,
     877.0,
     239.1,
     0.0
    ],
    [
     670000,
     874.4,
     236.7,
     0.0
    ],
    [
     680000,
     879.7,
     237.0,
     0.0
    ],
    [
     690000,
     853.7,
     238.8,
     0.0
    ],
    [
     700000,
     848.0,
     236.9,
     0.0
    ],
    [
     710000,
     822.5,
     238.1,
     0.0
    ],
    [
     720000,
     840.5,
     238.5,
     0.0
    ],
    [
     730000,
     840.7,
     238.3,
     0.0
    ],
    [
     740000,
     841.1,
     238.4,
     0.0
    ],
    [
     750000,
     832.0,
     236.9,
     0.0
    ],
    [
     760000,
     838.4,
     237.6,
     0.0
    ],
    [
     770000,
     841.0,
     237.9,
     0.0
    ],
    [
     780000,
     830.5,
     238.0,
     0.0
    ],
    [
     790000,
     816.1,
     237.2,
     0.0
    ],
    [
     800000,
     798.3,
     236.7,
     0.0
    ],
    [
     810000,
     795.7,
     236.3,
     0.0
    ],
    [
     820000,
     832.1,
     236.3,
     0.0
    ],
    [
     830000,
     840.8,
     237.5,
     0.0
    ],
    [
     840000,
     834.1,
     238.3,
     0.0
    ],
    [
     850000,
     807.9,
     236.9,
     0.0
    ],
    [
     860000,
     810.5,
     237.1,
     0.0
    ],
    [
     870000,
     815.0,
     237.8,
     0.0
    ],
    [
     880000,
     829.9,
     235.7,
     0.0
    ],
    [
     890000,
     834.4,
     235.2,
     0.0
    ],
    [
     900000,
     837.3,
     237.4,
     0.0
    ],
    [
     910000,
     838.5,
     237.5,
     0.0
    ],
    [
     920000,
     833.2,
     235.3,
     0.0
    ],
    [
     930000,
     837.8,
     236.7,
     0.0
    ],
    [
     940000,
     858.5,
     236.0,
     0.0
    ],
    [
     948304,
     858.4,
     235.3,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "340|fx|2560|1": {
   "did": 340,
   "mode": "fx",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 1000000.0,
   "init_seed": 2026071302560010340,
   "stop_reason": "wall_cap",
   "stop_step": 1113440,
   "censored_at_cap": true,
   "n_solved": 55,
   "solved_fraction": 0.55,
   "wall_seconds": 28800.001,
   "wall_seconds_per_step": 0.025866,
   "first_solve_steps": [
    655367,
    738603,
    117875,
    23478,
    42363,
    null,
    null,
    null,
    56226,
    null,
    20760,
    695873,
    null,
    null,
    780388,
    null,
    431924,
    null,
    179773,
    23418,
    null,
    105887,
    11766,
    null,
    448872,
    237018,
    69815,
    352172,
    55664,
    null,
    231390,
    472064,
    201084,
    209824,
    null,
    139043,
    19378,
    13153,
    18636,
    285433,
    12837,
    38286,
    235815,
    815272,
    576837,
    26280,
    null,
    null,
    235085,
    null,
    13331,
    null,
    761596,
    227585,
    null,
    null,
    815009,
    null,
    null,
    231407,
    359234,
    368740,
    145202,
    null,
    null,
    159515,
    null,
    null,
    174953,
    null,
    null,
    null,
    280283,
    null,
    null,
    null,
    34700,
    null,
    657961,
    42320,
    null,
    475258,
    null,
    19975,
    null,
    null,
    null,
    368072,
    632726,
    null,
    323149,
    null,
    null,
    742087,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     469.4,
     228.9,
     0.0
    ],
    [
     20000,
     547.6,
     253.8,
     0.0
    ],
    [
     30000,
     611.0,
     261.2,
     0.0
    ],
    [
     40000,
     644.1,
     263.4,
     0.0
    ],
    [
     50000,
     640.2,
     263.7,
     0.0
    ],
    [
     60000,
     666.4,
     264.3,
     0.0
    ],
    [
     70000,
     692.7,
     262.5,
     0.0
    ],
    [
     80000,
     698.9,
     262.5,
     0.0
    ],
    [
     90000,
     692.9,
     261.6,
     0.0
    ],
    [
     100000,
     701.8,
     262.6,
     0.0
    ],
    [
     110000,
     676.6,
     261.2,
     0.0
    ],
    [
     120000,
     670.7,
     260.9,
     0.0
    ],
    [
     130000,
     685.2,
     261.2,
     0.0
    ],
    [
     140000,
     708.2,
     260.9,
     0.0
    ],
    [
     150000,
     693.1,
     259.5,
     0.0
    ],
    [
     160000,
     692.5,
     259.9,
     0.0
    ],
    [
     170000,
     694.6,
     259.2,
     0.0
    ],
    [
     180000,
     719.6,
     257.4,
     0.0
    ],
    [
     190000,
     705.9,
     256.5,
     0.0
    ],
    [
     200000,
     696.0,
     256.2,
     0.0
    ],
    [
     210000,
     677.7,
     256.5,
     0.0
    ],
    [
     220000,
     693.7,
     258.1,
     0.0
    ],
    [
     230000,
     710.2,
     256.2,
     0.0
    ],
    [
     240000,
     741.1,
     252.4,
     0.0
    ],
    [
     250000,
     724.0,
     253.0,
     0.0
    ],
    [
     260000,
     701.2,
     252.9,
     0.0
    ],
    [
     270000,
     710.7,
     251.9,
     0.0
    ],
    [
     280000,
     695.0,
     251.8,
     0.0
    ],
    [
     290000,
     699.3,
     252.6,
     0.0
    ],
    [
     300000,
     711.9,
     251.9,
     0.0
    ],
    [
     310000,
     672.9,
     251.8,
     0.0
    ],
    [
     320000,
     704.5,
     251.1,
     0.0
    ],
    [
     330000,
     705.2,
     251.1,
     0.0
    ],
    [
     340000,
     713.3,
     251.1,
     0.0
    ],
    [
     350000,
     685.8,
     250.8,
     0.0
    ],
    [
     360000,
     691.4,
     248.7,
     0.0
    ],
    [
     370000,
     716.9,
     247.3,
     0.0
    ],
    [
     380000,
     684.4,
     247.7,
     0.0
    ],
    [
     390000,
     689.8,
     246.4,
     0.0
    ],
    [
     400000,
     663.9,
     247.6,
     0.0
    ],
    [
     410000,
     672.3,
     248.0,
     0.0
    ],
    [
     420000,
     669.2,
     246.9,
     0.0
    ],
    [
     430000,
     678.7,
     246.8,
     0.0
    ],
    [
     440000,
     665.3,
     247.2,
     0.0
    ],
    [
     450000,
     668.5,
     245.8,
     0.0
    ],
    [
     460000,
     686.5,
     246.0,
     0.0
    ],
    [
     470000,
     690.2,
     245.6,
     0.0
    ],
    [
     480000,
     678.8,
     243.2,
     0.0
    ],
    [
     490000,
     691.9,
     243.9,
     0.0
    ],
    [
     500000,
     713.6,
     243.3,
     0.0
    ],
    [
     510000,
     712.1,
     241.4,
     0.0
    ],
    [
     520000,
     701.5,
     244.2,
     0.0
    ],
    [
     530000,
     683.4,
     242.9,
     0.0
    ],
    [
     540000,
     686.1,
     243.8,
     0.0
    ],
    [
     550000,
     730.3,
     244.1,
     0.0
    ],
    [
     560000,
     723.2,
     243.0,
     0.0
    ],
    [
     570000,
     710.8,
     243.6,
     0.0
    ],
    [
     580000,
     700.7,
     243.2,
     0.0
    ],
    [
     590000,
     698.6,
     243.0,
     0.0
    ],
    [
     600000,
     691.7,
     243.2,
     0.0
    ],
    [
     610000,
     692.4,
     243.4,
     0.0
    ],
    [
     620000,
     685.9,
     243.5,
     0.0
    ],
    [
     630000,
     692.7,
     241.8,
     0.0
    ],
    [
     640000,
     684.9,
     241.4,
     0.0
    ],
    [
     650000,
     692.5,
     242.0,
     0.0
    ],
    [
     660000,
     672.8,
     241.2,
     0.0
    ],
    [
     670000,
     669.4,
     240.2,
     0.0
    ],
    [
     680000,
     675.9,
     241.2,
     0.0
    ],
    [
     690000,
     664.6,
     240.1,
     0.0
    ],
    [
     700000,
     690.7,
     239.1,
     0.0
    ],
    [
     710000,
     671.2,
     239.0,
     0.0
    ],
    [
     720000,
     683.3,
     239.8,
     0.0
    ],
    [
     730000,
     669.0,
     239.3,
     0.0
    ],
    [
     740000,
     670.6,
     238.3,
     0.0
    ],
    [
     750000,
     676.5,
     236.7,
     0.0
    ],
    [
     760000,
     678.3,
     236.9,
     0.0
    ],
    [
     770000,
     707.1,
     236.6,
     0.0
    ],
    [
     780000,
     695.3,
     236.9,
     0.0
    ],
    [
     790000,
     708.0,
     238.0,
     0.0
    ],
    [
     800000,
     705.9,
     238.2,
     0.0
    ],
    [
     810000,
     683.7,
     237.6,
     0.0
    ],
    [
     820000,
     710.1,
     233.4,
     0.0
    ],
    [
     830000,
     692.7,
     233.2,
     0.0
    ],
    [
     840000,
     704.2,
     232.7,
     0.0
    ],
    [
     850000,
     703.9,
     233.9,
     0.0
    ],
    [
     860000,
     709.2,
     233.9,
     0.0
    ],
    [
     870000,
     701.6,
     234.2,
     0.0
    ],
    [
     880000,
     690.0,
     232.7,
     0.0
    ],
    [
     890000,
     695.9,
     233.7,
     0.0
    ],
    [
     900000,
     691.5,
     232.7,
     0.0
    ],
    [
     910000,
     681.3,
     233.0,
     0.0
    ],
    [
     920000,
     708.7,
     232.7,
     0.0
    ],
    [
     930000,
     709.4,
     234.0,
     0.0
    ],
    [
     940000,
     727.1,
     233.5,
     0.0
    ],
    [
     950000,
     718.3,
     234.0,
     0.0
    ],
    [
     960000,
     711.8,
     233.8,
     0.0
    ],
    [
     970000,
     681.2,
     234.6,
     0.0
    ],
    [
     980000,
     656.8,
     232.1,
     0.0
    ],
    [
     990000,
     678.5,
     233.1,
     0.0
    ],
    [
     1000000,
     664.7,
     233.3,
     0.0
    ],
    [
     1010000,
     655.8,
     234.1,
     0.0
    ],
    [
     1020000,
     671.3,
     233.4,
     0.0
    ],
    [
     1030000,
     672.0,
     233.5,
     0.0
    ],
    [
     1040000,
     672.8,
     233.6,
     0.0
    ],
    [
     1050000,
     692.2,
     232.7,
     0.0
    ],
    [
     1060000,
     674.1,
     232.3,
     0.0
    ],
    [
     1070000,
     667.4,
     233.6,
     0.0
    ],
    [
     1080000,
     668.7,
     232.9,
     0.0
    ],
    [
     1090000,
     674.7,
     233.8,
     0.0
    ],
    [
     1100000,
     663.9,
     234.0,
     0.0
    ],
    [
     1110000,
     651.8,
     234.3,
     0.0
    ],
    [
     1113440,
     646.9,
     233.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment340"
  },
  "353|bd|2560|0": {
   "did": 353,
   "mode": "bd",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560000353,
   "stop_reason": "wall_cap",
   "stop_step": 1146078,
   "censored_at_cap": true,
   "n_solved": 56,
   "solved_fraction": 0.56,
   "wall_seconds": 28800.02,
   "wall_seconds_per_step": 0.025129,
   "first_solve_steps": [
    null,
    557261,
    256176,
    null,
    198330,
    null,
    null,
    null,
    375650,
    198513,
    13552,
    300310,
    594801,
    15841,
    null,
    null,
    42771,
    null,
    null,
    null,
    257443,
    null,
    411043,
    null,
    null,
    540921,
    56029,
    null,
    null,
    63649,
    27489,
    503617,
    null,
    null,
    null,
    20957,
    null,
    null,
    941465,
    281574,
    818322,
    null,
    null,
    82539,
    215453,
    726146,
    600952,
    838194,
    139774,
    null,
    210506,
    null,
    304705,
    null,
    null,
    65268,
    108306,
    387666,
    54020,
    null,
    null,
    1064436,
    39852,
    72908,
    926675,
    302966,
    null,
    null,
    null,
    317855,
    458872,
    null,
    38232,
    39488,
    15044,
    null,
    616439,
    336267,
    null,
    null,
    null,
    5203,
    1103277,
    895222,
    390670,
    280303,
    44081,
    null,
    553471,
    null,
    null,
    24544,
    null,
    null,
    55301,
    183776,
    null,
    null,
    null,
    378010
   ],
   "xl_telemetry": [
    [
     10000,
     511.6,
     227.0,
     0.0
    ],
    [
     20000,
     631.0,
     253.8,
     0.0
    ],
    [
     30000,
     718.3,
     261.7,
     0.0
    ],
    [
     40000,
     772.8,
     262.4,
     0.0
    ],
    [
     50000,
     762.4,
     261.9,
     0.0
    ],
    [
     60000,
     797.2,
     261.6,
     0.0
    ],
    [
     70000,
     850.2,
     260.0,
     0.0
    ],
    [
     80000,
     828.4,
     259.3,
     0.0
    ],
    [
     90000,
     824.1,
     260.2,
     0.0
    ],
    [
     100000,
     824.2,
     260.1,
     0.0
    ],
    [
     110000,
     851.1,
     258.0,
     0.0
    ],
    [
     120000,
     862.2,
     258.4,
     0.0
    ],
    [
     130000,
     854.3,
     258.5,
     0.0
    ],
    [
     140000,
     880.0,
     257.6,
     0.0
    ],
    [
     150000,
     838.4,
     257.6,
     0.0
    ],
    [
     160000,
     866.0,
     258.3,
     0.0
    ],
    [
     170000,
     855.2,
     256.5,
     0.0
    ],
    [
     180000,
     855.6,
     258.3,
     0.0
    ],
    [
     190000,
     846.5,
     257.0,
     0.0
    ],
    [
     200000,
     829.2,
     256.6,
     0.0
    ],
    [
     210000,
     821.1,
     257.0,
     0.0
    ],
    [
     220000,
     816.8,
     253.4,
     0.0
    ],
    [
     230000,
     844.6,
     252.6,
     0.0
    ],
    [
     240000,
     872.0,
     252.4,
     0.0
    ],
    [
     250000,
     874.4,
     252.6,
     0.0
    ],
    [
     260000,
     867.0,
     250.0,
     0.0
    ],
    [
     270000,
     849.6,
     251.3,
     0.0
    ],
    [
     280000,
     858.3,
     250.6,
     0.0
    ],
    [
     290000,
     871.2,
     249.1,
     0.0
    ],
    [
     300000,
     881.8,
     249.5,
     0.0
    ],
    [
     310000,
     879.1,
     246.4,
     0.0
    ],
    [
     320000,
     875.2,
     247.3,
     0.0
    ],
    [
     330000,
     888.7,
     246.0,
     0.0
    ],
    [
     340000,
     918.7,
     246.2,
     0.0
    ],
    [
     350000,
     912.3,
     245.8,
     0.0
    ],
    [
     360000,
     899.4,
     244.3,
     0.0
    ],
    [
     370000,
     868.1,
     245.4,
     0.0
    ],
    [
     380000,
     885.8,
     243.7,
     0.0
    ],
    [
     390000,
     889.0,
     241.8,
     0.0
    ],
    [
     400000,
     888.7,
     240.7,
     0.0
    ],
    [
     410000,
     889.1,
     242.0,
     0.0
    ],
    [
     420000,
     886.3,
     239.5,
     0.0
    ],
    [
     430000,
     857.1,
     240.5,
     0.0
    ],
    [
     440000,
     840.2,
     240.3,
     0.0
    ],
    [
     450000,
     854.3,
     241.1,
     0.0
    ],
    [
     460000,
     836.6,
     240.2,
     0.0
    ],
    [
     470000,
     832.2,
     240.3,
     0.0
    ],
    [
     480000,
     809.6,
     239.0,
     0.0
    ],
    [
     490000,
     815.1,
     238.1,
     0.0
    ],
    [
     500000,
     812.6,
     239.4,
     0.0
    ],
    [
     510000,
     809.5,
     239.8,
     0.0
    ],
    [
     520000,
     816.1,
     238.8,
     0.0
    ],
    [
     530000,
     839.5,
     237.6,
     0.0
    ],
    [
     540000,
     859.2,
     238.1,
     0.0
    ],
    [
     550000,
     862.3,
     236.7,
     0.0
    ],
    [
     560000,
     844.7,
     236.1,
     0.0
    ],
    [
     570000,
     821.6,
     235.6,
     0.0
    ],
    [
     580000,
     847.1,
     235.2,
     0.0
    ],
    [
     590000,
     853.6,
     235.4,
     0.0
    ],
    [
     600000,
     868.5,
     235.3,
     0.0
    ],
    [
     610000,
     867.9,
     234.8,
     0.0
    ],
    [
     620000,
     858.3,
     233.5,
     0.0
    ],
    [
     630000,
     862.0,
     234.1,
     0.0
    ],
    [
     640000,
     856.2,
     234.2,
     0.0
    ],
    [
     650000,
     856.9,
     233.1,
     0.0
    ],
    [
     660000,
     860.0,
     231.8,
     0.0
    ],
    [
     670000,
     866.9,
     231.6,
     0.0
    ],
    [
     680000,
     845.4,
     230.9,
     0.0
    ],
    [
     690000,
     848.4,
     231.1,
     0.0
    ],
    [
     700000,
     850.8,
     231.5,
     0.0
    ],
    [
     710000,
     875.2,
     231.6,
     0.0
    ],
    [
     720000,
     871.5,
     231.7,
     0.0
    ],
    [
     730000,
     861.3,
     229.3,
     0.0
    ],
    [
     740000,
     852.3,
     229.5,
     0.0
    ],
    [
     750000,
     835.7,
     231.2,
     0.0
    ],
    [
     760000,
     839.0,
     230.7,
     0.0
    ],
    [
     770000,
     828.3,
     229.8,
     0.0
    ],
    [
     780000,
     859.9,
     231.8,
     0.0
    ],
    [
     790000,
     858.1,
     229.7,
     0.0
    ],
    [
     800000,
     861.5,
     231.0,
     0.0
    ],
    [
     810000,
     838.1,
     231.3,
     0.0
    ],
    [
     820000,
     833.8,
     230.2,
     0.0
    ],
    [
     830000,
     829.2,
     230.3,
     0.0
    ],
    [
     840000,
     797.5,
     230.0,
     0.0
    ],
    [
     850000,
     799.0,
     228.5,
     0.0
    ],
    [
     860000,
     822.4,
     228.9,
     0.0
    ],
    [
     870000,
     835.1,
     227.7,
     0.0
    ],
    [
     880000,
     843.1,
     226.1,
     0.0
    ],
    [
     890000,
     860.0,
     228.4,
     0.0
    ],
    [
     900000,
     883.8,
     228.8,
     0.0
    ],
    [
     910000,
     862.0,
     227.7,
     0.0
    ],
    [
     920000,
     882.1,
     227.8,
     0.0
    ],
    [
     930000,
     889.0,
     225.2,
     0.0
    ],
    [
     940000,
     875.1,
     225.2,
     0.0
    ],
    [
     950000,
     883.7,
     225.1,
     0.0
    ],
    [
     960000,
     855.6,
     226.1,
     0.0
    ],
    [
     970000,
     850.1,
     226.4,
     0.0
    ],
    [
     980000,
     847.5,
     227.9,
     0.0
    ],
    [
     990000,
     845.5,
     227.1,
     0.0
    ],
    [
     1000000,
     843.7,
     225.2,
     0.0
    ],
    [
     1010000,
     830.9,
     227.0,
     0.0
    ],
    [
     1020000,
     822.5,
     225.5,
     0.0
    ],
    [
     1030000,
     831.7,
     226.1,
     0.0
    ],
    [
     1040000,
     840.6,
     227.5,
     0.0
    ],
    [
     1050000,
     817.4,
     227.5,
     0.0
    ],
    [
     1060000,
     816.6,
     227.8,
     0.0
    ],
    [
     1070000,
     808.3,
     224.3,
     0.0
    ],
    [
     1080000,
     827.8,
     224.6,
     0.0
    ],
    [
     1090000,
     849.9,
     224.8,
     0.0
    ],
    [
     1100000,
     845.5,
     223.7,
     0.0
    ],
    [
     1110000,
     848.3,
     224.4,
     0.0
    ],
    [
     1120000,
     837.7,
     224.8,
     0.0
    ],
    [
     1130000,
     838.1,
     224.5,
     0.0
    ],
    [
     1140000,
     838.4,
     225.1,
     0.0
    ],
    [
     1146078,
     835.3,
     223.6,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment353"
  },
  "353|bd|2560|1": {
   "did": 353,
   "mode": "bd",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560010353,
   "stop_reason": "solved_target",
   "stop_step": 1093351,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 18002.799,
   "wall_seconds_per_step": 0.016466,
   "first_solve_steps": [
    167730,
    95220,
    101144,
    487353,
    17091,
    517555,
    null,
    null,
    51605,
    null,
    97322,
    170245,
    232143,
    null,
    null,
    null,
    225561,
    null,
    75404,
    106191,
    null,
    134538,
    674110,
    1093351,
    null,
    780213,
    null,
    255550,
    656468,
    904039,
    964517,
    null,
    271501,
    76443,
    220259,
    338155,
    439264,
    123523,
    326118,
    714836,
    103359,
    14535,
    480735,
    1066347,
    648426,
    29522,
    291292,
    null,
    36712,
    806938,
    32699,
    null,
    null,
    66089,
    null,
    null,
    1072881,
    null,
    null,
    null,
    null,
    79012,
    33129,
    null,
    null,
    26793,
    null,
    null,
    888978,
    null,
    null,
    297009,
    42193,
    null,
    null,
    844137,
    null,
    null,
    null,
    536627,
    473555,
    null,
    null,
    254611,
    null,
    136385,
    962772,
    341825,
    132204,
    null,
    517757,
    57125,
    null,
    null,
    null,
    null,
    655281,
    1027405,
    456766,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     517.5,
     229.9,
     0.0
    ],
    [
     20000,
     605.7,
     255.6,
     0.0
    ],
    [
     30000,
     622.5,
     264.3,
     0.0
    ],
    [
     40000,
     673.5,
     266.1,
     0.0
    ],
    [
     50000,
     688.4,
     267.0,
     0.0
    ],
    [
     60000,
     688.2,
     266.8,
     0.0
    ],
    [
     70000,
     687.5,
     266.6,
     0.0
    ],
    [
     80000,
     685.7,
     264.5,
     0.0
    ],
    [
     90000,
     683.0,
     264.1,
     0.0
    ],
    [
     100000,
     695.0,
     263.7,
     0.0
    ],
    [
     110000,
     693.0,
     261.3,
     0.0
    ],
    [
     120000,
     680.8,
     262.8,
     0.0
    ],
    [
     130000,
     675.3,
     260.6,
     0.0
    ],
    [
     140000,
     691.3,
     258.8,
     0.0
    ],
    [
     150000,
     680.6,
     257.1,
     0.0
    ],
    [
     160000,
     702.0,
     258.8,
     0.0
    ],
    [
     170000,
     704.0,
     259.0,
     0.0
    ],
    [
     180000,
     695.6,
     257.9,
     0.0
    ],
    [
     190000,
     702.4,
     257.6,
     0.0
    ],
    [
     200000,
     739.5,
     257.5,
     0.0
    ],
    [
     210000,
     705.4,
     257.7,
     0.0
    ],
    [
     220000,
     692.2,
     258.0,
     0.0
    ],
    [
     230000,
     696.6,
     256.2,
     0.0
    ],
    [
     240000,
     689.3,
     254.4,
     0.0
    ],
    [
     250000,
     698.6,
     255.1,
     0.0
    ],
    [
     260000,
     696.5,
     252.8,
     0.0
    ],
    [
     270000,
     678.8,
     252.9,
     0.0
    ],
    [
     280000,
     696.4,
     252.8,
     0.0
    ],
    [
     290000,
     689.9,
     253.2,
     0.0
    ],
    [
     300000,
     688.3,
     251.3,
     0.0
    ],
    [
     310000,
     707.9,
     251.6,
     0.0
    ],
    [
     320000,
     711.4,
     252.3,
     0.0
    ],
    [
     330000,
     713.9,
     250.8,
     0.0
    ],
    [
     340000,
     698.0,
     250.0,
     0.0
    ],
    [
     350000,
     691.5,
     248.3,
     0.0
    ],
    [
     360000,
     680.6,
     248.0,
     0.0
    ],
    [
     370000,
     703.4,
     248.6,
     0.0
    ],
    [
     380000,
     663.9,
     248.6,
     0.0
    ],
    [
     390000,
     663.8,
     249.1,
     0.0
    ],
    [
     400000,
     656.2,
     249.0,
     0.0
    ],
    [
     410000,
     652.6,
     248.0,
     0.0
    ],
    [
     420000,
     653.1,
     248.3,
     0.0
    ],
    [
     430000,
     664.5,
     248.9,
     0.0
    ],
    [
     440000,
     658.2,
     247.2,
     0.0
    ],
    [
     450000,
     694.9,
     246.8,
     0.0
    ],
    [
     460000,
     697.0,
     247.3,
     0.0
    ],
    [
     470000,
     705.6,
     247.3,
     0.0
    ],
    [
     480000,
     681.6,
     245.6,
     0.0
    ],
    [
     490000,
     686.4,
     245.1,
     0.0
    ],
    [
     500000,
     691.6,
     244.3,
     0.0
    ],
    [
     510000,
     701.9,
     244.0,
     0.0
    ],
    [
     520000,
     696.7,
     242.8,
     0.0
    ],
    [
     530000,
     722.6,
     242.8,
     0.0
    ],
    [
     540000,
     695.0,
     242.3,
     0.0
    ],
    [
     550000,
     696.1,
     242.5,
     0.0
    ],
    [
     560000,
     694.3,
     241.8,
     0.0
    ],
    [
     570000,
     684.3,
     242.4,
     0.0
    ],
    [
     580000,
     672.4,
     241.9,
     0.0
    ],
    [
     590000,
     654.9,
     243.3,
     0.0
    ],
    [
     600000,
     670.5,
     242.2,
     0.0
    ],
    [
     610000,
     667.4,
     242.1,
     0.0
    ],
    [
     620000,
     668.9,
     242.0,
     0.0
    ],
    [
     630000,
     657.2,
     241.7,
     0.0
    ],
    [
     640000,
     663.4,
     241.1,
     0.0
    ],
    [
     650000,
     681.9,
     241.4,
     0.0
    ],
    [
     660000,
     706.3,
     239.7,
     0.0
    ],
    [
     670000,
     700.1,
     241.2,
     0.0
    ],
    [
     680000,
     705.0,
     239.4,
     0.0
    ],
    [
     690000,
     695.6,
     239.0,
     0.0
    ],
    [
     700000,
     682.7,
     239.4,
     0.0
    ],
    [
     710000,
     695.2,
     239.4,
     0.0
    ],
    [
     720000,
     696.7,
     238.0,
     0.0
    ],
    [
     730000,
     735.2,
     237.8,
     0.0
    ],
    [
     740000,
     740.3,
     238.3,
     0.0
    ],
    [
     750000,
     712.2,
     238.6,
     0.0
    ],
    [
     760000,
     709.1,
     238.8,
     0.0
    ],
    [
     770000,
     709.5,
     237.7,
     0.0
    ],
    [
     780000,
     723.8,
     237.8,
     0.0
    ],
    [
     790000,
     716.2,
     237.7,
     0.0
    ],
    [
     800000,
     719.6,
     238.1,
     0.0
    ],
    [
     810000,
     709.5,
     236.1,
     0.0
    ],
    [
     820000,
     719.9,
     236.9,
     0.0
    ],
    [
     830000,
     713.4,
     237.2,
     0.0
    ],
    [
     840000,
     698.4,
     236.4,
     0.0
    ],
    [
     850000,
     710.8,
     234.6,
     0.0
    ],
    [
     860000,
     727.7,
     235.7,
     0.0
    ],
    [
     870000,
     710.6,
     235.1,
     0.0
    ],
    [
     880000,
     697.5,
     233.5,
     0.0
    ],
    [
     890000,
     712.4,
     234.4,
     0.0
    ],
    [
     900000,
     686.0,
     232.7,
     0.0
    ],
    [
     910000,
     672.0,
     231.9,
     0.0
    ],
    [
     920000,
     671.9,
     231.0,
     0.0
    ],
    [
     930000,
     684.3,
     232.5,
     0.0
    ],
    [
     940000,
     699.1,
     232.5,
     0.0
    ],
    [
     950000,
     703.5,
     232.7,
     0.0
    ],
    [
     960000,
     697.5,
     232.1,
     0.0
    ],
    [
     970000,
     697.2,
     227.5,
     0.0
    ],
    [
     980000,
     723.1,
     228.5,
     0.0
    ],
    [
     990000,
     733.6,
     227.8,
     0.0
    ],
    [
     1000000,
     713.4,
     227.7,
     0.0
    ],
    [
     1010000,
     715.2,
     227.9,
     0.0
    ],
    [
     1020000,
     721.5,
     229.5,
     0.0
    ],
    [
     1030000,
     711.0,
     227.8,
     0.0
    ],
    [
     1040000,
     705.5,
     228.7,
     0.0
    ],
    [
     1050000,
     703.4,
     228.3,
     0.0
    ],
    [
     1060000,
     693.6,
     228.2,
     0.0
    ],
    [
     1070000,
     685.5,
     227.3,
     0.0
    ],
    [
     1080000,
     679.3,
     224.4,
     0.0
    ],
    [
     1090000,
     664.6,
     224.1,
     0.0
    ],
    [
     1093351,
     670.2,
     223.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment353"
  },
  "353|bd|2560|2": {
   "did": 353,
   "mode": "bd",
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560020353,
   "stop_reason": "solved_target",
   "stop_step": 714972,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 19502.178,
   "wall_seconds_per_step": 0.027277,
   "first_solve_steps": [
    null,
    null,
    325503,
    73748,
    8352,
    76221,
    461274,
    null,
    null,
    430636,
    null,
    69555,
    708151,
    null,
    null,
    49849,
    41361,
    233461,
    null,
    430438,
    6899,
    null,
    null,
    46898,
    535774,
    null,
    183388,
    null,
    714972,
    273177,
    null,
    null,
    350158,
    131778,
    331973,
    355921,
    null,
    null,
    null,
    17098,
    null,
    328731,
    null,
    19405,
    null,
    null,
    null,
    22015,
    22314,
    null,
    534380,
    null,
    153312,
    17123,
    283381,
    616777,
    null,
    663362,
    409495,
    128915,
    4710,
    208029,
    null,
    null,
    24308,
    99939,
    120624,
    8970,
    665200,
    46333,
    null,
    51870,
    null,
    38619,
    285382,
    null,
    320005,
    null,
    null,
    null,
    33377,
    null,
    551359,
    224754,
    399674,
    null,
    69344,
    119671,
    null,
    32907,
    null,
    682942,
    241755,
    90707,
    null,
    null,
    37770,
    378011,
    81618,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     486.1,
     226.6,
     0.0
    ],
    [
     20000,
     610.2,
     253.0,
     0.0
    ],
    [
     30000,
     650.7,
     259.8,
     0.0
    ],
    [
     40000,
     679.3,
     261.1,
     0.0
    ],
    [
     50000,
     694.9,
     260.0,
     0.0
    ],
    [
     60000,
     697.2,
     260.4,
     0.0
    ],
    [
     70000,
     700.8,
     258.7,
     0.0
    ],
    [
     80000,
     719.9,
     257.9,
     0.0
    ],
    [
     90000,
     714.4,
     257.2,
     0.0
    ],
    [
     100000,
     689.0,
     256.4,
     0.0
    ],
    [
     110000,
     689.3,
     257.2,
     0.0
    ],
    [
     120000,
     699.0,
     255.6,
     0.0
    ],
    [
     130000,
     682.0,
     253.7,
     0.0
    ],
    [
     140000,
     694.4,
     252.3,
     0.0
    ],
    [
     150000,
     715.1,
     253.5,
     0.0
    ],
    [
     160000,
     699.3,
     252.6,
     0.0
    ],
    [
     170000,
     724.1,
     252.3,
     0.0
    ],
    [
     180000,
     738.6,
     252.3,
     0.0
    ],
    [
     190000,
     747.7,
     251.5,
     0.0
    ],
    [
     200000,
     750.4,
     252.2,
     0.0
    ],
    [
     210000,
     735.5,
     250.7,
     0.0
    ],
    [
     220000,
     757.5,
     251.9,
     0.0
    ],
    [
     230000,
     743.7,
     251.1,
     0.0
    ],
    [
     240000,
     735.6,
     249.4,
     0.0
    ],
    [
     250000,
     772.2,
     248.2,
     0.0
    ],
    [
     260000,
     779.9,
     248.2,
     0.0
    ],
    [
     270000,
     754.9,
     248.5,
     0.0
    ],
    [
     280000,
     765.4,
     248.0,
     0.0
    ],
    [
     290000,
     778.8,
     245.2,
     0.0
    ],
    [
     300000,
     750.3,
     245.2,
     0.0
    ],
    [
     310000,
     727.8,
     245.5,
     0.0
    ],
    [
     320000,
     745.7,
     245.1,
     0.0
    ],
    [
     330000,
     772.8,
     241.9,
     0.0
    ],
    [
     340000,
     752.6,
     240.0,
     0.0
    ],
    [
     350000,
     764.8,
     240.9,
     0.0
    ],
    [
     360000,
     746.3,
     237.8,
     0.0
    ],
    [
     370000,
     775.8,
     237.4,
     0.0
    ],
    [
     380000,
     786.8,
     237.5,
     0.0
    ],
    [
     390000,
     784.3,
     238.1,
     0.0
    ],
    [
     400000,
     751.4,
     237.9,
     0.0
    ],
    [
     410000,
     754.9,
     235.3,
     0.0
    ],
    [
     420000,
     763.0,
     235.7,
     0.0
    ],
    [
     430000,
     747.9,
     234.6,
     0.0
    ],
    [
     440000,
     764.9,
     233.3,
     0.0
    ],
    [
     450000,
     772.7,
     233.0,
     0.0
    ],
    [
     460000,
     770.6,
     234.2,
     0.0
    ],
    [
     470000,
     766.3,
     232.9,
     0.0
    ],
    [
     480000,
     755.8,
     233.8,
     0.0
    ],
    [
     490000,
     741.5,
     233.6,
     0.0
    ],
    [
     500000,
     720.1,
     231.3,
     0.0
    ],
    [
     510000,
     727.8,
     232.3,
     0.0
    ],
    [
     520000,
     728.9,
     233.2,
     0.0
    ],
    [
     530000,
     731.5,
     232.8,
     0.0
    ],
    [
     540000,
     724.1,
     231.4,
     0.0
    ],
    [
     550000,
     738.9,
     229.1,
     0.0
    ],
    [
     560000,
     767.2,
     231.1,
     0.0
    ],
    [
     570000,
     742.8,
     230.7,
     0.0
    ],
    [
     580000,
     740.3,
     230.9,
     0.0
    ],
    [
     590000,
     731.3,
     229.2,
     0.0
    ],
    [
     600000,
     721.3,
     229.8,
     0.0
    ],
    [
     610000,
     699.6,
     230.4,
     0.0
    ],
    [
     620000,
     719.9,
     228.9,
     0.0
    ],
    [
     630000,
     734.0,
     229.3,
     0.0
    ],
    [
     640000,
     740.1,
     227.7,
     0.0
    ],
    [
     650000,
     737.9,
     228.6,
     0.0
    ],
    [
     660000,
     715.4,
     229.7,
     0.0
    ],
    [
     670000,
     703.3,
     226.2,
     0.0
    ],
    [
     680000,
     696.8,
     227.4,
     0.0
    ],
    [
     690000,
     698.8,
     225.4,
     0.0
    ],
    [
     700000,
     729.4,
     226.5,
     0.0
    ],
    [
     710000,
     750.0,
     224.3,
     0.0
    ],
    [
     714972,
     686.5,
     221.9,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment353"
  },
  "353|bd|2560|4": {
   "did": 353,
   "mode": "bd",
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560040353,
   "stop_reason": "solved_target",
   "stop_step": 1127545,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 19664.262,
   "wall_seconds_per_step": 0.01744,
   "first_solve_steps": [
    null,
    null,
    null,
    8246,
    null,
    null,
    46159,
    null,
    144892,
    310715,
    null,
    128483,
    null,
    83793,
    null,
    284151,
    782557,
    1110656,
    237987,
    90860,
    92685,
    672159,
    null,
    null,
    null,
    null,
    160955,
    1127545,
    993944,
    633559,
    null,
    471243,
    474633,
    null,
    null,
    null,
    null,
    146182,
    363400,
    96144,
    674309,
    230186,
    211438,
    null,
    356737,
    953560,
    null,
    424691,
    886654,
    null,
    175511,
    null,
    265529,
    521992,
    129420,
    null,
    null,
    null,
    null,
    146437,
    547285,
    null,
    null,
    389500,
    43939,
    34234,
    null,
    null,
    null,
    null,
    414122,
    107626,
    58762,
    249527,
    28385,
    null,
    9253,
    null,
    null,
    205627,
    473885,
    96673,
    510983,
    null,
    260528,
    518047,
    591412,
    73652,
    397727,
    null,
    null,
    20110,
    605116,
    45313,
    11279,
    210729,
    1107179,
    980768,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     468.4,
     229.1,
     0.0
    ],
    [
     20000,
     573.6,
     258.3,
     0.0
    ],
    [
     30000,
     621.5,
     266.5,
     0.0
    ],
    [
     40000,
     663.9,
     269.1,
     0.0
    ],
    [
     50000,
     701.9,
     268.7,
     0.0
    ],
    [
     60000,
     703.3,
     269.9,
     0.0
    ],
    [
     70000,
     695.9,
     270.0,
     0.0
    ],
    [
     80000,
     692.5,
     270.9,
     0.0
    ],
    [
     90000,
     690.2,
     268.5,
     0.0
    ],
    [
     100000,
     706.1,
     266.7,
     0.0
    ],
    [
     110000,
     713.0,
     266.3,
     0.0
    ],
    [
     120000,
     713.3,
     266.3,
     0.0
    ],
    [
     130000,
     710.8,
     265.1,
     0.0
    ],
    [
     140000,
     722.7,
     264.7,
     0.0
    ],
    [
     150000,
     718.7,
     262.2,
     0.0
    ],
    [
     160000,
     699.9,
     262.7,
     0.0
    ],
    [
     170000,
     690.4,
     262.1,
     0.0
    ],
    [
     180000,
     687.3,
     262.2,
     0.0
    ],
    [
     190000,
     694.0,
     262.0,
     0.0
    ],
    [
     200000,
     704.2,
     262.3,
     0.0
    ],
    [
     210000,
     716.9,
     261.2,
     0.0
    ],
    [
     220000,
     737.2,
     260.3,
     0.0
    ],
    [
     230000,
     712.2,
     260.0,
     0.0
    ],
    [
     240000,
     710.6,
     258.4,
     0.0
    ],
    [
     250000,
     714.5,
     257.4,
     0.0
    ],
    [
     260000,
     720.1,
     257.2,
     0.0
    ],
    [
     270000,
     727.2,
     254.9,
     0.0
    ],
    [
     280000,
     727.1,
     255.5,
     0.0
    ],
    [
     290000,
     724.4,
     255.3,
     0.0
    ],
    [
     300000,
     693.7,
     254.1,
     0.0
    ],
    [
     310000,
     700.8,
     254.7,
     0.0
    ],
    [
     320000,
     682.4,
     254.9,
     0.0
    ],
    [
     330000,
     693.3,
     255.7,
     0.0
    ],
    [
     340000,
     691.3,
     254.1,
     0.0
    ],
    [
     350000,
     694.3,
     254.7,
     0.0
    ],
    [
     360000,
     676.0,
     254.0,
     0.0
    ],
    [
     370000,
     680.6,
     254.3,
     0.0
    ],
    [
     380000,
     693.9,
     253.4,
     0.0
    ],
    [
     390000,
     690.8,
     252.7,
     0.0
    ],
    [
     400000,
     686.6,
     252.5,
     0.0
    ],
    [
     410000,
     701.1,
     252.2,
     0.0
    ],
    [
     420000,
     679.4,
     251.7,
     0.0
    ],
    [
     430000,
     680.8,
     250.3,
     0.0
    ],
    [
     440000,
     681.2,
     250.0,
     0.0
    ],
    [
     450000,
     689.9,
     250.6,
     0.0
    ],
    [
     460000,
     671.5,
     250.0,
     0.0
    ],
    [
     470000,
     679.9,
     250.3,
     0.0
    ],
    [
     480000,
     637.9,
     245.5,
     0.0
    ],
    [
     490000,
     661.5,
     246.5,
     0.0
    ],
    [
     500000,
     655.1,
     246.8,
     0.0
    ],
    [
     510000,
     644.9,
     246.0,
     0.0
    ],
    [
     520000,
     665.5,
     244.1,
     0.0
    ],
    [
     530000,
     636.8,
     243.3,
     0.0
    ],
    [
     540000,
     647.8,
     243.8,
     0.0
    ],
    [
     550000,
     658.9,
     242.0,
     0.0
    ],
    [
     560000,
     630.3,
     241.2,
     0.0
    ],
    [
     570000,
     641.7,
     241.4,
     0.0
    ],
    [
     580000,
     614.5,
     242.5,
     0.0
    ],
    [
     590000,
     634.0,
     241.9,
     0.0
    ],
    [
     600000,
     664.2,
     242.5,
     0.0
    ],
    [
     610000,
     655.8,
     241.0,
     0.0
    ],
    [
     620000,
     672.0,
     240.5,
     0.0
    ],
    [
     630000,
     653.9,
     241.3,
     0.0
    ],
    [
     640000,
     651.0,
     240.0,
     0.0
    ],
    [
     650000,
     653.2,
     240.5,
     0.0
    ],
    [
     660000,
     644.7,
     239.6,
     0.0
    ],
    [
     670000,
     672.5,
     240.6,
     0.0
    ],
    [
     680000,
     667.0,
     238.5,
     0.0
    ],
    [
     690000,
     646.0,
     238.9,
     0.0
    ],
    [
     700000,
     641.7,
     238.8,
     0.0
    ],
    [
     710000,
     655.1,
     238.2,
     0.0
    ],
    [
     720000,
     633.5,
     238.4,
     0.0
    ],
    [
     730000,
     645.9,
     238.1,
     0.0
    ],
    [
     740000,
     644.3,
     239.5,
     0.0
    ],
    [
     750000,
     647.9,
     238.7,
     0.0
    ],
    [
     760000,
     618.3,
     237.6,
     0.0
    ],
    [
     770000,
     654.9,
     238.6,
     0.0
    ],
    [
     780000,
     642.9,
     238.1,
     0.0
    ],
    [
     790000,
     656.1,
     236.1,
     0.0
    ],
    [
     800000,
     658.9,
     236.5,
     0.0
    ],
    [
     810000,
     659.2,
     236.3,
     0.0
    ],
    [
     820000,
     687.9,
     236.5,
     0.0
    ],
    [
     830000,
     653.6,
     236.8,
     0.0
    ],
    [
     840000,
     646.2,
     235.1,
     0.0
    ],
    [
     850000,
     630.9,
     235.1,
     0.0
    ],
    [
     860000,
     640.1,
     237.6,
     0.0
    ],
    [
     870000,
     650.7,
     237.0,
     0.0
    ],
    [
     880000,
     683.3,
     237.8,
     0.0
    ],
    [
     890000,
     678.6,
     236.5,
     0.0
    ],
    [
     900000,
     651.9,
     236.2,
     0.0
    ],
    [
     910000,
     659.3,
     234.8,
     0.0
    ],
    [
     920000,
     643.0,
     236.6,
     0.0
    ],
    [
     930000,
     641.1,
     235.8,
     0.0
    ],
    [
     940000,
     657.0,
     235.4,
     0.0
    ],
    [
     950000,
     689.0,
     235.7,
     0.0
    ],
    [
     960000,
     692.3,
     234.4,
     0.0
    ],
    [
     970000,
     668.8,
     234.7,
     0.0
    ],
    [
     980000,
     670.0,
     234.9,
     0.0
    ],
    [
     990000,
     671.2,
     232.4,
     0.0
    ],
    [
     1000000,
     646.1,
     233.1,
     0.0
    ],
    [
     1010000,
     644.0,
     231.5,
     0.0
    ],
    [
     1020000,
     633.6,
     232.0,
     0.0
    ],
    [
     1030000,
     638.8,
     231.1,
     0.0
    ],
    [
     1040000,
     631.0,
     232.5,
     0.0
    ],
    [
     1050000,
     635.0,
     233.2,
     0.0
    ],
    [
     1060000,
     632.0,
     231.4,
     0.0
    ],
    [
     1070000,
     622.0,
     232.8,
     0.0
    ],
    [
     1080000,
     645.1,
     231.9,
     0.0
    ],
    [
     1090000,
     640.4,
     231.3,
     0.0
    ],
    [
     1100000,
     618.0,
     232.1,
     0.0
    ],
    [
     1110000,
     665.6,
     230.6,
     0.0
    ],
    [
     1120000,
     666.4,
     229.6,
     0.0
    ],
    [
     1127545,
     647.0,
     227.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment353"
  },
  "353|fx|2560|0": {
   "did": 353,
   "mode": "fx",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 1000000.0,
   "init_seed": 2026071302560000353,
   "stop_reason": "wall_cap",
   "stop_step": 1090811,
   "censored_at_cap": true,
   "n_solved": 48,
   "solved_fraction": 0.48,
   "wall_seconds": 28800.008,
   "wall_seconds_per_step": 0.026402,
   "first_solve_steps": [
    null,
    null,
    18693,
    null,
    4746,
    null,
    108700,
    null,
    847685,
    null,
    24250,
    860648,
    null,
    127671,
    null,
    null,
    86770,
    null,
    null,
    null,
    801487,
    null,
    null,
    null,
    null,
    70792,
    47008,
    null,
    459823,
    null,
    261061,
    null,
    null,
    null,
    null,
    32971,
    null,
    null,
    69282,
    102984,
    null,
    null,
    556739,
    170345,
    343236,
    null,
    null,
    50216,
    451469,
    null,
    653109,
    null,
    120390,
    null,
    null,
    16113,
    181916,
    684726,
    559214,
    475886,
    643363,
    637091,
    55925,
    114921,
    56408,
    66524,
    null,
    null,
    null,
    313295,
    127846,
    null,
    223513,
    138542,
    709755,
    null,
    null,
    220278,
    null,
    null,
    null,
    144689,
    null,
    null,
    147107,
    945902,
    200982,
    null,
    null,
    null,
    null,
    150204,
    288158,
    null,
    162427,
    null,
    null,
    null,
    null,
    630570
   ],
   "xl_telemetry": [
    [
     10000,
     576.5,
     227.6,
     0.0
    ],
    [
     20000,
     668.1,
     254.3,
     0.0
    ],
    [
     30000,
     709.6,
     263.5,
     0.0
    ],
    [
     40000,
     747.0,
     266.5,
     0.0
    ],
    [
     50000,
     770.2,
     267.1,
     0.0
    ],
    [
     60000,
     796.9,
     266.6,
     0.0
    ],
    [
     70000,
     803.4,
     265.0,
     0.0
    ],
    [
     80000,
     822.7,
     265.0,
     0.0
    ],
    [
     90000,
     828.8,
     265.0,
     0.0
    ],
    [
     100000,
     811.3,
     265.1,
     0.0
    ],
    [
     110000,
     829.8,
     264.8,
     0.0
    ],
    [
     120000,
     838.6,
     263.1,
     0.0
    ],
    [
     130000,
     818.8,
     261.7,
     0.0
    ],
    [
     140000,
     806.5,
     261.9,
     0.0
    ],
    [
     150000,
     816.3,
     259.9,
     0.0
    ],
    [
     160000,
     836.0,
     258.0,
     0.0
    ],
    [
     170000,
     824.9,
     258.1,
     0.0
    ],
    [
     180000,
     810.7,
     257.3,
     0.0
    ],
    [
     190000,
     812.3,
     255.5,
     0.0
    ],
    [
     200000,
     839.3,
     256.5,
     0.0
    ],
    [
     210000,
     823.7,
     255.3,
     0.0
    ],
    [
     220000,
     803.7,
     255.9,
     0.0
    ],
    [
     230000,
     815.9,
     253.0,
     0.0
    ],
    [
     240000,
     823.2,
     253.0,
     0.0
    ],
    [
     250000,
     853.1,
     253.7,
     0.0
    ],
    [
     260000,
     845.4,
     253.8,
     0.0
    ],
    [
     270000,
     863.1,
     252.2,
     0.0
    ],
    [
     280000,
     836.7,
     252.8,
     0.0
    ],
    [
     290000,
     871.6,
     252.1,
     0.0
    ],
    [
     300000,
     878.9,
     250.8,
     0.0
    ],
    [
     310000,
     886.2,
     252.0,
     0.0
    ],
    [
     320000,
     875.6,
     250.1,
     0.0
    ],
    [
     330000,
     854.6,
     251.6,
     0.0
    ],
    [
     340000,
     850.4,
     250.6,
     0.0
    ],
    [
     350000,
     835.8,
     249.2,
     0.0
    ],
    [
     360000,
     834.0,
     249.4,
     0.0
    ],
    [
     370000,
     827.9,
     250.0,
     0.0
    ],
    [
     380000,
     822.2,
     249.5,
     0.0
    ],
    [
     390000,
     797.8,
     249.8,
     0.0
    ],
    [
     400000,
     811.5,
     249.7,
     0.0
    ],
    [
     410000,
     830.9,
     249.6,
     0.0
    ],
    [
     420000,
     837.3,
     249.9,
     0.0
    ],
    [
     430000,
     818.4,
     249.7,
     0.0
    ],
    [
     440000,
     828.4,
     250.1,
     0.0
    ],
    [
     450000,
     837.2,
     249.4,
     0.0
    ],
    [
     460000,
     848.0,
     247.7,
     0.0
    ],
    [
     470000,
     837.4,
     248.3,
     0.0
    ],
    [
     480000,
     841.1,
     246.7,
     0.0
    ],
    [
     490000,
     848.6,
     247.7,
     0.0
    ],
    [
     500000,
     851.1,
     246.3,
     0.0
    ],
    [
     510000,
     832.7,
     247.2,
     0.0
    ],
    [
     520000,
     831.3,
     247.6,
     0.0
    ],
    [
     530000,
     808.9,
     248.3,
     0.0
    ],
    [
     540000,
     834.2,
     247.5,
     0.0
    ],
    [
     550000,
     827.3,
     247.6,
     0.0
    ],
    [
     560000,
     844.8,
     246.2,
     0.0
    ],
    [
     570000,
     856.5,
     245.5,
     0.0
    ],
    [
     580000,
     866.9,
     245.7,
     0.0
    ],
    [
     590000,
     849.4,
     246.2,
     0.0
    ],
    [
     600000,
     826.8,
     246.1,
     0.0
    ],
    [
     610000,
     842.7,
     246.1,
     0.0
    ],
    [
     620000,
     849.6,
     246.1,
     0.0
    ],
    [
     630000,
     852.8,
     245.6,
     0.0
    ],
    [
     640000,
     852.6,
     244.3,
     0.0
    ],
    [
     650000,
     844.6,
     240.9,
     0.0
    ],
    [
     660000,
     835.0,
     241.4,
     0.0
    ],
    [
     670000,
     817.4,
     241.5,
     0.0
    ],
    [
     680000,
     839.7,
     242.5,
     0.0
    ],
    [
     690000,
     844.8,
     239.8,
     0.0
    ],
    [
     700000,
     831.8,
     240.9,
     0.0
    ],
    [
     710000,
     826.6,
     239.2,
     0.0
    ],
    [
     720000,
     837.4,
     238.1,
     0.0
    ],
    [
     730000,
     873.2,
     238.2,
     0.0
    ],
    [
     740000,
     843.3,
     237.4,
     0.0
    ],
    [
     750000,
     840.4,
     237.6,
     0.0
    ],
    [
     760000,
     860.6,
     238.4,
     0.0
    ],
    [
     770000,
     862.3,
     237.7,
     0.0
    ],
    [
     780000,
     858.4,
     238.2,
     0.0
    ],
    [
     790000,
     853.4,
     237.6,
     0.0
    ],
    [
     800000,
     848.0,
     238.7,
     0.0
    ],
    [
     810000,
     860.4,
     237.4,
     0.0
    ],
    [
     820000,
     828.1,
     237.5,
     0.0
    ],
    [
     830000,
     824.5,
     236.9,
     0.0
    ],
    [
     840000,
     838.2,
     238.2,
     0.0
    ],
    [
     850000,
     840.5,
     234.8,
     0.0
    ],
    [
     860000,
     849.5,
     233.6,
     0.0
    ],
    [
     870000,
     860.7,
     234.5,
     0.0
    ],
    [
     880000,
     842.0,
     234.4,
     0.0
    ],
    [
     890000,
     844.5,
     233.8,
     0.0
    ],
    [
     900000,
     862.5,
     233.6,
     0.0
    ],
    [
     910000,
     857.2,
     232.8,
     0.0
    ],
    [
     920000,
     860.1,
     234.0,
     0.0
    ],
    [
     930000,
     869.4,
     233.4,
     0.0
    ],
    [
     940000,
     890.1,
     233.2,
     0.0
    ],
    [
     950000,
     891.4,
     233.5,
     0.0
    ],
    [
     960000,
     891.2,
     232.0,
     0.0
    ],
    [
     970000,
     892.4,
     232.1,
     0.0
    ],
    [
     980000,
     874.7,
     232.3,
     0.0
    ],
    [
     990000,
     848.7,
     231.7,
     0.0
    ],
    [
     1000000,
     848.9,
     230.6,
     0.0
    ],
    [
     1010000,
     834.2,
     232.1,
     0.0
    ],
    [
     1020000,
     819.2,
     233.7,
     0.0
    ],
    [
     1030000,
     838.3,
     231.9,
     0.0
    ],
    [
     1040000,
     836.6,
     232.7,
     0.0
    ],
    [
     1050000,
     850.3,
     232.7,
     0.0
    ],
    [
     1060000,
     859.3,
     232.5,
     0.0
    ],
    [
     1070000,
     820.0,
     231.5,
     0.0
    ],
    [
     1080000,
     803.1,
     231.8,
     0.0
    ],
    [
     1090000,
     823.8,
     232.5,
     0.0
    ],
    [
     1090811,
     817.6,
     232.3,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment353"
  },
  "353|fx|2560|1": {
   "did": 353,
   "mode": "fx",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 1000000.0,
   "init_seed": 2026071302560010353,
   "stop_reason": "wall_cap",
   "stop_step": 1133973,
   "censored_at_cap": true,
   "n_solved": 54,
   "solved_fraction": 0.54,
   "wall_seconds": 28800.005,
   "wall_seconds_per_step": 0.025397,
   "first_solve_steps": [
    40213,
    null,
    79408,
    36465,
    5781,
    null,
    null,
    null,
    40283,
    null,
    121662,
    457947,
    null,
    null,
    488732,
    null,
    33405,
    null,
    309715,
    217506,
    null,
    127232,
    77102,
    null,
    null,
    214831,
    49457,
    null,
    null,
    null,
    365826,
    201650,
    22097,
    415296,
    null,
    189641,
    18226,
    149882,
    219575,
    230461,
    137326,
    36786,
    445575,
    710941,
    152852,
    4683,
    null,
    29269,
    108838,
    null,
    24017,
    null,
    null,
    558746,
    null,
    null,
    null,
    null,
    383715,
    null,
    null,
    3526,
    82816,
    743441,
    null,
    34512,
    null,
    null,
    322975,
    null,
    null,
    470598,
    157842,
    null,
    null,
    410254,
    970227,
    null,
    null,
    195717,
    400923,
    null,
    null,
    275793,
    null,
    null,
    null,
    null,
    20140,
    null,
    848540,
    496507,
    null,
    333259,
    565747,
    null,
    null,
    90536,
    821364,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     492.7,
     227.4,
     0.0
    ],
    [
     20000,
     585.9,
     253.6,
     0.0
    ],
    [
     30000,
     623.1,
     262.0,
     0.0
    ],
    [
     40000,
     621.4,
     265.1,
     0.0
    ],
    [
     50000,
     651.8,
     264.3,
     0.0
    ],
    [
     60000,
     681.1,
     265.1,
     0.0
    ],
    [
     70000,
     681.1,
     265.3,
     0.0
    ],
    [
     80000,
     676.7,
     264.1,
     0.0
    ],
    [
     90000,
     687.3,
     263.6,
     0.0
    ],
    [
     100000,
     703.5,
     262.9,
     0.0
    ],
    [
     110000,
     726.9,
     263.3,
     0.0
    ],
    [
     120000,
     712.7,
     261.4,
     0.0
    ],
    [
     130000,
     699.6,
     261.3,
     0.0
    ],
    [
     140000,
     718.0,
     260.2,
     0.0
    ],
    [
     150000,
     714.8,
     260.9,
     0.0
    ],
    [
     160000,
     685.3,
     258.8,
     0.0
    ],
    [
     170000,
     711.6,
     258.6,
     0.0
    ],
    [
     180000,
     713.1,
     258.1,
     0.0
    ],
    [
     190000,
     710.9,
     257.4,
     0.0
    ],
    [
     200000,
     691.0,
     256.8,
     0.0
    ],
    [
     210000,
     675.6,
     256.2,
     0.0
    ],
    [
     220000,
     700.3,
     254.1,
     0.0
    ],
    [
     230000,
     691.8,
     255.0,
     0.0
    ],
    [
     240000,
     714.9,
     254.4,
     0.0
    ],
    [
     250000,
     707.6,
     254.7,
     0.0
    ],
    [
     260000,
     686.7,
     253.6,
     0.0
    ],
    [
     270000,
     704.1,
     253.8,
     0.0
    ],
    [
     280000,
     708.8,
     252.5,
     0.0
    ],
    [
     290000,
     705.9,
     253.4,
     0.0
    ],
    [
     300000,
     687.5,
     253.2,
     0.0
    ],
    [
     310000,
     720.0,
     252.3,
     0.0
    ],
    [
     320000,
     706.7,
     252.7,
     0.0
    ],
    [
     330000,
     703.3,
     251.0,
     0.0
    ],
    [
     340000,
     692.4,
     250.2,
     0.0
    ],
    [
     350000,
     697.8,
     250.7,
     0.0
    ],
    [
     360000,
     684.7,
     250.7,
     0.0
    ],
    [
     370000,
     665.5,
     248.4,
     0.0
    ],
    [
     380000,
     674.1,
     249.4,
     0.0
    ],
    [
     390000,
     702.4,
     248.3,
     0.0
    ],
    [
     400000,
     709.6,
     247.7,
     0.0
    ],
    [
     410000,
     711.8,
     247.2,
     0.0
    ],
    [
     420000,
     683.8,
     247.1,
     0.0
    ],
    [
     430000,
     683.6,
     246.5,
     0.0
    ],
    [
     440000,
     705.6,
     246.7,
     0.0
    ],
    [
     450000,
     673.8,
     245.3,
     0.0
    ],
    [
     460000,
     675.8,
     245.4,
     0.0
    ],
    [
     470000,
     672.8,
     244.1,
     0.0
    ],
    [
     480000,
     684.9,
     244.3,
     0.0
    ],
    [
     490000,
     668.5,
     242.2,
     0.0
    ],
    [
     500000,
     689.0,
     242.1,
     0.0
    ],
    [
     510000,
     672.7,
     242.3,
     0.0
    ],
    [
     520000,
     691.1,
     242.4,
     0.0
    ],
    [
     530000,
     691.6,
     242.7,
     0.0
    ],
    [
     540000,
     672.6,
     242.5,
     0.0
    ],
    [
     550000,
     666.5,
     243.7,
     0.0
    ],
    [
     560000,
     669.1,
     242.3,
     0.0
    ],
    [
     570000,
     673.1,
     240.1,
     0.0
    ],
    [
     580000,
     686.4,
     239.6,
     0.0
    ],
    [
     590000,
     696.8,
     240.6,
     0.0
    ],
    [
     600000,
     715.1,
     241.2,
     0.0
    ],
    [
     610000,
     695.6,
     241.7,
     0.0
    ],
    [
     620000,
     685.3,
     240.5,
     0.0
    ],
    [
     630000,
     692.0,
     239.5,
     0.0
    ],
    [
     640000,
     683.7,
     239.6,
     0.0
    ],
    [
     650000,
     682.9,
     240.5,
     0.0
    ],
    [
     660000,
     683.8,
     240.7,
     0.0
    ],
    [
     670000,
     663.5,
     241.4,
     0.0
    ],
    [
     680000,
     665.5,
     240.0,
     0.0
    ],
    [
     690000,
     676.1,
     239.6,
     0.0
    ],
    [
     700000,
     666.9,
     239.9,
     0.0
    ],
    [
     710000,
     666.5,
     241.0,
     0.0
    ],
    [
     720000,
     691.9,
     239.5,
     0.0
    ],
    [
     730000,
     684.9,
     240.3,
     0.0
    ],
    [
     740000,
     690.9,
     239.8,
     0.0
    ],
    [
     750000,
     690.0,
     238.5,
     0.0
    ],
    [
     760000,
     695.8,
     237.9,
     0.0
    ],
    [
     770000,
     703.2,
     237.7,
     0.0
    ],
    [
     780000,
     680.9,
     239.0,
     0.0
    ],
    [
     790000,
     681.0,
     237.2,
     0.0
    ],
    [
     800000,
     688.7,
     238.7,
     0.0
    ],
    [
     810000,
     711.7,
     237.0,
     0.0
    ],
    [
     820000,
     710.7,
     237.8,
     0.0
    ],
    [
     830000,
     707.0,
     237.0,
     0.0
    ],
    [
     840000,
     690.1,
     237.1,
     0.0
    ],
    [
     850000,
     664.0,
     236.4,
     0.0
    ],
    [
     860000,
     672.8,
     237.5,
     0.0
    ],
    [
     870000,
     688.4,
     237.0,
     0.0
    ],
    [
     880000,
     683.8,
     236.7,
     0.0
    ],
    [
     890000,
     682.7,
     236.9,
     0.0
    ],
    [
     900000,
     700.5,
     236.0,
     0.0
    ],
    [
     910000,
     681.6,
     235.1,
     0.0
    ],
    [
     920000,
     690.7,
     237.3,
     0.0
    ],
    [
     930000,
     686.6,
     236.0,
     0.0
    ],
    [
     940000,
     689.5,
     235.8,
     0.0
    ],
    [
     950000,
     700.1,
     236.4,
     0.0
    ],
    [
     960000,
     703.8,
     235.7,
     0.0
    ],
    [
     970000,
     687.9,
     236.5,
     0.0
    ],
    [
     980000,
     698.5,
     235.3,
     0.0
    ],
    [
     990000,
     680.5,
     234.3,
     0.0
    ],
    [
     1000000,
     693.6,
     235.3,
     0.0
    ],
    [
     1010000,
     709.0,
     235.0,
     0.0
    ],
    [
     1020000,
     705.8,
     235.8,
     0.0
    ],
    [
     1030000,
     716.8,
     235.8,
     0.0
    ],
    [
     1040000,
     698.6,
     236.8,
     0.0
    ],
    [
     1050000,
     685.7,
     236.3,
     0.0
    ],
    [
     1060000,
     683.8,
     235.5,
     0.0
    ],
    [
     1070000,
     696.8,
     236.5,
     0.0
    ],
    [
     1080000,
     700.3,
     235.9,
     0.0
    ],
    [
     1090000,
     679.1,
     235.9,
     0.0
    ],
    [
     1100000,
     665.1,
     236.2,
     0.0
    ],
    [
     1110000,
     661.2,
     235.4,
     0.0
    ],
    [
     1120000,
     680.7,
     235.8,
     0.0
    ],
    [
     1130000,
     675.2,
     235.0,
     0.0
    ],
    [
     1133973,
     684.5,
     235.2,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "treatment353"
  },
  "80|bd|2560|0": {
   "did": 80,
   "mode": "bd",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560000080,
   "stop_reason": "wall_cap",
   "stop_step": 2093346,
   "censored_at_cap": true,
   "n_solved": 48,
   "solved_fraction": 0.48,
   "wall_seconds": 28800.004,
   "wall_seconds_per_step": 0.013758,
   "first_solve_steps": [
    null,
    null,
    386943,
    null,
    16761,
    null,
    null,
    null,
    1433091,
    443873,
    1024033,
    730984,
    null,
    40091,
    null,
    null,
    33583,
    758207,
    null,
    null,
    79327,
    null,
    null,
    null,
    null,
    null,
    29408,
    933211,
    null,
    933945,
    228932,
    null,
    285093,
    null,
    null,
    100822,
    null,
    null,
    null,
    109064,
    595553,
    null,
    1542622,
    1714585,
    354543,
    1318352,
    750753,
    177632,
    null,
    null,
    385929,
    165987,
    null,
    null,
    null,
    46675,
    417453,
    445281,
    214359,
    null,
    26765,
    1227770,
    653538,
    1521433,
    null,
    129532,
    null,
    null,
    null,
    null,
    145340,
    null,
    123931,
    174273,
    163815,
    null,
    null,
    282282,
    null,
    null,
    null,
    9854,
    null,
    1219612,
    null,
    402269,
    35308,
    null,
    435706,
    null,
    null,
    32330,
    323170,
    null,
    null,
    1467711,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     101.0,
     60.0,
     0.0
    ],
    [
     20000,
     129.6,
     78.8,
     0.0
    ],
    [
     30000,
     158.9,
     91.1,
     0.0
    ],
    [
     40000,
     169.6,
     99.9,
     0.0
    ],
    [
     50000,
     183.8,
     106.8,
     0.0
    ],
    [
     60000,
     194.3,
     112.6,
     0.0
    ],
    [
     70000,
     205.1,
     117.4,
     0.0
    ],
    [
     80000,
     211.1,
     121.1,
     0.0
    ],
    [
     90000,
     222.8,
     124.7,
     0.0
    ],
    [
     100000,
     224.0,
     127.8,
     0.0
    ],
    [
     110000,
     222.0,
     130.1,
     0.0
    ],
    [
     120000,
     220.3,
     132.6,
     0.0
    ],
    [
     130000,
     225.7,
     134.2,
     0.0
    ],
    [
     140000,
     229.9,
     136.3,
     0.0
    ],
    [
     150000,
     235.8,
     137.7,
     0.0
    ],
    [
     160000,
     240.2,
     139.3,
     0.0
    ],
    [
     170000,
     243.3,
     140.1,
     0.0
    ],
    [
     180000,
     244.1,
     140.8,
     0.0
    ],
    [
     190000,
     248.4,
     141.9,
     0.0
    ],
    [
     200000,
     251.5,
     143.1,
     0.0
    ],
    [
     210000,
     253.4,
     144.0,
     0.0
    ],
    [
     220000,
     258.4,
     144.8,
     0.0
    ],
    [
     230000,
     264.5,
     145.2,
     0.0
    ],
    [
     240000,
     270.4,
     146.0,
     0.0
    ],
    [
     250000,
     272.5,
     146.7,
     0.0
    ],
    [
     260000,
     272.9,
     147.2,
     0.0
    ],
    [
     270000,
     278.6,
     148.1,
     0.0
    ],
    [
     280000,
     277.5,
     148.4,
     0.0
    ],
    [
     290000,
     280.5,
     148.2,
     0.0
    ],
    [
     300000,
     282.1,
     148.6,
     0.0
    ],
    [
     310000,
     288.3,
     149.1,
     0.0
    ],
    [
     320000,
     289.3,
     149.5,
     0.0
    ],
    [
     330000,
     292.9,
     149.6,
     0.0
    ],
    [
     340000,
     298.2,
     150.1,
     0.0
    ],
    [
     350000,
     301.1,
     150.3,
     0.0
    ],
    [
     360000,
     307.5,
     150.7,
     0.0
    ],
    [
     370000,
     308.7,
     150.9,
     0.0
    ],
    [
     380000,
     306.1,
     151.2,
     0.0
    ],
    [
     390000,
     311.3,
     150.5,
     0.0
    ],
    [
     400000,
     304.8,
     150.5,
     0.0
    ],
    [
     410000,
     306.4,
     150.5,
     0.0
    ],
    [
     420000,
     313.0,
     149.9,
     0.0
    ],
    [
     430000,
     316.0,
     150.0,
     0.0
    ],
    [
     440000,
     312.3,
     149.6,
     0.0
    ],
    [
     450000,
     316.1,
     148.8,
     0.0
    ],
    [
     460000,
     316.0,
     148.9,
     0.0
    ],
    [
     470000,
     318.6,
     149.2,
     0.0
    ],
    [
     480000,
     313.9,
     149.2,
     0.0
    ],
    [
     490000,
     318.1,
     149.4,
     0.0
    ],
    [
     500000,
     320.5,
     149.5,
     0.0
    ],
    [
     510000,
     321.5,
     149.6,
     0.0
    ],
    [
     520000,
     322.4,
     149.8,
     0.0
    ],
    [
     530000,
     324.7,
     149.9,
     0.0
    ],
    [
     540000,
     326.1,
     150.1,
     0.0
    ],
    [
     550000,
     330.3,
     150.1,
     0.0
    ],
    [
     560000,
     323.8,
     150.1,
     0.0
    ],
    [
     570000,
     326.4,
     150.2,
     0.0
    ],
    [
     580000,
     327.5,
     150.1,
     0.0
    ],
    [
     590000,
     322.7,
     150.1,
     0.0
    ],
    [
     600000,
     322.9,
     149.7,
     0.0
    ],
    [
     610000,
     326.0,
     149.7,
     0.0
    ],
    [
     620000,
     326.9,
     150.0,
     0.0
    ],
    [
     630000,
     326.2,
     149.8,
     0.0
    ],
    [
     640000,
     324.0,
     149.6,
     0.0
    ],
    [
     650000,
     326.1,
     149.8,
     0.0
    ],
    [
     660000,
     326.2,
     149.2,
     0.0
    ],
    [
     670000,
     325.8,
     149.3,
     0.0
    ],
    [
     680000,
     327.9,
     149.6,
     0.0
    ],
    [
     690000,
     323.9,
     149.6,
     0.0
    ],
    [
     700000,
     324.8,
     149.4,
     0.0
    ],
    [
     710000,
     327.0,
     149.1,
     0.0
    ],
    [
     720000,
     327.9,
     149.3,
     0.0
    ],
    [
     730000,
     328.2,
     149.0,
     0.0
    ],
    [
     740000,
     328.7,
     148.8,
     0.0
    ],
    [
     750000,
     331.0,
     148.4,
     0.0
    ],
    [
     760000,
     331.5,
     147.4,
     0.0
    ],
    [
     770000,
     330.6,
     147.4,
     0.0
    ],
    [
     780000,
     327.6,
     147.2,
     0.0
    ],
    [
     790000,
     324.7,
     147.3,
     0.0
    ],
    [
     800000,
     324.1,
     147.3,
     0.0
    ],
    [
     810000,
     327.0,
     147.0,
     0.0
    ],
    [
     820000,
     326.7,
     147.1,
     0.0
    ],
    [
     830000,
     325.5,
     147.1,
     0.0
    ],
    [
     840000,
     327.7,
     147.1,
     0.0
    ],
    [
     850000,
     327.3,
     147.2,
     0.0
    ],
    [
     860000,
     330.7,
     147.2,
     0.0
    ],
    [
     870000,
     333.1,
     147.3,
     0.0
    ],
    [
     880000,
     331.7,
     147.3,
     0.0
    ],
    [
     890000,
     327.9,
     147.3,
     0.0
    ],
    [
     900000,
     325.3,
     147.6,
     0.0
    ],
    [
     910000,
     328.2,
     147.7,
     0.0
    ],
    [
     920000,
     325.9,
     147.9,
     0.0
    ],
    [
     930000,
     326.4,
     147.8,
     0.0
    ],
    [
     940000,
     327.6,
     146.4,
     0.0
    ],
    [
     950000,
     324.8,
     146.4,
     0.0
    ],
    [
     960000,
     326.6,
     146.4,
     0.0
    ],
    [
     970000,
     329.0,
     146.4,
     0.0
    ],
    [
     980000,
     329.3,
     146.5,
     0.0
    ],
    [
     990000,
     328.0,
     146.3,
     0.0
    ],
    [
     1000000,
     329.7,
     146.3,
     0.0
    ],
    [
     1010000,
     326.6,
     146.5,
     0.0
    ],
    [
     1020000,
     326.2,
     146.3,
     0.0
    ],
    [
     1030000,
     330.5,
     145.8,
     0.0
    ],
    [
     1040000,
     328.8,
     145.9,
     0.0
    ],
    [
     1050000,
     326.9,
     145.8,
     0.0
    ],
    [
     1060000,
     330.4,
     145.8,
     0.0
    ],
    [
     1070000,
     328.4,
     145.9,
     0.0
    ],
    [
     1080000,
     332.4,
     145.8,
     0.0
    ],
    [
     1090000,
     331.9,
     145.8,
     0.0
    ],
    [
     1100000,
     335.3,
     145.5,
     0.0
    ],
    [
     1110000,
     331.1,
     145.6,
     0.0
    ],
    [
     1120000,
     328.5,
     145.7,
     0.0
    ],
    [
     1130000,
     333.3,
     145.8,
     0.0
    ],
    [
     1140000,
     337.0,
     145.7,
     0.0
    ],
    [
     1150000,
     338.6,
     145.8,
     0.0
    ],
    [
     1160000,
     337.2,
     145.9,
     0.0
    ],
    [
     1170000,
     337.1,
     146.0,
     0.0
    ],
    [
     1180000,
     339.2,
     145.9,
     0.0
    ],
    [
     1190000,
     341.3,
     145.8,
     0.0
    ],
    [
     1200000,
     338.6,
     145.8,
     0.0
    ],
    [
     1210000,
     341.4,
     145.8,
     0.0
    ],
    [
     1220000,
     344.5,
     145.1,
     0.0
    ],
    [
     1230000,
     350.0,
     144.6,
     0.0
    ],
    [
     1240000,
     352.9,
     144.5,
     0.0
    ],
    [
     1250000,
     358.1,
     144.8,
     0.0
    ],
    [
     1260000,
     358.7,
     144.7,
     0.0
    ],
    [
     1270000,
     360.4,
     144.7,
     0.0
    ],
    [
     1280000,
     355.7,
     144.6,
     0.0
    ],
    [
     1290000,
     358.9,
     144.5,
     0.0
    ],
    [
     1300000,
     359.0,
     144.6,
     0.0
    ],
    [
     1310000,
     361.0,
     144.6,
     0.0
    ],
    [
     1320000,
     362.9,
     143.8,
     0.0
    ],
    [
     1330000,
     361.1,
     143.9,
     0.0
    ],
    [
     1340000,
     359.2,
     143.7,
     0.0
    ],
    [
     1350000,
     360.2,
     143.8,
     0.0
    ],
    [
     1360000,
     360.5,
     143.9,
     0.0
    ],
    [
     1370000,
     363.8,
     143.7,
     0.0
    ],
    [
     1380000,
     358.9,
     143.7,
     0.0
    ],
    [
     1390000,
     355.3,
     143.7,
     0.0
    ],
    [
     1400000,
     353.6,
     143.9,
     0.0
    ],
    [
     1410000,
     354.2,
     143.7,
     0.0
    ],
    [
     1420000,
     354.0,
     143.6,
     0.0
    ],
    [
     1430000,
     353.7,
     143.7,
     0.0
    ],
    [
     1440000,
     352.4,
     142.9,
     0.0
    ],
    [
     1450000,
     355.0,
     142.6,
     0.0
    ],
    [
     1460000,
     356.6,
     142.6,
     0.0
    ],
    [
     1470000,
     360.5,
     142.2,
     0.0
    ],
    [
     1480000,
     360.3,
     141.9,
     0.0
    ],
    [
     1490000,
     361.7,
     142.0,
     0.0
    ],
    [
     1500000,
     357.0,
     142.1,
     0.0
    ],
    [
     1510000,
     357.5,
     142.2,
     0.0
    ],
    [
     1520000,
     355.5,
     141.8,
     0.0
    ],
    [
     1530000,
     355.5,
     141.6,
     0.0
    ],
    [
     1540000,
     358.4,
     141.3,
     0.0
    ],
    [
     1550000,
     356.5,
     140.7,
     0.0
    ],
    [
     1560000,
     352.2,
     140.6,
     0.0
    ],
    [
     1570000,
     351.5,
     140.5,
     0.0
    ],
    [
     1580000,
     346.5,
     140.4,
     0.0
    ],
    [
     1590000,
     350.8,
     140.4,
     0.0
    ],
    [
     1600000,
     352.5,
     140.3,
     0.0
    ],
    [
     1610000,
     354.1,
     140.3,
     0.0
    ],
    [
     1620000,
     351.6,
     140.2,
     0.0
    ],
    [
     1630000,
     353.3,
     140.1,
     0.0
    ],
    [
     1640000,
     353.1,
     140.3,
     0.0
    ],
    [
     1650000,
     355.7,
     140.2,
     0.0
    ],
    [
     1660000,
     361.1,
     140.3,
     0.0
    ],
    [
     1670000,
     360.8,
     140.4,
     0.0
    ],
    [
     1680000,
     358.3,
     140.4,
     0.0
    ],
    [
     1690000,
     357.6,
     140.5,
     0.0
    ],
    [
     1700000,
     354.5,
     140.4,
     0.0
    ],
    [
     1710000,
     353.7,
     140.4,
     0.0
    ],
    [
     1720000,
     355.3,
     140.0,
     0.0
    ],
    [
     1730000,
     351.2,
     139.7,
     0.0
    ],
    [
     1740000,
     348.3,
     139.8,
     0.0
    ],
    [
     1750000,
     349.5,
     139.9,
     0.0
    ],
    [
     1760000,
     353.5,
     139.8,
     0.0
    ],
    [
     1770000,
     351.7,
     139.9,
     0.0
    ],
    [
     1780000,
     350.5,
     139.8,
     0.0
    ],
    [
     1790000,
     353.1,
     139.9,
     0.0
    ],
    [
     1800000,
     350.9,
     139.9,
     0.0
    ],
    [
     1810000,
     347.7,
     140.2,
     0.0
    ],
    [
     1820000,
     340.2,
     140.0,
     0.0
    ],
    [
     1830000,
     337.4,
     140.1,
     0.0
    ],
    [
     1840000,
     342.8,
     140.2,
     0.0
    ],
    [
     1850000,
     347.1,
     140.3,
     0.0
    ],
    [
     1860000,
     344.7,
     140.3,
     0.0
    ],
    [
     1870000,
     345.6,
     140.1,
     0.0
    ],
    [
     1880000,
     350.6,
     140.0,
     0.0
    ],
    [
     1890000,
     350.9,
     140.0,
     0.0
    ],
    [
     1900000,
     352.6,
     140.0,
     0.0
    ],
    [
     1910000,
     353.1,
     140.2,
     0.0
    ],
    [
     1920000,
     348.8,
     140.2,
     0.0
    ],
    [
     1930000,
     349.1,
     140.0,
     0.0
    ],
    [
     1940000,
     348.6,
     140.3,
     0.0
    ],
    [
     1950000,
     346.9,
     140.2,
     0.0
    ],
    [
     1960000,
     349.7,
     140.1,
     0.0
    ],
    [
     1970000,
     347.0,
     140.0,
     0.0
    ],
    [
     1980000,
     345.9,
     140.1,
     0.0
    ],
    [
     1990000,
     348.3,
     140.0,
     0.0
    ],
    [
     2000000,
     348.5,
     140.0,
     0.0
    ],
    [
     2010000,
     348.3,
     140.0,
     0.0
    ],
    [
     2020000,
     348.3,
     139.9,
     0.0
    ],
    [
     2030000,
     351.2,
     140.3,
     0.0
    ],
    [
     2040000,
     352.0,
     140.4,
     0.0
    ],
    [
     2050000,
     347.8,
     140.3,
     0.0
    ],
    [
     2060000,
     351.9,
     140.3,
     0.0
    ],
    [
     2070000,
     342.9,
     140.5,
     0.0
    ],
    [
     2080000,
     343.1,
     140.4,
     0.0
    ],
    [
     2090000,
     342.1,
     140.5,
     0.0
    ],
    [
     2093346,
     344.5,
     140.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control80"
  },
  "80|bd|2560|1": {
   "did": 80,
   "mode": "bd",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560010080,
   "stop_reason": "wall_cap",
   "stop_step": 1371176,
   "censored_at_cap": true,
   "n_solved": 44,
   "solved_fraction": 0.44,
   "wall_seconds": 28800.018,
   "wall_seconds_per_step": 0.021004,
   "first_solve_steps": [
    232824,
    null,
    68531,
    null,
    42839,
    null,
    null,
    null,
    48149,
    null,
    52104,
    129819,
    76154,
    515692,
    1127665,
    null,
    611454,
    875471,
    91527,
    19135,
    null,
    244698,
    null,
    null,
    null,
    1246782,
    null,
    10835,
    null,
    null,
    1284754,
    null,
    null,
    null,
    null,
    72047,
    52165,
    547426,
    427044,
    27805,
    8799,
    305304,
    null,
    1054342,
    null,
    90477,
    null,
    null,
    100422,
    null,
    55962,
    607315,
    null,
    null,
    null,
    null,
    null,
    1227040,
    null,
    null,
    null,
    404972,
    37439,
    null,
    null,
    1091100,
    null,
    null,
    null,
    null,
    43086,
    10100,
    null,
    null,
    null,
    null,
    158475,
    null,
    null,
    154550,
    706725,
    354508,
    null,
    null,
    null,
    null,
    98017,
    130601,
    124558,
    null,
    null,
    579274,
    null,
    null,
    null,
    null,
    null,
    null,
    904524,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     97.1,
     59.9,
     0.0
    ],
    [
     20000,
     124.8,
     78.4,
     0.0
    ],
    [
     30000,
     145.4,
     90.7,
     0.0
    ],
    [
     40000,
     161.0,
     99.8,
     0.0
    ],
    [
     50000,
     174.6,
     106.7,
     0.0
    ],
    [
     60000,
     186.6,
     112.2,
     0.0
    ],
    [
     70000,
     195.3,
     116.9,
     0.0
    ],
    [
     80000,
     203.0,
     120.5,
     0.0
    ],
    [
     90000,
     212.7,
     123.9,
     0.0
    ],
    [
     100000,
     215.6,
     126.3,
     0.0
    ],
    [
     110000,
     221.4,
     128.9,
     0.0
    ],
    [
     120000,
     223.2,
     131.3,
     0.0
    ],
    [
     130000,
     229.8,
     133.0,
     0.0
    ],
    [
     140000,
     231.3,
     134.7,
     0.0
    ],
    [
     150000,
     234.1,
     136.5,
     0.0
    ],
    [
     160000,
     236.6,
     137.6,
     0.0
    ],
    [
     170000,
     242.6,
     138.8,
     0.0
    ],
    [
     180000,
     241.8,
     140.2,
     0.0
    ],
    [
     190000,
     246.9,
     141.4,
     0.0
    ],
    [
     200000,
     249.0,
     142.6,
     0.0
    ],
    [
     210000,
     250.6,
     143.6,
     0.0
    ],
    [
     220000,
     250.9,
     144.5,
     0.0
    ],
    [
     230000,
     256.0,
     145.5,
     0.0
    ],
    [
     240000,
     260.6,
     145.9,
     0.0
    ],
    [
     250000,
     264.7,
     146.2,
     0.0
    ],
    [
     260000,
     265.8,
     146.8,
     0.0
    ],
    [
     270000,
     270.5,
     147.5,
     0.0
    ],
    [
     280000,
     276.4,
     148.0,
     0.0
    ],
    [
     290000,
     279.1,
     148.5,
     0.0
    ],
    [
     300000,
     284.8,
     149.0,
     0.0
    ],
    [
     310000,
     290.7,
     149.0,
     0.0
    ],
    [
     320000,
     290.1,
     149.5,
     0.0
    ],
    [
     330000,
     291.1,
     149.8,
     0.0
    ],
    [
     340000,
     290.4,
     150.2,
     0.0
    ],
    [
     350000,
     295.2,
     150.4,
     0.0
    ],
    [
     360000,
     296.5,
     150.3,
     0.0
    ],
    [
     370000,
     299.4,
     150.6,
     0.0
    ],
    [
     380000,
     298.5,
     151.0,
     0.0
    ],
    [
     390000,
     299.5,
     151.2,
     0.0
    ],
    [
     400000,
     302.3,
     151.5,
     0.0
    ],
    [
     410000,
     301.4,
     151.2,
     0.0
    ],
    [
     420000,
     302.9,
     151.5,
     0.0
    ],
    [
     430000,
     306.4,
     151.1,
     0.0
    ],
    [
     440000,
     307.8,
     151.5,
     0.0
    ],
    [
     450000,
     308.2,
     151.6,
     0.0
    ],
    [
     460000,
     309.8,
     151.8,
     0.0
    ],
    [
     470000,
     308.9,
     151.8,
     0.0
    ],
    [
     480000,
     315.5,
     151.9,
     0.0
    ],
    [
     490000,
     315.2,
     152.0,
     0.0
    ],
    [
     500000,
     320.8,
     152.1,
     0.0
    ],
    [
     510000,
     325.1,
     152.1,
     0.0
    ],
    [
     520000,
     326.1,
     151.6,
     0.0
    ],
    [
     530000,
     324.8,
     151.9,
     0.0
    ],
    [
     540000,
     322.9,
     151.9,
     0.0
    ],
    [
     550000,
     322.9,
     151.4,
     0.0
    ],
    [
     560000,
     324.2,
     151.6,
     0.0
    ],
    [
     570000,
     325.3,
     151.4,
     0.0
    ],
    [
     580000,
     330.2,
     151.1,
     0.0
    ],
    [
     590000,
     332.0,
     151.1,
     0.0
    ],
    [
     600000,
     331.0,
     151.0,
     0.0
    ],
    [
     610000,
     329.5,
     150.5,
     0.0
    ],
    [
     620000,
     329.6,
     150.0,
     0.0
    ],
    [
     630000,
     331.4,
     150.1,
     0.0
    ],
    [
     640000,
     335.3,
     150.0,
     0.0
    ],
    [
     650000,
     333.9,
     150.0,
     0.0
    ],
    [
     660000,
     333.6,
     149.9,
     0.0
    ],
    [
     670000,
     337.6,
     150.2,
     0.0
    ],
    [
     680000,
     341.4,
     150.3,
     0.0
    ],
    [
     690000,
     340.9,
     150.3,
     0.0
    ],
    [
     700000,
     345.4,
     150.3,
     0.0
    ],
    [
     710000,
     348.7,
     149.9,
     0.0
    ],
    [
     720000,
     347.9,
     150.0,
     0.0
    ],
    [
     730000,
     345.4,
     150.0,
     0.0
    ],
    [
     740000,
     344.3,
     149.9,
     0.0
    ],
    [
     750000,
     346.9,
     149.9,
     0.0
    ],
    [
     760000,
     348.9,
     150.0,
     0.0
    ],
    [
     770000,
     346.5,
     150.0,
     0.0
    ],
    [
     780000,
     343.8,
     150.0,
     0.0
    ],
    [
     790000,
     346.5,
     150.0,
     0.0
    ],
    [
     800000,
     344.1,
     150.0,
     0.0
    ],
    [
     810000,
     343.9,
     150.2,
     0.0
    ],
    [
     820000,
     343.0,
     150.3,
     0.0
    ],
    [
     830000,
     342.0,
     150.2,
     0.0
    ],
    [
     840000,
     338.1,
     150.4,
     0.0
    ],
    [
     850000,
     338.2,
     150.2,
     0.0
    ],
    [
     860000,
     338.6,
     150.1,
     0.0
    ],
    [
     870000,
     339.5,
     150.3,
     0.0
    ],
    [
     880000,
     336.7,
     149.8,
     0.0
    ],
    [
     890000,
     343.6,
     149.7,
     0.0
    ],
    [
     900000,
     341.8,
     149.7,
     0.0
    ],
    [
     910000,
     344.1,
     149.2,
     0.0
    ],
    [
     920000,
     345.1,
     149.2,
     0.0
    ],
    [
     930000,
     349.2,
     149.2,
     0.0
    ],
    [
     940000,
     351.5,
     149.0,
     0.0
    ],
    [
     950000,
     355.2,
     149.0,
     0.0
    ],
    [
     960000,
     357.6,
     149.0,
     0.0
    ],
    [
     970000,
     355.8,
     149.2,
     0.0
    ],
    [
     980000,
     357.3,
     149.3,
     0.0
    ],
    [
     990000,
     361.7,
     149.1,
     0.0
    ],
    [
     1000000,
     361.3,
     149.0,
     0.0
    ],
    [
     1010000,
     357.6,
     149.0,
     0.0
    ],
    [
     1020000,
     358.8,
     148.8,
     0.0
    ],
    [
     1030000,
     359.7,
     149.0,
     0.0
    ],
    [
     1040000,
     356.8,
     148.9,
     0.0
    ],
    [
     1050000,
     355.3,
     149.1,
     0.0
    ],
    [
     1060000,
     357.4,
     148.5,
     0.0
    ],
    [
     1070000,
     352.8,
     148.6,
     0.0
    ],
    [
     1080000,
     352.6,
     148.3,
     0.0
    ],
    [
     1090000,
     353.2,
     148.1,
     0.0
    ],
    [
     1100000,
     359.5,
     147.6,
     0.0
    ],
    [
     1110000,
     363.3,
     147.5,
     0.0
    ],
    [
     1120000,
     367.6,
     147.6,
     0.0
    ],
    [
     1130000,
     373.3,
     146.9,
     0.0
    ],
    [
     1140000,
     374.9,
     147.0,
     0.0
    ],
    [
     1150000,
     375.7,
     146.9,
     0.0
    ],
    [
     1160000,
     372.8,
     147.0,
     0.0
    ],
    [
     1170000,
     375.8,
     147.0,
     0.0
    ],
    [
     1180000,
     375.0,
     146.8,
     0.0
    ],
    [
     1190000,
     372.3,
     146.6,
     0.0
    ],
    [
     1200000,
     364.4,
     146.9,
     0.0
    ],
    [
     1210000,
     362.1,
     147.0,
     0.0
    ],
    [
     1220000,
     360.3,
     146.9,
     0.0
    ],
    [
     1230000,
     355.6,
     146.2,
     0.0
    ],
    [
     1240000,
     350.2,
     146.2,
     0.0
    ],
    [
     1250000,
     350.3,
     145.4,
     0.0
    ],
    [
     1260000,
     349.0,
     145.5,
     0.0
    ],
    [
     1270000,
     353.6,
     145.6,
     0.0
    ],
    [
     1280000,
     350.8,
     145.5,
     0.0
    ],
    [
     1290000,
     336.8,
     144.7,
     0.0
    ],
    [
     1300000,
     341.1,
     145.0,
     0.0
    ],
    [
     1310000,
     345.5,
     145.2,
     0.0
    ],
    [
     1320000,
     346.0,
     145.1,
     0.0
    ],
    [
     1330000,
     344.4,
     145.2,
     0.0
    ],
    [
     1340000,
     345.5,
     144.9,
     0.0
    ],
    [
     1350000,
     346.0,
     144.9,
     0.0
    ],
    [
     1360000,
     350.1,
     145.0,
     0.0
    ],
    [
     1370000,
     347.8,
     145.0,
     0.0
    ],
    [
     1371176,
     348.7,
     145.1,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control80"
  },
  "80|bd|2560|2": {
   "did": 80,
   "mode": "bd",
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560020080,
   "stop_reason": "wall_cap",
   "stop_step": 1987341,
   "censored_at_cap": true,
   "n_solved": 54,
   "solved_fraction": 0.54,
   "wall_seconds": 28800.012,
   "wall_seconds_per_step": 0.014492,
   "first_solve_steps": [
    null,
    null,
    null,
    80163,
    146317,
    280851,
    null,
    1587800,
    null,
    252510,
    null,
    587941,
    473750,
    252242,
    37063,
    1242200,
    64721,
    1585087,
    200485,
    null,
    null,
    null,
    null,
    74975,
    884863,
    1422015,
    266724,
    null,
    null,
    1575486,
    null,
    58696,
    null,
    708171,
    null,
    95030,
    89365,
    null,
    null,
    13881,
    null,
    131658,
    null,
    475485,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    29214,
    294892,
    946162,
    null,
    null,
    685626,
    26364,
    408805,
    19570,
    null,
    302857,
    null,
    110090,
    1500410,
    309312,
    10272,
    726696,
    824550,
    null,
    82596,
    null,
    102890,
    131398,
    47024,
    12932,
    null,
    null,
    null,
    149819,
    null,
    1060253,
    890355,
    null,
    null,
    20831,
    null,
    null,
    183705,
    1227173,
    null,
    null,
    558254,
    203645,
    null,
    362962,
    196154,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     97.6,
     60.2,
     0.0
    ],
    [
     20000,
     128.9,
     78.6,
     0.0
    ],
    [
     30000,
     145.6,
     90.5,
     0.0
    ],
    [
     40000,
     163.1,
     99.6,
     0.0
    ],
    [
     50000,
     176.0,
     106.8,
     0.0
    ],
    [
     60000,
     183.0,
     112.3,
     0.0
    ],
    [
     70000,
     190.1,
     117.0,
     0.0
    ],
    [
     80000,
     193.3,
     120.9,
     0.0
    ],
    [
     90000,
     203.9,
     124.0,
     0.0
    ],
    [
     100000,
     210.1,
     126.8,
     0.0
    ],
    [
     110000,
     214.7,
     129.3,
     0.0
    ],
    [
     120000,
     220.2,
     131.4,
     0.0
    ],
    [
     130000,
     222.8,
     133.4,
     0.0
    ],
    [
     140000,
     227.4,
     134.9,
     0.0
    ],
    [
     150000,
     229.9,
     136.2,
     0.0
    ],
    [
     160000,
     231.9,
     137.6,
     0.0
    ],
    [
     170000,
     234.5,
     139.1,
     0.0
    ],
    [
     180000,
     239.7,
     140.4,
     0.0
    ],
    [
     190000,
     242.4,
     141.2,
     0.0
    ],
    [
     200000,
     248.4,
     142.0,
     0.0
    ],
    [
     210000,
     253.8,
     142.6,
     0.0
    ],
    [
     220000,
     257.9,
     143.4,
     0.0
    ],
    [
     230000,
     258.3,
     144.0,
     0.0
    ],
    [
     240000,
     258.7,
     144.9,
     0.0
    ],
    [
     250000,
     263.3,
     145.6,
     0.0
    ],
    [
     260000,
     265.1,
     145.7,
     0.0
    ],
    [
     270000,
     266.3,
     145.8,
     0.0
    ],
    [
     280000,
     268.5,
     146.2,
     0.0
    ],
    [
     290000,
     272.0,
     146.6,
     0.0
    ],
    [
     300000,
     278.7,
     146.5,
     0.0
    ],
    [
     310000,
     280.8,
     146.0,
     0.0
    ],
    [
     320000,
     281.7,
     146.5,
     0.0
    ],
    [
     330000,
     284.9,
     146.8,
     0.0
    ],
    [
     340000,
     291.8,
     147.0,
     0.0
    ],
    [
     350000,
     293.6,
     147.5,
     0.0
    ],
    [
     360000,
     294.9,
     147.6,
     0.0
    ],
    [
     370000,
     283.2,
     147.4,
     0.0
    ],
    [
     380000,
     284.5,
     147.7,
     0.0
    ],
    [
     390000,
     288.0,
     148.0,
     0.0
    ],
    [
     400000,
     291.2,
     148.0,
     0.0
    ],
    [
     410000,
     294.3,
     147.6,
     0.0
    ],
    [
     420000,
     297.1,
     147.8,
     0.0
    ],
    [
     430000,
     301.6,
     148.0,
     0.0
    ],
    [
     440000,
     299.2,
     148.3,
     0.0
    ],
    [
     450000,
     302.2,
     148.5,
     0.0
    ],
    [
     460000,
     303.0,
     148.5,
     0.0
    ],
    [
     470000,
     304.8,
     148.5,
     0.0
    ],
    [
     480000,
     305.5,
     147.6,
     0.0
    ],
    [
     490000,
     308.0,
     147.7,
     0.0
    ],
    [
     500000,
     312.0,
     147.8,
     0.0
    ],
    [
     510000,
     317.8,
     147.9,
     0.0
    ],
    [
     520000,
     318.3,
     148.0,
     0.0
    ],
    [
     530000,
     322.2,
     147.9,
     0.0
    ],
    [
     540000,
     326.9,
     148.0,
     0.0
    ],
    [
     550000,
     328.6,
     148.3,
     0.0
    ],
    [
     560000,
     328.7,
     147.7,
     0.0
    ],
    [
     570000,
     327.0,
     147.8,
     0.0
    ],
    [
     580000,
     323.1,
     147.8,
     0.0
    ],
    [
     590000,
     323.1,
     147.2,
     0.0
    ],
    [
     600000,
     317.9,
     147.4,
     0.0
    ],
    [
     610000,
     316.6,
     147.2,
     0.0
    ],
    [
     620000,
     318.3,
     147.6,
     0.0
    ],
    [
     630000,
     315.5,
     147.7,
     0.0
    ],
    [
     640000,
     317.0,
     147.6,
     0.0
    ],
    [
     650000,
     321.4,
     147.7,
     0.0
    ],
    [
     660000,
     321.1,
     147.6,
     0.0
    ],
    [
     670000,
     320.1,
     147.6,
     0.0
    ],
    [
     680000,
     324.0,
     147.7,
     0.0
    ],
    [
     690000,
     324.6,
     146.7,
     0.0
    ],
    [
     700000,
     323.5,
     146.9,
     0.0
    ],
    [
     710000,
     327.8,
     146.3,
     0.0
    ],
    [
     720000,
     327.6,
     146.4,
     0.0
    ],
    [
     730000,
     324.9,
     145.5,
     0.0
    ],
    [
     740000,
     329.3,
     145.2,
     0.0
    ],
    [
     750000,
     328.9,
     145.3,
     0.0
    ],
    [
     760000,
     328.6,
     145.4,
     0.0
    ],
    [
     770000,
     328.2,
     145.6,
     0.0
    ],
    [
     780000,
     327.1,
     145.7,
     0.0
    ],
    [
     790000,
     327.9,
     145.7,
     0.0
    ],
    [
     800000,
     324.5,
     145.8,
     0.0
    ],
    [
     810000,
     323.9,
     145.9,
     0.0
    ],
    [
     820000,
     323.5,
     145.5,
     0.0
    ],
    [
     830000,
     325.7,
     145.3,
     0.0
    ],
    [
     840000,
     323.3,
     145.1,
     0.0
    ],
    [
     850000,
     328.6,
     145.0,
     0.0
    ],
    [
     860000,
     329.2,
     145.2,
     0.0
    ],
    [
     870000,
     331.0,
     145.3,
     0.0
    ],
    [
     880000,
     333.9,
     145.5,
     0.0
    ],
    [
     890000,
     337.1,
     144.4,
     0.0
    ],
    [
     900000,
     335.3,
     143.9,
     0.0
    ],
    [
     910000,
     333.6,
     143.8,
     0.0
    ],
    [
     920000,
     334.6,
     143.7,
     0.0
    ],
    [
     930000,
     334.4,
     143.8,
     0.0
    ],
    [
     940000,
     336.6,
     143.8,
     0.0
    ],
    [
     950000,
     334.6,
     142.8,
     0.0
    ],
    [
     960000,
     336.8,
     143.0,
     0.0
    ],
    [
     970000,
     332.5,
     142.8,
     0.0
    ],
    [
     980000,
     334.6,
     143.2,
     0.0
    ],
    [
     990000,
     337.3,
     143.2,
     0.0
    ],
    [
     1000000,
     336.7,
     143.2,
     0.0
    ],
    [
     1010000,
     336.3,
     143.2,
     0.0
    ],
    [
     1020000,
     335.4,
     143.1,
     0.0
    ],
    [
     1030000,
     338.8,
     143.0,
     0.0
    ],
    [
     1040000,
     336.0,
     143.1,
     0.0
    ],
    [
     1050000,
     337.6,
     142.9,
     0.0
    ],
    [
     1060000,
     334.0,
     142.6,
     0.0
    ],
    [
     1070000,
     335.0,
     142.5,
     0.0
    ],
    [
     1080000,
     337.3,
     142.3,
     0.0
    ],
    [
     1090000,
     334.6,
     142.2,
     0.0
    ],
    [
     1100000,
     334.1,
     142.3,
     0.0
    ],
    [
     1110000,
     332.6,
     142.2,
     0.0
    ],
    [
     1120000,
     327.4,
     142.2,
     0.0
    ],
    [
     1130000,
     329.2,
     142.2,
     0.0
    ],
    [
     1140000,
     326.8,
     142.2,
     0.0
    ],
    [
     1150000,
     328.4,
     142.4,
     0.0
    ],
    [
     1160000,
     332.6,
     142.3,
     0.0
    ],
    [
     1170000,
     336.1,
     142.2,
     0.0
    ],
    [
     1180000,
     331.3,
     142.2,
     0.0
    ],
    [
     1190000,
     328.6,
     142.3,
     0.0
    ],
    [
     1200000,
     330.7,
     142.3,
     0.0
    ],
    [
     1210000,
     332.7,
     142.6,
     0.0
    ],
    [
     1220000,
     332.2,
     142.6,
     0.0
    ],
    [
     1230000,
     328.3,
     141.8,
     0.0
    ],
    [
     1240000,
     329.6,
     141.6,
     0.0
    ],
    [
     1250000,
     330.7,
     141.0,
     0.0
    ],
    [
     1260000,
     327.2,
     141.0,
     0.0
    ],
    [
     1270000,
     329.4,
     141.0,
     0.0
    ],
    [
     1280000,
     331.4,
     141.0,
     0.0
    ],
    [
     1290000,
     329.7,
     141.0,
     0.0
    ],
    [
     1300000,
     328.3,
     140.9,
     0.0
    ],
    [
     1310000,
     328.8,
     140.8,
     0.0
    ],
    [
     1320000,
     327.9,
     140.6,
     0.0
    ],
    [
     1330000,
     328.9,
     140.7,
     0.0
    ],
    [
     1340000,
     329.5,
     140.5,
     0.0
    ],
    [
     1350000,
     326.8,
     140.5,
     0.0
    ],
    [
     1360000,
     329.9,
     140.7,
     0.0
    ],
    [
     1370000,
     327.6,
     140.6,
     0.0
    ],
    [
     1380000,
     332.5,
     140.7,
     0.0
    ],
    [
     1390000,
     332.6,
     140.9,
     0.0
    ],
    [
     1400000,
     329.8,
     140.9,
     0.0
    ],
    [
     1410000,
     326.0,
     141.0,
     0.0
    ],
    [
     1420000,
     327.0,
     141.1,
     0.0
    ],
    [
     1430000,
     331.8,
     140.1,
     0.0
    ],
    [
     1440000,
     332.1,
     139.9,
     0.0
    ],
    [
     1450000,
     329.3,
     139.8,
     0.0
    ],
    [
     1460000,
     329.1,
     139.6,
     0.0
    ],
    [
     1470000,
     326.9,
     139.7,
     0.0
    ],
    [
     1480000,
     325.2,
     139.5,
     0.0
    ],
    [
     1490000,
     326.3,
     139.4,
     0.0
    ],
    [
     1500000,
     324.9,
     139.2,
     0.0
    ],
    [
     1510000,
     326.9,
     138.8,
     0.0
    ],
    [
     1520000,
     326.2,
     138.6,
     0.0
    ],
    [
     1530000,
     332.1,
     138.9,
     0.0
    ],
    [
     1540000,
     332.6,
     138.9,
     0.0
    ],
    [
     1550000,
     333.0,
     139.0,
     0.0
    ],
    [
     1560000,
     331.9,
     138.9,
     0.0
    ],
    [
     1570000,
     330.1,
     138.9,
     0.0
    ],
    [
     1580000,
     329.9,
     138.0,
     0.0
    ],
    [
     1590000,
     332.3,
     136.1,
     0.0
    ],
    [
     1600000,
     340.4,
     136.2,
     0.0
    ],
    [
     1610000,
     339.2,
     136.0,
     0.0
    ],
    [
     1620000,
     340.7,
     136.1,
     0.0
    ],
    [
     1630000,
     342.6,
     136.2,
     0.0
    ],
    [
     1640000,
     335.9,
     135.9,
     0.0
    ],
    [
     1650000,
     338.2,
     136.1,
     0.0
    ],
    [
     1660000,
     340.9,
     135.9,
     0.0
    ],
    [
     1670000,
     344.5,
     135.9,
     0.0
    ],
    [
     1680000,
     344.0,
     136.0,
     0.0
    ],
    [
     1690000,
     343.1,
     136.1,
     0.0
    ],
    [
     1700000,
     345.0,
     136.1,
     0.0
    ],
    [
     1710000,
     344.7,
     136.3,
     0.0
    ],
    [
     1720000,
     341.0,
     136.3,
     0.0
    ],
    [
     1730000,
     341.5,
     136.1,
     0.0
    ],
    [
     1740000,
     337.8,
     136.1,
     0.0
    ],
    [
     1750000,
     336.3,
     135.9,
     0.0
    ],
    [
     1760000,
     337.9,
     136.0,
     0.0
    ],
    [
     1770000,
     336.6,
     136.0,
     0.0
    ],
    [
     1780000,
     337.3,
     135.8,
     0.0
    ],
    [
     1790000,
     337.6,
     135.9,
     0.0
    ],
    [
     1800000,
     336.8,
     135.8,
     0.0
    ],
    [
     1810000,
     337.1,
     135.9,
     0.0
    ],
    [
     1820000,
     335.6,
     135.8,
     0.0
    ],
    [
     1830000,
     339.6,
     136.0,
     0.0
    ],
    [
     1840000,
     342.8,
     136.1,
     0.0
    ],
    [
     1850000,
     341.3,
     136.1,
     0.0
    ],
    [
     1860000,
     339.9,
     136.2,
     0.0
    ],
    [
     1870000,
     337.0,
     136.0,
     0.0
    ],
    [
     1880000,
     340.6,
     136.0,
     0.0
    ],
    [
     1890000,
     341.9,
     136.0,
     0.0
    ],
    [
     1900000,
     344.2,
     136.1,
     0.0
    ],
    [
     1910000,
     344.9,
     136.3,
     0.0
    ],
    [
     1920000,
     343.0,
     136.2,
     0.0
    ],
    [
     1930000,
     335.3,
     136.0,
     0.0
    ],
    [
     1940000,
     337.9,
     136.3,
     0.0
    ],
    [
     1950000,
     337.6,
     136.3,
     0.0
    ],
    [
     1960000,
     337.0,
     136.2,
     0.0
    ],
    [
     1970000,
     334.2,
     136.2,
     0.0
    ],
    [
     1980000,
     333.0,
     135.9,
     0.0
    ],
    [
     1987341,
     331.1,
     135.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control80"
  },
  "80|bd|2560|3": {
   "did": 80,
   "mode": "bd",
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560030080,
   "stop_reason": "wall_cap",
   "stop_step": 1358340,
   "censored_at_cap": true,
   "n_solved": 48,
   "solved_fraction": 0.48,
   "wall_seconds": 28800.011,
   "wall_seconds_per_step": 0.021202,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    427130,
    null,
    null,
    null,
    null,
    61356,
    322013,
    null,
    null,
    315757,
    null,
    386830,
    null,
    45777,
    1122716,
    null,
    24113,
    610184,
    null,
    88551,
    null,
    50181,
    32049,
    null,
    null,
    510929,
    null,
    null,
    298649,
    null,
    null,
    926956,
    17748,
    13558,
    null,
    454641,
    null,
    null,
    174072,
    null,
    846799,
    37326,
    null,
    36032,
    31067,
    null,
    null,
    null,
    97257,
    null,
    null,
    null,
    211152,
    470292,
    null,
    null,
    null,
    null,
    null,
    null,
    29250,
    501593,
    136378,
    null,
    1266868,
    320074,
    null,
    77159,
    20862,
    null,
    804414,
    13846,
    null,
    310085,
    null,
    null,
    12856,
    null,
    190552,
    375909,
    703667,
    null,
    null,
    178159,
    803218,
    null,
    147504,
    null,
    771921,
    44595,
    null,
    null,
    604748,
    null,
    491452,
    571936
   ],
   "xl_telemetry": [
    [
     10000,
     107.9,
     60.9,
     0.0
    ],
    [
     20000,
     141.1,
     79.6,
     0.0
    ],
    [
     30000,
     159.2,
     91.6,
     0.0
    ],
    [
     40000,
     179.1,
     100.5,
     0.0
    ],
    [
     50000,
     195.7,
     107.4,
     0.0
    ],
    [
     60000,
     208.7,
     113.2,
     0.0
    ],
    [
     70000,
     215.9,
     117.9,
     0.0
    ],
    [
     80000,
     221.3,
     121.6,
     0.0
    ],
    [
     90000,
     228.3,
     125.0,
     0.0
    ],
    [
     100000,
     234.7,
     128.0,
     0.0
    ],
    [
     110000,
     244.3,
     130.7,
     0.0
    ],
    [
     120000,
     249.2,
     133.0,
     0.0
    ],
    [
     130000,
     250.7,
     135.2,
     0.0
    ],
    [
     140000,
     253.8,
     137.0,
     0.0
    ],
    [
     150000,
     264.6,
     138.5,
     0.0
    ],
    [
     160000,
     269.8,
     139.9,
     0.0
    ],
    [
     170000,
     270.8,
     141.5,
     0.0
    ],
    [
     180000,
     272.3,
     142.1,
     0.0
    ],
    [
     190000,
     277.3,
     143.2,
     0.0
    ],
    [
     200000,
     283.5,
     143.9,
     0.0
    ],
    [
     210000,
     284.2,
     145.0,
     0.0
    ],
    [
     220000,
     288.5,
     145.9,
     0.0
    ],
    [
     230000,
     287.1,
     146.8,
     0.0
    ],
    [
     240000,
     289.3,
     147.7,
     0.0
    ],
    [
     250000,
     290.9,
     148.3,
     0.0
    ],
    [
     260000,
     290.5,
     148.9,
     0.0
    ],
    [
     270000,
     291.0,
     149.6,
     0.0
    ],
    [
     280000,
     293.2,
     150.4,
     0.0
    ],
    [
     290000,
     294.6,
     150.9,
     0.0
    ],
    [
     300000,
     295.9,
     151.0,
     0.0
    ],
    [
     310000,
     296.3,
     151.3,
     0.0
    ],
    [
     320000,
     298.9,
     150.6,
     0.0
    ],
    [
     330000,
     299.7,
     150.3,
     0.0
    ],
    [
     340000,
     298.8,
     150.8,
     0.0
    ],
    [
     350000,
     302.0,
     151.1,
     0.0
    ],
    [
     360000,
     303.4,
     151.4,
     0.0
    ],
    [
     370000,
     304.2,
     151.8,
     0.0
    ],
    [
     380000,
     304.7,
     151.5,
     0.0
    ],
    [
     390000,
     312.5,
     151.3,
     0.0
    ],
    [
     400000,
     310.3,
     151.7,
     0.0
    ],
    [
     410000,
     311.4,
     151.9,
     0.0
    ],
    [
     420000,
     314.8,
     152.3,
     0.0
    ],
    [
     430000,
     319.2,
     151.8,
     0.0
    ],
    [
     440000,
     318.1,
     152.2,
     0.0
    ],
    [
     450000,
     316.8,
     152.5,
     0.0
    ],
    [
     460000,
     317.6,
     152.0,
     0.0
    ],
    [
     470000,
     317.4,
     151.9,
     0.0
    ],
    [
     480000,
     317.4,
     151.5,
     0.0
    ],
    [
     490000,
     319.7,
     151.7,
     0.0
    ],
    [
     500000,
     323.4,
     151.1,
     0.0
    ],
    [
     510000,
     321.9,
     150.6,
     0.0
    ],
    [
     520000,
     323.5,
     150.4,
     0.0
    ],
    [
     530000,
     322.4,
     150.5,
     0.0
    ],
    [
     540000,
     324.5,
     150.4,
     0.0
    ],
    [
     550000,
     323.6,
     150.6,
     0.0
    ],
    [
     560000,
     324.9,
     150.6,
     0.0
    ],
    [
     570000,
     324.7,
     150.4,
     0.0
    ],
    [
     580000,
     322.9,
     149.8,
     0.0
    ],
    [
     590000,
     321.8,
     150.0,
     0.0
    ],
    [
     600000,
     322.1,
     150.1,
     0.0
    ],
    [
     610000,
     322.3,
     149.2,
     0.0
    ],
    [
     620000,
     320.7,
     149.0,
     0.0
    ],
    [
     630000,
     322.4,
     149.0,
     0.0
    ],
    [
     640000,
     322.8,
     148.9,
     0.0
    ],
    [
     650000,
     324.1,
     149.1,
     0.0
    ],
    [
     660000,
     324.3,
     149.0,
     0.0
    ],
    [
     670000,
     325.8,
     149.2,
     0.0
    ],
    [
     680000,
     331.3,
     149.3,
     0.0
    ],
    [
     690000,
     334.3,
     149.4,
     0.0
    ],
    [
     700000,
     338.0,
     149.2,
     0.0
    ],
    [
     710000,
     334.1,
     148.6,
     0.0
    ],
    [
     720000,
     338.0,
     148.5,
     0.0
    ],
    [
     730000,
     339.9,
     148.7,
     0.0
    ],
    [
     740000,
     339.3,
     148.7,
     0.0
    ],
    [
     750000,
     338.4,
     148.5,
     0.0
    ],
    [
     760000,
     339.6,
     148.5,
     0.0
    ],
    [
     770000,
     338.3,
     148.3,
     0.0
    ],
    [
     780000,
     336.8,
     147.8,
     0.0
    ],
    [
     790000,
     338.0,
     147.8,
     0.0
    ],
    [
     800000,
     337.2,
     147.8,
     0.0
    ],
    [
     810000,
     341.6,
     146.6,
     0.0
    ],
    [
     820000,
     344.0,
     146.6,
     0.0
    ],
    [
     830000,
     346.0,
     146.8,
     0.0
    ],
    [
     840000,
     342.2,
     146.9,
     0.0
    ],
    [
     850000,
     344.7,
     146.1,
     0.0
    ],
    [
     860000,
     345.7,
     146.2,
     0.0
    ],
    [
     870000,
     344.1,
     146.2,
     0.0
    ],
    [
     880000,
     340.7,
     146.1,
     0.0
    ],
    [
     890000,
     339.1,
     146.1,
     0.0
    ],
    [
     900000,
     339.8,
     146.1,
     0.0
    ],
    [
     910000,
     341.8,
     146.3,
     0.0
    ],
    [
     920000,
     343.0,
     146.2,
     0.0
    ],
    [
     930000,
     344.1,
     145.4,
     0.0
    ],
    [
     940000,
     340.5,
     145.5,
     0.0
    ],
    [
     950000,
     338.9,
     145.4,
     0.0
    ],
    [
     960000,
     341.2,
     145.4,
     0.0
    ],
    [
     970000,
     341.8,
     145.6,
     0.0
    ],
    [
     980000,
     339.7,
     145.5,
     0.0
    ],
    [
     990000,
     338.5,
     145.4,
     0.0
    ],
    [
     1000000,
     341.5,
     145.5,
     0.0
    ],
    [
     1010000,
     341.0,
     145.5,
     0.0
    ],
    [
     1020000,
     341.5,
     145.5,
     0.0
    ],
    [
     1030000,
     344.1,
     145.5,
     0.0
    ],
    [
     1040000,
     345.2,
     145.5,
     0.0
    ],
    [
     1050000,
     344.5,
     145.6,
     0.0
    ],
    [
     1060000,
     344.6,
     145.9,
     0.0
    ],
    [
     1070000,
     342.4,
     146.0,
     0.0
    ],
    [
     1080000,
     345.8,
     145.9,
     0.0
    ],
    [
     1090000,
     348.0,
     145.8,
     0.0
    ],
    [
     1100000,
     350.1,
     145.9,
     0.0
    ],
    [
     1110000,
     350.2,
     145.8,
     0.0
    ],
    [
     1120000,
     348.4,
     145.6,
     0.0
    ],
    [
     1130000,
     348.6,
     145.4,
     0.0
    ],
    [
     1140000,
     346.8,
     145.3,
     0.0
    ],
    [
     1150000,
     352.6,
     145.3,
     0.0
    ],
    [
     1160000,
     352.3,
     145.1,
     0.0
    ],
    [
     1170000,
     348.8,
     145.2,
     0.0
    ],
    [
     1180000,
     351.6,
     145.3,
     0.0
    ],
    [
     1190000,
     350.6,
     145.3,
     0.0
    ],
    [
     1200000,
     351.4,
     145.3,
     0.0
    ],
    [
     1210000,
     350.8,
     145.2,
     0.0
    ],
    [
     1220000,
     348.1,
     145.3,
     0.0
    ],
    [
     1230000,
     349.5,
     145.2,
     0.0
    ],
    [
     1240000,
     349.0,
     145.1,
     0.0
    ],
    [
     1250000,
     351.5,
     145.0,
     0.0
    ],
    [
     1260000,
     348.4,
     145.0,
     0.0
    ],
    [
     1270000,
     345.9,
     144.2,
     0.0
    ],
    [
     1280000,
     342.6,
     144.4,
     0.0
    ],
    [
     1290000,
     344.3,
     144.4,
     0.0
    ],
    [
     1300000,
     344.7,
     144.4,
     0.0
    ],
    [
     1310000,
     346.1,
     144.4,
     0.0
    ],
    [
     1320000,
     346.6,
     144.4,
     0.0
    ],
    [
     1330000,
     350.6,
     144.0,
     0.0
    ],
    [
     1340000,
     347.7,
     144.0,
     0.0
    ],
    [
     1350000,
     349.6,
     144.1,
     0.0
    ],
    [
     1358340,
     345.2,
     143.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control80"
  },
  "80|bd|2560|4": {
   "did": 80,
   "mode": "bd",
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560040080,
   "stop_reason": "wall_cap",
   "stop_step": 1924798,
   "censored_at_cap": true,
   "n_solved": 50,
   "solved_fraction": 0.5,
   "wall_seconds": 28800.013,
   "wall_seconds_per_step": 0.014963,
   "first_solve_steps": [
    null,
    null,
    null,
    542205,
    48023,
    75010,
    143135,
    null,
    null,
    null,
    null,
    345575,
    235228,
    216780,
    97443,
    null,
    1605650,
    187901,
    64993,
    null,
    224295,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    17245,
    549639,
    null,
    136768,
    null,
    1835640,
    576681,
    null,
    111161,
    59914,
    33774,
    null,
    null,
    null,
    477199,
    null,
    null,
    null,
    null,
    1196599,
    null,
    81548,
    12476,
    null,
    null,
    null,
    null,
    46630,
    54596,
    1565319,
    null,
    728146,
    null,
    55710,
    80261,
    null,
    null,
    null,
    null,
    675279,
    36392,
    null,
    276091,
    282111,
    507400,
    707961,
    null,
    null,
    876881,
    124162,
    185874,
    null,
    null,
    242482,
    319190,
    996276,
    115036,
    11759,
    null,
    762217,
    1277341,
    null,
    null,
    52498,
    43944,
    713990,
    306196,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     101.6,
     60.7,
     0.0
    ],
    [
     20000,
     130.4,
     79.1,
     0.0
    ],
    [
     30000,
     150.7,
     91.7,
     0.0
    ],
    [
     40000,
     170.0,
     100.6,
     0.0
    ],
    [
     50000,
     183.5,
     107.4,
     0.0
    ],
    [
     60000,
     193.4,
     112.7,
     0.0
    ],
    [
     70000,
     203.1,
     117.4,
     0.0
    ],
    [
     80000,
     211.2,
     121.2,
     0.0
    ],
    [
     90000,
     216.1,
     124.4,
     0.0
    ],
    [
     100000,
     224.2,
     127.1,
     0.0
    ],
    [
     110000,
     226.2,
     129.6,
     0.0
    ],
    [
     120000,
     230.9,
     131.8,
     0.0
    ],
    [
     130000,
     237.4,
     133.6,
     0.0
    ],
    [
     140000,
     243.2,
     135.0,
     0.0
    ],
    [
     150000,
     246.8,
     136.5,
     0.0
    ],
    [
     160000,
     249.3,
     138.1,
     0.0
    ],
    [
     170000,
     252.1,
     139.5,
     0.0
    ],
    [
     180000,
     253.3,
     140.7,
     0.0
    ],
    [
     190000,
     257.0,
     141.3,
     0.0
    ],
    [
     200000,
     257.3,
     142.3,
     0.0
    ],
    [
     210000,
     261.5,
     143.4,
     0.0
    ],
    [
     220000,
     263.2,
     143.8,
     0.0
    ],
    [
     230000,
     262.5,
     144.3,
     0.0
    ],
    [
     240000,
     267.5,
     144.7,
     0.0
    ],
    [
     250000,
     271.6,
     145.0,
     0.0
    ],
    [
     260000,
     270.0,
     145.8,
     0.0
    ],
    [
     270000,
     273.2,
     146.3,
     0.0
    ],
    [
     280000,
     275.9,
     146.1,
     0.0
    ],
    [
     290000,
     276.8,
     146.1,
     0.0
    ],
    [
     300000,
     281.4,
     146.6,
     0.0
    ],
    [
     310000,
     284.0,
     146.8,
     0.0
    ],
    [
     320000,
     283.0,
     146.5,
     0.0
    ],
    [
     330000,
     282.9,
     146.9,
     0.0
    ],
    [
     340000,
     286.7,
     147.1,
     0.0
    ],
    [
     350000,
     293.6,
     147.0,
     0.0
    ],
    [
     360000,
     288.7,
     147.4,
     0.0
    ],
    [
     370000,
     291.2,
     147.7,
     0.0
    ],
    [
     380000,
     293.5,
     148.1,
     0.0
    ],
    [
     390000,
     297.6,
     148.3,
     0.0
    ],
    [
     400000,
     302.0,
     148.5,
     0.0
    ],
    [
     410000,
     305.9,
     148.8,
     0.0
    ],
    [
     420000,
     298.5,
     149.0,
     0.0
    ],
    [
     430000,
     299.6,
     149.2,
     0.0
    ],
    [
     440000,
     302.0,
     149.4,
     0.0
    ],
    [
     450000,
     304.2,
     149.6,
     0.0
    ],
    [
     460000,
     305.6,
     149.9,
     0.0
    ],
    [
     470000,
     306.3,
     149.6,
     0.0
    ],
    [
     480000,
     306.8,
     149.2,
     0.0
    ],
    [
     490000,
     308.2,
     149.3,
     0.0
    ],
    [
     500000,
     307.3,
     149.5,
     0.0
    ],
    [
     510000,
     307.7,
     149.1,
     0.0
    ],
    [
     520000,
     314.3,
     149.2,
     0.0
    ],
    [
     530000,
     315.1,
     149.0,
     0.0
    ],
    [
     540000,
     308.5,
     148.9,
     0.0
    ],
    [
     550000,
     312.2,
     148.0,
     0.0
    ],
    [
     560000,
     312.6,
     148.1,
     0.0
    ],
    [
     570000,
     314.9,
     148.4,
     0.0
    ],
    [
     580000,
     313.7,
     147.8,
     0.0
    ],
    [
     590000,
     314.1,
     147.8,
     0.0
    ],
    [
     600000,
     315.7,
     148.0,
     0.0
    ],
    [
     610000,
     315.1,
     148.1,
     0.0
    ],
    [
     620000,
     314.3,
     148.0,
     0.0
    ],
    [
     630000,
     314.5,
     147.8,
     0.0
    ],
    [
     640000,
     313.6,
     148.0,
     0.0
    ],
    [
     650000,
     317.0,
     148.1,
     0.0
    ],
    [
     660000,
     313.4,
     148.1,
     0.0
    ],
    [
     670000,
     313.0,
     148.3,
     0.0
    ],
    [
     680000,
     314.7,
     147.6,
     0.0
    ],
    [
     690000,
     313.3,
     147.6,
     0.0
    ],
    [
     700000,
     316.6,
     147.7,
     0.0
    ],
    [
     710000,
     318.2,
     146.9,
     0.0
    ],
    [
     720000,
     317.0,
     146.2,
     0.0
    ],
    [
     730000,
     320.3,
     145.1,
     0.0
    ],
    [
     740000,
     320.2,
     145.4,
     0.0
    ],
    [
     750000,
     321.2,
     145.4,
     0.0
    ],
    [
     760000,
     320.5,
     145.5,
     0.0
    ],
    [
     770000,
     322.5,
     144.7,
     0.0
    ],
    [
     780000,
     318.2,
     144.6,
     0.0
    ],
    [
     790000,
     312.6,
     144.7,
     0.0
    ],
    [
     800000,
     314.0,
     144.6,
     0.0
    ],
    [
     810000,
     315.2,
     144.7,
     0.0
    ],
    [
     820000,
     316.2,
     144.7,
     0.0
    ],
    [
     830000,
     321.3,
     144.7,
     0.0
    ],
    [
     840000,
     321.1,
     144.9,
     0.0
    ],
    [
     850000,
     320.6,
     145.1,
     0.0
    ],
    [
     860000,
     320.2,
     144.9,
     0.0
    ],
    [
     870000,
     319.7,
     145.0,
     0.0
    ],
    [
     880000,
     321.8,
     144.2,
     0.0
    ],
    [
     890000,
     320.5,
     144.3,
     0.0
    ],
    [
     900000,
     319.5,
     144.4,
     0.0
    ],
    [
     910000,
     321.9,
     144.6,
     0.0
    ],
    [
     920000,
     324.4,
     144.4,
     0.0
    ],
    [
     930000,
     324.3,
     144.4,
     0.0
    ],
    [
     940000,
     310.7,
     144.5,
     0.0
    ],
    [
     950000,
     314.7,
     144.5,
     0.0
    ],
    [
     960000,
     322.1,
     144.5,
     0.0
    ],
    [
     970000,
     321.7,
     144.8,
     0.0
    ],
    [
     980000,
     320.9,
     144.7,
     0.0
    ],
    [
     990000,
     320.5,
     144.6,
     0.0
    ],
    [
     1000000,
     320.9,
     143.8,
     0.0
    ],
    [
     1010000,
     317.2,
     143.6,
     0.0
    ],
    [
     1020000,
     319.4,
     143.7,
     0.0
    ],
    [
     1030000,
     319.9,
     143.8,
     0.0
    ],
    [
     1040000,
     326.4,
     143.5,
     0.0
    ],
    [
     1050000,
     327.9,
     143.6,
     0.0
    ],
    [
     1060000,
     330.0,
     143.7,
     0.0
    ],
    [
     1070000,
     332.8,
     143.5,
     0.0
    ],
    [
     1080000,
     335.5,
     143.5,
     0.0
    ],
    [
     1090000,
     331.3,
     143.7,
     0.0
    ],
    [
     1100000,
     331.0,
     143.8,
     0.0
    ],
    [
     1110000,
     336.1,
     144.0,
     0.0
    ],
    [
     1120000,
     332.3,
     144.1,
     0.0
    ],
    [
     1130000,
     331.2,
     144.2,
     0.0
    ],
    [
     1140000,
     332.1,
     144.2,
     0.0
    ],
    [
     1150000,
     329.5,
     144.0,
     0.0
    ],
    [
     1160000,
     329.9,
     144.0,
     0.0
    ],
    [
     1170000,
     328.5,
     144.0,
     0.0
    ],
    [
     1180000,
     332.2,
     143.7,
     0.0
    ],
    [
     1190000,
     332.1,
     143.7,
     0.0
    ],
    [
     1200000,
     334.3,
     142.9,
     0.0
    ],
    [
     1210000,
     331.9,
     142.9,
     0.0
    ],
    [
     1220000,
     329.4,
     142.8,
     0.0
    ],
    [
     1230000,
     328.9,
     142.8,
     0.0
    ],
    [
     1240000,
     328.3,
     142.6,
     0.0
    ],
    [
     1250000,
     329.1,
     142.8,
     0.0
    ],
    [
     1260000,
     329.1,
     142.7,
     0.0
    ],
    [
     1270000,
     328.6,
     142.8,
     0.0
    ],
    [
     1280000,
     327.2,
     142.1,
     0.0
    ],
    [
     1290000,
     327.1,
     141.9,
     0.0
    ],
    [
     1300000,
     327.1,
     142.0,
     0.0
    ],
    [
     1310000,
     326.7,
     142.0,
     0.0
    ],
    [
     1320000,
     326.6,
     141.9,
     0.0
    ],
    [
     1330000,
     326.9,
     142.0,
     0.0
    ],
    [
     1340000,
     328.4,
     142.1,
     0.0
    ],
    [
     1350000,
     326.8,
     142.0,
     0.0
    ],
    [
     1360000,
     327.3,
     142.1,
     0.0
    ],
    [
     1370000,
     325.3,
     142.1,
     0.0
    ],
    [
     1380000,
     325.5,
     142.0,
     0.0
    ],
    [
     1390000,
     326.1,
     141.9,
     0.0
    ],
    [
     1400000,
     329.4,
     141.8,
     0.0
    ],
    [
     1410000,
     331.3,
     141.9,
     0.0
    ],
    [
     1420000,
     331.9,
     142.1,
     0.0
    ],
    [
     1430000,
     323.2,
     142.1,
     0.0
    ],
    [
     1440000,
     321.3,
     142.1,
     0.0
    ],
    [
     1450000,
     328.8,
     141.9,
     0.0
    ],
    [
     1460000,
     329.7,
     142.0,
     0.0
    ],
    [
     1470000,
     331.0,
     142.1,
     0.0
    ],
    [
     1480000,
     330.4,
     142.1,
     0.0
    ],
    [
     1490000,
     327.8,
     141.8,
     0.0
    ],
    [
     1500000,
     329.5,
     141.7,
     0.0
    ],
    [
     1510000,
     331.9,
     141.8,
     0.0
    ],
    [
     1520000,
     336.1,
     142.0,
     0.0
    ],
    [
     1530000,
     340.2,
     141.9,
     0.0
    ],
    [
     1540000,
     335.0,
     141.9,
     0.0
    ],
    [
     1550000,
     337.9,
     141.9,
     0.0
    ],
    [
     1560000,
     339.0,
     141.9,
     0.0
    ],
    [
     1570000,
     332.7,
     141.3,
     0.0
    ],
    [
     1580000,
     333.1,
     141.4,
     0.0
    ],
    [
     1590000,
     334.8,
     141.3,
     0.0
    ],
    [
     1600000,
     335.5,
     141.3,
     0.0
    ],
    [
     1610000,
     336.1,
     140.7,
     0.0
    ],
    [
     1620000,
     340.0,
     140.6,
     0.0
    ],
    [
     1630000,
     340.9,
     140.7,
     0.0
    ],
    [
     1640000,
     343.0,
     140.7,
     0.0
    ],
    [
     1650000,
     340.7,
     140.6,
     0.0
    ],
    [
     1660000,
     341.0,
     140.8,
     0.0
    ],
    [
     1670000,
     335.4,
     140.6,
     0.0
    ],
    [
     1680000,
     329.4,
     140.4,
     0.0
    ],
    [
     1690000,
     323.4,
     140.3,
     0.0
    ],
    [
     1700000,
     326.2,
     140.3,
     0.0
    ],
    [
     1710000,
     325.1,
     140.3,
     0.0
    ],
    [
     1720000,
     318.9,
     140.1,
     0.0
    ],
    [
     1730000,
     319.1,
     140.1,
     0.0
    ],
    [
     1740000,
     319.1,
     140.2,
     0.0
    ],
    [
     1750000,
     320.5,
     140.3,
     0.0
    ],
    [
     1760000,
     319.0,
     140.5,
     0.0
    ],
    [
     1770000,
     321.6,
     140.5,
     0.0
    ],
    [
     1780000,
     322.8,
     140.5,
     0.0
    ],
    [
     1790000,
     323.2,
     140.4,
     0.0
    ],
    [
     1800000,
     326.9,
     140.6,
     0.0
    ],
    [
     1810000,
     326.6,
     140.7,
     0.0
    ],
    [
     1820000,
     325.5,
     140.6,
     0.0
    ],
    [
     1830000,
     326.7,
     140.7,
     0.0
    ],
    [
     1840000,
     324.6,
     139.6,
     0.0
    ],
    [
     1850000,
     322.2,
     139.5,
     0.0
    ],
    [
     1860000,
     321.9,
     139.6,
     0.0
    ],
    [
     1870000,
     321.9,
     139.6,
     0.0
    ],
    [
     1880000,
     319.0,
     139.5,
     0.0
    ],
    [
     1890000,
     323.0,
     139.7,
     0.0
    ],
    [
     1900000,
     323.6,
     139.7,
     0.0
    ],
    [
     1910000,
     320.1,
     139.8,
     0.0
    ],
    [
     1920000,
     321.0,
     139.9,
     0.0
    ],
    [
     1924798,
     321.8,
     139.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control80"
  },
  "89|bd|2560|0": {
   "did": 89,
   "mode": "bd",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560000089,
   "stop_reason": "solved_target",
   "stop_step": 1114343,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 13865.228,
   "wall_seconds_per_step": 0.012443,
   "first_solve_steps": [
    null,
    null,
    30088,
    null,
    23231,
    null,
    54223,
    null,
    141072,
    null,
    295977,
    144839,
    null,
    25816,
    null,
    558900,
    31162,
    152775,
    null,
    null,
    105488,
    null,
    157063,
    null,
    null,
    113938,
    51102,
    777817,
    315594,
    48041,
    527062,
    null,
    70571,
    761070,
    null,
    8447,
    837306,
    null,
    null,
    170763,
    null,
    497338,
    null,
    64940,
    664708,
    178692,
    null,
    null,
    33961,
    856940,
    220785,
    null,
    335364,
    null,
    null,
    11734,
    12024,
    311678,
    322108,
    227129,
    256212,
    279835,
    48360,
    132563,
    null,
    235501,
    null,
    null,
    null,
    167738,
    381846,
    null,
    54315,
    46349,
    96418,
    469965,
    511842,
    1038273,
    953244,
    null,
    null,
    20084,
    null,
    673304,
    37799,
    61908,
    12932,
    null,
    17733,
    null,
    null,
    18926,
    723612,
    null,
    1114343,
    84134,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     104.8,
     63.0,
     0.0
    ],
    [
     20000,
     133.6,
     83.1,
     0.0
    ],
    [
     30000,
     153.6,
     96.6,
     0.0
    ],
    [
     40000,
     174.3,
     106.7,
     0.0
    ],
    [
     50000,
     185.9,
     114.9,
     0.0
    ],
    [
     60000,
     201.0,
     121.1,
     0.0
    ],
    [
     70000,
     214.5,
     126.3,
     0.0
    ],
    [
     80000,
     223.9,
     131.1,
     0.0
    ],
    [
     90000,
     232.8,
     135.1,
     0.0
    ],
    [
     100000,
     241.8,
     138.1,
     0.0
    ],
    [
     110000,
     244.9,
     140.4,
     0.0
    ],
    [
     120000,
     248.4,
     142.7,
     0.0
    ],
    [
     130000,
     255.3,
     145.0,
     0.0
    ],
    [
     140000,
     263.0,
     146.9,
     0.0
    ],
    [
     150000,
     268.3,
     147.9,
     0.0
    ],
    [
     160000,
     273.8,
     148.9,
     0.0
    ],
    [
     170000,
     279.1,
     149.8,
     0.0
    ],
    [
     180000,
     283.0,
     150.5,
     0.0
    ],
    [
     190000,
     288.0,
     151.7,
     0.0
    ],
    [
     200000,
     289.5,
     152.6,
     0.0
    ],
    [
     210000,
     293.8,
     153.7,
     0.0
    ],
    [
     220000,
     294.1,
     154.4,
     0.0
    ],
    [
     230000,
     295.6,
     153.5,
     0.0
    ],
    [
     240000,
     300.4,
     153.1,
     0.0
    ],
    [
     250000,
     302.0,
     153.8,
     0.0
    ],
    [
     260000,
     301.3,
     153.9,
     0.0
    ],
    [
     270000,
     302.0,
     154.5,
     0.0
    ],
    [
     280000,
     303.7,
     154.4,
     0.0
    ],
    [
     290000,
     303.8,
     154.8,
     0.0
    ],
    [
     300000,
     309.9,
     154.7,
     0.0
    ],
    [
     310000,
     319.1,
     155.1,
     0.0
    ],
    [
     320000,
     323.1,
     153.8,
     0.0
    ],
    [
     330000,
     327.9,
     153.6,
     0.0
    ],
    [
     340000,
     334.9,
     153.3,
     0.0
    ],
    [
     350000,
     334.3,
     153.5,
     0.0
    ],
    [
     360000,
     337.6,
     154.0,
     0.0
    ],
    [
     370000,
     337.7,
     154.2,
     0.0
    ],
    [
     380000,
     335.0,
     154.3,
     0.0
    ],
    [
     390000,
     339.7,
     154.1,
     0.0
    ],
    [
     400000,
     335.7,
     154.4,
     0.0
    ],
    [
     410000,
     336.9,
     154.4,
     0.0
    ],
    [
     420000,
     334.5,
     154.5,
     0.0
    ],
    [
     430000,
     331.1,
     154.7,
     0.0
    ],
    [
     440000,
     328.8,
     155.1,
     0.0
    ],
    [
     450000,
     332.4,
     155.3,
     0.0
    ],
    [
     460000,
     332.3,
     155.4,
     0.0
    ],
    [
     470000,
     335.4,
     154.7,
     0.0
    ],
    [
     480000,
     339.7,
     154.8,
     0.0
    ],
    [
     490000,
     343.1,
     154.9,
     0.0
    ],
    [
     500000,
     350.9,
     154.4,
     0.0
    ],
    [
     510000,
     350.2,
     154.2,
     0.0
    ],
    [
     520000,
     350.2,
     153.7,
     0.0
    ],
    [
     530000,
     347.5,
     152.9,
     0.0
    ],
    [
     540000,
     350.2,
     153.0,
     0.0
    ],
    [
     550000,
     352.5,
     153.3,
     0.0
    ],
    [
     560000,
     359.6,
     152.3,
     0.0
    ],
    [
     570000,
     357.4,
     152.3,
     0.0
    ],
    [
     580000,
     356.5,
     152.5,
     0.0
    ],
    [
     590000,
     358.2,
     152.4,
     0.0
    ],
    [
     600000,
     362.1,
     152.8,
     0.0
    ],
    [
     610000,
     362.9,
     152.8,
     0.0
    ],
    [
     620000,
     364.2,
     152.9,
     0.0
    ],
    [
     630000,
     365.1,
     152.9,
     0.0
    ],
    [
     640000,
     365.9,
     153.1,
     0.0
    ],
    [
     650000,
     367.5,
     153.1,
     0.0
    ],
    [
     660000,
     367.4,
     153.2,
     0.0
    ],
    [
     670000,
     367.9,
     152.4,
     0.0
    ],
    [
     680000,
     368.0,
     151.2,
     0.0
    ],
    [
     690000,
     371.5,
     151.3,
     0.0
    ],
    [
     700000,
     368.1,
     151.1,
     0.0
    ],
    [
     710000,
     363.4,
     151.0,
     0.0
    ],
    [
     720000,
     369.1,
     151.0,
     0.0
    ],
    [
     730000,
     370.1,
     150.1,
     0.0
    ],
    [
     740000,
     371.8,
     150.2,
     0.0
    ],
    [
     750000,
     374.5,
     150.2,
     0.0
    ],
    [
     760000,
     373.9,
     150.3,
     0.0
    ],
    [
     770000,
     379.4,
     149.6,
     0.0
    ],
    [
     780000,
     382.2,
     148.1,
     0.0
    ],
    [
     790000,
     381.4,
     148.3,
     0.0
    ],
    [
     800000,
     379.7,
     148.4,
     0.0
    ],
    [
     810000,
     381.8,
     148.5,
     0.0
    ],
    [
     820000,
     384.1,
     148.4,
     0.0
    ],
    [
     830000,
     388.5,
     148.4,
     0.0
    ],
    [
     840000,
     387.8,
     147.2,
     0.0
    ],
    [
     850000,
     385.8,
     147.2,
     0.0
    ],
    [
     860000,
     386.3,
     146.4,
     0.0
    ],
    [
     870000,
     387.7,
     146.5,
     0.0
    ],
    [
     880000,
     385.8,
     146.7,
     0.0
    ],
    [
     890000,
     387.8,
     146.8,
     0.0
    ],
    [
     900000,
     391.3,
     146.9,
     0.0
    ],
    [
     910000,
     391.6,
     146.8,
     0.0
    ],
    [
     920000,
     389.5,
     146.8,
     0.0
    ],
    [
     930000,
     389.7,
     146.7,
     0.0
    ],
    [
     940000,
     392.1,
     146.7,
     0.0
    ],
    [
     950000,
     390.7,
     147.0,
     0.0
    ],
    [
     960000,
     390.3,
     146.0,
     0.0
    ],
    [
     970000,
     391.1,
     145.7,
     0.0
    ],
    [
     980000,
     390.7,
     145.8,
     0.0
    ],
    [
     990000,
     391.5,
     145.8,
     0.0
    ],
    [
     1000000,
     388.4,
     145.8,
     0.0
    ],
    [
     1010000,
     391.7,
     145.9,
     0.0
    ],
    [
     1020000,
     391.7,
     145.7,
     0.0
    ],
    [
     1030000,
     394.0,
     145.7,
     0.0
    ],
    [
     1040000,
     392.5,
     144.7,
     0.0
    ],
    [
     1050000,
     393.6,
     144.8,
     0.0
    ],
    [
     1060000,
     393.3,
     144.9,
     0.0
    ],
    [
     1070000,
     394.4,
     144.8,
     0.0
    ],
    [
     1080000,
     395.1,
     144.9,
     0.0
    ],
    [
     1090000,
     390.2,
     145.0,
     0.0
    ],
    [
     1100000,
     387.4,
     145.4,
     0.0
    ],
    [
     1110000,
     385.4,
     145.0,
     0.0
    ],
    [
     1114343,
     384.9,
     144.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "89|bd|2560|1": {
   "did": 89,
   "mode": "bd",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560010089,
   "stop_reason": "wall_cap",
   "stop_step": 1093717,
   "censored_at_cap": true,
   "n_solved": 53,
   "solved_fraction": 0.53,
   "wall_seconds": 28800.019,
   "wall_seconds_per_step": 0.026332,
   "first_solve_steps": [
    55432,
    35747,
    296808,
    null,
    65970,
    null,
    null,
    null,
    55124,
    946439,
    15913,
    59504,
    19553,
    null,
    106252,
    null,
    116066,
    63698,
    30845,
    49712,
    null,
    35567,
    null,
    null,
    null,
    57517,
    null,
    57505,
    null,
    null,
    334878,
    377329,
    null,
    58287,
    null,
    20302,
    31708,
    10850,
    107017,
    528499,
    23270,
    93639,
    35023,
    183060,
    null,
    27984,
    null,
    null,
    63564,
    84928,
    137269,
    972877,
    null,
    34616,
    null,
    null,
    515856,
    451201,
    null,
    null,
    739512,
    61209,
    62238,
    990797,
    null,
    131447,
    309301,
    null,
    null,
    null,
    343489,
    70209,
    414866,
    null,
    null,
    null,
    841275,
    null,
    null,
    67781,
    138766,
    214623,
    null,
    null,
    null,
    null,
    227342,
    59852,
    null,
    null,
    null,
    null,
    null,
    89403,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     103.8,
     63.1,
     0.0
    ],
    [
     20000,
     136.2,
     83.4,
     0.0
    ],
    [
     30000,
     158.7,
     96.9,
     0.0
    ],
    [
     40000,
     175.3,
     107.0,
     0.0
    ],
    [
     50000,
     191.2,
     115.2,
     0.0
    ],
    [
     60000,
     203.5,
     120.6,
     0.0
    ],
    [
     70000,
     217.3,
     124.6,
     0.0
    ],
    [
     80000,
     228.0,
     129.1,
     0.0
    ],
    [
     90000,
     234.2,
     132.4,
     0.0
    ],
    [
     100000,
     241.1,
     135.7,
     0.0
    ],
    [
     110000,
     253.2,
     138.3,
     0.0
    ],
    [
     120000,
     259.6,
     140.2,
     0.0
    ],
    [
     130000,
     265.0,
     142.3,
     0.0
    ],
    [
     140000,
     266.1,
     143.4,
     0.0
    ],
    [
     150000,
     271.1,
     145.2,
     0.0
    ],
    [
     160000,
     270.0,
     146.6,
     0.0
    ],
    [
     170000,
     273.6,
     148.0,
     0.0
    ],
    [
     180000,
     274.0,
     149.4,
     0.0
    ],
    [
     190000,
     276.2,
     149.9,
     0.0
    ],
    [
     200000,
     277.2,
     150.8,
     0.0
    ],
    [
     210000,
     277.3,
     151.6,
     0.0
    ],
    [
     220000,
     280.3,
     152.2,
     0.0
    ],
    [
     230000,
     280.6,
     151.9,
     0.0
    ],
    [
     240000,
     285.0,
     152.6,
     0.0
    ],
    [
     250000,
     288.8,
     153.4,
     0.0
    ],
    [
     260000,
     291.8,
     154.1,
     0.0
    ],
    [
     270000,
     293.9,
     154.8,
     0.0
    ],
    [
     280000,
     293.7,
     155.4,
     0.0
    ],
    [
     290000,
     296.3,
     155.8,
     0.0
    ],
    [
     300000,
     295.6,
     155.9,
     0.0
    ],
    [
     310000,
     296.3,
     155.9,
     0.0
    ],
    [
     320000,
     298.0,
     156.1,
     0.0
    ],
    [
     330000,
     300.8,
     156.5,
     0.0
    ],
    [
     340000,
     304.4,
     156.0,
     0.0
    ],
    [
     350000,
     302.2,
     156.0,
     0.0
    ],
    [
     360000,
     300.4,
     156.3,
     0.0
    ],
    [
     370000,
     301.0,
     156.6,
     0.0
    ],
    [
     380000,
     302.5,
     156.1,
     0.0
    ],
    [
     390000,
     304.0,
     156.5,
     0.0
    ],
    [
     400000,
     304.3,
     156.8,
     0.0
    ],
    [
     410000,
     304.7,
     157.2,
     0.0
    ],
    [
     420000,
     307.1,
     156.5,
     0.0
    ],
    [
     430000,
     311.4,
     156.6,
     0.0
    ],
    [
     440000,
     310.6,
     156.9,
     0.0
    ],
    [
     450000,
     311.2,
     157.0,
     0.0
    ],
    [
     460000,
     317.4,
     156.3,
     0.0
    ],
    [
     470000,
     321.0,
     156.4,
     0.0
    ],
    [
     480000,
     321.8,
     156.4,
     0.0
    ],
    [
     490000,
     322.8,
     156.6,
     0.0
    ],
    [
     500000,
     323.1,
     156.7,
     0.0
    ],
    [
     510000,
     323.5,
     156.9,
     0.0
    ],
    [
     520000,
     321.8,
     156.3,
     0.0
    ],
    [
     530000,
     324.8,
     155.9,
     0.0
    ],
    [
     540000,
     325.5,
     156.0,
     0.0
    ],
    [
     550000,
     326.0,
     156.1,
     0.0
    ],
    [
     560000,
     327.8,
     156.0,
     0.0
    ],
    [
     570000,
     328.0,
     156.0,
     0.0
    ],
    [
     580000,
     331.7,
     156.0,
     0.0
    ],
    [
     590000,
     332.1,
     156.0,
     0.0
    ],
    [
     600000,
     334.4,
     156.0,
     0.0
    ],
    [
     610000,
     332.3,
     156.0,
     0.0
    ],
    [
     620000,
     334.4,
     156.2,
     0.0
    ],
    [
     630000,
     335.5,
     156.1,
     0.0
    ],
    [
     640000,
     336.7,
     156.1,
     0.0
    ],
    [
     650000,
     337.5,
     156.2,
     0.0
    ],
    [
     660000,
     337.5,
     156.2,
     0.0
    ],
    [
     670000,
     340.2,
     156.6,
     0.0
    ],
    [
     680000,
     340.6,
     156.6,
     0.0
    ],
    [
     690000,
     341.0,
     156.8,
     0.0
    ],
    [
     700000,
     337.0,
     156.9,
     0.0
    ],
    [
     710000,
     337.4,
     156.9,
     0.0
    ],
    [
     720000,
     340.4,
     156.9,
     0.0
    ],
    [
     730000,
     339.2,
     157.0,
     0.0
    ],
    [
     740000,
     339.2,
     156.1,
     0.0
    ],
    [
     750000,
     338.2,
     156.1,
     0.0
    ],
    [
     760000,
     340.4,
     156.2,
     0.0
    ],
    [
     770000,
     338.1,
     156.2,
     0.0
    ],
    [
     780000,
     338.4,
     156.3,
     0.0
    ],
    [
     790000,
     339.0,
     156.4,
     0.0
    ],
    [
     800000,
     341.0,
     156.4,
     0.0
    ],
    [
     810000,
     343.3,
     156.2,
     0.0
    ],
    [
     820000,
     340.2,
     156.1,
     0.0
    ],
    [
     830000,
     339.6,
     156.1,
     0.0
    ],
    [
     840000,
     333.6,
     156.1,
     0.0
    ],
    [
     850000,
     334.3,
     155.2,
     0.0
    ],
    [
     860000,
     332.4,
     155.2,
     0.0
    ],
    [
     870000,
     331.4,
     155.3,
     0.0
    ],
    [
     880000,
     334.9,
     155.3,
     0.0
    ],
    [
     890000,
     336.4,
     155.2,
     0.0
    ],
    [
     900000,
     338.3,
     155.5,
     0.0
    ],
    [
     910000,
     337.2,
     155.5,
     0.0
    ],
    [
     920000,
     340.6,
     155.3,
     0.0
    ],
    [
     930000,
     338.2,
     155.2,
     0.0
    ],
    [
     940000,
     340.3,
     155.3,
     0.0
    ],
    [
     950000,
     343.6,
     154.5,
     0.0
    ],
    [
     960000,
     345.6,
     154.4,
     0.0
    ],
    [
     970000,
     351.6,
     154.6,
     0.0
    ],
    [
     980000,
     351.1,
     153.6,
     0.0
    ],
    [
     990000,
     349.7,
     153.7,
     0.0
    ],
    [
     1000000,
     352.2,
     152.7,
     0.0
    ],
    [
     1010000,
     356.5,
     152.8,
     0.0
    ],
    [
     1020000,
     353.9,
     152.6,
     0.0
    ],
    [
     1030000,
     354.5,
     152.7,
     0.0
    ],
    [
     1040000,
     355.2,
     152.9,
     0.0
    ],
    [
     1050000,
     361.1,
     152.8,
     0.0
    ],
    [
     1060000,
     364.5,
     152.8,
     0.0
    ],
    [
     1070000,
     365.4,
     152.8,
     0.0
    ],
    [
     1080000,
     362.8,
     152.9,
     0.0
    ],
    [
     1090000,
     364.2,
     152.7,
     0.0
    ],
    [
     1093717,
     364.4,
     152.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "89|bd|2560|2": {
   "did": 89,
   "mode": "bd",
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560020089,
   "stop_reason": "solved_target",
   "stop_step": 1021536,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 27771.486,
   "wall_seconds_per_step": 0.027186,
   "first_solve_steps": [
    null,
    129607,
    13855,
    54545,
    81224,
    44290,
    null,
    194443,
    null,
    59199,
    null,
    343669,
    76748,
    null,
    null,
    114778,
    164379,
    69150,
    637456,
    107536,
    null,
    null,
    249608,
    52112,
    null,
    null,
    80641,
    null,
    null,
    606811,
    null,
    936775,
    515858,
    null,
    92727,
    186247,
    103185,
    null,
    null,
    12330,
    null,
    25455,
    null,
    712438,
    null,
    167498,
    null,
    19561,
    134425,
    null,
    27215,
    null,
    231694,
    44502,
    null,
    411114,
    null,
    152144,
    25241,
    677256,
    13436,
    847059,
    638288,
    null,
    13125,
    453298,
    77380,
    21492,
    77193,
    184713,
    null,
    28799,
    null,
    521527,
    113842,
    null,
    22701,
    null,
    1021536,
    null,
    219233,
    null,
    null,
    58783,
    null,
    null,
    58487,
    null,
    null,
    14169,
    null,
    17304,
    null,
    100787,
    142428,
    null,
    67527,
    134889,
    16790,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     105.3,
     63.0,
     0.0
    ],
    [
     20000,
     130.1,
     83.0,
     0.0
    ],
    [
     30000,
     154.8,
     96.1,
     0.0
    ],
    [
     40000,
     173.0,
     106.6,
     0.0
    ],
    [
     50000,
     188.6,
     114.6,
     0.0
    ],
    [
     60000,
     201.3,
     120.3,
     0.0
    ],
    [
     70000,
     216.0,
     125.2,
     0.0
    ],
    [
     80000,
     225.4,
     128.8,
     0.0
    ],
    [
     90000,
     237.5,
     132.0,
     0.0
    ],
    [
     100000,
     243.2,
     135.0,
     0.0
    ],
    [
     110000,
     250.5,
     137.2,
     0.0
    ],
    [
     120000,
     257.4,
     139.0,
     0.0
    ],
    [
     130000,
     262.4,
     140.6,
     0.0
    ],
    [
     140000,
     265.3,
     141.7,
     0.0
    ],
    [
     150000,
     269.7,
     142.8,
     0.0
    ],
    [
     160000,
     272.7,
     144.2,
     0.0
    ],
    [
     170000,
     275.3,
     144.6,
     0.0
    ],
    [
     180000,
     278.2,
     145.8,
     0.0
    ],
    [
     190000,
     282.2,
     145.6,
     0.0
    ],
    [
     200000,
     283.9,
     145.5,
     0.0
    ],
    [
     210000,
     285.3,
     146.4,
     0.0
    ],
    [
     220000,
     284.0,
     146.8,
     0.0
    ],
    [
     230000,
     290.7,
     147.7,
     0.0
    ],
    [
     240000,
     294.4,
     147.8,
     0.0
    ],
    [
     250000,
     293.7,
     148.1,
     0.0
    ],
    [
     260000,
     294.3,
     148.7,
     0.0
    ],
    [
     270000,
     296.0,
     149.2,
     0.0
    ],
    [
     280000,
     297.8,
     149.7,
     0.0
    ],
    [
     290000,
     299.2,
     150.3,
     0.0
    ],
    [
     300000,
     297.7,
     150.7,
     0.0
    ],
    [
     310000,
     295.7,
     151.1,
     0.0
    ],
    [
     320000,
     298.1,
     151.5,
     0.0
    ],
    [
     330000,
     297.3,
     151.9,
     0.0
    ],
    [
     340000,
     297.1,
     152.2,
     0.0
    ],
    [
     350000,
     298.7,
     152.1,
     0.0
    ],
    [
     360000,
     299.9,
     152.5,
     0.0
    ],
    [
     370000,
     301.6,
     152.7,
     0.0
    ],
    [
     380000,
     301.7,
     152.5,
     0.0
    ],
    [
     390000,
     305.9,
     152.9,
     0.0
    ],
    [
     400000,
     308.0,
     153.1,
     0.0
    ],
    [
     410000,
     309.0,
     153.0,
     0.0
    ],
    [
     420000,
     309.2,
     152.9,
     0.0
    ],
    [
     430000,
     312.1,
     153.1,
     0.0
    ],
    [
     440000,
     313.9,
     153.4,
     0.0
    ],
    [
     450000,
     317.6,
     153.5,
     0.0
    ],
    [
     460000,
     318.7,
     152.7,
     0.0
    ],
    [
     470000,
     320.0,
     152.8,
     0.0
    ],
    [
     480000,
     321.3,
     152.8,
     0.0
    ],
    [
     490000,
     320.1,
     153.2,
     0.0
    ],
    [
     500000,
     316.8,
     153.3,
     0.0
    ],
    [
     510000,
     318.5,
     153.3,
     0.0
    ],
    [
     520000,
     319.8,
     152.8,
     0.0
    ],
    [
     530000,
     320.7,
     151.9,
     0.0
    ],
    [
     540000,
     320.9,
     151.9,
     0.0
    ],
    [
     550000,
     317.7,
     152.2,
     0.0
    ],
    [
     560000,
     322.1,
     152.1,
     0.0
    ],
    [
     570000,
     323.9,
     152.2,
     0.0
    ],
    [
     580000,
     325.9,
     152.4,
     0.0
    ],
    [
     590000,
     325.8,
     152.5,
     0.0
    ],
    [
     600000,
     328.2,
     152.6,
     0.0
    ],
    [
     610000,
     327.3,
     151.6,
     0.0
    ],
    [
     620000,
     328.1,
     151.7,
     0.0
    ],
    [
     630000,
     328.1,
     151.8,
     0.0
    ],
    [
     640000,
     328.1,
     150.1,
     0.0
    ],
    [
     650000,
     326.9,
     150.2,
     0.0
    ],
    [
     660000,
     325.9,
     150.1,
     0.0
    ],
    [
     670000,
     326.5,
     150.2,
     0.0
    ],
    [
     680000,
     325.2,
     149.0,
     0.0
    ],
    [
     690000,
     325.1,
     149.1,
     0.0
    ],
    [
     700000,
     325.7,
     149.1,
     0.0
    ],
    [
     710000,
     329.5,
     149.0,
     0.0
    ],
    [
     720000,
     330.3,
     148.0,
     0.0
    ],
    [
     730000,
     334.6,
     148.0,
     0.0
    ],
    [
     740000,
     334.0,
     148.2,
     0.0
    ],
    [
     750000,
     336.2,
     148.3,
     0.0
    ],
    [
     760000,
     336.8,
     147.8,
     0.0
    ],
    [
     770000,
     334.8,
     148.0,
     0.0
    ],
    [
     780000,
     331.8,
     147.9,
     0.0
    ],
    [
     790000,
     337.8,
     148.0,
     0.0
    ],
    [
     800000,
     338.0,
     147.9,
     0.0
    ],
    [
     810000,
     334.2,
     147.9,
     0.0
    ],
    [
     820000,
     330.4,
     148.1,
     0.0
    ],
    [
     830000,
     328.5,
     148.1,
     0.0
    ],
    [
     840000,
     328.9,
     148.2,
     0.0
    ],
    [
     850000,
     332.2,
     147.2,
     0.0
    ],
    [
     860000,
     330.4,
     147.1,
     0.0
    ],
    [
     870000,
     330.5,
     147.3,
     0.0
    ],
    [
     880000,
     332.5,
     147.4,
     0.0
    ],
    [
     890000,
     333.4,
     147.5,
     0.0
    ],
    [
     900000,
     333.5,
     147.5,
     0.0
    ],
    [
     910000,
     335.9,
     147.5,
     0.0
    ],
    [
     920000,
     333.5,
     147.2,
     0.0
    ],
    [
     930000,
     335.3,
     147.3,
     0.0
    ],
    [
     940000,
     336.5,
     146.4,
     0.0
    ],
    [
     950000,
     336.5,
     146.6,
     0.0
    ],
    [
     960000,
     336.4,
     146.7,
     0.0
    ],
    [
     970000,
     334.6,
     146.9,
     0.0
    ],
    [
     980000,
     338.6,
     146.7,
     0.0
    ],
    [
     990000,
     339.5,
     146.5,
     0.0
    ],
    [
     1000000,
     343.2,
     146.4,
     0.0
    ],
    [
     1010000,
     344.7,
     146.4,
     0.0
    ],
    [
     1020000,
     341.7,
     146.3,
     0.0
    ],
    [
     1021536,
     341.6,
     146.3,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "89|bd|2560|3": {
   "did": 89,
   "mode": "bd",
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560030089,
   "stop_reason": "solved_target",
   "stop_step": 697725,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 10554.343,
   "wall_seconds_per_step": 0.015127,
   "first_solve_steps": [
    180143,
    27502,
    null,
    24562,
    57429,
    null,
    55199,
    null,
    null,
    92831,
    22597,
    null,
    null,
    56543,
    115790,
    null,
    12510,
    null,
    239192,
    null,
    68574,
    100070,
    null,
    8220,
    null,
    null,
    33683,
    59222,
    null,
    102601,
    null,
    244710,
    187165,
    null,
    null,
    83111,
    35204,
    46590,
    null,
    30180,
    null,
    null,
    188011,
    662005,
    163810,
    44920,
    null,
    79716,
    108075,
    96821,
    12663,
    null,
    4022,
    17936,
    null,
    56534,
    55042,
    44009,
    null,
    697725,
    null,
    null,
    null,
    477185,
    139490,
    101895,
    null,
    null,
    93176,
    82018,
    421346,
    121571,
    55983,
    null,
    161642,
    37581,
    null,
    328690,
    null,
    559464,
    228159,
    null,
    14623,
    43635,
    null,
    null,
    null,
    26312,
    null,
    null,
    45237,
    null,
    186751,
    44477,
    90233,
    null,
    292057,
    null,
    589474,
    189990
   ],
   "xl_telemetry": [
    [
     10000,
     112.4,
     63.9,
     0.0
    ],
    [
     20000,
     152.4,
     84.8,
     0.0
    ],
    [
     30000,
     172.9,
     98.6,
     0.0
    ],
    [
     40000,
     194.3,
     108.8,
     0.0
    ],
    [
     50000,
     213.7,
     115.9,
     0.0
    ],
    [
     60000,
     229.0,
     121.3,
     0.0
    ],
    [
     70000,
     247.9,
     126.2,
     0.0
    ],
    [
     80000,
     258.3,
     130.4,
     0.0
    ],
    [
     90000,
     268.8,
     133.7,
     0.0
    ],
    [
     100000,
     277.8,
     135.5,
     0.0
    ],
    [
     110000,
     287.9,
     137.6,
     0.0
    ],
    [
     120000,
     298.6,
     139.8,
     0.0
    ],
    [
     130000,
     306.1,
     141.1,
     0.0
    ],
    [
     140000,
     313.4,
     142.7,
     0.0
    ],
    [
     150000,
     320.3,
     144.3,
     0.0
    ],
    [
     160000,
     323.9,
     145.7,
     0.0
    ],
    [
     170000,
     327.5,
     146.1,
     0.0
    ],
    [
     180000,
     327.6,
     147.3,
     0.0
    ],
    [
     190000,
     277.4,
     145.6,
     0.0
    ],
    [
     200000,
     280.9,
     146.4,
     0.0
    ],
    [
     210000,
     281.8,
     147.3,
     0.0
    ],
    [
     220000,
     286.3,
     148.3,
     0.0
    ],
    [
     230000,
     290.0,
     148.3,
     0.0
    ],
    [
     240000,
     292.5,
     148.3,
     0.0
    ],
    [
     250000,
     294.4,
     148.6,
     0.0
    ],
    [
     260000,
     296.9,
     149.2,
     0.0
    ],
    [
     270000,
     297.9,
     149.7,
     0.0
    ],
    [
     280000,
     300.1,
     150.2,
     0.0
    ],
    [
     290000,
     301.6,
     150.5,
     0.0
    ],
    [
     300000,
     288.8,
     149.0,
     0.0
    ],
    [
     310000,
     293.5,
     149.3,
     0.0
    ],
    [
     320000,
     292.2,
     149.7,
     0.0
    ],
    [
     330000,
     294.4,
     149.2,
     0.0
    ],
    [
     340000,
     300.1,
     149.4,
     0.0
    ],
    [
     350000,
     303.8,
     149.9,
     0.0
    ],
    [
     360000,
     301.9,
     150.1,
     0.0
    ],
    [
     370000,
     305.7,
     150.2,
     0.0
    ],
    [
     380000,
     307.0,
     150.2,
     0.0
    ],
    [
     390000,
     312.5,
     150.3,
     0.0
    ],
    [
     400000,
     312.9,
     150.5,
     0.0
    ],
    [
     410000,
     314.6,
     150.7,
     0.0
    ],
    [
     420000,
     320.1,
     150.9,
     0.0
    ],
    [
     430000,
     323.5,
     150.4,
     0.0
    ],
    [
     440000,
     329.1,
     150.7,
     0.0
    ],
    [
     450000,
     334.2,
     150.7,
     0.0
    ],
    [
     460000,
     334.1,
     150.7,
     0.0
    ],
    [
     470000,
     335.2,
     151.0,
     0.0
    ],
    [
     480000,
     337.7,
     150.2,
     0.0
    ],
    [
     490000,
     338.2,
     150.5,
     0.0
    ],
    [
     500000,
     340.6,
     150.7,
     0.0
    ],
    [
     510000,
     343.2,
     150.8,
     0.0
    ],
    [
     520000,
     344.1,
     150.8,
     0.0
    ],
    [
     530000,
     348.9,
     150.9,
     0.0
    ],
    [
     540000,
     352.8,
     151.0,
     0.0
    ],
    [
     550000,
     354.1,
     151.1,
     0.0
    ],
    [
     560000,
     357.0,
     150.3,
     0.0
    ],
    [
     570000,
     359.2,
     150.4,
     0.0
    ],
    [
     580000,
     357.2,
     150.4,
     0.0
    ],
    [
     590000,
     358.0,
     149.0,
     0.0
    ],
    [
     600000,
     356.4,
     149.1,
     0.0
    ],
    [
     610000,
     358.0,
     149.2,
     0.0
    ],
    [
     620000,
     356.7,
     149.3,
     0.0
    ],
    [
     630000,
     354.3,
     149.1,
     0.0
    ],
    [
     640000,
     354.7,
     149.1,
     0.0
    ],
    [
     650000,
     357.9,
     149.3,
     0.0
    ],
    [
     660000,
     350.3,
     148.9,
     0.0
    ],
    [
     670000,
     351.5,
     148.1,
     0.0
    ],
    [
     680000,
     354.1,
     148.0,
     0.0
    ],
    [
     690000,
     358.3,
     148.1,
     0.0
    ],
    [
     697725,
     362.0,
     148.1,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "89|bd|2560|4": {
   "did": 89,
   "mode": "bd",
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560040089,
   "stop_reason": "solved_target",
   "stop_step": 996003,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 23753.969,
   "wall_seconds_per_step": 0.023849,
   "first_solve_steps": [
    null,
    757908,
    null,
    null,
    60102,
    87426,
    52277,
    null,
    34845,
    null,
    996003,
    133874,
    null,
    105819,
    164615,
    995210,
    66475,
    111506,
    55409,
    null,
    7233,
    null,
    null,
    null,
    null,
    null,
    null,
    13723,
    419982,
    null,
    null,
    13921,
    null,
    136605,
    null,
    null,
    null,
    166440,
    null,
    83373,
    34267,
    131190,
    185277,
    null,
    933705,
    61636,
    null,
    311303,
    null,
    null,
    66026,
    null,
    112289,
    32343,
    14999,
    null,
    null,
    74517,
    64347,
    232722,
    159852,
    null,
    24972,
    714577,
    17167,
    151297,
    null,
    null,
    null,
    null,
    134054,
    8781,
    null,
    897043,
    31131,
    326924,
    345515,
    null,
    null,
    17434,
    39829,
    36601,
    null,
    null,
    108805,
    138764,
    204619,
    291211,
    53760,
    null,
    967539,
    333474,
    35661,
    765680,
    510904,
    269882,
    null,
    126262,
    null,
    286458
   ],
   "xl_telemetry": [
    [
     10000,
     105.7,
     63.4,
     0.0
    ],
    [
     20000,
     142.8,
     83.6,
     0.0
    ],
    [
     30000,
     171.3,
     97.5,
     0.0
    ],
    [
     40000,
     193.1,
     107.4,
     0.0
    ],
    [
     50000,
     210.1,
     115.9,
     0.0
    ],
    [
     60000,
     225.2,
     122.1,
     0.0
    ],
    [
     70000,
     241.3,
     126.6,
     0.0
    ],
    [
     80000,
     255.7,
     131.1,
     0.0
    ],
    [
     90000,
     265.4,
     134.5,
     0.0
    ],
    [
     100000,
     275.0,
     137.9,
     0.0
    ],
    [
     110000,
     284.0,
     139.6,
     0.0
    ],
    [
     120000,
     291.6,
     141.3,
     0.0
    ],
    [
     130000,
     298.6,
     143.1,
     0.0
    ],
    [
     140000,
     304.8,
     143.3,
     0.0
    ],
    [
     150000,
     308.9,
     144.8,
     0.0
    ],
    [
     160000,
     314.4,
     146.0,
     0.0
    ],
    [
     170000,
     318.4,
     146.2,
     0.0
    ],
    [
     180000,
     321.9,
     147.4,
     0.0
    ],
    [
     190000,
     326.1,
     148.0,
     0.0
    ],
    [
     200000,
     330.2,
     148.8,
     0.0
    ],
    [
     210000,
     335.1,
     149.4,
     0.0
    ],
    [
     220000,
     339.3,
     150.2,
     0.0
    ],
    [
     230000,
     342.2,
     150.8,
     0.0
    ],
    [
     240000,
     346.3,
     151.6,
     0.0
    ],
    [
     250000,
     351.2,
     152.3,
     0.0
    ],
    [
     260000,
     352.2,
     152.7,
     0.0
    ],
    [
     270000,
     355.8,
     152.7,
     0.0
    ],
    [
     280000,
     356.7,
     153.2,
     0.0
    ],
    [
     290000,
     357.7,
     153.4,
     0.0
    ],
    [
     300000,
     360.0,
     153.5,
     0.0
    ],
    [
     310000,
     360.0,
     154.0,
     0.0
    ],
    [
     320000,
     359.4,
     153.7,
     0.0
    ],
    [
     330000,
     358.5,
     153.5,
     0.0
    ],
    [
     340000,
     358.4,
     153.0,
     0.0
    ],
    [
     350000,
     355.7,
     152.8,
     0.0
    ],
    [
     360000,
     356.7,
     153.0,
     0.0
    ],
    [
     370000,
     355.3,
     152.8,
     0.0
    ],
    [
     380000,
     353.3,
     153.0,
     0.0
    ],
    [
     390000,
     351.5,
     153.3,
     0.0
    ],
    [
     400000,
     349.8,
     153.6,
     0.0
    ],
    [
     410000,
     349.2,
     153.6,
     0.0
    ],
    [
     420000,
     346.2,
     153.1,
     0.0
    ],
    [
     430000,
     346.5,
     153.2,
     0.0
    ],
    [
     440000,
     345.4,
     153.4,
     0.0
    ],
    [
     450000,
     345.5,
     153.5,
     0.0
    ],
    [
     460000,
     344.3,
     153.7,
     0.0
    ],
    [
     470000,
     342.5,
     154.0,
     0.0
    ],
    [
     480000,
     339.8,
     154.0,
     0.0
    ],
    [
     490000,
     337.9,
     154.0,
     0.0
    ],
    [
     500000,
     336.8,
     154.0,
     0.0
    ],
    [
     510000,
     336.5,
     154.0,
     0.0
    ],
    [
     520000,
     335.9,
     153.3,
     0.0
    ],
    [
     530000,
     335.6,
     153.2,
     0.0
    ],
    [
     540000,
     336.3,
     153.4,
     0.0
    ],
    [
     550000,
     339.5,
     153.2,
     0.0
    ],
    [
     560000,
     339.0,
     153.2,
     0.0
    ],
    [
     570000,
     336.1,
     153.2,
     0.0
    ],
    [
     580000,
     336.6,
     153.4,
     0.0
    ],
    [
     590000,
     336.1,
     153.6,
     0.0
    ],
    [
     600000,
     336.5,
     153.6,
     0.0
    ],
    [
     610000,
     335.2,
     153.6,
     0.0
    ],
    [
     620000,
     335.4,
     154.0,
     0.0
    ],
    [
     630000,
     336.0,
     153.9,
     0.0
    ],
    [
     640000,
     335.8,
     154.1,
     0.0
    ],
    [
     650000,
     335.9,
     154.2,
     0.0
    ],
    [
     660000,
     336.6,
     154.3,
     0.0
    ],
    [
     670000,
     336.9,
     154.3,
     0.0
    ],
    [
     680000,
     338.7,
     153.9,
     0.0
    ],
    [
     690000,
     340.2,
     153.7,
     0.0
    ],
    [
     700000,
     340.9,
     153.9,
     0.0
    ],
    [
     710000,
     339.6,
     153.9,
     0.0
    ],
    [
     720000,
     339.7,
     153.3,
     0.0
    ],
    [
     730000,
     341.4,
     153.2,
     0.0
    ],
    [
     740000,
     341.9,
     153.1,
     0.0
    ],
    [
     750000,
     338.8,
     153.1,
     0.0
    ],
    [
     760000,
     339.7,
     152.2,
     0.0
    ],
    [
     770000,
     341.8,
     151.1,
     0.0
    ],
    [
     780000,
     342.8,
     151.1,
     0.0
    ],
    [
     790000,
     348.9,
     151.4,
     0.0
    ],
    [
     800000,
     346.8,
     151.4,
     0.0
    ],
    [
     810000,
     342.6,
     151.3,
     0.0
    ],
    [
     820000,
     343.8,
     151.4,
     0.0
    ],
    [
     830000,
     342.6,
     151.5,
     0.0
    ],
    [
     840000,
     344.4,
     151.5,
     0.0
    ],
    [
     850000,
     344.7,
     151.4,
     0.0
    ],
    [
     860000,
     340.6,
     151.6,
     0.0
    ],
    [
     870000,
     344.3,
     151.8,
     0.0
    ],
    [
     880000,
     346.3,
     151.8,
     0.0
    ],
    [
     890000,
     345.6,
     151.8,
     0.0
    ],
    [
     900000,
     344.9,
     150.9,
     0.0
    ],
    [
     910000,
     345.3,
     151.0,
     0.0
    ],
    [
     920000,
     345.7,
     151.0,
     0.0
    ],
    [
     930000,
     345.7,
     151.0,
     0.0
    ],
    [
     940000,
     339.4,
     150.0,
     0.0
    ],
    [
     950000,
     339.7,
     150.2,
     0.0
    ],
    [
     960000,
     345.1,
     150.4,
     0.0
    ],
    [
     970000,
     346.1,
     149.1,
     0.0
    ],
    [
     980000,
     348.7,
     149.0,
     0.0
    ],
    [
     990000,
     350.3,
     148.8,
     0.0
    ],
    [
     996003,
     353.7,
     147.6,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "89|fx|2560|0": {
   "did": 89,
   "mode": "fx",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 1000000.0,
   "init_seed": 2026071302560000089,
   "stop_reason": "wall_cap",
   "stop_step": 1237027,
   "censored_at_cap": true,
   "n_solved": 56,
   "solved_fraction": 0.56,
   "wall_seconds": 28800.003,
   "wall_seconds_per_step": 0.023282,
   "first_solve_steps": [
    null,
    107106,
    51364,
    null,
    18593,
    null,
    null,
    null,
    265505,
    231362,
    31784,
    154077,
    null,
    68292,
    null,
    837952,
    146099,
    289826,
    null,
    null,
    73269,
    147684,
    null,
    null,
    null,
    56280,
    24558,
    null,
    null,
    null,
    25830,
    null,
    148287,
    null,
    77123,
    53398,
    1211620,
    null,
    null,
    58351,
    null,
    59704,
    846520,
    655953,
    15023,
    46295,
    506388,
    171675,
    null,
    null,
    42962,
    80360,
    694758,
    null,
    null,
    18613,
    49951,
    152299,
    462580,
    188222,
    190082,
    98028,
    39258,
    223347,
    1167708,
    65738,
    null,
    null,
    null,
    190789,
    33236,
    null,
    42528,
    187210,
    202760,
    null,
    null,
    1099372,
    71145,
    null,
    null,
    32921,
    null,
    115629,
    null,
    491352,
    77241,
    null,
    null,
    null,
    null,
    48289,
    null,
    null,
    276647,
    598744,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     103.2,
     63.2,
     0.0
    ],
    [
     20000,
     136.7,
     83.9,
     0.0
    ],
    [
     30000,
     160.1,
     97.4,
     0.0
    ],
    [
     40000,
     175.8,
     107.6,
     0.0
    ],
    [
     50000,
     193.6,
     114.4,
     0.0
    ],
    [
     60000,
     202.0,
     120.3,
     0.0
    ],
    [
     70000,
     214.8,
     125.3,
     0.0
    ],
    [
     80000,
     225.0,
     128.9,
     0.0
    ],
    [
     90000,
     231.8,
     132.6,
     0.0
    ],
    [
     100000,
     239.9,
     135.8,
     0.0
    ],
    [
     110000,
     245.1,
     138.5,
     0.0
    ],
    [
     120000,
     250.3,
     141.0,
     0.0
    ],
    [
     130000,
     258.2,
     143.5,
     0.0
    ],
    [
     140000,
     263.5,
     145.5,
     0.0
    ],
    [
     150000,
     269.6,
     146.2,
     0.0
    ],
    [
     160000,
     271.6,
     146.3,
     0.0
    ],
    [
     170000,
     273.1,
     147.6,
     0.0
    ],
    [
     180000,
     277.2,
     148.5,
     0.0
    ],
    [
     190000,
     277.6,
     148.4,
     0.0
    ],
    [
     200000,
     280.9,
     148.3,
     0.0
    ],
    [
     210000,
     278.8,
     148.2,
     0.0
    ],
    [
     220000,
     279.5,
     149.0,
     0.0
    ],
    [
     230000,
     280.4,
     149.4,
     0.0
    ],
    [
     240000,
     281.0,
     149.6,
     0.0
    ],
    [
     250000,
     285.9,
     150.5,
     0.0
    ],
    [
     260000,
     287.6,
     151.0,
     0.0
    ],
    [
     270000,
     289.7,
     151.0,
     0.0
    ],
    [
     280000,
     296.6,
     150.9,
     0.0
    ],
    [
     290000,
     296.2,
     150.4,
     0.0
    ],
    [
     300000,
     301.1,
     150.9,
     0.0
    ],
    [
     310000,
     305.7,
     151.3,
     0.0
    ],
    [
     320000,
     308.1,
     151.6,
     0.0
    ],
    [
     330000,
     311.6,
     152.2,
     0.0
    ],
    [
     340000,
     315.0,
     152.5,
     0.0
    ],
    [
     350000,
     315.3,
     152.8,
     0.0
    ],
    [
     360000,
     316.3,
     153.1,
     0.0
    ],
    [
     370000,
     311.8,
     153.5,
     0.0
    ],
    [
     380000,
     318.1,
     153.7,
     0.0
    ],
    [
     390000,
     322.7,
     154.1,
     0.0
    ],
    [
     400000,
     327.3,
     154.4,
     0.0
    ],
    [
     410000,
     330.7,
     154.7,
     0.0
    ],
    [
     420000,
     330.6,
     154.8,
     0.0
    ],
    [
     430000,
     332.5,
     155.0,
     0.0
    ],
    [
     440000,
     334.0,
     155.2,
     0.0
    ],
    [
     450000,
     336.0,
     155.4,
     0.0
    ],
    [
     460000,
     337.5,
     155.3,
     0.0
    ],
    [
     470000,
     340.5,
     154.7,
     0.0
    ],
    [
     480000,
     343.2,
     154.7,
     0.0
    ],
    [
     490000,
     344.0,
     154.4,
     0.0
    ],
    [
     500000,
     344.2,
     154.2,
     0.0
    ],
    [
     510000,
     346.0,
     153.5,
     0.0
    ],
    [
     520000,
     345.3,
     153.7,
     0.0
    ],
    [
     530000,
     345.5,
     153.7,
     0.0
    ],
    [
     540000,
     345.1,
     153.7,
     0.0
    ],
    [
     550000,
     345.7,
     153.7,
     0.0
    ],
    [
     560000,
     349.7,
     154.0,
     0.0
    ],
    [
     570000,
     350.5,
     153.8,
     0.0
    ],
    [
     580000,
     347.1,
     154.0,
     0.0
    ],
    [
     590000,
     343.0,
     153.9,
     0.0
    ],
    [
     600000,
     342.5,
     153.2,
     0.0
    ],
    [
     610000,
     346.0,
     153.3,
     0.0
    ],
    [
     620000,
     347.8,
     153.1,
     0.0
    ],
    [
     630000,
     349.6,
     153.3,
     0.0
    ],
    [
     640000,
     352.6,
     153.4,
     0.0
    ],
    [
     650000,
     350.1,
     153.6,
     0.0
    ],
    [
     660000,
     354.2,
     152.8,
     0.0
    ],
    [
     670000,
     353.6,
     153.2,
     0.0
    ],
    [
     680000,
     353.3,
     152.9,
     0.0
    ],
    [
     690000,
     350.5,
     152.8,
     0.0
    ],
    [
     700000,
     355.7,
     151.9,
     0.0
    ],
    [
     710000,
     355.9,
     152.3,
     0.0
    ],
    [
     720000,
     354.3,
     152.3,
     0.0
    ],
    [
     730000,
     354.1,
     152.4,
     0.0
    ],
    [
     740000,
     359.0,
     152.1,
     0.0
    ],
    [
     750000,
     355.4,
     152.3,
     0.0
    ],
    [
     760000,
     354.6,
     152.3,
     0.0
    ],
    [
     770000,
     351.2,
     152.1,
     0.0
    ],
    [
     780000,
     351.8,
     152.1,
     0.0
    ],
    [
     790000,
     351.0,
     152.3,
     0.0
    ],
    [
     800000,
     345.7,
     152.4,
     0.0
    ],
    [
     810000,
     352.6,
     152.5,
     0.0
    ],
    [
     820000,
     355.6,
     152.4,
     0.0
    ],
    [
     830000,
     352.8,
     152.4,
     0.0
    ],
    [
     840000,
     350.9,
     151.3,
     0.0
    ],
    [
     850000,
     348.2,
     150.5,
     0.0
    ],
    [
     860000,
     348.3,
     150.7,
     0.0
    ],
    [
     870000,
     348.0,
     150.6,
     0.0
    ],
    [
     880000,
     349.3,
     150.6,
     0.0
    ],
    [
     890000,
     347.1,
     150.6,
     0.0
    ],
    [
     900000,
     344.5,
     150.5,
     0.0
    ],
    [
     910000,
     347.4,
     150.6,
     0.0
    ],
    [
     920000,
     354.1,
     150.4,
     0.0
    ],
    [
     930000,
     350.6,
     150.6,
     0.0
    ],
    [
     940000,
     350.4,
     150.7,
     0.0
    ],
    [
     950000,
     350.6,
     150.7,
     0.0
    ],
    [
     960000,
     350.4,
     150.8,
     0.0
    ],
    [
     970000,
     351.5,
     150.5,
     0.0
    ],
    [
     980000,
     353.1,
     150.3,
     0.0
    ],
    [
     990000,
     355.5,
     150.5,
     0.0
    ],
    [
     1000000,
     357.2,
     150.3,
     0.0
    ],
    [
     1010000,
     355.7,
     150.4,
     0.0
    ],
    [
     1020000,
     360.2,
     150.4,
     0.0
    ],
    [
     1030000,
     356.1,
     150.3,
     0.0
    ],
    [
     1040000,
     358.6,
     150.0,
     0.0
    ],
    [
     1050000,
     361.5,
     150.0,
     0.0
    ],
    [
     1060000,
     359.6,
     150.0,
     0.0
    ],
    [
     1070000,
     357.1,
     150.3,
     0.0
    ],
    [
     1080000,
     354.1,
     150.3,
     0.0
    ],
    [
     1090000,
     355.2,
     150.5,
     0.0
    ],
    [
     1100000,
     358.1,
     149.6,
     0.0
    ],
    [
     1110000,
     357.2,
     149.7,
     0.0
    ],
    [
     1120000,
     357.3,
     149.6,
     0.0
    ],
    [
     1130000,
     356.5,
     149.8,
     0.0
    ],
    [
     1140000,
     357.6,
     149.8,
     0.0
    ],
    [
     1150000,
     360.1,
     149.6,
     0.0
    ],
    [
     1160000,
     362.0,
     149.5,
     0.0
    ],
    [
     1170000,
     361.9,
     148.2,
     0.0
    ],
    [
     1180000,
     361.8,
     148.1,
     0.0
    ],
    [
     1190000,
     359.5,
     148.0,
     0.0
    ],
    [
     1200000,
     360.9,
     148.4,
     0.0
    ],
    [
     1210000,
     360.1,
     148.2,
     0.0
    ],
    [
     1220000,
     363.4,
     147.4,
     0.0
    ],
    [
     1230000,
     363.2,
     147.6,
     0.0
    ],
    [
     1237027,
     365.3,
     147.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "89|fx|2560|1": {
   "did": 89,
   "mode": "fx",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "phase": "C",
   "M": 11008,
   "xl_cap": 1000000.0,
   "init_seed": 2026071302560010089,
   "stop_reason": "wall_cap",
   "stop_step": 1121046,
   "censored_at_cap": true,
   "n_solved": 50,
   "solved_fraction": 0.5,
   "wall_seconds": 28800.021,
   "wall_seconds_per_step": 0.02569,
   "first_solve_steps": [
    null,
    null,
    158222,
    null,
    19937,
    null,
    null,
    null,
    35772,
    null,
    251334,
    null,
    164349,
    null,
    null,
    718776,
    254675,
    294348,
    28616,
    351415,
    null,
    56260,
    37003,
    null,
    null,
    69599,
    465698,
    90349,
    null,
    423029,
    72759,
    463286,
    null,
    null,
    38072,
    90642,
    127707,
    41090,
    562944,
    42518,
    11223,
    null,
    null,
    497428,
    null,
    9280,
    null,
    null,
    53200,
    null,
    83696,
    null,
    null,
    null,
    null,
    null,
    24281,
    618206,
    null,
    null,
    null,
    null,
    184311,
    null,
    156731,
    1009003,
    null,
    null,
    166049,
    null,
    38102,
    66489,
    196231,
    null,
    137203,
    null,
    187411,
    null,
    null,
    9174,
    58728,
    67011,
    null,
    275823,
    null,
    864415,
    293188,
    340378,
    null,
    null,
    null,
    919489,
    null,
    null,
    null,
    null,
    1036308,
    null,
    374951,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     106.4,
     62.9,
     0.0
    ],
    [
     20000,
     135.7,
     83.5,
     0.0
    ],
    [
     30000,
     153.8,
     97.0,
     0.0
    ],
    [
     40000,
     177.6,
     106.7,
     0.0
    ],
    [
     50000,
     196.6,
     115.1,
     0.0
    ],
    [
     60000,
     209.4,
     121.4,
     0.0
    ],
    [
     70000,
     223.0,
     126.7,
     0.0
    ],
    [
     80000,
     231.3,
     131.4,
     0.0
    ],
    [
     90000,
     238.4,
     135.0,
     0.0
    ],
    [
     100000,
     244.1,
     138.2,
     0.0
    ],
    [
     110000,
     251.0,
     141.5,
     0.0
    ],
    [
     120000,
     257.4,
     144.0,
     0.0
    ],
    [
     130000,
     262.3,
     146.1,
     0.0
    ],
    [
     140000,
     269.9,
     148.1,
     0.0
    ],
    [
     150000,
     271.6,
     150.0,
     0.0
    ],
    [
     160000,
     274.7,
     151.1,
     0.0
    ],
    [
     170000,
     276.7,
     150.7,
     0.0
    ],
    [
     180000,
     278.6,
     151.9,
     0.0
    ],
    [
     190000,
     277.6,
     152.5,
     0.0
    ],
    [
     200000,
     283.1,
     153.1,
     0.0
    ],
    [
     210000,
     284.6,
     154.2,
     0.0
    ],
    [
     220000,
     287.1,
     155.1,
     0.0
    ],
    [
     230000,
     287.4,
     155.9,
     0.0
    ],
    [
     240000,
     287.4,
     156.7,
     0.0
    ],
    [
     250000,
     285.8,
     157.3,
     0.0
    ],
    [
     260000,
     288.1,
     157.4,
     0.0
    ],
    [
     270000,
     289.4,
     157.9,
     0.0
    ],
    [
     280000,
     291.3,
     157.9,
     0.0
    ],
    [
     290000,
     292.4,
     158.4,
     0.0
    ],
    [
     300000,
     296.1,
     157.5,
     0.0
    ],
    [
     310000,
     299.5,
     158.0,
     0.0
    ],
    [
     320000,
     299.9,
     158.4,
     0.0
    ],
    [
     330000,
     304.4,
     158.9,
     0.0
    ],
    [
     340000,
     303.5,
     159.2,
     0.0
    ],
    [
     350000,
     303.3,
     159.0,
     0.0
    ],
    [
     360000,
     303.1,
     158.8,
     0.0
    ],
    [
     370000,
     304.8,
     159.2,
     0.0
    ],
    [
     380000,
     306.9,
     158.9,
     0.0
    ],
    [
     390000,
     310.6,
     159.1,
     0.0
    ],
    [
     400000,
     310.9,
     159.2,
     0.0
    ],
    [
     410000,
     311.6,
     159.4,
     0.0
    ],
    [
     420000,
     313.5,
     159.6,
     0.0
    ],
    [
     430000,
     317.7,
     159.4,
     0.0
    ],
    [
     440000,
     316.6,
     159.5,
     0.0
    ],
    [
     450000,
     316.8,
     159.8,
     0.0
    ],
    [
     460000,
     317.8,
     160.0,
     0.0
    ],
    [
     470000,
     322.4,
     158.9,
     0.0
    ],
    [
     480000,
     322.9,
     159.1,
     0.0
    ],
    [
     490000,
     323.4,
     159.2,
     0.0
    ],
    [
     500000,
     326.3,
     158.5,
     0.0
    ],
    [
     510000,
     325.0,
     158.8,
     0.0
    ],
    [
     520000,
     329.2,
     159.1,
     0.0
    ],
    [
     530000,
     327.3,
     159.2,
     0.0
    ],
    [
     540000,
     329.0,
     159.2,
     0.0
    ],
    [
     550000,
     329.8,
     159.2,
     0.0
    ],
    [
     560000,
     332.3,
     159.4,
     0.0
    ],
    [
     570000,
     332.5,
     158.9,
     0.0
    ],
    [
     580000,
     334.1,
     159.0,
     0.0
    ],
    [
     590000,
     333.8,
     159.0,
     0.0
    ],
    [
     600000,
     334.7,
     159.1,
     0.0
    ],
    [
     610000,
     335.8,
     159.2,
     0.0
    ],
    [
     620000,
     337.9,
     158.4,
     0.0
    ],
    [
     630000,
     337.6,
     158.2,
     0.0
    ],
    [
     640000,
     336.9,
     158.3,
     0.0
    ],
    [
     650000,
     337.3,
     158.4,
     0.0
    ],
    [
     660000,
     339.0,
     158.7,
     0.0
    ],
    [
     670000,
     338.1,
     158.6,
     0.0
    ],
    [
     680000,
     338.9,
     158.8,
     0.0
    ],
    [
     690000,
     342.8,
     158.8,
     0.0
    ],
    [
     700000,
     346.9,
     158.9,
     0.0
    ],
    [
     710000,
     353.0,
     158.9,
     0.0
    ],
    [
     720000,
     353.6,
     158.1,
     0.0
    ],
    [
     730000,
     353.4,
     158.3,
     0.0
    ],
    [
     740000,
     352.5,
     158.3,
     0.0
    ],
    [
     750000,
     355.0,
     158.3,
     0.0
    ],
    [
     760000,
     357.0,
     158.0,
     0.0
    ],
    [
     770000,
     353.6,
     158.1,
     0.0
    ],
    [
     780000,
     349.9,
     158.1,
     0.0
    ],
    [
     790000,
     343.7,
     158.2,
     0.0
    ],
    [
     800000,
     346.9,
     158.2,
     0.0
    ],
    [
     810000,
     347.3,
     158.1,
     0.0
    ],
    [
     820000,
     348.5,
     158.2,
     0.0
    ],
    [
     830000,
     348.0,
     158.2,
     0.0
    ],
    [
     840000,
     350.7,
     157.9,
     0.0
    ],
    [
     850000,
     349.5,
     158.1,
     0.0
    ],
    [
     860000,
     349.1,
     158.1,
     0.0
    ],
    [
     870000,
     354.3,
     157.3,
     0.0
    ],
    [
     880000,
     356.6,
     157.4,
     0.0
    ],
    [
     890000,
     358.2,
     157.5,
     0.0
    ],
    [
     900000,
     359.6,
     157.3,
     0.0
    ],
    [
     910000,
     358.6,
     157.6,
     0.0
    ],
    [
     920000,
     358.7,
     156.6,
     0.0
    ],
    [
     930000,
     355.8,
     156.7,
     0.0
    ],
    [
     940000,
     356.5,
     156.7,
     0.0
    ],
    [
     950000,
     359.5,
     156.7,
     0.0
    ],
    [
     960000,
     354.0,
     156.6,
     0.0
    ],
    [
     970000,
     353.4,
     156.8,
     0.0
    ],
    [
     980000,
     355.1,
     156.9,
     0.0
    ],
    [
     990000,
     364.2,
     156.8,
     0.0
    ],
    [
     1000000,
     367.1,
     156.8,
     0.0
    ],
    [
     1010000,
     363.4,
     156.1,
     0.0
    ],
    [
     1020000,
     362.3,
     156.2,
     0.0
    ],
    [
     1030000,
     359.0,
     156.0,
     0.0
    ],
    [
     1040000,
     358.8,
     155.1,
     0.0
    ],
    [
     1050000,
     354.2,
     155.2,
     0.0
    ],
    [
     1060000,
     351.7,
     155.2,
     0.0
    ],
    [
     1070000,
     353.8,
     155.1,
     0.0
    ],
    [
     1080000,
     351.3,
     155.2,
     0.0
    ],
    [
     1090000,
     352.1,
     155.2,
     0.0
    ],
    [
     1100000,
     350.8,
     155.2,
     0.0
    ],
    [
     1110000,
     351.0,
     155.2,
     0.0
    ],
    [
     1120000,
     351.9,
     155.1,
     0.0
    ],
    [
     1121046,
     351.0,
     155.2,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "control89"
  },
  "9001|bd|1280|0": {
   "did": 9001,
   "mode": "bd",
   "N": 1280,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 21600.0,
   "phase": "L",
   "M": 5504,
   "xl_cap": 55040000.0,
   "init_seed": 2026071301280009001,
   "stop_reason": "solved_target",
   "stop_step": 1531787,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 13396.931,
   "wall_seconds_per_step": 0.008746,
   "first_solve_steps": [
    465903,
    null,
    97889,
    null,
    1089788,
    220238,
    384135,
    554708,
    43948,
    1490755,
    null,
    451604,
    null,
    null,
    null,
    88112,
    null,
    null,
    632979,
    131256,
    null,
    null,
    581852,
    1045036,
    21326,
    466988,
    273519,
    175898,
    null,
    576297,
    257327,
    null,
    null,
    881387,
    510553,
    null,
    null,
    386011,
    751101,
    null,
    1260365,
    null,
    null,
    157672,
    null,
    null,
    411899,
    null,
    68966,
    null,
    null,
    51686,
    117812,
    1375662,
    90580,
    141652,
    54212,
    84830,
    null,
    null,
    null,
    128376,
    null,
    45959,
    180350,
    130110,
    163444,
    1531787,
    87057,
    360046,
    null,
    79152,
    null,
    null,
    146826,
    null,
    228502,
    null,
    546519,
    null,
    386296,
    null,
    595760,
    399875,
    null,
    111487,
    342599,
    null,
    39019,
    1199582,
    null,
    533760,
    103977,
    null,
    206001,
    150921,
    null,
    89462,
    101714,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2379.4,
     857.0,
     0.0
    ],
    [
     20000,
     3077.9,
     1357.4,
     0.0
    ],
    [
     30000,
     4129.4,
     1829.7,
     0.0
    ],
    [
     40000,
     5002.3,
     2263.9,
     0.0
    ],
    [
     50000,
     5855.6,
     2704.6,
     0.0
    ],
    [
     60000,
     6623.4,
     3095.3,
     0.0
    ],
    [
     70000,
     7303.0,
     3449.0,
     0.0
    ],
    [
     80000,
     7973.1,
     3786.2,
     0.0
    ],
    [
     90000,
     8516.8,
     4001.2,
     0.0
    ],
    [
     100000,
     9139.7,
     4253.1,
     0.0
    ],
    [
     110000,
     9585.0,
     4492.9,
     0.0
    ],
    [
     120000,
     10090.1,
     4697.6,
     0.0
    ],
    [
     130000,
     10355.4,
     4867.3,
     0.0
    ],
    [
     140000,
     10822.2,
     5012.9,
     0.0
    ],
    [
     150000,
     11213.3,
     5177.3,
     0.0
    ],
    [
     160000,
     11533.3,
     5291.7,
     0.0
    ],
    [
     170000,
     11951.5,
     5422.1,
     0.0
    ],
    [
     180000,
     12090.5,
     5556.1,
     0.0
    ],
    [
     190000,
     12392.1,
     5680.7,
     0.0
    ],
    [
     200000,
     12771.2,
     5808.2,
     0.0
    ],
    [
     210000,
     12928.8,
     5891.9,
     0.0
    ],
    [
     220000,
     13152.1,
     5999.8,
     0.0
    ],
    [
     230000,
     13435.8,
     6091.1,
     0.0
    ],
    [
     240000,
     13709.5,
     6182.9,
     0.0
    ],
    [
     250000,
     13889.1,
     6276.2,
     0.0
    ],
    [
     260000,
     14001.3,
     6346.8,
     0.0
    ],
    [
     270000,
     14037.2,
     6411.7,
     0.0
    ],
    [
     280000,
     14235.7,
     6476.6,
     0.0
    ],
    [
     290000,
     14592.8,
     6552.3,
     0.0
    ],
    [
     300000,
     14767.6,
     6621.5,
     0.0
    ],
    [
     310000,
     14784.3,
     6676.2,
     0.0
    ],
    [
     320000,
     14986.1,
     6755.2,
     0.0
    ],
    [
     330000,
     15212.8,
     6813.5,
     0.0
    ],
    [
     340000,
     15371.6,
     6850.8,
     0.0
    ],
    [
     350000,
     15779.1,
     6904.4,
     0.0
    ],
    [
     360000,
     15648.1,
     6961.0,
     0.0
    ],
    [
     370000,
     15768.7,
     6981.0,
     0.0
    ],
    [
     380000,
     15934.4,
     7032.4,
     0.0
    ],
    [
     390000,
     16145.5,
     6959.5,
     0.0
    ],
    [
     400000,
     16076.8,
     6930.8,
     0.0
    ],
    [
     410000,
     16159.6,
     6979.8,
     0.0
    ],
    [
     420000,
     16249.6,
     6978.2,
     0.0
    ],
    [
     430000,
     16324.4,
     7024.2,
     0.0
    ],
    [
     440000,
     16561.4,
     7066.1,
     0.0
    ],
    [
     450000,
     16696.0,
     7103.3,
     0.0
    ],
    [
     460000,
     16723.1,
     7088.6,
     0.0
    ],
    [
     470000,
     16849.3,
     7118.0,
     0.0
    ],
    [
     480000,
     16943.1,
     7157.2,
     0.0
    ],
    [
     490000,
     17077.2,
     7185.6,
     0.0
    ],
    [
     500000,
     17246.7,
     7218.3,
     0.0
    ],
    [
     510000,
     17477.1,
     7263.5,
     0.0
    ],
    [
     520000,
     17620.7,
     7250.9,
     0.0
    ],
    [
     530000,
     17815.0,
     7297.1,
     0.0
    ],
    [
     540000,
     18075.2,
     7269.8,
     0.0
    ],
    [
     550000,
     18128.1,
     7280.4,
     0.0
    ],
    [
     560000,
     18260.4,
     7296.4,
     0.0
    ],
    [
     570000,
     18235.3,
     7315.3,
     0.0
    ],
    [
     580000,
     18212.6,
     7279.8,
     0.0
    ],
    [
     590000,
     18314.8,
     7316.1,
     0.0
    ],
    [
     600000,
     18499.2,
     7323.5,
     0.0
    ],
    [
     610000,
     18811.9,
     7342.0,
     0.0
    ],
    [
     620000,
     18747.6,
     7352.1,
     0.0
    ],
    [
     630000,
     18825.5,
     7350.7,
     0.0
    ],
    [
     640000,
     18932.9,
     7329.9,
     0.0
    ],
    [
     650000,
     19185.8,
     7352.6,
     0.0
    ],
    [
     660000,
     19338.2,
     7377.9,
     0.0
    ],
    [
     670000,
     19568.5,
     7398.8,
     0.0
    ],
    [
     680000,
     19647.1,
     7409.2,
     0.0
    ],
    [
     690000,
     19759.5,
     7428.9,
     0.0
    ],
    [
     700000,
     20129.7,
     7451.3,
     0.0
    ],
    [
     710000,
     20254.0,
     7469.9,
     0.0
    ],
    [
     720000,
     20448.5,
     7487.5,
     0.0
    ],
    [
     730000,
     20531.2,
     7503.1,
     0.0
    ],
    [
     740000,
     20592.6,
     7524.8,
     0.0
    ],
    [
     750000,
     20560.6,
     7529.9,
     0.0
    ],
    [
     760000,
     20664.5,
     7520.2,
     0.0
    ],
    [
     770000,
     20841.1,
     7556.7,
     0.0
    ],
    [
     780000,
     20879.1,
     7569.1,
     0.0
    ],
    [
     790000,
     20993.1,
     7592.7,
     0.0
    ],
    [
     800000,
     20839.5,
     7610.0,
     0.0
    ],
    [
     810000,
     20982.2,
     7629.9,
     0.0
    ],
    [
     820000,
     21020.4,
     7637.5,
     0.0
    ],
    [
     830000,
     21112.7,
     7647.7,
     0.0
    ],
    [
     840000,
     21039.1,
     7673.6,
     0.0
    ],
    [
     850000,
     21170.8,
     7701.0,
     0.0
    ],
    [
     860000,
     21181.2,
     7724.7,
     0.0
    ],
    [
     870000,
     21246.4,
     7758.8,
     0.0
    ],
    [
     880000,
     21286.4,
     7773.0,
     0.0
    ],
    [
     890000,
     21474.3,
     7740.0,
     0.0
    ],
    [
     900000,
     21539.4,
     7760.4,
     0.0
    ],
    [
     910000,
     21707.7,
     7780.0,
     0.0
    ],
    [
     920000,
     21845.3,
     7801.5,
     0.0
    ],
    [
     930000,
     21931.2,
     7798.2,
     0.0
    ],
    [
     940000,
     21893.3,
     7797.1,
     0.0
    ],
    [
     950000,
     21972.2,
     7802.8,
     0.0
    ],
    [
     960000,
     22144.3,
     7825.5,
     0.0
    ],
    [
     970000,
     22280.0,
     7860.2,
     0.0
    ],
    [
     980000,
     22392.8,
     7871.6,
     0.0
    ],
    [
     990000,
     22502.6,
     7893.0,
     0.0
    ],
    [
     1000000,
     22644.5,
     7906.8,
     0.0
    ],
    [
     1010000,
     22640.7,
     7925.9,
     0.0
    ],
    [
     1020000,
     22733.7,
     7936.0,
     0.0
    ],
    [
     1030000,
     22772.6,
     7960.0,
     0.0
    ],
    [
     1040000,
     22843.6,
     7988.2,
     0.0
    ],
    [
     1050000,
     22937.2,
     7933.3,
     0.0
    ],
    [
     1060000,
     22976.1,
     7938.8,
     0.0
    ],
    [
     1070000,
     23057.6,
     7944.2,
     0.0
    ],
    [
     1080000,
     23173.8,
     7949.1,
     0.0
    ],
    [
     1090000,
     23318.4,
     7903.5,
     0.0
    ],
    [
     1100000,
     23239.2,
     7932.4,
     0.0
    ],
    [
     1110000,
     23241.4,
     7941.1,
     0.0
    ],
    [
     1120000,
     23318.8,
     7960.2,
     0.0
    ],
    [
     1130000,
     23479.0,
     7968.5,
     0.0
    ],
    [
     1140000,
     23588.3,
     7973.9,
     0.0
    ],
    [
     1150000,
     23723.5,
     7996.8,
     0.0
    ],
    [
     1160000,
     23877.4,
     8007.0,
     0.0
    ],
    [
     1170000,
     24033.1,
     8007.3,
     0.0
    ],
    [
     1180000,
     24041.9,
     8007.6,
     0.0
    ],
    [
     1190000,
     24007.5,
     8030.0,
     0.0
    ],
    [
     1200000,
     24080.6,
     7949.6,
     0.0
    ],
    [
     1210000,
     24202.5,
     7954.7,
     0.0
    ],
    [
     1220000,
     24278.3,
     7965.1,
     0.0
    ],
    [
     1230000,
     24370.4,
     7982.7,
     0.0
    ],
    [
     1240000,
     24245.9,
     7978.9,
     0.0
    ],
    [
     1250000,
     24181.0,
     7982.2,
     0.0
    ],
    [
     1260000,
     24302.0,
     7967.0,
     0.0
    ],
    [
     1270000,
     24321.5,
     7944.6,
     0.0
    ],
    [
     1280000,
     24276.3,
     7947.0,
     0.0
    ],
    [
     1290000,
     24450.8,
     7954.9,
     0.0
    ],
    [
     1300000,
     24561.7,
     7945.2,
     0.0
    ],
    [
     1310000,
     24607.6,
     7936.8,
     0.0
    ],
    [
     1320000,
     24717.7,
     7938.0,
     0.0
    ],
    [
     1330000,
     24852.9,
     7949.2,
     0.0
    ],
    [
     1340000,
     24841.0,
     7953.7,
     0.0
    ],
    [
     1350000,
     24851.2,
     7954.8,
     0.0
    ],
    [
     1360000,
     24950.7,
     7956.1,
     0.0
    ],
    [
     1370000,
     25064.7,
     7967.6,
     0.0
    ],
    [
     1380000,
     25188.8,
     7948.8,
     0.0
    ],
    [
     1390000,
     25229.6,
     7964.4,
     0.0
    ],
    [
     1400000,
     25210.1,
     7981.6,
     0.0
    ],
    [
     1410000,
     25283.9,
     7983.1,
     0.0
    ],
    [
     1420000,
     25323.2,
     7990.3,
     0.0
    ],
    [
     1430000,
     25282.2,
     7987.8,
     0.0
    ],
    [
     1440000,
     25401.6,
     7992.1,
     0.0
    ],
    [
     1450000,
     25502.5,
     8009.0,
     0.0
    ],
    [
     1460000,
     25630.9,
     8022.3,
     0.0
    ],
    [
     1470000,
     25687.0,
     8031.3,
     0.0
    ],
    [
     1480000,
     25897.9,
     8022.8,
     0.0
    ],
    [
     1490000,
     26002.0,
     8046.9,
     0.0
    ],
    [
     1500000,
     25980.9,
     7999.1,
     0.0
    ],
    [
     1510000,
     26004.9,
     8004.3,
     0.0
    ],
    [
     1520000,
     26100.7,
     8007.2,
     0.0
    ],
    [
     1530000,
     26187.2,
     8002.2,
     0.0
    ],
    [
     1531787,
     26194.1,
     8004.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|1280|1": {
   "did": 9001,
   "mode": "bd",
   "N": 1280,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 21600.0,
   "phase": "L",
   "M": 5504,
   "xl_cap": 55040000.0,
   "init_seed": 2026071301280019001,
   "stop_reason": "solved_target",
   "stop_step": 1327574,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 10817.531,
   "wall_seconds_per_step": 0.008148,
   "first_solve_steps": [
    292923,
    637209,
    78214,
    null,
    155397,
    99527,
    118418,
    null,
    33137,
    null,
    556547,
    null,
    311581,
    null,
    348307,
    128127,
    656372,
    null,
    null,
    442489,
    15956,
    null,
    74847,
    237584,
    671381,
    null,
    null,
    null,
    null,
    null,
    null,
    484033,
    null,
    853526,
    null,
    69473,
    1100331,
    435114,
    null,
    null,
    null,
    480897,
    1059598,
    null,
    184030,
    831803,
    41644,
    530519,
    927264,
    null,
    null,
    1327574,
    388858,
    126987,
    54555,
    254013,
    67863,
    57596,
    101359,
    null,
    44930,
    150149,
    49040,
    167573,
    null,
    null,
    702640,
    367392,
    null,
    701905,
    null,
    32259,
    97908,
    711232,
    412095,
    1070530,
    null,
    null,
    null,
    193444,
    349830,
    66896,
    null,
    null,
    null,
    369158,
    null,
    399449,
    null,
    786268,
    901945,
    null,
    183418,
    179362,
    194232,
    null,
    null,
    null,
    134083,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2229.3,
     869.0,
     0.0
    ],
    [
     20000,
     3377.7,
     1369.8,
     0.0
    ],
    [
     30000,
     4543.9,
     1857.1,
     0.0
    ],
    [
     40000,
     5499.4,
     2313.8,
     0.0
    ],
    [
     50000,
     6532.5,
     2717.8,
     0.0
    ],
    [
     60000,
     7412.0,
     3115.2,
     0.0
    ],
    [
     70000,
     7989.7,
     3431.5,
     0.0
    ],
    [
     80000,
     8743.9,
     3776.6,
     0.0
    ],
    [
     90000,
     9345.3,
     4090.1,
     0.0
    ],
    [
     100000,
     9891.1,
     4346.1,
     0.0
    ],
    [
     110000,
     10423.3,
     4590.7,
     0.0
    ],
    [
     120000,
     11067.2,
     4820.4,
     0.0
    ],
    [
     130000,
     11394.6,
     4995.4,
     0.0
    ],
    [
     140000,
     11802.0,
     5171.6,
     0.0
    ],
    [
     150000,
     12229.5,
     5327.5,
     0.0
    ],
    [
     160000,
     12640.9,
     5432.2,
     0.0
    ],
    [
     170000,
     12915.7,
     5553.1,
     0.0
    ],
    [
     180000,
     13088.1,
     5673.5,
     0.0
    ],
    [
     190000,
     13616.8,
     5807.6,
     0.0
    ],
    [
     200000,
     14125.8,
     5928.9,
     0.0
    ],
    [
     210000,
     14362.7,
     6041.0,
     0.0
    ],
    [
     220000,
     14527.1,
     6133.9,
     0.0
    ],
    [
     230000,
     14705.4,
     6239.3,
     0.0
    ],
    [
     240000,
     15039.8,
     6308.0,
     0.0
    ],
    [
     250000,
     15152.7,
     6399.8,
     0.0
    ],
    [
     260000,
     15202.8,
     6463.1,
     0.0
    ],
    [
     270000,
     15417.7,
     6540.9,
     0.0
    ],
    [
     280000,
     15493.2,
     6631.9,
     0.0
    ],
    [
     290000,
     15661.5,
     6723.8,
     0.0
    ],
    [
     300000,
     15816.5,
     6802.0,
     0.0
    ],
    [
     310000,
     15930.8,
     6875.0,
     0.0
    ],
    [
     320000,
     16130.4,
     6930.4,
     0.0
    ],
    [
     330000,
     16188.4,
     6992.6,
     0.0
    ],
    [
     340000,
     16430.4,
     7033.9,
     0.0
    ],
    [
     350000,
     16505.9,
     7070.2,
     0.0
    ],
    [
     360000,
     16410.5,
     7115.5,
     0.0
    ],
    [
     370000,
     16622.3,
     7092.8,
     0.0
    ],
    [
     380000,
     16661.9,
     7137.0,
     0.0
    ],
    [
     390000,
     17102.3,
     7135.1,
     0.0
    ],
    [
     400000,
     17310.6,
     7171.8,
     0.0
    ],
    [
     410000,
     17624.8,
     7216.5,
     0.0
    ],
    [
     420000,
     17981.7,
     7227.6,
     0.0
    ],
    [
     430000,
     18126.0,
     7272.2,
     0.0
    ],
    [
     440000,
     18422.8,
     7274.8,
     0.0
    ],
    [
     450000,
     18479.8,
     7304.4,
     0.0
    ],
    [
     460000,
     18633.6,
     7342.5,
     0.0
    ],
    [
     470000,
     18878.5,
     7378.8,
     0.0
    ],
    [
     480000,
     19128.3,
     7409.8,
     0.0
    ],
    [
     490000,
     19171.2,
     7386.8,
     0.0
    ],
    [
     500000,
     19241.5,
     7405.8,
     0.0
    ],
    [
     510000,
     19235.6,
     7450.6,
     0.0
    ],
    [
     520000,
     19222.9,
     7481.4,
     0.0
    ],
    [
     530000,
     19406.8,
     7520.4,
     0.0
    ],
    [
     540000,
     19684.0,
     7546.9,
     0.0
    ],
    [
     550000,
     19972.4,
     7572.9,
     0.0
    ],
    [
     560000,
     20043.8,
     7553.1,
     0.0
    ],
    [
     570000,
     20180.8,
     7578.0,
     0.0
    ],
    [
     580000,
     20480.3,
     7598.5,
     0.0
    ],
    [
     590000,
     20528.5,
     7630.8,
     0.0
    ],
    [
     600000,
     20760.5,
     7641.0,
     0.0
    ],
    [
     610000,
     20899.1,
     7662.8,
     0.0
    ],
    [
     620000,
     21016.4,
     7704.2,
     0.0
    ],
    [
     630000,
     20988.2,
     7728.4,
     0.0
    ],
    [
     640000,
     21078.2,
     7720.5,
     0.0
    ],
    [
     650000,
     21301.2,
     7742.9,
     0.0
    ],
    [
     660000,
     21303.1,
     7744.9,
     0.0
    ],
    [
     670000,
     21389.8,
     7780.0,
     0.0
    ],
    [
     680000,
     21415.0,
     7778.4,
     0.0
    ],
    [
     690000,
     21372.5,
     7794.9,
     0.0
    ],
    [
     700000,
     21595.1,
     7775.7,
     0.0
    ],
    [
     710000,
     21647.2,
     7748.2,
     0.0
    ],
    [
     720000,
     21773.0,
     7712.5,
     0.0
    ],
    [
     730000,
     22073.1,
     7728.2,
     0.0
    ],
    [
     740000,
     21941.5,
     7753.9,
     0.0
    ],
    [
     750000,
     21907.3,
     7778.9,
     0.0
    ],
    [
     760000,
     22045.1,
     7787.6,
     0.0
    ],
    [
     770000,
     22186.9,
     7811.9,
     0.0
    ],
    [
     780000,
     22225.7,
     7827.8,
     0.0
    ],
    [
     790000,
     22305.7,
     7854.3,
     0.0
    ],
    [
     800000,
     22405.0,
     7888.0,
     0.0
    ],
    [
     810000,
     22480.3,
     7906.2,
     0.0
    ],
    [
     820000,
     22543.5,
     7911.4,
     0.0
    ],
    [
     830000,
     22527.2,
     7931.4,
     0.0
    ],
    [
     840000,
     22656.9,
     7905.1,
     0.0
    ],
    [
     850000,
     22680.5,
     7914.0,
     0.0
    ],
    [
     860000,
     22683.9,
     7865.2,
     0.0
    ],
    [
     870000,
     22668.5,
     7857.6,
     0.0
    ],
    [
     880000,
     22805.8,
     7874.4,
     0.0
    ],
    [
     890000,
     22895.3,
     7874.1,
     0.0
    ],
    [
     900000,
     22900.3,
     7886.3,
     0.0
    ],
    [
     910000,
     22908.9,
     7891.5,
     0.0
    ],
    [
     920000,
     22909.5,
     7899.8,
     0.0
    ],
    [
     930000,
     22997.5,
     7848.4,
     0.0
    ],
    [
     940000,
     22999.7,
     7858.8,
     0.0
    ],
    [
     950000,
     23074.4,
     7885.3,
     0.0
    ],
    [
     960000,
     23281.1,
     7895.8,
     0.0
    ],
    [
     970000,
     23396.7,
     7916.4,
     0.0
    ],
    [
     980000,
     23231.9,
     7918.9,
     0.0
    ],
    [
     990000,
     23373.3,
     7936.7,
     0.0
    ],
    [
     1000000,
     23493.9,
     7953.7,
     0.0
    ],
    [
     1010000,
     23550.2,
     7963.2,
     0.0
    ],
    [
     1020000,
     23590.6,
     7971.0,
     0.0
    ],
    [
     1030000,
     23694.3,
     7984.6,
     0.0
    ],
    [
     1040000,
     23784.0,
     8016.4,
     0.0
    ],
    [
     1050000,
     23853.0,
     8011.3,
     0.0
    ],
    [
     1060000,
     23817.2,
     7948.5,
     0.0
    ],
    [
     1070000,
     23757.0,
     7954.1,
     0.0
    ],
    [
     1080000,
     23861.4,
     7844.9,
     0.0
    ],
    [
     1090000,
     23999.1,
     7857.2,
     0.0
    ],
    [
     1100000,
     24004.2,
     7870.3,
     0.0
    ],
    [
     1110000,
     24083.4,
     7843.6,
     0.0
    ],
    [
     1120000,
     24174.3,
     7865.1,
     0.0
    ],
    [
     1130000,
     24302.0,
     7872.2,
     0.0
    ],
    [
     1140000,
     24425.4,
     7901.4,
     0.0
    ],
    [
     1150000,
     24552.3,
     7913.0,
     0.0
    ],
    [
     1160000,
     24688.2,
     7935.9,
     0.0
    ],
    [
     1170000,
     24676.9,
     7950.6,
     0.0
    ],
    [
     1180000,
     24724.6,
     7967.6,
     0.0
    ],
    [
     1190000,
     24700.7,
     7968.9,
     0.0
    ],
    [
     1200000,
     24637.7,
     7994.5,
     0.0
    ],
    [
     1210000,
     24733.8,
     8010.3,
     0.0
    ],
    [
     1220000,
     24912.8,
     8016.8,
     0.0
    ],
    [
     1230000,
     24871.3,
     8027.8,
     0.0
    ],
    [
     1240000,
     24837.3,
     8027.3,
     0.0
    ],
    [
     1250000,
     24775.5,
     8039.9,
     0.0
    ],
    [
     1260000,
     24917.1,
     8053.9,
     0.0
    ],
    [
     1270000,
     25033.7,
     8050.5,
     0.0
    ],
    [
     1280000,
     25075.2,
     8058.3,
     0.0
    ],
    [
     1290000,
     25078.0,
     8063.7,
     0.0
    ],
    [
     1300000,
     24943.1,
     8047.1,
     0.0
    ],
    [
     1310000,
     24703.3,
     8061.1,
     0.0
    ],
    [
     1320000,
     24583.1,
     8078.3,
     0.0
    ],
    [
     1327574,
     24697.8,
     8080.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|1280|2": {
   "did": 9001,
   "mode": "bd",
   "N": 1280,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 21600.0,
   "phase": "L",
   "M": 5504,
   "xl_cap": 55040000.0,
   "init_seed": 2026071301280029001,
   "stop_reason": "solved_target",
   "stop_step": 1147532,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 12022.567,
   "wall_seconds_per_step": 0.010477,
   "first_solve_steps": [
    null,
    18453,
    184222,
    null,
    904971,
    107132,
    null,
    441685,
    139656,
    null,
    97547,
    393729,
    646609,
    195546,
    null,
    null,
    262040,
    null,
    null,
    null,
    null,
    514070,
    null,
    235203,
    null,
    488412,
    971339,
    173676,
    null,
    null,
    955166,
    456393,
    null,
    183511,
    null,
    267454,
    null,
    null,
    445819,
    390525,
    671039,
    null,
    130031,
    116640,
    427966,
    null,
    210149,
    null,
    17636,
    306191,
    559481,
    35285,
    177742,
    148283,
    120061,
    301053,
    null,
    951276,
    null,
    null,
    null,
    8841,
    null,
    671184,
    243555,
    null,
    75422,
    325889,
    null,
    null,
    832556,
    295709,
    1041548,
    108696,
    44850,
    64429,
    359529,
    null,
    335661,
    157698,
    554074,
    null,
    36848,
    null,
    null,
    null,
    40757,
    null,
    195151,
    null,
    140896,
    null,
    null,
    73656,
    1147532,
    93930,
    200331,
    null,
    null,
    803757
   ],
   "xl_telemetry": [
    [
     10000,
     2534.4,
     859.1,
     0.0
    ],
    [
     20000,
     3048.5,
     1357.8,
     0.0
    ],
    [
     30000,
     4192.3,
     1835.4,
     0.0
    ],
    [
     40000,
     5150.3,
     2298.3,
     0.0
    ],
    [
     50000,
     6083.6,
     2743.6,
     0.0
    ],
    [
     60000,
     6845.3,
     3164.6,
     0.0
    ],
    [
     70000,
     7519.7,
     3543.7,
     0.0
    ],
    [
     80000,
     8276.8,
     3857.6,
     0.0
    ],
    [
     90000,
     8703.6,
     4175.0,
     0.0
    ],
    [
     100000,
     9198.1,
     4431.2,
     0.0
    ],
    [
     110000,
     9593.1,
     4655.6,
     0.0
    ],
    [
     120000,
     10155.7,
     4867.7,
     0.0
    ],
    [
     130000,
     10582.0,
     5071.2,
     0.0
    ],
    [
     140000,
     10867.9,
     5256.5,
     0.0
    ],
    [
     150000,
     10876.5,
     5393.2,
     0.0
    ],
    [
     160000,
     11147.3,
     5548.5,
     0.0
    ],
    [
     170000,
     11426.6,
     5712.8,
     0.0
    ],
    [
     180000,
     11391.1,
     5823.8,
     0.0
    ],
    [
     190000,
     11724.0,
     5915.7,
     0.0
    ],
    [
     200000,
     11908.2,
     5951.5,
     0.0
    ],
    [
     210000,
     12171.2,
     6033.4,
     0.0
    ],
    [
     220000,
     12537.3,
     6124.9,
     0.0
    ],
    [
     230000,
     12920.3,
     6245.9,
     0.0
    ],
    [
     240000,
     13286.7,
     6293.7,
     0.0
    ],
    [
     250000,
     13638.4,
     6377.4,
     0.0
    ],
    [
     260000,
     13913.8,
     6461.2,
     0.0
    ],
    [
     270000,
     14260.8,
     6486.2,
     0.0
    ],
    [
     280000,
     14427.6,
     6566.9,
     0.0
    ],
    [
     290000,
     14607.1,
     6640.8,
     0.0
    ],
    [
     300000,
     14895.5,
     6674.4,
     0.0
    ],
    [
     310000,
     15135.8,
     6675.1,
     0.0
    ],
    [
     320000,
     15343.9,
     6757.3,
     0.0
    ],
    [
     330000,
     15638.4,
     6793.3,
     0.0
    ],
    [
     340000,
     15838.9,
     6841.8,
     0.0
    ],
    [
     350000,
     15828.2,
     6895.5,
     0.0
    ],
    [
     360000,
     15852.1,
     6934.8,
     0.0
    ],
    [
     370000,
     15917.6,
     6979.7,
     0.0
    ],
    [
     380000,
     16057.3,
     7030.6,
     0.0
    ],
    [
     390000,
     16296.5,
     7069.0,
     0.0
    ],
    [
     400000,
     16459.0,
     7026.4,
     0.0
    ],
    [
     410000,
     16555.1,
     7091.9,
     0.0
    ],
    [
     420000,
     16751.4,
     7129.4,
     0.0
    ],
    [
     430000,
     16954.7,
     7132.3,
     0.0
    ],
    [
     440000,
     17102.6,
     7163.2,
     0.0
    ],
    [
     450000,
     17168.9,
     7162.6,
     0.0
    ],
    [
     460000,
     17409.5,
     7186.8,
     0.0
    ],
    [
     470000,
     17626.6,
     7215.9,
     0.0
    ],
    [
     480000,
     17770.1,
     7247.6,
     0.0
    ],
    [
     490000,
     17855.2,
     7243.6,
     0.0
    ],
    [
     500000,
     18009.2,
     7287.0,
     0.0
    ],
    [
     510000,
     18290.8,
     7333.6,
     0.0
    ],
    [
     520000,
     18486.8,
     7319.5,
     0.0
    ],
    [
     530000,
     18559.2,
     7352.5,
     0.0
    ],
    [
     540000,
     18640.2,
     7367.9,
     0.0
    ],
    [
     550000,
     18856.3,
     7395.1,
     0.0
    ],
    [
     560000,
     18580.5,
     7279.2,
     0.0
    ],
    [
     570000,
     18636.6,
     7292.0,
     0.0
    ],
    [
     580000,
     18716.7,
     7306.6,
     0.0
    ],
    [
     590000,
     18705.4,
     7323.5,
     0.0
    ],
    [
     600000,
     18734.5,
     7343.3,
     0.0
    ],
    [
     610000,
     18829.1,
     7376.7,
     0.0
    ],
    [
     620000,
     18910.0,
     7413.5,
     0.0
    ],
    [
     630000,
     18839.6,
     7449.4,
     0.0
    ],
    [
     640000,
     18967.3,
     7466.5,
     0.0
    ],
    [
     650000,
     18928.5,
     7448.7,
     0.0
    ],
    [
     660000,
     18968.7,
     7468.3,
     0.0
    ],
    [
     670000,
     19128.6,
     7488.7,
     0.0
    ],
    [
     680000,
     19227.3,
     7469.0,
     0.0
    ],
    [
     690000,
     19500.8,
     7493.5,
     0.0
    ],
    [
     700000,
     19538.1,
     7518.1,
     0.0
    ],
    [
     710000,
     19399.0,
     7532.1,
     0.0
    ],
    [
     720000,
     19260.6,
     7547.8,
     0.0
    ],
    [
     730000,
     19406.7,
     7565.3,
     0.0
    ],
    [
     740000,
     19383.5,
     7582.7,
     0.0
    ],
    [
     750000,
     19384.2,
     7603.2,
     0.0
    ],
    [
     760000,
     19510.4,
     7619.1,
     0.0
    ],
    [
     770000,
     19592.5,
     7615.7,
     0.0
    ],
    [
     780000,
     19738.3,
     7624.3,
     0.0
    ],
    [
     790000,
     19940.2,
     7644.9,
     0.0
    ],
    [
     800000,
     19964.2,
     7668.8,
     0.0
    ],
    [
     810000,
     20089.2,
     7680.0,
     0.0
    ],
    [
     820000,
     20052.5,
     7691.6,
     0.0
    ],
    [
     830000,
     20186.5,
     7702.5,
     0.0
    ],
    [
     840000,
     20231.5,
     7695.3,
     0.0
    ],
    [
     850000,
     20162.9,
     7704.6,
     0.0
    ],
    [
     860000,
     20359.6,
     7728.7,
     0.0
    ],
    [
     870000,
     20580.6,
     7761.3,
     0.0
    ],
    [
     880000,
     20533.7,
     7757.1,
     0.0
    ],
    [
     890000,
     20625.3,
     7779.8,
     0.0
    ],
    [
     900000,
     20718.2,
     7790.9,
     0.0
    ],
    [
     910000,
     20619.7,
     7684.4,
     0.0
    ],
    [
     920000,
     20746.6,
     7676.5,
     0.0
    ],
    [
     930000,
     20731.5,
     7702.2,
     0.0
    ],
    [
     940000,
     20719.2,
     7714.5,
     0.0
    ],
    [
     950000,
     20881.0,
     7732.3,
     0.0
    ],
    [
     960000,
     20890.1,
     7659.4,
     0.0
    ],
    [
     970000,
     20955.2,
     7682.9,
     0.0
    ],
    [
     980000,
     21086.1,
     7615.7,
     0.0
    ],
    [
     990000,
     21316.7,
     7627.5,
     0.0
    ],
    [
     1000000,
     21333.4,
     7641.0,
     0.0
    ],
    [
     1010000,
     21487.5,
     7637.4,
     0.0
    ],
    [
     1020000,
     21569.2,
     7632.0,
     0.0
    ],
    [
     1030000,
     21497.6,
     7653.4,
     0.0
    ],
    [
     1040000,
     21718.6,
     7672.5,
     0.0
    ],
    [
     1050000,
     21819.1,
     7641.3,
     0.0
    ],
    [
     1060000,
     21889.9,
     7672.8,
     0.0
    ],
    [
     1070000,
     22140.6,
     7673.3,
     0.0
    ],
    [
     1080000,
     22022.6,
     7663.8,
     0.0
    ],
    [
     1090000,
     22053.1,
     7653.7,
     0.0
    ],
    [
     1100000,
     22159.5,
     7651.4,
     0.0
    ],
    [
     1110000,
     22135.8,
     7637.1,
     0.0
    ],
    [
     1120000,
     21958.7,
     7645.4,
     0.0
    ],
    [
     1130000,
     22067.1,
     7655.8,
     0.0
    ],
    [
     1140000,
     22236.8,
     7668.7,
     0.0
    ],
    [
     1147532,
     22279.2,
     7687.3,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|1280|4": {
   "did": 9001,
   "mode": "bd",
   "N": 1280,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 21600.0,
   "phase": "L",
   "M": 5504,
   "xl_cap": 55040000.0,
   "init_seed": 2026071301280049001,
   "stop_reason": "solved_target",
   "stop_step": 666351,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 9350.38,
   "wall_seconds_per_step": 0.014032,
   "first_solve_steps": [
    121017,
    null,
    null,
    26267,
    138654,
    317381,
    null,
    null,
    null,
    71412,
    389887,
    null,
    null,
    38335,
    62016,
    118022,
    182456,
    null,
    null,
    438735,
    null,
    null,
    null,
    513794,
    539791,
    null,
    218323,
    null,
    null,
    290037,
    125688,
    368887,
    144659,
    69585,
    355835,
    135069,
    367736,
    652475,
    null,
    null,
    null,
    null,
    8394,
    null,
    null,
    496115,
    null,
    187353,
    121047,
    647036,
    175146,
    null,
    null,
    666351,
    229315,
    12605,
    null,
    null,
    46871,
    106980,
    55791,
    532664,
    null,
    298409,
    661869,
    284185,
    173237,
    null,
    537110,
    49474,
    null,
    361049,
    64692,
    null,
    null,
    null,
    119517,
    448510,
    null,
    null,
    43992,
    155568,
    null,
    34744,
    null,
    null,
    117291,
    303402,
    null,
    102589,
    null,
    93380,
    null,
    72658,
    90796,
    560414,
    58934,
    358998,
    553557,
    568547
   ],
   "xl_telemetry": [
    [
     10000,
     2580.1,
     860.3,
     0.0
    ],
    [
     20000,
     3489.1,
     1349.5,
     0.0
    ],
    [
     30000,
     4114.6,
     1813.4,
     0.0
    ],
    [
     40000,
     5061.8,
     2272.3,
     0.0
    ],
    [
     50000,
     5977.2,
     2725.6,
     0.0
    ],
    [
     60000,
     6699.6,
     3103.1,
     0.0
    ],
    [
     70000,
     6872.3,
     3451.9,
     0.0
    ],
    [
     80000,
     7486.6,
     3763.4,
     0.0
    ],
    [
     90000,
     8066.3,
     4060.7,
     0.0
    ],
    [
     100000,
     8620.3,
     4284.3,
     0.0
    ],
    [
     110000,
     8974.0,
     4492.9,
     0.0
    ],
    [
     120000,
     9405.7,
     4651.5,
     0.0
    ],
    [
     130000,
     9724.6,
     4829.9,
     0.0
    ],
    [
     140000,
     10058.9,
     4956.2,
     0.0
    ],
    [
     150000,
     10414.9,
     5100.7,
     0.0
    ],
    [
     160000,
     10564.3,
     5223.7,
     0.0
    ],
    [
     170000,
     10939.7,
     5383.2,
     0.0
    ],
    [
     180000,
     11094.5,
     5499.8,
     0.0
    ],
    [
     190000,
     11471.0,
     5574.0,
     0.0
    ],
    [
     200000,
     11894.4,
     5708.8,
     0.0
    ],
    [
     210000,
     12257.9,
     5823.0,
     0.0
    ],
    [
     220000,
     12400.2,
     5897.1,
     0.0
    ],
    [
     230000,
     12330.3,
     5961.3,
     0.0
    ],
    [
     240000,
     12648.3,
     6069.7,
     0.0
    ],
    [
     250000,
     12779.6,
     6171.4,
     0.0
    ],
    [
     260000,
     13046.8,
     6242.2,
     0.0
    ],
    [
     270000,
     13524.4,
     6334.8,
     0.0
    ],
    [
     280000,
     13720.2,
     6407.1,
     0.0
    ],
    [
     290000,
     13919.5,
     6452.5,
     0.0
    ],
    [
     300000,
     14365.3,
     6446.1,
     0.0
    ],
    [
     310000,
     14627.4,
     6493.6,
     0.0
    ],
    [
     320000,
     14802.7,
     6515.3,
     0.0
    ],
    [
     330000,
     15005.3,
     6573.3,
     0.0
    ],
    [
     340000,
     15071.0,
     6641.0,
     0.0
    ],
    [
     350000,
     15232.9,
     6704.0,
     0.0
    ],
    [
     360000,
     15363.1,
     6698.3,
     0.0
    ],
    [
     370000,
     15627.6,
     6684.2,
     0.0
    ],
    [
     380000,
     16148.6,
     6724.2,
     0.0
    ],
    [
     390000,
     16352.1,
     6737.5,
     0.0
    ],
    [
     400000,
     16345.1,
     6780.0,
     0.0
    ],
    [
     410000,
     16838.7,
     6840.5,
     0.0
    ],
    [
     420000,
     17114.8,
     6871.5,
     0.0
    ],
    [
     430000,
     17437.0,
     6894.7,
     0.0
    ],
    [
     440000,
     17587.6,
     6884.4,
     0.0
    ],
    [
     450000,
     17782.9,
     6817.6,
     0.0
    ],
    [
     460000,
     17747.1,
     6860.2,
     0.0
    ],
    [
     470000,
     17861.6,
     6878.9,
     0.0
    ],
    [
     480000,
     17915.9,
     6891.5,
     0.0
    ],
    [
     490000,
     17861.8,
     6907.5,
     0.0
    ],
    [
     500000,
     17889.6,
     6902.8,
     0.0
    ],
    [
     510000,
     18109.7,
     6930.1,
     0.0
    ],
    [
     520000,
     18193.3,
     6953.2,
     0.0
    ],
    [
     530000,
     18205.8,
     6972.7,
     0.0
    ],
    [
     540000,
     18497.6,
     6869.6,
     0.0
    ],
    [
     550000,
     18595.2,
     6887.4,
     0.0
    ],
    [
     560000,
     18687.9,
     6842.3,
     0.0
    ],
    [
     570000,
     18749.9,
     6836.9,
     0.0
    ],
    [
     580000,
     18879.3,
     6857.3,
     0.0
    ],
    [
     590000,
     19253.0,
     6885.1,
     0.0
    ],
    [
     600000,
     19367.5,
     6903.9,
     0.0
    ],
    [
     610000,
     19544.8,
     6949.1,
     0.0
    ],
    [
     620000,
     19687.0,
     6961.8,
     0.0
    ],
    [
     630000,
     19876.3,
     6970.0,
     0.0
    ],
    [
     640000,
     19896.2,
     6976.6,
     0.0
    ],
    [
     650000,
     19934.1,
     6905.8,
     0.0
    ],
    [
     660000,
     20020.3,
     6851.2,
     0.0
    ],
    [
     666351,
     20076.8,
     6746.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|1810|0": {
   "did": 9001,
   "mode": "bd",
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "max_steps": 20000000,
   "wall_cap_s": 345600.0,
   "phase": "H",
   "M": 7783,
   "xl_cap": 77830000.0,
   "init_seed": 2026071301810009001,
   "stop_reason": "solved_target",
   "stop_step": 5705698,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 50813.682,
   "wall_seconds_per_step": 0.008906,
   "first_solve_steps": [
    301691,
    4831209,
    4343012,
    178928,
    null,
    46029,
    null,
    null,
    1823977,
    null,
    1656897,
    null,
    263042,
    1688975,
    5705698,
    null,
    null,
    null,
    360241,
    null,
    2201836,
    113278,
    103916,
    null,
    null,
    null,
    null,
    null,
    null,
    215672,
    null,
    null,
    87942,
    null,
    1202062,
    922248,
    121089,
    268610,
    null,
    null,
    null,
    null,
    2239523,
    null,
    null,
    2784368,
    null,
    582139,
    1434917,
    646663,
    248596,
    null,
    457285,
    268240,
    319116,
    462704,
    null,
    166096,
    null,
    10562,
    null,
    224272,
    4819194,
    215541,
    null,
    5622122,
    359261,
    190375,
    787043,
    917100,
    189020,
    1078098,
    null,
    198905,
    1344996,
    1453472,
    null,
    null,
    1875201,
    null,
    660859,
    null,
    1039642,
    1337302,
    331842,
    null,
    3827825,
    null,
    null,
    998087,
    884657,
    95375,
    744740,
    674483,
    null,
    2148245,
    89839,
    515013,
    null,
    840342
   ],
   "xl_telemetry": [
    [
     10000,
     2502.3,
     799.4,
     0.0
    ],
    [
     20000,
     3106.2,
     1241.3,
     0.0
    ],
    [
     30000,
     3998.8,
     1709.1,
     0.0
    ],
    [
     40000,
     4972.1,
     2167.1,
     0.0
    ],
    [
     50000,
     5675.7,
     2627.4,
     0.0
    ],
    [
     60000,
     6454.2,
     3054.3,
     0.0
    ],
    [
     70000,
     7125.1,
     3453.4,
     0.0
    ],
    [
     80000,
     7721.5,
     3805.6,
     0.0
    ],
    [
     90000,
     8303.9,
     4120.5,
     0.0
    ],
    [
     100000,
     8813.6,
     4397.5,
     0.0
    ],
    [
     110000,
     9187.5,
     4657.6,
     0.0
    ],
    [
     120000,
     9521.8,
     4880.6,
     0.0
    ],
    [
     130000,
     9827.1,
     5089.3,
     0.0
    ],
    [
     140000,
     10228.1,
     5297.9,
     0.0
    ],
    [
     150000,
     10450.9,
     5487.0,
     0.0
    ],
    [
     160000,
     10801.7,
     5656.2,
     0.0
    ],
    [
     170000,
     11082.6,
     5778.8,
     0.0
    ],
    [
     180000,
     11280.3,
     5922.7,
     0.0
    ],
    [
     190000,
     11593.5,
     6015.5,
     0.0
    ],
    [
     200000,
     11716.4,
     6109.0,
     0.0
    ],
    [
     210000,
     12036.0,
     6226.2,
     0.0
    ],
    [
     220000,
     12255.1,
     6315.8,
     0.0
    ],
    [
     230000,
     12535.9,
     6418.0,
     0.0
    ],
    [
     240000,
     12960.7,
     6520.0,
     0.0
    ],
    [
     250000,
     13101.9,
     6608.7,
     0.0
    ],
    [
     260000,
     13340.2,
     6689.0,
     0.0
    ],
    [
     270000,
     13557.0,
     6749.0,
     0.0
    ],
    [
     280000,
     13681.1,
     6839.2,
     0.0
    ],
    [
     290000,
     13976.1,
     6920.9,
     0.0
    ],
    [
     300000,
     14126.5,
     6994.5,
     0.0
    ],
    [
     310000,
     14448.5,
     7035.8,
     0.0
    ],
    [
     320000,
     14444.0,
     7082.5,
     0.0
    ],
    [
     330000,
     14660.9,
     7142.2,
     0.0
    ],
    [
     340000,
     14628.2,
     7197.3,
     0.0
    ],
    [
     350000,
     14835.8,
     7250.5,
     0.0
    ],
    [
     360000,
     14977.3,
     7305.0,
     0.0
    ],
    [
     370000,
     15089.2,
     7364.6,
     0.0
    ],
    [
     380000,
     15330.2,
     7413.1,
     0.0
    ],
    [
     390000,
     15436.4,
     7448.1,
     0.0
    ],
    [
     400000,
     15363.6,
     7498.2,
     0.0
    ],
    [
     410000,
     15516.7,
     7553.9,
     0.0
    ],
    [
     420000,
     15538.1,
     7599.9,
     0.0
    ],
    [
     430000,
     15623.4,
     7649.9,
     0.0
    ],
    [
     440000,
     15790.1,
     7700.6,
     0.0
    ],
    [
     450000,
     15951.4,
     7764.2,
     0.0
    ],
    [
     460000,
     16079.2,
     7756.2,
     0.0
    ],
    [
     470000,
     16206.7,
     7772.4,
     0.0
    ],
    [
     480000,
     16481.6,
     7823.5,
     0.0
    ],
    [
     490000,
     16675.0,
     7858.5,
     0.0
    ],
    [
     500000,
     16696.9,
     7905.5,
     0.0
    ],
    [
     510000,
     16739.6,
     7946.7,
     0.0
    ],
    [
     520000,
     16810.1,
     7967.7,
     0.0
    ],
    [
     530000,
     16995.4,
     8011.7,
     0.0
    ],
    [
     540000,
     17091.1,
     8042.3,
     0.0
    ],
    [
     550000,
     17327.4,
     8070.4,
     0.0
    ],
    [
     560000,
     17504.5,
     8121.4,
     0.0
    ],
    [
     570000,
     17696.9,
     8160.9,
     0.0
    ],
    [
     580000,
     17732.3,
     8193.0,
     0.0
    ],
    [
     590000,
     17795.8,
     8220.5,
     0.0
    ],
    [
     600000,
     18198.4,
     8244.8,
     0.0
    ],
    [
     610000,
     18354.9,
     8256.2,
     0.0
    ],
    [
     620000,
     18443.4,
     8281.0,
     0.0
    ],
    [
     630000,
     18624.7,
     8306.6,
     0.0
    ],
    [
     640000,
     18674.3,
     8335.5,
     0.0
    ],
    [
     650000,
     18719.1,
     8323.2,
     0.0
    ],
    [
     660000,
     18798.7,
     8343.7,
     0.0
    ],
    [
     670000,
     18911.4,
     8317.0,
     0.0
    ],
    [
     680000,
     18990.9,
     8294.3,
     0.0
    ],
    [
     690000,
     19225.1,
     8322.7,
     0.0
    ],
    [
     700000,
     19445.4,
     8344.7,
     0.0
    ],
    [
     710000,
     19645.3,
     8366.8,
     0.0
    ],
    [
     720000,
     19826.8,
     8395.5,
     0.0
    ],
    [
     730000,
     19805.4,
     8415.4,
     0.0
    ],
    [
     740000,
     19686.6,
     8428.3,
     0.0
    ],
    [
     750000,
     19684.5,
     8414.6,
     0.0
    ],
    [
     760000,
     19784.8,
     8431.0,
     0.0
    ],
    [
     770000,
     19884.3,
     8460.1,
     0.0
    ],
    [
     780000,
     19967.8,
     8478.1,
     0.0
    ],
    [
     790000,
     20001.3,
     8456.8,
     0.0
    ],
    [
     800000,
     20177.6,
     8480.2,
     0.0
    ],
    [
     810000,
     20417.5,
     8500.1,
     0.0
    ],
    [
     820000,
     20469.2,
     8546.3,
     0.0
    ],
    [
     830000,
     20638.5,
     8562.0,
     0.0
    ],
    [
     840000,
     20626.6,
     8569.8,
     0.0
    ],
    [
     850000,
     20556.8,
     8558.4,
     0.0
    ],
    [
     860000,
     20650.9,
     8583.6,
     0.0
    ],
    [
     870000,
     20781.6,
     8604.6,
     0.0
    ],
    [
     880000,
     20732.5,
     8626.2,
     0.0
    ],
    [
     890000,
     20845.3,
     8598.7,
     0.0
    ],
    [
     900000,
     20870.9,
     8615.4,
     0.0
    ],
    [
     910000,
     20983.8,
     8625.4,
     0.0
    ],
    [
     920000,
     21059.2,
     8604.1,
     0.0
    ],
    [
     930000,
     21014.0,
     8595.7,
     0.0
    ],
    [
     940000,
     21159.7,
     8607.7,
     0.0
    ],
    [
     950000,
     21276.4,
     8616.7,
     0.0
    ],
    [
     960000,
     21217.6,
     8640.8,
     0.0
    ],
    [
     970000,
     21201.6,
     8666.9,
     0.0
    ],
    [
     980000,
     21168.4,
     8678.9,
     0.0
    ],
    [
     990000,
     21287.0,
     8687.5,
     0.0
    ],
    [
     1000000,
     21361.0,
     8641.3,
     0.0
    ],
    [
     1010000,
     21479.3,
     8660.1,
     0.0
    ],
    [
     1020000,
     21508.2,
     8677.1,
     0.0
    ],
    [
     1030000,
     21407.7,
     8692.3,
     0.0
    ],
    [
     1040000,
     21415.3,
     8634.5,
     0.0
    ],
    [
     1050000,
     21484.3,
     8657.5,
     0.0
    ],
    [
     1060000,
     21657.1,
     8676.0,
     0.0
    ],
    [
     1070000,
     21747.4,
     8687.5,
     0.0
    ],
    [
     1080000,
     21835.3,
     8618.4,
     0.0
    ],
    [
     1090000,
     21984.8,
     8626.9,
     0.0
    ],
    [
     1100000,
     21946.7,
     8634.4,
     0.0
    ],
    [
     1110000,
     21830.7,
     8636.2,
     0.0
    ],
    [
     1120000,
     21969.3,
     8638.2,
     0.0
    ],
    [
     1130000,
     22031.5,
     8652.6,
     0.0
    ],
    [
     1140000,
     22074.3,
     8655.1,
     0.0
    ],
    [
     1150000,
     22228.7,
     8676.1,
     0.0
    ],
    [
     1160000,
     22222.4,
     8691.9,
     0.0
    ],
    [
     1170000,
     22165.8,
     8703.2,
     0.0
    ],
    [
     1180000,
     22097.9,
     8714.8,
     0.0
    ],
    [
     1190000,
     22152.4,
     8719.9,
     0.0
    ],
    [
     1200000,
     22356.8,
     8716.2,
     0.0
    ],
    [
     1210000,
     22377.9,
     8677.5,
     0.0
    ],
    [
     1220000,
     22508.1,
     8690.7,
     0.0
    ],
    [
     1230000,
     22573.5,
     8703.7,
     0.0
    ],
    [
     1240000,
     22736.8,
     8720.1,
     0.0
    ],
    [
     1250000,
     22684.0,
     8741.3,
     0.0
    ],
    [
     1260000,
     22817.8,
     8758.4,
     0.0
    ],
    [
     1270000,
     22919.5,
     8767.0,
     0.0
    ],
    [
     1280000,
     22935.5,
     8772.6,
     0.0
    ],
    [
     1290000,
     23055.5,
     8800.1,
     0.0
    ],
    [
     1300000,
     23129.0,
     8808.4,
     0.0
    ],
    [
     1310000,
     23133.6,
     8811.4,
     0.0
    ],
    [
     1320000,
     23262.9,
     8831.5,
     0.0
    ],
    [
     1330000,
     23379.7,
     8835.2,
     0.0
    ],
    [
     1340000,
     23387.5,
     8767.9,
     0.0
    ],
    [
     1350000,
     23441.9,
     8720.5,
     0.0
    ],
    [
     1360000,
     23504.9,
     8736.3,
     0.0
    ],
    [
     1370000,
     23506.7,
     8737.7,
     0.0
    ],
    [
     1380000,
     23571.1,
     8756.3,
     0.0
    ],
    [
     1390000,
     23525.3,
     8754.5,
     0.0
    ],
    [
     1400000,
     23547.8,
     8772.9,
     0.0
    ],
    [
     1410000,
     23597.1,
     8779.0,
     0.0
    ],
    [
     1420000,
     23642.8,
     8794.5,
     0.0
    ],
    [
     1430000,
     23735.2,
     8804.1,
     0.0
    ],
    [
     1440000,
     23896.1,
     8744.2,
     0.0
    ],
    [
     1450000,
     23893.4,
     8749.6,
     0.0
    ],
    [
     1460000,
     24091.8,
     8712.5,
     0.0
    ],
    [
     1470000,
     24093.7,
     8724.4,
     0.0
    ],
    [
     1480000,
     24164.3,
     8733.9,
     0.0
    ],
    [
     1490000,
     24217.5,
     8743.8,
     0.0
    ],
    [
     1500000,
     24394.6,
     8740.4,
     0.0
    ],
    [
     1510000,
     24426.7,
     8758.1,
     0.0
    ],
    [
     1520000,
     24400.1,
     8759.1,
     0.0
    ],
    [
     1530000,
     24413.3,
     8762.2,
     0.0
    ],
    [
     1540000,
     24363.7,
     8779.6,
     0.0
    ],
    [
     1550000,
     24419.7,
     8800.1,
     0.0
    ],
    [
     1560000,
     24422.6,
     8795.2,
     0.0
    ],
    [
     1570000,
     24377.7,
     8810.0,
     0.0
    ],
    [
     1580000,
     24463.9,
     8826.5,
     0.0
    ],
    [
     1590000,
     24497.2,
     8835.8,
     0.0
    ],
    [
     1600000,
     24614.0,
     8837.5,
     0.0
    ],
    [
     1610000,
     24617.3,
     8833.2,
     0.0
    ],
    [
     1620000,
     24776.4,
     8851.9,
     0.0
    ],
    [
     1630000,
     24943.2,
     8855.7,
     0.0
    ],
    [
     1640000,
     24933.6,
     8848.0,
     0.0
    ],
    [
     1650000,
     25015.6,
     8854.5,
     0.0
    ],
    [
     1660000,
     25082.2,
     8754.9,
     0.0
    ],
    [
     1670000,
     25036.8,
     8772.3,
     0.0
    ],
    [
     1680000,
     25124.8,
     8784.2,
     0.0
    ],
    [
     1690000,
     25094.0,
     8644.4,
     0.0
    ],
    [
     1700000,
     25216.6,
     8660.6,
     0.0
    ],
    [
     1710000,
     25188.0,
     8661.2,
     0.0
    ],
    [
     1720000,
     25292.4,
     8653.9,
     0.0
    ],
    [
     1730000,
     25441.4,
     8653.2,
     0.0
    ],
    [
     1740000,
     25566.6,
     8660.7,
     0.0
    ],
    [
     1750000,
     25546.3,
     8682.4,
     0.0
    ],
    [
     1760000,
     25631.7,
     8694.2,
     0.0
    ],
    [
     1770000,
     25724.7,
     8693.0,
     0.0
    ],
    [
     1780000,
     25745.3,
     8698.4,
     0.0
    ],
    [
     1790000,
     25941.6,
     8711.9,
     0.0
    ],
    [
     1800000,
     25994.9,
     8719.3,
     0.0
    ],
    [
     1810000,
     26103.4,
     8727.3,
     0.0
    ],
    [
     1820000,
     26278.0,
     8729.5,
     0.0
    ],
    [
     1830000,
     26334.7,
     8680.1,
     0.0
    ],
    [
     1840000,
     26418.7,
     8679.3,
     0.0
    ],
    [
     1850000,
     26529.4,
     8676.6,
     0.0
    ],
    [
     1860000,
     26507.4,
     8699.5,
     0.0
    ],
    [
     1870000,
     26639.4,
     8697.6,
     0.0
    ],
    [
     1880000,
     26654.5,
     8700.8,
     0.0
    ],
    [
     1890000,
     26782.0,
     8706.4,
     0.0
    ],
    [
     1900000,
     26979.8,
     8715.9,
     0.0
    ],
    [
     1910000,
     27054.4,
     8738.3,
     0.0
    ],
    [
     1920000,
     27113.1,
     8753.4,
     0.0
    ],
    [
     1930000,
     27152.9,
     8755.9,
     0.0
    ],
    [
     1940000,
     27195.3,
     8762.5,
     0.0
    ],
    [
     1950000,
     27217.5,
     8778.9,
     0.0
    ],
    [
     1960000,
     27220.8,
     8788.3,
     0.0
    ],
    [
     1970000,
     27321.2,
     8788.1,
     0.0
    ],
    [
     1980000,
     27289.4,
     8804.6,
     0.0
    ],
    [
     1990000,
     27392.3,
     8804.2,
     0.0
    ],
    [
     2000000,
     27464.0,
     8808.3,
     0.0
    ],
    [
     2010000,
     27573.6,
     8827.1,
     0.0
    ],
    [
     2020000,
     27659.8,
     8842.5,
     0.0
    ],
    [
     2030000,
     27782.1,
     8853.7,
     0.0
    ],
    [
     2040000,
     27828.7,
     8848.8,
     0.0
    ],
    [
     2050000,
     27825.7,
     8864.0,
     0.0
    ],
    [
     2060000,
     27844.9,
     8866.3,
     0.0
    ],
    [
     2070000,
     27846.3,
     8877.7,
     0.0
    ],
    [
     2080000,
     27752.4,
     8880.0,
     0.0
    ],
    [
     2090000,
     27788.5,
     8863.0,
     0.0
    ],
    [
     2100000,
     27752.0,
     8872.8,
     0.0
    ],
    [
     2110000,
     27766.2,
     8875.9,
     0.0
    ],
    [
     2120000,
     27885.9,
     8883.7,
     0.0
    ],
    [
     2130000,
     28057.7,
     8882.7,
     0.0
    ],
    [
     2140000,
     28070.8,
     8898.3,
     0.0
    ],
    [
     2150000,
     28221.5,
     8881.9,
     0.0
    ],
    [
     2160000,
     28305.7,
     8888.0,
     0.0
    ],
    [
     2170000,
     28304.2,
     8889.7,
     0.0
    ],
    [
     2180000,
     28351.2,
     8889.0,
     0.0
    ],
    [
     2190000,
     28301.2,
     8890.3,
     0.0
    ],
    [
     2200000,
     28304.2,
     8871.1,
     0.0
    ],
    [
     2210000,
     28209.5,
     8851.2,
     0.0
    ],
    [
     2220000,
     28191.7,
     8842.4,
     0.0
    ],
    [
     2230000,
     28361.1,
     8823.9,
     0.0
    ],
    [
     2240000,
     28397.7,
     8738.2,
     0.0
    ],
    [
     2250000,
     28449.2,
     8745.1,
     0.0
    ],
    [
     2260000,
     28485.1,
     8734.5,
     0.0
    ],
    [
     2270000,
     28347.8,
     8721.1,
     0.0
    ],
    [
     2280000,
     28355.7,
     8728.6,
     0.0
    ],
    [
     2290000,
     28314.4,
     8734.2,
     0.0
    ],
    [
     2300000,
     28309.0,
     8723.0,
     0.0
    ],
    [
     2310000,
     28421.3,
     8717.4,
     0.0
    ],
    [
     2320000,
     28437.8,
     8721.4,
     0.0
    ],
    [
     2330000,
     28528.3,
     8743.6,
     0.0
    ],
    [
     2340000,
     28884.4,
     8747.4,
     0.0
    ],
    [
     2350000,
     29094.4,
     8756.9,
     0.0
    ],
    [
     2360000,
     29132.3,
     8759.1,
     0.0
    ],
    [
     2370000,
     29202.8,
     8768.8,
     0.0
    ],
    [
     2380000,
     29137.3,
     8779.6,
     0.0
    ],
    [
     2390000,
     29170.6,
     8775.5,
     0.0
    ],
    [
     2400000,
     29204.1,
     8790.7,
     0.0
    ],
    [
     2410000,
     29328.1,
     8813.1,
     0.0
    ],
    [
     2420000,
     29369.8,
     8802.2,
     0.0
    ],
    [
     2430000,
     29448.2,
     8811.0,
     0.0
    ],
    [
     2440000,
     29473.9,
     8825.1,
     0.0
    ],
    [
     2450000,
     29438.2,
     8820.7,
     0.0
    ],
    [
     2460000,
     29513.1,
     8818.6,
     0.0
    ],
    [
     2470000,
     29587.4,
     8814.2,
     0.0
    ],
    [
     2480000,
     29695.2,
     8817.5,
     0.0
    ],
    [
     2490000,
     29696.4,
     8817.1,
     0.0
    ],
    [
     2500000,
     29704.1,
     8820.1,
     0.0
    ],
    [
     2510000,
     29668.5,
     8831.6,
     0.0
    ],
    [
     2520000,
     29747.6,
     8832.3,
     0.0
    ],
    [
     2530000,
     29698.3,
     8839.5,
     0.0
    ],
    [
     2540000,
     29678.7,
     8848.8,
     0.0
    ],
    [
     2550000,
     29534.2,
     8855.3,
     0.0
    ],
    [
     2560000,
     29545.1,
     8869.1,
     0.0
    ],
    [
     2570000,
     29589.8,
     8868.9,
     0.0
    ],
    [
     2580000,
     29621.9,
     8873.9,
     0.0
    ],
    [
     2590000,
     29616.9,
     8882.9,
     0.0
    ],
    [
     2600000,
     29627.2,
     8887.8,
     0.0
    ],
    [
     2610000,
     29567.1,
     8884.2,
     0.0
    ],
    [
     2620000,
     29649.8,
     8898.4,
     0.0
    ],
    [
     2630000,
     29609.4,
     8884.4,
     0.0
    ],
    [
     2640000,
     29505.5,
     8883.1,
     0.0
    ],
    [
     2650000,
     29516.6,
     8883.9,
     0.0
    ],
    [
     2660000,
     29599.6,
     8892.3,
     0.0
    ],
    [
     2670000,
     29722.9,
     8892.2,
     0.0
    ],
    [
     2680000,
     29796.0,
     8904.4,
     0.0
    ],
    [
     2690000,
     29820.3,
     8904.1,
     0.0
    ],
    [
     2700000,
     29938.4,
     8896.4,
     0.0
    ],
    [
     2710000,
     29953.1,
     8904.4,
     0.0
    ],
    [
     2720000,
     29969.8,
     8899.5,
     0.0
    ],
    [
     2730000,
     30023.0,
     8893.9,
     0.0
    ],
    [
     2740000,
     30001.1,
     8895.1,
     0.0
    ],
    [
     2750000,
     30008.5,
     8895.9,
     0.0
    ],
    [
     2760000,
     30162.0,
     8899.3,
     0.0
    ],
    [
     2770000,
     30184.6,
     8913.8,
     0.0
    ],
    [
     2780000,
     30218.0,
     8919.7,
     0.0
    ],
    [
     2790000,
     30160.9,
     8822.5,
     0.0
    ],
    [
     2800000,
     30262.7,
     8811.6,
     0.0
    ],
    [
     2810000,
     30402.1,
     8826.7,
     0.0
    ],
    [
     2820000,
     30432.1,
     8828.6,
     0.0
    ],
    [
     2830000,
     30413.7,
     8816.6,
     0.0
    ],
    [
     2840000,
     30448.4,
     8820.1,
     0.0
    ],
    [
     2850000,
     30437.2,
     8823.1,
     0.0
    ],
    [
     2860000,
     30453.7,
     8823.6,
     0.0
    ],
    [
     2870000,
     30469.4,
     8838.5,
     0.0
    ],
    [
     2880000,
     30519.8,
     8856.5,
     0.0
    ],
    [
     2890000,
     30651.4,
     8862.8,
     0.0
    ],
    [
     2900000,
     30755.4,
     8852.8,
     0.0
    ],
    [
     2910000,
     30687.1,
     8851.9,
     0.0
    ],
    [
     2920000,
     30716.0,
     8830.1,
     0.0
    ],
    [
     2930000,
     30781.2,
     8824.1,
     0.0
    ],
    [
     2940000,
     30880.0,
     8835.8,
     0.0
    ],
    [
     2950000,
     30930.3,
     8832.6,
     0.0
    ],
    [
     2960000,
     30915.6,
     8841.7,
     0.0
    ],
    [
     2970000,
     30977.0,
     8835.9,
     0.0
    ],
    [
     2980000,
     30945.1,
     8827.0,
     0.0
    ],
    [
     2990000,
     30994.2,
     8835.9,
     0.0
    ],
    [
     3000000,
     31052.9,
     8839.1,
     0.0
    ],
    [
     3010000,
     31129.3,
     8834.1,
     0.0
    ],
    [
     3020000,
     31224.3,
     8833.1,
     0.0
    ],
    [
     3030000,
     31250.6,
     8840.9,
     0.0
    ],
    [
     3040000,
     31339.0,
     8840.4,
     0.0
    ],
    [
     3050000,
     31351.6,
     8849.2,
     0.0
    ],
    [
     3060000,
     31338.2,
     8842.5,
     0.0
    ],
    [
     3070000,
     31349.7,
     8851.3,
     0.0
    ],
    [
     3080000,
     31493.8,
     8869.5,
     0.0
    ],
    [
     3090000,
     31701.7,
     8877.9,
     0.0
    ],
    [
     3100000,
     31838.8,
     8887.9,
     0.0
    ],
    [
     3110000,
     31811.4,
     8897.3,
     0.0
    ],
    [
     3120000,
     31770.7,
     8886.8,
     0.0
    ],
    [
     3130000,
     31850.2,
     8878.1,
     0.0
    ],
    [
     3140000,
     31859.0,
     8883.3,
     0.0
    ],
    [
     3150000,
     31832.0,
     8888.0,
     0.0
    ],
    [
     3160000,
     31884.7,
     8894.9,
     0.0
    ],
    [
     3170000,
     31937.1,
     8904.8,
     0.0
    ],
    [
     3180000,
     31976.2,
     8912.5,
     0.0
    ],
    [
     3190000,
     31984.9,
     8919.0,
     0.0
    ],
    [
     3200000,
     31987.4,
     8917.2,
     0.0
    ],
    [
     3210000,
     32014.2,
     8921.2,
     0.0
    ],
    [
     3220000,
     32025.1,
     8936.9,
     0.0
    ],
    [
     3230000,
     32109.1,
     8947.1,
     0.0
    ],
    [
     3240000,
     32138.1,
     8952.1,
     0.0
    ],
    [
     3250000,
     32147.8,
     8957.7,
     0.0
    ],
    [
     3260000,
     32187.5,
     8948.2,
     0.0
    ],
    [
     3270000,
     32135.7,
     8949.3,
     0.0
    ],
    [
     3280000,
     32208.2,
     8939.0,
     0.0
    ],
    [
     3290000,
     32209.0,
     8929.5,
     0.0
    ],
    [
     3300000,
     32160.0,
     8947.8,
     0.0
    ],
    [
     3310000,
     32259.2,
     8951.3,
     0.0
    ],
    [
     3320000,
     32354.5,
     8973.9,
     0.0
    ],
    [
     3330000,
     32390.8,
     8969.3,
     0.0
    ],
    [
     3340000,
     32478.8,
     8976.0,
     0.0
    ],
    [
     3350000,
     32455.8,
     8992.2,
     0.0
    ],
    [
     3360000,
     32416.1,
     8986.4,
     0.0
    ],
    [
     3370000,
     32453.4,
     8986.2,
     0.0
    ],
    [
     3380000,
     32537.0,
     8988.6,
     0.0
    ],
    [
     3390000,
     32609.2,
     8992.1,
     0.0
    ],
    [
     3400000,
     32741.8,
     8999.7,
     0.0
    ],
    [
     3410000,
     32791.4,
     9004.3,
     0.0
    ],
    [
     3420000,
     32779.4,
     9015.0,
     0.0
    ],
    [
     3430000,
     32788.2,
     9019.6,
     0.0
    ],
    [
     3440000,
     32793.0,
     9012.4,
     0.0
    ],
    [
     3450000,
     32820.6,
     9018.0,
     0.0
    ],
    [
     3460000,
     32805.0,
     9014.2,
     0.0
    ],
    [
     3470000,
     32790.1,
     9011.3,
     0.0
    ],
    [
     3480000,
     32787.0,
     9011.2,
     0.0
    ],
    [
     3490000,
     32635.6,
     9006.9,
     0.0
    ],
    [
     3500000,
     32681.9,
     9001.7,
     0.0
    ],
    [
     3510000,
     32724.8,
     8999.9,
     0.0
    ],
    [
     3520000,
     32800.2,
     9017.2,
     0.0
    ],
    [
     3530000,
     32881.5,
     9029.8,
     0.0
    ],
    [
     3540000,
     32921.3,
     9029.2,
     0.0
    ],
    [
     3550000,
     32933.0,
     9031.2,
     0.0
    ],
    [
     3560000,
     32951.0,
     9021.6,
     0.0
    ],
    [
     3570000,
     32982.0,
     9033.5,
     0.0
    ],
    [
     3580000,
     33023.6,
     9041.0,
     0.0
    ],
    [
     3590000,
     32986.3,
     9049.0,
     0.0
    ],
    [
     3600000,
     33133.3,
     9047.7,
     0.0
    ],
    [
     3610000,
     33208.3,
     9056.9,
     0.0
    ],
    [
     3620000,
     33268.2,
     9077.5,
     0.0
    ],
    [
     3630000,
     33309.2,
     9072.9,
     0.0
    ],
    [
     3640000,
     33338.7,
     9069.9,
     0.0
    ],
    [
     3650000,
     33312.2,
     9089.4,
     0.0
    ],
    [
     3660000,
     33369.2,
     9079.4,
     0.0
    ],
    [
     3670000,
     33340.9,
     9065.6,
     0.0
    ],
    [
     3680000,
     33414.2,
     9069.7,
     0.0
    ],
    [
     3690000,
     33430.8,
     9072.6,
     0.0
    ],
    [
     3700000,
     33473.2,
     9074.2,
     0.0
    ],
    [
     3710000,
     33501.0,
     9070.6,
     0.0
    ],
    [
     3720000,
     33543.7,
     9070.0,
     0.0
    ],
    [
     3730000,
     33618.3,
     9068.1,
     0.0
    ],
    [
     3740000,
     33625.9,
     9077.8,
     0.0
    ],
    [
     3750000,
     33688.2,
     9078.9,
     0.0
    ],
    [
     3760000,
     33587.2,
     9084.5,
     0.0
    ],
    [
     3770000,
     33608.0,
     9083.1,
     0.0
    ],
    [
     3780000,
     33624.4,
     9098.4,
     0.0
    ],
    [
     3790000,
     33729.5,
     9092.1,
     0.0
    ],
    [
     3800000,
     33815.2,
     9081.7,
     0.0
    ],
    [
     3810000,
     33828.9,
     9086.9,
     0.0
    ],
    [
     3820000,
     33831.7,
     9095.7,
     0.0
    ],
    [
     3830000,
     33810.9,
     9048.1,
     0.0
    ],
    [
     3840000,
     33801.0,
     9062.0,
     0.0
    ],
    [
     3850000,
     33859.8,
     9059.2,
     0.0
    ],
    [
     3860000,
     33858.5,
     9053.6,
     0.0
    ],
    [
     3870000,
     33800.0,
     9046.2,
     0.0
    ],
    [
     3880000,
     33731.1,
     9033.1,
     0.0
    ],
    [
     3890000,
     33786.2,
     9031.8,
     0.0
    ],
    [
     3900000,
     33819.3,
     9035.5,
     0.0
    ],
    [
     3910000,
     33866.2,
     9034.2,
     0.0
    ],
    [
     3920000,
     34034.4,
     9044.3,
     0.0
    ],
    [
     3930000,
     34127.5,
     9043.9,
     0.0
    ],
    [
     3940000,
     34188.3,
     9044.0,
     0.0
    ],
    [
     3950000,
     34189.1,
     9042.8,
     0.0
    ],
    [
     3960000,
     34207.7,
     9050.5,
     0.0
    ],
    [
     3970000,
     34307.7,
     9058.2,
     0.0
    ],
    [
     3980000,
     34272.0,
     9060.3,
     0.0
    ],
    [
     3990000,
     34182.5,
     9063.7,
     0.0
    ],
    [
     4000000,
     34151.7,
     9064.8,
     0.0
    ],
    [
     4010000,
     34248.2,
     9049.4,
     0.0
    ],
    [
     4020000,
     34258.1,
     9053.2,
     0.0
    ],
    [
     4030000,
     34212.7,
     9060.3,
     0.0
    ],
    [
     4040000,
     34258.5,
     9065.6,
     0.0
    ],
    [
     4050000,
     34251.7,
     9071.6,
     0.0
    ],
    [
     4060000,
     34269.5,
     9064.8,
     0.0
    ],
    [
     4070000,
     34207.0,
     9060.4,
     0.0
    ],
    [
     4080000,
     34209.7,
     9060.5,
     0.0
    ],
    [
     4090000,
     34224.5,
     9056.5,
     0.0
    ],
    [
     4100000,
     34262.0,
     9058.5,
     0.0
    ],
    [
     4110000,
     34196.6,
     9055.0,
     0.0
    ],
    [
     4120000,
     34225.4,
     9041.9,
     0.0
    ],
    [
     4130000,
     34172.0,
     9054.2,
     0.0
    ],
    [
     4140000,
     34246.4,
     9058.7,
     0.0
    ],
    [
     4150000,
     34270.5,
     9047.4,
     0.0
    ],
    [
     4160000,
     34238.2,
     9044.0,
     0.0
    ],
    [
     4170000,
     34185.0,
     9048.8,
     0.0
    ],
    [
     4180000,
     34197.2,
     9050.0,
     0.0
    ],
    [
     4190000,
     34106.3,
     9042.4,
     0.0
    ],
    [
     4200000,
     34157.3,
     9039.2,
     0.0
    ],
    [
     4210000,
     34176.5,
     9036.4,
     0.0
    ],
    [
     4220000,
     34247.9,
     9034.1,
     0.0
    ],
    [
     4230000,
     34352.9,
     9026.0,
     0.0
    ],
    [
     4240000,
     34350.3,
     9022.6,
     0.0
    ],
    [
     4250000,
     34351.1,
     9036.1,
     0.0
    ],
    [
     4260000,
     34410.8,
     9033.8,
     0.0
    ],
    [
     4270000,
     34406.7,
     9042.4,
     0.0
    ],
    [
     4280000,
     34442.9,
     9038.5,
     0.0
    ],
    [
     4290000,
     34489.1,
     9036.9,
     0.0
    ],
    [
     4300000,
     34429.3,
     9058.4,
     0.0
    ],
    [
     4310000,
     34442.6,
     9064.0,
     0.0
    ],
    [
     4320000,
     34535.1,
     9042.9,
     0.0
    ],
    [
     4330000,
     34576.1,
     9053.2,
     0.0
    ],
    [
     4340000,
     34644.1,
     9040.2,
     0.0
    ],
    [
     4350000,
     34637.2,
     9013.9,
     0.0
    ],
    [
     4360000,
     34698.0,
     9007.4,
     0.0
    ],
    [
     4370000,
     34729.4,
     9015.8,
     0.0
    ],
    [
     4380000,
     34638.2,
     9004.1,
     0.0
    ],
    [
     4390000,
     34743.6,
     9014.4,
     0.0
    ],
    [
     4400000,
     34753.6,
     9025.8,
     0.0
    ],
    [
     4410000,
     34729.7,
     9038.1,
     0.0
    ],
    [
     4420000,
     34699.3,
     9040.5,
     0.0
    ],
    [
     4430000,
     34733.4,
     9049.6,
     0.0
    ],
    [
     4440000,
     34754.1,
     9066.5,
     0.0
    ],
    [
     4450000,
     34767.4,
     9069.5,
     0.0
    ],
    [
     4460000,
     34749.0,
     9075.4,
     0.0
    ],
    [
     4470000,
     34824.7,
     9071.4,
     0.0
    ],
    [
     4480000,
     34888.8,
     9083.5,
     0.0
    ],
    [
     4490000,
     34900.2,
     9078.4,
     0.0
    ],
    [
     4500000,
     34914.7,
     9087.1,
     0.0
    ],
    [
     4510000,
     34955.4,
     9099.0,
     0.0
    ],
    [
     4520000,
     34925.1,
     9102.8,
     0.0
    ],
    [
     4530000,
     34822.9,
     9097.0,
     0.0
    ],
    [
     4540000,
     34828.4,
     9116.8,
     0.0
    ],
    [
     4550000,
     34814.0,
     9119.3,
     0.0
    ],
    [
     4560000,
     34898.7,
     9106.2,
     0.0
    ],
    [
     4570000,
     34962.6,
     9088.1,
     0.0
    ],
    [
     4580000,
     34948.8,
     9089.1,
     0.0
    ],
    [
     4590000,
     35004.0,
     9089.7,
     0.0
    ],
    [
     4600000,
     35055.0,
     9089.2,
     0.0
    ],
    [
     4610000,
     34990.4,
     9085.5,
     0.0
    ],
    [
     4620000,
     35050.1,
     9081.7,
     0.0
    ],
    [
     4630000,
     35098.5,
     9105.6,
     0.0
    ],
    [
     4640000,
     35189.4,
     9117.3,
     0.0
    ],
    [
     4650000,
     35232.7,
     9114.7,
     0.0
    ],
    [
     4660000,
     35115.9,
     9106.1,
     0.0
    ],
    [
     4670000,
     35105.9,
     9091.0,
     0.0
    ],
    [
     4680000,
     35090.3,
     9096.4,
     0.0
    ],
    [
     4690000,
     35118.9,
     9086.1,
     0.0
    ],
    [
     4700000,
     35130.7,
     9081.4,
     0.0
    ],
    [
     4710000,
     35084.5,
     9085.9,
     0.0
    ],
    [
     4720000,
     35019.5,
     9091.2,
     0.0
    ],
    [
     4730000,
     35025.2,
     9096.4,
     0.0
    ],
    [
     4740000,
     35121.8,
     9099.7,
     0.0
    ],
    [
     4750000,
     35078.5,
     9095.4,
     0.0
    ],
    [
     4760000,
     34986.7,
     9084.1,
     0.0
    ],
    [
     4770000,
     35007.9,
     9083.7,
     0.0
    ],
    [
     4780000,
     35034.8,
     9074.8,
     0.0
    ],
    [
     4790000,
     35108.4,
     9076.4,
     0.0
    ],
    [
     4800000,
     35077.1,
     9091.2,
     0.0
    ],
    [
     4810000,
     35072.8,
     9093.2,
     0.0
    ],
    [
     4820000,
     35158.5,
     9009.1,
     0.0
    ],
    [
     4830000,
     35236.5,
     8989.0,
     0.0
    ],
    [
     4840000,
     35278.5,
     8876.6,
     0.0
    ],
    [
     4850000,
     35278.7,
     8887.6,
     0.0
    ],
    [
     4860000,
     35273.4,
     8895.2,
     0.0
    ],
    [
     4870000,
     35342.6,
     8912.5,
     0.0
    ],
    [
     4880000,
     35336.7,
     8906.1,
     0.0
    ],
    [
     4890000,
     35391.2,
     8920.7,
     0.0
    ],
    [
     4900000,
     35374.4,
     8916.0,
     0.0
    ],
    [
     4910000,
     35414.8,
     8921.7,
     0.0
    ],
    [
     4920000,
     35428.3,
     8929.1,
     0.0
    ],
    [
     4930000,
     35335.7,
     8915.4,
     0.0
    ],
    [
     4940000,
     35357.5,
     8918.6,
     0.0
    ],
    [
     4950000,
     35384.2,
     8922.6,
     0.0
    ],
    [
     4960000,
     35375.8,
     8930.7,
     0.0
    ],
    [
     4970000,
     35445.7,
     8927.5,
     0.0
    ],
    [
     4980000,
     35519.9,
     8934.5,
     0.0
    ],
    [
     4990000,
     35485.3,
     8922.2,
     0.0
    ],
    [
     5000000,
     35524.6,
     8932.4,
     0.0
    ],
    [
     5010000,
     35567.0,
     8930.3,
     0.0
    ],
    [
     5020000,
     35624.7,
     8919.0,
     0.0
    ],
    [
     5030000,
     35625.9,
     8935.5,
     0.0
    ],
    [
     5040000,
     35686.9,
     8935.0,
     0.0
    ],
    [
     5050000,
     35783.6,
     8932.4,
     0.0
    ],
    [
     5060000,
     35806.8,
     8929.5,
     0.0
    ],
    [
     5070000,
     35687.7,
     8928.7,
     0.0
    ],
    [
     5080000,
     35713.2,
     8941.5,
     0.0
    ],
    [
     5090000,
     35752.1,
     8939.1,
     0.0
    ],
    [
     5100000,
     35698.4,
     8939.4,
     0.0
    ],
    [
     5110000,
     35638.7,
     8928.6,
     0.0
    ],
    [
     5120000,
     35557.2,
     8932.2,
     0.0
    ],
    [
     5130000,
     35542.3,
     8941.5,
     0.0
    ],
    [
     5140000,
     35571.0,
     8943.9,
     0.0
    ],
    [
     5150000,
     35601.3,
     8940.6,
     0.0
    ],
    [
     5160000,
     35610.0,
     8946.9,
     0.0
    ],
    [
     5170000,
     35561.9,
     8969.3,
     0.0
    ],
    [
     5180000,
     35507.9,
     8968.9,
     0.0
    ],
    [
     5190000,
     35520.0,
     8973.4,
     0.0
    ],
    [
     5200000,
     35472.3,
     8944.4,
     0.0
    ],
    [
     5210000,
     35412.7,
     8939.9,
     0.0
    ],
    [
     5220000,
     35434.1,
     8937.9,
     0.0
    ],
    [
     5230000,
     35405.1,
     8936.1,
     0.0
    ],
    [
     5240000,
     35423.9,
     8948.2,
     0.0
    ],
    [
     5250000,
     35489.0,
     8954.0,
     0.0
    ],
    [
     5260000,
     35517.4,
     8950.2,
     0.0
    ],
    [
     5270000,
     35536.9,
     8962.3,
     0.0
    ],
    [
     5280000,
     35563.1,
     8962.2,
     0.0
    ],
    [
     5290000,
     35632.9,
     8958.4,
     0.0
    ],
    [
     5300000,
     35603.2,
     8955.8,
     0.0
    ],
    [
     5310000,
     35619.1,
     8948.3,
     0.0
    ],
    [
     5320000,
     35707.0,
     8963.6,
     0.0
    ],
    [
     5330000,
     35709.0,
     8961.1,
     0.0
    ],
    [
     5340000,
     35750.8,
     8957.4,
     0.0
    ],
    [
     5350000,
     35741.9,
     8943.3,
     0.0
    ],
    [
     5360000,
     35745.8,
     8948.1,
     0.0
    ],
    [
     5370000,
     35668.6,
     8949.9,
     0.0
    ],
    [
     5380000,
     35708.0,
     8947.9,
     0.0
    ],
    [
     5390000,
     35685.8,
     8952.6,
     0.0
    ],
    [
     5400000,
     35648.8,
     8948.3,
     0.0
    ],
    [
     5410000,
     35770.9,
     8955.4,
     0.0
    ],
    [
     5420000,
     35841.1,
     8959.0,
     0.0
    ],
    [
     5430000,
     35812.4,
     8961.3,
     0.0
    ],
    [
     5440000,
     35799.2,
     8955.0,
     0.0
    ],
    [
     5450000,
     35880.1,
     8967.0,
     0.0
    ],
    [
     5460000,
     35879.7,
     8973.6,
     0.0
    ],
    [
     5470000,
     35950.6,
     8979.7,
     0.0
    ],
    [
     5480000,
     35947.1,
     8977.5,
     0.0
    ],
    [
     5490000,
     35944.3,
     8972.5,
     0.0
    ],
    [
     5500000,
     35998.0,
     8965.5,
     0.0
    ],
    [
     5510000,
     35992.0,
     8965.3,
     0.0
    ],
    [
     5520000,
     35963.4,
     8975.2,
     0.0
    ],
    [
     5530000,
     35895.0,
     8986.7,
     0.0
    ],
    [
     5540000,
     35904.2,
     9000.3,
     0.0
    ],
    [
     5550000,
     35987.3,
     8997.7,
     0.0
    ],
    [
     5560000,
     36000.7,
     9011.0,
     0.0
    ],
    [
     5570000,
     35963.0,
     9015.2,
     0.0
    ],
    [
     5580000,
     35876.6,
     9016.5,
     0.0
    ],
    [
     5590000,
     35913.9,
     9023.4,
     0.0
    ],
    [
     5600000,
     35916.3,
     9019.2,
     0.0
    ],
    [
     5610000,
     35871.5,
     9009.9,
     0.0
    ],
    [
     5620000,
     35922.1,
     9002.7,
     0.0
    ],
    [
     5630000,
     35970.8,
     8899.0,
     0.0
    ],
    [
     5640000,
     36082.6,
     8902.2,
     0.0
    ],
    [
     5650000,
     36112.2,
     8918.2,
     0.0
    ],
    [
     5660000,
     36184.1,
     8922.0,
     0.0
    ],
    [
     5670000,
     36111.3,
     8927.7,
     0.0
    ],
    [
     5680000,
     36089.1,
     8929.2,
     0.0
    ],
    [
     5690000,
     36080.5,
     8938.0,
     0.0
    ],
    [
     5700000,
     36128.5,
     8931.0,
     0.0
    ],
    [
     5705698,
     36121.8,
     8919.9,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|1810|1": {
   "did": 9001,
   "mode": "bd",
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "max_steps": 20000000,
   "wall_cap_s": 345600.0,
   "phase": "H",
   "M": 7783,
   "xl_cap": 77830000.0,
   "init_seed": 2026071301810019001,
   "stop_reason": "solved_target",
   "stop_step": 6734902,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 60592.809,
   "wall_seconds_per_step": 0.008997,
   "first_solve_steps": [
    null,
    700122,
    1608464,
    45183,
    null,
    null,
    3057419,
    null,
    110819,
    null,
    2812157,
    739727,
    733595,
    814416,
    162805,
    null,
    null,
    115213,
    null,
    null,
    1629519,
    null,
    1149286,
    274526,
    86289,
    null,
    511075,
    3248675,
    5405527,
    null,
    null,
    null,
    3156877,
    null,
    null,
    null,
    253063,
    null,
    1178724,
    74531,
    5254753,
    null,
    60816,
    5377957,
    706139,
    3038839,
    6342451,
    null,
    null,
    null,
    6734902,
    178543,
    1927928,
    null,
    null,
    327365,
    null,
    685438,
    null,
    null,
    162477,
    1266645,
    3202973,
    3670310,
    null,
    1409013,
    null,
    null,
    1768895,
    4354785,
    462628,
    1947637,
    99190,
    4671237,
    585926,
    2682641,
    null,
    513516,
    633045,
    null,
    5292103,
    1853243,
    null,
    2417688,
    330260,
    null,
    548386,
    815089,
    127332,
    null,
    null,
    4609708,
    null,
    2094143,
    null,
    141489,
    null,
    2726928,
    null,
    4270968
   ],
   "xl_telemetry": [
    [
     10000,
     2416.8,
     783.8,
     0.0
    ],
    [
     20000,
     3050.9,
     1238.9,
     0.0
    ],
    [
     30000,
     3775.4,
     1692.4,
     0.0
    ],
    [
     40000,
     4702.2,
     2167.8,
     0.0
    ],
    [
     50000,
     5759.4,
     2616.5,
     0.0
    ],
    [
     60000,
     6492.5,
     3028.5,
     0.0
    ],
    [
     70000,
     7163.8,
     3416.6,
     0.0
    ],
    [
     80000,
     7826.0,
     3760.6,
     0.0
    ],
    [
     90000,
     8274.8,
     4065.2,
     0.0
    ],
    [
     100000,
     8803.5,
     4322.2,
     0.0
    ],
    [
     110000,
     9326.4,
     4576.2,
     0.0
    ],
    [
     120000,
     9693.2,
     4771.2,
     0.0
    ],
    [
     130000,
     9983.8,
     4965.5,
     0.0
    ],
    [
     140000,
     10278.0,
     5161.6,
     0.0
    ],
    [
     150000,
     10704.6,
     5321.8,
     0.0
    ],
    [
     160000,
     10957.1,
     5488.7,
     0.0
    ],
    [
     170000,
     11195.1,
     5628.0,
     0.0
    ],
    [
     180000,
     11725.7,
     5753.8,
     0.0
    ],
    [
     190000,
     12278.2,
     5893.5,
     0.0
    ],
    [
     200000,
     12490.2,
     6028.4,
     0.0
    ],
    [
     210000,
     12744.8,
     6152.2,
     0.0
    ],
    [
     220000,
     13130.9,
     6279.0,
     0.0
    ],
    [
     230000,
     13387.9,
     6384.6,
     0.0
    ],
    [
     240000,
     13640.2,
     6476.0,
     0.0
    ],
    [
     250000,
     13914.2,
     6568.7,
     0.0
    ],
    [
     260000,
     13967.2,
     6626.1,
     0.0
    ],
    [
     270000,
     14043.2,
     6695.8,
     0.0
    ],
    [
     280000,
     14216.3,
     6763.4,
     0.0
    ],
    [
     290000,
     14382.4,
     6837.6,
     0.0
    ],
    [
     300000,
     14287.3,
     6918.0,
     0.0
    ],
    [
     310000,
     14599.8,
     6994.7,
     0.0
    ],
    [
     320000,
     14774.5,
     7058.6,
     0.0
    ],
    [
     330000,
     14856.6,
     7117.9,
     0.0
    ],
    [
     340000,
     14945.4,
     7146.6,
     0.0
    ],
    [
     350000,
     15098.8,
     7207.3,
     0.0
    ],
    [
     360000,
     15273.9,
     7267.6,
     0.0
    ],
    [
     370000,
     15478.7,
     7329.5,
     0.0
    ],
    [
     380000,
     15619.2,
     7382.8,
     0.0
    ],
    [
     390000,
     15812.9,
     7452.0,
     0.0
    ],
    [
     400000,
     15986.1,
     7498.4,
     0.0
    ],
    [
     410000,
     16266.9,
     7558.9,
     0.0
    ],
    [
     420000,
     16434.1,
     7609.6,
     0.0
    ],
    [
     430000,
     16501.9,
     7656.6,
     0.0
    ],
    [
     440000,
     16636.1,
     7706.1,
     0.0
    ],
    [
     450000,
     16915.6,
     7756.1,
     0.0
    ],
    [
     460000,
     17075.0,
     7803.9,
     0.0
    ],
    [
     470000,
     17241.5,
     7839.9,
     0.0
    ],
    [
     480000,
     17614.1,
     7888.0,
     0.0
    ],
    [
     490000,
     17852.9,
     7924.0,
     0.0
    ],
    [
     500000,
     17991.2,
     7955.7,
     0.0
    ],
    [
     510000,
     18097.1,
     7990.8,
     0.0
    ],
    [
     520000,
     17985.1,
     7992.6,
     0.0
    ],
    [
     530000,
     18104.5,
     8031.5,
     0.0
    ],
    [
     540000,
     18366.2,
     8062.0,
     0.0
    ],
    [
     550000,
     18506.7,
     8096.0,
     0.0
    ],
    [
     560000,
     18678.3,
     8123.8,
     0.0
    ],
    [
     570000,
     18877.4,
     8161.1,
     0.0
    ],
    [
     580000,
     19020.3,
     8188.9,
     0.0
    ],
    [
     590000,
     19133.5,
     8208.8,
     0.0
    ],
    [
     600000,
     19301.5,
     8241.3,
     0.0
    ],
    [
     610000,
     19371.4,
     8278.4,
     0.0
    ],
    [
     620000,
     19553.1,
     8316.3,
     0.0
    ],
    [
     630000,
     19789.8,
     8330.0,
     0.0
    ],
    [
     640000,
     19946.1,
     8334.0,
     0.0
    ],
    [
     650000,
     19938.3,
     8340.7,
     0.0
    ],
    [
     660000,
     19933.8,
     8369.8,
     0.0
    ],
    [
     670000,
     20084.4,
     8397.4,
     0.0
    ],
    [
     680000,
     20316.0,
     8414.3,
     0.0
    ],
    [
     690000,
     20379.0,
     8417.9,
     0.0
    ],
    [
     700000,
     20480.0,
     8453.4,
     0.0
    ],
    [
     710000,
     18195.5,
     8403.3,
     0.0
    ],
    [
     720000,
     18302.8,
     8423.4,
     0.0
    ],
    [
     730000,
     18414.4,
     8441.5,
     0.0
    ],
    [
     740000,
     18433.6,
     8420.1,
     0.0
    ],
    [
     750000,
     18540.8,
     8446.3,
     0.0
    ],
    [
     760000,
     18543.3,
     8471.0,
     0.0
    ],
    [
     770000,
     18621.8,
     8492.7,
     0.0
    ],
    [
     780000,
     18780.8,
     8507.8,
     0.0
    ],
    [
     790000,
     18966.7,
     8530.9,
     0.0
    ],
    [
     800000,
     18995.4,
     8552.9,
     0.0
    ],
    [
     810000,
     19099.4,
     8567.6,
     0.0
    ],
    [
     820000,
     19009.9,
     8487.1,
     0.0
    ],
    [
     830000,
     19095.3,
     8509.7,
     0.0
    ],
    [
     840000,
     19255.1,
     8514.3,
     0.0
    ],
    [
     850000,
     19339.8,
     8526.1,
     0.0
    ],
    [
     860000,
     19365.7,
     8537.4,
     0.0
    ],
    [
     870000,
     19488.6,
     8545.3,
     0.0
    ],
    [
     880000,
     19473.9,
     8565.7,
     0.0
    ],
    [
     890000,
     19676.2,
     8582.1,
     0.0
    ],
    [
     900000,
     19743.2,
     8595.3,
     0.0
    ],
    [
     910000,
     19741.8,
     8610.6,
     0.0
    ],
    [
     920000,
     19819.7,
     8616.8,
     0.0
    ],
    [
     930000,
     20032.8,
     8637.6,
     0.0
    ],
    [
     940000,
     20123.1,
     8648.3,
     0.0
    ],
    [
     950000,
     20241.6,
     8664.5,
     0.0
    ],
    [
     960000,
     20423.3,
     8677.1,
     0.0
    ],
    [
     970000,
     20345.3,
     8694.4,
     0.0
    ],
    [
     980000,
     20245.1,
     8713.3,
     0.0
    ],
    [
     990000,
     20292.1,
     8729.7,
     0.0
    ],
    [
     1000000,
     20403.8,
     8744.2,
     0.0
    ],
    [
     1010000,
     20527.9,
     8752.0,
     0.0
    ],
    [
     1020000,
     20641.8,
     8775.0,
     0.0
    ],
    [
     1030000,
     20691.3,
     8802.2,
     0.0
    ],
    [
     1040000,
     20746.4,
     8806.7,
     0.0
    ],
    [
     1050000,
     20907.9,
     8823.4,
     0.0
    ],
    [
     1060000,
     21019.6,
     8842.7,
     0.0
    ],
    [
     1070000,
     21133.3,
     8862.5,
     0.0
    ],
    [
     1080000,
     21353.1,
     8877.7,
     0.0
    ],
    [
     1090000,
     21362.5,
     8906.1,
     0.0
    ],
    [
     1100000,
     21452.8,
     8921.3,
     0.0
    ],
    [
     1110000,
     21642.1,
     8930.2,
     0.0
    ],
    [
     1120000,
     21832.9,
     8943.8,
     0.0
    ],
    [
     1130000,
     21844.5,
     8958.9,
     0.0
    ],
    [
     1140000,
     21874.3,
     8965.8,
     0.0
    ],
    [
     1150000,
     21993.2,
     8964.7,
     0.0
    ],
    [
     1160000,
     22019.1,
     8965.6,
     0.0
    ],
    [
     1170000,
     21905.4,
     8975.9,
     0.0
    ],
    [
     1180000,
     21862.8,
     8943.6,
     0.0
    ],
    [
     1190000,
     22013.2,
     8961.5,
     0.0
    ],
    [
     1200000,
     22094.1,
     8973.1,
     0.0
    ],
    [
     1210000,
     22296.7,
     8997.1,
     0.0
    ],
    [
     1220000,
     22269.2,
     9006.8,
     0.0
    ],
    [
     1230000,
     22299.1,
     9012.1,
     0.0
    ],
    [
     1240000,
     22408.3,
     9021.2,
     0.0
    ],
    [
     1250000,
     22590.9,
     9038.1,
     0.0
    ],
    [
     1260000,
     22693.4,
     9049.0,
     0.0
    ],
    [
     1270000,
     22780.7,
     9053.9,
     0.0
    ],
    [
     1280000,
     22895.6,
     9070.6,
     0.0
    ],
    [
     1290000,
     22829.4,
     9077.0,
     0.0
    ],
    [
     1300000,
     22927.1,
     9090.5,
     0.0
    ],
    [
     1310000,
     23072.7,
     9106.5,
     0.0
    ],
    [
     1320000,
     23198.1,
     9124.1,
     0.0
    ],
    [
     1330000,
     23249.6,
     9131.9,
     0.0
    ],
    [
     1340000,
     23419.4,
     9143.6,
     0.0
    ],
    [
     1350000,
     23640.6,
     9157.5,
     0.0
    ],
    [
     1360000,
     23740.5,
     9168.2,
     0.0
    ],
    [
     1370000,
     23801.7,
     9174.6,
     0.0
    ],
    [
     1380000,
     23791.6,
     9193.8,
     0.0
    ],
    [
     1390000,
     23730.9,
     9197.6,
     0.0
    ],
    [
     1400000,
     23935.4,
     9210.3,
     0.0
    ],
    [
     1410000,
     23976.7,
     9210.5,
     0.0
    ],
    [
     1420000,
     24042.3,
     9221.2,
     0.0
    ],
    [
     1430000,
     24146.7,
     9231.6,
     0.0
    ],
    [
     1440000,
     24100.5,
     9246.1,
     0.0
    ],
    [
     1450000,
     24111.7,
     9259.2,
     0.0
    ],
    [
     1460000,
     24127.2,
     9266.6,
     0.0
    ],
    [
     1470000,
     24265.1,
     9278.8,
     0.0
    ],
    [
     1480000,
     24307.8,
     9301.0,
     0.0
    ],
    [
     1490000,
     24246.5,
     9312.6,
     0.0
    ],
    [
     1500000,
     24314.3,
     9326.4,
     0.0
    ],
    [
     1510000,
     24474.2,
     9341.8,
     0.0
    ],
    [
     1520000,
     24450.1,
     9342.5,
     0.0
    ],
    [
     1530000,
     24501.5,
     9345.4,
     0.0
    ],
    [
     1540000,
     24464.2,
     9365.2,
     0.0
    ],
    [
     1550000,
     24595.8,
     9362.2,
     0.0
    ],
    [
     1560000,
     24711.7,
     9376.5,
     0.0
    ],
    [
     1570000,
     24913.4,
     9382.2,
     0.0
    ],
    [
     1580000,
     24851.7,
     9373.6,
     0.0
    ],
    [
     1590000,
     24879.5,
     9361.9,
     0.0
    ],
    [
     1600000,
     24892.4,
     9367.7,
     0.0
    ],
    [
     1610000,
     24981.1,
     9330.7,
     0.0
    ],
    [
     1620000,
     25055.5,
     9343.2,
     0.0
    ],
    [
     1630000,
     25011.9,
     9290.1,
     0.0
    ],
    [
     1640000,
     25041.1,
     9294.2,
     0.0
    ],
    [
     1650000,
     25008.3,
     9314.3,
     0.0
    ],
    [
     1660000,
     24991.7,
     9312.4,
     0.0
    ],
    [
     1670000,
     25042.9,
     9332.1,
     0.0
    ],
    [
     1680000,
     25098.9,
     9331.6,
     0.0
    ],
    [
     1690000,
     25126.0,
     9343.9,
     0.0
    ],
    [
     1700000,
     25072.6,
     9358.6,
     0.0
    ],
    [
     1710000,
     25145.7,
     9365.4,
     0.0
    ],
    [
     1720000,
     25177.7,
     9382.4,
     0.0
    ],
    [
     1730000,
     25282.6,
     9394.6,
     0.0
    ],
    [
     1740000,
     25359.5,
     9394.0,
     0.0
    ],
    [
     1750000,
     25397.2,
     9416.7,
     0.0
    ],
    [
     1760000,
     25361.4,
     9421.8,
     0.0
    ],
    [
     1770000,
     25284.7,
     9402.9,
     0.0
    ],
    [
     1780000,
     25349.1,
     9407.4,
     0.0
    ],
    [
     1790000,
     25303.0,
     9416.5,
     0.0
    ],
    [
     1800000,
     25373.1,
     9422.8,
     0.0
    ],
    [
     1810000,
     25447.3,
     9426.1,
     0.0
    ],
    [
     1820000,
     25523.8,
     9434.5,
     0.0
    ],
    [
     1830000,
     25557.9,
     9453.2,
     0.0
    ],
    [
     1840000,
     25562.5,
     9444.4,
     0.0
    ],
    [
     1850000,
     25543.6,
     9447.7,
     0.0
    ],
    [
     1860000,
     25672.7,
     9348.0,
     0.0
    ],
    [
     1870000,
     25626.5,
     9350.4,
     0.0
    ],
    [
     1880000,
     25628.2,
     9356.7,
     0.0
    ],
    [
     1890000,
     25700.3,
     9350.2,
     0.0
    ],
    [
     1900000,
     25672.3,
     9362.8,
     0.0
    ],
    [
     1910000,
     25808.0,
     9375.0,
     0.0
    ],
    [
     1920000,
     25918.0,
     9378.4,
     0.0
    ],
    [
     1930000,
     25993.0,
     9329.4,
     0.0
    ],
    [
     1940000,
     26100.1,
     9318.8,
     0.0
    ],
    [
     1950000,
     26156.9,
     9275.5,
     0.0
    ],
    [
     1960000,
     26355.2,
     9286.7,
     0.0
    ],
    [
     1970000,
     26420.3,
     9302.4,
     0.0
    ],
    [
     1980000,
     26399.3,
     9320.7,
     0.0
    ],
    [
     1990000,
     26331.5,
     9324.9,
     0.0
    ],
    [
     2000000,
     26363.2,
     9325.6,
     0.0
    ],
    [
     2010000,
     26357.5,
     9328.3,
     0.0
    ],
    [
     2020000,
     26440.4,
     9336.4,
     0.0
    ],
    [
     2030000,
     26446.0,
     9339.6,
     0.0
    ],
    [
     2040000,
     26354.1,
     9328.3,
     0.0
    ],
    [
     2050000,
     26518.0,
     9340.9,
     0.0
    ],
    [
     2060000,
     26516.8,
     9332.3,
     0.0
    ],
    [
     2070000,
     26597.3,
     9332.8,
     0.0
    ],
    [
     2080000,
     26620.0,
     9344.2,
     0.0
    ],
    [
     2090000,
     26708.3,
     9333.9,
     0.0
    ],
    [
     2100000,
     26751.8,
     9288.9,
     0.0
    ],
    [
     2110000,
     26889.3,
     9297.6,
     0.0
    ],
    [
     2120000,
     26846.5,
     9302.1,
     0.0
    ],
    [
     2130000,
     26792.3,
     9313.3,
     0.0
    ],
    [
     2140000,
     26746.0,
     9312.7,
     0.0
    ],
    [
     2150000,
     26772.2,
     9318.4,
     0.0
    ],
    [
     2160000,
     26724.1,
     9319.9,
     0.0
    ],
    [
     2170000,
     26743.8,
     9331.9,
     0.0
    ],
    [
     2180000,
     26812.7,
     9332.0,
     0.0
    ],
    [
     2190000,
     26704.4,
     9334.6,
     0.0
    ],
    [
     2200000,
     26796.1,
     9336.5,
     0.0
    ],
    [
     2210000,
     26950.9,
     9347.7,
     0.0
    ],
    [
     2220000,
     26943.6,
     9363.6,
     0.0
    ],
    [
     2230000,
     26970.2,
     9357.2,
     0.0
    ],
    [
     2240000,
     27088.3,
     9369.6,
     0.0
    ],
    [
     2250000,
     27115.2,
     9389.9,
     0.0
    ],
    [
     2260000,
     27068.5,
     9385.3,
     0.0
    ],
    [
     2270000,
     27126.9,
     9397.4,
     0.0
    ],
    [
     2280000,
     27290.1,
     9409.6,
     0.0
    ],
    [
     2290000,
     27394.3,
     9421.7,
     0.0
    ],
    [
     2300000,
     27460.2,
     9431.9,
     0.0
    ],
    [
     2310000,
     27470.4,
     9425.9,
     0.0
    ],
    [
     2320000,
     27458.3,
     9428.3,
     0.0
    ],
    [
     2330000,
     27481.7,
     9431.5,
     0.0
    ],
    [
     2340000,
     27529.4,
     9435.1,
     0.0
    ],
    [
     2350000,
     27576.9,
     9444.9,
     0.0
    ],
    [
     2360000,
     27609.8,
     9437.4,
     0.0
    ],
    [
     2370000,
     27688.4,
     9443.7,
     0.0
    ],
    [
     2380000,
     27785.8,
     9443.4,
     0.0
    ],
    [
     2390000,
     27813.4,
     9449.0,
     0.0
    ],
    [
     2400000,
     27854.3,
     9447.2,
     0.0
    ],
    [
     2410000,
     27971.2,
     9449.2,
     0.0
    ],
    [
     2420000,
     28018.0,
     9364.4,
     0.0
    ],
    [
     2430000,
     28062.4,
     9374.0,
     0.0
    ],
    [
     2440000,
     28197.5,
     9375.4,
     0.0
    ],
    [
     2450000,
     28257.5,
     9377.6,
     0.0
    ],
    [
     2460000,
     28237.7,
     9371.7,
     0.0
    ],
    [
     2470000,
     28393.6,
     9381.7,
     0.0
    ],
    [
     2480000,
     28364.2,
     9400.1,
     0.0
    ],
    [
     2490000,
     28372.3,
     9410.8,
     0.0
    ],
    [
     2500000,
     28304.3,
     9413.4,
     0.0
    ],
    [
     2510000,
     28243.3,
     9419.7,
     0.0
    ],
    [
     2520000,
     28376.4,
     9426.2,
     0.0
    ],
    [
     2530000,
     28397.0,
     9413.8,
     0.0
    ],
    [
     2540000,
     28398.4,
     9412.6,
     0.0
    ],
    [
     2550000,
     28279.5,
     9418.7,
     0.0
    ],
    [
     2560000,
     28382.7,
     9424.0,
     0.0
    ],
    [
     2570000,
     28311.0,
     9416.6,
     0.0
    ],
    [
     2580000,
     28373.0,
     9433.1,
     0.0
    ],
    [
     2590000,
     28412.4,
     9431.9,
     0.0
    ],
    [
     2600000,
     28340.1,
     9436.0,
     0.0
    ],
    [
     2610000,
     28354.2,
     9445.2,
     0.0
    ],
    [
     2620000,
     28356.5,
     9456.5,
     0.0
    ],
    [
     2630000,
     28458.6,
     9452.5,
     0.0
    ],
    [
     2640000,
     28607.0,
     9462.9,
     0.0
    ],
    [
     2650000,
     28675.8,
     9467.5,
     0.0
    ],
    [
     2660000,
     28782.0,
     9466.7,
     0.0
    ],
    [
     2670000,
     28706.2,
     9469.0,
     0.0
    ],
    [
     2680000,
     28725.6,
     9464.6,
     0.0
    ],
    [
     2690000,
     28895.6,
     9449.3,
     0.0
    ],
    [
     2700000,
     29000.8,
     9457.5,
     0.0
    ],
    [
     2710000,
     29075.9,
     9457.5,
     0.0
    ],
    [
     2720000,
     29140.5,
     9463.1,
     0.0
    ],
    [
     2730000,
     29193.2,
     9459.5,
     0.0
    ],
    [
     2740000,
     29056.9,
     9467.1,
     0.0
    ],
    [
     2750000,
     29233.9,
     9483.4,
     0.0
    ],
    [
     2760000,
     29319.6,
     9491.4,
     0.0
    ],
    [
     2770000,
     29351.9,
     9485.4,
     0.0
    ],
    [
     2780000,
     29306.1,
     9473.8,
     0.0
    ],
    [
     2790000,
     29249.4,
     9483.9,
     0.0
    ],
    [
     2800000,
     29253.3,
     9479.2,
     0.0
    ],
    [
     2810000,
     29362.6,
     9480.2,
     0.0
    ],
    [
     2820000,
     29269.9,
     9470.3,
     0.0
    ],
    [
     2830000,
     29257.4,
     9472.5,
     0.0
    ],
    [
     2840000,
     29299.8,
     9480.0,
     0.0
    ],
    [
     2850000,
     29294.4,
     9476.6,
     0.0
    ],
    [
     2860000,
     29309.1,
     9478.9,
     0.0
    ],
    [
     2870000,
     29349.2,
     9481.2,
     0.0
    ],
    [
     2880000,
     29410.4,
     9477.1,
     0.0
    ],
    [
     2890000,
     29396.5,
     9489.1,
     0.0
    ],
    [
     2900000,
     29525.0,
     9491.4,
     0.0
    ],
    [
     2910000,
     29625.3,
     9490.0,
     0.0
    ],
    [
     2920000,
     29582.0,
     9495.0,
     0.0
    ],
    [
     2930000,
     29524.6,
     9490.4,
     0.0
    ],
    [
     2940000,
     29530.3,
     9507.5,
     0.0
    ],
    [
     2950000,
     29430.4,
     9509.3,
     0.0
    ],
    [
     2960000,
     29524.3,
     9508.0,
     0.0
    ],
    [
     2970000,
     29504.1,
     9514.2,
     0.0
    ],
    [
     2980000,
     29533.1,
     9512.7,
     0.0
    ],
    [
     2990000,
     29436.4,
     9523.7,
     0.0
    ],
    [
     3000000,
     29427.2,
     9532.5,
     0.0
    ],
    [
     3010000,
     29671.0,
     9530.2,
     0.0
    ],
    [
     3020000,
     29773.5,
     9529.7,
     0.0
    ],
    [
     3030000,
     29907.6,
     9532.9,
     0.0
    ],
    [
     3040000,
     29915.4,
     9462.8,
     0.0
    ],
    [
     3050000,
     29988.0,
     9464.9,
     0.0
    ],
    [
     3060000,
     29983.4,
     9473.7,
     0.0
    ],
    [
     3070000,
     30015.7,
     9480.0,
     0.0
    ],
    [
     3080000,
     29984.2,
     9481.4,
     0.0
    ],
    [
     3090000,
     29875.7,
     9482.9,
     0.0
    ],
    [
     3100000,
     29934.8,
     9486.4,
     0.0
    ],
    [
     3110000,
     30010.8,
     9489.8,
     0.0
    ],
    [
     3120000,
     30080.9,
     9496.3,
     0.0
    ],
    [
     3130000,
     30107.3,
     9492.2,
     0.0
    ],
    [
     3140000,
     30154.1,
     9478.6,
     0.0
    ],
    [
     3150000,
     30259.2,
     9466.0,
     0.0
    ],
    [
     3160000,
     30230.9,
     9460.9,
     0.0
    ],
    [
     3170000,
     30194.7,
     9459.4,
     0.0
    ],
    [
     3180000,
     30199.2,
     9465.5,
     0.0
    ],
    [
     3190000,
     30334.6,
     9479.9,
     0.0
    ],
    [
     3200000,
     30387.9,
     9472.3,
     0.0
    ],
    [
     3210000,
     30339.0,
     9243.9,
     0.0
    ],
    [
     3220000,
     30372.8,
     9238.1,
     0.0
    ],
    [
     3230000,
     30340.9,
     9229.1,
     0.0
    ],
    [
     3240000,
     30355.8,
     9235.9,
     0.0
    ],
    [
     3250000,
     30322.9,
     9147.3,
     0.0
    ],
    [
     3260000,
     30363.1,
     9155.8,
     0.0
    ],
    [
     3270000,
     30410.2,
     9160.6,
     0.0
    ],
    [
     3280000,
     30352.2,
     9164.0,
     0.0
    ],
    [
     3290000,
     30420.1,
     9149.7,
     0.0
    ],
    [
     3300000,
     30461.1,
     9147.1,
     0.0
    ],
    [
     3310000,
     30454.6,
     9152.8,
     0.0
    ],
    [
     3320000,
     30570.0,
     9161.2,
     0.0
    ],
    [
     3330000,
     30630.8,
     9155.8,
     0.0
    ],
    [
     3340000,
     30641.3,
     9151.8,
     0.0
    ],
    [
     3350000,
     30621.8,
     9150.5,
     0.0
    ],
    [
     3360000,
     30486.1,
     9160.3,
     0.0
    ],
    [
     3370000,
     30494.7,
     9181.7,
     0.0
    ],
    [
     3380000,
     30516.0,
     9183.6,
     0.0
    ],
    [
     3390000,
     30566.2,
     9194.5,
     0.0
    ],
    [
     3400000,
     30632.8,
     9204.9,
     0.0
    ],
    [
     3410000,
     30694.8,
     9226.4,
     0.0
    ],
    [
     3420000,
     30520.2,
     9218.9,
     0.0
    ],
    [
     3430000,
     30509.8,
     9217.4,
     0.0
    ],
    [
     3440000,
     30442.8,
     9214.6,
     0.0
    ],
    [
     3450000,
     30396.5,
     9209.7,
     0.0
    ],
    [
     3460000,
     30399.2,
     9230.0,
     0.0
    ],
    [
     3470000,
     30264.7,
     9229.5,
     0.0
    ],
    [
     3480000,
     30419.9,
     9223.1,
     0.0
    ],
    [
     3490000,
     30376.0,
     9221.8,
     0.0
    ],
    [
     3500000,
     30378.5,
     9229.7,
     0.0
    ],
    [
     3510000,
     30363.3,
     9222.4,
     0.0
    ],
    [
     3520000,
     30436.4,
     9214.9,
     0.0
    ],
    [
     3530000,
     30416.4,
     9221.4,
     0.0
    ],
    [
     3540000,
     30426.8,
     9228.3,
     0.0
    ],
    [
     3550000,
     30496.2,
     9235.1,
     0.0
    ],
    [
     3560000,
     30508.6,
     9235.6,
     0.0
    ],
    [
     3570000,
     30488.5,
     9218.4,
     0.0
    ],
    [
     3580000,
     30468.7,
     9222.0,
     0.0
    ],
    [
     3590000,
     30569.3,
     9223.2,
     0.0
    ],
    [
     3600000,
     30728.0,
     9216.2,
     0.0
    ],
    [
     3610000,
     30757.5,
     9218.7,
     0.0
    ],
    [
     3620000,
     30648.5,
     9212.4,
     0.0
    ],
    [
     3630000,
     30517.0,
     9220.0,
     0.0
    ],
    [
     3640000,
     30418.0,
     9227.7,
     0.0
    ],
    [
     3650000,
     30466.5,
     9237.4,
     0.0
    ],
    [
     3660000,
     30564.5,
     9237.7,
     0.0
    ],
    [
     3670000,
     30748.0,
     9252.0,
     0.0
    ],
    [
     3680000,
     30676.0,
     9164.1,
     0.0
    ],
    [
     3690000,
     30557.6,
     9170.1,
     0.0
    ],
    [
     3700000,
     30583.8,
     9164.5,
     0.0
    ],
    [
     3710000,
     30577.0,
     9170.2,
     0.0
    ],
    [
     3720000,
     30568.1,
     9174.3,
     0.0
    ],
    [
     3730000,
     30559.8,
     9179.8,
     0.0
    ],
    [
     3740000,
     30574.2,
     9173.4,
     0.0
    ],
    [
     3750000,
     30623.8,
     9176.1,
     0.0
    ],
    [
     3760000,
     30636.4,
     9176.7,
     0.0
    ],
    [
     3770000,
     30679.9,
     9170.1,
     0.0
    ],
    [
     3780000,
     30670.1,
     9172.6,
     0.0
    ],
    [
     3790000,
     30698.9,
     9172.5,
     0.0
    ],
    [
     3800000,
     30718.3,
     9169.7,
     0.0
    ],
    [
     3810000,
     30813.8,
     9175.4,
     0.0
    ],
    [
     3820000,
     30783.6,
     9182.7,
     0.0
    ],
    [
     3830000,
     30741.4,
     9165.5,
     0.0
    ],
    [
     3840000,
     30720.6,
     9158.4,
     0.0
    ],
    [
     3850000,
     30728.3,
     9175.8,
     0.0
    ],
    [
     3860000,
     30696.9,
     9182.3,
     0.0
    ],
    [
     3870000,
     30735.4,
     9181.5,
     0.0
    ],
    [
     3880000,
     30803.2,
     9167.1,
     0.0
    ],
    [
     3890000,
     30714.5,
     9157.8,
     0.0
    ],
    [
     3900000,
     30701.9,
     9169.5,
     0.0
    ],
    [
     3910000,
     30626.4,
     9174.0,
     0.0
    ],
    [
     3920000,
     30679.2,
     9185.9,
     0.0
    ],
    [
     3930000,
     30726.5,
     9174.6,
     0.0
    ],
    [
     3940000,
     30615.4,
     9175.5,
     0.0
    ],
    [
     3950000,
     30465.2,
     9176.6,
     0.0
    ],
    [
     3960000,
     30534.6,
     9186.6,
     0.0
    ],
    [
     3970000,
     30604.6,
     9198.0,
     0.0
    ],
    [
     3980000,
     30583.0,
     9200.1,
     0.0
    ],
    [
     3990000,
     30597.3,
     9190.3,
     0.0
    ],
    [
     4000000,
     30568.9,
     9189.6,
     0.0
    ],
    [
     4010000,
     30465.6,
     9188.5,
     0.0
    ],
    [
     4020000,
     30467.7,
     9195.0,
     0.0
    ],
    [
     4030000,
     30481.7,
     9195.2,
     0.0
    ],
    [
     4040000,
     30523.1,
     9203.4,
     0.0
    ],
    [
     4050000,
     30667.6,
     9214.5,
     0.0
    ],
    [
     4060000,
     30814.3,
     9230.1,
     0.0
    ],
    [
     4070000,
     30830.1,
     9218.0,
     0.0
    ],
    [
     4080000,
     30753.8,
     9220.0,
     0.0
    ],
    [
     4090000,
     30720.2,
     9226.5,
     0.0
    ],
    [
     4100000,
     30818.5,
     9233.9,
     0.0
    ],
    [
     4110000,
     30803.6,
     9226.3,
     0.0
    ],
    [
     4120000,
     30794.7,
     9234.2,
     0.0
    ],
    [
     4130000,
     30862.6,
     9245.0,
     0.0
    ],
    [
     4140000,
     30775.8,
     9250.8,
     0.0
    ],
    [
     4150000,
     30795.0,
     9253.2,
     0.0
    ],
    [
     4160000,
     30866.5,
     9248.1,
     0.0
    ],
    [
     4170000,
     30897.4,
     9244.5,
     0.0
    ],
    [
     4180000,
     30854.6,
     9254.9,
     0.0
    ],
    [
     4190000,
     30897.0,
     9253.5,
     0.0
    ],
    [
     4200000,
     30843.4,
     9243.8,
     0.0
    ],
    [
     4210000,
     30878.1,
     9258.2,
     0.0
    ],
    [
     4220000,
     30918.8,
     9271.0,
     0.0
    ],
    [
     4230000,
     30996.7,
     9272.3,
     0.0
    ],
    [
     4240000,
     31083.5,
     9289.6,
     0.0
    ],
    [
     4250000,
     31127.2,
     9290.0,
     0.0
    ],
    [
     4260000,
     31148.1,
     9281.7,
     0.0
    ],
    [
     4270000,
     31213.5,
     9284.4,
     0.0
    ],
    [
     4280000,
     31261.4,
     9274.3,
     0.0
    ],
    [
     4290000,
     31290.8,
     9264.9,
     0.0
    ],
    [
     4300000,
     31337.2,
     9270.4,
     0.0
    ],
    [
     4310000,
     31331.6,
     9270.8,
     0.0
    ],
    [
     4320000,
     31313.1,
     9278.8,
     0.0
    ],
    [
     4330000,
     31405.5,
     9270.4,
     0.0
    ],
    [
     4340000,
     31457.3,
     9278.9,
     0.0
    ],
    [
     4350000,
     31464.3,
     9260.1,
     0.0
    ],
    [
     4360000,
     31437.0,
     9105.0,
     0.0
    ],
    [
     4370000,
     31446.7,
     9101.4,
     0.0
    ],
    [
     4380000,
     31486.1,
     9113.5,
     0.0
    ],
    [
     4390000,
     31492.6,
     9117.4,
     0.0
    ],
    [
     4400000,
     31467.6,
     9109.5,
     0.0
    ],
    [
     4410000,
     31462.2,
     9108.3,
     0.0
    ],
    [
     4420000,
     31568.8,
     9116.3,
     0.0
    ],
    [
     4430000,
     31515.2,
     9101.6,
     0.0
    ],
    [
     4440000,
     31611.5,
     9106.1,
     0.0
    ],
    [
     4450000,
     31604.2,
     9100.9,
     0.0
    ],
    [
     4460000,
     31555.9,
     9109.3,
     0.0
    ],
    [
     4470000,
     31509.9,
     9111.2,
     0.0
    ],
    [
     4480000,
     31476.3,
     9103.6,
     0.0
    ],
    [
     4490000,
     31386.1,
     9104.6,
     0.0
    ],
    [
     4500000,
     31216.8,
     9101.7,
     0.0
    ],
    [
     4510000,
     31134.8,
     9114.2,
     0.0
    ],
    [
     4520000,
     31030.9,
     9123.0,
     0.0
    ],
    [
     4530000,
     30995.3,
     9113.5,
     0.0
    ],
    [
     4540000,
     31066.8,
     9111.3,
     0.0
    ],
    [
     4550000,
     30988.4,
     9099.1,
     0.0
    ],
    [
     4560000,
     31033.0,
     9105.6,
     0.0
    ],
    [
     4570000,
     31055.1,
     9115.7,
     0.0
    ],
    [
     4580000,
     31036.4,
     9126.1,
     0.0
    ],
    [
     4590000,
     30939.4,
     9121.7,
     0.0
    ],
    [
     4600000,
     30936.5,
     9126.6,
     0.0
    ],
    [
     4610000,
     30984.7,
     9091.0,
     0.0
    ],
    [
     4620000,
     30940.7,
     9087.0,
     0.0
    ],
    [
     4630000,
     30981.7,
     9071.5,
     0.0
    ],
    [
     4640000,
     31010.3,
     9074.9,
     0.0
    ],
    [
     4650000,
     31018.7,
     9074.3,
     0.0
    ],
    [
     4660000,
     31106.6,
     9067.5,
     0.0
    ],
    [
     4670000,
     31169.6,
     9067.4,
     0.0
    ],
    [
     4680000,
     31088.8,
     8962.3,
     0.0
    ],
    [
     4690000,
     31020.1,
     8952.3,
     0.0
    ],
    [
     4700000,
     31076.3,
     8950.3,
     0.0
    ],
    [
     4710000,
     31131.4,
     8950.8,
     0.0
    ],
    [
     4720000,
     31156.8,
     8955.7,
     0.0
    ],
    [
     4730000,
     31162.6,
     8953.5,
     0.0
    ],
    [
     4740000,
     31299.2,
     8956.5,
     0.0
    ],
    [
     4750000,
     31296.4,
     8952.0,
     0.0
    ],
    [
     4760000,
     31282.1,
     8947.7,
     0.0
    ],
    [
     4770000,
     31280.5,
     8968.6,
     0.0
    ],
    [
     4780000,
     31377.3,
     8969.9,
     0.0
    ],
    [
     4790000,
     31353.4,
     8975.4,
     0.0
    ],
    [
     4800000,
     31326.4,
     8973.4,
     0.0
    ],
    [
     4810000,
     31346.1,
     8977.8,
     0.0
    ],
    [
     4820000,
     31372.9,
     8968.3,
     0.0
    ],
    [
     4830000,
     31389.8,
     8966.6,
     0.0
    ],
    [
     4840000,
     31265.7,
     8971.8,
     0.0
    ],
    [
     4850000,
     31341.1,
     8974.0,
     0.0
    ],
    [
     4860000,
     31350.4,
     8973.5,
     0.0
    ],
    [
     4870000,
     31364.7,
     8977.0,
     0.0
    ],
    [
     4880000,
     31399.6,
     8991.8,
     0.0
    ],
    [
     4890000,
     31409.5,
     8996.4,
     0.0
    ],
    [
     4900000,
     31497.1,
     8989.3,
     0.0
    ],
    [
     4910000,
     31486.0,
     8962.8,
     0.0
    ],
    [
     4920000,
     31460.9,
     8969.5,
     0.0
    ],
    [
     4930000,
     31477.7,
     8971.0,
     0.0
    ],
    [
     4940000,
     31459.5,
     8986.5,
     0.0
    ],
    [
     4950000,
     31527.1,
     8989.5,
     0.0
    ],
    [
     4960000,
     31508.5,
     8984.2,
     0.0
    ],
    [
     4970000,
     31495.9,
     8992.6,
     0.0
    ],
    [
     4980000,
     31559.2,
     8989.4,
     0.0
    ],
    [
     4990000,
     31625.0,
     8992.5,
     0.0
    ],
    [
     5000000,
     31660.5,
     8989.6,
     0.0
    ],
    [
     5010000,
     31636.2,
     8990.8,
     0.0
    ],
    [
     5020000,
     31604.1,
     9003.7,
     0.0
    ],
    [
     5030000,
     31657.3,
     9012.9,
     0.0
    ],
    [
     5040000,
     31740.3,
     9000.9,
     0.0
    ],
    [
     5050000,
     31789.9,
     9002.1,
     0.0
    ],
    [
     5060000,
     31809.1,
     9002.4,
     0.0
    ],
    [
     5070000,
     31799.4,
     9003.2,
     0.0
    ],
    [
     5080000,
     31791.1,
     8998.6,
     0.0
    ],
    [
     5090000,
     31765.4,
     9001.9,
     0.0
    ],
    [
     5100000,
     31702.6,
     8997.7,
     0.0
    ],
    [
     5110000,
     31789.0,
     8999.2,
     0.0
    ],
    [
     5120000,
     31826.6,
     8994.3,
     0.0
    ],
    [
     5130000,
     31898.5,
     8998.2,
     0.0
    ],
    [
     5140000,
     31841.7,
     8995.8,
     0.0
    ],
    [
     5150000,
     31885.8,
     8994.4,
     0.0
    ],
    [
     5160000,
     31883.6,
     9009.2,
     0.0
    ],
    [
     5170000,
     31850.0,
     9011.2,
     0.0
    ],
    [
     5180000,
     31767.5,
     8999.7,
     0.0
    ],
    [
     5190000,
     31724.8,
     8991.1,
     0.0
    ],
    [
     5200000,
     31658.6,
     8992.7,
     0.0
    ],
    [
     5210000,
     31758.0,
     8998.1,
     0.0
    ],
    [
     5220000,
     31796.2,
     8997.7,
     0.0
    ],
    [
     5230000,
     31894.9,
     9000.8,
     0.0
    ],
    [
     5240000,
     31916.8,
     9010.2,
     0.0
    ],
    [
     5250000,
     31920.2,
     9009.0,
     0.0
    ],
    [
     5260000,
     31822.3,
     8859.4,
     0.0
    ],
    [
     5270000,
     31661.9,
     8866.6,
     0.0
    ],
    [
     5280000,
     31534.0,
     8863.2,
     0.0
    ],
    [
     5290000,
     31609.0,
     8885.0,
     0.0
    ],
    [
     5300000,
     31606.8,
     8837.8,
     0.0
    ],
    [
     5310000,
     31567.5,
     8843.2,
     0.0
    ],
    [
     5320000,
     31559.5,
     8857.6,
     0.0
    ],
    [
     5330000,
     31560.2,
     8852.3,
     0.0
    ],
    [
     5340000,
     31560.1,
     8849.6,
     0.0
    ],
    [
     5350000,
     31521.0,
     8857.7,
     0.0
    ],
    [
     5360000,
     31561.7,
     8858.4,
     0.0
    ],
    [
     5370000,
     31530.9,
     8860.4,
     0.0
    ],
    [
     5380000,
     31367.3,
     8862.5,
     0.0
    ],
    [
     5390000,
     31328.7,
     8867.3,
     0.0
    ],
    [
     5400000,
     31322.8,
     8866.7,
     0.0
    ],
    [
     5410000,
     31359.3,
     8763.5,
     0.0
    ],
    [
     5420000,
     31342.1,
     8757.5,
     0.0
    ],
    [
     5430000,
     31300.4,
     8769.2,
     0.0
    ],
    [
     5440000,
     31372.1,
     8773.5,
     0.0
    ],
    [
     5450000,
     31275.6,
     8768.6,
     0.0
    ],
    [
     5460000,
     31274.8,
     8773.2,
     0.0
    ],
    [
     5470000,
     31334.9,
     8776.9,
     0.0
    ],
    [
     5480000,
     31329.9,
     8756.0,
     0.0
    ],
    [
     5490000,
     31342.8,
     8760.4,
     0.0
    ],
    [
     5500000,
     31424.8,
     8769.9,
     0.0
    ],
    [
     5510000,
     31334.7,
     8765.8,
     0.0
    ],
    [
     5520000,
     31238.3,
     8749.6,
     0.0
    ],
    [
     5530000,
     31209.4,
     8745.4,
     0.0
    ],
    [
     5540000,
     31367.7,
     8732.8,
     0.0
    ],
    [
     5550000,
     31275.5,
     8731.0,
     0.0
    ],
    [
     5560000,
     31268.0,
     8755.0,
     0.0
    ],
    [
     5570000,
     31254.0,
     8756.6,
     0.0
    ],
    [
     5580000,
     31267.9,
     8739.9,
     0.0
    ],
    [
     5590000,
     31196.6,
     8736.7,
     0.0
    ],
    [
     5600000,
     31222.8,
     8716.8,
     0.0
    ],
    [
     5610000,
     31177.8,
     8693.1,
     0.0
    ],
    [
     5620000,
     31187.7,
     8693.3,
     0.0
    ],
    [
     5630000,
     31230.0,
     8693.2,
     0.0
    ],
    [
     5640000,
     31267.5,
     8693.1,
     0.0
    ],
    [
     5650000,
     31393.8,
     8695.5,
     0.0
    ],
    [
     5660000,
     31412.8,
     8692.1,
     0.0
    ],
    [
     5670000,
     31361.8,
     8702.1,
     0.0
    ],
    [
     5680000,
     31390.3,
     8714.5,
     0.0
    ],
    [
     5690000,
     31348.1,
     8702.6,
     0.0
    ],
    [
     5700000,
     31295.7,
     8707.9,
     0.0
    ],
    [
     5710000,
     31335.7,
     8718.8,
     0.0
    ],
    [
     5720000,
     31365.7,
     8703.2,
     0.0
    ],
    [
     5730000,
     31400.3,
     8708.1,
     0.0
    ],
    [
     5740000,
     31373.8,
     8713.0,
     0.0
    ],
    [
     5750000,
     31500.7,
     8713.0,
     0.0
    ],
    [
     5760000,
     31527.2,
     8713.5,
     0.0
    ],
    [
     5770000,
     31559.4,
     8720.1,
     0.0
    ],
    [
     5780000,
     31530.1,
     8706.9,
     0.0
    ],
    [
     5790000,
     31616.3,
     8690.4,
     0.0
    ],
    [
     5800000,
     31454.4,
     8683.8,
     0.0
    ],
    [
     5810000,
     31509.4,
     8693.5,
     0.0
    ],
    [
     5820000,
     31567.0,
     8701.4,
     0.0
    ],
    [
     5830000,
     31553.3,
     8711.4,
     0.0
    ],
    [
     5840000,
     31592.8,
     8722.0,
     0.0
    ],
    [
     5850000,
     31699.7,
     8714.3,
     0.0
    ],
    [
     5860000,
     31815.2,
     8700.4,
     0.0
    ],
    [
     5870000,
     31811.1,
     8694.7,
     0.0
    ],
    [
     5880000,
     31780.5,
     8691.8,
     0.0
    ],
    [
     5890000,
     31857.1,
     8694.2,
     0.0
    ],
    [
     5900000,
     31792.8,
     8705.7,
     0.0
    ],
    [
     5910000,
     31867.7,
     8709.8,
     0.0
    ],
    [
     5920000,
     31926.1,
     8705.0,
     0.0
    ],
    [
     5930000,
     31954.9,
     8712.5,
     0.0
    ],
    [
     5940000,
     31871.1,
     8721.7,
     0.0
    ],
    [
     5950000,
     31836.1,
     8705.8,
     0.0
    ],
    [
     5960000,
     31792.6,
     8705.1,
     0.0
    ],
    [
     5970000,
     31751.1,
     8708.3,
     0.0
    ],
    [
     5980000,
     31806.9,
     8702.7,
     0.0
    ],
    [
     5990000,
     31836.2,
     8708.4,
     0.0
    ],
    [
     6000000,
     31920.9,
     8708.4,
     0.0
    ],
    [
     6010000,
     31962.9,
     8711.1,
     0.0
    ],
    [
     6020000,
     31974.4,
     8710.2,
     0.0
    ],
    [
     6030000,
     31916.9,
     8713.6,
     0.0
    ],
    [
     6040000,
     31871.5,
     8720.2,
     0.0
    ],
    [
     6050000,
     31864.8,
     8728.8,
     0.0
    ],
    [
     6060000,
     31917.2,
     8733.8,
     0.0
    ],
    [
     6070000,
     31898.5,
     8734.7,
     0.0
    ],
    [
     6080000,
     31921.6,
     8730.7,
     0.0
    ],
    [
     6090000,
     31887.4,
     8717.5,
     0.0
    ],
    [
     6100000,
     31895.8,
     8728.1,
     0.0
    ],
    [
     6110000,
     31960.8,
     8740.3,
     0.0
    ],
    [
     6120000,
     31995.8,
     8729.2,
     0.0
    ],
    [
     6130000,
     31947.0,
     8730.1,
     0.0
    ],
    [
     6140000,
     31940.5,
     8735.8,
     0.0
    ],
    [
     6150000,
     31920.8,
     8737.5,
     0.0
    ],
    [
     6160000,
     31949.8,
     8749.7,
     0.0
    ],
    [
     6170000,
     31891.9,
     8728.5,
     0.0
    ],
    [
     6180000,
     31943.7,
     8733.9,
     0.0
    ],
    [
     6190000,
     31996.1,
     8739.0,
     0.0
    ],
    [
     6200000,
     31967.4,
     8735.2,
     0.0
    ],
    [
     6210000,
     32031.3,
     8734.1,
     0.0
    ],
    [
     6220000,
     31948.7,
     8744.0,
     0.0
    ],
    [
     6230000,
     31929.9,
     8753.1,
     0.0
    ],
    [
     6240000,
     31937.3,
     8751.0,
     0.0
    ],
    [
     6250000,
     31908.0,
     8755.8,
     0.0
    ],
    [
     6260000,
     31924.4,
     8753.3,
     0.0
    ],
    [
     6270000,
     31902.3,
     8758.7,
     0.0
    ],
    [
     6280000,
     31852.0,
     8764.4,
     0.0
    ],
    [
     6290000,
     31845.4,
     8760.5,
     0.0
    ],
    [
     6300000,
     31871.1,
     8766.8,
     0.0
    ],
    [
     6310000,
     31929.7,
     8761.6,
     0.0
    ],
    [
     6320000,
     31960.0,
     8779.2,
     0.0
    ],
    [
     6330000,
     31980.5,
     8788.8,
     0.0
    ],
    [
     6340000,
     31981.7,
     8776.0,
     0.0
    ],
    [
     6350000,
     32009.0,
     8746.5,
     0.0
    ],
    [
     6360000,
     31967.1,
     8732.9,
     0.0
    ],
    [
     6370000,
     31932.6,
     8717.2,
     0.0
    ],
    [
     6380000,
     31965.7,
     8718.3,
     0.0
    ],
    [
     6390000,
     31935.8,
     8712.6,
     0.0
    ],
    [
     6400000,
     31979.9,
     8706.4,
     0.0
    ],
    [
     6410000,
     31992.0,
     8705.0,
     0.0
    ],
    [
     6420000,
     32032.5,
     8716.5,
     0.0
    ],
    [
     6430000,
     32028.7,
     8720.1,
     0.0
    ],
    [
     6440000,
     32077.5,
     8726.4,
     0.0
    ],
    [
     6450000,
     32020.5,
     8722.3,
     0.0
    ],
    [
     6460000,
     32036.3,
     8727.6,
     0.0
    ],
    [
     6470000,
     31937.6,
     8734.5,
     0.0
    ],
    [
     6480000,
     31994.4,
     8738.7,
     0.0
    ],
    [
     6490000,
     31967.2,
     8732.5,
     0.0
    ],
    [
     6500000,
     31967.0,
     8741.5,
     0.0
    ],
    [
     6510000,
     32048.7,
     8745.9,
     0.0
    ],
    [
     6520000,
     32013.9,
     8748.0,
     0.0
    ],
    [
     6530000,
     32026.8,
     8740.9,
     0.0
    ],
    [
     6540000,
     32022.2,
     8736.3,
     0.0
    ],
    [
     6550000,
     32091.7,
     8727.0,
     0.0
    ],
    [
     6560000,
     32199.8,
     8723.1,
     0.0
    ],
    [
     6570000,
     32246.3,
     8719.2,
     0.0
    ],
    [
     6580000,
     32242.2,
     8718.9,
     0.0
    ],
    [
     6590000,
     32233.1,
     8707.3,
     0.0
    ],
    [
     6600000,
     32315.9,
     8723.3,
     0.0
    ],
    [
     6610000,
     32325.1,
     8722.2,
     0.0
    ],
    [
     6620000,
     32368.5,
     8717.2,
     0.0
    ],
    [
     6630000,
     32385.9,
     8728.1,
     0.0
    ],
    [
     6640000,
     32428.3,
     8734.4,
     0.0
    ],
    [
     6650000,
     32365.9,
     8725.6,
     0.0
    ],
    [
     6660000,
     32225.4,
     8697.5,
     0.0
    ],
    [
     6670000,
     32325.9,
     8680.5,
     0.0
    ],
    [
     6680000,
     32348.9,
     8662.9,
     0.0
    ],
    [
     6690000,
     32281.5,
     8665.8,
     0.0
    ],
    [
     6700000,
     32293.6,
     8667.7,
     0.0
    ],
    [
     6710000,
     32313.5,
     8653.3,
     0.0
    ],
    [
     6720000,
     32249.8,
     8662.6,
     0.0
    ],
    [
     6730000,
     32337.6,
     8655.3,
     0.0
    ],
    [
     6734902,
     32370.0,
     8660.2,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|1810|2": {
   "did": 9001,
   "mode": "bd",
   "N": 1810,
   "draw": 2,
   "batch": 100,
   "max_steps": 20000000,
   "wall_cap_s": 345600.0,
   "phase": "H",
   "M": 7783,
   "xl_cap": 77830000.0,
   "init_seed": 2026071301810029001,
   "stop_reason": "solved_target",
   "stop_step": 2460873,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 20242.232,
   "wall_seconds_per_step": 0.008226,
   "first_solve_steps": [
    1351094,
    424368,
    1827906,
    null,
    1678453,
    1664079,
    60354,
    null,
    1249046,
    null,
    193174,
    null,
    805902,
    462394,
    117139,
    486652,
    null,
    721042,
    152790,
    1167957,
    null,
    null,
    867177,
    1044897,
    null,
    null,
    379858,
    176792,
    337247,
    415475,
    null,
    70968,
    null,
    null,
    1044348,
    null,
    null,
    null,
    null,
    1644148,
    null,
    160166,
    187231,
    1424242,
    205247,
    569797,
    1206769,
    747520,
    null,
    552948,
    null,
    null,
    null,
    null,
    267679,
    null,
    1993540,
    312199,
    196973,
    2122983,
    137781,
    77594,
    1027263,
    null,
    1552516,
    580410,
    67386,
    286042,
    null,
    null,
    null,
    null,
    1520402,
    null,
    841233,
    null,
    107693,
    null,
    457100,
    151161,
    null,
    35924,
    null,
    1155165,
    null,
    null,
    null,
    null,
    44255,
    739432,
    529482,
    694609,
    null,
    359930,
    2460873,
    null,
    333076,
    776515,
    420102,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2343.0,
     809.4,
     0.0
    ],
    [
     20000,
     3037.2,
     1271.8,
     0.0
    ],
    [
     30000,
     3862.2,
     1737.4,
     0.0
    ],
    [
     40000,
     4797.0,
     2217.0,
     0.0
    ],
    [
     50000,
     5469.4,
     2671.0,
     0.0
    ],
    [
     60000,
     6184.6,
     3104.0,
     0.0
    ],
    [
     70000,
     6841.2,
     3489.2,
     0.0
    ],
    [
     80000,
     7419.5,
     3803.3,
     0.0
    ],
    [
     90000,
     8043.8,
     4122.2,
     0.0
    ],
    [
     100000,
     8620.7,
     4399.4,
     0.0
    ],
    [
     110000,
     8964.2,
     4657.2,
     0.0
    ],
    [
     120000,
     9380.6,
     4881.4,
     0.0
    ],
    [
     130000,
     9693.1,
     5079.9,
     0.0
    ],
    [
     140000,
     10132.0,
     5241.6,
     0.0
    ],
    [
     150000,
     10241.0,
     5419.9,
     0.0
    ],
    [
     160000,
     10613.4,
     5582.5,
     0.0
    ],
    [
     170000,
     10868.8,
     5738.0,
     0.0
    ],
    [
     180000,
     11325.5,
     5877.0,
     0.0
    ],
    [
     190000,
     11569.2,
     6003.0,
     0.0
    ],
    [
     200000,
     11715.0,
     6106.4,
     0.0
    ],
    [
     210000,
     11838.6,
     6214.6,
     0.0
    ],
    [
     220000,
     12100.7,
     6314.6,
     0.0
    ],
    [
     230000,
     12268.5,
     6423.4,
     0.0
    ],
    [
     240000,
     12467.0,
     6531.0,
     0.0
    ],
    [
     250000,
     12615.0,
     6633.2,
     0.0
    ],
    [
     260000,
     12766.6,
     6719.7,
     0.0
    ],
    [
     270000,
     12896.8,
     6796.6,
     0.0
    ],
    [
     280000,
     13346.2,
     6872.5,
     0.0
    ],
    [
     290000,
     13544.8,
     6937.6,
     0.0
    ],
    [
     300000,
     13801.3,
     7014.1,
     0.0
    ],
    [
     310000,
     13965.6,
     7091.2,
     0.0
    ],
    [
     320000,
     14156.4,
     7135.9,
     0.0
    ],
    [
     330000,
     14436.0,
     7203.9,
     0.0
    ],
    [
     340000,
     14556.1,
     7250.2,
     0.0
    ],
    [
     350000,
     14743.2,
     7310.0,
     0.0
    ],
    [
     360000,
     14789.1,
     7358.7,
     0.0
    ],
    [
     370000,
     14804.1,
     7430.7,
     0.0
    ],
    [
     380000,
     15050.6,
     7459.1,
     0.0
    ],
    [
     390000,
     15319.4,
     7515.5,
     0.0
    ],
    [
     400000,
     15562.4,
     7576.7,
     0.0
    ],
    [
     410000,
     15811.8,
     7629.0,
     0.0
    ],
    [
     420000,
     15977.5,
     7651.8,
     0.0
    ],
    [
     430000,
     16069.6,
     7600.2,
     0.0
    ],
    [
     440000,
     16105.1,
     7659.6,
     0.0
    ],
    [
     450000,
     16290.2,
     7692.7,
     0.0
    ],
    [
     460000,
     16465.0,
     7736.8,
     0.0
    ],
    [
     470000,
     16515.1,
     7776.8,
     0.0
    ],
    [
     480000,
     16594.4,
     7821.2,
     0.0
    ],
    [
     490000,
     16686.1,
     7841.4,
     0.0
    ],
    [
     500000,
     16818.5,
     7887.5,
     0.0
    ],
    [
     510000,
     16950.6,
     7923.6,
     0.0
    ],
    [
     520000,
     16987.7,
     7962.7,
     0.0
    ],
    [
     530000,
     17058.0,
     7945.2,
     0.0
    ],
    [
     540000,
     17294.1,
     7991.5,
     0.0
    ],
    [
     550000,
     17448.1,
     8026.5,
     0.0
    ],
    [
     560000,
     17549.9,
     8007.8,
     0.0
    ],
    [
     570000,
     17758.0,
     7995.7,
     0.0
    ],
    [
     580000,
     17908.7,
     8020.1,
     0.0
    ],
    [
     590000,
     18016.4,
     8026.3,
     0.0
    ],
    [
     600000,
     18044.9,
     8064.0,
     0.0
    ],
    [
     610000,
     18257.3,
     8094.8,
     0.0
    ],
    [
     620000,
     18406.2,
     8118.3,
     0.0
    ],
    [
     630000,
     18646.7,
     8145.1,
     0.0
    ],
    [
     640000,
     18750.4,
     8179.9,
     0.0
    ],
    [
     650000,
     18978.2,
     8217.9,
     0.0
    ],
    [
     660000,
     19169.8,
     8246.0,
     0.0
    ],
    [
     670000,
     19207.3,
     8273.3,
     0.0
    ],
    [
     680000,
     19259.3,
     8297.1,
     0.0
    ],
    [
     690000,
     19385.1,
     8334.8,
     0.0
    ],
    [
     700000,
     19393.0,
     8351.1,
     0.0
    ],
    [
     710000,
     19419.5,
     8343.6,
     0.0
    ],
    [
     720000,
     19404.5,
     8347.3,
     0.0
    ],
    [
     730000,
     19421.6,
     8321.6,
     0.0
    ],
    [
     740000,
     19454.6,
     8342.0,
     0.0
    ],
    [
     750000,
     19680.9,
     8352.9,
     0.0
    ],
    [
     760000,
     19761.3,
     8392.1,
     0.0
    ],
    [
     770000,
     19858.4,
     8404.4,
     0.0
    ],
    [
     780000,
     19856.4,
     8387.9,
     0.0
    ],
    [
     790000,
     19876.6,
     8403.7,
     0.0
    ],
    [
     800000,
     19973.6,
     8434.6,
     0.0
    ],
    [
     810000,
     20067.0,
     8463.1,
     0.0
    ],
    [
     820000,
     20102.4,
     8484.2,
     0.0
    ],
    [
     830000,
     20109.3,
     8519.6,
     0.0
    ],
    [
     840000,
     20111.7,
     8535.4,
     0.0
    ],
    [
     850000,
     20075.0,
     8485.8,
     0.0
    ],
    [
     860000,
     20057.0,
     8502.7,
     0.0
    ],
    [
     870000,
     20267.9,
     8475.4,
     0.0
    ],
    [
     880000,
     20300.1,
     8489.7,
     0.0
    ],
    [
     890000,
     20368.2,
     8511.6,
     0.0
    ],
    [
     900000,
     20397.0,
     8528.9,
     0.0
    ],
    [
     910000,
     20464.0,
     8546.1,
     0.0
    ],
    [
     920000,
     20342.5,
     8566.6,
     0.0
    ],
    [
     930000,
     20313.3,
     8577.0,
     0.0
    ],
    [
     940000,
     20483.6,
     8595.1,
     0.0
    ],
    [
     950000,
     20599.0,
     8612.5,
     0.0
    ],
    [
     960000,
     20695.3,
     8635.0,
     0.0
    ],
    [
     970000,
     20688.0,
     8654.4,
     0.0
    ],
    [
     980000,
     20620.5,
     8678.3,
     0.0
    ],
    [
     990000,
     20743.4,
     8686.2,
     0.0
    ],
    [
     1000000,
     20883.0,
     8713.5,
     0.0
    ],
    [
     1010000,
     21015.1,
     8738.5,
     0.0
    ],
    [
     1020000,
     21158.0,
     8744.2,
     0.0
    ],
    [
     1030000,
     21258.8,
     8685.1,
     0.0
    ],
    [
     1040000,
     21356.0,
     8685.5,
     0.0
    ],
    [
     1050000,
     21381.2,
     8654.2,
     0.0
    ],
    [
     1060000,
     21329.9,
     8665.6,
     0.0
    ],
    [
     1070000,
     21463.4,
     8679.7,
     0.0
    ],
    [
     1080000,
     21570.5,
     8694.6,
     0.0
    ],
    [
     1090000,
     21725.2,
     8701.9,
     0.0
    ],
    [
     1100000,
     21836.7,
     8706.3,
     0.0
    ],
    [
     1110000,
     21916.3,
     8718.9,
     0.0
    ],
    [
     1120000,
     21999.1,
     8735.9,
     0.0
    ],
    [
     1130000,
     22258.3,
     8734.9,
     0.0
    ],
    [
     1140000,
     22211.7,
     8745.9,
     0.0
    ],
    [
     1150000,
     22352.4,
     8763.8,
     0.0
    ],
    [
     1160000,
     22485.6,
     8688.4,
     0.0
    ],
    [
     1170000,
     22585.8,
     8605.3,
     0.0
    ],
    [
     1180000,
     22566.8,
     8628.5,
     0.0
    ],
    [
     1190000,
     22576.0,
     8635.3,
     0.0
    ],
    [
     1200000,
     22614.4,
     8633.6,
     0.0
    ],
    [
     1210000,
     22863.9,
     8616.4,
     0.0
    ],
    [
     1220000,
     22963.8,
     8623.6,
     0.0
    ],
    [
     1230000,
     22854.4,
     8623.2,
     0.0
    ],
    [
     1240000,
     23019.9,
     8643.7,
     0.0
    ],
    [
     1250000,
     23095.2,
     8632.2,
     0.0
    ],
    [
     1260000,
     23139.2,
     8640.6,
     0.0
    ],
    [
     1270000,
     22994.5,
     8651.2,
     0.0
    ],
    [
     1280000,
     22971.5,
     8659.5,
     0.0
    ],
    [
     1290000,
     23126.8,
     8666.0,
     0.0
    ],
    [
     1300000,
     23239.9,
     8674.1,
     0.0
    ],
    [
     1310000,
     23358.9,
     8681.8,
     0.0
    ],
    [
     1320000,
     23402.5,
     8700.2,
     0.0
    ],
    [
     1330000,
     23317.5,
     8704.8,
     0.0
    ],
    [
     1340000,
     23245.2,
     8711.1,
     0.0
    ],
    [
     1350000,
     23370.9,
     8719.8,
     0.0
    ],
    [
     1360000,
     23468.4,
     8644.2,
     0.0
    ],
    [
     1370000,
     23643.3,
     8666.2,
     0.0
    ],
    [
     1380000,
     23760.7,
     8680.5,
     0.0
    ],
    [
     1390000,
     23738.2,
     8670.6,
     0.0
    ],
    [
     1400000,
     23710.4,
     8661.9,
     0.0
    ],
    [
     1410000,
     23805.2,
     8663.6,
     0.0
    ],
    [
     1420000,
     23967.6,
     8668.6,
     0.0
    ],
    [
     1430000,
     24134.7,
     8645.7,
     0.0
    ],
    [
     1440000,
     24214.4,
     8649.8,
     0.0
    ],
    [
     1450000,
     24340.2,
     8652.5,
     0.0
    ],
    [
     1460000,
     24265.7,
     8659.3,
     0.0
    ],
    [
     1470000,
     24352.1,
     8657.8,
     0.0
    ],
    [
     1480000,
     24292.7,
     8664.2,
     0.0
    ],
    [
     1490000,
     24558.3,
     8673.2,
     0.0
    ],
    [
     1500000,
     24456.7,
     8695.5,
     0.0
    ],
    [
     1510000,
     24309.4,
     8697.5,
     0.0
    ],
    [
     1520000,
     24398.3,
     8714.6,
     0.0
    ],
    [
     1530000,
     24496.9,
     8695.5,
     0.0
    ],
    [
     1540000,
     24517.7,
     8716.8,
     0.0
    ],
    [
     1550000,
     24507.3,
     8708.4,
     0.0
    ],
    [
     1560000,
     24637.7,
     8596.1,
     0.0
    ],
    [
     1570000,
     24616.3,
     8600.6,
     0.0
    ],
    [
     1580000,
     24746.0,
     8621.5,
     0.0
    ],
    [
     1590000,
     24746.0,
     8629.1,
     0.0
    ],
    [
     1600000,
     24840.9,
     8643.2,
     0.0
    ],
    [
     1610000,
     24889.2,
     8654.5,
     0.0
    ],
    [
     1620000,
     24882.4,
     8662.7,
     0.0
    ],
    [
     1630000,
     25006.3,
     8658.6,
     0.0
    ],
    [
     1640000,
     25142.7,
     8669.7,
     0.0
    ],
    [
     1650000,
     25147.5,
     8546.5,
     0.0
    ],
    [
     1660000,
     25199.1,
     8548.3,
     0.0
    ],
    [
     1670000,
     25292.5,
     8426.0,
     0.0
    ],
    [
     1680000,
     25402.0,
     8385.3,
     0.0
    ],
    [
     1690000,
     25370.6,
     8391.0,
     0.0
    ],
    [
     1700000,
     25260.0,
     8378.7,
     0.0
    ],
    [
     1710000,
     25252.5,
     8373.3,
     0.0
    ],
    [
     1720000,
     25334.1,
     8385.2,
     0.0
    ],
    [
     1730000,
     25362.9,
     8393.1,
     0.0
    ],
    [
     1740000,
     25374.5,
     8400.7,
     0.0
    ],
    [
     1750000,
     25430.8,
     8417.0,
     0.0
    ],
    [
     1760000,
     25438.9,
     8426.9,
     0.0
    ],
    [
     1770000,
     25528.6,
     8432.4,
     0.0
    ],
    [
     1780000,
     25440.3,
     8428.6,
     0.0
    ],
    [
     1790000,
     25479.6,
     8436.6,
     0.0
    ],
    [
     1800000,
     25568.3,
     8436.3,
     0.0
    ],
    [
     1810000,
     25557.2,
     8427.8,
     0.0
    ],
    [
     1820000,
     25641.0,
     8432.3,
     0.0
    ],
    [
     1830000,
     25652.7,
     8395.5,
     0.0
    ],
    [
     1840000,
     25769.3,
     8403.6,
     0.0
    ],
    [
     1850000,
     25879.9,
     8396.3,
     0.0
    ],
    [
     1860000,
     25837.3,
     8397.6,
     0.0
    ],
    [
     1870000,
     26060.9,
     8399.4,
     0.0
    ],
    [
     1880000,
     26044.2,
     8415.6,
     0.0
    ],
    [
     1890000,
     26078.6,
     8431.0,
     0.0
    ],
    [
     1900000,
     26131.3,
     8445.9,
     0.0
    ],
    [
     1910000,
     26158.5,
     8444.0,
     0.0
    ],
    [
     1920000,
     26238.6,
     8442.2,
     0.0
    ],
    [
     1930000,
     26283.6,
     8440.6,
     0.0
    ],
    [
     1940000,
     26365.3,
     8435.1,
     0.0
    ],
    [
     1950000,
     26492.3,
     8449.0,
     0.0
    ],
    [
     1960000,
     26519.5,
     8454.1,
     0.0
    ],
    [
     1970000,
     26651.0,
     8469.2,
     0.0
    ],
    [
     1980000,
     26667.4,
     8463.9,
     0.0
    ],
    [
     1990000,
     26652.0,
     8468.4,
     0.0
    ],
    [
     2000000,
     26748.8,
     8488.4,
     0.0
    ],
    [
     2010000,
     26876.2,
     8501.0,
     0.0
    ],
    [
     2020000,
     26855.5,
     8508.4,
     0.0
    ],
    [
     2030000,
     26942.9,
     8512.9,
     0.0
    ],
    [
     2040000,
     27050.6,
     8511.4,
     0.0
    ],
    [
     2050000,
     27071.1,
     8516.8,
     0.0
    ],
    [
     2060000,
     27048.2,
     8519.1,
     0.0
    ],
    [
     2070000,
     27096.4,
     8517.8,
     0.0
    ],
    [
     2080000,
     27139.4,
     8533.7,
     0.0
    ],
    [
     2090000,
     27191.4,
     8536.0,
     0.0
    ],
    [
     2100000,
     27169.7,
     8542.9,
     0.0
    ],
    [
     2110000,
     27316.2,
     8556.4,
     0.0
    ],
    [
     2120000,
     27259.4,
     8572.5,
     0.0
    ],
    [
     2130000,
     27359.1,
     8524.8,
     0.0
    ],
    [
     2140000,
     27466.9,
     8535.4,
     0.0
    ],
    [
     2150000,
     27548.4,
     8546.1,
     0.0
    ],
    [
     2160000,
     27489.9,
     8552.4,
     0.0
    ],
    [
     2170000,
     27575.6,
     8565.3,
     0.0
    ],
    [
     2180000,
     27642.1,
     8568.3,
     0.0
    ],
    [
     2190000,
     27612.2,
     8585.4,
     0.0
    ],
    [
     2200000,
     27505.5,
     8591.7,
     0.0
    ],
    [
     2210000,
     27520.5,
     8592.4,
     0.0
    ],
    [
     2220000,
     27599.3,
     8588.0,
     0.0
    ],
    [
     2230000,
     27637.1,
     8589.2,
     0.0
    ],
    [
     2240000,
     27535.5,
     8582.2,
     0.0
    ],
    [
     2250000,
     27502.4,
     8583.5,
     0.0
    ],
    [
     2260000,
     27489.6,
     8584.1,
     0.0
    ],
    [
     2270000,
     27599.6,
     8589.7,
     0.0
    ],
    [
     2280000,
     27644.2,
     8598.6,
     0.0
    ],
    [
     2290000,
     27694.6,
     8617.5,
     0.0
    ],
    [
     2300000,
     27805.2,
     8620.7,
     0.0
    ],
    [
     2310000,
     27732.2,
     8624.3,
     0.0
    ],
    [
     2320000,
     27698.9,
     8618.1,
     0.0
    ],
    [
     2330000,
     27681.7,
     8624.2,
     0.0
    ],
    [
     2340000,
     27699.9,
     8629.3,
     0.0
    ],
    [
     2350000,
     27755.8,
     8623.3,
     0.0
    ],
    [
     2360000,
     27809.4,
     8637.8,
     0.0
    ],
    [
     2370000,
     27795.1,
     8635.8,
     0.0
    ],
    [
     2380000,
     27918.0,
     8637.5,
     0.0
    ],
    [
     2390000,
     28055.7,
     8649.8,
     0.0
    ],
    [
     2400000,
     28142.4,
     8653.8,
     0.0
    ],
    [
     2410000,
     28082.7,
     8659.0,
     0.0
    ],
    [
     2420000,
     28178.3,
     8667.2,
     0.0
    ],
    [
     2430000,
     28225.7,
     8638.3,
     0.0
    ],
    [
     2440000,
     28294.9,
     8646.1,
     0.0
    ],
    [
     2450000,
     28371.0,
     8665.5,
     0.0
    ],
    [
     2460000,
     28439.1,
     8676.1,
     0.0
    ],
    [
     2460873,
     28429.7,
     8679.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|2560|0": {
   "did": 9001,
   "mode": "bd",
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "max_steps": 25000000,
   "wall_cap_s": 432000.0,
   "phase": "H",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560009001,
   "stop_reason": "step_cap",
   "stop_step": 25000000,
   "censored_at_cap": true,
   "n_solved": 45,
   "solved_fraction": 0.45,
   "wall_seconds": 305715.901,
   "wall_seconds_per_step": 0.012229,
   "first_solve_steps": [
    null,
    12485445,
    null,
    null,
    2876584,
    null,
    null,
    null,
    17702239,
    null,
    3406423,
    null,
    4031818,
    4805926,
    null,
    null,
    2045110,
    null,
    2105932,
    null,
    3698945,
    null,
    1928006,
    null,
    4113904,
    14184049,
    1317589,
    null,
    null,
    null,
    6863934,
    null,
    null,
    null,
    4551915,
    2001405,
    null,
    null,
    258292,
    948431,
    null,
    null,
    null,
    null,
    11846461,
    949652,
    null,
    null,
    null,
    null,
    5635419,
    4181861,
    15240466,
    null,
    null,
    314368,
    24353702,
    1161016,
    null,
    null,
    2042834,
    null,
    4682916,
    4313219,
    6718052,
    3514529,
    null,
    724516,
    null,
    null,
    995807,
    null,
    1620404,
    4954834,
    7432909,
    null,
    null,
    15181799,
    null,
    null,
    null,
    88714,
    32808,
    null,
    null,
    10298261,
    2451200,
    null,
    22400369,
    21279656,
    null,
    653239,
    null,
    null,
    null,
    null,
    null,
    null,
    11414180,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2452.9,
     725.3,
     0.0
    ],
    [
     20000,
     3554.8,
     1109.1,
     0.0
    ],
    [
     30000,
     3875.2,
     1532.6,
     0.0
    ],
    [
     40000,
     4556.1,
     1965.5,
     0.0
    ],
    [
     50000,
     5578.6,
     2411.7,
     0.0
    ],
    [
     60000,
     6428.4,
     2842.0,
     0.0
    ],
    [
     70000,
     7121.2,
     3238.2,
     0.0
    ],
    [
     80000,
     7807.9,
     3588.2,
     0.0
    ],
    [
     90000,
     8384.6,
     3900.3,
     0.0
    ],
    [
     100000,
     8969.7,
     4181.1,
     0.0
    ],
    [
     110000,
     9517.7,
     4447.3,
     0.0
    ],
    [
     120000,
     9677.9,
     4682.6,
     0.0
    ],
    [
     130000,
     10067.0,
     4896.5,
     0.0
    ],
    [
     140000,
     10607.7,
     5101.0,
     0.0
    ],
    [
     150000,
     10937.7,
     5281.8,
     0.0
    ],
    [
     160000,
     11403.2,
     5444.8,
     0.0
    ],
    [
     170000,
     11516.4,
     5615.6,
     0.0
    ],
    [
     180000,
     11566.4,
     5759.3,
     0.0
    ],
    [
     190000,
     12107.3,
     5895.9,
     0.0
    ],
    [
     200000,
     12449.1,
     6035.3,
     0.0
    ],
    [
     210000,
     12719.1,
     6154.2,
     0.0
    ],
    [
     220000,
     13075.5,
     6267.8,
     0.0
    ],
    [
     230000,
     13468.6,
     6369.5,
     0.0
    ],
    [
     240000,
     13671.5,
     6473.5,
     0.0
    ],
    [
     250000,
     13577.2,
     6565.1,
     0.0
    ],
    [
     260000,
     13514.5,
     6663.5,
     0.0
    ],
    [
     270000,
     13584.8,
     6753.2,
     0.0
    ],
    [
     280000,
     13823.1,
     6832.0,
     0.0
    ],
    [
     290000,
     14230.7,
     6923.5,
     0.0
    ],
    [
     300000,
     14627.7,
     7006.0,
     0.0
    ],
    [
     310000,
     14756.1,
     7086.9,
     0.0
    ],
    [
     320000,
     14891.4,
     7131.6,
     0.0
    ],
    [
     330000,
     14928.4,
     7189.8,
     0.0
    ],
    [
     340000,
     15143.9,
     7259.6,
     0.0
    ],
    [
     350000,
     15401.9,
     7324.6,
     0.0
    ],
    [
     360000,
     15515.2,
     7384.5,
     0.0
    ],
    [
     370000,
     15602.7,
     7453.2,
     0.0
    ],
    [
     380000,
     15509.2,
     7509.9,
     0.0
    ],
    [
     390000,
     15632.0,
     7564.7,
     0.0
    ],
    [
     400000,
     15990.8,
     7618.2,
     0.0
    ],
    [
     410000,
     16026.8,
     7673.0,
     0.0
    ],
    [
     420000,
     16109.3,
     7727.6,
     0.0
    ],
    [
     430000,
     16279.8,
     7777.3,
     0.0
    ],
    [
     440000,
     16491.9,
     7824.6,
     0.0
    ],
    [
     450000,
     16671.7,
     7871.9,
     0.0
    ],
    [
     460000,
     16772.7,
     7930.8,
     0.0
    ],
    [
     470000,
     16855.6,
     7978.2,
     0.0
    ],
    [
     480000,
     17087.7,
     8013.6,
     0.0
    ],
    [
     490000,
     17226.5,
     8050.5,
     0.0
    ],
    [
     500000,
     17314.4,
     8089.6,
     0.0
    ],
    [
     510000,
     17567.0,
     8129.5,
     0.0
    ],
    [
     520000,
     17802.3,
     8162.3,
     0.0
    ],
    [
     530000,
     17994.4,
     8206.5,
     0.0
    ],
    [
     540000,
     18032.9,
     8249.0,
     0.0
    ],
    [
     550000,
     17986.9,
     8284.5,
     0.0
    ],
    [
     560000,
     18170.5,
     8328.2,
     0.0
    ],
    [
     570000,
     18081.7,
     8362.6,
     0.0
    ],
    [
     580000,
     18228.3,
     8403.9,
     0.0
    ],
    [
     590000,
     18276.4,
     8446.0,
     0.0
    ],
    [
     600000,
     18326.2,
     8486.9,
     0.0
    ],
    [
     610000,
     18347.0,
     8523.9,
     0.0
    ],
    [
     620000,
     18446.7,
     8567.9,
     0.0
    ],
    [
     630000,
     18571.5,
     8592.2,
     0.0
    ],
    [
     640000,
     18758.3,
     8624.4,
     0.0
    ],
    [
     650000,
     18905.9,
     8657.8,
     0.0
    ],
    [
     660000,
     18934.5,
     8673.3,
     0.0
    ],
    [
     670000,
     18855.3,
     8700.2,
     0.0
    ],
    [
     680000,
     19070.6,
     8720.4,
     0.0
    ],
    [
     690000,
     19141.7,
     8755.8,
     0.0
    ],
    [
     700000,
     19088.1,
     8778.9,
     0.0
    ],
    [
     710000,
     18950.7,
     8808.4,
     0.0
    ],
    [
     720000,
     19249.5,
     8831.0,
     0.0
    ],
    [
     730000,
     19430.7,
     8866.1,
     0.0
    ],
    [
     740000,
     19577.4,
     8891.9,
     0.0
    ],
    [
     750000,
     19806.9,
     8918.5,
     0.0
    ],
    [
     760000,
     19954.7,
     8951.9,
     0.0
    ],
    [
     770000,
     20034.6,
     8975.0,
     0.0
    ],
    [
     780000,
     19984.2,
     8998.4,
     0.0
    ],
    [
     790000,
     20103.7,
     9016.9,
     0.0
    ],
    [
     800000,
     20179.6,
     9039.0,
     0.0
    ],
    [
     810000,
     20430.2,
     9067.8,
     0.0
    ],
    [
     820000,
     20521.0,
     9082.3,
     0.0
    ],
    [
     830000,
     20573.9,
     9115.2,
     0.0
    ],
    [
     840000,
     20644.2,
     9140.5,
     0.0
    ],
    [
     850000,
     20555.7,
     9163.0,
     0.0
    ],
    [
     860000,
     20618.7,
     9179.2,
     0.0
    ],
    [
     870000,
     20752.3,
     9204.5,
     0.0
    ],
    [
     880000,
     20717.2,
     9227.2,
     0.0
    ],
    [
     890000,
     20698.8,
     9262.0,
     0.0
    ],
    [
     900000,
     20745.9,
     9279.6,
     0.0
    ],
    [
     910000,
     21043.4,
     9301.0,
     0.0
    ],
    [
     920000,
     21107.8,
     9325.1,
     0.0
    ],
    [
     930000,
     21137.5,
     9343.7,
     0.0
    ],
    [
     940000,
     21090.2,
     9365.3,
     0.0
    ],
    [
     950000,
     21165.1,
     9351.4,
     0.0
    ],
    [
     960000,
     21209.5,
     9365.4,
     0.0
    ],
    [
     970000,
     21066.5,
     9384.6,
     0.0
    ],
    [
     980000,
     21016.9,
     9402.6,
     0.0
    ],
    [
     990000,
     21039.4,
     9417.7,
     0.0
    ],
    [
     1000000,
     21123.9,
     9411.8,
     0.0
    ],
    [
     1010000,
     21230.9,
     9436.2,
     0.0
    ],
    [
     1020000,
     21485.0,
     9458.2,
     0.0
    ],
    [
     1030000,
     21430.1,
     9470.8,
     0.0
    ],
    [
     1040000,
     21556.6,
     9494.0,
     0.0
    ],
    [
     1050000,
     21759.4,
     9508.9,
     0.0
    ],
    [
     1060000,
     21907.7,
     9518.8,
     0.0
    ],
    [
     1070000,
     21852.4,
     9539.3,
     0.0
    ],
    [
     1080000,
     21790.7,
     9558.8,
     0.0
    ],
    [
     1090000,
     21878.0,
     9580.7,
     0.0
    ],
    [
     1100000,
     21773.3,
     9596.8,
     0.0
    ],
    [
     1110000,
     21820.7,
     9613.9,
     0.0
    ],
    [
     1120000,
     21960.4,
     9631.7,
     0.0
    ],
    [
     1130000,
     22190.4,
     9649.9,
     0.0
    ],
    [
     1140000,
     22270.0,
     9649.9,
     0.0
    ],
    [
     1150000,
     22414.7,
     9664.9,
     0.0
    ],
    [
     1160000,
     22687.4,
     9675.4,
     0.0
    ],
    [
     1170000,
     22781.1,
     9647.8,
     0.0
    ],
    [
     1180000,
     22782.9,
     9661.0,
     0.0
    ],
    [
     1190000,
     22819.8,
     9681.2,
     0.0
    ],
    [
     1200000,
     22768.8,
     9696.6,
     0.0
    ],
    [
     1210000,
     22734.6,
     9708.6,
     0.0
    ],
    [
     1220000,
     22895.5,
     9725.7,
     0.0
    ],
    [
     1230000,
     23121.5,
     9737.5,
     0.0
    ],
    [
     1240000,
     23184.0,
     9750.3,
     0.0
    ],
    [
     1250000,
     23254.7,
     9765.0,
     0.0
    ],
    [
     1260000,
     23308.6,
     9787.8,
     0.0
    ],
    [
     1270000,
     23401.5,
     9806.6,
     0.0
    ],
    [
     1280000,
     23484.9,
     9825.9,
     0.0
    ],
    [
     1290000,
     23436.4,
     9838.4,
     0.0
    ],
    [
     1300000,
     23404.0,
     9846.6,
     0.0
    ],
    [
     1310000,
     23402.5,
     9864.5,
     0.0
    ],
    [
     1320000,
     23369.6,
     9858.4,
     0.0
    ],
    [
     1330000,
     23656.9,
     9873.9,
     0.0
    ],
    [
     1340000,
     23813.9,
     9896.2,
     0.0
    ],
    [
     1350000,
     23818.7,
     9909.5,
     0.0
    ],
    [
     1360000,
     23852.1,
     9915.9,
     0.0
    ],
    [
     1370000,
     23803.2,
     9931.9,
     0.0
    ],
    [
     1380000,
     23995.6,
     9948.0,
     0.0
    ],
    [
     1390000,
     24195.0,
     9961.9,
     0.0
    ],
    [
     1400000,
     24340.1,
     9969.2,
     0.0
    ],
    [
     1410000,
     24322.5,
     9973.7,
     0.0
    ],
    [
     1420000,
     24342.1,
     9987.3,
     0.0
    ],
    [
     1430000,
     24362.0,
     9998.6,
     0.0
    ],
    [
     1440000,
     24245.9,
     10012.1,
     0.0
    ],
    [
     1450000,
     24355.9,
     10019.4,
     0.0
    ],
    [
     1460000,
     24331.1,
     10020.1,
     0.0
    ],
    [
     1470000,
     24250.4,
     10032.1,
     0.0
    ],
    [
     1480000,
     24140.7,
     10041.5,
     0.0
    ],
    [
     1490000,
     24071.8,
     10044.5,
     0.0
    ],
    [
     1500000,
     24201.7,
     10057.9,
     0.0
    ],
    [
     1510000,
     24309.0,
     10074.2,
     0.0
    ],
    [
     1520000,
     24377.6,
     10086.1,
     0.0
    ],
    [
     1530000,
     24485.6,
     10103.1,
     0.0
    ],
    [
     1540000,
     24705.7,
     10125.5,
     0.0
    ],
    [
     1550000,
     24786.8,
     10137.7,
     0.0
    ],
    [
     1560000,
     24904.3,
     10157.8,
     0.0
    ],
    [
     1570000,
     24920.3,
     10163.3,
     0.0
    ],
    [
     1580000,
     24933.5,
     10177.5,
     0.0
    ],
    [
     1590000,
     24883.3,
     10186.0,
     0.0
    ],
    [
     1600000,
     25051.7,
     10199.0,
     0.0
    ],
    [
     1610000,
     25183.1,
     10211.9,
     0.0
    ],
    [
     1620000,
     25102.4,
     10225.7,
     0.0
    ],
    [
     1630000,
     25153.3,
     10210.5,
     0.0
    ],
    [
     1640000,
     25172.7,
     10219.3,
     0.0
    ],
    [
     1650000,
     25274.6,
     10232.0,
     0.0
    ],
    [
     1660000,
     25374.0,
     10246.0,
     0.0
    ],
    [
     1670000,
     25386.2,
     10252.6,
     0.0
    ],
    [
     1680000,
     25331.4,
     10251.2,
     0.0
    ],
    [
     1690000,
     25395.2,
     10268.3,
     0.0
    ],
    [
     1700000,
     25432.2,
     10278.0,
     0.0
    ],
    [
     1710000,
     25590.9,
     10298.6,
     0.0
    ],
    [
     1720000,
     25688.4,
     10304.9,
     0.0
    ],
    [
     1730000,
     25735.9,
     10313.0,
     0.0
    ],
    [
     1740000,
     25870.0,
     10324.9,
     0.0
    ],
    [
     1750000,
     25902.1,
     10336.4,
     0.0
    ],
    [
     1760000,
     25955.5,
     10346.0,
     0.0
    ],
    [
     1770000,
     26003.6,
     10353.0,
     0.0
    ],
    [
     1780000,
     26000.9,
     10363.6,
     0.0
    ],
    [
     1790000,
     26064.8,
     10365.1,
     0.0
    ],
    [
     1800000,
     26157.4,
     10375.2,
     0.0
    ],
    [
     1810000,
     26139.2,
     10384.6,
     0.0
    ],
    [
     1820000,
     26131.7,
     10397.4,
     0.0
    ],
    [
     1830000,
     26367.7,
     10412.7,
     0.0
    ],
    [
     1840000,
     26263.0,
     10428.7,
     0.0
    ],
    [
     1850000,
     26398.5,
     10430.7,
     0.0
    ],
    [
     1860000,
     26620.5,
     10432.1,
     0.0
    ],
    [
     1870000,
     26585.9,
     10441.2,
     0.0
    ],
    [
     1880000,
     26527.6,
     10446.6,
     0.0
    ],
    [
     1890000,
     26519.0,
     10461.1,
     0.0
    ],
    [
     1900000,
     26506.6,
     10482.5,
     0.0
    ],
    [
     1910000,
     26580.5,
     10489.8,
     0.0
    ],
    [
     1920000,
     26495.6,
     10490.6,
     0.0
    ],
    [
     1930000,
     26398.2,
     10489.2,
     0.0
    ],
    [
     1940000,
     26326.6,
     10506.2,
     0.0
    ],
    [
     1950000,
     26422.5,
     10511.5,
     0.0
    ],
    [
     1960000,
     26523.5,
     10516.5,
     0.0
    ],
    [
     1970000,
     26510.0,
     10528.4,
     0.0
    ],
    [
     1980000,
     26584.6,
     10534.5,
     0.0
    ],
    [
     1990000,
     26641.4,
     10547.0,
     0.0
    ],
    [
     2000000,
     26762.8,
     10544.9,
     0.0
    ],
    [
     2010000,
     26906.9,
     10503.3,
     0.0
    ],
    [
     2020000,
     26989.0,
     10507.9,
     0.0
    ],
    [
     2030000,
     27041.8,
     10513.4,
     0.0
    ],
    [
     2040000,
     27312.6,
     10526.9,
     0.0
    ],
    [
     2050000,
     27422.0,
     10429.8,
     0.0
    ],
    [
     2060000,
     27533.3,
     10442.2,
     0.0
    ],
    [
     2070000,
     27590.0,
     10457.4,
     0.0
    ],
    [
     2080000,
     27594.1,
     10469.7,
     0.0
    ],
    [
     2090000,
     27772.1,
     10474.4,
     0.0
    ],
    [
     2100000,
     27737.7,
     10471.8,
     0.0
    ],
    [
     2110000,
     27878.0,
     10445.7,
     0.0
    ],
    [
     2120000,
     27948.8,
     10456.3,
     0.0
    ],
    [
     2130000,
     27826.0,
     10455.8,
     0.0
    ],
    [
     2140000,
     27738.9,
     10457.0,
     0.0
    ],
    [
     2150000,
     27794.5,
     10468.6,
     0.0
    ],
    [
     2160000,
     27859.4,
     10472.3,
     0.0
    ],
    [
     2170000,
     27854.3,
     10480.3,
     0.0
    ],
    [
     2180000,
     27995.7,
     10490.6,
     0.0
    ],
    [
     2190000,
     28117.0,
     10496.9,
     0.0
    ],
    [
     2200000,
     28230.4,
     10505.5,
     0.0
    ],
    [
     2210000,
     28315.6,
     10514.9,
     0.0
    ],
    [
     2220000,
     28208.4,
     10514.7,
     0.0
    ],
    [
     2230000,
     28325.0,
     10522.3,
     0.0
    ],
    [
     2240000,
     28356.9,
     10531.4,
     0.0
    ],
    [
     2250000,
     28300.8,
     10537.3,
     0.0
    ],
    [
     2260000,
     28220.1,
     10537.9,
     0.0
    ],
    [
     2270000,
     28165.4,
     10533.8,
     0.0
    ],
    [
     2280000,
     28182.2,
     10539.4,
     0.0
    ],
    [
     2290000,
     28102.8,
     10544.8,
     0.0
    ],
    [
     2300000,
     28062.9,
     10559.1,
     0.0
    ],
    [
     2310000,
     28126.9,
     10571.3,
     0.0
    ],
    [
     2320000,
     28249.2,
     10580.5,
     0.0
    ],
    [
     2330000,
     28349.1,
     10592.3,
     0.0
    ],
    [
     2340000,
     28327.8,
     10589.1,
     0.0
    ],
    [
     2350000,
     28344.6,
     10593.6,
     0.0
    ],
    [
     2360000,
     28294.8,
     10605.4,
     0.0
    ],
    [
     2370000,
     28248.3,
     10610.4,
     0.0
    ],
    [
     2380000,
     28299.0,
     10630.5,
     0.0
    ],
    [
     2390000,
     28400.3,
     10635.5,
     0.0
    ],
    [
     2400000,
     28522.3,
     10637.1,
     0.0
    ],
    [
     2410000,
     28580.7,
     10642.9,
     0.0
    ],
    [
     2420000,
     28626.8,
     10650.7,
     0.0
    ],
    [
     2430000,
     28758.0,
     10663.5,
     0.0
    ],
    [
     2440000,
     28634.1,
     10674.5,
     0.0
    ],
    [
     2450000,
     28489.4,
     10677.9,
     0.0
    ],
    [
     2460000,
     28374.1,
     10643.6,
     0.0
    ],
    [
     2470000,
     28253.3,
     10644.5,
     0.0
    ],
    [
     2480000,
     28325.6,
     10652.0,
     0.0
    ],
    [
     2490000,
     28515.9,
     10658.7,
     0.0
    ],
    [
     2500000,
     28429.0,
     10665.5,
     0.0
    ],
    [
     2510000,
     28389.2,
     10665.1,
     0.0
    ],
    [
     2520000,
     28414.5,
     10664.8,
     0.0
    ],
    [
     2530000,
     28531.3,
     10666.1,
     0.0
    ],
    [
     2540000,
     28541.1,
     10667.7,
     0.0
    ],
    [
     2550000,
     28619.8,
     10672.7,
     0.0
    ],
    [
     2560000,
     28601.6,
     10674.5,
     0.0
    ],
    [
     2570000,
     28495.1,
     10675.1,
     0.0
    ],
    [
     2580000,
     28519.4,
     10678.8,
     0.0
    ],
    [
     2590000,
     28697.7,
     10691.1,
     0.0
    ],
    [
     2600000,
     28886.0,
     10689.2,
     0.0
    ],
    [
     2610000,
     28909.2,
     10697.0,
     0.0
    ],
    [
     2620000,
     28866.4,
     10713.1,
     0.0
    ],
    [
     2630000,
     28944.6,
     10718.6,
     0.0
    ],
    [
     2640000,
     29060.4,
     10727.9,
     0.0
    ],
    [
     2650000,
     29235.0,
     10744.2,
     0.0
    ],
    [
     2660000,
     29280.5,
     10755.9,
     0.0
    ],
    [
     2670000,
     29355.3,
     10763.7,
     0.0
    ],
    [
     2680000,
     29533.8,
     10765.1,
     0.0
    ],
    [
     2690000,
     29648.2,
     10762.1,
     0.0
    ],
    [
     2700000,
     29792.8,
     10770.1,
     0.0
    ],
    [
     2710000,
     29758.0,
     10773.9,
     0.0
    ],
    [
     2720000,
     29773.7,
     10779.7,
     0.0
    ],
    [
     2730000,
     29793.6,
     10782.3,
     0.0
    ],
    [
     2740000,
     29828.7,
     10774.4,
     0.0
    ],
    [
     2750000,
     29878.7,
     10780.9,
     0.0
    ],
    [
     2760000,
     29892.6,
     10793.2,
     0.0
    ],
    [
     2770000,
     29863.9,
     10793.6,
     0.0
    ],
    [
     2780000,
     29834.3,
     10800.8,
     0.0
    ],
    [
     2790000,
     30025.4,
     10806.6,
     0.0
    ],
    [
     2800000,
     30001.8,
     10799.8,
     0.0
    ],
    [
     2810000,
     30041.9,
     10798.1,
     0.0
    ],
    [
     2820000,
     29986.6,
     10802.1,
     0.0
    ],
    [
     2830000,
     29931.3,
     10813.0,
     0.0
    ],
    [
     2840000,
     29952.1,
     10812.4,
     0.0
    ],
    [
     2850000,
     29990.7,
     10821.0,
     0.0
    ],
    [
     2860000,
     30022.9,
     10835.1,
     0.0
    ],
    [
     2870000,
     30085.8,
     10838.1,
     0.0
    ],
    [
     2880000,
     30171.4,
     10810.6,
     0.0
    ],
    [
     2890000,
     30137.7,
     10817.5,
     0.0
    ],
    [
     2900000,
     30170.4,
     10816.0,
     0.0
    ],
    [
     2910000,
     30242.3,
     10814.8,
     0.0
    ],
    [
     2920000,
     30454.3,
     10833.0,
     0.0
    ],
    [
     2930000,
     30418.2,
     10831.1,
     0.0
    ],
    [
     2940000,
     30346.8,
     10845.5,
     0.0
    ],
    [
     2950000,
     30248.0,
     10847.0,
     0.0
    ],
    [
     2960000,
     30186.7,
     10856.6,
     0.0
    ],
    [
     2970000,
     30339.2,
     10862.2,
     0.0
    ],
    [
     2980000,
     30384.1,
     10860.5,
     0.0
    ],
    [
     2990000,
     30441.6,
     10866.6,
     0.0
    ],
    [
     3000000,
     30606.6,
     10869.6,
     0.0
    ],
    [
     3010000,
     30614.7,
     10880.6,
     0.0
    ],
    [
     3020000,
     30611.1,
     10885.7,
     0.0
    ],
    [
     3030000,
     30652.7,
     10898.2,
     0.0
    ],
    [
     3040000,
     30687.1,
     10898.0,
     0.0
    ],
    [
     3050000,
     30687.0,
     10902.1,
     0.0
    ],
    [
     3060000,
     30818.2,
     10918.4,
     0.0
    ],
    [
     3070000,
     30950.4,
     10923.0,
     0.0
    ],
    [
     3080000,
     30957.1,
     10928.1,
     0.0
    ],
    [
     3090000,
     30941.8,
     10928.1,
     0.0
    ],
    [
     3100000,
     31077.5,
     10921.3,
     0.0
    ],
    [
     3110000,
     30971.3,
     10928.7,
     0.0
    ],
    [
     3120000,
     31005.0,
     10940.4,
     0.0
    ],
    [
     3130000,
     31048.0,
     10936.4,
     0.0
    ],
    [
     3140000,
     31036.7,
     10941.3,
     0.0
    ],
    [
     3150000,
     31041.0,
     10944.0,
     0.0
    ],
    [
     3160000,
     30966.3,
     10943.8,
     0.0
    ],
    [
     3170000,
     30960.2,
     10952.7,
     0.0
    ],
    [
     3180000,
     31010.6,
     10957.3,
     0.0
    ],
    [
     3190000,
     31130.0,
     10962.1,
     0.0
    ],
    [
     3200000,
     31214.4,
     10969.9,
     0.0
    ],
    [
     3210000,
     31299.1,
     10974.9,
     0.0
    ],
    [
     3220000,
     31209.3,
     10974.5,
     0.0
    ],
    [
     3230000,
     31207.9,
     10983.3,
     0.0
    ],
    [
     3240000,
     31191.9,
     10982.9,
     0.0
    ],
    [
     3250000,
     31115.6,
     10982.6,
     0.0
    ],
    [
     3260000,
     31206.7,
     10991.4,
     0.0
    ],
    [
     3270000,
     31279.4,
     11003.1,
     0.0
    ],
    [
     3280000,
     31335.5,
     11006.5,
     0.0
    ],
    [
     3290000,
     31432.9,
     11000.5,
     0.0
    ],
    [
     3300000,
     31313.9,
     10996.7,
     0.0
    ],
    [
     3310000,
     31190.5,
     11003.8,
     0.0
    ],
    [
     3320000,
     31179.4,
     11011.1,
     0.0
    ],
    [
     3330000,
     31230.1,
     11023.5,
     0.0
    ],
    [
     3340000,
     31293.9,
     11029.0,
     0.0
    ],
    [
     3350000,
     31298.6,
     11033.9,
     0.0
    ],
    [
     3360000,
     31312.2,
     11030.4,
     0.0
    ],
    [
     3370000,
     31349.2,
     11031.6,
     0.0
    ],
    [
     3380000,
     31348.7,
     11028.4,
     0.0
    ],
    [
     3390000,
     31418.7,
     11035.1,
     0.0
    ],
    [
     3400000,
     31305.9,
     11046.2,
     0.0
    ],
    [
     3410000,
     31260.2,
     11042.6,
     0.0
    ],
    [
     3420000,
     31136.2,
     11042.3,
     0.0
    ],
    [
     3430000,
     31035.9,
     11040.8,
     0.0
    ],
    [
     3440000,
     31197.2,
     11043.1,
     0.0
    ],
    [
     3450000,
     31352.3,
     11049.4,
     0.0
    ],
    [
     3460000,
     31284.5,
     11056.0,
     0.0
    ],
    [
     3470000,
     31397.3,
     11064.4,
     0.0
    ],
    [
     3480000,
     31429.5,
     11060.4,
     0.0
    ],
    [
     3490000,
     31540.5,
     11078.0,
     0.0
    ],
    [
     3500000,
     31571.2,
     11085.2,
     0.0
    ],
    [
     3510000,
     31609.3,
     11090.1,
     0.0
    ],
    [
     3520000,
     31671.3,
     11017.9,
     0.0
    ],
    [
     3530000,
     31548.9,
     11025.4,
     0.0
    ],
    [
     3540000,
     31475.9,
     11023.7,
     0.0
    ],
    [
     3550000,
     31678.9,
     11028.9,
     0.0
    ],
    [
     3560000,
     31653.1,
     11029.6,
     0.0
    ],
    [
     3570000,
     31910.1,
     11031.2,
     0.0
    ],
    [
     3580000,
     32003.8,
     11035.2,
     0.0
    ],
    [
     3590000,
     32036.4,
     11035.2,
     0.0
    ],
    [
     3600000,
     31958.5,
     11035.1,
     0.0
    ],
    [
     3610000,
     31998.6,
     11046.3,
     0.0
    ],
    [
     3620000,
     32192.3,
     11049.8,
     0.0
    ],
    [
     3630000,
     32302.2,
     11046.6,
     0.0
    ],
    [
     3640000,
     32393.3,
     11046.5,
     0.0
    ],
    [
     3650000,
     32370.4,
     11048.0,
     0.0
    ],
    [
     3660000,
     32371.0,
     11042.3,
     0.0
    ],
    [
     3670000,
     32358.9,
     11034.0,
     0.0
    ],
    [
     3680000,
     32302.0,
     11020.3,
     0.0
    ],
    [
     3690000,
     32308.3,
     11011.8,
     0.0
    ],
    [
     3700000,
     32281.3,
     10939.0,
     0.0
    ],
    [
     3710000,
     32203.5,
     10936.0,
     0.0
    ],
    [
     3720000,
     32243.5,
     10942.2,
     0.0
    ],
    [
     3730000,
     32199.7,
     10948.4,
     0.0
    ],
    [
     3740000,
     32070.3,
     10950.1,
     0.0
    ],
    [
     3750000,
     32014.7,
     10958.2,
     0.0
    ],
    [
     3760000,
     32187.5,
     10964.3,
     0.0
    ],
    [
     3770000,
     32130.4,
     10973.2,
     0.0
    ],
    [
     3780000,
     32111.5,
     10975.5,
     0.0
    ],
    [
     3790000,
     32076.2,
     10978.1,
     0.0
    ],
    [
     3800000,
     32102.7,
     10975.3,
     0.0
    ],
    [
     3810000,
     32114.8,
     10965.1,
     0.0
    ],
    [
     3820000,
     32078.1,
     10976.5,
     0.0
    ],
    [
     3830000,
     32179.6,
     10981.4,
     0.0
    ],
    [
     3840000,
     32142.0,
     10979.8,
     0.0
    ],
    [
     3850000,
     32290.2,
     10982.7,
     0.0
    ],
    [
     3860000,
     32414.4,
     10981.2,
     0.0
    ],
    [
     3870000,
     32454.7,
     10987.1,
     0.0
    ],
    [
     3880000,
     32595.7,
     10987.6,
     0.0
    ],
    [
     3890000,
     32542.4,
     10995.7,
     0.0
    ],
    [
     3900000,
     32548.7,
     11001.2,
     0.0
    ],
    [
     3910000,
     32508.0,
     11003.2,
     0.0
    ],
    [
     3920000,
     32368.1,
     11009.6,
     0.0
    ],
    [
     3930000,
     32353.8,
     11013.5,
     0.0
    ],
    [
     3940000,
     32471.0,
     11014.8,
     0.0
    ],
    [
     3950000,
     32562.3,
     11014.7,
     0.0
    ],
    [
     3960000,
     32572.8,
     11014.5,
     0.0
    ],
    [
     3970000,
     32567.4,
     11027.6,
     0.0
    ],
    [
     3980000,
     32569.1,
     11026.9,
     0.0
    ],
    [
     3990000,
     32584.4,
     11030.2,
     0.0
    ],
    [
     4000000,
     32481.7,
     11026.4,
     0.0
    ],
    [
     4010000,
     32542.9,
     11024.1,
     0.0
    ],
    [
     4020000,
     32633.3,
     11022.9,
     0.0
    ],
    [
     4030000,
     32580.1,
     11026.6,
     0.0
    ],
    [
     4040000,
     32691.7,
     11021.9,
     0.0
    ],
    [
     4050000,
     32812.4,
     11023.8,
     0.0
    ],
    [
     4060000,
     32808.2,
     11036.6,
     0.0
    ],
    [
     4070000,
     32751.6,
     11033.7,
     0.0
    ],
    [
     4080000,
     32875.1,
     11036.4,
     0.0
    ],
    [
     4090000,
     32883.2,
     11033.0,
     0.0
    ],
    [
     4100000,
     32993.0,
     11030.0,
     0.0
    ],
    [
     4110000,
     32975.9,
     11032.0,
     0.0
    ],
    [
     4120000,
     33055.1,
     11046.0,
     0.0
    ],
    [
     4130000,
     33066.0,
     11048.4,
     0.0
    ],
    [
     4140000,
     33020.5,
     11050.6,
     0.0
    ],
    [
     4150000,
     33113.7,
     11052.7,
     0.0
    ],
    [
     4160000,
     33131.9,
     11049.0,
     0.0
    ],
    [
     4170000,
     33096.8,
     11047.4,
     0.0
    ],
    [
     4180000,
     33157.0,
     11043.3,
     0.0
    ],
    [
     4190000,
     33215.9,
     11015.5,
     0.0
    ],
    [
     4200000,
     33375.9,
     11014.1,
     0.0
    ],
    [
     4210000,
     33374.0,
     11017.3,
     0.0
    ],
    [
     4220000,
     33440.4,
     11024.6,
     0.0
    ],
    [
     4230000,
     33411.2,
     11036.9,
     0.0
    ],
    [
     4240000,
     33310.7,
     11044.4,
     0.0
    ],
    [
     4250000,
     33249.8,
     11043.9,
     0.0
    ],
    [
     4260000,
     33297.7,
     11047.9,
     0.0
    ],
    [
     4270000,
     33455.3,
     11047.5,
     0.0
    ],
    [
     4280000,
     33557.2,
     11050.7,
     0.0
    ],
    [
     4290000,
     33575.1,
     11053.5,
     0.0
    ],
    [
     4300000,
     33564.7,
     11051.0,
     0.0
    ],
    [
     4310000,
     33511.4,
     11046.9,
     0.0
    ],
    [
     4320000,
     33490.7,
     11031.8,
     0.0
    ],
    [
     4330000,
     33556.9,
     11034.6,
     0.0
    ],
    [
     4340000,
     33551.1,
     11022.1,
     0.0
    ],
    [
     4350000,
     33639.9,
     11021.0,
     0.0
    ],
    [
     4360000,
     33774.7,
     11030.0,
     0.0
    ],
    [
     4370000,
     33775.5,
     11032.8,
     0.0
    ],
    [
     4380000,
     33684.8,
     11040.5,
     0.0
    ],
    [
     4390000,
     33714.2,
     11041.6,
     0.0
    ],
    [
     4400000,
     33730.5,
     11046.1,
     0.0
    ],
    [
     4410000,
     33709.8,
     11040.7,
     0.0
    ],
    [
     4420000,
     33661.2,
     11044.2,
     0.0
    ],
    [
     4430000,
     33689.2,
     11051.8,
     0.0
    ],
    [
     4440000,
     33801.2,
     11057.1,
     0.0
    ],
    [
     4450000,
     33752.9,
     11063.8,
     0.0
    ],
    [
     4460000,
     33762.7,
     11067.6,
     0.0
    ],
    [
     4470000,
     33953.2,
     11067.4,
     0.0
    ],
    [
     4480000,
     34093.9,
     11051.9,
     0.0
    ],
    [
     4490000,
     34162.2,
     11064.3,
     0.0
    ],
    [
     4500000,
     34136.2,
     11062.9,
     0.0
    ],
    [
     4510000,
     34083.3,
     11056.0,
     0.0
    ],
    [
     4520000,
     34203.3,
     11061.7,
     0.0
    ],
    [
     4530000,
     34249.4,
     11067.3,
     0.0
    ],
    [
     4540000,
     34320.0,
     11073.7,
     0.0
    ],
    [
     4550000,
     34312.2,
     11077.0,
     0.0
    ],
    [
     4560000,
     34283.2,
     11072.7,
     0.0
    ],
    [
     4570000,
     34364.7,
     11082.7,
     0.0
    ],
    [
     4580000,
     34459.2,
     11085.3,
     0.0
    ],
    [
     4590000,
     34551.4,
     11086.9,
     0.0
    ],
    [
     4600000,
     34582.8,
     11093.5,
     0.0
    ],
    [
     4610000,
     34597.6,
     11084.6,
     0.0
    ],
    [
     4620000,
     34548.7,
     11082.8,
     0.0
    ],
    [
     4630000,
     34501.9,
     11087.1,
     0.0
    ],
    [
     4640000,
     34523.3,
     11094.0,
     0.0
    ],
    [
     4650000,
     34429.1,
     11094.4,
     0.0
    ],
    [
     4660000,
     34311.7,
     11089.1,
     0.0
    ],
    [
     4670000,
     34269.8,
     11077.1,
     0.0
    ],
    [
     4680000,
     34370.0,
     11074.7,
     0.0
    ],
    [
     4690000,
     34427.8,
     11024.3,
     0.0
    ],
    [
     4700000,
     34614.8,
     11022.5,
     0.0
    ],
    [
     4710000,
     34614.1,
     11015.8,
     0.0
    ],
    [
     4720000,
     34588.4,
     11009.7,
     0.0
    ],
    [
     4730000,
     34546.1,
     11007.3,
     0.0
    ],
    [
     4740000,
     34529.6,
     11015.0,
     0.0
    ],
    [
     4750000,
     34490.5,
     11016.2,
     0.0
    ],
    [
     4760000,
     34516.0,
     11015.9,
     0.0
    ],
    [
     4770000,
     34597.4,
     11033.1,
     0.0
    ],
    [
     4780000,
     34658.7,
     11040.3,
     0.0
    ],
    [
     4790000,
     34638.7,
     11017.6,
     0.0
    ],
    [
     4800000,
     34600.7,
     11028.7,
     0.0
    ],
    [
     4810000,
     34627.6,
     10948.2,
     0.0
    ],
    [
     4820000,
     34723.4,
     10950.3,
     0.0
    ],
    [
     4830000,
     34694.1,
     10953.1,
     0.0
    ],
    [
     4840000,
     34642.9,
     10953.3,
     0.0
    ],
    [
     4850000,
     34630.7,
     10952.5,
     0.0
    ],
    [
     4860000,
     34678.8,
     10962.3,
     0.0
    ],
    [
     4870000,
     34656.0,
     10973.5,
     0.0
    ],
    [
     4880000,
     34670.2,
     10977.6,
     0.0
    ],
    [
     4890000,
     34737.5,
     10969.7,
     0.0
    ],
    [
     4900000,
     34878.7,
     10968.0,
     0.0
    ],
    [
     4910000,
     34842.6,
     10970.8,
     0.0
    ],
    [
     4920000,
     34877.8,
     10978.0,
     0.0
    ],
    [
     4930000,
     35101.2,
     10983.6,
     0.0
    ],
    [
     4940000,
     35132.6,
     10982.1,
     0.0
    ],
    [
     4950000,
     35108.1,
     10968.7,
     0.0
    ],
    [
     4960000,
     35050.2,
     10929.3,
     0.0
    ],
    [
     4970000,
     35072.6,
     10931.6,
     0.0
    ],
    [
     4980000,
     35124.8,
     10922.2,
     0.0
    ],
    [
     4990000,
     35139.5,
     10922.5,
     0.0
    ],
    [
     5000000,
     35057.5,
     10924.0,
     0.0
    ],
    [
     5010000,
     34957.2,
     10929.6,
     0.0
    ],
    [
     5020000,
     35008.2,
     10915.3,
     0.0
    ],
    [
     5030000,
     35004.0,
     10920.9,
     0.0
    ],
    [
     5040000,
     34985.2,
     10920.1,
     0.0
    ],
    [
     5050000,
     35069.0,
     10933.1,
     0.0
    ],
    [
     5060000,
     35062.8,
     10936.5,
     0.0
    ],
    [
     5070000,
     35144.4,
     10946.1,
     0.0
    ],
    [
     5080000,
     35188.3,
     10952.8,
     0.0
    ],
    [
     5090000,
     35239.0,
     10949.1,
     0.0
    ],
    [
     5100000,
     35295.9,
     10952.1,
     0.0
    ],
    [
     5110000,
     35241.2,
     10957.7,
     0.0
    ],
    [
     5120000,
     35211.8,
     10966.7,
     0.0
    ],
    [
     5130000,
     35208.9,
     10966.7,
     0.0
    ],
    [
     5140000,
     35318.3,
     10972.4,
     0.0
    ],
    [
     5150000,
     35269.5,
     10978.2,
     0.0
    ],
    [
     5160000,
     35138.4,
     10965.9,
     0.0
    ],
    [
     5170000,
     35127.9,
     10972.0,
     0.0
    ],
    [
     5180000,
     35187.7,
     10981.0,
     0.0
    ],
    [
     5190000,
     35151.0,
     10984.6,
     0.0
    ],
    [
     5200000,
     35358.2,
     10978.7,
     0.0
    ],
    [
     5210000,
     35375.3,
     10990.1,
     0.0
    ],
    [
     5220000,
     35435.8,
     10999.5,
     0.0
    ],
    [
     5230000,
     35484.0,
     10994.2,
     0.0
    ],
    [
     5240000,
     35425.9,
     10990.3,
     0.0
    ],
    [
     5250000,
     35432.4,
     10989.7,
     0.0
    ],
    [
     5260000,
     35399.5,
     10995.8,
     0.0
    ],
    [
     5270000,
     35412.1,
     11003.2,
     0.0
    ],
    [
     5280000,
     35517.0,
     11001.7,
     0.0
    ],
    [
     5290000,
     35477.9,
     10999.8,
     0.0
    ],
    [
     5300000,
     35345.3,
     11010.2,
     0.0
    ],
    [
     5310000,
     35410.9,
     11006.9,
     0.0
    ],
    [
     5320000,
     35445.1,
     11006.0,
     0.0
    ],
    [
     5330000,
     35341.8,
     11011.5,
     0.0
    ],
    [
     5340000,
     35227.8,
     11018.2,
     0.0
    ],
    [
     5350000,
     35239.9,
     11028.8,
     0.0
    ],
    [
     5360000,
     35272.2,
     11026.2,
     0.0
    ],
    [
     5370000,
     35318.0,
     11029.0,
     0.0
    ],
    [
     5380000,
     35406.3,
     11034.9,
     0.0
    ],
    [
     5390000,
     35486.3,
     11031.9,
     0.0
    ],
    [
     5400000,
     35515.8,
     11041.7,
     0.0
    ],
    [
     5410000,
     35563.0,
     11036.4,
     0.0
    ],
    [
     5420000,
     35556.0,
     11044.7,
     0.0
    ],
    [
     5430000,
     35645.9,
     11035.0,
     0.0
    ],
    [
     5440000,
     35743.8,
     11038.1,
     0.0
    ],
    [
     5450000,
     35837.9,
     11035.2,
     0.0
    ],
    [
     5460000,
     35836.4,
     11043.7,
     0.0
    ],
    [
     5470000,
     35747.6,
     11036.1,
     0.0
    ],
    [
     5480000,
     35697.1,
     11042.1,
     0.0
    ],
    [
     5490000,
     35778.4,
     11054.1,
     0.0
    ],
    [
     5500000,
     35835.9,
     11048.2,
     0.0
    ],
    [
     5510000,
     35863.1,
     11061.1,
     0.0
    ],
    [
     5520000,
     35826.7,
     11069.3,
     0.0
    ],
    [
     5530000,
     35819.7,
     11071.5,
     0.0
    ],
    [
     5540000,
     35803.4,
     11077.8,
     0.0
    ],
    [
     5550000,
     35819.7,
     11069.7,
     0.0
    ],
    [
     5560000,
     35852.8,
     11065.9,
     0.0
    ],
    [
     5570000,
     35896.8,
     11049.5,
     0.0
    ],
    [
     5580000,
     35828.1,
     11042.1,
     0.0
    ],
    [
     5590000,
     35946.2,
     11032.8,
     0.0
    ],
    [
     5600000,
     35876.0,
     11017.0,
     0.0
    ],
    [
     5610000,
     35831.6,
     11028.3,
     0.0
    ],
    [
     5620000,
     35791.6,
     11037.1,
     0.0
    ],
    [
     5630000,
     35893.4,
     11034.8,
     0.0
    ],
    [
     5640000,
     35957.9,
     10963.4,
     0.0
    ],
    [
     5650000,
     36033.0,
     10969.1,
     0.0
    ],
    [
     5660000,
     35993.5,
     10966.6,
     0.0
    ],
    [
     5670000,
     36008.1,
     10971.3,
     0.0
    ],
    [
     5680000,
     35989.6,
     10972.4,
     0.0
    ],
    [
     5690000,
     36022.6,
     10973.6,
     0.0
    ],
    [
     5700000,
     36024.6,
     10978.9,
     0.0
    ],
    [
     5710000,
     36156.2,
     10969.6,
     0.0
    ],
    [
     5720000,
     36199.0,
     10957.8,
     0.0
    ],
    [
     5730000,
     36276.6,
     10959.0,
     0.0
    ],
    [
     5740000,
     36214.2,
     10963.5,
     0.0
    ],
    [
     5750000,
     36130.2,
     10965.0,
     0.0
    ],
    [
     5760000,
     36106.6,
     10969.7,
     0.0
    ],
    [
     5770000,
     36120.8,
     10970.1,
     0.0
    ],
    [
     5780000,
     36092.2,
     10976.1,
     0.0
    ],
    [
     5790000,
     36070.7,
     10983.4,
     0.0
    ],
    [
     5800000,
     35975.8,
     10993.7,
     0.0
    ],
    [
     5810000,
     36053.7,
     10995.0,
     0.0
    ],
    [
     5820000,
     36128.9,
     10991.0,
     0.0
    ],
    [
     5830000,
     36125.0,
     10988.5,
     0.0
    ],
    [
     5840000,
     36100.0,
     10996.9,
     0.0
    ],
    [
     5850000,
     36262.5,
     11007.7,
     0.0
    ],
    [
     5860000,
     36194.4,
     11015.2,
     0.0
    ],
    [
     5870000,
     36074.9,
     11014.2,
     0.0
    ],
    [
     5880000,
     35982.1,
     11008.5,
     0.0
    ],
    [
     5890000,
     35969.9,
     11018.6,
     0.0
    ],
    [
     5900000,
     36070.9,
     11014.3,
     0.0
    ],
    [
     5910000,
     36074.5,
     11025.4,
     0.0
    ],
    [
     5920000,
     36109.4,
     11025.0,
     0.0
    ],
    [
     5930000,
     36110.3,
     11029.5,
     0.0
    ],
    [
     5940000,
     36145.4,
     11037.0,
     0.0
    ],
    [
     5950000,
     36075.0,
     11036.2,
     0.0
    ],
    [
     5960000,
     36081.2,
     11034.0,
     0.0
    ],
    [
     5970000,
     36122.8,
     11029.7,
     0.0
    ],
    [
     5980000,
     36181.2,
     11035.0,
     0.0
    ],
    [
     5990000,
     36302.2,
     11035.1,
     0.0
    ],
    [
     6000000,
     36245.1,
     11037.8,
     0.0
    ],
    [
     6010000,
     36314.5,
     11046.4,
     0.0
    ],
    [
     6020000,
     36351.4,
     11044.4,
     0.0
    ],
    [
     6030000,
     36353.3,
     11043.8,
     0.0
    ],
    [
     6040000,
     36391.3,
     11039.3,
     0.0
    ],
    [
     6050000,
     36492.2,
     11038.9,
     0.0
    ],
    [
     6060000,
     36524.5,
     11049.4,
     0.0
    ],
    [
     6070000,
     36503.6,
     11040.0,
     0.0
    ],
    [
     6080000,
     36439.9,
     11048.7,
     0.0
    ],
    [
     6090000,
     36459.5,
     11048.9,
     0.0
    ],
    [
     6100000,
     36441.5,
     11033.6,
     0.0
    ],
    [
     6110000,
     36498.5,
     11034.4,
     0.0
    ],
    [
     6120000,
     36550.6,
     11029.3,
     0.0
    ],
    [
     6130000,
     36529.6,
     11041.0,
     0.0
    ],
    [
     6140000,
     36592.6,
     11039.7,
     0.0
    ],
    [
     6150000,
     36510.7,
     11039.2,
     0.0
    ],
    [
     6160000,
     36509.9,
     11041.1,
     0.0
    ],
    [
     6170000,
     36480.6,
     11054.1,
     0.0
    ],
    [
     6180000,
     36367.5,
     11041.9,
     0.0
    ],
    [
     6190000,
     36229.0,
     11045.5,
     0.0
    ],
    [
     6200000,
     36126.3,
     11031.7,
     0.0
    ],
    [
     6210000,
     36088.9,
     11040.0,
     0.0
    ],
    [
     6220000,
     36156.7,
     11033.7,
     0.0
    ],
    [
     6230000,
     36214.9,
     11035.0,
     0.0
    ],
    [
     6240000,
     36123.1,
     11030.9,
     0.0
    ],
    [
     6250000,
     36090.3,
     11026.8,
     0.0
    ],
    [
     6260000,
     36149.2,
     11027.5,
     0.0
    ],
    [
     6270000,
     36173.3,
     11027.5,
     0.0
    ],
    [
     6280000,
     36308.7,
     11035.8,
     0.0
    ],
    [
     6290000,
     36369.0,
     11031.7,
     0.0
    ],
    [
     6300000,
     36400.5,
     11022.5,
     0.0
    ],
    [
     6310000,
     36461.0,
     11016.6,
     0.0
    ],
    [
     6320000,
     36491.3,
     11012.6,
     0.0
    ],
    [
     6330000,
     36442.1,
     11019.6,
     0.0
    ],
    [
     6340000,
     36419.5,
     11023.5,
     0.0
    ],
    [
     6350000,
     36392.0,
     11025.7,
     0.0
    ],
    [
     6360000,
     36401.5,
     11026.4,
     0.0
    ],
    [
     6370000,
     36411.6,
     11033.1,
     0.0
    ],
    [
     6380000,
     36390.1,
     11032.7,
     0.0
    ],
    [
     6390000,
     36415.5,
     11024.2,
     0.0
    ],
    [
     6400000,
     36363.5,
     11026.6,
     0.0
    ],
    [
     6410000,
     36417.6,
     11021.1,
     0.0
    ],
    [
     6420000,
     36499.1,
     11017.5,
     0.0
    ],
    [
     6430000,
     36481.6,
     11023.3,
     0.0
    ],
    [
     6440000,
     36504.6,
     11021.3,
     0.0
    ],
    [
     6450000,
     36470.7,
     11029.8,
     0.0
    ],
    [
     6460000,
     36534.1,
     11028.4,
     0.0
    ],
    [
     6470000,
     36546.5,
     11025.9,
     0.0
    ],
    [
     6480000,
     36572.4,
     11022.7,
     0.0
    ],
    [
     6490000,
     36616.1,
     11021.9,
     0.0
    ],
    [
     6500000,
     36681.3,
     11030.6,
     0.0
    ],
    [
     6510000,
     36670.6,
     11039.1,
     0.0
    ],
    [
     6520000,
     36580.2,
     11049.1,
     0.0
    ],
    [
     6530000,
     36570.8,
     11046.1,
     0.0
    ],
    [
     6540000,
     36622.9,
     11046.6,
     0.0
    ],
    [
     6550000,
     36726.4,
     11044.1,
     0.0
    ],
    [
     6560000,
     36785.6,
     11046.9,
     0.0
    ],
    [
     6570000,
     36806.5,
     11044.1,
     0.0
    ],
    [
     6580000,
     36773.4,
     11040.9,
     0.0
    ],
    [
     6590000,
     36739.7,
     11047.0,
     0.0
    ],
    [
     6600000,
     36826.8,
     11058.9,
     0.0
    ],
    [
     6610000,
     36910.7,
     11055.6,
     0.0
    ],
    [
     6620000,
     36969.6,
     11055.6,
     0.0
    ],
    [
     6630000,
     36940.5,
     11046.9,
     0.0
    ],
    [
     6640000,
     36959.1,
     11046.8,
     0.0
    ],
    [
     6650000,
     37066.7,
     11039.7,
     0.0
    ],
    [
     6660000,
     37082.8,
     11029.3,
     0.0
    ],
    [
     6670000,
     37090.1,
     11026.9,
     0.0
    ],
    [
     6680000,
     37141.9,
     11027.9,
     0.0
    ],
    [
     6690000,
     37092.6,
     11032.0,
     0.0
    ],
    [
     6700000,
     37098.9,
     11036.6,
     0.0
    ],
    [
     6710000,
     37114.7,
     11036.8,
     0.0
    ],
    [
     6720000,
     37106.2,
     11012.3,
     0.0
    ],
    [
     6730000,
     37079.6,
     11011.2,
     0.0
    ],
    [
     6740000,
     37171.4,
     11006.3,
     0.0
    ],
    [
     6750000,
     37205.0,
     11006.5,
     0.0
    ],
    [
     6760000,
     37299.3,
     10997.8,
     0.0
    ],
    [
     6770000,
     37344.6,
     11014.9,
     0.0
    ],
    [
     6780000,
     37438.1,
     11016.0,
     0.0
    ],
    [
     6790000,
     37431.3,
     11010.9,
     0.0
    ],
    [
     6800000,
     37314.3,
     11019.5,
     0.0
    ],
    [
     6810000,
     37256.4,
     11010.3,
     0.0
    ],
    [
     6820000,
     37279.3,
     11014.4,
     0.0
    ],
    [
     6830000,
     37261.2,
     11014.3,
     0.0
    ],
    [
     6840000,
     37228.9,
     11015.7,
     0.0
    ],
    [
     6850000,
     37254.9,
     11016.2,
     0.0
    ],
    [
     6860000,
     37236.8,
     11019.8,
     0.0
    ],
    [
     6870000,
     37188.3,
     10950.3,
     0.0
    ],
    [
     6880000,
     37175.1,
     10957.8,
     0.0
    ],
    [
     6890000,
     37159.9,
     10961.3,
     0.0
    ],
    [
     6900000,
     37010.1,
     10957.0,
     0.0
    ],
    [
     6910000,
     37015.2,
     10941.2,
     0.0
    ],
    [
     6920000,
     37038.9,
     10929.9,
     0.0
    ],
    [
     6930000,
     37027.0,
     10937.8,
     0.0
    ],
    [
     6940000,
     37142.9,
     10943.4,
     0.0
    ],
    [
     6950000,
     37150.2,
     10936.2,
     0.0
    ],
    [
     6960000,
     37229.2,
     10956.1,
     0.0
    ],
    [
     6970000,
     37362.4,
     10950.4,
     0.0
    ],
    [
     6980000,
     37393.5,
     10950.8,
     0.0
    ],
    [
     6990000,
     37437.9,
     10949.3,
     0.0
    ],
    [
     7000000,
     37455.7,
     10947.2,
     0.0
    ],
    [
     7010000,
     37453.2,
     10953.2,
     0.0
    ],
    [
     7020000,
     37446.3,
     10956.4,
     0.0
    ],
    [
     7030000,
     37483.1,
     10962.0,
     0.0
    ],
    [
     7040000,
     37410.7,
     10959.2,
     0.0
    ],
    [
     7050000,
     37394.9,
     10953.8,
     0.0
    ],
    [
     7060000,
     37465.6,
     10954.0,
     0.0
    ],
    [
     7070000,
     37396.3,
     10956.6,
     0.0
    ],
    [
     7080000,
     37410.0,
     10969.8,
     0.0
    ],
    [
     7090000,
     37527.5,
     10968.9,
     0.0
    ],
    [
     7100000,
     37528.9,
     10961.0,
     0.0
    ],
    [
     7110000,
     37630.7,
     10956.8,
     0.0
    ],
    [
     7120000,
     37656.7,
     10964.8,
     0.0
    ],
    [
     7130000,
     37654.9,
     10968.5,
     0.0
    ],
    [
     7140000,
     37556.5,
     10971.8,
     0.0
    ],
    [
     7150000,
     37544.4,
     10974.8,
     0.0
    ],
    [
     7160000,
     37523.3,
     10977.4,
     0.0
    ],
    [
     7170000,
     37495.2,
     10985.5,
     0.0
    ],
    [
     7180000,
     37441.0,
     10996.5,
     0.0
    ],
    [
     7190000,
     37467.4,
     11004.5,
     0.0
    ],
    [
     7200000,
     37465.8,
     11007.2,
     0.0
    ],
    [
     7210000,
     37408.8,
     11010.0,
     0.0
    ],
    [
     7220000,
     37434.1,
     11016.9,
     0.0
    ],
    [
     7230000,
     37398.4,
     11021.4,
     0.0
    ],
    [
     7240000,
     37372.5,
     11018.2,
     0.0
    ],
    [
     7250000,
     37367.5,
     11019.9,
     0.0
    ],
    [
     7260000,
     37444.6,
     11012.7,
     0.0
    ],
    [
     7270000,
     37447.5,
     11004.7,
     0.0
    ],
    [
     7280000,
     37364.7,
     11001.7,
     0.0
    ],
    [
     7290000,
     37430.9,
     11003.5,
     0.0
    ],
    [
     7300000,
     37454.6,
     11015.6,
     0.0
    ],
    [
     7310000,
     37403.4,
     11013.2,
     0.0
    ],
    [
     7320000,
     37415.8,
     11006.7,
     0.0
    ],
    [
     7330000,
     37349.6,
     10995.2,
     0.0
    ],
    [
     7340000,
     37481.6,
     10995.0,
     0.0
    ],
    [
     7350000,
     37429.8,
     10992.0,
     0.0
    ],
    [
     7360000,
     37359.0,
     10997.3,
     0.0
    ],
    [
     7370000,
     37394.6,
     11009.0,
     0.0
    ],
    [
     7380000,
     37482.6,
     11015.0,
     0.0
    ],
    [
     7390000,
     37649.2,
     11012.2,
     0.0
    ],
    [
     7400000,
     37666.2,
     11004.1,
     0.0
    ],
    [
     7410000,
     37632.4,
     11006.7,
     0.0
    ],
    [
     7420000,
     37615.3,
     11000.6,
     0.0
    ],
    [
     7430000,
     37631.4,
     10986.2,
     0.0
    ],
    [
     7440000,
     37670.9,
     10851.5,
     0.0
    ],
    [
     7450000,
     37673.1,
     10856.1,
     0.0
    ],
    [
     7460000,
     37718.1,
     10855.2,
     0.0
    ],
    [
     7470000,
     37797.6,
     10846.1,
     0.0
    ],
    [
     7480000,
     37844.1,
     10845.1,
     0.0
    ],
    [
     7490000,
     37821.9,
     10843.0,
     0.0
    ],
    [
     7500000,
     37815.1,
     10850.6,
     0.0
    ],
    [
     7510000,
     37910.3,
     10860.2,
     0.0
    ],
    [
     7520000,
     37995.4,
     10864.4,
     0.0
    ],
    [
     7530000,
     37955.4,
     10866.0,
     0.0
    ],
    [
     7540000,
     37890.9,
     10869.1,
     0.0
    ],
    [
     7550000,
     37782.8,
     10869.6,
     0.0
    ],
    [
     7560000,
     37662.0,
     10872.3,
     0.0
    ],
    [
     7570000,
     37630.9,
     10874.4,
     0.0
    ],
    [
     7580000,
     37728.4,
     10868.2,
     0.0
    ],
    [
     7590000,
     37740.1,
     10865.2,
     0.0
    ],
    [
     7600000,
     37742.8,
     10864.6,
     0.0
    ],
    [
     7610000,
     37899.2,
     10867.3,
     0.0
    ],
    [
     7620000,
     37953.1,
     10882.1,
     0.0
    ],
    [
     7630000,
     38047.2,
     10886.0,
     0.0
    ],
    [
     7640000,
     38041.1,
     10876.3,
     0.0
    ],
    [
     7650000,
     38070.7,
     10887.0,
     0.0
    ],
    [
     7660000,
     38056.4,
     10885.3,
     0.0
    ],
    [
     7670000,
     37933.9,
     10878.8,
     0.0
    ],
    [
     7680000,
     37861.9,
     10873.2,
     0.0
    ],
    [
     7690000,
     37897.7,
     10873.7,
     0.0
    ],
    [
     7700000,
     37961.6,
     10859.8,
     0.0
    ],
    [
     7710000,
     37998.0,
     10865.5,
     0.0
    ],
    [
     7720000,
     38034.9,
     10871.3,
     0.0
    ],
    [
     7730000,
     38055.0,
     10869.3,
     0.0
    ],
    [
     7740000,
     38063.8,
     10870.4,
     0.0
    ],
    [
     7750000,
     38092.0,
     10870.0,
     0.0
    ],
    [
     7760000,
     38191.0,
     10881.0,
     0.0
    ],
    [
     7770000,
     38190.6,
     10886.5,
     0.0
    ],
    [
     7780000,
     38259.8,
     10888.2,
     0.0
    ],
    [
     7790000,
     38303.7,
     10884.3,
     0.0
    ],
    [
     7800000,
     38248.3,
     10882.5,
     0.0
    ],
    [
     7810000,
     38238.8,
     10886.2,
     0.0
    ],
    [
     7820000,
     38188.4,
     10881.1,
     0.0
    ],
    [
     7830000,
     38244.2,
     10873.0,
     0.0
    ],
    [
     7840000,
     38198.6,
     10864.5,
     0.0
    ],
    [
     7850000,
     38163.9,
     10856.1,
     0.0
    ],
    [
     7860000,
     38069.6,
     10849.6,
     0.0
    ],
    [
     7870000,
     37978.0,
     10852.5,
     0.0
    ],
    [
     7880000,
     37971.6,
     10847.2,
     0.0
    ],
    [
     7890000,
     37965.8,
     10840.7,
     0.0
    ],
    [
     7900000,
     38023.8,
     10847.3,
     0.0
    ],
    [
     7910000,
     38017.0,
     10848.2,
     0.0
    ],
    [
     7920000,
     38021.1,
     10849.0,
     0.0
    ],
    [
     7930000,
     38013.2,
     10850.5,
     0.0
    ],
    [
     7940000,
     38087.3,
     10854.7,
     0.0
    ],
    [
     7950000,
     38126.7,
     10859.3,
     0.0
    ],
    [
     7960000,
     38203.5,
     10861.4,
     0.0
    ],
    [
     7970000,
     38178.4,
     10864.2,
     0.0
    ],
    [
     7980000,
     38112.7,
     10859.6,
     0.0
    ],
    [
     7990000,
     38095.8,
     10858.8,
     0.0
    ],
    [
     8000000,
     38124.5,
     10852.9,
     0.0
    ],
    [
     8010000,
     38154.2,
     10859.3,
     0.0
    ],
    [
     8020000,
     38289.4,
     10861.3,
     0.0
    ],
    [
     8030000,
     38415.4,
     10862.7,
     0.0
    ],
    [
     8040000,
     38474.5,
     10859.5,
     0.0
    ],
    [
     8050000,
     38431.4,
     10861.0,
     0.0
    ],
    [
     8060000,
     38449.9,
     10860.7,
     0.0
    ],
    [
     8070000,
     38458.5,
     10860.8,
     0.0
    ],
    [
     8080000,
     38554.9,
     10865.2,
     0.0
    ],
    [
     8090000,
     38561.7,
     10864.3,
     0.0
    ],
    [
     8100000,
     38563.5,
     10881.6,
     0.0
    ],
    [
     8110000,
     38673.8,
     10878.0,
     0.0
    ],
    [
     8120000,
     38590.2,
     10875.5,
     0.0
    ],
    [
     8130000,
     38597.5,
     10874.5,
     0.0
    ],
    [
     8140000,
     38634.8,
     10871.6,
     0.0
    ],
    [
     8150000,
     38624.5,
     10881.4,
     0.0
    ],
    [
     8160000,
     38737.2,
     10891.7,
     0.0
    ],
    [
     8170000,
     38771.6,
     10897.4,
     0.0
    ],
    [
     8180000,
     38723.4,
     10895.2,
     0.0
    ],
    [
     8190000,
     38789.3,
     10893.8,
     0.0
    ],
    [
     8200000,
     38841.3,
     10897.4,
     0.0
    ],
    [
     8210000,
     38768.3,
     10895.4,
     0.0
    ],
    [
     8220000,
     38710.4,
     10895.6,
     0.0
    ],
    [
     8230000,
     38780.6,
     10896.3,
     0.0
    ],
    [
     8240000,
     38768.4,
     10903.3,
     0.0
    ],
    [
     8250000,
     38848.3,
     10916.6,
     0.0
    ],
    [
     8260000,
     38885.3,
     10911.8,
     0.0
    ],
    [
     8270000,
     38834.3,
     10893.8,
     0.0
    ],
    [
     8280000,
     38811.3,
     10898.2,
     0.0
    ],
    [
     8290000,
     38853.3,
     10898.6,
     0.0
    ],
    [
     8300000,
     38891.9,
     10897.4,
     0.0
    ],
    [
     8310000,
     38995.0,
     10901.2,
     0.0
    ],
    [
     8320000,
     38993.3,
     10908.2,
     0.0
    ],
    [
     8330000,
     38967.5,
     10904.9,
     0.0
    ],
    [
     8340000,
     38930.1,
     10894.9,
     0.0
    ],
    [
     8350000,
     38925.6,
     10892.7,
     0.0
    ],
    [
     8360000,
     38971.4,
     10893.3,
     0.0
    ],
    [
     8370000,
     38957.0,
     10890.0,
     0.0
    ],
    [
     8380000,
     38872.5,
     10890.0,
     0.0
    ],
    [
     8390000,
     38789.7,
     10899.4,
     0.0
    ],
    [
     8400000,
     38793.9,
     10912.0,
     0.0
    ],
    [
     8410000,
     38914.3,
     10914.9,
     0.0
    ],
    [
     8420000,
     38868.4,
     10925.8,
     0.0
    ],
    [
     8430000,
     38773.4,
     10922.1,
     0.0
    ],
    [
     8440000,
     38778.4,
     10930.5,
     0.0
    ],
    [
     8450000,
     38883.3,
     10927.1,
     0.0
    ],
    [
     8460000,
     38949.7,
     10929.7,
     0.0
    ],
    [
     8470000,
     38986.2,
     10924.7,
     0.0
    ],
    [
     8480000,
     38999.0,
     10932.5,
     0.0
    ],
    [
     8490000,
     39042.6,
     10925.3,
     0.0
    ],
    [
     8500000,
     39058.3,
     10925.1,
     0.0
    ],
    [
     8510000,
     38966.8,
     10929.8,
     0.0
    ],
    [
     8520000,
     38981.2,
     10921.3,
     0.0
    ],
    [
     8530000,
     39038.2,
     10930.3,
     0.0
    ],
    [
     8540000,
     38937.5,
     10936.1,
     0.0
    ],
    [
     8550000,
     38912.0,
     10933.2,
     0.0
    ],
    [
     8560000,
     38795.7,
     10919.0,
     0.0
    ],
    [
     8570000,
     38687.6,
     10920.6,
     0.0
    ],
    [
     8580000,
     38731.4,
     10924.9,
     0.0
    ],
    [
     8590000,
     38801.1,
     10920.1,
     0.0
    ],
    [
     8600000,
     38865.6,
     10921.5,
     0.0
    ],
    [
     8610000,
     38779.6,
     10922.5,
     0.0
    ],
    [
     8620000,
     38686.0,
     10921.7,
     0.0
    ],
    [
     8630000,
     38654.6,
     10925.1,
     0.0
    ],
    [
     8640000,
     38726.4,
     10923.1,
     0.0
    ],
    [
     8650000,
     38739.4,
     10925.3,
     0.0
    ],
    [
     8660000,
     38827.8,
     10915.3,
     0.0
    ],
    [
     8670000,
     38999.1,
     10916.8,
     0.0
    ],
    [
     8680000,
     39009.6,
     10920.1,
     0.0
    ],
    [
     8690000,
     39050.3,
     10923.4,
     0.0
    ],
    [
     8700000,
     39001.3,
     10928.2,
     0.0
    ],
    [
     8710000,
     38986.7,
     10929.9,
     0.0
    ],
    [
     8720000,
     39005.9,
     10916.3,
     0.0
    ],
    [
     8730000,
     39136.0,
     10907.7,
     0.0
    ],
    [
     8740000,
     39162.7,
     10904.5,
     0.0
    ],
    [
     8750000,
     39115.4,
     10912.1,
     0.0
    ],
    [
     8760000,
     39218.3,
     10915.6,
     0.0
    ],
    [
     8770000,
     39111.7,
     10898.6,
     0.0
    ],
    [
     8780000,
     39156.6,
     10901.2,
     0.0
    ],
    [
     8790000,
     39189.1,
     10897.7,
     0.0
    ],
    [
     8800000,
     39249.3,
     10893.1,
     0.0
    ],
    [
     8810000,
     39263.9,
     10893.2,
     0.0
    ],
    [
     8820000,
     39262.7,
     10897.4,
     0.0
    ],
    [
     8830000,
     39203.1,
     10902.0,
     0.0
    ],
    [
     8840000,
     39236.5,
     10900.7,
     0.0
    ],
    [
     8850000,
     39224.2,
     10905.8,
     0.0
    ],
    [
     8860000,
     39250.9,
     10910.1,
     0.0
    ],
    [
     8870000,
     39334.2,
     10909.3,
     0.0
    ],
    [
     8880000,
     39481.2,
     10910.9,
     0.0
    ],
    [
     8890000,
     39523.0,
     10900.4,
     0.0
    ],
    [
     8900000,
     39521.9,
     10906.4,
     0.0
    ],
    [
     8910000,
     39543.0,
     10902.2,
     0.0
    ],
    [
     8920000,
     39643.3,
     10899.4,
     0.0
    ],
    [
     8930000,
     39633.2,
     10905.0,
     0.0
    ],
    [
     8940000,
     39592.2,
     10903.9,
     0.0
    ],
    [
     8950000,
     39560.5,
     10899.0,
     0.0
    ],
    [
     8960000,
     39551.4,
     10899.7,
     0.0
    ],
    [
     8970000,
     39568.3,
     10898.1,
     0.0
    ],
    [
     8980000,
     39489.9,
     10893.8,
     0.0
    ],
    [
     8990000,
     39532.0,
     10900.3,
     0.0
    ],
    [
     9000000,
     39599.9,
     10900.7,
     0.0
    ],
    [
     9010000,
     39615.5,
     10901.9,
     0.0
    ],
    [
     9020000,
     39622.2,
     10898.2,
     0.0
    ],
    [
     9030000,
     39540.2,
     10902.5,
     0.0
    ],
    [
     9040000,
     39509.1,
     10898.1,
     0.0
    ],
    [
     9050000,
     39608.5,
     10901.6,
     0.0
    ],
    [
     9060000,
     39602.1,
     10905.4,
     0.0
    ],
    [
     9070000,
     39550.6,
     10907.8,
     0.0
    ],
    [
     9080000,
     39511.8,
     10912.0,
     0.0
    ],
    [
     9090000,
     39511.5,
     10926.7,
     0.0
    ],
    [
     9100000,
     39464.5,
     10926.3,
     0.0
    ],
    [
     9110000,
     39378.3,
     10926.2,
     0.0
    ],
    [
     9120000,
     39342.3,
     10922.1,
     0.0
    ],
    [
     9130000,
     39399.8,
     10918.8,
     0.0
    ],
    [
     9140000,
     39319.5,
     10909.9,
     0.0
    ],
    [
     9150000,
     39341.3,
     10915.2,
     0.0
    ],
    [
     9160000,
     39325.1,
     10911.1,
     0.0
    ],
    [
     9170000,
     39352.8,
     10922.4,
     0.0
    ],
    [
     9180000,
     39419.0,
     10919.9,
     0.0
    ],
    [
     9190000,
     39376.4,
     10915.6,
     0.0
    ],
    [
     9200000,
     39268.9,
     10922.2,
     0.0
    ],
    [
     9210000,
     39335.9,
     10914.6,
     0.0
    ],
    [
     9220000,
     39286.7,
     10907.0,
     0.0
    ],
    [
     9230000,
     39327.4,
     10918.3,
     0.0
    ],
    [
     9240000,
     39301.4,
     10906.1,
     0.0
    ],
    [
     9250000,
     39257.8,
     10910.3,
     0.0
    ],
    [
     9260000,
     39158.7,
     10920.1,
     0.0
    ],
    [
     9270000,
     39170.9,
     10924.2,
     0.0
    ],
    [
     9280000,
     39193.9,
     10920.0,
     0.0
    ],
    [
     9290000,
     39228.2,
     10918.3,
     0.0
    ],
    [
     9300000,
     39312.4,
     10917.5,
     0.0
    ],
    [
     9310000,
     39350.8,
     10919.1,
     0.0
    ],
    [
     9320000,
     39322.2,
     10922.0,
     0.0
    ],
    [
     9330000,
     39262.7,
     10930.1,
     0.0
    ],
    [
     9340000,
     39147.8,
     10927.6,
     0.0
    ],
    [
     9350000,
     39263.7,
     10928.0,
     0.0
    ],
    [
     9360000,
     39246.4,
     10923.9,
     0.0
    ],
    [
     9370000,
     39228.3,
     10928.4,
     0.0
    ],
    [
     9380000,
     39284.8,
     10933.2,
     0.0
    ],
    [
     9390000,
     39268.1,
     10941.3,
     0.0
    ],
    [
     9400000,
     39332.0,
     10942.6,
     0.0
    ],
    [
     9410000,
     39375.2,
     10950.2,
     0.0
    ],
    [
     9420000,
     39334.0,
     10945.0,
     0.0
    ],
    [
     9430000,
     39326.8,
     10947.6,
     0.0
    ],
    [
     9440000,
     39220.1,
     10950.8,
     0.0
    ],
    [
     9450000,
     39113.0,
     10949.2,
     0.0
    ],
    [
     9460000,
     38967.3,
     10946.0,
     0.0
    ],
    [
     9470000,
     38875.6,
     10944.1,
     0.0
    ],
    [
     9480000,
     39032.7,
     10944.0,
     0.0
    ],
    [
     9490000,
     39062.0,
     10934.0,
     0.0
    ],
    [
     9500000,
     38961.2,
     10937.7,
     0.0
    ],
    [
     9510000,
     39008.4,
     10937.5,
     0.0
    ],
    [
     9520000,
     38907.0,
     10923.8,
     0.0
    ],
    [
     9530000,
     38916.8,
     10925.4,
     0.0
    ],
    [
     9540000,
     38913.3,
     10926.1,
     0.0
    ],
    [
     9550000,
     38949.2,
     10922.1,
     0.0
    ],
    [
     9560000,
     38912.6,
     10936.2,
     0.0
    ],
    [
     9570000,
     39060.4,
     10925.5,
     0.0
    ],
    [
     9580000,
     39103.5,
     10922.0,
     0.0
    ],
    [
     9590000,
     39133.1,
     10927.4,
     0.0
    ],
    [
     9600000,
     39197.3,
     10929.5,
     0.0
    ],
    [
     9610000,
     39327.7,
     10921.8,
     0.0
    ],
    [
     9620000,
     39295.7,
     10926.8,
     0.0
    ],
    [
     9630000,
     39285.0,
     10942.3,
     0.0
    ],
    [
     9640000,
     39265.3,
     10947.7,
     0.0
    ],
    [
     9650000,
     39304.0,
     10946.1,
     0.0
    ],
    [
     9660000,
     39262.4,
     10943.7,
     0.0
    ],
    [
     9670000,
     39246.7,
     10940.6,
     0.0
    ],
    [
     9680000,
     39138.4,
     10945.8,
     0.0
    ],
    [
     9690000,
     39105.1,
     10943.6,
     0.0
    ],
    [
     9700000,
     39169.4,
     10940.0,
     0.0
    ],
    [
     9710000,
     39145.4,
     10935.7,
     0.0
    ],
    [
     9720000,
     39115.0,
     10929.1,
     0.0
    ],
    [
     9730000,
     39116.7,
     10925.9,
     0.0
    ],
    [
     9740000,
     39004.4,
     10918.1,
     0.0
    ],
    [
     9750000,
     39106.2,
     10914.7,
     0.0
    ],
    [
     9760000,
     39107.4,
     10909.1,
     0.0
    ],
    [
     9770000,
     39045.4,
     10921.3,
     0.0
    ],
    [
     9780000,
     39095.3,
     10929.2,
     0.0
    ],
    [
     9790000,
     39146.5,
     10933.2,
     0.0
    ],
    [
     9800000,
     39143.8,
     10937.7,
     0.0
    ],
    [
     9810000,
     39155.5,
     10947.9,
     0.0
    ],
    [
     9820000,
     39142.9,
     10940.4,
     0.0
    ],
    [
     9830000,
     39181.7,
     10945.6,
     0.0
    ],
    [
     9840000,
     39242.3,
     10942.8,
     0.0
    ],
    [
     9850000,
     39318.5,
     10929.1,
     0.0
    ],
    [
     9860000,
     39316.6,
     10940.6,
     0.0
    ],
    [
     9870000,
     39410.3,
     10941.5,
     0.0
    ],
    [
     9880000,
     39488.3,
     10938.6,
     0.0
    ],
    [
     9890000,
     39500.4,
     10942.0,
     0.0
    ],
    [
     9900000,
     39459.9,
     10934.2,
     0.0
    ],
    [
     9910000,
     39414.0,
     10942.6,
     0.0
    ],
    [
     9920000,
     39427.1,
     10935.3,
     0.0
    ],
    [
     9930000,
     39641.6,
     10940.3,
     0.0
    ],
    [
     9940000,
     39695.0,
     10944.3,
     0.0
    ],
    [
     9950000,
     39744.8,
     10955.9,
     0.0
    ],
    [
     9960000,
     39779.4,
     10950.3,
     0.0
    ],
    [
     9970000,
     39780.1,
     10940.2,
     0.0
    ],
    [
     9980000,
     39717.2,
     10940.2,
     0.0
    ],
    [
     9990000,
     39679.2,
     10941.4,
     0.0
    ],
    [
     10000000,
     39667.0,
     10950.6,
     0.0
    ],
    [
     10010000,
     39620.8,
     10953.4,
     0.0
    ],
    [
     10020000,
     39715.3,
     10944.1,
     0.0
    ],
    [
     10030000,
     39750.2,
     10934.8,
     0.0
    ],
    [
     10040000,
     39760.3,
     10927.1,
     0.0
    ],
    [
     10050000,
     39818.8,
     10912.4,
     0.0
    ],
    [
     10060000,
     39831.7,
     10904.1,
     0.0
    ],
    [
     10070000,
     39816.7,
     10885.5,
     0.0
    ],
    [
     10080000,
     39857.5,
     10879.0,
     0.0
    ],
    [
     10090000,
     39782.4,
     10875.8,
     0.0
    ],
    [
     10100000,
     39705.6,
     10873.4,
     0.0
    ],
    [
     10110000,
     39736.6,
     10880.5,
     0.0
    ],
    [
     10120000,
     39816.6,
     10878.6,
     0.0
    ],
    [
     10130000,
     39724.5,
     10877.1,
     0.0
    ],
    [
     10140000,
     39670.4,
     10888.2,
     0.0
    ],
    [
     10150000,
     39593.8,
     10884.9,
     0.0
    ],
    [
     10160000,
     39547.7,
     10880.6,
     0.0
    ],
    [
     10170000,
     39474.0,
     10877.9,
     0.0
    ],
    [
     10180000,
     39384.6,
     10879.2,
     0.0
    ],
    [
     10190000,
     39427.6,
     10875.6,
     0.0
    ],
    [
     10200000,
     39507.1,
     10871.2,
     0.0
    ],
    [
     10210000,
     39540.0,
     10870.8,
     0.0
    ],
    [
     10220000,
     39562.3,
     10877.6,
     0.0
    ],
    [
     10230000,
     39538.3,
     10872.0,
     0.0
    ],
    [
     10240000,
     39701.9,
     10880.8,
     0.0
    ],
    [
     10250000,
     39645.7,
     10873.2,
     0.0
    ],
    [
     10260000,
     39642.3,
     10868.2,
     0.0
    ],
    [
     10270000,
     39655.5,
     10867.8,
     0.0
    ],
    [
     10280000,
     39623.8,
     10864.8,
     0.0
    ],
    [
     10290000,
     39609.0,
     10868.2,
     0.0
    ],
    [
     10300000,
     39619.8,
     10851.8,
     0.0
    ],
    [
     10310000,
     39692.4,
     10853.2,
     0.0
    ],
    [
     10320000,
     39804.0,
     10862.1,
     0.0
    ],
    [
     10330000,
     39803.1,
     10866.4,
     0.0
    ],
    [
     10340000,
     39855.8,
     10872.1,
     0.0
    ],
    [
     10350000,
     39862.8,
     10867.2,
     0.0
    ],
    [
     10360000,
     39778.8,
     10865.1,
     0.0
    ],
    [
     10370000,
     39732.5,
     10883.8,
     0.0
    ],
    [
     10380000,
     39668.8,
     10875.9,
     0.0
    ],
    [
     10390000,
     39661.2,
     10867.9,
     0.0
    ],
    [
     10400000,
     39649.4,
     10868.6,
     0.0
    ],
    [
     10410000,
     39700.8,
     10872.1,
     0.0
    ],
    [
     10420000,
     39772.4,
     10877.1,
     0.0
    ],
    [
     10430000,
     39811.2,
     10872.0,
     0.0
    ],
    [
     10440000,
     39916.6,
     10867.2,
     0.0
    ],
    [
     10450000,
     40047.5,
     10867.6,
     0.0
    ],
    [
     10460000,
     40056.7,
     10880.1,
     0.0
    ],
    [
     10470000,
     40109.4,
     10874.7,
     0.0
    ],
    [
     10480000,
     40020.4,
     10866.0,
     0.0
    ],
    [
     10490000,
     39876.9,
     10867.6,
     0.0
    ],
    [
     10500000,
     39750.9,
     10863.0,
     0.0
    ],
    [
     10510000,
     39618.3,
     10857.2,
     0.0
    ],
    [
     10520000,
     39571.3,
     10858.5,
     0.0
    ],
    [
     10530000,
     39670.3,
     10854.3,
     0.0
    ],
    [
     10540000,
     39675.0,
     10847.8,
     0.0
    ],
    [
     10550000,
     39684.9,
     10847.3,
     0.0
    ],
    [
     10560000,
     39684.0,
     10844.0,
     0.0
    ],
    [
     10570000,
     39695.5,
     10843.6,
     0.0
    ],
    [
     10580000,
     39657.2,
     10842.8,
     0.0
    ],
    [
     10590000,
     39624.2,
     10837.9,
     0.0
    ],
    [
     10600000,
     39644.4,
     10841.7,
     0.0
    ],
    [
     10610000,
     39640.2,
     10844.1,
     0.0
    ],
    [
     10620000,
     39559.6,
     10838.8,
     0.0
    ],
    [
     10630000,
     39625.6,
     10825.7,
     0.0
    ],
    [
     10640000,
     39531.4,
     10830.8,
     0.0
    ],
    [
     10650000,
     39500.6,
     10824.4,
     0.0
    ],
    [
     10660000,
     39627.7,
     10829.0,
     0.0
    ],
    [
     10670000,
     39662.5,
     10831.4,
     0.0
    ],
    [
     10680000,
     39732.7,
     10824.9,
     0.0
    ],
    [
     10690000,
     39714.5,
     10833.5,
     0.0
    ],
    [
     10700000,
     39639.2,
     10836.4,
     0.0
    ],
    [
     10710000,
     39621.6,
     10832.6,
     0.0
    ],
    [
     10720000,
     39651.6,
     10829.8,
     0.0
    ],
    [
     10730000,
     39678.6,
     10825.7,
     0.0
    ],
    [
     10740000,
     39588.1,
     10818.0,
     0.0
    ],
    [
     10750000,
     39529.0,
     10817.9,
     0.0
    ],
    [
     10760000,
     39602.3,
     10817.5,
     0.0
    ],
    [
     10770000,
     39633.7,
     10815.8,
     0.0
    ],
    [
     10780000,
     39607.2,
     10818.8,
     0.0
    ],
    [
     10790000,
     39582.6,
     10824.9,
     0.0
    ],
    [
     10800000,
     39638.4,
     10831.8,
     0.0
    ],
    [
     10810000,
     39635.1,
     10831.9,
     0.0
    ],
    [
     10820000,
     39634.3,
     10832.0,
     0.0
    ],
    [
     10830000,
     39662.0,
     10817.4,
     0.0
    ],
    [
     10840000,
     39648.1,
     10825.0,
     0.0
    ],
    [
     10850000,
     39591.9,
     10819.3,
     0.0
    ],
    [
     10860000,
     39631.3,
     10834.6,
     0.0
    ],
    [
     10870000,
     39605.1,
     10829.0,
     0.0
    ],
    [
     10880000,
     39598.8,
     10827.6,
     0.0
    ],
    [
     10890000,
     39632.5,
     10819.8,
     0.0
    ],
    [
     10900000,
     39687.6,
     10825.3,
     0.0
    ],
    [
     10910000,
     39673.4,
     10831.7,
     0.0
    ],
    [
     10920000,
     39629.7,
     10841.3,
     0.0
    ],
    [
     10930000,
     39608.9,
     10850.2,
     0.0
    ],
    [
     10940000,
     39610.3,
     10855.7,
     0.0
    ],
    [
     10950000,
     39676.2,
     10846.8,
     0.0
    ],
    [
     10960000,
     39619.6,
     10845.2,
     0.0
    ],
    [
     10970000,
     39623.1,
     10849.9,
     0.0
    ],
    [
     10980000,
     39468.1,
     10845.7,
     0.0
    ],
    [
     10990000,
     39516.8,
     10833.7,
     0.0
    ],
    [
     11000000,
     39513.9,
     10836.7,
     0.0
    ],
    [
     11010000,
     39454.5,
     10829.0,
     0.0
    ],
    [
     11020000,
     39352.3,
     10828.0,
     0.0
    ],
    [
     11030000,
     39416.1,
     10834.5,
     0.0
    ],
    [
     11040000,
     39396.1,
     10839.3,
     0.0
    ],
    [
     11050000,
     39366.1,
     10838.5,
     0.0
    ],
    [
     11060000,
     39434.6,
     10839.6,
     0.0
    ],
    [
     11070000,
     39589.4,
     10835.9,
     0.0
    ],
    [
     11080000,
     39539.7,
     10843.2,
     0.0
    ],
    [
     11090000,
     39554.2,
     10855.6,
     0.0
    ],
    [
     11100000,
     39628.4,
     10856.9,
     0.0
    ],
    [
     11110000,
     39634.8,
     10857.2,
     0.0
    ],
    [
     11120000,
     39649.0,
     10851.2,
     0.0
    ],
    [
     11130000,
     39582.1,
     10850.4,
     0.0
    ],
    [
     11140000,
     39601.0,
     10856.9,
     0.0
    ],
    [
     11150000,
     39589.3,
     10856.3,
     0.0
    ],
    [
     11160000,
     39618.4,
     10860.0,
     0.0
    ],
    [
     11170000,
     39596.2,
     10858.4,
     0.0
    ],
    [
     11180000,
     39702.8,
     10845.2,
     0.0
    ],
    [
     11190000,
     39620.3,
     10840.9,
     0.0
    ],
    [
     11200000,
     39665.0,
     10825.4,
     0.0
    ],
    [
     11210000,
     39739.6,
     10825.3,
     0.0
    ],
    [
     11220000,
     39738.0,
     10820.3,
     0.0
    ],
    [
     11230000,
     39757.6,
     10816.4,
     0.0
    ],
    [
     11240000,
     39762.7,
     10818.2,
     0.0
    ],
    [
     11250000,
     39814.5,
     10821.4,
     0.0
    ],
    [
     11260000,
     39868.7,
     10825.8,
     0.0
    ],
    [
     11270000,
     39857.3,
     10833.0,
     0.0
    ],
    [
     11280000,
     39851.5,
     10831.2,
     0.0
    ],
    [
     11290000,
     39825.2,
     10827.3,
     0.0
    ],
    [
     11300000,
     39936.5,
     10830.0,
     0.0
    ],
    [
     11310000,
     40096.1,
     10840.9,
     0.0
    ],
    [
     11320000,
     40074.4,
     10839.9,
     0.0
    ],
    [
     11330000,
     40121.5,
     10836.5,
     0.0
    ],
    [
     11340000,
     40093.7,
     10840.0,
     0.0
    ],
    [
     11350000,
     40116.3,
     10840.0,
     0.0
    ],
    [
     11360000,
     40112.8,
     10843.6,
     0.0
    ],
    [
     11370000,
     40092.4,
     10847.3,
     0.0
    ],
    [
     11380000,
     40076.7,
     10849.0,
     0.0
    ],
    [
     11390000,
     40171.5,
     10852.7,
     0.0
    ],
    [
     11400000,
     40274.8,
     10845.8,
     0.0
    ],
    [
     11410000,
     40265.8,
     10850.3,
     0.0
    ],
    [
     11420000,
     40191.3,
     10846.4,
     0.0
    ],
    [
     11430000,
     40149.7,
     10838.9,
     0.0
    ],
    [
     11440000,
     40146.6,
     10834.1,
     0.0
    ],
    [
     11450000,
     40100.9,
     10834.5,
     0.0
    ],
    [
     11460000,
     40149.0,
     10835.4,
     0.0
    ],
    [
     11470000,
     40111.8,
     10835.6,
     0.0
    ],
    [
     11480000,
     40106.8,
     10838.7,
     0.0
    ],
    [
     11490000,
     40124.7,
     10839.0,
     0.0
    ],
    [
     11500000,
     40098.9,
     10842.1,
     0.0
    ],
    [
     11510000,
     40083.1,
     10843.3,
     0.0
    ],
    [
     11520000,
     40100.7,
     10836.6,
     0.0
    ],
    [
     11530000,
     40040.0,
     10845.7,
     0.0
    ],
    [
     11540000,
     39993.4,
     10842.5,
     0.0
    ],
    [
     11550000,
     40025.9,
     10842.9,
     0.0
    ],
    [
     11560000,
     39995.2,
     10838.7,
     0.0
    ],
    [
     11570000,
     39946.6,
     10840.6,
     0.0
    ],
    [
     11580000,
     39953.4,
     10852.5,
     0.0
    ],
    [
     11590000,
     39891.9,
     10856.8,
     0.0
    ],
    [
     11600000,
     39974.1,
     10851.5,
     0.0
    ],
    [
     11610000,
     40073.5,
     10841.1,
     0.0
    ],
    [
     11620000,
     40068.9,
     10831.9,
     0.0
    ],
    [
     11630000,
     39960.4,
     10832.4,
     0.0
    ],
    [
     11640000,
     39979.6,
     10837.0,
     0.0
    ],
    [
     11650000,
     40066.5,
     10841.1,
     0.0
    ],
    [
     11660000,
     40068.1,
     10850.6,
     0.0
    ],
    [
     11670000,
     40002.8,
     10854.9,
     0.0
    ],
    [
     11680000,
     39961.8,
     10847.7,
     0.0
    ],
    [
     11690000,
     40015.6,
     10850.7,
     0.0
    ],
    [
     11700000,
     40070.9,
     10847.7,
     0.0
    ],
    [
     11710000,
     40110.0,
     10850.9,
     0.0
    ],
    [
     11720000,
     40059.7,
     10845.3,
     0.0
    ],
    [
     11730000,
     40161.7,
     10854.9,
     0.0
    ],
    [
     11740000,
     40288.3,
     10847.3,
     0.0
    ],
    [
     11750000,
     40294.7,
     10858.3,
     0.0
    ],
    [
     11760000,
     40266.0,
     10858.3,
     0.0
    ],
    [
     11770000,
     40289.3,
     10851.3,
     0.0
    ],
    [
     11780000,
     40241.4,
     10843.0,
     0.0
    ],
    [
     11790000,
     40233.6,
     10841.7,
     0.0
    ],
    [
     11800000,
     40242.0,
     10845.9,
     0.0
    ],
    [
     11810000,
     40283.1,
     10854.0,
     0.0
    ],
    [
     11820000,
     40225.8,
     10853.0,
     0.0
    ],
    [
     11830000,
     40250.6,
     10845.6,
     0.0
    ],
    [
     11840000,
     40323.1,
     10846.4,
     0.0
    ],
    [
     11850000,
     40327.5,
     10785.5,
     0.0
    ],
    [
     11860000,
     40332.2,
     10780.6,
     0.0
    ],
    [
     11870000,
     40318.4,
     10769.1,
     0.0
    ],
    [
     11880000,
     40410.1,
     10771.8,
     0.0
    ],
    [
     11890000,
     40312.7,
     10776.1,
     0.0
    ],
    [
     11900000,
     40328.1,
     10779.9,
     0.0
    ],
    [
     11910000,
     40419.6,
     10781.4,
     0.0
    ],
    [
     11920000,
     40393.2,
     10783.7,
     0.0
    ],
    [
     11930000,
     40401.2,
     10783.1,
     0.0
    ],
    [
     11940000,
     40495.5,
     10768.3,
     0.0
    ],
    [
     11950000,
     40547.6,
     10764.2,
     0.0
    ],
    [
     11960000,
     40540.7,
     10761.8,
     0.0
    ],
    [
     11970000,
     40608.9,
     10759.9,
     0.0
    ],
    [
     11980000,
     40606.6,
     10768.9,
     0.0
    ],
    [
     11990000,
     40546.6,
     10765.4,
     0.0
    ],
    [
     12000000,
     40503.6,
     10766.2,
     0.0
    ],
    [
     12010000,
     40396.6,
     10761.6,
     0.0
    ],
    [
     12020000,
     40494.4,
     10773.7,
     0.0
    ],
    [
     12030000,
     40484.4,
     10778.7,
     0.0
    ],
    [
     12040000,
     40383.8,
     10781.2,
     0.0
    ],
    [
     12050000,
     40321.4,
     10788.2,
     0.0
    ],
    [
     12060000,
     40327.2,
     10780.4,
     0.0
    ],
    [
     12070000,
     40397.5,
     10791.2,
     0.0
    ],
    [
     12080000,
     40338.5,
     10782.6,
     0.0
    ],
    [
     12090000,
     40301.8,
     10780.8,
     0.0
    ],
    [
     12100000,
     40409.6,
     10780.2,
     0.0
    ],
    [
     12110000,
     40403.6,
     10790.1,
     0.0
    ],
    [
     12120000,
     40434.0,
     10785.0,
     0.0
    ],
    [
     12130000,
     40400.3,
     10775.1,
     0.0
    ],
    [
     12140000,
     40435.2,
     10772.8,
     0.0
    ],
    [
     12150000,
     40409.9,
     10769.6,
     0.0
    ],
    [
     12160000,
     40374.3,
     10774.0,
     0.0
    ],
    [
     12170000,
     40354.2,
     10784.0,
     0.0
    ],
    [
     12180000,
     40349.3,
     10790.8,
     0.0
    ],
    [
     12190000,
     40337.1,
     10789.1,
     0.0
    ],
    [
     12200000,
     40302.1,
     10792.5,
     0.0
    ],
    [
     12210000,
     40315.0,
     10780.5,
     0.0
    ],
    [
     12220000,
     40329.1,
     10783.4,
     0.0
    ],
    [
     12230000,
     40434.5,
     10782.4,
     0.0
    ],
    [
     12240000,
     40429.5,
     10790.3,
     0.0
    ],
    [
     12250000,
     40388.6,
     10790.6,
     0.0
    ],
    [
     12260000,
     40387.7,
     10793.3,
     0.0
    ],
    [
     12270000,
     40484.0,
     10785.0,
     0.0
    ],
    [
     12280000,
     40560.1,
     10784.1,
     0.0
    ],
    [
     12290000,
     40549.3,
     10780.8,
     0.0
    ],
    [
     12300000,
     40594.7,
     10773.1,
     0.0
    ],
    [
     12310000,
     40590.5,
     10770.3,
     0.0
    ],
    [
     12320000,
     40605.1,
     10770.2,
     0.0
    ],
    [
     12330000,
     40577.5,
     10768.7,
     0.0
    ],
    [
     12340000,
     40476.0,
     10753.6,
     0.0
    ],
    [
     12350000,
     40448.1,
     10755.4,
     0.0
    ],
    [
     12360000,
     40487.1,
     10754.8,
     0.0
    ],
    [
     12370000,
     40457.7,
     10746.5,
     0.0
    ],
    [
     12380000,
     40500.3,
     10748.6,
     0.0
    ],
    [
     12390000,
     40584.7,
     10753.4,
     0.0
    ],
    [
     12400000,
     40564.1,
     10748.3,
     0.0
    ],
    [
     12410000,
     40499.7,
     10741.5,
     0.0
    ],
    [
     12420000,
     40486.5,
     10736.4,
     0.0
    ],
    [
     12430000,
     40543.8,
     10746.9,
     0.0
    ],
    [
     12440000,
     40530.5,
     10747.5,
     0.0
    ],
    [
     12450000,
     40566.2,
     10747.2,
     0.0
    ],
    [
     12460000,
     40573.1,
     10743.8,
     0.0
    ],
    [
     12470000,
     40594.9,
     10745.0,
     0.0
    ],
    [
     12480000,
     40608.1,
     10739.4,
     0.0
    ],
    [
     12490000,
     40514.6,
     10708.0,
     0.0
    ],
    [
     12500000,
     40394.6,
     10705.2,
     0.0
    ],
    [
     12510000,
     40365.3,
     10709.6,
     0.0
    ],
    [
     12520000,
     40418.9,
     10715.8,
     0.0
    ],
    [
     12530000,
     40455.2,
     10719.4,
     0.0
    ],
    [
     12540000,
     40528.9,
     10713.8,
     0.0
    ],
    [
     12550000,
     40464.0,
     10723.9,
     0.0
    ],
    [
     12560000,
     40522.7,
     10722.6,
     0.0
    ],
    [
     12570000,
     40529.5,
     10726.5,
     0.0
    ],
    [
     12580000,
     40626.6,
     10730.0,
     0.0
    ],
    [
     12590000,
     40613.9,
     10745.3,
     0.0
    ],
    [
     12600000,
     40726.9,
     10739.7,
     0.0
    ],
    [
     12610000,
     40809.5,
     10732.0,
     0.0
    ],
    [
     12620000,
     40792.4,
     10736.5,
     0.0
    ],
    [
     12630000,
     40881.2,
     10736.9,
     0.0
    ],
    [
     12640000,
     40791.8,
     10738.8,
     0.0
    ],
    [
     12650000,
     40803.2,
     10747.6,
     0.0
    ],
    [
     12660000,
     40811.4,
     10756.7,
     0.0
    ],
    [
     12670000,
     40715.8,
     10753.0,
     0.0
    ],
    [
     12680000,
     40600.0,
     10757.6,
     0.0
    ],
    [
     12690000,
     40477.0,
     10754.8,
     0.0
    ],
    [
     12700000,
     40359.1,
     10755.1,
     0.0
    ],
    [
     12710000,
     40439.4,
     10753.9,
     0.0
    ],
    [
     12720000,
     40512.3,
     10761.2,
     0.0
    ],
    [
     12730000,
     40529.2,
     10747.7,
     0.0
    ],
    [
     12740000,
     40517.7,
     10760.8,
     0.0
    ],
    [
     12750000,
     40565.7,
     10758.3,
     0.0
    ],
    [
     12760000,
     40543.3,
     10758.7,
     0.0
    ],
    [
     12770000,
     40545.3,
     10757.4,
     0.0
    ],
    [
     12780000,
     40541.6,
     10749.4,
     0.0
    ],
    [
     12790000,
     40484.7,
     10755.7,
     0.0
    ],
    [
     12800000,
     40622.7,
     10755.2,
     0.0
    ],
    [
     12810000,
     40735.9,
     10750.6,
     0.0
    ],
    [
     12820000,
     40813.8,
     10759.9,
     0.0
    ],
    [
     12830000,
     40803.2,
     10761.9,
     0.0
    ],
    [
     12840000,
     40721.3,
     10768.2,
     0.0
    ],
    [
     12850000,
     40693.0,
     10771.2,
     0.0
    ],
    [
     12860000,
     40735.5,
     10776.4,
     0.0
    ],
    [
     12870000,
     40716.2,
     10772.5,
     0.0
    ],
    [
     12880000,
     40799.2,
     10758.9,
     0.0
    ],
    [
     12890000,
     40798.0,
     10761.4,
     0.0
    ],
    [
     12900000,
     40896.9,
     10756.0,
     0.0
    ],
    [
     12910000,
     40848.1,
     10755.1,
     0.0
    ],
    [
     12920000,
     40838.8,
     10751.1,
     0.0
    ],
    [
     12930000,
     40876.7,
     10764.5,
     0.0
    ],
    [
     12940000,
     40843.6,
     10776.9,
     0.0
    ],
    [
     12950000,
     40864.7,
     10782.2,
     0.0
    ],
    [
     12960000,
     40893.2,
     10783.8,
     0.0
    ],
    [
     12970000,
     40895.1,
     10780.3,
     0.0
    ],
    [
     12980000,
     40916.1,
     10780.0,
     0.0
    ],
    [
     12990000,
     41006.6,
     10787.5,
     0.0
    ],
    [
     13000000,
     40995.9,
     10781.9,
     0.0
    ],
    [
     13010000,
     40987.4,
     10779.6,
     0.0
    ],
    [
     13020000,
     41071.4,
     10780.7,
     0.0
    ],
    [
     13030000,
     41190.1,
     10775.2,
     0.0
    ],
    [
     13040000,
     41059.6,
     10776.4,
     0.0
    ],
    [
     13050000,
     41022.6,
     10761.9,
     0.0
    ],
    [
     13060000,
     41075.7,
     10756.1,
     0.0
    ],
    [
     13070000,
     41060.1,
     10756.7,
     0.0
    ],
    [
     13080000,
     41101.9,
     10754.4,
     0.0
    ],
    [
     13090000,
     41079.3,
     10756.9,
     0.0
    ],
    [
     13100000,
     41081.7,
     10759.8,
     0.0
    ],
    [
     13110000,
     41056.4,
     10765.9,
     0.0
    ],
    [
     13120000,
     41013.5,
     10763.9,
     0.0
    ],
    [
     13130000,
     41085.8,
     10767.5,
     0.0
    ],
    [
     13140000,
     41085.2,
     10781.3,
     0.0
    ],
    [
     13150000,
     41072.1,
     10780.5,
     0.0
    ],
    [
     13160000,
     41125.1,
     10791.6,
     0.0
    ],
    [
     13170000,
     41074.6,
     10785.4,
     0.0
    ],
    [
     13180000,
     40971.2,
     10768.3,
     0.0
    ],
    [
     13190000,
     40908.8,
     10770.6,
     0.0
    ],
    [
     13200000,
     40789.2,
     10775.6,
     0.0
    ],
    [
     13210000,
     40704.4,
     10775.4,
     0.0
    ],
    [
     13220000,
     40680.8,
     10778.0,
     0.0
    ],
    [
     13230000,
     40755.1,
     10787.6,
     0.0
    ],
    [
     13240000,
     40833.5,
     10777.8,
     0.0
    ],
    [
     13250000,
     40840.7,
     10778.6,
     0.0
    ],
    [
     13260000,
     40851.2,
     10783.4,
     0.0
    ],
    [
     13270000,
     40892.5,
     10772.9,
     0.0
    ],
    [
     13280000,
     40929.9,
     10775.4,
     0.0
    ],
    [
     13290000,
     40923.0,
     10775.5,
     0.0
    ],
    [
     13300000,
     40925.9,
     10772.7,
     0.0
    ],
    [
     13310000,
     40910.4,
     10767.6,
     0.0
    ],
    [
     13320000,
     40877.2,
     10780.2,
     0.0
    ],
    [
     13330000,
     40748.1,
     10780.3,
     0.0
    ],
    [
     13340000,
     40677.3,
     10775.8,
     0.0
    ],
    [
     13350000,
     40769.4,
     10768.6,
     0.0
    ],
    [
     13360000,
     40750.1,
     10770.3,
     0.0
    ],
    [
     13370000,
     40764.7,
     10775.5,
     0.0
    ],
    [
     13380000,
     40817.5,
     10777.4,
     0.0
    ],
    [
     13390000,
     40885.7,
     10777.4,
     0.0
    ],
    [
     13400000,
     40871.0,
     10771.8,
     0.0
    ],
    [
     13410000,
     40877.8,
     10765.4,
     0.0
    ],
    [
     13420000,
     40875.5,
     10761.6,
     0.0
    ],
    [
     13430000,
     40904.2,
     10763.4,
     0.0
    ],
    [
     13440000,
     40962.7,
     10760.2,
     0.0
    ],
    [
     13450000,
     40987.7,
     10767.9,
     0.0
    ],
    [
     13460000,
     40906.4,
     10764.4,
     0.0
    ],
    [
     13470000,
     40917.9,
     10772.9,
     0.0
    ],
    [
     13480000,
     40927.4,
     10780.1,
     0.0
    ],
    [
     13490000,
     40929.7,
     10777.5,
     0.0
    ],
    [
     13500000,
     40820.4,
     10786.1,
     0.0
    ],
    [
     13510000,
     40768.4,
     10780.6,
     0.0
    ],
    [
     13520000,
     40856.1,
     10776.2,
     0.0
    ],
    [
     13530000,
     40983.6,
     10782.0,
     0.0
    ],
    [
     13540000,
     41015.0,
     10791.6,
     0.0
    ],
    [
     13550000,
     41092.1,
     10779.3,
     0.0
    ],
    [
     13560000,
     41139.9,
     10784.0,
     0.0
    ],
    [
     13570000,
     41131.0,
     10783.1,
     0.0
    ],
    [
     13580000,
     41065.2,
     10774.5,
     0.0
    ],
    [
     13590000,
     41069.2,
     10780.9,
     0.0
    ],
    [
     13600000,
     41079.1,
     10787.1,
     0.0
    ],
    [
     13610000,
     41153.2,
     10793.1,
     0.0
    ],
    [
     13620000,
     41209.7,
     10795.5,
     0.0
    ],
    [
     13630000,
     41193.9,
     10790.8,
     0.0
    ],
    [
     13640000,
     41223.7,
     10801.5,
     0.0
    ],
    [
     13650000,
     41330.2,
     10791.4,
     0.0
    ],
    [
     13660000,
     41385.1,
     10781.4,
     0.0
    ],
    [
     13670000,
     41380.0,
     10773.1,
     0.0
    ],
    [
     13680000,
     41449.7,
     10783.1,
     0.0
    ],
    [
     13690000,
     41459.9,
     10780.9,
     0.0
    ],
    [
     13700000,
     41462.3,
     10783.1,
     0.0
    ],
    [
     13710000,
     41390.2,
     10795.8,
     0.0
    ],
    [
     13720000,
     41363.3,
     10790.8,
     0.0
    ],
    [
     13730000,
     41281.3,
     10789.3,
     0.0
    ],
    [
     13740000,
     41170.6,
     10785.1,
     0.0
    ],
    [
     13750000,
     41115.8,
     10777.5,
     0.0
    ],
    [
     13760000,
     41024.3,
     10777.7,
     0.0
    ],
    [
     13770000,
     40978.7,
     10779.4,
     0.0
    ],
    [
     13780000,
     40964.1,
     10776.0,
     0.0
    ],
    [
     13790000,
     40848.7,
     10766.2,
     0.0
    ],
    [
     13800000,
     40867.6,
     10770.3,
     0.0
    ],
    [
     13810000,
     40846.0,
     10769.1,
     0.0
    ],
    [
     13820000,
     40919.2,
     10764.5,
     0.0
    ],
    [
     13830000,
     40910.5,
     10761.3,
     0.0
    ],
    [
     13840000,
     40946.8,
     10761.9,
     0.0
    ],
    [
     13850000,
     40978.7,
     10763.3,
     0.0
    ],
    [
     13860000,
     40928.4,
     10753.3,
     0.0
    ],
    [
     13870000,
     40968.3,
     10752.2,
     0.0
    ],
    [
     13880000,
     40963.2,
     10750.4,
     0.0
    ],
    [
     13890000,
     40961.7,
     10755.7,
     0.0
    ],
    [
     13900000,
     41003.3,
     10759.2,
     0.0
    ],
    [
     13910000,
     40914.8,
     10755.1,
     0.0
    ],
    [
     13920000,
     40806.8,
     10755.5,
     0.0
    ],
    [
     13930000,
     40755.4,
     10759.2,
     0.0
    ],
    [
     13940000,
     40661.0,
     10751.3,
     0.0
    ],
    [
     13950000,
     40611.0,
     10752.6,
     0.0
    ],
    [
     13960000,
     40587.2,
     10749.8,
     0.0
    ],
    [
     13970000,
     40621.0,
     10758.5,
     0.0
    ],
    [
     13980000,
     40642.3,
     10760.6,
     0.0
    ],
    [
     13990000,
     40687.7,
     10758.2,
     0.0
    ],
    [
     14000000,
     40700.2,
     10759.0,
     0.0
    ],
    [
     14010000,
     40597.5,
     10757.7,
     0.0
    ],
    [
     14020000,
     40646.5,
     10757.7,
     0.0
    ],
    [
     14030000,
     40670.8,
     10764.8,
     0.0
    ],
    [
     14040000,
     40738.2,
     10759.1,
     0.0
    ],
    [
     14050000,
     40646.1,
     10753.6,
     0.0
    ],
    [
     14060000,
     40588.2,
     10747.7,
     0.0
    ],
    [
     14070000,
     40655.3,
     10736.8,
     0.0
    ],
    [
     14080000,
     40746.6,
     10731.7,
     0.0
    ],
    [
     14090000,
     40821.7,
     10738.7,
     0.0
    ],
    [
     14100000,
     40878.8,
     10736.6,
     0.0
    ],
    [
     14110000,
     40813.4,
     10741.6,
     0.0
    ],
    [
     14120000,
     40784.3,
     10750.3,
     0.0
    ],
    [
     14130000,
     40701.0,
     10748.6,
     0.0
    ],
    [
     14140000,
     40637.7,
     10767.6,
     0.0
    ],
    [
     14150000,
     40646.9,
     10764.5,
     0.0
    ],
    [
     14160000,
     40718.5,
     10749.5,
     0.0
    ],
    [
     14170000,
     40658.1,
     10747.9,
     0.0
    ],
    [
     14180000,
     40650.2,
     10737.6,
     0.0
    ],
    [
     14190000,
     40767.7,
     10681.4,
     0.0
    ],
    [
     14200000,
     40729.0,
     10684.1,
     0.0
    ],
    [
     14210000,
     40786.3,
     10681.7,
     0.0
    ],
    [
     14220000,
     40835.3,
     10685.3,
     0.0
    ],
    [
     14230000,
     40744.4,
     10684.4,
     0.0
    ],
    [
     14240000,
     40681.9,
     10692.2,
     0.0
    ],
    [
     14250000,
     40583.9,
     10690.4,
     0.0
    ],
    [
     14260000,
     40573.1,
     10684.5,
     0.0
    ],
    [
     14270000,
     40567.3,
     10685.2,
     0.0
    ],
    [
     14280000,
     40598.8,
     10686.3,
     0.0
    ],
    [
     14290000,
     40610.3,
     10686.4,
     0.0
    ],
    [
     14300000,
     40511.8,
     10684.6,
     0.0
    ],
    [
     14310000,
     40570.7,
     10689.4,
     0.0
    ],
    [
     14320000,
     40569.6,
     10689.0,
     0.0
    ],
    [
     14330000,
     40592.1,
     10686.0,
     0.0
    ],
    [
     14340000,
     40733.9,
     10684.7,
     0.0
    ],
    [
     14350000,
     40770.9,
     10682.6,
     0.0
    ],
    [
     14360000,
     40735.5,
     10684.9,
     0.0
    ],
    [
     14370000,
     40728.4,
     10695.7,
     0.0
    ],
    [
     14380000,
     40732.9,
     10706.6,
     0.0
    ],
    [
     14390000,
     40818.3,
     10701.2,
     0.0
    ],
    [
     14400000,
     40787.9,
     10686.7,
     0.0
    ],
    [
     14410000,
     40836.1,
     10671.8,
     0.0
    ],
    [
     14420000,
     40848.1,
     10660.8,
     0.0
    ],
    [
     14430000,
     40846.7,
     10660.9,
     0.0
    ],
    [
     14440000,
     40824.4,
     10665.6,
     0.0
    ],
    [
     14450000,
     40856.2,
     10667.7,
     0.0
    ],
    [
     14460000,
     40889.2,
     10674.0,
     0.0
    ],
    [
     14470000,
     40871.0,
     10677.0,
     0.0
    ],
    [
     14480000,
     40916.0,
     10680.0,
     0.0
    ],
    [
     14490000,
     40949.8,
     10680.7,
     0.0
    ],
    [
     14500000,
     41015.4,
     10683.7,
     0.0
    ],
    [
     14510000,
     41081.1,
     10685.2,
     0.0
    ],
    [
     14520000,
     41093.1,
     10682.8,
     0.0
    ],
    [
     14530000,
     41102.2,
     10679.9,
     0.0
    ],
    [
     14540000,
     41054.7,
     10685.8,
     0.0
    ],
    [
     14550000,
     40970.9,
     10685.0,
     0.0
    ],
    [
     14560000,
     40851.7,
     10675.1,
     0.0
    ],
    [
     14570000,
     40896.4,
     10672.1,
     0.0
    ],
    [
     14580000,
     41018.1,
     10673.8,
     0.0
    ],
    [
     14590000,
     41009.2,
     10678.6,
     0.0
    ],
    [
     14600000,
     41018.3,
     10683.0,
     0.0
    ],
    [
     14610000,
     40987.7,
     10685.7,
     0.0
    ],
    [
     14620000,
     40925.8,
     10684.4,
     0.0
    ],
    [
     14630000,
     40877.8,
     10670.6,
     0.0
    ],
    [
     14640000,
     40865.8,
     10664.9,
     0.0
    ],
    [
     14650000,
     40901.5,
     10669.7,
     0.0
    ],
    [
     14660000,
     40980.6,
     10674.3,
     0.0
    ],
    [
     14670000,
     40996.3,
     10662.6,
     0.0
    ],
    [
     14680000,
     41069.7,
     10665.5,
     0.0
    ],
    [
     14690000,
     41103.2,
     10659.1,
     0.0
    ],
    [
     14700000,
     41084.1,
     10661.7,
     0.0
    ],
    [
     14710000,
     40992.4,
     10664.4,
     0.0
    ],
    [
     14720000,
     40955.2,
     10663.2,
     0.0
    ],
    [
     14730000,
     40827.4,
     10675.7,
     0.0
    ],
    [
     14740000,
     40837.4,
     10674.1,
     0.0
    ],
    [
     14750000,
     40892.4,
     10676.3,
     0.0
    ],
    [
     14760000,
     40869.9,
     10685.7,
     0.0
    ],
    [
     14770000,
     40869.3,
     10691.3,
     0.0
    ],
    [
     14780000,
     40931.7,
     10685.5,
     0.0
    ],
    [
     14790000,
     41099.0,
     10692.7,
     0.0
    ],
    [
     14800000,
     41120.2,
     10695.2,
     0.0
    ],
    [
     14810000,
     40999.7,
     10686.8,
     0.0
    ],
    [
     14820000,
     40909.7,
     10699.3,
     0.0
    ],
    [
     14830000,
     40974.8,
     10704.0,
     0.0
    ],
    [
     14840000,
     40922.2,
     10695.7,
     0.0
    ],
    [
     14850000,
     40796.7,
     10691.0,
     0.0
    ],
    [
     14860000,
     40785.8,
     10693.3,
     0.0
    ],
    [
     14870000,
     40802.3,
     10703.7,
     0.0
    ],
    [
     14880000,
     40843.6,
     10697.0,
     0.0
    ],
    [
     14890000,
     40883.7,
     10685.0,
     0.0
    ],
    [
     14900000,
     41036.3,
     10686.2,
     0.0
    ],
    [
     14910000,
     41037.8,
     10681.2,
     0.0
    ],
    [
     14920000,
     41123.4,
     10690.4,
     0.0
    ],
    [
     14930000,
     41114.8,
     10692.4,
     0.0
    ],
    [
     14940000,
     41064.1,
     10684.2,
     0.0
    ],
    [
     14950000,
     41073.0,
     10687.1,
     0.0
    ],
    [
     14960000,
     41129.6,
     10679.8,
     0.0
    ],
    [
     14970000,
     41227.7,
     10682.0,
     0.0
    ],
    [
     14980000,
     41172.6,
     10675.0,
     0.0
    ],
    [
     14990000,
     41196.8,
     10672.6,
     0.0
    ],
    [
     15000000,
     41188.6,
     10677.1,
     0.0
    ],
    [
     15010000,
     41123.6,
     10679.9,
     0.0
    ],
    [
     15020000,
     41038.8,
     10684.4,
     0.0
    ],
    [
     15030000,
     41022.8,
     10682.5,
     0.0
    ],
    [
     15040000,
     40979.0,
     10681.2,
     0.0
    ],
    [
     15050000,
     40999.0,
     10677.9,
     0.0
    ],
    [
     15060000,
     40974.7,
     10662.5,
     0.0
    ],
    [
     15070000,
     40955.4,
     10680.0,
     0.0
    ],
    [
     15080000,
     41023.9,
     10682.9,
     0.0
    ],
    [
     15090000,
     40960.3,
     10690.0,
     0.0
    ],
    [
     15100000,
     40898.1,
     10689.8,
     0.0
    ],
    [
     15110000,
     40879.4,
     10690.7,
     0.0
    ],
    [
     15120000,
     40972.9,
     10687.4,
     0.0
    ],
    [
     15130000,
     40919.1,
     10677.8,
     0.0
    ],
    [
     15140000,
     40837.0,
     10671.3,
     0.0
    ],
    [
     15150000,
     40744.5,
     10671.9,
     0.0
    ],
    [
     15160000,
     40703.1,
     10684.8,
     0.0
    ],
    [
     15170000,
     40719.2,
     10685.2,
     0.0
    ],
    [
     15180000,
     40823.7,
     10680.9,
     0.0
    ],
    [
     15190000,
     40681.6,
     10633.5,
     0.0
    ],
    [
     15200000,
     40574.3,
     10634.4,
     0.0
    ],
    [
     15210000,
     40581.6,
     10639.0,
     0.0
    ],
    [
     15220000,
     40597.3,
     10640.8,
     0.0
    ],
    [
     15230000,
     40645.0,
     10636.3,
     0.0
    ],
    [
     15240000,
     40571.1,
     10634.8,
     0.0
    ],
    [
     15250000,
     40557.8,
     10608.9,
     0.0
    ],
    [
     15260000,
     40443.1,
     10601.1,
     0.0
    ],
    [
     15270000,
     40489.3,
     10609.2,
     0.0
    ],
    [
     15280000,
     40516.2,
     10607.2,
     0.0
    ],
    [
     15290000,
     40431.9,
     10598.6,
     0.0
    ],
    [
     15300000,
     40383.6,
     10598.4,
     0.0
    ],
    [
     15310000,
     40355.2,
     10591.3,
     0.0
    ],
    [
     15320000,
     40365.9,
     10597.0,
     0.0
    ],
    [
     15330000,
     40446.1,
     10596.9,
     0.0
    ],
    [
     15340000,
     40449.3,
     10607.7,
     0.0
    ],
    [
     15350000,
     40495.9,
     10613.0,
     0.0
    ],
    [
     15360000,
     40567.1,
     10611.4,
     0.0
    ],
    [
     15370000,
     40589.6,
     10619.0,
     0.0
    ],
    [
     15380000,
     40580.4,
     10610.1,
     0.0
    ],
    [
     15390000,
     40464.9,
     10610.3,
     0.0
    ],
    [
     15400000,
     40380.0,
     10614.5,
     0.0
    ],
    [
     15410000,
     40416.8,
     10613.7,
     0.0
    ],
    [
     15420000,
     40472.5,
     10621.8,
     0.0
    ],
    [
     15430000,
     40485.1,
     10618.2,
     0.0
    ],
    [
     15440000,
     40558.8,
     10618.4,
     0.0
    ],
    [
     15450000,
     40547.6,
     10609.9,
     0.0
    ],
    [
     15460000,
     40505.8,
     10603.4,
     0.0
    ],
    [
     15470000,
     40522.1,
     10602.0,
     0.0
    ],
    [
     15480000,
     40521.6,
     10606.9,
     0.0
    ],
    [
     15490000,
     40618.2,
     10608.0,
     0.0
    ],
    [
     15500000,
     40608.5,
     10605.1,
     0.0
    ],
    [
     15510000,
     40652.7,
     10613.4,
     0.0
    ],
    [
     15520000,
     40636.5,
     10622.5,
     0.0
    ],
    [
     15530000,
     40627.4,
     10623.8,
     0.0
    ],
    [
     15540000,
     40687.6,
     10621.8,
     0.0
    ],
    [
     15550000,
     40787.7,
     10611.2,
     0.0
    ],
    [
     15560000,
     40771.5,
     10605.8,
     0.0
    ],
    [
     15570000,
     40715.5,
     10612.6,
     0.0
    ],
    [
     15580000,
     40715.1,
     10617.0,
     0.0
    ],
    [
     15590000,
     40946.5,
     10607.2,
     0.0
    ],
    [
     15600000,
     40933.4,
     10597.3,
     0.0
    ],
    [
     15610000,
     41023.0,
     10600.8,
     0.0
    ],
    [
     15620000,
     40969.4,
     10597.2,
     0.0
    ],
    [
     15630000,
     40835.1,
     10591.6,
     0.0
    ],
    [
     15640000,
     40839.1,
     10594.7,
     0.0
    ],
    [
     15650000,
     40976.4,
     10598.4,
     0.0
    ],
    [
     15660000,
     40934.0,
     10605.4,
     0.0
    ],
    [
     15670000,
     40946.3,
     10611.6,
     0.0
    ],
    [
     15680000,
     40947.1,
     10604.4,
     0.0
    ],
    [
     15690000,
     40933.9,
     10602.6,
     0.0
    ],
    [
     15700000,
     40949.3,
     10615.9,
     0.0
    ],
    [
     15710000,
     40943.9,
     10612.4,
     0.0
    ],
    [
     15720000,
     40922.7,
     10598.5,
     0.0
    ],
    [
     15730000,
     40913.2,
     10599.3,
     0.0
    ],
    [
     15740000,
     40959.1,
     10595.2,
     0.0
    ],
    [
     15750000,
     41073.3,
     10581.5,
     0.0
    ],
    [
     15760000,
     41065.5,
     10582.2,
     0.0
    ],
    [
     15770000,
     41043.0,
     10589.9,
     0.0
    ],
    [
     15780000,
     41057.7,
     10590.6,
     0.0
    ],
    [
     15790000,
     41146.4,
     10577.8,
     0.0
    ],
    [
     15800000,
     41068.6,
     10581.5,
     0.0
    ],
    [
     15810000,
     41103.4,
     10587.4,
     0.0
    ],
    [
     15820000,
     41108.9,
     10589.1,
     0.0
    ],
    [
     15830000,
     41121.8,
     10592.7,
     0.0
    ],
    [
     15840000,
     41096.8,
     10599.7,
     0.0
    ],
    [
     15850000,
     41082.2,
     10594.2,
     0.0
    ],
    [
     15860000,
     41143.4,
     10591.9,
     0.0
    ],
    [
     15870000,
     41184.5,
     10585.7,
     0.0
    ],
    [
     15880000,
     41112.4,
     10586.3,
     0.0
    ],
    [
     15890000,
     41252.4,
     10592.5,
     0.0
    ],
    [
     15900000,
     41324.3,
     10599.0,
     0.0
    ],
    [
     15910000,
     41245.6,
     10584.8,
     0.0
    ],
    [
     15920000,
     41259.1,
     10592.0,
     0.0
    ],
    [
     15930000,
     41275.2,
     10585.9,
     0.0
    ],
    [
     15940000,
     41314.8,
     10592.0,
     0.0
    ],
    [
     15950000,
     41400.3,
     10591.5,
     0.0
    ],
    [
     15960000,
     41457.7,
     10586.0,
     0.0
    ],
    [
     15970000,
     41476.0,
     10588.4,
     0.0
    ],
    [
     15980000,
     41500.0,
     10595.3,
     0.0
    ],
    [
     15990000,
     41601.2,
     10598.3,
     0.0
    ],
    [
     16000000,
     41607.9,
     10593.5,
     0.0
    ],
    [
     16010000,
     41630.3,
     10596.6,
     0.0
    ],
    [
     16020000,
     41717.7,
     10600.6,
     0.0
    ],
    [
     16030000,
     41652.4,
     10601.4,
     0.0
    ],
    [
     16040000,
     41632.6,
     10607.0,
     0.0
    ],
    [
     16050000,
     41606.5,
     10604.0,
     0.0
    ],
    [
     16060000,
     41680.5,
     10605.5,
     0.0
    ],
    [
     16070000,
     41670.0,
     10608.1,
     0.0
    ],
    [
     16080000,
     41654.8,
     10610.8,
     0.0
    ],
    [
     16090000,
     41531.7,
     10605.7,
     0.0
    ],
    [
     16100000,
     41431.3,
     10613.7,
     0.0
    ],
    [
     16110000,
     41441.4,
     10611.5,
     0.0
    ],
    [
     16120000,
     41485.9,
     10614.1,
     0.0
    ],
    [
     16130000,
     41519.2,
     10625.0,
     0.0
    ],
    [
     16140000,
     41442.0,
     10626.9,
     0.0
    ],
    [
     16150000,
     41481.0,
     10627.5,
     0.0
    ],
    [
     16160000,
     41467.1,
     10633.9,
     0.0
    ],
    [
     16170000,
     41462.7,
     10629.1,
     0.0
    ],
    [
     16180000,
     41389.4,
     10627.8,
     0.0
    ],
    [
     16190000,
     41364.0,
     10623.9,
     0.0
    ],
    [
     16200000,
     41348.8,
     10615.7,
     0.0
    ],
    [
     16210000,
     41346.9,
     10606.4,
     0.0
    ],
    [
     16220000,
     41415.4,
     10600.1,
     0.0
    ],
    [
     16230000,
     41353.8,
     10590.1,
     0.0
    ],
    [
     16240000,
     41279.0,
     10591.7,
     0.0
    ],
    [
     16250000,
     41210.5,
     10598.9,
     0.0
    ],
    [
     16260000,
     41132.2,
     10606.3,
     0.0
    ],
    [
     16270000,
     41103.5,
     10606.4,
     0.0
    ],
    [
     16280000,
     41269.8,
     10608.5,
     0.0
    ],
    [
     16290000,
     41366.4,
     10609.0,
     0.0
    ],
    [
     16300000,
     41409.8,
     10610.4,
     0.0
    ],
    [
     16310000,
     41504.5,
     10605.8,
     0.0
    ],
    [
     16320000,
     41477.4,
     10600.3,
     0.0
    ],
    [
     16330000,
     41513.4,
     10607.0,
     0.0
    ],
    [
     16340000,
     41480.0,
     10618.2,
     0.0
    ],
    [
     16350000,
     41403.9,
     10619.7,
     0.0
    ],
    [
     16360000,
     41343.8,
     10620.7,
     0.0
    ],
    [
     16370000,
     41294.3,
     10625.4,
     0.0
    ],
    [
     16380000,
     41355.8,
     10619.1,
     0.0
    ],
    [
     16390000,
     41400.8,
     10623.7,
     0.0
    ],
    [
     16400000,
     41428.4,
     10624.3,
     0.0
    ],
    [
     16410000,
     41592.7,
     10621.8,
     0.0
    ],
    [
     16420000,
     41655.9,
     10626.9,
     0.0
    ],
    [
     16430000,
     41624.2,
     10625.4,
     0.0
    ],
    [
     16440000,
     41617.8,
     10623.1,
     0.0
    ],
    [
     16450000,
     41576.8,
     10625.1,
     0.0
    ],
    [
     16460000,
     41545.0,
     10630.7,
     0.0
    ],
    [
     16470000,
     41534.0,
     10633.7,
     0.0
    ],
    [
     16480000,
     41583.8,
     10639.0,
     0.0
    ],
    [
     16490000,
     41654.8,
     10650.1,
     0.0
    ],
    [
     16500000,
     41683.9,
     10646.7,
     0.0
    ],
    [
     16510000,
     41644.0,
     10654.7,
     0.0
    ],
    [
     16520000,
     41610.3,
     10661.1,
     0.0
    ],
    [
     16530000,
     41554.1,
     10654.9,
     0.0
    ],
    [
     16540000,
     41603.9,
     10661.8,
     0.0
    ],
    [
     16550000,
     41668.9,
     10656.0,
     0.0
    ],
    [
     16560000,
     41691.0,
     10659.3,
     0.0
    ],
    [
     16570000,
     41824.0,
     10643.1,
     0.0
    ],
    [
     16580000,
     41759.6,
     10626.0,
     0.0
    ],
    [
     16590000,
     41723.1,
     10633.8,
     0.0
    ],
    [
     16600000,
     41780.0,
     10631.0,
     0.0
    ],
    [
     16610000,
     41887.5,
     10631.5,
     0.0
    ],
    [
     16620000,
     41900.4,
     10627.1,
     0.0
    ],
    [
     16630000,
     41872.4,
     10638.1,
     0.0
    ],
    [
     16640000,
     41837.6,
     10650.6,
     0.0
    ],
    [
     16650000,
     41846.2,
     10639.3,
     0.0
    ],
    [
     16660000,
     41941.3,
     10647.2,
     0.0
    ],
    [
     16670000,
     41940.6,
     10645.3,
     0.0
    ],
    [
     16680000,
     41905.6,
     10648.2,
     0.0
    ],
    [
     16690000,
     41978.1,
     10646.9,
     0.0
    ],
    [
     16700000,
     41927.3,
     10643.9,
     0.0
    ],
    [
     16710000,
     41916.3,
     10645.8,
     0.0
    ],
    [
     16720000,
     41922.3,
     10641.8,
     0.0
    ],
    [
     16730000,
     42021.7,
     10634.5,
     0.0
    ],
    [
     16740000,
     42078.7,
     10640.9,
     0.0
    ],
    [
     16750000,
     42077.2,
     10642.7,
     0.0
    ],
    [
     16760000,
     42016.2,
     10637.2,
     0.0
    ],
    [
     16770000,
     41939.5,
     10636.0,
     0.0
    ],
    [
     16780000,
     41919.3,
     10637.6,
     0.0
    ],
    [
     16790000,
     41912.7,
     10649.8,
     0.0
    ],
    [
     16800000,
     41819.9,
     10653.1,
     0.0
    ],
    [
     16810000,
     41773.1,
     10666.1,
     0.0
    ],
    [
     16820000,
     41783.9,
     10673.6,
     0.0
    ],
    [
     16830000,
     41697.6,
     10663.9,
     0.0
    ],
    [
     16840000,
     41718.2,
     10661.8,
     0.0
    ],
    [
     16850000,
     41707.5,
     10654.5,
     0.0
    ],
    [
     16860000,
     41693.5,
     10648.9,
     0.0
    ],
    [
     16870000,
     41658.2,
     10647.7,
     0.0
    ],
    [
     16880000,
     41639.8,
     10646.2,
     0.0
    ],
    [
     16890000,
     41653.8,
     10644.5,
     0.0
    ],
    [
     16900000,
     41508.3,
     10639.7,
     0.0
    ],
    [
     16910000,
     41440.2,
     10648.5,
     0.0
    ],
    [
     16920000,
     41512.0,
     10642.5,
     0.0
    ],
    [
     16930000,
     41527.6,
     10643.1,
     0.0
    ],
    [
     16940000,
     41520.5,
     10644.9,
     0.0
    ],
    [
     16950000,
     41495.2,
     10641.0,
     0.0
    ],
    [
     16960000,
     41486.0,
     10645.2,
     0.0
    ],
    [
     16970000,
     41530.0,
     10639.0,
     0.0
    ],
    [
     16980000,
     41647.8,
     10635.6,
     0.0
    ],
    [
     16990000,
     41669.7,
     10625.5,
     0.0
    ],
    [
     17000000,
     41628.2,
     10628.9,
     0.0
    ],
    [
     17010000,
     41616.7,
     10632.2,
     0.0
    ],
    [
     17020000,
     41641.4,
     10638.2,
     0.0
    ],
    [
     17030000,
     41688.5,
     10644.4,
     0.0
    ],
    [
     17040000,
     41750.3,
     10644.6,
     0.0
    ],
    [
     17050000,
     41710.0,
     10634.9,
     0.0
    ],
    [
     17060000,
     41862.9,
     10622.6,
     0.0
    ],
    [
     17070000,
     41974.7,
     10622.5,
     0.0
    ],
    [
     17080000,
     41949.7,
     10630.1,
     0.0
    ],
    [
     17090000,
     41926.8,
     10631.7,
     0.0
    ],
    [
     17100000,
     41926.8,
     10625.1,
     0.0
    ],
    [
     17110000,
     41873.0,
     10630.1,
     0.0
    ],
    [
     17120000,
     41842.0,
     10630.0,
     0.0
    ],
    [
     17130000,
     41877.3,
     10617.9,
     0.0
    ],
    [
     17140000,
     41917.7,
     10617.9,
     0.0
    ],
    [
     17150000,
     41820.6,
     10619.9,
     0.0
    ],
    [
     17160000,
     41859.7,
     10619.9,
     0.0
    ],
    [
     17170000,
     41925.0,
     10615.0,
     0.0
    ],
    [
     17180000,
     41912.9,
     10623.8,
     0.0
    ],
    [
     17190000,
     41968.2,
     10633.4,
     0.0
    ],
    [
     17200000,
     41975.8,
     10622.6,
     0.0
    ],
    [
     17210000,
     41905.3,
     10621.3,
     0.0
    ],
    [
     17220000,
     41801.0,
     10617.9,
     0.0
    ],
    [
     17230000,
     41664.0,
     10618.0,
     0.0
    ],
    [
     17240000,
     41503.8,
     10617.0,
     0.0
    ],
    [
     17250000,
     41332.8,
     10608.7,
     0.0
    ],
    [
     17260000,
     41263.7,
     10604.9,
     0.0
    ],
    [
     17270000,
     41293.9,
     10587.2,
     0.0
    ],
    [
     17280000,
     41331.7,
     10600.3,
     0.0
    ],
    [
     17290000,
     41311.3,
     10594.7,
     0.0
    ],
    [
     17300000,
     41329.2,
     10599.4,
     0.0
    ],
    [
     17310000,
     41344.2,
     10604.6,
     0.0
    ],
    [
     17320000,
     41333.1,
     10605.6,
     0.0
    ],
    [
     17330000,
     41370.1,
     10599.1,
     0.0
    ],
    [
     17340000,
     41373.4,
     10593.1,
     0.0
    ],
    [
     17350000,
     41392.7,
     10602.0,
     0.0
    ],
    [
     17360000,
     41324.1,
     10599.7,
     0.0
    ],
    [
     17370000,
     41380.6,
     10587.0,
     0.0
    ],
    [
     17380000,
     41431.5,
     10580.8,
     0.0
    ],
    [
     17390000,
     41427.6,
     10588.1,
     0.0
    ],
    [
     17400000,
     41524.2,
     10590.9,
     0.0
    ],
    [
     17410000,
     41547.8,
     10595.6,
     0.0
    ],
    [
     17420000,
     41518.9,
     10606.2,
     0.0
    ],
    [
     17430000,
     41540.0,
     10608.5,
     0.0
    ],
    [
     17440000,
     41636.3,
     10609.8,
     0.0
    ],
    [
     17450000,
     41660.9,
     10612.6,
     0.0
    ],
    [
     17460000,
     41636.6,
     10599.2,
     0.0
    ],
    [
     17470000,
     41603.6,
     10592.7,
     0.0
    ],
    [
     17480000,
     41523.2,
     10588.2,
     0.0
    ],
    [
     17490000,
     41457.8,
     10600.8,
     0.0
    ],
    [
     17500000,
     41323.7,
     10593.1,
     0.0
    ],
    [
     17510000,
     41263.1,
     10589.5,
     0.0
    ],
    [
     17520000,
     41328.4,
     10592.2,
     0.0
    ],
    [
     17530000,
     41363.9,
     10598.3,
     0.0
    ],
    [
     17540000,
     41436.3,
     10603.0,
     0.0
    ],
    [
     17550000,
     41380.4,
     10616.2,
     0.0
    ],
    [
     17560000,
     41418.6,
     10611.1,
     0.0
    ],
    [
     17570000,
     41382.5,
     10602.5,
     0.0
    ],
    [
     17580000,
     41390.1,
     10608.8,
     0.0
    ],
    [
     17590000,
     41501.8,
     10619.8,
     0.0
    ],
    [
     17600000,
     41614.2,
     10624.1,
     0.0
    ],
    [
     17610000,
     41662.1,
     10625.2,
     0.0
    ],
    [
     17620000,
     41595.2,
     10624.6,
     0.0
    ],
    [
     17630000,
     41521.4,
     10634.0,
     0.0
    ],
    [
     17640000,
     41443.0,
     10627.2,
     0.0
    ],
    [
     17650000,
     41439.9,
     10629.2,
     0.0
    ],
    [
     17660000,
     41402.5,
     10631.6,
     0.0
    ],
    [
     17670000,
     41308.2,
     10630.6,
     0.0
    ],
    [
     17680000,
     41237.5,
     10634.0,
     0.0
    ],
    [
     17690000,
     41231.3,
     10630.5,
     0.0
    ],
    [
     17700000,
     41263.0,
     10630.6,
     0.0
    ],
    [
     17710000,
     41344.4,
     10480.3,
     0.0
    ],
    [
     17720000,
     41312.7,
     10485.0,
     0.0
    ],
    [
     17730000,
     41263.9,
     10485.1,
     0.0
    ],
    [
     17740000,
     41341.9,
     10490.2,
     0.0
    ],
    [
     17750000,
     41467.4,
     10490.7,
     0.0
    ],
    [
     17760000,
     41431.2,
     10484.9,
     0.0
    ],
    [
     17770000,
     41473.9,
     10485.4,
     0.0
    ],
    [
     17780000,
     41517.0,
     10494.7,
     0.0
    ],
    [
     17790000,
     41535.5,
     10485.0,
     0.0
    ],
    [
     17800000,
     41500.2,
     10482.9,
     0.0
    ],
    [
     17810000,
     41461.1,
     10501.6,
     0.0
    ],
    [
     17820000,
     41426.1,
     10506.8,
     0.0
    ],
    [
     17830000,
     41448.0,
     10502.4,
     0.0
    ],
    [
     17840000,
     41539.5,
     10501.0,
     0.0
    ],
    [
     17850000,
     41545.8,
     10490.7,
     0.0
    ],
    [
     17860000,
     41593.5,
     10486.4,
     0.0
    ],
    [
     17870000,
     41585.3,
     10488.3,
     0.0
    ],
    [
     17880000,
     41565.7,
     10478.5,
     0.0
    ],
    [
     17890000,
     41547.0,
     10484.6,
     0.0
    ],
    [
     17900000,
     41577.9,
     10482.8,
     0.0
    ],
    [
     17910000,
     41666.8,
     10488.6,
     0.0
    ],
    [
     17920000,
     41677.7,
     10490.8,
     0.0
    ],
    [
     17930000,
     41705.9,
     10494.0,
     0.0
    ],
    [
     17940000,
     41721.3,
     10483.8,
     0.0
    ],
    [
     17950000,
     41702.6,
     10474.6,
     0.0
    ],
    [
     17960000,
     41681.8,
     10463.3,
     0.0
    ],
    [
     17970000,
     41666.9,
     10469.6,
     0.0
    ],
    [
     17980000,
     41637.0,
     10471.9,
     0.0
    ],
    [
     17990000,
     41695.6,
     10478.8,
     0.0
    ],
    [
     18000000,
     41607.8,
     10473.1,
     0.0
    ],
    [
     18010000,
     41662.2,
     10467.7,
     0.0
    ],
    [
     18020000,
     41753.9,
     10462.6,
     0.0
    ],
    [
     18030000,
     41842.1,
     10460.4,
     0.0
    ],
    [
     18040000,
     41736.4,
     10451.7,
     0.0
    ],
    [
     18050000,
     41640.7,
     10452.2,
     0.0
    ],
    [
     18060000,
     41516.3,
     10456.5,
     0.0
    ],
    [
     18070000,
     41404.7,
     10460.9,
     0.0
    ],
    [
     18080000,
     41425.4,
     10460.4,
     0.0
    ],
    [
     18090000,
     41400.8,
     10458.9,
     0.0
    ],
    [
     18100000,
     41329.6,
     10455.9,
     0.0
    ],
    [
     18110000,
     41253.2,
     10472.5,
     0.0
    ],
    [
     18120000,
     41145.9,
     10462.3,
     0.0
    ],
    [
     18130000,
     41161.4,
     10465.9,
     0.0
    ],
    [
     18140000,
     41158.5,
     10471.1,
     0.0
    ],
    [
     18150000,
     41070.3,
     10479.9,
     0.0
    ],
    [
     18160000,
     40975.8,
     10478.2,
     0.0
    ],
    [
     18170000,
     40849.5,
     10478.5,
     0.0
    ],
    [
     18180000,
     40839.9,
     10477.5,
     0.0
    ],
    [
     18190000,
     40936.1,
     10491.8,
     0.0
    ],
    [
     18200000,
     40942.3,
     10486.0,
     0.0
    ],
    [
     18210000,
     40951.3,
     10491.9,
     0.0
    ],
    [
     18220000,
     40912.1,
     10499.1,
     0.0
    ],
    [
     18230000,
     40895.9,
     10493.3,
     0.0
    ],
    [
     18240000,
     40944.3,
     10488.4,
     0.0
    ],
    [
     18250000,
     40945.5,
     10485.8,
     0.0
    ],
    [
     18260000,
     40941.5,
     10475.2,
     0.0
    ],
    [
     18270000,
     40957.1,
     10477.9,
     0.0
    ],
    [
     18280000,
     40904.7,
     10464.2,
     0.0
    ],
    [
     18290000,
     40904.8,
     10462.7,
     0.0
    ],
    [
     18300000,
     40962.2,
     10467.6,
     0.0
    ],
    [
     18310000,
     40907.4,
     10454.5,
     0.0
    ],
    [
     18320000,
     40841.7,
     10461.3,
     0.0
    ],
    [
     18330000,
     40820.9,
     10459.9,
     0.0
    ],
    [
     18340000,
     40849.3,
     10462.0,
     0.0
    ],
    [
     18350000,
     40835.1,
     10461.7,
     0.0
    ],
    [
     18360000,
     40851.3,
     10472.9,
     0.0
    ],
    [
     18370000,
     40883.2,
     10467.8,
     0.0
    ],
    [
     18380000,
     40868.2,
     10470.5,
     0.0
    ],
    [
     18390000,
     40866.9,
     10475.6,
     0.0
    ],
    [
     18400000,
     40834.6,
     10472.5,
     0.0
    ],
    [
     18410000,
     40769.6,
     10480.1,
     0.0
    ],
    [
     18420000,
     40897.9,
     10486.2,
     0.0
    ],
    [
     18430000,
     40957.3,
     10481.3,
     0.0
    ],
    [
     18440000,
     41038.0,
     10478.0,
     0.0
    ],
    [
     18450000,
     40941.7,
     10472.4,
     0.0
    ],
    [
     18460000,
     40940.8,
     10473.4,
     0.0
    ],
    [
     18470000,
     40936.1,
     10471.7,
     0.0
    ],
    [
     18480000,
     40960.8,
     10472.1,
     0.0
    ],
    [
     18490000,
     40893.7,
     10464.1,
     0.0
    ],
    [
     18500000,
     40991.1,
     10465.2,
     0.0
    ],
    [
     18510000,
     40888.1,
     10467.2,
     0.0
    ],
    [
     18520000,
     40870.2,
     10460.8,
     0.0
    ],
    [
     18530000,
     40957.1,
     10469.7,
     0.0
    ],
    [
     18540000,
     40996.0,
     10465.4,
     0.0
    ],
    [
     18550000,
     40984.7,
     10462.3,
     0.0
    ],
    [
     18560000,
     41045.6,
     10450.2,
     0.0
    ],
    [
     18570000,
     41069.7,
     10456.3,
     0.0
    ],
    [
     18580000,
     41040.5,
     10454.3,
     0.0
    ],
    [
     18590000,
     41059.9,
     10472.9,
     0.0
    ],
    [
     18600000,
     41072.1,
     10469.6,
     0.0
    ],
    [
     18610000,
     41116.1,
     10471.3,
     0.0
    ],
    [
     18620000,
     41162.9,
     10469.9,
     0.0
    ],
    [
     18630000,
     41075.1,
     10470.3,
     0.0
    ],
    [
     18640000,
     40952.9,
     10469.4,
     0.0
    ],
    [
     18650000,
     40991.0,
     10464.1,
     0.0
    ],
    [
     18660000,
     40984.0,
     10465.3,
     0.0
    ],
    [
     18670000,
     40963.1,
     10469.9,
     0.0
    ],
    [
     18680000,
     41026.1,
     10471.3,
     0.0
    ],
    [
     18690000,
     41047.8,
     10472.2,
     0.0
    ],
    [
     18700000,
     41049.2,
     10472.0,
     0.0
    ],
    [
     18710000,
     41043.5,
     10465.1,
     0.0
    ],
    [
     18720000,
     40975.6,
     10476.3,
     0.0
    ],
    [
     18730000,
     40882.6,
     10476.3,
     0.0
    ],
    [
     18740000,
     40924.1,
     10478.8,
     0.0
    ],
    [
     18750000,
     40926.5,
     10471.3,
     0.0
    ],
    [
     18760000,
     40946.5,
     10462.1,
     0.0
    ],
    [
     18770000,
     40990.0,
     10466.8,
     0.0
    ],
    [
     18780000,
     40965.3,
     10465.5,
     0.0
    ],
    [
     18790000,
     41024.9,
     10475.4,
     0.0
    ],
    [
     18800000,
     41003.6,
     10477.4,
     0.0
    ],
    [
     18810000,
     40996.8,
     10476.0,
     0.0
    ],
    [
     18820000,
     41070.1,
     10484.6,
     0.0
    ],
    [
     18830000,
     41041.1,
     10484.4,
     0.0
    ],
    [
     18840000,
     41080.0,
     10478.1,
     0.0
    ],
    [
     18850000,
     41068.3,
     10476.8,
     0.0
    ],
    [
     18860000,
     40927.4,
     10484.0,
     0.0
    ],
    [
     18870000,
     40975.0,
     10479.4,
     0.0
    ],
    [
     18880000,
     41079.5,
     10487.2,
     0.0
    ],
    [
     18890000,
     41103.8,
     10487.5,
     0.0
    ],
    [
     18900000,
     41147.3,
     10485.3,
     0.0
    ],
    [
     18910000,
     41127.8,
     10494.2,
     0.0
    ],
    [
     18920000,
     41201.9,
     10496.1,
     0.0
    ],
    [
     18930000,
     41265.6,
     10483.2,
     0.0
    ],
    [
     18940000,
     41278.9,
     10489.6,
     0.0
    ],
    [
     18950000,
     41195.2,
     10494.4,
     0.0
    ],
    [
     18960000,
     41146.2,
     10496.6,
     0.0
    ],
    [
     18970000,
     41074.9,
     10495.0,
     0.0
    ],
    [
     18980000,
     41076.4,
     10494.9,
     0.0
    ],
    [
     18990000,
     41041.5,
     10490.4,
     0.0
    ],
    [
     19000000,
     40990.8,
     10478.7,
     0.0
    ],
    [
     19010000,
     40940.8,
     10463.7,
     0.0
    ],
    [
     19020000,
     40974.4,
     10461.7,
     0.0
    ],
    [
     19030000,
     41019.0,
     10462.8,
     0.0
    ],
    [
     19040000,
     40911.8,
     10467.2,
     0.0
    ],
    [
     19050000,
     40947.5,
     10473.7,
     0.0
    ],
    [
     19060000,
     41020.3,
     10477.2,
     0.0
    ],
    [
     19070000,
     41040.5,
     10469.9,
     0.0
    ],
    [
     19080000,
     40991.8,
     10471.1,
     0.0
    ],
    [
     19090000,
     40873.0,
     10471.1,
     0.0
    ],
    [
     19100000,
     40913.5,
     10475.8,
     0.0
    ],
    [
     19110000,
     40960.3,
     10477.6,
     0.0
    ],
    [
     19120000,
     40958.6,
     10488.9,
     0.0
    ],
    [
     19130000,
     40959.6,
     10489.6,
     0.0
    ],
    [
     19140000,
     40977.1,
     10482.9,
     0.0
    ],
    [
     19150000,
     41072.0,
     10492.5,
     0.0
    ],
    [
     19160000,
     41226.5,
     10496.6,
     0.0
    ],
    [
     19170000,
     41415.8,
     10497.1,
     0.0
    ],
    [
     19180000,
     41448.4,
     10501.5,
     0.0
    ],
    [
     19190000,
     41456.6,
     10498.2,
     0.0
    ],
    [
     19200000,
     41464.0,
     10488.3,
     0.0
    ],
    [
     19210000,
     41498.6,
     10481.7,
     0.0
    ],
    [
     19220000,
     41524.3,
     10475.4,
     0.0
    ],
    [
     19230000,
     41517.0,
     10472.2,
     0.0
    ],
    [
     19240000,
     41512.8,
     10467.0,
     0.0
    ],
    [
     19250000,
     41532.9,
     10475.6,
     0.0
    ],
    [
     19260000,
     41607.1,
     10474.5,
     0.0
    ],
    [
     19270000,
     41666.5,
     10467.7,
     0.0
    ],
    [
     19280000,
     41698.2,
     10467.7,
     0.0
    ],
    [
     19290000,
     41780.8,
     10481.3,
     0.0
    ],
    [
     19300000,
     41771.5,
     10476.8,
     0.0
    ],
    [
     19310000,
     41725.3,
     10482.7,
     0.0
    ],
    [
     19320000,
     41692.7,
     10486.2,
     0.0
    ],
    [
     19330000,
     41705.8,
     10459.2,
     0.0
    ],
    [
     19340000,
     41716.6,
     10450.5,
     0.0
    ],
    [
     19350000,
     41776.4,
     10457.3,
     0.0
    ],
    [
     19360000,
     41788.2,
     10466.3,
     0.0
    ],
    [
     19370000,
     41799.6,
     10477.2,
     0.0
    ],
    [
     19380000,
     41850.9,
     10473.5,
     0.0
    ],
    [
     19390000,
     41859.6,
     10483.9,
     0.0
    ],
    [
     19400000,
     41802.8,
     10474.2,
     0.0
    ],
    [
     19410000,
     41711.1,
     10469.3,
     0.0
    ],
    [
     19420000,
     41642.6,
     10469.1,
     0.0
    ],
    [
     19430000,
     41651.3,
     10480.7,
     0.0
    ],
    [
     19440000,
     41719.9,
     10483.3,
     0.0
    ],
    [
     19450000,
     41794.4,
     10489.5,
     0.0
    ],
    [
     19460000,
     41889.6,
     10481.6,
     0.0
    ],
    [
     19470000,
     41892.3,
     10488.4,
     0.0
    ],
    [
     19480000,
     41920.2,
     10496.5,
     0.0
    ],
    [
     19490000,
     41932.9,
     10492.5,
     0.0
    ],
    [
     19500000,
     41852.1,
     10487.1,
     0.0
    ],
    [
     19510000,
     41809.0,
     10485.9,
     0.0
    ],
    [
     19520000,
     41911.9,
     10495.6,
     0.0
    ],
    [
     19530000,
     41846.5,
     10497.0,
     0.0
    ],
    [
     19540000,
     41882.9,
     10494.9,
     0.0
    ],
    [
     19550000,
     41917.8,
     10491.6,
     0.0
    ],
    [
     19560000,
     41855.7,
     10490.2,
     0.0
    ],
    [
     19570000,
     41781.4,
     10486.5,
     0.0
    ],
    [
     19580000,
     41678.0,
     10494.4,
     0.0
    ],
    [
     19590000,
     41703.1,
     10500.1,
     0.0
    ],
    [
     19600000,
     41710.4,
     10512.3,
     0.0
    ],
    [
     19610000,
     41618.1,
     10514.2,
     0.0
    ],
    [
     19620000,
     41583.3,
     10505.0,
     0.0
    ],
    [
     19630000,
     41640.6,
     10499.5,
     0.0
    ],
    [
     19640000,
     41714.0,
     10501.0,
     0.0
    ],
    [
     19650000,
     41703.0,
     10502.8,
     0.0
    ],
    [
     19660000,
     41727.0,
     10513.2,
     0.0
    ],
    [
     19670000,
     41782.8,
     10505.4,
     0.0
    ],
    [
     19680000,
     41747.7,
     10504.5,
     0.0
    ],
    [
     19690000,
     41734.0,
     10505.6,
     0.0
    ],
    [
     19700000,
     41727.8,
     10502.2,
     0.0
    ],
    [
     19710000,
     41748.2,
     10501.6,
     0.0
    ],
    [
     19720000,
     41694.7,
     10490.9,
     0.0
    ],
    [
     19730000,
     41647.9,
     10495.1,
     0.0
    ],
    [
     19740000,
     41569.0,
     10491.1,
     0.0
    ],
    [
     19750000,
     41581.8,
     10481.0,
     0.0
    ],
    [
     19760000,
     41590.0,
     10482.9,
     0.0
    ],
    [
     19770000,
     41634.4,
     10474.5,
     0.0
    ],
    [
     19780000,
     41667.4,
     10481.3,
     0.0
    ],
    [
     19790000,
     41746.9,
     10488.9,
     0.0
    ],
    [
     19800000,
     41686.7,
     10486.3,
     0.0
    ],
    [
     19810000,
     41687.7,
     10480.2,
     0.0
    ],
    [
     19820000,
     41585.8,
     10489.3,
     0.0
    ],
    [
     19830000,
     41526.8,
     10488.5,
     0.0
    ],
    [
     19840000,
     41538.9,
     10479.8,
     0.0
    ],
    [
     19850000,
     41569.9,
     10483.2,
     0.0
    ],
    [
     19860000,
     41632.2,
     10495.0,
     0.0
    ],
    [
     19870000,
     41632.0,
     10491.0,
     0.0
    ],
    [
     19880000,
     41625.6,
     10491.5,
     0.0
    ],
    [
     19890000,
     41629.8,
     10499.6,
     0.0
    ],
    [
     19900000,
     41628.7,
     10502.0,
     0.0
    ],
    [
     19910000,
     41503.3,
     10497.3,
     0.0
    ],
    [
     19920000,
     41439.7,
     10497.1,
     0.0
    ],
    [
     19930000,
     41462.1,
     10501.0,
     0.0
    ],
    [
     19940000,
     41379.6,
     10493.3,
     0.0
    ],
    [
     19950000,
     41218.9,
     10487.7,
     0.0
    ],
    [
     19960000,
     41067.2,
     10483.7,
     0.0
    ],
    [
     19970000,
     41002.4,
     10488.4,
     0.0
    ],
    [
     19980000,
     40883.8,
     10494.3,
     0.0
    ],
    [
     19990000,
     40869.4,
     10487.0,
     0.0
    ],
    [
     20000000,
     40967.1,
     10502.4,
     0.0
    ],
    [
     20010000,
     41014.9,
     10490.4,
     0.0
    ],
    [
     20020000,
     41048.4,
     10495.2,
     0.0
    ],
    [
     20030000,
     41065.4,
     10490.4,
     0.0
    ],
    [
     20040000,
     41084.9,
     10491.8,
     0.0
    ],
    [
     20050000,
     41145.8,
     10484.1,
     0.0
    ],
    [
     20060000,
     41235.0,
     10480.6,
     0.0
    ],
    [
     20070000,
     41252.9,
     10489.8,
     0.0
    ],
    [
     20080000,
     41273.5,
     10492.8,
     0.0
    ],
    [
     20090000,
     41160.6,
     10504.1,
     0.0
    ],
    [
     20100000,
     41173.7,
     10506.3,
     0.0
    ],
    [
     20110000,
     41236.9,
     10490.0,
     0.0
    ],
    [
     20120000,
     41264.4,
     10493.5,
     0.0
    ],
    [
     20130000,
     41289.5,
     10500.3,
     0.0
    ],
    [
     20140000,
     41333.1,
     10506.4,
     0.0
    ],
    [
     20150000,
     41342.6,
     10511.8,
     0.0
    ],
    [
     20160000,
     41327.1,
     10500.1,
     0.0
    ],
    [
     20170000,
     41250.3,
     10489.7,
     0.0
    ],
    [
     20180000,
     41257.4,
     10489.1,
     0.0
    ],
    [
     20190000,
     41227.1,
     10492.3,
     0.0
    ],
    [
     20200000,
     41156.9,
     10492.9,
     0.0
    ],
    [
     20210000,
     41169.3,
     10493.0,
     0.0
    ],
    [
     20220000,
     41088.1,
     10488.4,
     0.0
    ],
    [
     20230000,
     41113.6,
     10486.5,
     0.0
    ],
    [
     20240000,
     41209.8,
     10483.2,
     0.0
    ],
    [
     20250000,
     41285.4,
     10487.2,
     0.0
    ],
    [
     20260000,
     41245.2,
     10486.7,
     0.0
    ],
    [
     20270000,
     41099.1,
     10484.8,
     0.0
    ],
    [
     20280000,
     41092.4,
     10494.7,
     0.0
    ],
    [
     20290000,
     41135.4,
     10492.3,
     0.0
    ],
    [
     20300000,
     41205.3,
     10496.7,
     0.0
    ],
    [
     20310000,
     41188.3,
     10502.3,
     0.0
    ],
    [
     20320000,
     41100.8,
     10511.5,
     0.0
    ],
    [
     20330000,
     41066.3,
     10514.5,
     0.0
    ],
    [
     20340000,
     41116.4,
     10513.8,
     0.0
    ],
    [
     20350000,
     41185.4,
     10502.3,
     0.0
    ],
    [
     20360000,
     41214.1,
     10490.6,
     0.0
    ],
    [
     20370000,
     41078.4,
     10489.0,
     0.0
    ],
    [
     20380000,
     40970.6,
     10477.9,
     0.0
    ],
    [
     20390000,
     40932.9,
     10481.4,
     0.0
    ],
    [
     20400000,
     41035.1,
     10486.4,
     0.0
    ],
    [
     20410000,
     40937.4,
     10484.6,
     0.0
    ],
    [
     20420000,
     40920.7,
     10493.9,
     0.0
    ],
    [
     20430000,
     41100.3,
     10496.7,
     0.0
    ],
    [
     20440000,
     41248.1,
     10499.0,
     0.0
    ],
    [
     20450000,
     41306.8,
     10516.5,
     0.0
    ],
    [
     20460000,
     41426.5,
     10519.0,
     0.0
    ],
    [
     20470000,
     41404.6,
     10521.5,
     0.0
    ],
    [
     20480000,
     41466.6,
     10513.2,
     0.0
    ],
    [
     20490000,
     41488.4,
     10511.5,
     0.0
    ],
    [
     20500000,
     41547.5,
     10507.5,
     0.0
    ],
    [
     20510000,
     41527.7,
     10500.6,
     0.0
    ],
    [
     20520000,
     41540.5,
     10503.5,
     0.0
    ],
    [
     20530000,
     41485.1,
     10502.0,
     0.0
    ],
    [
     20540000,
     41381.5,
     10499.0,
     0.0
    ],
    [
     20550000,
     41463.4,
     10512.4,
     0.0
    ],
    [
     20560000,
     41472.5,
     10502.3,
     0.0
    ],
    [
     20570000,
     41417.7,
     10511.4,
     0.0
    ],
    [
     20580000,
     41326.6,
     10510.1,
     0.0
    ],
    [
     20590000,
     41270.6,
     10516.1,
     0.0
    ],
    [
     20600000,
     41235.8,
     10514.3,
     0.0
    ],
    [
     20610000,
     41206.8,
     10522.2,
     0.0
    ],
    [
     20620000,
     41290.9,
     10524.8,
     0.0
    ],
    [
     20630000,
     41383.7,
     10519.5,
     0.0
    ],
    [
     20640000,
     41309.1,
     10512.7,
     0.0
    ],
    [
     20650000,
     41280.8,
     10524.0,
     0.0
    ],
    [
     20660000,
     41249.3,
     10512.8,
     0.0
    ],
    [
     20670000,
     41141.0,
     10512.7,
     0.0
    ],
    [
     20680000,
     41007.4,
     10514.8,
     0.0
    ],
    [
     20690000,
     40929.4,
     10505.6,
     0.0
    ],
    [
     20700000,
     40869.2,
     10486.8,
     0.0
    ],
    [
     20710000,
     40804.0,
     10484.9,
     0.0
    ],
    [
     20720000,
     40897.1,
     10482.0,
     0.0
    ],
    [
     20730000,
     40885.2,
     10461.9,
     0.0
    ],
    [
     20740000,
     40897.2,
     10467.6,
     0.0
    ],
    [
     20750000,
     40900.0,
     10473.2,
     0.0
    ],
    [
     20760000,
     40933.3,
     10470.4,
     0.0
    ],
    [
     20770000,
     40928.5,
     10464.6,
     0.0
    ],
    [
     20780000,
     40957.8,
     10472.5,
     0.0
    ],
    [
     20790000,
     40997.4,
     10474.5,
     0.0
    ],
    [
     20800000,
     41082.9,
     10474.9,
     0.0
    ],
    [
     20810000,
     41127.6,
     10470.6,
     0.0
    ],
    [
     20820000,
     41205.3,
     10464.8,
     0.0
    ],
    [
     20830000,
     41234.3,
     10467.3,
     0.0
    ],
    [
     20840000,
     41198.0,
     10465.3,
     0.0
    ],
    [
     20850000,
     41104.5,
     10464.0,
     0.0
    ],
    [
     20860000,
     41059.6,
     10459.2,
     0.0
    ],
    [
     20870000,
     41034.0,
     10457.3,
     0.0
    ],
    [
     20880000,
     40923.3,
     10450.3,
     0.0
    ],
    [
     20890000,
     40877.1,
     10458.6,
     0.0
    ],
    [
     20900000,
     40916.5,
     10458.2,
     0.0
    ],
    [
     20910000,
     41010.6,
     10468.4,
     0.0
    ],
    [
     20920000,
     40926.0,
     10483.2,
     0.0
    ],
    [
     20930000,
     40852.9,
     10484.4,
     0.0
    ],
    [
     20940000,
     40882.7,
     10477.3,
     0.0
    ],
    [
     20950000,
     40921.1,
     10477.3,
     0.0
    ],
    [
     20960000,
     40925.5,
     10480.9,
     0.0
    ],
    [
     20970000,
     40924.7,
     10485.9,
     0.0
    ],
    [
     20980000,
     41015.4,
     10490.6,
     0.0
    ],
    [
     20990000,
     41066.3,
     10488.7,
     0.0
    ],
    [
     21000000,
     41045.1,
     10476.2,
     0.0
    ],
    [
     21010000,
     40945.9,
     10475.3,
     0.0
    ],
    [
     21020000,
     40992.5,
     10475.7,
     0.0
    ],
    [
     21030000,
     41043.4,
     10483.9,
     0.0
    ],
    [
     21040000,
     41040.2,
     10487.0,
     0.0
    ],
    [
     21050000,
     41089.5,
     10480.5,
     0.0
    ],
    [
     21060000,
     41023.4,
     10477.5,
     0.0
    ],
    [
     21070000,
     41000.1,
     10482.6,
     0.0
    ],
    [
     21080000,
     41025.9,
     10478.5,
     0.0
    ],
    [
     21090000,
     41031.2,
     10477.0,
     0.0
    ],
    [
     21100000,
     41112.4,
     10485.2,
     0.0
    ],
    [
     21110000,
     41051.7,
     10486.7,
     0.0
    ],
    [
     21120000,
     41022.0,
     10483.3,
     0.0
    ],
    [
     21130000,
     41033.9,
     10485.9,
     0.0
    ],
    [
     21140000,
     41040.9,
     10490.6,
     0.0
    ],
    [
     21150000,
     41014.6,
     10492.2,
     0.0
    ],
    [
     21160000,
     41092.3,
     10490.5,
     0.0
    ],
    [
     21170000,
     41138.6,
     10495.4,
     0.0
    ],
    [
     21180000,
     41150.8,
     10498.9,
     0.0
    ],
    [
     21190000,
     41068.6,
     10487.9,
     0.0
    ],
    [
     21200000,
     40983.9,
     10475.9,
     0.0
    ],
    [
     21210000,
     40905.0,
     10472.8,
     0.0
    ],
    [
     21220000,
     40938.7,
     10479.5,
     0.0
    ],
    [
     21230000,
     40923.8,
     10478.3,
     0.0
    ],
    [
     21240000,
     40960.4,
     10471.7,
     0.0
    ],
    [
     21250000,
     41012.8,
     10477.9,
     0.0
    ],
    [
     21260000,
     41027.0,
     10486.2,
     0.0
    ],
    [
     21270000,
     40940.2,
     10488.1,
     0.0
    ],
    [
     21280000,
     40837.1,
     10485.0,
     0.0
    ],
    [
     21290000,
     40837.6,
     10492.6,
     0.0
    ],
    [
     21300000,
     40882.1,
     10482.2,
     0.0
    ],
    [
     21310000,
     40848.5,
     10484.5,
     0.0
    ],
    [
     21320000,
     40853.7,
     10486.9,
     0.0
    ],
    [
     21330000,
     40856.0,
     10492.7,
     0.0
    ],
    [
     21340000,
     40893.2,
     10498.2,
     0.0
    ],
    [
     21350000,
     40928.0,
     10499.4,
     0.0
    ],
    [
     21360000,
     40994.1,
     10519.5,
     0.0
    ],
    [
     21370000,
     40994.4,
     10518.1,
     0.0
    ],
    [
     21380000,
     41028.7,
     10509.3,
     0.0
    ],
    [
     21390000,
     41128.1,
     10502.4,
     0.0
    ],
    [
     21400000,
     41270.2,
     10499.3,
     0.0
    ],
    [
     21410000,
     41242.7,
     10496.3,
     0.0
    ],
    [
     21420000,
     41152.6,
     10505.6,
     0.0
    ],
    [
     21430000,
     41127.7,
     10520.2,
     0.0
    ],
    [
     21440000,
     41198.3,
     10513.5,
     0.0
    ],
    [
     21450000,
     41153.8,
     10509.4,
     0.0
    ],
    [
     21460000,
     41291.5,
     10505.9,
     0.0
    ],
    [
     21470000,
     41326.4,
     10502.9,
     0.0
    ],
    [
     21480000,
     41325.2,
     10499.6,
     0.0
    ],
    [
     21490000,
     41298.7,
     10501.8,
     0.0
    ],
    [
     21500000,
     41380.4,
     10497.8,
     0.0
    ],
    [
     21510000,
     41467.2,
     10495.4,
     0.0
    ],
    [
     21520000,
     41560.7,
     10502.3,
     0.0
    ],
    [
     21530000,
     41575.8,
     10496.8,
     0.0
    ],
    [
     21540000,
     41499.1,
     10488.1,
     0.0
    ],
    [
     21550000,
     41468.6,
     10476.8,
     0.0
    ],
    [
     21560000,
     41472.5,
     10492.2,
     0.0
    ],
    [
     21570000,
     41501.9,
     10491.6,
     0.0
    ],
    [
     21580000,
     41477.3,
     10487.0,
     0.0
    ],
    [
     21590000,
     41448.6,
     10490.2,
     0.0
    ],
    [
     21600000,
     41335.8,
     10493.3,
     0.0
    ],
    [
     21610000,
     41289.1,
     10499.1,
     0.0
    ],
    [
     21620000,
     41257.4,
     10501.2,
     0.0
    ],
    [
     21630000,
     41303.7,
     10507.9,
     0.0
    ],
    [
     21640000,
     41305.1,
     10507.4,
     0.0
    ],
    [
     21650000,
     41372.6,
     10507.1,
     0.0
    ],
    [
     21660000,
     41291.5,
     10510.7,
     0.0
    ],
    [
     21670000,
     41334.4,
     10506.2,
     0.0
    ],
    [
     21680000,
     41274.1,
     10501.0,
     0.0
    ],
    [
     21690000,
     41328.5,
     10500.6,
     0.0
    ],
    [
     21700000,
     41345.7,
     10498.3,
     0.0
    ],
    [
     21710000,
     41327.6,
     10503.2,
     0.0
    ],
    [
     21720000,
     41266.3,
     10503.5,
     0.0
    ],
    [
     21730000,
     41353.3,
     10500.3,
     0.0
    ],
    [
     21740000,
     41365.2,
     10510.2,
     0.0
    ],
    [
     21750000,
     41470.7,
     10512.0,
     0.0
    ],
    [
     21760000,
     41497.4,
     10514.0,
     0.0
    ],
    [
     21770000,
     41454.0,
     10523.3,
     0.0
    ],
    [
     21780000,
     41435.1,
     10518.1,
     0.0
    ],
    [
     21790000,
     41446.0,
     10508.9,
     0.0
    ],
    [
     21800000,
     41415.0,
     10511.5,
     0.0
    ],
    [
     21810000,
     41376.4,
     10517.0,
     0.0
    ],
    [
     21820000,
     41379.1,
     10510.4,
     0.0
    ],
    [
     21830000,
     41491.9,
     10509.6,
     0.0
    ],
    [
     21840000,
     41423.5,
     10507.6,
     0.0
    ],
    [
     21850000,
     41389.7,
     10503.9,
     0.0
    ],
    [
     21860000,
     41460.9,
     10504.2,
     0.0
    ],
    [
     21870000,
     41480.5,
     10491.9,
     0.0
    ],
    [
     21880000,
     41396.1,
     10486.4,
     0.0
    ],
    [
     21890000,
     41351.7,
     10494.5,
     0.0
    ],
    [
     21900000,
     41387.6,
     10499.2,
     0.0
    ],
    [
     21910000,
     41304.5,
     10495.3,
     0.0
    ],
    [
     21920000,
     41276.1,
     10486.7,
     0.0
    ],
    [
     21930000,
     41203.1,
     10503.0,
     0.0
    ],
    [
     21940000,
     41229.6,
     10501.0,
     0.0
    ],
    [
     21950000,
     41366.0,
     10485.4,
     0.0
    ],
    [
     21960000,
     41307.8,
     10483.9,
     0.0
    ],
    [
     21970000,
     41312.7,
     10482.6,
     0.0
    ],
    [
     21980000,
     41335.5,
     10483.2,
     0.0
    ],
    [
     21990000,
     41289.3,
     10483.1,
     0.0
    ],
    [
     22000000,
     41167.9,
     10491.2,
     0.0
    ],
    [
     22010000,
     41044.7,
     10483.7,
     0.0
    ],
    [
     22020000,
     41002.6,
     10488.0,
     0.0
    ],
    [
     22030000,
     41025.0,
     10492.1,
     0.0
    ],
    [
     22040000,
     41021.0,
     10492.5,
     0.0
    ],
    [
     22050000,
     41064.9,
     10490.7,
     0.0
    ],
    [
     22060000,
     41104.6,
     10482.7,
     0.0
    ],
    [
     22070000,
     41220.1,
     10482.2,
     0.0
    ],
    [
     22080000,
     41199.2,
     10488.0,
     0.0
    ],
    [
     22090000,
     41186.4,
     10487.7,
     0.0
    ],
    [
     22100000,
     41247.8,
     10484.2,
     0.0
    ],
    [
     22110000,
     41255.0,
     10477.3,
     0.0
    ],
    [
     22120000,
     41139.6,
     10463.9,
     0.0
    ],
    [
     22130000,
     41128.6,
     10466.5,
     0.0
    ],
    [
     22140000,
     41024.9,
     10459.6,
     0.0
    ],
    [
     22150000,
     41084.7,
     10467.1,
     0.0
    ],
    [
     22160000,
     41156.9,
     10473.6,
     0.0
    ],
    [
     22170000,
     41188.6,
     10473.4,
     0.0
    ],
    [
     22180000,
     41192.5,
     10481.9,
     0.0
    ],
    [
     22190000,
     41231.4,
     10471.2,
     0.0
    ],
    [
     22200000,
     41168.5,
     10467.6,
     0.0
    ],
    [
     22210000,
     41162.7,
     10473.4,
     0.0
    ],
    [
     22220000,
     41295.4,
     10478.5,
     0.0
    ],
    [
     22230000,
     41398.6,
     10479.8,
     0.0
    ],
    [
     22240000,
     41409.1,
     10483.0,
     0.0
    ],
    [
     22250000,
     41397.9,
     10473.4,
     0.0
    ],
    [
     22260000,
     41466.0,
     10460.4,
     0.0
    ],
    [
     22270000,
     41404.5,
     10469.5,
     0.0
    ],
    [
     22280000,
     41343.7,
     10476.6,
     0.0
    ],
    [
     22290000,
     41475.3,
     10475.7,
     0.0
    ],
    [
     22300000,
     41610.6,
     10466.9,
     0.0
    ],
    [
     22310000,
     41714.2,
     10471.0,
     0.0
    ],
    [
     22320000,
     41676.4,
     10471.6,
     0.0
    ],
    [
     22330000,
     41792.3,
     10477.5,
     0.0
    ],
    [
     22340000,
     41926.8,
     10476.1,
     0.0
    ],
    [
     22350000,
     41844.4,
     10466.9,
     0.0
    ],
    [
     22360000,
     41853.8,
     10469.2,
     0.0
    ],
    [
     22370000,
     41918.2,
     10469.9,
     0.0
    ],
    [
     22380000,
     41904.1,
     10471.1,
     0.0
    ],
    [
     22390000,
     41828.9,
     10470.6,
     0.0
    ],
    [
     22400000,
     41715.5,
     10456.1,
     0.0
    ],
    [
     22410000,
     41708.3,
     10398.4,
     0.0
    ],
    [
     22420000,
     41678.1,
     10402.1,
     0.0
    ],
    [
     22430000,
     41736.1,
     10410.2,
     0.0
    ],
    [
     22440000,
     41743.5,
     10404.9,
     0.0
    ],
    [
     22450000,
     41710.4,
     10396.9,
     0.0
    ],
    [
     22460000,
     41699.5,
     10411.8,
     0.0
    ],
    [
     22470000,
     41788.9,
     10410.7,
     0.0
    ],
    [
     22480000,
     41742.9,
     10397.8,
     0.0
    ],
    [
     22490000,
     41744.3,
     10410.1,
     0.0
    ],
    [
     22500000,
     41814.8,
     10414.6,
     0.0
    ],
    [
     22510000,
     41845.4,
     10415.6,
     0.0
    ],
    [
     22520000,
     41849.2,
     10415.2,
     0.0
    ],
    [
     22530000,
     41756.7,
     10415.5,
     0.0
    ],
    [
     22540000,
     41716.7,
     10411.9,
     0.0
    ],
    [
     22550000,
     41713.5,
     10405.3,
     0.0
    ],
    [
     22560000,
     41757.9,
     10406.2,
     0.0
    ],
    [
     22570000,
     41698.7,
     10399.4,
     0.0
    ],
    [
     22580000,
     41731.7,
     10399.1,
     0.0
    ],
    [
     22590000,
     41738.0,
     10402.3,
     0.0
    ],
    [
     22600000,
     41705.5,
     10397.1,
     0.0
    ],
    [
     22610000,
     41774.6,
     10396.2,
     0.0
    ],
    [
     22620000,
     41776.3,
     10401.9,
     0.0
    ],
    [
     22630000,
     41760.1,
     10398.5,
     0.0
    ],
    [
     22640000,
     41827.5,
     10390.7,
     0.0
    ],
    [
     22650000,
     41836.2,
     10384.7,
     0.0
    ],
    [
     22660000,
     41807.3,
     10385.5,
     0.0
    ],
    [
     22670000,
     41817.0,
     10380.2,
     0.0
    ],
    [
     22680000,
     41741.6,
     10393.4,
     0.0
    ],
    [
     22690000,
     41707.9,
     10402.5,
     0.0
    ],
    [
     22700000,
     41671.2,
     10404.9,
     0.0
    ],
    [
     22710000,
     41815.8,
     10398.5,
     0.0
    ],
    [
     22720000,
     41853.6,
     10406.5,
     0.0
    ],
    [
     22730000,
     41944.2,
     10403.7,
     0.0
    ],
    [
     22740000,
     42014.1,
     10400.9,
     0.0
    ],
    [
     22750000,
     42019.2,
     10395.0,
     0.0
    ],
    [
     22760000,
     42016.7,
     10391.8,
     0.0
    ],
    [
     22770000,
     42107.9,
     10392.5,
     0.0
    ],
    [
     22780000,
     42175.3,
     10393.9,
     0.0
    ],
    [
     22790000,
     42161.1,
     10406.1,
     0.0
    ],
    [
     22800000,
     42116.5,
     10398.0,
     0.0
    ],
    [
     22810000,
     42225.7,
     10409.0,
     0.0
    ],
    [
     22820000,
     42178.9,
     10409.7,
     0.0
    ],
    [
     22830000,
     42190.0,
     10408.2,
     0.0
    ],
    [
     22840000,
     42084.3,
     10396.2,
     0.0
    ],
    [
     22850000,
     42118.0,
     10394.4,
     0.0
    ],
    [
     22860000,
     42088.7,
     10390.2,
     0.0
    ],
    [
     22870000,
     42084.1,
     10401.6,
     0.0
    ],
    [
     22880000,
     42098.2,
     10400.0,
     0.0
    ],
    [
     22890000,
     42089.7,
     10399.6,
     0.0
    ],
    [
     22900000,
     42037.5,
     10407.0,
     0.0
    ],
    [
     22910000,
     42145.8,
     10415.3,
     0.0
    ],
    [
     22920000,
     42131.2,
     10424.1,
     0.0
    ],
    [
     22930000,
     42016.1,
     10418.9,
     0.0
    ],
    [
     22940000,
     42123.5,
     10400.4,
     0.0
    ],
    [
     22950000,
     42092.8,
     10391.4,
     0.0
    ],
    [
     22960000,
     42158.9,
     10401.8,
     0.0
    ],
    [
     22970000,
     42129.6,
     10414.7,
     0.0
    ],
    [
     22980000,
     42061.6,
     10415.7,
     0.0
    ],
    [
     22990000,
     42099.0,
     10421.2,
     0.0
    ],
    [
     23000000,
     42012.2,
     10417.4,
     0.0
    ],
    [
     23010000,
     42020.5,
     10417.2,
     0.0
    ],
    [
     23020000,
     42020.6,
     10409.0,
     0.0
    ],
    [
     23030000,
     42031.2,
     10424.2,
     0.0
    ],
    [
     23040000,
     42095.4,
     10421.8,
     0.0
    ],
    [
     23050000,
     42110.5,
     10413.1,
     0.0
    ],
    [
     23060000,
     42170.4,
     10407.2,
     0.0
    ],
    [
     23070000,
     42252.2,
     10401.1,
     0.0
    ],
    [
     23080000,
     42302.0,
     10395.4,
     0.0
    ],
    [
     23090000,
     42239.0,
     10391.5,
     0.0
    ],
    [
     23100000,
     42217.1,
     10398.1,
     0.0
    ],
    [
     23110000,
     42179.7,
     10391.1,
     0.0
    ],
    [
     23120000,
     42043.3,
     10379.4,
     0.0
    ],
    [
     23130000,
     41989.4,
     10399.3,
     0.0
    ],
    [
     23140000,
     42042.7,
     10395.5,
     0.0
    ],
    [
     23150000,
     42056.6,
     10408.6,
     0.0
    ],
    [
     23160000,
     42035.1,
     10420.7,
     0.0
    ],
    [
     23170000,
     41960.3,
     10418.8,
     0.0
    ],
    [
     23180000,
     41903.1,
     10419.9,
     0.0
    ],
    [
     23190000,
     41842.1,
     10409.7,
     0.0
    ],
    [
     23200000,
     41881.2,
     10405.1,
     0.0
    ],
    [
     23210000,
     41875.9,
     10398.6,
     0.0
    ],
    [
     23220000,
     41859.6,
     10393.4,
     0.0
    ],
    [
     23230000,
     41807.9,
     10385.2,
     0.0
    ],
    [
     23240000,
     41840.1,
     10390.3,
     0.0
    ],
    [
     23250000,
     41802.1,
     10394.5,
     0.0
    ],
    [
     23260000,
     41833.0,
     10395.3,
     0.0
    ],
    [
     23270000,
     41773.4,
     10386.7,
     0.0
    ],
    [
     23280000,
     41828.6,
     10399.0,
     0.0
    ],
    [
     23290000,
     41801.8,
     10393.3,
     0.0
    ],
    [
     23300000,
     41779.3,
     10385.3,
     0.0
    ],
    [
     23310000,
     41775.0,
     10393.9,
     0.0
    ],
    [
     23320000,
     41838.4,
     10393.1,
     0.0
    ],
    [
     23330000,
     41954.1,
     10389.8,
     0.0
    ],
    [
     23340000,
     41981.4,
     10396.2,
     0.0
    ],
    [
     23350000,
     41969.4,
     10400.5,
     0.0
    ],
    [
     23360000,
     41997.9,
     10394.6,
     0.0
    ],
    [
     23370000,
     42071.5,
     10380.3,
     0.0
    ],
    [
     23380000,
     42051.5,
     10364.4,
     0.0
    ],
    [
     23390000,
     41988.2,
     10365.4,
     0.0
    ],
    [
     23400000,
     41952.6,
     10364.9,
     0.0
    ],
    [
     23410000,
     41956.1,
     10351.5,
     0.0
    ],
    [
     23420000,
     41894.3,
     10343.6,
     0.0
    ],
    [
     23430000,
     41899.2,
     10344.4,
     0.0
    ],
    [
     23440000,
     41906.1,
     10353.2,
     0.0
    ],
    [
     23450000,
     41832.6,
     10359.8,
     0.0
    ],
    [
     23460000,
     41773.5,
     10365.0,
     0.0
    ],
    [
     23470000,
     41779.6,
     10365.1,
     0.0
    ],
    [
     23480000,
     41849.6,
     10361.5,
     0.0
    ],
    [
     23490000,
     41827.6,
     10362.6,
     0.0
    ],
    [
     23500000,
     41733.2,
     10358.6,
     0.0
    ],
    [
     23510000,
     41596.7,
     10357.2,
     0.0
    ],
    [
     23520000,
     41454.8,
     10363.3,
     0.0
    ],
    [
     23530000,
     41473.7,
     10361.7,
     0.0
    ],
    [
     23540000,
     41498.6,
     10350.2,
     0.0
    ],
    [
     23550000,
     41487.4,
     10350.8,
     0.0
    ],
    [
     23560000,
     41457.3,
     10341.7,
     0.0
    ],
    [
     23570000,
     41524.4,
     10348.3,
     0.0
    ],
    [
     23580000,
     41616.4,
     10351.5,
     0.0
    ],
    [
     23590000,
     41656.7,
     10340.1,
     0.0
    ],
    [
     23600000,
     41653.2,
     10348.4,
     0.0
    ],
    [
     23610000,
     41650.7,
     10347.1,
     0.0
    ],
    [
     23620000,
     41677.7,
     10335.6,
     0.0
    ],
    [
     23630000,
     41684.5,
     10345.0,
     0.0
    ],
    [
     23640000,
     41663.3,
     10344.7,
     0.0
    ],
    [
     23650000,
     41583.1,
     10349.3,
     0.0
    ],
    [
     23660000,
     41589.1,
     10345.8,
     0.0
    ],
    [
     23670000,
     41695.3,
     10341.2,
     0.0
    ],
    [
     23680000,
     41718.8,
     10346.5,
     0.0
    ],
    [
     23690000,
     41741.7,
     10344.6,
     0.0
    ],
    [
     23700000,
     41736.9,
     10339.8,
     0.0
    ],
    [
     23710000,
     41736.6,
     10342.5,
     0.0
    ],
    [
     23720000,
     41760.9,
     10339.3,
     0.0
    ],
    [
     23730000,
     41757.8,
     10350.3,
     0.0
    ],
    [
     23740000,
     41778.7,
     10367.7,
     0.0
    ],
    [
     23750000,
     41715.7,
     10360.8,
     0.0
    ],
    [
     23760000,
     41665.8,
     10350.5,
     0.0
    ],
    [
     23770000,
     41672.2,
     10361.7,
     0.0
    ],
    [
     23780000,
     41742.6,
     10351.8,
     0.0
    ],
    [
     23790000,
     41756.3,
     10352.4,
     0.0
    ],
    [
     23800000,
     41787.8,
     10355.1,
     0.0
    ],
    [
     23810000,
     41704.3,
     10360.9,
     0.0
    ],
    [
     23820000,
     41737.2,
     10361.6,
     0.0
    ],
    [
     23830000,
     41737.7,
     10361.9,
     0.0
    ],
    [
     23840000,
     41741.1,
     10363.4,
     0.0
    ],
    [
     23850000,
     41746.9,
     10358.3,
     0.0
    ],
    [
     23860000,
     41821.7,
     10372.2,
     0.0
    ],
    [
     23870000,
     41807.7,
     10366.0,
     0.0
    ],
    [
     23880000,
     41856.1,
     10373.3,
     0.0
    ],
    [
     23890000,
     41843.0,
     10354.0,
     0.0
    ],
    [
     23900000,
     41745.3,
     10338.3,
     0.0
    ],
    [
     23910000,
     41735.3,
     10346.9,
     0.0
    ],
    [
     23920000,
     41645.9,
     10355.1,
     0.0
    ],
    [
     23930000,
     41632.7,
     10368.7,
     0.0
    ],
    [
     23940000,
     41594.7,
     10367.9,
     0.0
    ],
    [
     23950000,
     41561.6,
     10372.8,
     0.0
    ],
    [
     23960000,
     41547.6,
     10376.3,
     0.0
    ],
    [
     23970000,
     41551.6,
     10375.4,
     0.0
    ],
    [
     23980000,
     41517.8,
     10370.8,
     0.0
    ],
    [
     23990000,
     41511.4,
     10379.7,
     0.0
    ],
    [
     24000000,
     41602.1,
     10378.1,
     0.0
    ],
    [
     24010000,
     41582.0,
     10385.4,
     0.0
    ],
    [
     24020000,
     41590.3,
     10393.3,
     0.0
    ],
    [
     24030000,
     41667.8,
     10398.1,
     0.0
    ],
    [
     24040000,
     41647.3,
     10398.9,
     0.0
    ],
    [
     24050000,
     41573.2,
     10400.6,
     0.0
    ],
    [
     24060000,
     41490.1,
     10395.4,
     0.0
    ],
    [
     24070000,
     41413.7,
     10393.8,
     0.0
    ],
    [
     24080000,
     41441.6,
     10382.3,
     0.0
    ],
    [
     24090000,
     41422.2,
     10390.4,
     0.0
    ],
    [
     24100000,
     41362.4,
     10393.6,
     0.0
    ],
    [
     24110000,
     41386.2,
     10394.9,
     0.0
    ],
    [
     24120000,
     41250.2,
     10391.6,
     0.0
    ],
    [
     24130000,
     41195.2,
     10382.1,
     0.0
    ],
    [
     24140000,
     41277.4,
     10377.0,
     0.0
    ],
    [
     24150000,
     41344.0,
     10382.3,
     0.0
    ],
    [
     24160000,
     41364.5,
     10382.1,
     0.0
    ],
    [
     24170000,
     41290.4,
     10383.3,
     0.0
    ],
    [
     24180000,
     41238.5,
     10385.2,
     0.0
    ],
    [
     24190000,
     41132.6,
     10390.1,
     0.0
    ],
    [
     24200000,
     41288.1,
     10391.0,
     0.0
    ],
    [
     24210000,
     41415.1,
     10394.6,
     0.0
    ],
    [
     24220000,
     41399.7,
     10390.6,
     0.0
    ],
    [
     24230000,
     41421.2,
     10381.5,
     0.0
    ],
    [
     24240000,
     41348.6,
     10385.5,
     0.0
    ],
    [
     24250000,
     41278.8,
     10388.8,
     0.0
    ],
    [
     24260000,
     41172.5,
     10387.6,
     0.0
    ],
    [
     24270000,
     41065.7,
     10383.1,
     0.0
    ],
    [
     24280000,
     41073.7,
     10388.9,
     0.0
    ],
    [
     24290000,
     41145.3,
     10398.7,
     0.0
    ],
    [
     24300000,
     41156.8,
     10401.7,
     0.0
    ],
    [
     24310000,
     41106.4,
     10389.8,
     0.0
    ],
    [
     24320000,
     41125.0,
     10390.6,
     0.0
    ],
    [
     24330000,
     41154.1,
     10397.2,
     0.0
    ],
    [
     24340000,
     41169.9,
     10390.4,
     0.0
    ],
    [
     24350000,
     41118.4,
     10372.6,
     0.0
    ],
    [
     24360000,
     41084.3,
     10161.4,
     0.0
    ],
    [
     24370000,
     41121.4,
     10159.1,
     0.0
    ],
    [
     24380000,
     41108.5,
     10164.5,
     0.0
    ],
    [
     24390000,
     41197.7,
     10159.3,
     0.0
    ],
    [
     24400000,
     41138.0,
     10152.7,
     0.0
    ],
    [
     24410000,
     41247.8,
     10150.5,
     0.0
    ],
    [
     24420000,
     41218.8,
     10145.0,
     0.0
    ],
    [
     24430000,
     41137.3,
     10162.6,
     0.0
    ],
    [
     24440000,
     41084.1,
     10159.7,
     0.0
    ],
    [
     24450000,
     41067.5,
     10166.3,
     0.0
    ],
    [
     24460000,
     41000.9,
     10155.4,
     0.0
    ],
    [
     24470000,
     41118.4,
     10134.8,
     0.0
    ],
    [
     24480000,
     41122.9,
     10138.6,
     0.0
    ],
    [
     24490000,
     41060.4,
     10148.1,
     0.0
    ],
    [
     24500000,
     41008.3,
     10151.7,
     0.0
    ],
    [
     24510000,
     40980.2,
     10144.1,
     0.0
    ],
    [
     24520000,
     40971.8,
     10148.5,
     0.0
    ],
    [
     24530000,
     40937.5,
     10152.1,
     0.0
    ],
    [
     24540000,
     40932.8,
     10148.0,
     0.0
    ],
    [
     24550000,
     40898.6,
     10140.8,
     0.0
    ],
    [
     24560000,
     40898.3,
     10140.8,
     0.0
    ],
    [
     24570000,
     40864.6,
     10142.3,
     0.0
    ],
    [
     24580000,
     40943.6,
     10154.2,
     0.0
    ],
    [
     24590000,
     40995.7,
     10153.8,
     0.0
    ],
    [
     24600000,
     40997.9,
     10166.0,
     0.0
    ],
    [
     24610000,
     41000.3,
     10178.7,
     0.0
    ],
    [
     24620000,
     40949.7,
     10174.9,
     0.0
    ],
    [
     24630000,
     40935.1,
     10174.8,
     0.0
    ],
    [
     24640000,
     40911.2,
     10176.0,
     0.0
    ],
    [
     24650000,
     40917.0,
     10170.3,
     0.0
    ],
    [
     24660000,
     40920.7,
     10168.7,
     0.0
    ],
    [
     24670000,
     40943.1,
     10162.8,
     0.0
    ],
    [
     24680000,
     41002.4,
     10161.9,
     0.0
    ],
    [
     24690000,
     41019.1,
     10156.2,
     0.0
    ],
    [
     24700000,
     41106.6,
     10159.6,
     0.0
    ],
    [
     24710000,
     41152.6,
     10177.3,
     0.0
    ],
    [
     24720000,
     41153.0,
     10173.7,
     0.0
    ],
    [
     24730000,
     41217.9,
     10175.7,
     0.0
    ],
    [
     24740000,
     41218.8,
     10186.8,
     0.0
    ],
    [
     24750000,
     41120.9,
     10182.5,
     0.0
    ],
    [
     24760000,
     41161.5,
     10182.3,
     0.0
    ],
    [
     24770000,
     41225.6,
     10190.2,
     0.0
    ],
    [
     24780000,
     41283.8,
     10190.3,
     0.0
    ],
    [
     24790000,
     41211.4,
     10192.9,
     0.0
    ],
    [
     24800000,
     41121.1,
     10202.3,
     0.0
    ],
    [
     24810000,
     41089.4,
     10202.1,
     0.0
    ],
    [
     24820000,
     41071.9,
     10203.7,
     0.0
    ],
    [
     24830000,
     41120.4,
     10198.8,
     0.0
    ],
    [
     24840000,
     41184.7,
     10200.1,
     0.0
    ],
    [
     24850000,
     41254.1,
     10197.2,
     0.0
    ],
    [
     24860000,
     41309.7,
     10200.3,
     0.0
    ],
    [
     24870000,
     41294.6,
     10193.1,
     0.0
    ],
    [
     24880000,
     41247.9,
     10190.4,
     0.0
    ],
    [
     24890000,
     41191.1,
     10197.0,
     0.0
    ],
    [
     24900000,
     41197.2,
     10199.6,
     0.0
    ],
    [
     24910000,
     41207.2,
     10195.9,
     0.0
    ],
    [
     24920000,
     41146.1,
     10171.8,
     0.0
    ],
    [
     24930000,
     41132.7,
     10185.6,
     0.0
    ],
    [
     24940000,
     41199.3,
     10188.2,
     0.0
    ],
    [
     24950000,
     41208.5,
     10183.4,
     0.0
    ],
    [
     24960000,
     41236.6,
     10186.6,
     0.0
    ],
    [
     24970000,
     41169.4,
     10183.6,
     0.0
    ],
    [
     24980000,
     41209.7,
     10194.9,
     0.0
    ],
    [
     24990000,
     41155.3,
     10187.3,
     0.0
    ],
    [
     25000000,
     41228.3,
     10187.9,
     0.0
    ],
    [
     25000001,
     41228.3,
     10187.9,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|2560|1": {
   "did": 9001,
   "mode": "bd",
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "max_steps": 25000000,
   "wall_cap_s": 432000.0,
   "phase": "H",
   "M": 11008,
   "xl_cap": 110080000.0,
   "init_seed": 2026071302560019001,
   "stop_reason": "step_cap",
   "stop_step": 25000000,
   "censored_at_cap": true,
   "n_solved": 34,
   "solved_fraction": 0.34,
   "wall_seconds": 324733.728,
   "wall_seconds_per_step": 0.012989,
   "first_solve_steps": [
    null,
    null,
    21763551,
    null,
    3468730,
    null,
    null,
    null,
    4067280,
    null,
    376320,
    5511946,
    9684145,
    null,
    null,
    null,
    629403,
    752773,
    9529102,
    2026856,
    null,
    394519,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    18459081,
    null,
    4689907,
    null,
    null,
    484824,
    6146838,
    1835421,
    3508642,
    559338,
    134066,
    10197356,
    null,
    null,
    null,
    1646922,
    null,
    null,
    10510389,
    null,
    447509,
    null,
    null,
    9745618,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    2905808,
    5798021,
    null,
    null,
    8511585,
    null,
    null,
    null,
    null,
    1140312,
    null,
    null,
    null,
    null,
    null,
    2696884,
    null,
    null,
    null,
    3939207,
    null,
    null,
    null,
    null,
    null,
    1634722,
    14536286,
    null,
    null,
    null,
    10829334,
    null,
    null,
    null,
    17491799,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2532.6,
     728.9,
     0.0
    ],
    [
     20000,
     3369.7,
     1100.5,
     0.0
    ],
    [
     30000,
     4255.8,
     1485.1,
     0.0
    ],
    [
     40000,
     4845.9,
     1909.6,
     0.0
    ],
    [
     50000,
     5894.3,
     2340.8,
     0.0
    ],
    [
     60000,
     6788.8,
     2775.4,
     0.0
    ],
    [
     70000,
     7442.1,
     3174.9,
     0.0
    ],
    [
     80000,
     7877.8,
     3540.3,
     0.0
    ],
    [
     90000,
     8573.9,
     3872.8,
     0.0
    ],
    [
     100000,
     9140.6,
     4175.3,
     0.0
    ],
    [
     110000,
     9633.4,
     4437.3,
     0.0
    ],
    [
     120000,
     10341.8,
     4692.4,
     0.0
    ],
    [
     130000,
     10677.3,
     4911.5,
     0.0
    ],
    [
     140000,
     11055.7,
     5100.4,
     0.0
    ],
    [
     150000,
     11447.1,
     5287.4,
     0.0
    ],
    [
     160000,
     11773.9,
     5454.0,
     0.0
    ],
    [
     170000,
     12212.9,
     5620.8,
     0.0
    ],
    [
     180000,
     12340.4,
     5760.1,
     0.0
    ],
    [
     190000,
     12232.1,
     5897.3,
     0.0
    ],
    [
     200000,
     12584.9,
     6028.2,
     0.0
    ],
    [
     210000,
     12837.5,
     6141.3,
     0.0
    ],
    [
     220000,
     13065.0,
     6261.5,
     0.0
    ],
    [
     230000,
     13718.5,
     6362.2,
     0.0
    ],
    [
     240000,
     13858.7,
     6458.4,
     0.0
    ],
    [
     250000,
     14117.0,
     6560.7,
     0.0
    ],
    [
     260000,
     14457.3,
     6663.1,
     0.0
    ],
    [
     270000,
     14643.9,
     6760.7,
     0.0
    ],
    [
     280000,
     14872.8,
     6850.0,
     0.0
    ],
    [
     290000,
     15006.5,
     6934.5,
     0.0
    ],
    [
     300000,
     15150.2,
     7015.8,
     0.0
    ],
    [
     310000,
     15419.2,
     7096.9,
     0.0
    ],
    [
     320000,
     15676.9,
     7177.0,
     0.0
    ],
    [
     330000,
     15873.4,
     7243.9,
     0.0
    ],
    [
     340000,
     16084.8,
     7302.9,
     0.0
    ],
    [
     350000,
     16268.7,
     7369.8,
     0.0
    ],
    [
     360000,
     16450.7,
     7436.4,
     0.0
    ],
    [
     370000,
     16526.8,
     7493.2,
     0.0
    ],
    [
     380000,
     16515.0,
     7531.6,
     0.0
    ],
    [
     390000,
     16536.7,
     7585.0,
     0.0
    ],
    [
     400000,
     16698.4,
     7629.8,
     0.0
    ],
    [
     410000,
     16855.2,
     7686.8,
     0.0
    ],
    [
     420000,
     17043.9,
     7725.4,
     0.0
    ],
    [
     430000,
     17167.2,
     7782.0,
     0.0
    ],
    [
     440000,
     17316.1,
     7824.7,
     0.0
    ],
    [
     450000,
     17346.3,
     7864.7,
     0.0
    ],
    [
     460000,
     17386.4,
     7910.9,
     0.0
    ],
    [
     470000,
     17513.1,
     7956.1,
     0.0
    ],
    [
     480000,
     17542.4,
     7992.7,
     0.0
    ],
    [
     490000,
     17537.8,
     8031.2,
     0.0
    ],
    [
     500000,
     17558.1,
     8067.8,
     0.0
    ],
    [
     510000,
     17528.2,
     8110.3,
     0.0
    ],
    [
     520000,
     17788.7,
     8146.9,
     0.0
    ],
    [
     530000,
     17876.2,
     8185.6,
     0.0
    ],
    [
     540000,
     17971.3,
     8220.8,
     0.0
    ],
    [
     550000,
     18083.5,
     8255.4,
     0.0
    ],
    [
     560000,
     18179.7,
     8281.8,
     0.0
    ],
    [
     570000,
     18144.3,
     8316.1,
     0.0
    ],
    [
     580000,
     18316.7,
     8341.7,
     0.0
    ],
    [
     590000,
     18439.5,
     8380.5,
     0.0
    ],
    [
     600000,
     18641.9,
     8427.6,
     0.0
    ],
    [
     610000,
     18845.7,
     8457.7,
     0.0
    ],
    [
     620000,
     18779.2,
     8477.6,
     0.0
    ],
    [
     630000,
     18944.6,
     8501.2,
     0.0
    ],
    [
     640000,
     19015.6,
     8533.5,
     0.0
    ],
    [
     650000,
     19105.0,
     8558.6,
     0.0
    ],
    [
     660000,
     19176.0,
     8591.7,
     0.0
    ],
    [
     670000,
     19227.1,
     8618.8,
     0.0
    ],
    [
     680000,
     19185.5,
     8651.8,
     0.0
    ],
    [
     690000,
     19331.3,
     8683.7,
     0.0
    ],
    [
     700000,
     19425.8,
     8719.3,
     0.0
    ],
    [
     710000,
     19708.4,
     8753.8,
     0.0
    ],
    [
     720000,
     19821.2,
     8780.1,
     0.0
    ],
    [
     730000,
     20008.8,
     8805.5,
     0.0
    ],
    [
     740000,
     20254.7,
     8836.2,
     0.0
    ],
    [
     750000,
     20387.0,
     8853.0,
     0.0
    ],
    [
     760000,
     20489.4,
     8851.6,
     0.0
    ],
    [
     770000,
     20669.6,
     8879.5,
     0.0
    ],
    [
     780000,
     20661.3,
     8905.9,
     0.0
    ],
    [
     790000,
     20630.3,
     8936.0,
     0.0
    ],
    [
     800000,
     20647.1,
     8963.1,
     0.0
    ],
    [
     810000,
     20858.5,
     8983.0,
     0.0
    ],
    [
     820000,
     20876.2,
     9005.8,
     0.0
    ],
    [
     830000,
     20836.0,
     9023.2,
     0.0
    ],
    [
     840000,
     20784.4,
     9043.7,
     0.0
    ],
    [
     850000,
     20923.2,
     9077.4,
     0.0
    ],
    [
     860000,
     21167.3,
     9090.0,
     0.0
    ],
    [
     870000,
     21365.9,
     9098.8,
     0.0
    ],
    [
     880000,
     21578.1,
     9120.7,
     0.0
    ],
    [
     890000,
     21766.7,
     9145.0,
     0.0
    ],
    [
     900000,
     21817.7,
     9165.0,
     0.0
    ],
    [
     910000,
     21731.5,
     9187.3,
     0.0
    ],
    [
     920000,
     21714.8,
     9208.9,
     0.0
    ],
    [
     930000,
     21935.7,
     9233.9,
     0.0
    ],
    [
     940000,
     22048.8,
     9257.1,
     0.0
    ],
    [
     950000,
     22129.1,
     9277.6,
     0.0
    ],
    [
     960000,
     22240.2,
     9298.4,
     0.0
    ],
    [
     970000,
     22418.6,
     9322.2,
     0.0
    ],
    [
     980000,
     22469.6,
     9342.2,
     0.0
    ],
    [
     990000,
     22481.3,
     9363.0,
     0.0
    ],
    [
     1000000,
     22398.8,
     9388.4,
     0.0
    ],
    [
     1010000,
     22391.4,
     9392.0,
     0.0
    ],
    [
     1020000,
     22560.3,
     9423.5,
     0.0
    ],
    [
     1030000,
     22651.3,
     9450.2,
     0.0
    ],
    [
     1040000,
     22792.7,
     9472.5,
     0.0
    ],
    [
     1050000,
     22887.4,
     9488.0,
     0.0
    ],
    [
     1060000,
     22918.1,
     9505.9,
     0.0
    ],
    [
     1070000,
     22967.8,
     9524.8,
     0.0
    ],
    [
     1080000,
     23002.5,
     9547.1,
     0.0
    ],
    [
     1090000,
     22985.0,
     9559.9,
     0.0
    ],
    [
     1100000,
     23080.5,
     9575.9,
     0.0
    ],
    [
     1110000,
     23043.1,
     9591.4,
     0.0
    ],
    [
     1120000,
     23055.3,
     9596.9,
     0.0
    ],
    [
     1130000,
     23235.9,
     9620.6,
     0.0
    ],
    [
     1140000,
     23321.3,
     9630.9,
     0.0
    ],
    [
     1150000,
     23503.9,
     9598.8,
     0.0
    ],
    [
     1160000,
     23499.8,
     9603.3,
     0.0
    ],
    [
     1170000,
     23477.1,
     9614.2,
     0.0
    ],
    [
     1180000,
     23428.4,
     9636.1,
     0.0
    ],
    [
     1190000,
     23482.3,
     9653.8,
     0.0
    ],
    [
     1200000,
     23592.0,
     9666.1,
     0.0
    ],
    [
     1210000,
     23679.4,
     9691.6,
     0.0
    ],
    [
     1220000,
     23921.4,
     9713.9,
     0.0
    ],
    [
     1230000,
     23891.0,
     9729.5,
     0.0
    ],
    [
     1240000,
     23893.7,
     9742.9,
     0.0
    ],
    [
     1250000,
     23989.2,
     9764.7,
     0.0
    ],
    [
     1260000,
     24095.7,
     9767.1,
     0.0
    ],
    [
     1270000,
     24099.6,
     9782.2,
     0.0
    ],
    [
     1280000,
     24150.1,
     9796.1,
     0.0
    ],
    [
     1290000,
     24203.2,
     9820.4,
     0.0
    ],
    [
     1300000,
     24274.4,
     9834.0,
     0.0
    ],
    [
     1310000,
     24357.9,
     9847.8,
     0.0
    ],
    [
     1320000,
     24463.8,
     9860.6,
     0.0
    ],
    [
     1330000,
     24572.1,
     9875.9,
     0.0
    ],
    [
     1340000,
     24666.5,
     9887.8,
     0.0
    ],
    [
     1350000,
     24731.0,
     9898.1,
     0.0
    ],
    [
     1360000,
     24805.4,
     9914.9,
     0.0
    ],
    [
     1370000,
     24814.3,
     9929.0,
     0.0
    ],
    [
     1380000,
     24684.0,
     9933.9,
     0.0
    ],
    [
     1390000,
     24567.1,
     9940.2,
     0.0
    ],
    [
     1400000,
     24583.2,
     9941.7,
     0.0
    ],
    [
     1410000,
     24669.2,
     9957.3,
     0.0
    ],
    [
     1420000,
     24732.3,
     9963.8,
     0.0
    ],
    [
     1430000,
     24695.0,
     9979.8,
     0.0
    ],
    [
     1440000,
     24674.5,
     9991.5,
     0.0
    ],
    [
     1450000,
     24779.7,
     10013.1,
     0.0
    ],
    [
     1460000,
     24767.6,
     10022.1,
     0.0
    ],
    [
     1470000,
     24791.6,
     10034.0,
     0.0
    ],
    [
     1480000,
     24929.2,
     10049.6,
     0.0
    ],
    [
     1490000,
     25087.6,
     10061.9,
     0.0
    ],
    [
     1500000,
     25130.5,
     10080.0,
     0.0
    ],
    [
     1510000,
     25157.9,
     10079.8,
     0.0
    ],
    [
     1520000,
     25046.7,
     10087.9,
     0.0
    ],
    [
     1530000,
     25044.8,
     10102.7,
     0.0
    ],
    [
     1540000,
     25270.8,
     10112.0,
     0.0
    ],
    [
     1550000,
     25334.7,
     10126.5,
     0.0
    ],
    [
     1560000,
     25335.5,
     10134.4,
     0.0
    ],
    [
     1570000,
     25312.7,
     10148.8,
     0.0
    ],
    [
     1580000,
     25420.4,
     10162.0,
     0.0
    ],
    [
     1590000,
     25403.2,
     10172.4,
     0.0
    ],
    [
     1600000,
     25412.3,
     10185.7,
     0.0
    ],
    [
     1610000,
     25471.6,
     10201.6,
     0.0
    ],
    [
     1620000,
     25501.0,
     10213.0,
     0.0
    ],
    [
     1630000,
     25683.2,
     10219.8,
     0.0
    ],
    [
     1640000,
     25753.5,
     10174.6,
     0.0
    ],
    [
     1650000,
     25725.4,
     10144.3,
     0.0
    ],
    [
     1660000,
     25627.7,
     10151.3,
     0.0
    ],
    [
     1670000,
     25825.8,
     10167.6,
     0.0
    ],
    [
     1680000,
     26029.5,
     10180.1,
     0.0
    ],
    [
     1690000,
     26142.8,
     10188.5,
     0.0
    ],
    [
     1700000,
     26210.4,
     10195.2,
     0.0
    ],
    [
     1710000,
     26196.8,
     10207.2,
     0.0
    ],
    [
     1720000,
     26244.7,
     10211.9,
     0.0
    ],
    [
     1730000,
     26262.2,
     10225.4,
     0.0
    ],
    [
     1740000,
     26472.7,
     10232.2,
     0.0
    ],
    [
     1750000,
     26587.5,
     10251.2,
     0.0
    ],
    [
     1760000,
     26741.5,
     10269.1,
     0.0
    ],
    [
     1770000,
     26825.1,
     10277.3,
     0.0
    ],
    [
     1780000,
     26821.9,
     10293.5,
     0.0
    ],
    [
     1790000,
     26828.2,
     10303.7,
     0.0
    ],
    [
     1800000,
     26912.0,
     10310.3,
     0.0
    ],
    [
     1810000,
     26918.6,
     10324.2,
     0.0
    ],
    [
     1820000,
     27003.2,
     10337.6,
     0.0
    ],
    [
     1830000,
     27017.4,
     10344.2,
     0.0
    ],
    [
     1840000,
     27169.3,
     10316.2,
     0.0
    ],
    [
     1850000,
     27328.7,
     10323.1,
     0.0
    ],
    [
     1860000,
     27433.9,
     10342.9,
     0.0
    ],
    [
     1870000,
     27400.5,
     10342.1,
     0.0
    ],
    [
     1880000,
     27501.6,
     10353.3,
     0.0
    ],
    [
     1890000,
     27468.4,
     10362.1,
     0.0
    ],
    [
     1900000,
     27440.1,
     10361.0,
     0.0
    ],
    [
     1910000,
     27526.0,
     10368.1,
     0.0
    ],
    [
     1920000,
     27620.9,
     10381.7,
     0.0
    ],
    [
     1930000,
     27553.2,
     10382.8,
     0.0
    ],
    [
     1940000,
     27655.7,
     10385.0,
     0.0
    ],
    [
     1950000,
     27707.2,
     10390.8,
     0.0
    ],
    [
     1960000,
     27838.9,
     10389.5,
     0.0
    ],
    [
     1970000,
     27876.3,
     10399.2,
     0.0
    ],
    [
     1980000,
     27863.5,
     10403.5,
     0.0
    ],
    [
     1990000,
     27891.1,
     10415.9,
     0.0
    ],
    [
     2000000,
     27997.3,
     10422.8,
     0.0
    ],
    [
     2010000,
     28053.8,
     10423.4,
     0.0
    ],
    [
     2020000,
     28096.7,
     10423.0,
     0.0
    ],
    [
     2030000,
     28217.1,
     10400.1,
     0.0
    ],
    [
     2040000,
     28273.2,
     10412.9,
     0.0
    ],
    [
     2050000,
     28307.9,
     10413.7,
     0.0
    ],
    [
     2060000,
     28372.5,
     10422.2,
     0.0
    ],
    [
     2070000,
     28354.1,
     10430.4,
     0.0
    ],
    [
     2080000,
     28459.3,
     10444.0,
     0.0
    ],
    [
     2090000,
     28563.9,
     10453.3,
     0.0
    ],
    [
     2100000,
     28556.5,
     10464.8,
     0.0
    ],
    [
     2110000,
     28568.2,
     10474.2,
     0.0
    ],
    [
     2120000,
     28612.2,
     10477.7,
     0.0
    ],
    [
     2130000,
     28584.7,
     10478.6,
     0.0
    ],
    [
     2140000,
     28582.8,
     10485.7,
     0.0
    ],
    [
     2150000,
     28700.6,
     10484.1,
     0.0
    ],
    [
     2160000,
     28766.1,
     10492.9,
     0.0
    ],
    [
     2170000,
     28809.3,
     10504.7,
     0.0
    ],
    [
     2180000,
     28727.6,
     10510.4,
     0.0
    ],
    [
     2190000,
     28788.1,
     10527.9,
     0.0
    ],
    [
     2200000,
     28825.6,
     10538.9,
     0.0
    ],
    [
     2210000,
     28850.6,
     10546.8,
     0.0
    ],
    [
     2220000,
     28921.4,
     10558.2,
     0.0
    ],
    [
     2230000,
     28958.4,
     10559.6,
     0.0
    ],
    [
     2240000,
     29021.0,
     10566.6,
     0.0
    ],
    [
     2250000,
     28988.3,
     10578.2,
     0.0
    ],
    [
     2260000,
     28849.6,
     10580.2,
     0.0
    ],
    [
     2270000,
     28694.8,
     10584.9,
     0.0
    ],
    [
     2280000,
     28644.4,
     10594.3,
     0.0
    ],
    [
     2290000,
     28699.4,
     10591.1,
     0.0
    ],
    [
     2300000,
     28699.3,
     10597.5,
     0.0
    ],
    [
     2310000,
     28754.0,
     10608.3,
     0.0
    ],
    [
     2320000,
     28764.3,
     10618.2,
     0.0
    ],
    [
     2330000,
     28738.3,
     10627.4,
     0.0
    ],
    [
     2340000,
     28738.4,
     10627.0,
     0.0
    ],
    [
     2350000,
     28752.3,
     10639.7,
     0.0
    ],
    [
     2360000,
     28661.2,
     10636.2,
     0.0
    ],
    [
     2370000,
     28777.5,
     10647.1,
     0.0
    ],
    [
     2380000,
     28835.6,
     10658.7,
     0.0
    ],
    [
     2390000,
     28797.0,
     10658.0,
     0.0
    ],
    [
     2400000,
     28861.6,
     10658.9,
     0.0
    ],
    [
     2410000,
     28874.8,
     10678.6,
     0.0
    ],
    [
     2420000,
     28928.1,
     10690.0,
     0.0
    ],
    [
     2430000,
     29054.8,
     10696.4,
     0.0
    ],
    [
     2440000,
     29074.9,
     10695.7,
     0.0
    ],
    [
     2450000,
     29099.7,
     10697.5,
     0.0
    ],
    [
     2460000,
     29365.4,
     10704.9,
     0.0
    ],
    [
     2470000,
     29487.8,
     10706.7,
     0.0
    ],
    [
     2480000,
     29487.2,
     10712.0,
     0.0
    ],
    [
     2490000,
     29498.6,
     10714.8,
     0.0
    ],
    [
     2500000,
     29490.1,
     10716.0,
     0.0
    ],
    [
     2510000,
     29518.0,
     10724.6,
     0.0
    ],
    [
     2520000,
     29578.8,
     10728.6,
     0.0
    ],
    [
     2530000,
     29613.4,
     10737.7,
     0.0
    ],
    [
     2540000,
     29587.1,
     10736.7,
     0.0
    ],
    [
     2550000,
     29657.3,
     10739.0,
     0.0
    ],
    [
     2560000,
     29686.2,
     10747.9,
     0.0
    ],
    [
     2570000,
     29740.2,
     10760.3,
     0.0
    ],
    [
     2580000,
     29898.2,
     10761.2,
     0.0
    ],
    [
     2590000,
     29904.2,
     10779.1,
     0.0
    ],
    [
     2600000,
     29878.8,
     10786.7,
     0.0
    ],
    [
     2610000,
     29861.0,
     10794.6,
     0.0
    ],
    [
     2620000,
     29976.5,
     10800.0,
     0.0
    ],
    [
     2630000,
     29917.2,
     10794.9,
     0.0
    ],
    [
     2640000,
     29888.5,
     10798.2,
     0.0
    ],
    [
     2650000,
     29886.8,
     10800.5,
     0.0
    ],
    [
     2660000,
     29894.2,
     10809.1,
     0.0
    ],
    [
     2670000,
     29870.9,
     10815.0,
     0.0
    ],
    [
     2680000,
     29885.6,
     10833.7,
     0.0
    ],
    [
     2690000,
     29956.1,
     10832.4,
     0.0
    ],
    [
     2700000,
     30028.1,
     10821.8,
     0.0
    ],
    [
     2710000,
     30062.1,
     10823.4,
     0.0
    ],
    [
     2720000,
     30086.5,
     10828.7,
     0.0
    ],
    [
     2730000,
     30180.5,
     10838.3,
     0.0
    ],
    [
     2740000,
     30132.1,
     10839.6,
     0.0
    ],
    [
     2750000,
     30097.5,
     10849.5,
     0.0
    ],
    [
     2760000,
     30114.1,
     10851.5,
     0.0
    ],
    [
     2770000,
     30201.9,
     10855.4,
     0.0
    ],
    [
     2780000,
     30192.6,
     10853.8,
     0.0
    ],
    [
     2790000,
     30336.5,
     10856.3,
     0.0
    ],
    [
     2800000,
     30473.4,
     10866.7,
     0.0
    ],
    [
     2810000,
     30417.0,
     10877.1,
     0.0
    ],
    [
     2820000,
     30453.1,
     10882.4,
     0.0
    ],
    [
     2830000,
     30407.1,
     10881.2,
     0.0
    ],
    [
     2840000,
     30363.0,
     10877.9,
     0.0
    ],
    [
     2850000,
     30314.2,
     10888.3,
     0.0
    ],
    [
     2860000,
     30364.8,
     10885.4,
     0.0
    ],
    [
     2870000,
     30465.6,
     10895.5,
     0.0
    ],
    [
     2880000,
     30530.2,
     10902.5,
     0.0
    ],
    [
     2890000,
     30511.6,
     10913.2,
     0.0
    ],
    [
     2900000,
     30491.6,
     10905.1,
     0.0
    ],
    [
     2910000,
     30553.8,
     10863.3,
     0.0
    ],
    [
     2920000,
     30576.5,
     10868.7,
     0.0
    ],
    [
     2930000,
     30657.4,
     10882.6,
     0.0
    ],
    [
     2940000,
     30667.5,
     10887.2,
     0.0
    ],
    [
     2950000,
     30673.5,
     10894.4,
     0.0
    ],
    [
     2960000,
     30620.0,
     10899.8,
     0.0
    ],
    [
     2970000,
     30746.5,
     10902.7,
     0.0
    ],
    [
     2980000,
     30775.3,
     10918.0,
     0.0
    ],
    [
     2990000,
     30770.5,
     10921.7,
     0.0
    ],
    [
     3000000,
     30815.8,
     10927.7,
     0.0
    ],
    [
     3010000,
     30836.2,
     10931.8,
     0.0
    ],
    [
     3020000,
     30917.5,
     10922.7,
     0.0
    ],
    [
     3030000,
     30871.0,
     10930.1,
     0.0
    ],
    [
     3040000,
     30883.7,
     10933.9,
     0.0
    ],
    [
     3050000,
     30852.9,
     10943.2,
     0.0
    ],
    [
     3060000,
     30748.7,
     10954.8,
     0.0
    ],
    [
     3070000,
     30774.0,
     10957.1,
     0.0
    ],
    [
     3080000,
     30782.9,
     10949.9,
     0.0
    ],
    [
     3090000,
     30865.9,
     10941.2,
     0.0
    ],
    [
     3100000,
     30874.0,
     10951.3,
     0.0
    ],
    [
     3110000,
     30848.3,
     10953.9,
     0.0
    ],
    [
     3120000,
     30812.2,
     10961.1,
     0.0
    ],
    [
     3130000,
     30828.2,
     10963.7,
     0.0
    ],
    [
     3140000,
     30777.9,
     10963.5,
     0.0
    ],
    [
     3150000,
     30852.7,
     10974.2,
     0.0
    ],
    [
     3160000,
     30844.4,
     10979.1,
     0.0
    ],
    [
     3170000,
     30770.5,
     10982.8,
     0.0
    ],
    [
     3180000,
     30761.0,
     10980.6,
     0.0
    ],
    [
     3190000,
     30771.8,
     10988.1,
     0.0
    ],
    [
     3200000,
     30853.2,
     11001.7,
     0.0
    ],
    [
     3210000,
     30914.3,
     10992.8,
     0.0
    ],
    [
     3220000,
     30960.5,
     10999.4,
     0.0
    ],
    [
     3230000,
     31024.3,
     11015.7,
     0.0
    ],
    [
     3240000,
     31095.1,
     11026.5,
     0.0
    ],
    [
     3250000,
     31038.1,
     11026.2,
     0.0
    ],
    [
     3260000,
     30990.5,
     11024.5,
     0.0
    ],
    [
     3270000,
     30964.8,
     11031.5,
     0.0
    ],
    [
     3280000,
     30905.3,
     11037.9,
     0.0
    ],
    [
     3290000,
     30937.9,
     11023.6,
     0.0
    ],
    [
     3300000,
     30970.0,
     11032.6,
     0.0
    ],
    [
     3310000,
     31016.6,
     11046.3,
     0.0
    ],
    [
     3320000,
     31132.9,
     11047.3,
     0.0
    ],
    [
     3330000,
     31248.5,
     11044.7,
     0.0
    ],
    [
     3340000,
     31317.2,
     11046.0,
     0.0
    ],
    [
     3350000,
     31441.9,
     11044.0,
     0.0
    ],
    [
     3360000,
     31553.7,
     11051.1,
     0.0
    ],
    [
     3370000,
     31577.9,
     11058.9,
     0.0
    ],
    [
     3380000,
     31666.1,
     11068.9,
     0.0
    ],
    [
     3390000,
     31557.5,
     11078.8,
     0.0
    ],
    [
     3400000,
     31412.0,
     11080.2,
     0.0
    ],
    [
     3410000,
     31310.7,
     11075.4,
     0.0
    ],
    [
     3420000,
     31359.7,
     11077.0,
     0.0
    ],
    [
     3430000,
     31438.8,
     11081.0,
     0.0
    ],
    [
     3440000,
     31477.6,
     11067.3,
     0.0
    ],
    [
     3450000,
     31467.4,
     11057.2,
     0.0
    ],
    [
     3460000,
     31400.4,
     11057.7,
     0.0
    ],
    [
     3470000,
     31490.8,
     11024.0,
     0.0
    ],
    [
     3480000,
     31571.5,
     11040.1,
     0.0
    ],
    [
     3490000,
     31646.2,
     11044.3,
     0.0
    ],
    [
     3500000,
     31674.1,
     11033.2,
     0.0
    ],
    [
     3510000,
     31640.8,
     10998.6,
     0.0
    ],
    [
     3520000,
     31668.4,
     11007.5,
     0.0
    ],
    [
     3530000,
     31593.5,
     11015.9,
     0.0
    ],
    [
     3540000,
     31691.4,
     11020.8,
     0.0
    ],
    [
     3550000,
     31740.0,
     11024.8,
     0.0
    ],
    [
     3560000,
     31840.9,
     11032.0,
     0.0
    ],
    [
     3570000,
     31781.8,
     11016.3,
     0.0
    ],
    [
     3580000,
     31740.0,
     11009.9,
     0.0
    ],
    [
     3590000,
     31648.3,
     11012.4,
     0.0
    ],
    [
     3600000,
     31717.3,
     11019.6,
     0.0
    ],
    [
     3610000,
     31744.0,
     11021.3,
     0.0
    ],
    [
     3620000,
     31824.4,
     11018.4,
     0.0
    ],
    [
     3630000,
     31887.5,
     11019.8,
     0.0
    ],
    [
     3640000,
     31868.3,
     11024.3,
     0.0
    ],
    [
     3650000,
     31780.5,
     11025.6,
     0.0
    ],
    [
     3660000,
     31830.9,
     11027.7,
     0.0
    ],
    [
     3670000,
     31943.0,
     11038.0,
     0.0
    ],
    [
     3680000,
     32068.7,
     11037.1,
     0.0
    ],
    [
     3690000,
     32124.5,
     11032.9,
     0.0
    ],
    [
     3700000,
     32109.7,
     11040.7,
     0.0
    ],
    [
     3710000,
     32112.7,
     11050.8,
     0.0
    ],
    [
     3720000,
     32108.1,
     11055.5,
     0.0
    ],
    [
     3730000,
     32078.5,
     11051.0,
     0.0
    ],
    [
     3740000,
     32177.3,
     11057.0,
     0.0
    ],
    [
     3750000,
     32182.8,
     11061.6,
     0.0
    ],
    [
     3760000,
     32298.8,
     11054.8,
     0.0
    ],
    [
     3770000,
     32415.0,
     11057.7,
     0.0
    ],
    [
     3780000,
     32434.0,
     11067.5,
     0.0
    ],
    [
     3790000,
     32497.6,
     11070.1,
     0.0
    ],
    [
     3800000,
     32523.1,
     11075.2,
     0.0
    ],
    [
     3810000,
     32490.1,
     11080.8,
     0.0
    ],
    [
     3820000,
     32516.2,
     11087.5,
     0.0
    ],
    [
     3830000,
     32579.4,
     11088.0,
     0.0
    ],
    [
     3840000,
     32647.5,
     11083.2,
     0.0
    ],
    [
     3850000,
     32587.5,
     11076.0,
     0.0
    ],
    [
     3860000,
     32478.2,
     11076.7,
     0.0
    ],
    [
     3870000,
     32450.0,
     11089.0,
     0.0
    ],
    [
     3880000,
     32573.3,
     11097.5,
     0.0
    ],
    [
     3890000,
     32684.2,
     11106.5,
     0.0
    ],
    [
     3900000,
     32665.6,
     11109.1,
     0.0
    ],
    [
     3910000,
     32623.5,
     11118.9,
     0.0
    ],
    [
     3920000,
     32742.8,
     11118.9,
     0.0
    ],
    [
     3930000,
     32740.6,
     11122.0,
     0.0
    ],
    [
     3940000,
     32751.0,
     11054.6,
     0.0
    ],
    [
     3950000,
     32618.8,
     11042.0,
     0.0
    ],
    [
     3960000,
     32629.2,
     11047.0,
     0.0
    ],
    [
     3970000,
     32684.5,
     11049.1,
     0.0
    ],
    [
     3980000,
     32729.6,
     11055.1,
     0.0
    ],
    [
     3990000,
     32794.3,
     11054.5,
     0.0
    ],
    [
     4000000,
     32876.9,
     11047.0,
     0.0
    ],
    [
     4010000,
     32850.9,
     11052.4,
     0.0
    ],
    [
     4020000,
     32908.9,
     11062.4,
     0.0
    ],
    [
     4030000,
     32964.0,
     11049.3,
     0.0
    ],
    [
     4040000,
     33016.4,
     11053.9,
     0.0
    ],
    [
     4050000,
     32983.8,
     11045.7,
     0.0
    ],
    [
     4060000,
     32977.7,
     11037.4,
     0.0
    ],
    [
     4070000,
     32933.8,
     10977.0,
     0.0
    ],
    [
     4080000,
     33042.2,
     10984.0,
     0.0
    ],
    [
     4090000,
     33115.6,
     10978.4,
     0.0
    ],
    [
     4100000,
     33141.9,
     10980.1,
     0.0
    ],
    [
     4110000,
     33115.8,
     10983.8,
     0.0
    ],
    [
     4120000,
     33237.5,
     10973.4,
     0.0
    ],
    [
     4130000,
     33315.3,
     10975.3,
     0.0
    ],
    [
     4140000,
     33366.9,
     10983.7,
     0.0
    ],
    [
     4150000,
     33392.1,
     10989.8,
     0.0
    ],
    [
     4160000,
     33381.2,
     10989.7,
     0.0
    ],
    [
     4170000,
     33431.6,
     10994.3,
     0.0
    ],
    [
     4180000,
     33503.9,
     11000.2,
     0.0
    ],
    [
     4190000,
     33621.4,
     10999.4,
     0.0
    ],
    [
     4200000,
     33709.3,
     11003.2,
     0.0
    ],
    [
     4210000,
     33809.6,
     11006.7,
     0.0
    ],
    [
     4220000,
     33832.9,
     11006.7,
     0.0
    ],
    [
     4230000,
     33832.7,
     11012.0,
     0.0
    ],
    [
     4240000,
     33841.5,
     11010.9,
     0.0
    ],
    [
     4250000,
     33778.8,
     11011.8,
     0.0
    ],
    [
     4260000,
     33851.2,
     11020.1,
     0.0
    ],
    [
     4270000,
     33910.6,
     11028.0,
     0.0
    ],
    [
     4280000,
     33834.3,
     11032.0,
     0.0
    ],
    [
     4290000,
     33923.8,
     11037.2,
     0.0
    ],
    [
     4300000,
     33913.2,
     11042.7,
     0.0
    ],
    [
     4310000,
     33925.9,
     11041.1,
     0.0
    ],
    [
     4320000,
     33917.3,
     11037.1,
     0.0
    ],
    [
     4330000,
     33953.0,
     11051.7,
     0.0
    ],
    [
     4340000,
     33977.7,
     11060.7,
     0.0
    ],
    [
     4350000,
     33989.4,
     11068.8,
     0.0
    ],
    [
     4360000,
     33928.6,
     11076.7,
     0.0
    ],
    [
     4370000,
     33869.8,
     11075.2,
     0.0
    ],
    [
     4380000,
     33867.8,
     11080.4,
     0.0
    ],
    [
     4390000,
     33865.6,
     11080.7,
     0.0
    ],
    [
     4400000,
     33918.6,
     11079.1,
     0.0
    ],
    [
     4410000,
     33976.2,
     11085.9,
     0.0
    ],
    [
     4420000,
     33975.9,
     11101.4,
     0.0
    ],
    [
     4430000,
     33925.5,
     11101.1,
     0.0
    ],
    [
     4440000,
     33795.7,
     11103.5,
     0.0
    ],
    [
     4450000,
     33794.5,
     11101.8,
     0.0
    ],
    [
     4460000,
     33878.2,
     11113.2,
     0.0
    ],
    [
     4470000,
     33960.2,
     11112.5,
     0.0
    ],
    [
     4480000,
     33935.5,
     11126.3,
     0.0
    ],
    [
     4490000,
     34005.3,
     11131.2,
     0.0
    ],
    [
     4500000,
     34075.1,
     11133.4,
     0.0
    ],
    [
     4510000,
     34199.6,
     11127.0,
     0.0
    ],
    [
     4520000,
     34230.1,
     11127.8,
     0.0
    ],
    [
     4530000,
     34287.9,
     11135.2,
     0.0
    ],
    [
     4540000,
     34301.8,
     11144.8,
     0.0
    ],
    [
     4550000,
     34290.4,
     11145.0,
     0.0
    ],
    [
     4560000,
     34260.6,
     11139.9,
     0.0
    ],
    [
     4570000,
     34136.6,
     11130.3,
     0.0
    ],
    [
     4580000,
     34038.5,
     11122.6,
     0.0
    ],
    [
     4590000,
     33955.7,
     11126.0,
     0.0
    ],
    [
     4600000,
     33888.7,
     11113.5,
     0.0
    ],
    [
     4610000,
     33890.3,
     11115.2,
     0.0
    ],
    [
     4620000,
     33968.8,
     11121.0,
     0.0
    ],
    [
     4630000,
     33984.5,
     11131.9,
     0.0
    ],
    [
     4640000,
     33900.6,
     11133.0,
     0.0
    ],
    [
     4650000,
     33942.8,
     11143.7,
     0.0
    ],
    [
     4660000,
     33992.1,
     11151.6,
     0.0
    ],
    [
     4670000,
     34063.3,
     11152.8,
     0.0
    ],
    [
     4680000,
     34087.2,
     11142.6,
     0.0
    ],
    [
     4690000,
     34106.6,
     11138.0,
     0.0
    ],
    [
     4700000,
     34235.9,
     11150.1,
     0.0
    ],
    [
     4710000,
     34287.1,
     11153.4,
     0.0
    ],
    [
     4720000,
     34278.3,
     11155.1,
     0.0
    ],
    [
     4730000,
     34271.8,
     11159.1,
     0.0
    ],
    [
     4740000,
     34301.9,
     11159.2,
     0.0
    ],
    [
     4750000,
     34318.9,
     11164.7,
     0.0
    ],
    [
     4760000,
     34198.4,
     11155.0,
     0.0
    ],
    [
     4770000,
     34153.4,
     11155.5,
     0.0
    ],
    [
     4780000,
     34178.6,
     11164.7,
     0.0
    ],
    [
     4790000,
     34103.6,
     11162.0,
     0.0
    ],
    [
     4800000,
     34182.9,
     11166.5,
     0.0
    ],
    [
     4810000,
     34191.3,
     11173.4,
     0.0
    ],
    [
     4820000,
     34216.4,
     11185.3,
     0.0
    ],
    [
     4830000,
     34325.7,
     11183.7,
     0.0
    ],
    [
     4840000,
     34359.8,
     11191.7,
     0.0
    ],
    [
     4850000,
     34370.0,
     11195.8,
     0.0
    ],
    [
     4860000,
     34389.5,
     11199.0,
     0.0
    ],
    [
     4870000,
     34415.1,
     11196.3,
     0.0
    ],
    [
     4880000,
     34440.3,
     11193.4,
     0.0
    ],
    [
     4890000,
     34484.8,
     11197.8,
     0.0
    ],
    [
     4900000,
     34508.9,
     11201.4,
     0.0
    ],
    [
     4910000,
     34465.3,
     11199.6,
     0.0
    ],
    [
     4920000,
     34521.5,
     11204.7,
     0.0
    ],
    [
     4930000,
     34495.4,
     11208.3,
     0.0
    ],
    [
     4940000,
     34461.2,
     11209.5,
     0.0
    ],
    [
     4950000,
     34368.6,
     11217.6,
     0.0
    ],
    [
     4960000,
     34307.2,
     11215.2,
     0.0
    ],
    [
     4970000,
     34306.2,
     11218.8,
     0.0
    ],
    [
     4980000,
     34244.4,
     11226.1,
     0.0
    ],
    [
     4990000,
     34202.7,
     11224.6,
     0.0
    ],
    [
     5000000,
     34240.7,
     11216.5,
     0.0
    ],
    [
     5010000,
     34244.5,
     11219.1,
     0.0
    ],
    [
     5020000,
     34253.2,
     11221.5,
     0.0
    ],
    [
     5030000,
     34234.1,
     11213.8,
     0.0
    ],
    [
     5040000,
     34220.8,
     11215.7,
     0.0
    ],
    [
     5050000,
     34269.4,
     11225.7,
     0.0
    ],
    [
     5060000,
     34312.1,
     11221.5,
     0.0
    ],
    [
     5070000,
     34338.3,
     11221.6,
     0.0
    ],
    [
     5080000,
     34443.9,
     11218.4,
     0.0
    ],
    [
     5090000,
     34473.9,
     11218.0,
     0.0
    ],
    [
     5100000,
     34531.3,
     11221.7,
     0.0
    ],
    [
     5110000,
     34560.8,
     11228.2,
     0.0
    ],
    [
     5120000,
     34591.2,
     11230.3,
     0.0
    ],
    [
     5130000,
     34602.1,
     11234.9,
     0.0
    ],
    [
     5140000,
     34536.0,
     11236.6,
     0.0
    ],
    [
     5150000,
     34565.5,
     11241.4,
     0.0
    ],
    [
     5160000,
     34488.0,
     11243.8,
     0.0
    ],
    [
     5170000,
     34519.0,
     11247.6,
     0.0
    ],
    [
     5180000,
     34471.3,
     11246.9,
     0.0
    ],
    [
     5190000,
     34544.8,
     11251.3,
     0.0
    ],
    [
     5200000,
     34528.9,
     11262.2,
     0.0
    ],
    [
     5210000,
     34540.5,
     11273.4,
     0.0
    ],
    [
     5220000,
     34635.5,
     11275.0,
     0.0
    ],
    [
     5230000,
     34742.9,
     11281.1,
     0.0
    ],
    [
     5240000,
     34653.7,
     11273.8,
     0.0
    ],
    [
     5250000,
     34606.8,
     11270.6,
     0.0
    ],
    [
     5260000,
     34686.4,
     11274.0,
     0.0
    ],
    [
     5270000,
     34814.8,
     11285.4,
     0.0
    ],
    [
     5280000,
     34813.7,
     11280.3,
     0.0
    ],
    [
     5290000,
     34821.5,
     11289.4,
     0.0
    ],
    [
     5300000,
     34854.2,
     11290.5,
     0.0
    ],
    [
     5310000,
     34876.2,
     11292.8,
     0.0
    ],
    [
     5320000,
     34807.1,
     11295.5,
     0.0
    ],
    [
     5330000,
     34735.9,
     11299.2,
     0.0
    ],
    [
     5340000,
     34691.8,
     11299.4,
     0.0
    ],
    [
     5350000,
     34665.7,
     11304.3,
     0.0
    ],
    [
     5360000,
     34714.0,
     11295.5,
     0.0
    ],
    [
     5370000,
     34784.3,
     11303.6,
     0.0
    ],
    [
     5380000,
     34694.2,
     11298.3,
     0.0
    ],
    [
     5390000,
     34664.6,
     11297.0,
     0.0
    ],
    [
     5400000,
     34724.3,
     11302.3,
     0.0
    ],
    [
     5410000,
     34710.0,
     11303.5,
     0.0
    ],
    [
     5420000,
     34674.4,
     11304.8,
     0.0
    ],
    [
     5430000,
     34681.3,
     11307.2,
     0.0
    ],
    [
     5440000,
     34642.1,
     11300.4,
     0.0
    ],
    [
     5450000,
     34552.6,
     11306.9,
     0.0
    ],
    [
     5460000,
     34514.0,
     11324.4,
     0.0
    ],
    [
     5470000,
     34499.4,
     11325.9,
     0.0
    ],
    [
     5480000,
     34560.2,
     11323.2,
     0.0
    ],
    [
     5490000,
     34676.1,
     11319.5,
     0.0
    ],
    [
     5500000,
     34729.8,
     11307.1,
     0.0
    ],
    [
     5510000,
     34803.4,
     11300.3,
     0.0
    ],
    [
     5520000,
     34784.5,
     11241.1,
     0.0
    ],
    [
     5530000,
     34821.6,
     11249.9,
     0.0
    ],
    [
     5540000,
     34776.1,
     11252.1,
     0.0
    ],
    [
     5550000,
     34833.9,
     11246.0,
     0.0
    ],
    [
     5560000,
     34852.1,
     11240.7,
     0.0
    ],
    [
     5570000,
     34829.6,
     11241.3,
     0.0
    ],
    [
     5580000,
     34848.7,
     11250.8,
     0.0
    ],
    [
     5590000,
     34881.2,
     11252.8,
     0.0
    ],
    [
     5600000,
     34917.9,
     11254.0,
     0.0
    ],
    [
     5610000,
     34900.1,
     11266.5,
     0.0
    ],
    [
     5620000,
     34793.5,
     11255.7,
     0.0
    ],
    [
     5630000,
     34792.8,
     11254.9,
     0.0
    ],
    [
     5640000,
     34836.8,
     11258.2,
     0.0
    ],
    [
     5650000,
     34829.0,
     11251.0,
     0.0
    ],
    [
     5660000,
     34976.8,
     11254.0,
     0.0
    ],
    [
     5670000,
     34988.6,
     11255.4,
     0.0
    ],
    [
     5680000,
     35102.4,
     11256.3,
     0.0
    ],
    [
     5690000,
     35275.2,
     11257.3,
     0.0
    ],
    [
     5700000,
     35285.5,
     11253.8,
     0.0
    ],
    [
     5710000,
     35252.7,
     11258.7,
     0.0
    ],
    [
     5720000,
     35245.6,
     11264.8,
     0.0
    ],
    [
     5730000,
     35308.6,
     11260.7,
     0.0
    ],
    [
     5740000,
     35384.2,
     11273.1,
     0.0
    ],
    [
     5750000,
     35292.9,
     11268.4,
     0.0
    ],
    [
     5760000,
     35249.8,
     11272.4,
     0.0
    ],
    [
     5770000,
     35290.7,
     11275.8,
     0.0
    ],
    [
     5780000,
     35279.4,
     11267.0,
     0.0
    ],
    [
     5790000,
     35206.6,
     11271.0,
     0.0
    ],
    [
     5800000,
     35114.8,
     11255.7,
     0.0
    ],
    [
     5810000,
     35105.1,
     11252.8,
     0.0
    ],
    [
     5820000,
     35140.4,
     11243.4,
     0.0
    ],
    [
     5830000,
     35166.6,
     11244.2,
     0.0
    ],
    [
     5840000,
     35126.8,
     11239.3,
     0.0
    ],
    [
     5850000,
     35294.6,
     11245.9,
     0.0
    ],
    [
     5860000,
     35305.2,
     11251.8,
     0.0
    ],
    [
     5870000,
     35240.1,
     11256.2,
     0.0
    ],
    [
     5880000,
     35217.8,
     11252.7,
     0.0
    ],
    [
     5890000,
     35145.6,
     11247.2,
     0.0
    ],
    [
     5900000,
     35110.0,
     11255.4,
     0.0
    ],
    [
     5910000,
     35166.2,
     11254.7,
     0.0
    ],
    [
     5920000,
     35119.8,
     11260.0,
     0.0
    ],
    [
     5930000,
     35118.6,
     11256.3,
     0.0
    ],
    [
     5940000,
     35157.8,
     11263.1,
     0.0
    ],
    [
     5950000,
     35142.0,
     11264.1,
     0.0
    ],
    [
     5960000,
     35121.5,
     11261.5,
     0.0
    ],
    [
     5970000,
     35118.8,
     11263.9,
     0.0
    ],
    [
     5980000,
     35215.6,
     11270.4,
     0.0
    ],
    [
     5990000,
     35238.4,
     11275.9,
     0.0
    ],
    [
     6000000,
     35256.9,
     11280.1,
     0.0
    ],
    [
     6010000,
     35344.7,
     11289.0,
     0.0
    ],
    [
     6020000,
     35323.1,
     11297.7,
     0.0
    ],
    [
     6030000,
     35281.5,
     11293.6,
     0.0
    ],
    [
     6040000,
     35294.3,
     11297.5,
     0.0
    ],
    [
     6050000,
     35371.7,
     11297.0,
     0.0
    ],
    [
     6060000,
     35439.5,
     11299.0,
     0.0
    ],
    [
     6070000,
     35366.9,
     11300.6,
     0.0
    ],
    [
     6080000,
     35467.2,
     11298.1,
     0.0
    ],
    [
     6090000,
     35552.5,
     11294.5,
     0.0
    ],
    [
     6100000,
     35449.4,
     11288.9,
     0.0
    ],
    [
     6110000,
     35308.0,
     11300.4,
     0.0
    ],
    [
     6120000,
     35182.5,
     11284.1,
     0.0
    ],
    [
     6130000,
     35041.4,
     11283.9,
     0.0
    ],
    [
     6140000,
     35063.0,
     11280.3,
     0.0
    ],
    [
     6150000,
     35098.0,
     11236.6,
     0.0
    ],
    [
     6160000,
     35096.5,
     11236.0,
     0.0
    ],
    [
     6170000,
     35153.5,
     11240.1,
     0.0
    ],
    [
     6180000,
     35167.5,
     11237.0,
     0.0
    ],
    [
     6190000,
     35225.8,
     11239.3,
     0.0
    ],
    [
     6200000,
     35269.6,
     11234.6,
     0.0
    ],
    [
     6210000,
     35355.8,
     11240.6,
     0.0
    ],
    [
     6220000,
     35425.6,
     11245.3,
     0.0
    ],
    [
     6230000,
     35347.5,
     11245.4,
     0.0
    ],
    [
     6240000,
     35311.0,
     11236.7,
     0.0
    ],
    [
     6250000,
     35328.1,
     11233.8,
     0.0
    ],
    [
     6260000,
     35266.5,
     11231.2,
     0.0
    ],
    [
     6270000,
     35191.2,
     11240.7,
     0.0
    ],
    [
     6280000,
     35162.0,
     11238.3,
     0.0
    ],
    [
     6290000,
     35231.6,
     11243.6,
     0.0
    ],
    [
     6300000,
     35300.9,
     11242.8,
     0.0
    ],
    [
     6310000,
     35297.5,
     11232.0,
     0.0
    ],
    [
     6320000,
     35359.4,
     11234.1,
     0.0
    ],
    [
     6330000,
     35417.0,
     11236.9,
     0.0
    ],
    [
     6340000,
     35354.9,
     11227.2,
     0.0
    ],
    [
     6350000,
     35258.7,
     11236.8,
     0.0
    ],
    [
     6360000,
     35221.3,
     11231.9,
     0.0
    ],
    [
     6370000,
     35143.8,
     11229.9,
     0.0
    ],
    [
     6380000,
     35212.2,
     11244.6,
     0.0
    ],
    [
     6390000,
     35326.0,
     11247.3,
     0.0
    ],
    [
     6400000,
     35389.1,
     11248.9,
     0.0
    ],
    [
     6410000,
     35459.9,
     11258.1,
     0.0
    ],
    [
     6420000,
     35457.5,
     11255.3,
     0.0
    ],
    [
     6430000,
     35483.8,
     11259.2,
     0.0
    ],
    [
     6440000,
     35494.7,
     11252.2,
     0.0
    ],
    [
     6450000,
     35694.3,
     11259.4,
     0.0
    ],
    [
     6460000,
     35773.3,
     11251.1,
     0.0
    ],
    [
     6470000,
     35793.8,
     11251.0,
     0.0
    ],
    [
     6480000,
     35755.8,
     11255.0,
     0.0
    ],
    [
     6490000,
     35758.7,
     11250.8,
     0.0
    ],
    [
     6500000,
     35664.1,
     11266.2,
     0.0
    ],
    [
     6510000,
     35643.3,
     11265.8,
     0.0
    ],
    [
     6520000,
     35649.6,
     11271.2,
     0.0
    ],
    [
     6530000,
     35680.4,
     11266.3,
     0.0
    ],
    [
     6540000,
     35629.6,
     11264.2,
     0.0
    ],
    [
     6550000,
     35536.6,
     11266.8,
     0.0
    ],
    [
     6560000,
     35616.1,
     11264.5,
     0.0
    ],
    [
     6570000,
     35660.9,
     11269.8,
     0.0
    ],
    [
     6580000,
     35717.7,
     11277.5,
     0.0
    ],
    [
     6590000,
     35702.7,
     11285.9,
     0.0
    ],
    [
     6600000,
     35779.2,
     11290.7,
     0.0
    ],
    [
     6610000,
     35787.5,
     11300.1,
     0.0
    ],
    [
     6620000,
     35815.7,
     11299.9,
     0.0
    ],
    [
     6630000,
     35889.5,
     11305.0,
     0.0
    ],
    [
     6640000,
     35879.8,
     11302.4,
     0.0
    ],
    [
     6650000,
     35808.2,
     11294.4,
     0.0
    ],
    [
     6660000,
     35797.4,
     11289.5,
     0.0
    ],
    [
     6670000,
     35734.7,
     11289.0,
     0.0
    ],
    [
     6680000,
     35784.9,
     11293.6,
     0.0
    ],
    [
     6690000,
     35784.7,
     11296.1,
     0.0
    ],
    [
     6700000,
     35804.2,
     11301.5,
     0.0
    ],
    [
     6710000,
     35795.6,
     11313.5,
     0.0
    ],
    [
     6720000,
     35731.2,
     11319.9,
     0.0
    ],
    [
     6730000,
     35624.8,
     11318.3,
     0.0
    ],
    [
     6740000,
     35659.4,
     11302.2,
     0.0
    ],
    [
     6750000,
     35752.0,
     11291.6,
     0.0
    ],
    [
     6760000,
     35827.7,
     11297.3,
     0.0
    ],
    [
     6770000,
     35934.4,
     11295.8,
     0.0
    ],
    [
     6780000,
     35943.3,
     11301.7,
     0.0
    ],
    [
     6790000,
     35977.0,
     11305.2,
     0.0
    ],
    [
     6800000,
     35971.6,
     11311.1,
     0.0
    ],
    [
     6810000,
     35869.0,
     11310.5,
     0.0
    ],
    [
     6820000,
     35824.1,
     11304.6,
     0.0
    ],
    [
     6830000,
     35889.8,
     11313.4,
     0.0
    ],
    [
     6840000,
     35969.1,
     11317.9,
     0.0
    ],
    [
     6850000,
     35946.7,
     11315.0,
     0.0
    ],
    [
     6860000,
     35968.8,
     11308.2,
     0.0
    ],
    [
     6870000,
     35980.5,
     11306.4,
     0.0
    ],
    [
     6880000,
     36070.9,
     11306.7,
     0.0
    ],
    [
     6890000,
     36032.3,
     11305.8,
     0.0
    ],
    [
     6900000,
     36011.1,
     11311.3,
     0.0
    ],
    [
     6910000,
     36096.0,
     11320.8,
     0.0
    ],
    [
     6920000,
     36038.6,
     11324.4,
     0.0
    ],
    [
     6930000,
     36020.2,
     11321.6,
     0.0
    ],
    [
     6940000,
     35995.4,
     11318.7,
     0.0
    ],
    [
     6950000,
     35999.7,
     11322.8,
     0.0
    ],
    [
     6960000,
     36064.0,
     11323.8,
     0.0
    ],
    [
     6970000,
     36048.0,
     11332.9,
     0.0
    ],
    [
     6980000,
     36072.0,
     11333.7,
     0.0
    ],
    [
     6990000,
     36047.7,
     11334.4,
     0.0
    ],
    [
     7000000,
     35979.5,
     11320.1,
     0.0
    ],
    [
     7010000,
     35984.5,
     11321.9,
     0.0
    ],
    [
     7020000,
     36005.2,
     11323.5,
     0.0
    ],
    [
     7030000,
     36029.8,
     11328.6,
     0.0
    ],
    [
     7040000,
     36036.8,
     11330.1,
     0.0
    ],
    [
     7050000,
     36133.9,
     11324.6,
     0.0
    ],
    [
     7060000,
     36038.3,
     11330.5,
     0.0
    ],
    [
     7070000,
     36076.5,
     11325.7,
     0.0
    ],
    [
     7080000,
     36192.9,
     11335.9,
     0.0
    ],
    [
     7090000,
     36243.9,
     11342.5,
     0.0
    ],
    [
     7100000,
     36354.5,
     11350.7,
     0.0
    ],
    [
     7110000,
     36339.8,
     11352.4,
     0.0
    ],
    [
     7120000,
     36484.8,
     11357.3,
     0.0
    ],
    [
     7130000,
     36525.9,
     11363.3,
     0.0
    ],
    [
     7140000,
     36585.4,
     11371.1,
     0.0
    ],
    [
     7150000,
     36666.9,
     11366.8,
     0.0
    ],
    [
     7160000,
     36686.8,
     11362.8,
     0.0
    ],
    [
     7170000,
     36567.9,
     11364.2,
     0.0
    ],
    [
     7180000,
     36556.6,
     11367.9,
     0.0
    ],
    [
     7190000,
     36599.3,
     11367.7,
     0.0
    ],
    [
     7200000,
     36578.2,
     11367.4,
     0.0
    ],
    [
     7210000,
     36565.9,
     11372.7,
     0.0
    ],
    [
     7220000,
     36591.8,
     11378.5,
     0.0
    ],
    [
     7230000,
     36611.8,
     11368.7,
     0.0
    ],
    [
     7240000,
     36680.5,
     11354.6,
     0.0
    ],
    [
     7250000,
     36703.1,
     11351.7,
     0.0
    ],
    [
     7260000,
     36652.2,
     11352.2,
     0.0
    ],
    [
     7270000,
     36547.0,
     11342.9,
     0.0
    ],
    [
     7280000,
     36517.9,
     11344.8,
     0.0
    ],
    [
     7290000,
     36438.9,
     11347.5,
     0.0
    ],
    [
     7300000,
     36365.0,
     11343.4,
     0.0
    ],
    [
     7310000,
     36339.4,
     11342.0,
     0.0
    ],
    [
     7320000,
     36339.4,
     11339.9,
     0.0
    ],
    [
     7330000,
     36299.9,
     11342.4,
     0.0
    ],
    [
     7340000,
     36314.3,
     11341.8,
     0.0
    ],
    [
     7350000,
     36280.3,
     11343.9,
     0.0
    ],
    [
     7360000,
     36328.6,
     11339.0,
     0.0
    ],
    [
     7370000,
     36293.4,
     11335.5,
     0.0
    ],
    [
     7380000,
     36364.7,
     11336.3,
     0.0
    ],
    [
     7390000,
     36463.6,
     11345.5,
     0.0
    ],
    [
     7400000,
     36490.6,
     11353.5,
     0.0
    ],
    [
     7410000,
     36462.1,
     11356.1,
     0.0
    ],
    [
     7420000,
     36443.8,
     11347.3,
     0.0
    ],
    [
     7430000,
     36392.3,
     11343.7,
     0.0
    ],
    [
     7440000,
     36385.6,
     11346.0,
     0.0
    ],
    [
     7450000,
     36429.3,
     11355.2,
     0.0
    ],
    [
     7460000,
     36431.9,
     11354.6,
     0.0
    ],
    [
     7470000,
     36486.9,
     11355.4,
     0.0
    ],
    [
     7480000,
     36558.4,
     11358.1,
     0.0
    ],
    [
     7490000,
     36581.0,
     11358.9,
     0.0
    ],
    [
     7500000,
     36595.4,
     11366.9,
     0.0
    ],
    [
     7510000,
     36639.4,
     11358.6,
     0.0
    ],
    [
     7520000,
     36688.9,
     11353.5,
     0.0
    ],
    [
     7530000,
     36659.7,
     11361.1,
     0.0
    ],
    [
     7540000,
     36639.0,
     11362.8,
     0.0
    ],
    [
     7550000,
     36624.6,
     11355.8,
     0.0
    ],
    [
     7560000,
     36651.0,
     11356.7,
     0.0
    ],
    [
     7570000,
     36645.4,
     11346.5,
     0.0
    ],
    [
     7580000,
     36666.3,
     11353.3,
     0.0
    ],
    [
     7590000,
     36737.5,
     11358.8,
     0.0
    ],
    [
     7600000,
     36730.3,
     11363.2,
     0.0
    ],
    [
     7610000,
     36803.3,
     11373.8,
     0.0
    ],
    [
     7620000,
     36824.5,
     11367.9,
     0.0
    ],
    [
     7630000,
     36812.7,
     11369.2,
     0.0
    ],
    [
     7640000,
     36766.5,
     11365.3,
     0.0
    ],
    [
     7650000,
     36849.4,
     11379.8,
     0.0
    ],
    [
     7660000,
     36862.1,
     11378.2,
     0.0
    ],
    [
     7670000,
     36811.9,
     11376.3,
     0.0
    ],
    [
     7680000,
     36804.1,
     11370.9,
     0.0
    ],
    [
     7690000,
     36797.6,
     11374.1,
     0.0
    ],
    [
     7700000,
     36801.6,
     11384.8,
     0.0
    ],
    [
     7710000,
     36823.4,
     11378.9,
     0.0
    ],
    [
     7720000,
     36883.2,
     11385.3,
     0.0
    ],
    [
     7730000,
     36954.5,
     11379.8,
     0.0
    ],
    [
     7740000,
     37013.7,
     11380.7,
     0.0
    ],
    [
     7750000,
     37057.7,
     11378.0,
     0.0
    ],
    [
     7760000,
     37023.1,
     11381.0,
     0.0
    ],
    [
     7770000,
     36977.7,
     11388.5,
     0.0
    ],
    [
     7780000,
     36969.9,
     11398.9,
     0.0
    ],
    [
     7790000,
     36942.4,
     11396.6,
     0.0
    ],
    [
     7800000,
     36901.6,
     11399.5,
     0.0
    ],
    [
     7810000,
     36950.1,
     11394.9,
     0.0
    ],
    [
     7820000,
     36968.5,
     11401.2,
     0.0
    ],
    [
     7830000,
     37043.0,
     11408.5,
     0.0
    ],
    [
     7840000,
     37122.2,
     11391.6,
     0.0
    ],
    [
     7850000,
     37055.0,
     11386.4,
     0.0
    ],
    [
     7860000,
     36945.7,
     11381.7,
     0.0
    ],
    [
     7870000,
     36924.2,
     11371.9,
     0.0
    ],
    [
     7880000,
     37001.8,
     11372.1,
     0.0
    ],
    [
     7890000,
     37003.1,
     11362.7,
     0.0
    ],
    [
     7900000,
     37042.1,
     11368.3,
     0.0
    ],
    [
     7910000,
     36979.4,
     11365.7,
     0.0
    ],
    [
     7920000,
     36983.4,
     11362.7,
     0.0
    ],
    [
     7930000,
     36997.3,
     11352.3,
     0.0
    ],
    [
     7940000,
     36915.4,
     11355.9,
     0.0
    ],
    [
     7950000,
     36873.5,
     11368.8,
     0.0
    ],
    [
     7960000,
     36794.5,
     11366.6,
     0.0
    ],
    [
     7970000,
     36829.2,
     11373.8,
     0.0
    ],
    [
     7980000,
     36834.7,
     11372.2,
     0.0
    ],
    [
     7990000,
     36856.6,
     11370.9,
     0.0
    ],
    [
     8000000,
     36818.3,
     11373.2,
     0.0
    ],
    [
     8010000,
     36759.9,
     11362.6,
     0.0
    ],
    [
     8020000,
     36843.1,
     11373.6,
     0.0
    ],
    [
     8030000,
     36843.5,
     11382.5,
     0.0
    ],
    [
     8040000,
     36895.3,
     11375.0,
     0.0
    ],
    [
     8050000,
     37012.0,
     11357.7,
     0.0
    ],
    [
     8060000,
     36995.7,
     11364.1,
     0.0
    ],
    [
     8070000,
     36934.3,
     11363.9,
     0.0
    ],
    [
     8080000,
     36988.8,
     11365.6,
     0.0
    ],
    [
     8090000,
     36981.9,
     11362.5,
     0.0
    ],
    [
     8100000,
     36961.2,
     11368.8,
     0.0
    ],
    [
     8110000,
     36931.9,
     11375.3,
     0.0
    ],
    [
     8120000,
     36786.4,
     11378.5,
     0.0
    ],
    [
     8130000,
     36661.7,
     11372.6,
     0.0
    ],
    [
     8140000,
     36717.8,
     11364.8,
     0.0
    ],
    [
     8150000,
     36733.3,
     11360.4,
     0.0
    ],
    [
     8160000,
     36750.0,
     11358.3,
     0.0
    ],
    [
     8170000,
     36791.3,
     11352.6,
     0.0
    ],
    [
     8180000,
     36726.2,
     11352.4,
     0.0
    ],
    [
     8190000,
     36874.8,
     11364.0,
     0.0
    ],
    [
     8200000,
     36871.4,
     11370.8,
     0.0
    ],
    [
     8210000,
     36933.2,
     11370.7,
     0.0
    ],
    [
     8220000,
     36904.7,
     11377.5,
     0.0
    ],
    [
     8230000,
     36905.1,
     11374.0,
     0.0
    ],
    [
     8240000,
     36964.6,
     11369.6,
     0.0
    ],
    [
     8250000,
     36994.3,
     11366.9,
     0.0
    ],
    [
     8260000,
     37030.0,
     11373.7,
     0.0
    ],
    [
     8270000,
     37058.0,
     11377.6,
     0.0
    ],
    [
     8280000,
     37094.9,
     11373.6,
     0.0
    ],
    [
     8290000,
     37135.4,
     11380.5,
     0.0
    ],
    [
     8300000,
     37039.4,
     11373.3,
     0.0
    ],
    [
     8310000,
     37009.6,
     11380.9,
     0.0
    ],
    [
     8320000,
     37002.3,
     11382.9,
     0.0
    ],
    [
     8330000,
     37020.8,
     11381.3,
     0.0
    ],
    [
     8340000,
     36997.3,
     11384.7,
     0.0
    ],
    [
     8350000,
     37118.6,
     11392.4,
     0.0
    ],
    [
     8360000,
     37151.3,
     11386.9,
     0.0
    ],
    [
     8370000,
     37189.8,
     11382.8,
     0.0
    ],
    [
     8380000,
     37201.4,
     11380.2,
     0.0
    ],
    [
     8390000,
     37120.0,
     11375.0,
     0.0
    ],
    [
     8400000,
     37188.4,
     11373.9,
     0.0
    ],
    [
     8410000,
     37186.9,
     11369.5,
     0.0
    ],
    [
     8420000,
     37134.8,
     11380.2,
     0.0
    ],
    [
     8430000,
     37142.8,
     11377.6,
     0.0
    ],
    [
     8440000,
     37049.6,
     11377.3,
     0.0
    ],
    [
     8450000,
     36990.2,
     11372.6,
     0.0
    ],
    [
     8460000,
     36951.4,
     11361.7,
     0.0
    ],
    [
     8470000,
     36971.6,
     11363.9,
     0.0
    ],
    [
     8480000,
     36972.8,
     11378.2,
     0.0
    ],
    [
     8490000,
     36990.0,
     11379.6,
     0.0
    ],
    [
     8500000,
     36963.1,
     11389.4,
     0.0
    ],
    [
     8510000,
     36892.0,
     11381.1,
     0.0
    ],
    [
     8520000,
     36915.0,
     11322.4,
     0.0
    ],
    [
     8530000,
     36989.2,
     11309.9,
     0.0
    ],
    [
     8540000,
     36996.5,
     11319.4,
     0.0
    ],
    [
     8550000,
     37002.3,
     11331.0,
     0.0
    ],
    [
     8560000,
     37044.1,
     11321.5,
     0.0
    ],
    [
     8570000,
     37057.9,
     11320.4,
     0.0
    ],
    [
     8580000,
     37119.3,
     11320.1,
     0.0
    ],
    [
     8590000,
     37115.0,
     11323.7,
     0.0
    ],
    [
     8600000,
     37126.6,
     11326.6,
     0.0
    ],
    [
     8610000,
     37188.5,
     11335.7,
     0.0
    ],
    [
     8620000,
     37196.1,
     11329.0,
     0.0
    ],
    [
     8630000,
     37179.3,
     11330.2,
     0.0
    ],
    [
     8640000,
     37085.7,
     11337.5,
     0.0
    ],
    [
     8650000,
     37108.4,
     11329.7,
     0.0
    ],
    [
     8660000,
     37062.4,
     11324.1,
     0.0
    ],
    [
     8670000,
     37100.4,
     11328.9,
     0.0
    ],
    [
     8680000,
     37182.9,
     11332.3,
     0.0
    ],
    [
     8690000,
     37207.3,
     11340.6,
     0.0
    ],
    [
     8700000,
     37279.0,
     11339.7,
     0.0
    ],
    [
     8710000,
     37366.0,
     11335.8,
     0.0
    ],
    [
     8720000,
     37381.0,
     11325.0,
     0.0
    ],
    [
     8730000,
     37445.7,
     11310.0,
     0.0
    ],
    [
     8740000,
     37443.4,
     11307.9,
     0.0
    ],
    [
     8750000,
     37437.8,
     11304.0,
     0.0
    ],
    [
     8760000,
     37430.3,
     11311.9,
     0.0
    ],
    [
     8770000,
     37515.7,
     11315.8,
     0.0
    ],
    [
     8780000,
     37466.3,
     11312.8,
     0.0
    ],
    [
     8790000,
     37360.3,
     11309.8,
     0.0
    ],
    [
     8800000,
     37371.1,
     11319.9,
     0.0
    ],
    [
     8810000,
     37380.1,
     11313.3,
     0.0
    ],
    [
     8820000,
     37386.5,
     11313.1,
     0.0
    ],
    [
     8830000,
     37387.8,
     11304.0,
     0.0
    ],
    [
     8840000,
     37250.2,
     11303.7,
     0.0
    ],
    [
     8850000,
     37172.2,
     11320.1,
     0.0
    ],
    [
     8860000,
     37184.9,
     11310.9,
     0.0
    ],
    [
     8870000,
     37236.1,
     11305.2,
     0.0
    ],
    [
     8880000,
     37156.8,
     11301.0,
     0.0
    ],
    [
     8890000,
     37024.8,
     11294.2,
     0.0
    ],
    [
     8900000,
     37038.2,
     11290.7,
     0.0
    ],
    [
     8910000,
     37134.1,
     11288.1,
     0.0
    ],
    [
     8920000,
     37181.8,
     11288.3,
     0.0
    ],
    [
     8930000,
     37254.2,
     11293.7,
     0.0
    ],
    [
     8940000,
     37296.6,
     11291.3,
     0.0
    ],
    [
     8950000,
     37337.5,
     11294.3,
     0.0
    ],
    [
     8960000,
     37324.4,
     11289.7,
     0.0
    ],
    [
     8970000,
     37331.0,
     11288.0,
     0.0
    ],
    [
     8980000,
     37309.1,
     11276.7,
     0.0
    ],
    [
     8990000,
     37304.6,
     11284.0,
     0.0
    ],
    [
     9000000,
     37357.1,
     11284.4,
     0.0
    ],
    [
     9010000,
     37373.3,
     11283.1,
     0.0
    ],
    [
     9020000,
     37377.3,
     11278.2,
     0.0
    ],
    [
     9030000,
     37445.4,
     11273.1,
     0.0
    ],
    [
     9040000,
     37389.2,
     11265.4,
     0.0
    ],
    [
     9050000,
     37444.9,
     11271.1,
     0.0
    ],
    [
     9060000,
     37465.5,
     11278.8,
     0.0
    ],
    [
     9070000,
     37456.4,
     11274.7,
     0.0
    ],
    [
     9080000,
     37449.1,
     11282.3,
     0.0
    ],
    [
     9090000,
     37370.6,
     11279.2,
     0.0
    ],
    [
     9100000,
     37331.9,
     11284.2,
     0.0
    ],
    [
     9110000,
     37327.7,
     11278.4,
     0.0
    ],
    [
     9120000,
     37294.5,
     11274.6,
     0.0
    ],
    [
     9130000,
     37261.8,
     11268.6,
     0.0
    ],
    [
     9140000,
     37227.2,
     11268.5,
     0.0
    ],
    [
     9150000,
     37250.8,
     11274.7,
     0.0
    ],
    [
     9160000,
     37233.1,
     11280.7,
     0.0
    ],
    [
     9170000,
     37242.4,
     11276.6,
     0.0
    ],
    [
     9180000,
     37311.2,
     11289.1,
     0.0
    ],
    [
     9190000,
     37326.0,
     11292.8,
     0.0
    ],
    [
     9200000,
     37337.2,
     11289.4,
     0.0
    ],
    [
     9210000,
     37296.2,
     11291.4,
     0.0
    ],
    [
     9220000,
     37335.1,
     11296.1,
     0.0
    ],
    [
     9230000,
     37298.4,
     11301.5,
     0.0
    ],
    [
     9240000,
     37336.5,
     11301.4,
     0.0
    ],
    [
     9250000,
     37391.1,
     11304.0,
     0.0
    ],
    [
     9260000,
     37401.6,
     11306.4,
     0.0
    ],
    [
     9270000,
     37351.6,
     11313.1,
     0.0
    ],
    [
     9280000,
     37385.2,
     11319.1,
     0.0
    ],
    [
     9290000,
     37373.5,
     11308.5,
     0.0
    ],
    [
     9300000,
     37431.0,
     11314.2,
     0.0
    ],
    [
     9310000,
     37434.4,
     11309.1,
     0.0
    ],
    [
     9320000,
     37440.4,
     11303.9,
     0.0
    ],
    [
     9330000,
     37445.3,
     11304.3,
     0.0
    ],
    [
     9340000,
     37474.8,
     11311.5,
     0.0
    ],
    [
     9350000,
     37398.0,
     11313.1,
     0.0
    ],
    [
     9360000,
     37393.6,
     11306.5,
     0.0
    ],
    [
     9370000,
     37355.6,
     11309.7,
     0.0
    ],
    [
     9380000,
     37367.6,
     11303.3,
     0.0
    ],
    [
     9390000,
     37358.9,
     11310.2,
     0.0
    ],
    [
     9400000,
     37402.9,
     11324.1,
     0.0
    ],
    [
     9410000,
     37376.6,
     11316.3,
     0.0
    ],
    [
     9420000,
     37414.9,
     11314.6,
     0.0
    ],
    [
     9430000,
     37438.1,
     11307.2,
     0.0
    ],
    [
     9440000,
     37391.0,
     11315.4,
     0.0
    ],
    [
     9450000,
     37312.1,
     11319.9,
     0.0
    ],
    [
     9460000,
     37215.9,
     11320.7,
     0.0
    ],
    [
     9470000,
     37325.0,
     11325.3,
     0.0
    ],
    [
     9480000,
     37367.5,
     11329.8,
     0.0
    ],
    [
     9490000,
     37287.1,
     11336.5,
     0.0
    ],
    [
     9500000,
     37290.7,
     11330.4,
     0.0
    ],
    [
     9510000,
     37355.0,
     11326.2,
     0.0
    ],
    [
     9520000,
     37358.2,
     11327.0,
     0.0
    ],
    [
     9530000,
     37411.1,
     11270.8,
     0.0
    ],
    [
     9540000,
     37494.7,
     11267.5,
     0.0
    ],
    [
     9550000,
     37566.5,
     11269.9,
     0.0
    ],
    [
     9560000,
     37557.2,
     11270.7,
     0.0
    ],
    [
     9570000,
     37487.0,
     11270.2,
     0.0
    ],
    [
     9580000,
     37401.3,
     11255.7,
     0.0
    ],
    [
     9590000,
     37365.4,
     11262.2,
     0.0
    ],
    [
     9600000,
     37406.4,
     11262.6,
     0.0
    ],
    [
     9610000,
     37397.7,
     11270.1,
     0.0
    ],
    [
     9620000,
     37428.4,
     11274.5,
     0.0
    ],
    [
     9630000,
     37430.8,
     11273.2,
     0.0
    ],
    [
     9640000,
     37407.8,
     11256.4,
     0.0
    ],
    [
     9650000,
     37468.8,
     11239.1,
     0.0
    ],
    [
     9660000,
     37521.5,
     11237.7,
     0.0
    ],
    [
     9670000,
     37562.8,
     11218.8,
     0.0
    ],
    [
     9680000,
     37577.7,
     11188.5,
     0.0
    ],
    [
     9690000,
     37631.0,
     11062.2,
     0.0
    ],
    [
     9700000,
     37645.0,
     11066.1,
     0.0
    ],
    [
     9710000,
     37655.2,
     11068.1,
     0.0
    ],
    [
     9720000,
     37716.7,
     11061.8,
     0.0
    ],
    [
     9730000,
     37759.0,
     11058.8,
     0.0
    ],
    [
     9740000,
     37833.4,
     11068.7,
     0.0
    ],
    [
     9750000,
     37866.2,
     11056.7,
     0.0
    ],
    [
     9760000,
     37871.5,
     11055.0,
     0.0
    ],
    [
     9770000,
     37831.9,
     11051.0,
     0.0
    ],
    [
     9780000,
     37721.4,
     11054.0,
     0.0
    ],
    [
     9790000,
     37725.9,
     11044.9,
     0.0
    ],
    [
     9800000,
     37770.6,
     11041.4,
     0.0
    ],
    [
     9810000,
     37838.6,
     11038.5,
     0.0
    ],
    [
     9820000,
     37832.2,
     11027.1,
     0.0
    ],
    [
     9830000,
     37871.9,
     11021.4,
     0.0
    ],
    [
     9840000,
     37860.5,
     11022.8,
     0.0
    ],
    [
     9850000,
     37800.7,
     11018.2,
     0.0
    ],
    [
     9860000,
     37858.7,
     11019.6,
     0.0
    ],
    [
     9870000,
     37812.7,
     11032.0,
     0.0
    ],
    [
     9880000,
     37867.8,
     11036.3,
     0.0
    ],
    [
     9890000,
     37920.4,
     11031.7,
     0.0
    ],
    [
     9900000,
     37867.1,
     11025.0,
     0.0
    ],
    [
     9910000,
     37883.2,
     11021.0,
     0.0
    ],
    [
     9920000,
     37926.8,
     11019.7,
     0.0
    ],
    [
     9930000,
     37955.4,
     11023.2,
     0.0
    ],
    [
     9940000,
     37991.2,
     11024.5,
     0.0
    ],
    [
     9950000,
     37981.4,
     11019.9,
     0.0
    ],
    [
     9960000,
     37965.2,
     11009.6,
     0.0
    ],
    [
     9970000,
     37940.6,
     11015.9,
     0.0
    ],
    [
     9980000,
     37839.8,
     11015.9,
     0.0
    ],
    [
     9990000,
     37757.1,
     11018.4,
     0.0
    ],
    [
     10000000,
     37766.2,
     11021.9,
     0.0
    ],
    [
     10010000,
     37775.1,
     11026.9,
     0.0
    ],
    [
     10020000,
     37861.0,
     11040.5,
     0.0
    ],
    [
     10030000,
     37920.2,
     11046.3,
     0.0
    ],
    [
     10040000,
     37939.3,
     11041.6,
     0.0
    ],
    [
     10050000,
     37980.7,
     11042.9,
     0.0
    ],
    [
     10060000,
     37994.1,
     11045.3,
     0.0
    ],
    [
     10070000,
     38085.6,
     11041.5,
     0.0
    ],
    [
     10080000,
     38164.2,
     11037.4,
     0.0
    ],
    [
     10090000,
     38206.9,
     11031.2,
     0.0
    ],
    [
     10100000,
     38287.0,
     11038.8,
     0.0
    ],
    [
     10110000,
     38223.6,
     11041.8,
     0.0
    ],
    [
     10120000,
     38198.8,
     11058.2,
     0.0
    ],
    [
     10130000,
     38186.7,
     11059.9,
     0.0
    ],
    [
     10140000,
     38158.4,
     11050.5,
     0.0
    ],
    [
     10150000,
     38181.0,
     11046.7,
     0.0
    ],
    [
     10160000,
     38238.1,
     11046.5,
     0.0
    ],
    [
     10170000,
     38375.6,
     11037.0,
     0.0
    ],
    [
     10180000,
     38394.6,
     11042.1,
     0.0
    ],
    [
     10190000,
     38410.4,
     11045.8,
     0.0
    ],
    [
     10200000,
     38402.3,
     11035.2,
     0.0
    ],
    [
     10210000,
     38427.4,
     11037.9,
     0.0
    ],
    [
     10220000,
     38500.7,
     11034.3,
     0.0
    ],
    [
     10230000,
     38506.1,
     11042.4,
     0.0
    ],
    [
     10240000,
     38494.1,
     11044.2,
     0.0
    ],
    [
     10250000,
     38471.4,
     11048.1,
     0.0
    ],
    [
     10260000,
     38464.3,
     11056.4,
     0.0
    ],
    [
     10270000,
     38489.4,
     11060.8,
     0.0
    ],
    [
     10280000,
     38525.8,
     11065.2,
     0.0
    ],
    [
     10290000,
     38602.7,
     11067.9,
     0.0
    ],
    [
     10300000,
     38592.4,
     11057.2,
     0.0
    ],
    [
     10310000,
     38561.1,
     11049.1,
     0.0
    ],
    [
     10320000,
     38581.0,
     11051.7,
     0.0
    ],
    [
     10330000,
     38542.0,
     11050.4,
     0.0
    ],
    [
     10340000,
     38582.7,
     11055.0,
     0.0
    ],
    [
     10350000,
     38600.4,
     11049.0,
     0.0
    ],
    [
     10360000,
     38645.5,
     11043.1,
     0.0
    ],
    [
     10370000,
     38679.7,
     11033.9,
     0.0
    ],
    [
     10380000,
     38642.6,
     11022.7,
     0.0
    ],
    [
     10390000,
     38692.7,
     11031.6,
     0.0
    ],
    [
     10400000,
     38729.7,
     11031.3,
     0.0
    ],
    [
     10410000,
     38784.5,
     11028.5,
     0.0
    ],
    [
     10420000,
     38680.6,
     11026.1,
     0.0
    ],
    [
     10430000,
     38710.2,
     11036.8,
     0.0
    ],
    [
     10440000,
     38750.2,
     11042.3,
     0.0
    ],
    [
     10450000,
     38786.5,
     11033.7,
     0.0
    ],
    [
     10460000,
     38770.6,
     11031.7,
     0.0
    ],
    [
     10470000,
     38741.9,
     11028.3,
     0.0
    ],
    [
     10480000,
     38744.3,
     11000.8,
     0.0
    ],
    [
     10490000,
     38701.8,
     10989.1,
     0.0
    ],
    [
     10500000,
     38715.2,
     10972.0,
     0.0
    ],
    [
     10510000,
     38740.6,
     10973.8,
     0.0
    ],
    [
     10520000,
     38747.5,
     10936.4,
     0.0
    ],
    [
     10530000,
     38843.1,
     10939.5,
     0.0
    ],
    [
     10540000,
     38825.4,
     10930.4,
     0.0
    ],
    [
     10550000,
     38844.6,
     10935.2,
     0.0
    ],
    [
     10560000,
     38871.7,
     10938.7,
     0.0
    ],
    [
     10570000,
     38960.7,
     10938.9,
     0.0
    ],
    [
     10580000,
     39008.6,
     10938.7,
     0.0
    ],
    [
     10590000,
     39023.8,
     10939.5,
     0.0
    ],
    [
     10600000,
     39043.9,
     10950.7,
     0.0
    ],
    [
     10610000,
     39065.0,
     10960.5,
     0.0
    ],
    [
     10620000,
     39159.0,
     10952.7,
     0.0
    ],
    [
     10630000,
     39144.8,
     10952.3,
     0.0
    ],
    [
     10640000,
     39131.1,
     10946.7,
     0.0
    ],
    [
     10650000,
     39191.8,
     10935.0,
     0.0
    ],
    [
     10660000,
     39210.4,
     10932.3,
     0.0
    ],
    [
     10670000,
     39195.3,
     10943.0,
     0.0
    ],
    [
     10680000,
     39130.6,
     10938.4,
     0.0
    ],
    [
     10690000,
     39093.1,
     10935.7,
     0.0
    ],
    [
     10700000,
     39042.9,
     10930.7,
     0.0
    ],
    [
     10710000,
     39068.1,
     10935.0,
     0.0
    ],
    [
     10720000,
     39126.6,
     10949.7,
     0.0
    ],
    [
     10730000,
     39129.7,
     10955.5,
     0.0
    ],
    [
     10740000,
     39135.7,
     10950.1,
     0.0
    ],
    [
     10750000,
     39212.1,
     10947.2,
     0.0
    ],
    [
     10760000,
     39209.9,
     10946.5,
     0.0
    ],
    [
     10770000,
     39141.6,
     10946.3,
     0.0
    ],
    [
     10780000,
     39110.6,
     10949.3,
     0.0
    ],
    [
     10790000,
     39100.3,
     10944.2,
     0.0
    ],
    [
     10800000,
     39072.0,
     10955.2,
     0.0
    ],
    [
     10810000,
     39061.9,
     10959.2,
     0.0
    ],
    [
     10820000,
     39081.7,
     10951.9,
     0.0
    ],
    [
     10830000,
     39115.0,
     10877.0,
     0.0
    ],
    [
     10840000,
     39168.0,
     10876.5,
     0.0
    ],
    [
     10850000,
     39176.1,
     10871.3,
     0.0
    ],
    [
     10860000,
     39020.5,
     10866.2,
     0.0
    ],
    [
     10870000,
     38862.7,
     10863.9,
     0.0
    ],
    [
     10880000,
     38700.7,
     10863.8,
     0.0
    ],
    [
     10890000,
     38583.6,
     10854.2,
     0.0
    ],
    [
     10900000,
     38695.5,
     10863.7,
     0.0
    ],
    [
     10910000,
     38695.5,
     10867.2,
     0.0
    ],
    [
     10920000,
     38748.6,
     10866.5,
     0.0
    ],
    [
     10930000,
     38752.4,
     10867.6,
     0.0
    ],
    [
     10940000,
     38731.0,
     10880.9,
     0.0
    ],
    [
     10950000,
     38742.8,
     10886.9,
     0.0
    ],
    [
     10960000,
     38766.1,
     10894.2,
     0.0
    ],
    [
     10970000,
     38772.1,
     10895.9,
     0.0
    ],
    [
     10980000,
     38693.7,
     10903.2,
     0.0
    ],
    [
     10990000,
     38715.5,
     10897.7,
     0.0
    ],
    [
     11000000,
     38761.8,
     10899.8,
     0.0
    ],
    [
     11010000,
     38766.0,
     10890.6,
     0.0
    ],
    [
     11020000,
     38753.4,
     10888.4,
     0.0
    ],
    [
     11030000,
     38766.8,
     10894.7,
     0.0
    ],
    [
     11040000,
     38739.3,
     10885.6,
     0.0
    ],
    [
     11050000,
     38723.9,
     10880.5,
     0.0
    ],
    [
     11060000,
     38841.8,
     10893.4,
     0.0
    ],
    [
     11070000,
     38872.8,
     10893.1,
     0.0
    ],
    [
     11080000,
     38954.2,
     10896.3,
     0.0
    ],
    [
     11090000,
     38996.9,
     10900.9,
     0.0
    ],
    [
     11100000,
     39035.4,
     10900.8,
     0.0
    ],
    [
     11110000,
     39008.3,
     10902.7,
     0.0
    ],
    [
     11120000,
     38921.2,
     10901.6,
     0.0
    ],
    [
     11130000,
     38867.3,
     10898.9,
     0.0
    ],
    [
     11140000,
     38851.5,
     10890.8,
     0.0
    ],
    [
     11150000,
     38859.6,
     10886.8,
     0.0
    ],
    [
     11160000,
     38857.4,
     10883.9,
     0.0
    ],
    [
     11170000,
     38878.2,
     10879.5,
     0.0
    ],
    [
     11180000,
     38936.4,
     10883.3,
     0.0
    ],
    [
     11190000,
     38967.8,
     10887.9,
     0.0
    ],
    [
     11200000,
     39009.5,
     10884.9,
     0.0
    ],
    [
     11210000,
     39034.3,
     10887.7,
     0.0
    ],
    [
     11220000,
     39009.6,
     10892.4,
     0.0
    ],
    [
     11230000,
     39009.8,
     10883.1,
     0.0
    ],
    [
     11240000,
     38970.6,
     10887.8,
     0.0
    ],
    [
     11250000,
     39017.0,
     10893.7,
     0.0
    ],
    [
     11260000,
     38982.7,
     10897.1,
     0.0
    ],
    [
     11270000,
     39097.6,
     10895.1,
     0.0
    ],
    [
     11280000,
     39167.6,
     10887.5,
     0.0
    ],
    [
     11290000,
     39071.4,
     10874.0,
     0.0
    ],
    [
     11300000,
     38920.3,
     10873.8,
     0.0
    ],
    [
     11310000,
     38832.6,
     10876.3,
     0.0
    ],
    [
     11320000,
     38708.7,
     10876.3,
     0.0
    ],
    [
     11330000,
     38758.9,
     10879.6,
     0.0
    ],
    [
     11340000,
     38849.2,
     10877.2,
     0.0
    ],
    [
     11350000,
     38870.4,
     10880.5,
     0.0
    ],
    [
     11360000,
     38929.8,
     10877.5,
     0.0
    ],
    [
     11370000,
     38869.9,
     10880.3,
     0.0
    ],
    [
     11380000,
     38763.6,
     10878.0,
     0.0
    ],
    [
     11390000,
     38665.3,
     10874.9,
     0.0
    ],
    [
     11400000,
     38648.4,
     10876.8,
     0.0
    ],
    [
     11410000,
     38641.1,
     10871.0,
     0.0
    ],
    [
     11420000,
     38667.8,
     10880.2,
     0.0
    ],
    [
     11430000,
     38624.9,
     10877.2,
     0.0
    ],
    [
     11440000,
     38713.2,
     10883.4,
     0.0
    ],
    [
     11450000,
     38673.8,
     10892.8,
     0.0
    ],
    [
     11460000,
     38657.4,
     10902.9,
     0.0
    ],
    [
     11470000,
     38702.4,
     10905.5,
     0.0
    ],
    [
     11480000,
     38744.1,
     10904.4,
     0.0
    ],
    [
     11490000,
     38813.8,
     10897.6,
     0.0
    ],
    [
     11500000,
     38860.4,
     10895.3,
     0.0
    ],
    [
     11510000,
     38937.6,
     10889.5,
     0.0
    ],
    [
     11520000,
     38905.9,
     10882.8,
     0.0
    ],
    [
     11530000,
     38846.0,
     10888.3,
     0.0
    ],
    [
     11540000,
     38840.7,
     10882.2,
     0.0
    ],
    [
     11550000,
     38797.1,
     10878.5,
     0.0
    ],
    [
     11560000,
     38830.1,
     10880.3,
     0.0
    ],
    [
     11570000,
     38850.9,
     10883.4,
     0.0
    ],
    [
     11580000,
     38839.3,
     10876.4,
     0.0
    ],
    [
     11590000,
     38908.9,
     10877.8,
     0.0
    ],
    [
     11600000,
     38892.2,
     10879.0,
     0.0
    ],
    [
     11610000,
     38832.1,
     10882.8,
     0.0
    ],
    [
     11620000,
     38794.3,
     10889.6,
     0.0
    ],
    [
     11630000,
     38789.5,
     10888.2,
     0.0
    ],
    [
     11640000,
     38812.0,
     10876.9,
     0.0
    ],
    [
     11650000,
     38838.9,
     10876.3,
     0.0
    ],
    [
     11660000,
     38821.5,
     10882.6,
     0.0
    ],
    [
     11670000,
     38884.1,
     10883.5,
     0.0
    ],
    [
     11680000,
     38877.5,
     10871.9,
     0.0
    ],
    [
     11690000,
     38867.2,
     10873.8,
     0.0
    ],
    [
     11700000,
     38866.9,
     10875.5,
     0.0
    ],
    [
     11710000,
     38834.3,
     10886.4,
     0.0
    ],
    [
     11720000,
     38801.6,
     10886.4,
     0.0
    ],
    [
     11730000,
     38778.6,
     10885.9,
     0.0
    ],
    [
     11740000,
     38805.5,
     10887.4,
     0.0
    ],
    [
     11750000,
     38824.0,
     10891.0,
     0.0
    ],
    [
     11760000,
     38811.2,
     10891.1,
     0.0
    ],
    [
     11770000,
     38802.2,
     10884.1,
     0.0
    ],
    [
     11780000,
     38794.5,
     10884.5,
     0.0
    ],
    [
     11790000,
     38839.1,
     10885.7,
     0.0
    ],
    [
     11800000,
     38897.9,
     10880.0,
     0.0
    ],
    [
     11810000,
     38964.8,
     10883.3,
     0.0
    ],
    [
     11820000,
     38973.1,
     10891.0,
     0.0
    ],
    [
     11830000,
     38926.7,
     10890.5,
     0.0
    ],
    [
     11840000,
     38911.1,
     10894.3,
     0.0
    ],
    [
     11850000,
     38926.1,
     10904.2,
     0.0
    ],
    [
     11860000,
     38864.1,
     10898.7,
     0.0
    ],
    [
     11870000,
     38777.7,
     10886.2,
     0.0
    ],
    [
     11880000,
     38789.9,
     10891.7,
     0.0
    ],
    [
     11890000,
     38863.9,
     10898.9,
     0.0
    ],
    [
     11900000,
     38843.3,
     10900.5,
     0.0
    ],
    [
     11910000,
     38900.6,
     10899.4,
     0.0
    ],
    [
     11920000,
     38931.7,
     10894.4,
     0.0
    ],
    [
     11930000,
     38971.3,
     10878.7,
     0.0
    ],
    [
     11940000,
     38954.4,
     10881.1,
     0.0
    ],
    [
     11950000,
     39028.1,
     10885.9,
     0.0
    ],
    [
     11960000,
     39074.7,
     10893.0,
     0.0
    ],
    [
     11970000,
     39072.2,
     10895.8,
     0.0
    ],
    [
     11980000,
     39122.6,
     10895.0,
     0.0
    ],
    [
     11990000,
     39117.9,
     10896.1,
     0.0
    ],
    [
     12000000,
     39138.3,
     10899.7,
     0.0
    ],
    [
     12010000,
     39172.9,
     10902.2,
     0.0
    ],
    [
     12020000,
     39229.3,
     10905.4,
     0.0
    ],
    [
     12030000,
     39238.3,
     10911.2,
     0.0
    ],
    [
     12040000,
     39272.3,
     10908.6,
     0.0
    ],
    [
     12050000,
     39270.5,
     10904.5,
     0.0
    ],
    [
     12060000,
     39230.8,
     10900.9,
     0.0
    ],
    [
     12070000,
     39163.4,
     10903.2,
     0.0
    ],
    [
     12080000,
     39144.5,
     10904.8,
     0.0
    ],
    [
     12090000,
     39116.5,
     10900.7,
     0.0
    ],
    [
     12100000,
     39062.6,
     10903.6,
     0.0
    ],
    [
     12110000,
     39076.6,
     10901.1,
     0.0
    ],
    [
     12120000,
     39111.2,
     10900.9,
     0.0
    ],
    [
     12130000,
     39039.6,
     10905.3,
     0.0
    ],
    [
     12140000,
     38967.7,
     10916.0,
     0.0
    ],
    [
     12150000,
     38973.1,
     10915.0,
     0.0
    ],
    [
     12160000,
     39024.2,
     10912.0,
     0.0
    ],
    [
     12170000,
     39000.0,
     10918.4,
     0.0
    ],
    [
     12180000,
     38983.1,
     10919.3,
     0.0
    ],
    [
     12190000,
     39029.7,
     10924.4,
     0.0
    ],
    [
     12200000,
     39020.2,
     10913.8,
     0.0
    ],
    [
     12210000,
     39014.7,
     10912.5,
     0.0
    ],
    [
     12220000,
     39054.3,
     10919.6,
     0.0
    ],
    [
     12230000,
     39089.5,
     10931.2,
     0.0
    ],
    [
     12240000,
     39115.0,
     10931.4,
     0.0
    ],
    [
     12250000,
     39101.7,
     10928.3,
     0.0
    ],
    [
     12260000,
     39116.8,
     10929.1,
     0.0
    ],
    [
     12270000,
     39083.5,
     10923.4,
     0.0
    ],
    [
     12280000,
     39012.4,
     10926.2,
     0.0
    ],
    [
     12290000,
     38954.1,
     10916.6,
     0.0
    ],
    [
     12300000,
     38996.4,
     10917.8,
     0.0
    ],
    [
     12310000,
     38992.7,
     10918.1,
     0.0
    ],
    [
     12320000,
     39036.2,
     10916.9,
     0.0
    ],
    [
     12330000,
     39070.0,
     10919.7,
     0.0
    ],
    [
     12340000,
     39088.2,
     10919.3,
     0.0
    ],
    [
     12350000,
     39130.2,
     10918.6,
     0.0
    ],
    [
     12360000,
     39143.1,
     10908.7,
     0.0
    ],
    [
     12370000,
     39144.4,
     10902.7,
     0.0
    ],
    [
     12380000,
     38979.3,
     10902.1,
     0.0
    ],
    [
     12390000,
     38851.4,
     10897.0,
     0.0
    ],
    [
     12400000,
     38692.1,
     10896.3,
     0.0
    ],
    [
     12410000,
     38604.8,
     10892.2,
     0.0
    ],
    [
     12420000,
     38620.7,
     10899.0,
     0.0
    ],
    [
     12430000,
     38711.9,
     10914.4,
     0.0
    ],
    [
     12440000,
     38752.8,
     10909.5,
     0.0
    ],
    [
     12450000,
     38773.9,
     10911.2,
     0.0
    ],
    [
     12460000,
     38742.7,
     10921.7,
     0.0
    ],
    [
     12470000,
     38723.8,
     10922.8,
     0.0
    ],
    [
     12480000,
     38726.9,
     10930.3,
     0.0
    ],
    [
     12490000,
     38830.8,
     10926.5,
     0.0
    ],
    [
     12500000,
     38829.9,
     10934.8,
     0.0
    ],
    [
     12510000,
     38883.0,
     10927.5,
     0.0
    ],
    [
     12520000,
     38836.1,
     10926.3,
     0.0
    ],
    [
     12530000,
     38898.6,
     10914.0,
     0.0
    ],
    [
     12540000,
     38904.1,
     10918.5,
     0.0
    ],
    [
     12550000,
     38942.0,
     10923.1,
     0.0
    ],
    [
     12560000,
     38982.4,
     10924.9,
     0.0
    ],
    [
     12570000,
     38923.0,
     10921.8,
     0.0
    ],
    [
     12580000,
     38946.3,
     10913.6,
     0.0
    ],
    [
     12590000,
     38880.1,
     10907.8,
     0.0
    ],
    [
     12600000,
     38893.1,
     10915.7,
     0.0
    ],
    [
     12610000,
     39001.3,
     10914.6,
     0.0
    ],
    [
     12620000,
     39073.0,
     10920.4,
     0.0
    ],
    [
     12630000,
     39062.2,
     10917.6,
     0.0
    ],
    [
     12640000,
     38992.2,
     10905.2,
     0.0
    ],
    [
     12650000,
     39037.6,
     10903.0,
     0.0
    ],
    [
     12660000,
     39051.2,
     10901.6,
     0.0
    ],
    [
     12670000,
     39046.8,
     10905.2,
     0.0
    ],
    [
     12680000,
     39077.3,
     10901.7,
     0.0
    ],
    [
     12690000,
     39070.5,
     10904.3,
     0.0
    ],
    [
     12700000,
     39164.8,
     10910.4,
     0.0
    ],
    [
     12710000,
     39047.9,
     10907.5,
     0.0
    ],
    [
     12720000,
     38925.7,
     10922.5,
     0.0
    ],
    [
     12730000,
     38938.0,
     10908.3,
     0.0
    ],
    [
     12740000,
     38928.2,
     10908.9,
     0.0
    ],
    [
     12750000,
     38894.5,
     10905.5,
     0.0
    ],
    [
     12760000,
     38948.8,
     10912.8,
     0.0
    ],
    [
     12770000,
     38932.9,
     10924.6,
     0.0
    ],
    [
     12780000,
     38987.7,
     10924.0,
     0.0
    ],
    [
     12790000,
     39006.1,
     10926.0,
     0.0
    ],
    [
     12800000,
     39015.2,
     10931.0,
     0.0
    ],
    [
     12810000,
     38990.9,
     10928.8,
     0.0
    ],
    [
     12820000,
     39018.5,
     10926.5,
     0.0
    ],
    [
     12830000,
     38953.0,
     10929.4,
     0.0
    ],
    [
     12840000,
     38941.6,
     10925.6,
     0.0
    ],
    [
     12850000,
     38912.8,
     10905.1,
     0.0
    ],
    [
     12860000,
     38927.2,
     10907.5,
     0.0
    ],
    [
     12870000,
     38979.1,
     10903.8,
     0.0
    ],
    [
     12880000,
     38970.6,
     10905.0,
     0.0
    ],
    [
     12890000,
     39026.5,
     10909.9,
     0.0
    ],
    [
     12900000,
     39037.7,
     10916.1,
     0.0
    ],
    [
     12910000,
     39007.6,
     10910.7,
     0.0
    ],
    [
     12920000,
     39002.8,
     10910.7,
     0.0
    ],
    [
     12930000,
     39098.0,
     10914.4,
     0.0
    ],
    [
     12940000,
     39076.1,
     10912.8,
     0.0
    ],
    [
     12950000,
     39076.0,
     10910.5,
     0.0
    ],
    [
     12960000,
     39095.2,
     10916.3,
     0.0
    ],
    [
     12970000,
     39131.4,
     10908.9,
     0.0
    ],
    [
     12980000,
     39139.8,
     10898.3,
     0.0
    ],
    [
     12990000,
     39144.3,
     10902.4,
     0.0
    ],
    [
     13000000,
     39204.7,
     10904.7,
     0.0
    ],
    [
     13010000,
     39200.3,
     10903.3,
     0.0
    ],
    [
     13020000,
     39157.2,
     10906.5,
     0.0
    ],
    [
     13030000,
     39109.2,
     10901.6,
     0.0
    ],
    [
     13040000,
     38994.9,
     10903.6,
     0.0
    ],
    [
     13050000,
     38927.4,
     10893.2,
     0.0
    ],
    [
     13060000,
     38920.2,
     10901.5,
     0.0
    ],
    [
     13070000,
     38930.8,
     10906.8,
     0.0
    ],
    [
     13080000,
     38970.4,
     10912.7,
     0.0
    ],
    [
     13090000,
     38955.2,
     10921.4,
     0.0
    ],
    [
     13100000,
     38973.9,
     10927.2,
     0.0
    ],
    [
     13110000,
     38941.1,
     10909.3,
     0.0
    ],
    [
     13120000,
     38857.3,
     10903.9,
     0.0
    ],
    [
     13130000,
     38896.8,
     10907.3,
     0.0
    ],
    [
     13140000,
     38905.4,
     10917.5,
     0.0
    ],
    [
     13150000,
     38877.5,
     10917.3,
     0.0
    ],
    [
     13160000,
     38883.7,
     10929.2,
     0.0
    ],
    [
     13170000,
     38938.1,
     10928.7,
     0.0
    ],
    [
     13180000,
     38935.5,
     10928.6,
     0.0
    ],
    [
     13190000,
     38965.3,
     10927.0,
     0.0
    ],
    [
     13200000,
     39025.1,
     10935.1,
     0.0
    ],
    [
     13210000,
     38955.5,
     10918.6,
     0.0
    ],
    [
     13220000,
     38930.0,
     10925.3,
     0.0
    ],
    [
     13230000,
     38852.5,
     10919.7,
     0.0
    ],
    [
     13240000,
     38826.4,
     10917.5,
     0.0
    ],
    [
     13250000,
     38839.0,
     10921.9,
     0.0
    ],
    [
     13260000,
     38822.9,
     10921.5,
     0.0
    ],
    [
     13270000,
     38805.1,
     10915.8,
     0.0
    ],
    [
     13280000,
     38772.5,
     10917.5,
     0.0
    ],
    [
     13290000,
     38906.3,
     10927.0,
     0.0
    ],
    [
     13300000,
     38906.4,
     10929.3,
     0.0
    ],
    [
     13310000,
     38827.1,
     10919.7,
     0.0
    ],
    [
     13320000,
     38791.5,
     10909.9,
     0.0
    ],
    [
     13330000,
     38843.3,
     10913.1,
     0.0
    ],
    [
     13340000,
     38896.0,
     10915.3,
     0.0
    ],
    [
     13350000,
     38907.3,
     10909.9,
     0.0
    ],
    [
     13360000,
     38956.6,
     10927.5,
     0.0
    ],
    [
     13370000,
     38987.7,
     10940.9,
     0.0
    ],
    [
     13380000,
     39019.2,
     10944.7,
     0.0
    ],
    [
     13390000,
     38948.6,
     10943.3,
     0.0
    ],
    [
     13400000,
     38826.1,
     10935.9,
     0.0
    ],
    [
     13410000,
     38774.0,
     10936.1,
     0.0
    ],
    [
     13420000,
     38755.1,
     10936.1,
     0.0
    ],
    [
     13430000,
     38746.1,
     10942.3,
     0.0
    ],
    [
     13440000,
     38747.8,
     10935.1,
     0.0
    ],
    [
     13450000,
     38727.9,
     10938.2,
     0.0
    ],
    [
     13460000,
     38669.1,
     10948.7,
     0.0
    ],
    [
     13470000,
     38716.8,
     10943.8,
     0.0
    ],
    [
     13480000,
     38737.9,
     10947.8,
     0.0
    ],
    [
     13490000,
     38788.9,
     10946.6,
     0.0
    ],
    [
     13500000,
     38751.4,
     10951.8,
     0.0
    ],
    [
     13510000,
     38718.6,
     10961.3,
     0.0
    ],
    [
     13520000,
     38806.4,
     10957.3,
     0.0
    ],
    [
     13530000,
     38872.2,
     10966.3,
     0.0
    ],
    [
     13540000,
     38864.1,
     10968.1,
     0.0
    ],
    [
     13550000,
     38944.4,
     10963.3,
     0.0
    ],
    [
     13560000,
     38967.5,
     10971.3,
     0.0
    ],
    [
     13570000,
     38897.3,
     10974.2,
     0.0
    ],
    [
     13580000,
     38845.1,
     10969.9,
     0.0
    ],
    [
     13590000,
     38767.2,
     10959.1,
     0.0
    ],
    [
     13600000,
     38668.7,
     10949.2,
     0.0
    ],
    [
     13610000,
     38731.7,
     10948.6,
     0.0
    ],
    [
     13620000,
     38788.5,
     10953.4,
     0.0
    ],
    [
     13630000,
     38863.0,
     10956.2,
     0.0
    ],
    [
     13640000,
     38877.4,
     10954.1,
     0.0
    ],
    [
     13650000,
     38914.6,
     10957.7,
     0.0
    ],
    [
     13660000,
     38958.5,
     10956.5,
     0.0
    ],
    [
     13670000,
     39029.1,
     10966.1,
     0.0
    ],
    [
     13680000,
     39047.7,
     10963.3,
     0.0
    ],
    [
     13690000,
     39051.4,
     10960.3,
     0.0
    ],
    [
     13700000,
     38943.9,
     10945.0,
     0.0
    ],
    [
     13710000,
     39056.6,
     10941.4,
     0.0
    ],
    [
     13720000,
     38987.6,
     10941.8,
     0.0
    ],
    [
     13730000,
     38994.4,
     10938.1,
     0.0
    ],
    [
     13740000,
     39036.8,
     10932.9,
     0.0
    ],
    [
     13750000,
     39013.8,
     10940.1,
     0.0
    ],
    [
     13760000,
     39084.6,
     10940.1,
     0.0
    ],
    [
     13770000,
     39127.1,
     10936.1,
     0.0
    ],
    [
     13780000,
     39068.5,
     10934.6,
     0.0
    ],
    [
     13790000,
     39035.5,
     10939.0,
     0.0
    ],
    [
     13800000,
     39054.3,
     10935.9,
     0.0
    ],
    [
     13810000,
     39101.6,
     10945.4,
     0.0
    ],
    [
     13820000,
     39118.0,
     10938.1,
     0.0
    ],
    [
     13830000,
     39189.3,
     10936.7,
     0.0
    ],
    [
     13840000,
     39219.1,
     10931.7,
     0.0
    ],
    [
     13850000,
     39191.9,
     10933.1,
     0.0
    ],
    [
     13860000,
     39279.3,
     10932.4,
     0.0
    ],
    [
     13870000,
     39364.5,
     10937.7,
     0.0
    ],
    [
     13880000,
     39410.9,
     10935.6,
     0.0
    ],
    [
     13890000,
     39438.1,
     10932.1,
     0.0
    ],
    [
     13900000,
     39435.8,
     10934.4,
     0.0
    ],
    [
     13910000,
     39470.0,
     10928.5,
     0.0
    ],
    [
     13920000,
     39527.1,
     10925.1,
     0.0
    ],
    [
     13930000,
     39509.1,
     10928.2,
     0.0
    ],
    [
     13940000,
     39490.8,
     10929.1,
     0.0
    ],
    [
     13950000,
     39520.1,
     10935.0,
     0.0
    ],
    [
     13960000,
     39467.0,
     10928.9,
     0.0
    ],
    [
     13970000,
     39396.0,
     10925.0,
     0.0
    ],
    [
     13980000,
     39351.0,
     10925.8,
     0.0
    ],
    [
     13990000,
     39297.8,
     10926.9,
     0.0
    ],
    [
     14000000,
     39253.2,
     10938.2,
     0.0
    ],
    [
     14010000,
     39298.2,
     10930.7,
     0.0
    ],
    [
     14020000,
     39305.8,
     10919.4,
     0.0
    ],
    [
     14030000,
     39392.8,
     10913.9,
     0.0
    ],
    [
     14040000,
     39431.3,
     10922.7,
     0.0
    ],
    [
     14050000,
     39434.7,
     10925.2,
     0.0
    ],
    [
     14060000,
     39452.3,
     10921.5,
     0.0
    ],
    [
     14070000,
     39408.9,
     10929.0,
     0.0
    ],
    [
     14080000,
     39349.6,
     10925.5,
     0.0
    ],
    [
     14090000,
     39306.6,
     10933.8,
     0.0
    ],
    [
     14100000,
     39305.9,
     10944.5,
     0.0
    ],
    [
     14110000,
     39294.7,
     10950.3,
     0.0
    ],
    [
     14120000,
     39360.4,
     10949.4,
     0.0
    ],
    [
     14130000,
     39405.1,
     10946.6,
     0.0
    ],
    [
     14140000,
     39398.3,
     10957.0,
     0.0
    ],
    [
     14150000,
     39486.0,
     10959.0,
     0.0
    ],
    [
     14160000,
     39549.7,
     10968.8,
     0.0
    ],
    [
     14170000,
     39494.4,
     10965.1,
     0.0
    ],
    [
     14180000,
     39391.0,
     10958.7,
     0.0
    ],
    [
     14190000,
     39422.9,
     10954.1,
     0.0
    ],
    [
     14200000,
     39418.5,
     10952.0,
     0.0
    ],
    [
     14210000,
     39457.1,
     10958.1,
     0.0
    ],
    [
     14220000,
     39485.3,
     10959.4,
     0.0
    ],
    [
     14230000,
     39412.7,
     10958.2,
     0.0
    ],
    [
     14240000,
     39353.4,
     10946.8,
     0.0
    ],
    [
     14250000,
     39364.2,
     10955.5,
     0.0
    ],
    [
     14260000,
     39320.5,
     10959.2,
     0.0
    ],
    [
     14270000,
     39317.0,
     10956.7,
     0.0
    ],
    [
     14280000,
     39316.6,
     10957.9,
     0.0
    ],
    [
     14290000,
     39343.4,
     10955.9,
     0.0
    ],
    [
     14300000,
     39300.0,
     10958.1,
     0.0
    ],
    [
     14310000,
     39324.4,
     10961.3,
     0.0
    ],
    [
     14320000,
     39362.7,
     10964.8,
     0.0
    ],
    [
     14330000,
     39338.0,
     10957.8,
     0.0
    ],
    [
     14340000,
     39266.9,
     10955.7,
     0.0
    ],
    [
     14350000,
     39285.2,
     10956.1,
     0.0
    ],
    [
     14360000,
     39232.9,
     10953.9,
     0.0
    ],
    [
     14370000,
     39278.7,
     10953.1,
     0.0
    ],
    [
     14380000,
     39282.4,
     10944.7,
     0.0
    ],
    [
     14390000,
     39260.9,
     10946.8,
     0.0
    ],
    [
     14400000,
     39351.3,
     10939.1,
     0.0
    ],
    [
     14410000,
     39418.0,
     10944.4,
     0.0
    ],
    [
     14420000,
     39395.2,
     10948.8,
     0.0
    ],
    [
     14430000,
     39412.5,
     10954.0,
     0.0
    ],
    [
     14440000,
     39320.9,
     10942.7,
     0.0
    ],
    [
     14450000,
     39221.1,
     10943.1,
     0.0
    ],
    [
     14460000,
     39159.9,
     10947.6,
     0.0
    ],
    [
     14470000,
     39192.4,
     10947.3,
     0.0
    ],
    [
     14480000,
     39215.0,
     10951.3,
     0.0
    ],
    [
     14490000,
     39135.8,
     10951.6,
     0.0
    ],
    [
     14500000,
     39176.3,
     10944.2,
     0.0
    ],
    [
     14510000,
     39217.0,
     10950.0,
     0.0
    ],
    [
     14520000,
     39259.3,
     10960.3,
     0.0
    ],
    [
     14530000,
     39220.7,
     10952.7,
     0.0
    ],
    [
     14540000,
     39205.3,
     10891.1,
     0.0
    ],
    [
     14550000,
     39270.2,
     10888.5,
     0.0
    ],
    [
     14560000,
     39205.0,
     10874.5,
     0.0
    ],
    [
     14570000,
     39201.8,
     10875.4,
     0.0
    ],
    [
     14580000,
     39215.2,
     10883.5,
     0.0
    ],
    [
     14590000,
     39224.2,
     10889.6,
     0.0
    ],
    [
     14600000,
     39351.2,
     10889.8,
     0.0
    ],
    [
     14610000,
     39375.0,
     10895.9,
     0.0
    ],
    [
     14620000,
     39414.6,
     10896.3,
     0.0
    ],
    [
     14630000,
     39364.7,
     10889.3,
     0.0
    ],
    [
     14640000,
     39438.5,
     10882.6,
     0.0
    ],
    [
     14650000,
     39376.1,
     10887.2,
     0.0
    ],
    [
     14660000,
     39361.1,
     10884.1,
     0.0
    ],
    [
     14670000,
     39324.1,
     10884.6,
     0.0
    ],
    [
     14680000,
     39408.3,
     10875.4,
     0.0
    ],
    [
     14690000,
     39446.5,
     10871.0,
     0.0
    ],
    [
     14700000,
     39423.0,
     10875.3,
     0.0
    ],
    [
     14710000,
     39469.1,
     10877.0,
     0.0
    ],
    [
     14720000,
     39450.3,
     10873.0,
     0.0
    ],
    [
     14730000,
     39461.4,
     10882.1,
     0.0
    ],
    [
     14740000,
     39421.5,
     10878.5,
     0.0
    ],
    [
     14750000,
     39383.3,
     10872.7,
     0.0
    ],
    [
     14760000,
     39417.0,
     10870.8,
     0.0
    ],
    [
     14770000,
     39456.0,
     10868.9,
     0.0
    ],
    [
     14780000,
     39467.6,
     10873.9,
     0.0
    ],
    [
     14790000,
     39475.1,
     10868.2,
     0.0
    ],
    [
     14800000,
     39431.3,
     10858.1,
     0.0
    ],
    [
     14810000,
     39306.6,
     10860.7,
     0.0
    ],
    [
     14820000,
     39199.7,
     10864.4,
     0.0
    ],
    [
     14830000,
     39178.4,
     10862.8,
     0.0
    ],
    [
     14840000,
     39215.0,
     10853.0,
     0.0
    ],
    [
     14850000,
     39295.4,
     10853.8,
     0.0
    ],
    [
     14860000,
     39382.3,
     10858.1,
     0.0
    ],
    [
     14870000,
     39485.9,
     10860.2,
     0.0
    ],
    [
     14880000,
     39528.1,
     10872.0,
     0.0
    ],
    [
     14890000,
     39591.4,
     10874.8,
     0.0
    ],
    [
     14900000,
     39549.5,
     10875.3,
     0.0
    ],
    [
     14910000,
     39490.6,
     10881.9,
     0.0
    ],
    [
     14920000,
     39461.1,
     10880.3,
     0.0
    ],
    [
     14930000,
     39478.5,
     10878.1,
     0.0
    ],
    [
     14940000,
     39345.1,
     10883.5,
     0.0
    ],
    [
     14950000,
     39212.8,
     10883.9,
     0.0
    ],
    [
     14960000,
     39250.9,
     10870.5,
     0.0
    ],
    [
     14970000,
     39305.3,
     10876.8,
     0.0
    ],
    [
     14980000,
     39323.9,
     10871.8,
     0.0
    ],
    [
     14990000,
     39269.4,
     10862.8,
     0.0
    ],
    [
     15000000,
     39262.4,
     10877.0,
     0.0
    ],
    [
     15010000,
     39340.1,
     10879.3,
     0.0
    ],
    [
     15020000,
     39401.7,
     10866.7,
     0.0
    ],
    [
     15030000,
     39393.0,
     10871.6,
     0.0
    ],
    [
     15040000,
     39269.0,
     10877.7,
     0.0
    ],
    [
     15050000,
     39151.5,
     10885.0,
     0.0
    ],
    [
     15060000,
     39153.5,
     10871.9,
     0.0
    ],
    [
     15070000,
     39155.5,
     10875.4,
     0.0
    ],
    [
     15080000,
     39119.5,
     10883.7,
     0.0
    ],
    [
     15090000,
     39154.4,
     10886.4,
     0.0
    ],
    [
     15100000,
     39163.3,
     10874.4,
     0.0
    ],
    [
     15110000,
     39153.2,
     10864.9,
     0.0
    ],
    [
     15120000,
     39106.1,
     10862.6,
     0.0
    ],
    [
     15130000,
     39042.7,
     10857.4,
     0.0
    ],
    [
     15140000,
     39037.8,
     10858.5,
     0.0
    ],
    [
     15150000,
     38982.3,
     10858.9,
     0.0
    ],
    [
     15160000,
     39013.6,
     10860.6,
     0.0
    ],
    [
     15170000,
     38989.1,
     10854.9,
     0.0
    ],
    [
     15180000,
     39027.3,
     10853.7,
     0.0
    ],
    [
     15190000,
     39091.2,
     10855.1,
     0.0
    ],
    [
     15200000,
     39027.9,
     10851.7,
     0.0
    ],
    [
     15210000,
     38939.2,
     10838.4,
     0.0
    ],
    [
     15220000,
     38924.2,
     10844.8,
     0.0
    ],
    [
     15230000,
     38958.0,
     10838.1,
     0.0
    ],
    [
     15240000,
     39012.4,
     10845.4,
     0.0
    ],
    [
     15250000,
     39009.6,
     10857.1,
     0.0
    ],
    [
     15260000,
     38921.4,
     10852.4,
     0.0
    ],
    [
     15270000,
     38943.1,
     10849.6,
     0.0
    ],
    [
     15280000,
     38986.9,
     10851.4,
     0.0
    ],
    [
     15290000,
     38953.2,
     10848.5,
     0.0
    ],
    [
     15300000,
     38928.5,
     10845.1,
     0.0
    ],
    [
     15310000,
     38831.4,
     10852.8,
     0.0
    ],
    [
     15320000,
     38833.4,
     10845.0,
     0.0
    ],
    [
     15330000,
     38814.4,
     10842.6,
     0.0
    ],
    [
     15340000,
     38888.9,
     10848.1,
     0.0
    ],
    [
     15350000,
     38846.4,
     10843.9,
     0.0
    ],
    [
     15360000,
     38788.4,
     10843.7,
     0.0
    ],
    [
     15370000,
     38837.8,
     10843.5,
     0.0
    ],
    [
     15380000,
     38855.6,
     10847.3,
     0.0
    ],
    [
     15390000,
     38896.9,
     10845.3,
     0.0
    ],
    [
     15400000,
     38909.8,
     10840.5,
     0.0
    ],
    [
     15410000,
     38928.4,
     10844.8,
     0.0
    ],
    [
     15420000,
     38977.7,
     10851.4,
     0.0
    ],
    [
     15430000,
     38995.5,
     10852.1,
     0.0
    ],
    [
     15440000,
     38971.4,
     10851.7,
     0.0
    ],
    [
     15450000,
     39024.1,
     10857.7,
     0.0
    ],
    [
     15460000,
     39012.4,
     10855.3,
     0.0
    ],
    [
     15470000,
     39027.3,
     10857.4,
     0.0
    ],
    [
     15480000,
     39050.2,
     10854.7,
     0.0
    ],
    [
     15490000,
     38998.5,
     10850.7,
     0.0
    ],
    [
     15500000,
     38998.1,
     10844.8,
     0.0
    ],
    [
     15510000,
     38970.9,
     10842.8,
     0.0
    ],
    [
     15520000,
     38981.6,
     10836.6,
     0.0
    ],
    [
     15530000,
     38883.0,
     10832.9,
     0.0
    ],
    [
     15540000,
     38809.9,
     10820.2,
     0.0
    ],
    [
     15550000,
     38743.6,
     10818.2,
     0.0
    ],
    [
     15560000,
     38794.1,
     10819.9,
     0.0
    ],
    [
     15570000,
     38811.8,
     10830.1,
     0.0
    ],
    [
     15580000,
     38842.3,
     10836.6,
     0.0
    ],
    [
     15590000,
     38741.7,
     10832.4,
     0.0
    ],
    [
     15600000,
     38733.6,
     10828.4,
     0.0
    ],
    [
     15610000,
     38793.1,
     10825.0,
     0.0
    ],
    [
     15620000,
     38779.4,
     10822.7,
     0.0
    ],
    [
     15630000,
     38777.6,
     10829.1,
     0.0
    ],
    [
     15640000,
     38831.0,
     10827.6,
     0.0
    ],
    [
     15650000,
     38923.5,
     10839.0,
     0.0
    ],
    [
     15660000,
     38877.2,
     10845.4,
     0.0
    ],
    [
     15670000,
     38854.6,
     10840.8,
     0.0
    ],
    [
     15680000,
     38925.9,
     10851.6,
     0.0
    ],
    [
     15690000,
     38986.1,
     10850.6,
     0.0
    ],
    [
     15700000,
     38948.0,
     10838.9,
     0.0
    ],
    [
     15710000,
     38949.9,
     10853.9,
     0.0
    ],
    [
     15720000,
     39030.1,
     10851.4,
     0.0
    ],
    [
     15730000,
     39085.2,
     10855.8,
     0.0
    ],
    [
     15740000,
     39116.4,
     10842.7,
     0.0
    ],
    [
     15750000,
     39161.5,
     10848.7,
     0.0
    ],
    [
     15760000,
     39226.2,
     10835.9,
     0.0
    ],
    [
     15770000,
     39226.6,
     10839.6,
     0.0
    ],
    [
     15780000,
     39244.2,
     10836.7,
     0.0
    ],
    [
     15790000,
     39274.5,
     10841.7,
     0.0
    ],
    [
     15800000,
     39291.2,
     10839.5,
     0.0
    ],
    [
     15810000,
     39288.6,
     10848.0,
     0.0
    ],
    [
     15820000,
     39269.7,
     10846.3,
     0.0
    ],
    [
     15830000,
     39227.9,
     10839.4,
     0.0
    ],
    [
     15840000,
     39215.1,
     10836.2,
     0.0
    ],
    [
     15850000,
     39274.6,
     10843.9,
     0.0
    ],
    [
     15860000,
     39286.6,
     10848.9,
     0.0
    ],
    [
     15870000,
     39278.0,
     10847.8,
     0.0
    ],
    [
     15880000,
     39284.5,
     10851.0,
     0.0
    ],
    [
     15890000,
     39324.3,
     10855.5,
     0.0
    ],
    [
     15900000,
     39438.7,
     10855.6,
     0.0
    ],
    [
     15910000,
     39482.3,
     10843.2,
     0.0
    ],
    [
     15920000,
     39537.9,
     10845.1,
     0.0
    ],
    [
     15930000,
     39440.5,
     10833.4,
     0.0
    ],
    [
     15940000,
     39379.5,
     10835.7,
     0.0
    ],
    [
     15950000,
     39442.6,
     10833.6,
     0.0
    ],
    [
     15960000,
     39458.4,
     10828.0,
     0.0
    ],
    [
     15970000,
     39463.0,
     10828.5,
     0.0
    ],
    [
     15980000,
     39512.4,
     10834.6,
     0.0
    ],
    [
     15990000,
     39485.0,
     10829.4,
     0.0
    ],
    [
     16000000,
     39428.3,
     10822.1,
     0.0
    ],
    [
     16010000,
     39444.5,
     10819.2,
     0.0
    ],
    [
     16020000,
     39426.2,
     10818.1,
     0.0
    ],
    [
     16030000,
     39477.6,
     10831.2,
     0.0
    ],
    [
     16040000,
     39461.0,
     10828.6,
     0.0
    ],
    [
     16050000,
     39470.7,
     10833.9,
     0.0
    ],
    [
     16060000,
     39456.2,
     10841.5,
     0.0
    ],
    [
     16070000,
     39437.4,
     10833.1,
     0.0
    ],
    [
     16080000,
     39562.4,
     10834.5,
     0.0
    ],
    [
     16090000,
     39723.9,
     10830.7,
     0.0
    ],
    [
     16100000,
     39623.4,
     10833.2,
     0.0
    ],
    [
     16110000,
     39619.7,
     10830.9,
     0.0
    ],
    [
     16120000,
     39569.8,
     10824.3,
     0.0
    ],
    [
     16130000,
     39521.6,
     10822.6,
     0.0
    ],
    [
     16140000,
     39568.4,
     10828.3,
     0.0
    ],
    [
     16150000,
     39571.1,
     10831.6,
     0.0
    ],
    [
     16160000,
     39567.3,
     10830.3,
     0.0
    ],
    [
     16170000,
     39561.4,
     10832.9,
     0.0
    ],
    [
     16180000,
     39496.4,
     10831.0,
     0.0
    ],
    [
     16190000,
     39412.4,
     10828.4,
     0.0
    ],
    [
     16200000,
     39376.8,
     10825.8,
     0.0
    ],
    [
     16210000,
     39345.0,
     10817.9,
     0.0
    ],
    [
     16220000,
     39305.2,
     10822.9,
     0.0
    ],
    [
     16230000,
     39358.4,
     10816.8,
     0.0
    ],
    [
     16240000,
     39385.5,
     10819.4,
     0.0
    ],
    [
     16250000,
     39377.1,
     10824.2,
     0.0
    ],
    [
     16260000,
     39397.9,
     10824.9,
     0.0
    ],
    [
     16270000,
     39416.1,
     10833.2,
     0.0
    ],
    [
     16280000,
     39450.5,
     10833.4,
     0.0
    ],
    [
     16290000,
     39421.2,
     10838.8,
     0.0
    ],
    [
     16300000,
     39461.2,
     10838.6,
     0.0
    ],
    [
     16310000,
     39523.5,
     10845.6,
     0.0
    ],
    [
     16320000,
     39592.2,
     10839.9,
     0.0
    ],
    [
     16330000,
     39522.5,
     10845.6,
     0.0
    ],
    [
     16340000,
     39624.3,
     10847.4,
     0.0
    ],
    [
     16350000,
     39665.7,
     10845.4,
     0.0
    ],
    [
     16360000,
     39822.7,
     10847.3,
     0.0
    ],
    [
     16370000,
     39863.3,
     10841.5,
     0.0
    ],
    [
     16380000,
     39867.4,
     10848.8,
     0.0
    ],
    [
     16390000,
     39911.7,
     10841.8,
     0.0
    ],
    [
     16400000,
     39918.8,
     10842.1,
     0.0
    ],
    [
     16410000,
     39914.2,
     10831.6,
     0.0
    ],
    [
     16420000,
     39896.6,
     10847.9,
     0.0
    ],
    [
     16430000,
     39984.7,
     10850.6,
     0.0
    ],
    [
     16440000,
     39973.5,
     10852.8,
     0.0
    ],
    [
     16450000,
     39942.9,
     10848.0,
     0.0
    ],
    [
     16460000,
     39927.9,
     10844.0,
     0.0
    ],
    [
     16470000,
     39813.4,
     10838.1,
     0.0
    ],
    [
     16480000,
     39792.7,
     10835.3,
     0.0
    ],
    [
     16490000,
     39729.8,
     10837.6,
     0.0
    ],
    [
     16500000,
     39743.5,
     10830.4,
     0.0
    ],
    [
     16510000,
     39650.9,
     10828.8,
     0.0
    ],
    [
     16520000,
     39616.1,
     10828.9,
     0.0
    ],
    [
     16530000,
     39643.4,
     10837.7,
     0.0
    ],
    [
     16540000,
     39665.2,
     10841.6,
     0.0
    ],
    [
     16550000,
     39668.1,
     10827.4,
     0.0
    ],
    [
     16560000,
     39746.5,
     10833.1,
     0.0
    ],
    [
     16570000,
     39845.9,
     10837.1,
     0.0
    ],
    [
     16580000,
     39846.1,
     10841.1,
     0.0
    ],
    [
     16590000,
     39808.3,
     10843.4,
     0.0
    ],
    [
     16600000,
     39852.0,
     10848.1,
     0.0
    ],
    [
     16610000,
     39904.9,
     10847.8,
     0.0
    ],
    [
     16620000,
     39999.7,
     10847.2,
     0.0
    ],
    [
     16630000,
     40020.3,
     10842.5,
     0.0
    ],
    [
     16640000,
     40079.8,
     10841.8,
     0.0
    ],
    [
     16650000,
     40073.0,
     10855.0,
     0.0
    ],
    [
     16660000,
     40081.7,
     10852.3,
     0.0
    ],
    [
     16670000,
     40049.6,
     10862.2,
     0.0
    ],
    [
     16680000,
     39968.7,
     10857.0,
     0.0
    ],
    [
     16690000,
     39940.2,
     10859.3,
     0.0
    ],
    [
     16700000,
     39903.2,
     10853.5,
     0.0
    ],
    [
     16710000,
     39914.4,
     10853.1,
     0.0
    ],
    [
     16720000,
     39941.0,
     10851.9,
     0.0
    ],
    [
     16730000,
     39990.6,
     10851.2,
     0.0
    ],
    [
     16740000,
     40052.7,
     10851.0,
     0.0
    ],
    [
     16750000,
     40104.0,
     10856.8,
     0.0
    ],
    [
     16760000,
     40133.1,
     10864.7,
     0.0
    ],
    [
     16770000,
     40172.6,
     10858.0,
     0.0
    ],
    [
     16780000,
     40050.3,
     10858.7,
     0.0
    ],
    [
     16790000,
     39956.1,
     10856.8,
     0.0
    ],
    [
     16800000,
     39962.0,
     10865.2,
     0.0
    ],
    [
     16810000,
     39981.6,
     10868.6,
     0.0
    ],
    [
     16820000,
     39960.9,
     10841.3,
     0.0
    ],
    [
     16830000,
     39930.2,
     10850.5,
     0.0
    ],
    [
     16840000,
     39962.8,
     10847.4,
     0.0
    ],
    [
     16850000,
     39928.5,
     10852.6,
     0.0
    ],
    [
     16860000,
     39960.4,
     10853.1,
     0.0
    ],
    [
     16870000,
     40047.7,
     10857.8,
     0.0
    ],
    [
     16880000,
     40030.0,
     10856.1,
     0.0
    ],
    [
     16890000,
     39950.1,
     10852.1,
     0.0
    ],
    [
     16900000,
     39896.7,
     10851.1,
     0.0
    ],
    [
     16910000,
     39918.1,
     10853.3,
     0.0
    ],
    [
     16920000,
     39916.3,
     10868.6,
     0.0
    ],
    [
     16930000,
     39938.0,
     10871.8,
     0.0
    ],
    [
     16940000,
     39965.8,
     10873.1,
     0.0
    ],
    [
     16950000,
     39990.4,
     10867.2,
     0.0
    ],
    [
     16960000,
     39968.4,
     10849.8,
     0.0
    ],
    [
     16970000,
     39907.9,
     10833.0,
     0.0
    ],
    [
     16980000,
     39950.5,
     10829.8,
     0.0
    ],
    [
     16990000,
     39963.0,
     10834.9,
     0.0
    ],
    [
     17000000,
     39901.3,
     10839.6,
     0.0
    ],
    [
     17010000,
     39988.4,
     10840.5,
     0.0
    ],
    [
     17020000,
     39980.7,
     10848.7,
     0.0
    ],
    [
     17030000,
     40039.4,
     10848.0,
     0.0
    ],
    [
     17040000,
     40006.3,
     10843.5,
     0.0
    ],
    [
     17050000,
     39934.8,
     10841.9,
     0.0
    ],
    [
     17060000,
     39915.2,
     10836.0,
     0.0
    ],
    [
     17070000,
     39919.8,
     10832.2,
     0.0
    ],
    [
     17080000,
     39972.3,
     10830.0,
     0.0
    ],
    [
     17090000,
     39959.6,
     10824.3,
     0.0
    ],
    [
     17100000,
     39864.1,
     10827.9,
     0.0
    ],
    [
     17110000,
     39757.6,
     10829.8,
     0.0
    ],
    [
     17120000,
     39720.8,
     10829.1,
     0.0
    ],
    [
     17130000,
     39594.8,
     10826.6,
     0.0
    ],
    [
     17140000,
     39543.6,
     10825.0,
     0.0
    ],
    [
     17150000,
     39556.0,
     10832.8,
     0.0
    ],
    [
     17160000,
     39617.9,
     10835.3,
     0.0
    ],
    [
     17170000,
     39660.9,
     10843.4,
     0.0
    ],
    [
     17180000,
     39683.3,
     10845.9,
     0.0
    ],
    [
     17190000,
     39697.7,
     10843.9,
     0.0
    ],
    [
     17200000,
     39762.4,
     10843.0,
     0.0
    ],
    [
     17210000,
     39756.8,
     10845.8,
     0.0
    ],
    [
     17220000,
     39736.5,
     10846.2,
     0.0
    ],
    [
     17230000,
     39612.2,
     10855.8,
     0.0
    ],
    [
     17240000,
     39620.1,
     10864.5,
     0.0
    ],
    [
     17250000,
     39602.7,
     10875.3,
     0.0
    ],
    [
     17260000,
     39589.0,
     10869.1,
     0.0
    ],
    [
     17270000,
     39653.4,
     10881.5,
     0.0
    ],
    [
     17280000,
     39668.2,
     10880.8,
     0.0
    ],
    [
     17290000,
     39658.4,
     10868.4,
     0.0
    ],
    [
     17300000,
     39725.8,
     10870.2,
     0.0
    ],
    [
     17310000,
     39709.4,
     10867.0,
     0.0
    ],
    [
     17320000,
     39780.5,
     10879.5,
     0.0
    ],
    [
     17330000,
     39812.3,
     10878.5,
     0.0
    ],
    [
     17340000,
     39828.2,
     10878.5,
     0.0
    ],
    [
     17350000,
     39805.8,
     10874.2,
     0.0
    ],
    [
     17360000,
     39689.2,
     10885.2,
     0.0
    ],
    [
     17370000,
     39605.5,
     10880.6,
     0.0
    ],
    [
     17380000,
     39571.0,
     10871.4,
     0.0
    ],
    [
     17390000,
     39542.7,
     10881.0,
     0.0
    ],
    [
     17400000,
     39445.8,
     10880.7,
     0.0
    ],
    [
     17410000,
     39364.6,
     10885.0,
     0.0
    ],
    [
     17420000,
     39412.1,
     10882.3,
     0.0
    ],
    [
     17430000,
     39419.5,
     10877.1,
     0.0
    ],
    [
     17440000,
     39400.1,
     10882.4,
     0.0
    ],
    [
     17450000,
     39464.9,
     10888.1,
     0.0
    ],
    [
     17460000,
     39502.7,
     10895.1,
     0.0
    ],
    [
     17470000,
     39575.0,
     10900.2,
     0.0
    ],
    [
     17480000,
     39540.3,
     10899.1,
     0.0
    ],
    [
     17490000,
     39552.8,
     10897.8,
     0.0
    ],
    [
     17500000,
     39457.5,
     10876.7,
     0.0
    ],
    [
     17510000,
     39338.9,
     10872.3,
     0.0
    ],
    [
     17520000,
     39373.8,
     10874.0,
     0.0
    ],
    [
     17530000,
     39334.8,
     10875.6,
     0.0
    ],
    [
     17540000,
     39346.3,
     10877.5,
     0.0
    ],
    [
     17550000,
     39420.4,
     10892.7,
     0.0
    ],
    [
     17560000,
     39438.3,
     10892.0,
     0.0
    ],
    [
     17570000,
     39373.7,
     10897.7,
     0.0
    ],
    [
     17580000,
     39372.3,
     10894.6,
     0.0
    ],
    [
     17590000,
     39429.5,
     10902.8,
     0.0
    ],
    [
     17600000,
     39437.7,
     10908.5,
     0.0
    ],
    [
     17610000,
     39430.2,
     10912.1,
     0.0
    ],
    [
     17620000,
     39443.9,
     10913.7,
     0.0
    ],
    [
     17630000,
     39487.4,
     10911.8,
     0.0
    ],
    [
     17640000,
     39471.1,
     10901.3,
     0.0
    ],
    [
     17650000,
     39471.8,
     10904.7,
     0.0
    ],
    [
     17660000,
     39393.1,
     10902.2,
     0.0
    ],
    [
     17670000,
     39440.8,
     10908.0,
     0.0
    ],
    [
     17680000,
     39472.5,
     10906.7,
     0.0
    ],
    [
     17690000,
     39568.9,
     10921.4,
     0.0
    ],
    [
     17700000,
     39565.2,
     10914.0,
     0.0
    ],
    [
     17710000,
     39560.3,
     10907.9,
     0.0
    ],
    [
     17720000,
     39522.0,
     10908.8,
     0.0
    ],
    [
     17730000,
     39455.1,
     10913.2,
     0.0
    ],
    [
     17740000,
     39403.8,
     10904.9,
     0.0
    ],
    [
     17750000,
     39460.8,
     10903.2,
     0.0
    ],
    [
     17760000,
     39506.9,
     10904.3,
     0.0
    ],
    [
     17770000,
     39498.3,
     10908.5,
     0.0
    ],
    [
     17780000,
     39568.1,
     10899.2,
     0.0
    ],
    [
     17790000,
     39586.0,
     10891.5,
     0.0
    ],
    [
     17800000,
     39587.3,
     10894.6,
     0.0
    ],
    [
     17810000,
     39707.5,
     10893.4,
     0.0
    ],
    [
     17820000,
     39720.8,
     10883.2,
     0.0
    ],
    [
     17830000,
     39780.1,
     10892.2,
     0.0
    ],
    [
     17840000,
     39832.3,
     10889.9,
     0.0
    ],
    [
     17850000,
     39850.1,
     10890.3,
     0.0
    ],
    [
     17860000,
     39835.1,
     10881.8,
     0.0
    ],
    [
     17870000,
     39797.8,
     10876.0,
     0.0
    ],
    [
     17880000,
     39744.3,
     10868.4,
     0.0
    ],
    [
     17890000,
     39648.1,
     10865.2,
     0.0
    ],
    [
     17900000,
     39682.6,
     10862.2,
     0.0
    ],
    [
     17910000,
     39655.7,
     10870.8,
     0.0
    ],
    [
     17920000,
     39653.3,
     10879.8,
     0.0
    ],
    [
     17930000,
     39595.9,
     10866.9,
     0.0
    ],
    [
     17940000,
     39575.0,
     10878.1,
     0.0
    ],
    [
     17950000,
     39569.2,
     10883.3,
     0.0
    ],
    [
     17960000,
     39562.8,
     10877.3,
     0.0
    ],
    [
     17970000,
     39540.9,
     10874.0,
     0.0
    ],
    [
     17980000,
     39531.2,
     10875.9,
     0.0
    ],
    [
     17990000,
     39510.7,
     10882.0,
     0.0
    ],
    [
     18000000,
     39438.9,
     10881.4,
     0.0
    ],
    [
     18010000,
     39409.1,
     10884.2,
     0.0
    ],
    [
     18020000,
     39483.3,
     10881.8,
     0.0
    ],
    [
     18030000,
     39527.4,
     10880.6,
     0.0
    ],
    [
     18040000,
     39520.7,
     10876.5,
     0.0
    ],
    [
     18050000,
     39506.3,
     10873.2,
     0.0
    ],
    [
     18060000,
     39469.9,
     10869.9,
     0.0
    ],
    [
     18070000,
     39490.1,
     10863.1,
     0.0
    ],
    [
     18080000,
     39509.3,
     10859.2,
     0.0
    ],
    [
     18090000,
     39461.9,
     10868.5,
     0.0
    ],
    [
     18100000,
     39446.5,
     10870.7,
     0.0
    ],
    [
     18110000,
     39416.2,
     10864.2,
     0.0
    ],
    [
     18120000,
     39388.9,
     10865.3,
     0.0
    ],
    [
     18130000,
     39374.1,
     10861.6,
     0.0
    ],
    [
     18140000,
     39296.3,
     10848.4,
     0.0
    ],
    [
     18150000,
     39171.5,
     10861.9,
     0.0
    ],
    [
     18160000,
     39126.2,
     10855.6,
     0.0
    ],
    [
     18170000,
     39218.8,
     10860.3,
     0.0
    ],
    [
     18180000,
     39268.1,
     10850.4,
     0.0
    ],
    [
     18190000,
     39305.0,
     10845.9,
     0.0
    ],
    [
     18200000,
     39344.1,
     10830.6,
     0.0
    ],
    [
     18210000,
     39347.2,
     10825.0,
     0.0
    ],
    [
     18220000,
     39334.4,
     10826.0,
     0.0
    ],
    [
     18230000,
     39378.3,
     10829.8,
     0.0
    ],
    [
     18240000,
     39322.9,
     10832.4,
     0.0
    ],
    [
     18250000,
     39314.2,
     10843.0,
     0.0
    ],
    [
     18260000,
     39238.9,
     10842.5,
     0.0
    ],
    [
     18270000,
     39188.9,
     10844.5,
     0.0
    ],
    [
     18280000,
     39264.5,
     10842.2,
     0.0
    ],
    [
     18290000,
     39293.5,
     10837.0,
     0.0
    ],
    [
     18300000,
     39204.2,
     10839.6,
     0.0
    ],
    [
     18310000,
     39120.6,
     10840.4,
     0.0
    ],
    [
     18320000,
     39113.7,
     10833.0,
     0.0
    ],
    [
     18330000,
     39160.2,
     10826.1,
     0.0
    ],
    [
     18340000,
     39115.3,
     10821.2,
     0.0
    ],
    [
     18350000,
     39047.3,
     10818.5,
     0.0
    ],
    [
     18360000,
     38932.7,
     10816.1,
     0.0
    ],
    [
     18370000,
     38869.6,
     10815.0,
     0.0
    ],
    [
     18380000,
     38950.5,
     10819.4,
     0.0
    ],
    [
     18390000,
     38948.9,
     10811.2,
     0.0
    ],
    [
     18400000,
     39002.8,
     10816.8,
     0.0
    ],
    [
     18410000,
     39022.1,
     10814.8,
     0.0
    ],
    [
     18420000,
     39003.9,
     10823.1,
     0.0
    ],
    [
     18430000,
     39022.7,
     10825.4,
     0.0
    ],
    [
     18440000,
     38992.2,
     10825.9,
     0.0
    ],
    [
     18450000,
     39063.6,
     10832.3,
     0.0
    ],
    [
     18460000,
     39098.8,
     10780.1,
     0.0
    ],
    [
     18470000,
     39156.0,
     10781.0,
     0.0
    ],
    [
     18480000,
     39119.9,
     10782.6,
     0.0
    ],
    [
     18490000,
     39170.5,
     10786.5,
     0.0
    ],
    [
     18500000,
     39139.5,
     10782.5,
     0.0
    ],
    [
     18510000,
     39142.3,
     10783.4,
     0.0
    ],
    [
     18520000,
     39150.9,
     10790.6,
     0.0
    ],
    [
     18530000,
     39263.2,
     10792.7,
     0.0
    ],
    [
     18540000,
     39282.4,
     10799.0,
     0.0
    ],
    [
     18550000,
     39306.0,
     10792.4,
     0.0
    ],
    [
     18560000,
     39274.9,
     10785.6,
     0.0
    ],
    [
     18570000,
     39201.0,
     10787.4,
     0.0
    ],
    [
     18580000,
     39220.9,
     10788.5,
     0.0
    ],
    [
     18590000,
     39149.0,
     10784.5,
     0.0
    ],
    [
     18600000,
     39129.5,
     10798.6,
     0.0
    ],
    [
     18610000,
     38998.2,
     10803.4,
     0.0
    ],
    [
     18620000,
     39009.2,
     10799.1,
     0.0
    ],
    [
     18630000,
     39027.9,
     10803.8,
     0.0
    ],
    [
     18640000,
     39029.2,
     10805.2,
     0.0
    ],
    [
     18650000,
     39031.7,
     10801.7,
     0.0
    ],
    [
     18660000,
     39087.3,
     10806.0,
     0.0
    ],
    [
     18670000,
     39141.6,
     10802.1,
     0.0
    ],
    [
     18680000,
     39108.4,
     10808.9,
     0.0
    ],
    [
     18690000,
     39093.3,
     10810.2,
     0.0
    ],
    [
     18700000,
     39024.9,
     10791.6,
     0.0
    ],
    [
     18710000,
     39044.6,
     10781.9,
     0.0
    ],
    [
     18720000,
     39005.3,
     10790.4,
     0.0
    ],
    [
     18730000,
     39002.2,
     10793.9,
     0.0
    ],
    [
     18740000,
     38930.4,
     10797.3,
     0.0
    ],
    [
     18750000,
     38952.7,
     10797.3,
     0.0
    ],
    [
     18760000,
     38980.3,
     10794.0,
     0.0
    ],
    [
     18770000,
     38938.3,
     10800.8,
     0.0
    ],
    [
     18780000,
     38883.4,
     10792.9,
     0.0
    ],
    [
     18790000,
     38905.2,
     10784.6,
     0.0
    ],
    [
     18800000,
     38923.3,
     10784.2,
     0.0
    ],
    [
     18810000,
     38858.9,
     10784.2,
     0.0
    ],
    [
     18820000,
     38864.2,
     10781.0,
     0.0
    ],
    [
     18830000,
     38905.5,
     10783.7,
     0.0
    ],
    [
     18840000,
     38926.8,
     10781.7,
     0.0
    ],
    [
     18850000,
     38929.6,
     10773.2,
     0.0
    ],
    [
     18860000,
     39004.1,
     10774.2,
     0.0
    ],
    [
     18870000,
     39029.6,
     10771.0,
     0.0
    ],
    [
     18880000,
     38924.2,
     10773.6,
     0.0
    ],
    [
     18890000,
     38913.9,
     10774.2,
     0.0
    ],
    [
     18900000,
     38881.0,
     10768.4,
     0.0
    ],
    [
     18910000,
     38911.8,
     10766.6,
     0.0
    ],
    [
     18920000,
     38908.2,
     10780.7,
     0.0
    ],
    [
     18930000,
     38982.7,
     10778.4,
     0.0
    ],
    [
     18940000,
     39048.5,
     10786.7,
     0.0
    ],
    [
     18950000,
     39066.0,
     10787.5,
     0.0
    ],
    [
     18960000,
     39113.3,
     10789.1,
     0.0
    ],
    [
     18970000,
     39170.6,
     10785.9,
     0.0
    ],
    [
     18980000,
     39174.5,
     10772.7,
     0.0
    ],
    [
     18990000,
     39129.5,
     10764.6,
     0.0
    ],
    [
     19000000,
     39220.5,
     10779.8,
     0.0
    ],
    [
     19010000,
     39297.1,
     10788.3,
     0.0
    ],
    [
     19020000,
     39344.5,
     10794.4,
     0.0
    ],
    [
     19030000,
     39370.1,
     10794.4,
     0.0
    ],
    [
     19040000,
     39417.1,
     10793.2,
     0.0
    ],
    [
     19050000,
     39412.6,
     10791.4,
     0.0
    ],
    [
     19060000,
     39483.9,
     10789.5,
     0.0
    ],
    [
     19070000,
     39506.7,
     10789.7,
     0.0
    ],
    [
     19080000,
     39566.5,
     10790.9,
     0.0
    ],
    [
     19090000,
     39618.6,
     10797.6,
     0.0
    ],
    [
     19100000,
     39597.2,
     10801.1,
     0.0
    ],
    [
     19110000,
     39566.7,
     10802.3,
     0.0
    ],
    [
     19120000,
     39614.4,
     10809.1,
     0.0
    ],
    [
     19130000,
     39610.9,
     10811.2,
     0.0
    ],
    [
     19140000,
     39561.8,
     10807.2,
     0.0
    ],
    [
     19150000,
     39494.8,
     10809.8,
     0.0
    ],
    [
     19160000,
     39442.9,
     10807.5,
     0.0
    ],
    [
     19170000,
     39517.6,
     10803.7,
     0.0
    ],
    [
     19180000,
     39551.5,
     10797.7,
     0.0
    ],
    [
     19190000,
     39548.8,
     10797.8,
     0.0
    ],
    [
     19200000,
     39528.2,
     10812.7,
     0.0
    ],
    [
     19210000,
     39517.5,
     10814.0,
     0.0
    ],
    [
     19220000,
     39543.4,
     10827.2,
     0.0
    ],
    [
     19230000,
     39538.7,
     10830.1,
     0.0
    ],
    [
     19240000,
     39522.3,
     10827.4,
     0.0
    ],
    [
     19250000,
     39525.4,
     10822.6,
     0.0
    ],
    [
     19260000,
     39497.7,
     10815.7,
     0.0
    ],
    [
     19270000,
     39549.4,
     10818.6,
     0.0
    ],
    [
     19280000,
     39559.6,
     10826.1,
     0.0
    ],
    [
     19290000,
     39581.1,
     10838.9,
     0.0
    ],
    [
     19300000,
     39563.4,
     10846.1,
     0.0
    ],
    [
     19310000,
     39580.1,
     10835.2,
     0.0
    ],
    [
     19320000,
     39604.0,
     10835.2,
     0.0
    ],
    [
     19330000,
     39566.6,
     10833.6,
     0.0
    ],
    [
     19340000,
     39521.4,
     10824.0,
     0.0
    ],
    [
     19350000,
     39572.0,
     10837.4,
     0.0
    ],
    [
     19360000,
     39601.7,
     10834.3,
     0.0
    ],
    [
     19370000,
     39587.1,
     10832.6,
     0.0
    ],
    [
     19380000,
     39615.7,
     10839.7,
     0.0
    ],
    [
     19390000,
     39675.4,
     10835.1,
     0.0
    ],
    [
     19400000,
     39657.4,
     10834.7,
     0.0
    ],
    [
     19410000,
     39570.6,
     10827.2,
     0.0
    ],
    [
     19420000,
     39616.1,
     10820.8,
     0.0
    ],
    [
     19430000,
     39645.3,
     10827.6,
     0.0
    ],
    [
     19440000,
     39654.9,
     10820.8,
     0.0
    ],
    [
     19450000,
     39625.1,
     10815.0,
     0.0
    ],
    [
     19460000,
     39694.1,
     10819.4,
     0.0
    ],
    [
     19470000,
     39732.1,
     10834.3,
     0.0
    ],
    [
     19480000,
     39719.6,
     10826.7,
     0.0
    ],
    [
     19490000,
     39795.9,
     10832.5,
     0.0
    ],
    [
     19500000,
     39719.6,
     10834.9,
     0.0
    ],
    [
     19510000,
     39620.9,
     10836.7,
     0.0
    ],
    [
     19520000,
     39587.5,
     10839.8,
     0.0
    ],
    [
     19530000,
     39560.3,
     10842.4,
     0.0
    ],
    [
     19540000,
     39521.9,
     10835.7,
     0.0
    ],
    [
     19550000,
     39553.1,
     10832.0,
     0.0
    ],
    [
     19560000,
     39548.9,
     10837.4,
     0.0
    ],
    [
     19570000,
     39553.9,
     10831.3,
     0.0
    ],
    [
     19580000,
     39507.9,
     10832.4,
     0.0
    ],
    [
     19590000,
     39448.1,
     10823.7,
     0.0
    ],
    [
     19600000,
     39395.7,
     10818.1,
     0.0
    ],
    [
     19610000,
     39396.3,
     10812.7,
     0.0
    ],
    [
     19620000,
     39378.6,
     10817.4,
     0.0
    ],
    [
     19630000,
     39390.5,
     10837.4,
     0.0
    ],
    [
     19640000,
     39456.7,
     10836.5,
     0.0
    ],
    [
     19650000,
     39449.8,
     10825.8,
     0.0
    ],
    [
     19660000,
     39550.2,
     10809.7,
     0.0
    ],
    [
     19670000,
     39559.4,
     10794.6,
     0.0
    ],
    [
     19680000,
     39521.0,
     10798.4,
     0.0
    ],
    [
     19690000,
     39563.9,
     10807.2,
     0.0
    ],
    [
     19700000,
     39679.1,
     10818.8,
     0.0
    ],
    [
     19710000,
     39645.2,
     10827.7,
     0.0
    ],
    [
     19720000,
     39556.9,
     10820.8,
     0.0
    ],
    [
     19730000,
     39542.6,
     10813.9,
     0.0
    ],
    [
     19740000,
     39494.3,
     10820.6,
     0.0
    ],
    [
     19750000,
     39445.7,
     10824.0,
     0.0
    ],
    [
     19760000,
     39482.6,
     10824.7,
     0.0
    ],
    [
     19770000,
     39508.6,
     10823.1,
     0.0
    ],
    [
     19780000,
     39465.4,
     10819.5,
     0.0
    ],
    [
     19790000,
     39471.0,
     10826.7,
     0.0
    ],
    [
     19800000,
     39493.6,
     10829.2,
     0.0
    ],
    [
     19810000,
     39446.5,
     10838.2,
     0.0
    ],
    [
     19820000,
     39321.6,
     10826.0,
     0.0
    ],
    [
     19830000,
     39218.3,
     10818.6,
     0.0
    ],
    [
     19840000,
     39165.6,
     10812.0,
     0.0
    ],
    [
     19850000,
     39181.2,
     10816.6,
     0.0
    ],
    [
     19860000,
     39152.5,
     10827.8,
     0.0
    ],
    [
     19870000,
     39118.6,
     10816.4,
     0.0
    ],
    [
     19880000,
     39125.7,
     10801.6,
     0.0
    ],
    [
     19890000,
     39133.4,
     10820.7,
     0.0
    ],
    [
     19900000,
     39167.4,
     10819.7,
     0.0
    ],
    [
     19910000,
     39225.0,
     10819.8,
     0.0
    ],
    [
     19920000,
     39245.4,
     10817.8,
     0.0
    ],
    [
     19930000,
     39230.7,
     10822.4,
     0.0
    ],
    [
     19940000,
     39162.5,
     10827.3,
     0.0
    ],
    [
     19950000,
     39035.4,
     10818.4,
     0.0
    ],
    [
     19960000,
     39154.0,
     10819.6,
     0.0
    ],
    [
     19970000,
     39259.2,
     10820.5,
     0.0
    ],
    [
     19980000,
     39368.1,
     10833.1,
     0.0
    ],
    [
     19990000,
     39414.1,
     10828.6,
     0.0
    ],
    [
     20000000,
     39431.2,
     10820.2,
     0.0
    ],
    [
     20010000,
     39434.1,
     10814.2,
     0.0
    ],
    [
     20020000,
     39418.8,
     10815.2,
     0.0
    ],
    [
     20030000,
     39496.1,
     10820.7,
     0.0
    ],
    [
     20040000,
     39609.3,
     10822.4,
     0.0
    ],
    [
     20050000,
     39591.5,
     10830.8,
     0.0
    ],
    [
     20060000,
     39578.5,
     10827.5,
     0.0
    ],
    [
     20070000,
     39566.3,
     10829.5,
     0.0
    ],
    [
     20080000,
     39554.6,
     10823.7,
     0.0
    ],
    [
     20090000,
     39473.2,
     10828.6,
     0.0
    ],
    [
     20100000,
     39470.4,
     10830.9,
     0.0
    ],
    [
     20110000,
     39475.4,
     10821.9,
     0.0
    ],
    [
     20120000,
     39475.1,
     10834.3,
     0.0
    ],
    [
     20130000,
     39407.6,
     10837.0,
     0.0
    ],
    [
     20140000,
     39314.3,
     10845.5,
     0.0
    ],
    [
     20150000,
     39260.8,
     10836.1,
     0.0
    ],
    [
     20160000,
     39259.9,
     10842.6,
     0.0
    ],
    [
     20170000,
     39298.3,
     10840.4,
     0.0
    ],
    [
     20180000,
     39252.9,
     10834.9,
     0.0
    ],
    [
     20190000,
     39297.7,
     10845.5,
     0.0
    ],
    [
     20200000,
     39343.4,
     10839.0,
     0.0
    ],
    [
     20210000,
     39315.1,
     10837.3,
     0.0
    ],
    [
     20220000,
     39271.5,
     10827.9,
     0.0
    ],
    [
     20230000,
     39229.3,
     10820.3,
     0.0
    ],
    [
     20240000,
     39192.9,
     10831.3,
     0.0
    ],
    [
     20250000,
     39291.8,
     10829.3,
     0.0
    ],
    [
     20260000,
     39255.7,
     10824.8,
     0.0
    ],
    [
     20270000,
     39257.6,
     10824.0,
     0.0
    ],
    [
     20280000,
     39233.7,
     10812.3,
     0.0
    ],
    [
     20290000,
     39228.5,
     10808.8,
     0.0
    ],
    [
     20300000,
     39253.7,
     10817.3,
     0.0
    ],
    [
     20310000,
     39283.8,
     10823.9,
     0.0
    ],
    [
     20320000,
     39245.9,
     10818.0,
     0.0
    ],
    [
     20330000,
     39203.2,
     10811.0,
     0.0
    ],
    [
     20340000,
     39185.4,
     10816.2,
     0.0
    ],
    [
     20350000,
     39084.4,
     10825.5,
     0.0
    ],
    [
     20360000,
     39034.5,
     10824.1,
     0.0
    ],
    [
     20370000,
     39069.7,
     10821.7,
     0.0
    ],
    [
     20380000,
     39107.1,
     10824.6,
     0.0
    ],
    [
     20390000,
     39156.6,
     10838.3,
     0.0
    ],
    [
     20400000,
     39254.6,
     10833.9,
     0.0
    ],
    [
     20410000,
     39270.3,
     10830.0,
     0.0
    ],
    [
     20420000,
     39304.6,
     10827.1,
     0.0
    ],
    [
     20430000,
     39369.1,
     10828.8,
     0.0
    ],
    [
     20440000,
     39418.9,
     10830.8,
     0.0
    ],
    [
     20450000,
     39534.2,
     10823.2,
     0.0
    ],
    [
     20460000,
     39587.6,
     10813.0,
     0.0
    ],
    [
     20470000,
     39585.2,
     10805.9,
     0.0
    ],
    [
     20480000,
     39684.1,
     10803.2,
     0.0
    ],
    [
     20490000,
     39628.7,
     10807.5,
     0.0
    ],
    [
     20500000,
     39705.6,
     10806.2,
     0.0
    ],
    [
     20510000,
     39719.5,
     10808.4,
     0.0
    ],
    [
     20520000,
     39791.4,
     10802.3,
     0.0
    ],
    [
     20530000,
     39808.3,
     10793.3,
     0.0
    ],
    [
     20540000,
     39831.4,
     10785.9,
     0.0
    ],
    [
     20550000,
     39866.9,
     10784.8,
     0.0
    ],
    [
     20560000,
     39981.3,
     10791.6,
     0.0
    ],
    [
     20570000,
     40053.2,
     10786.4,
     0.0
    ],
    [
     20580000,
     40103.3,
     10788.5,
     0.0
    ],
    [
     20590000,
     40152.8,
     10796.8,
     0.0
    ],
    [
     20600000,
     40164.1,
     10801.4,
     0.0
    ],
    [
     20610000,
     40128.5,
     10804.9,
     0.0
    ],
    [
     20620000,
     40049.8,
     10808.5,
     0.0
    ],
    [
     20630000,
     40026.4,
     10813.7,
     0.0
    ],
    [
     20640000,
     40078.4,
     10815.6,
     0.0
    ],
    [
     20650000,
     39945.0,
     10811.3,
     0.0
    ],
    [
     20660000,
     39830.5,
     10805.1,
     0.0
    ],
    [
     20670000,
     39705.1,
     10790.6,
     0.0
    ],
    [
     20680000,
     39634.0,
     10782.1,
     0.0
    ],
    [
     20690000,
     39503.7,
     10782.7,
     0.0
    ],
    [
     20700000,
     39448.6,
     10784.7,
     0.0
    ],
    [
     20710000,
     39452.5,
     10774.7,
     0.0
    ],
    [
     20720000,
     39583.5,
     10778.4,
     0.0
    ],
    [
     20730000,
     39576.0,
     10787.6,
     0.0
    ],
    [
     20740000,
     39597.3,
     10783.8,
     0.0
    ],
    [
     20750000,
     39656.1,
     10805.4,
     0.0
    ],
    [
     20760000,
     39677.9,
     10789.5,
     0.0
    ],
    [
     20770000,
     39718.4,
     10795.6,
     0.0
    ],
    [
     20780000,
     39718.4,
     10798.9,
     0.0
    ],
    [
     20790000,
     39753.6,
     10799.9,
     0.0
    ],
    [
     20800000,
     39843.0,
     10798.0,
     0.0
    ],
    [
     20810000,
     39819.7,
     10796.6,
     0.0
    ],
    [
     20820000,
     39840.6,
     10794.5,
     0.0
    ],
    [
     20830000,
     39852.4,
     10798.9,
     0.0
    ],
    [
     20840000,
     39863.3,
     10800.6,
     0.0
    ],
    [
     20850000,
     39860.8,
     10805.7,
     0.0
    ],
    [
     20860000,
     39822.6,
     10810.0,
     0.0
    ],
    [
     20870000,
     39678.6,
     10798.3,
     0.0
    ],
    [
     20880000,
     39713.0,
     10800.9,
     0.0
    ],
    [
     20890000,
     39715.6,
     10803.7,
     0.0
    ],
    [
     20900000,
     39690.0,
     10800.3,
     0.0
    ],
    [
     20910000,
     39736.4,
     10805.9,
     0.0
    ],
    [
     20920000,
     39734.7,
     10810.8,
     0.0
    ],
    [
     20930000,
     39709.0,
     10800.2,
     0.0
    ],
    [
     20940000,
     39734.4,
     10797.0,
     0.0
    ],
    [
     20950000,
     39741.0,
     10788.2,
     0.0
    ],
    [
     20960000,
     39788.4,
     10794.0,
     0.0
    ],
    [
     20970000,
     39848.5,
     10798.0,
     0.0
    ],
    [
     20980000,
     39841.7,
     10800.8,
     0.0
    ],
    [
     20990000,
     39767.1,
     10803.7,
     0.0
    ],
    [
     21000000,
     39720.2,
     10802.7,
     0.0
    ],
    [
     21010000,
     39611.7,
     10801.4,
     0.0
    ],
    [
     21020000,
     39617.4,
     10805.1,
     0.0
    ],
    [
     21030000,
     39698.7,
     10807.4,
     0.0
    ],
    [
     21040000,
     39723.6,
     10808.2,
     0.0
    ],
    [
     21050000,
     39728.2,
     10810.2,
     0.0
    ],
    [
     21060000,
     39809.6,
     10798.5,
     0.0
    ],
    [
     21070000,
     39857.5,
     10793.2,
     0.0
    ],
    [
     21080000,
     40001.8,
     10791.8,
     0.0
    ],
    [
     21090000,
     40105.2,
     10799.8,
     0.0
    ],
    [
     21100000,
     40138.3,
     10784.7,
     0.0
    ],
    [
     21110000,
     40112.8,
     10788.7,
     0.0
    ],
    [
     21120000,
     40108.2,
     10788.8,
     0.0
    ],
    [
     21130000,
     40075.1,
     10780.2,
     0.0
    ],
    [
     21140000,
     40139.5,
     10779.2,
     0.0
    ],
    [
     21150000,
     40314.1,
     10770.1,
     0.0
    ],
    [
     21160000,
     40313.1,
     10773.1,
     0.0
    ],
    [
     21170000,
     40379.3,
     10782.3,
     0.0
    ],
    [
     21180000,
     40351.3,
     10774.5,
     0.0
    ],
    [
     21190000,
     40412.6,
     10765.3,
     0.0
    ],
    [
     21200000,
     40401.3,
     10771.2,
     0.0
    ],
    [
     21210000,
     40435.9,
     10775.7,
     0.0
    ],
    [
     21220000,
     40456.6,
     10776.0,
     0.0
    ],
    [
     21230000,
     40510.5,
     10779.0,
     0.0
    ],
    [
     21240000,
     40510.4,
     10778.9,
     0.0
    ],
    [
     21250000,
     40628.2,
     10778.1,
     0.0
    ],
    [
     21260000,
     40588.4,
     10772.0,
     0.0
    ],
    [
     21270000,
     40611.5,
     10770.7,
     0.0
    ],
    [
     21280000,
     40593.2,
     10771.0,
     0.0
    ],
    [
     21290000,
     40532.9,
     10769.9,
     0.0
    ],
    [
     21300000,
     40412.1,
     10765.0,
     0.0
    ],
    [
     21310000,
     40397.4,
     10763.7,
     0.0
    ],
    [
     21320000,
     40479.5,
     10768.1,
     0.0
    ],
    [
     21330000,
     40479.9,
     10772.4,
     0.0
    ],
    [
     21340000,
     40524.5,
     10780.0,
     0.0
    ],
    [
     21350000,
     40495.2,
     10775.3,
     0.0
    ],
    [
     21360000,
     40518.3,
     10773.8,
     0.0
    ],
    [
     21370000,
     40587.8,
     10771.6,
     0.0
    ],
    [
     21380000,
     40707.1,
     10764.9,
     0.0
    ],
    [
     21390000,
     40694.4,
     10761.4,
     0.0
    ],
    [
     21400000,
     40708.6,
     10758.4,
     0.0
    ],
    [
     21410000,
     40622.2,
     10755.0,
     0.0
    ],
    [
     21420000,
     40564.4,
     10755.3,
     0.0
    ],
    [
     21430000,
     40608.0,
     10745.7,
     0.0
    ],
    [
     21440000,
     40598.6,
     10750.4,
     0.0
    ],
    [
     21450000,
     40601.3,
     10742.7,
     0.0
    ],
    [
     21460000,
     40651.3,
     10747.6,
     0.0
    ],
    [
     21470000,
     40678.4,
     10753.9,
     0.0
    ],
    [
     21480000,
     40704.5,
     10755.1,
     0.0
    ],
    [
     21490000,
     40691.6,
     10755.6,
     0.0
    ],
    [
     21500000,
     40669.6,
     10759.0,
     0.0
    ],
    [
     21510000,
     40628.7,
     10762.2,
     0.0
    ],
    [
     21520000,
     40661.3,
     10761.5,
     0.0
    ],
    [
     21530000,
     40618.6,
     10772.9,
     0.0
    ],
    [
     21540000,
     40609.0,
     10758.2,
     0.0
    ],
    [
     21550000,
     40575.7,
     10754.2,
     0.0
    ],
    [
     21560000,
     40568.9,
     10746.2,
     0.0
    ],
    [
     21570000,
     40690.7,
     10737.4,
     0.0
    ],
    [
     21580000,
     40791.8,
     10740.0,
     0.0
    ],
    [
     21590000,
     40791.2,
     10732.3,
     0.0
    ],
    [
     21600000,
     40809.7,
     10735.2,
     0.0
    ],
    [
     21610000,
     40781.6,
     10741.4,
     0.0
    ],
    [
     21620000,
     40749.8,
     10738.0,
     0.0
    ],
    [
     21630000,
     40733.8,
     10748.8,
     0.0
    ],
    [
     21640000,
     40674.9,
     10749.5,
     0.0
    ],
    [
     21650000,
     40582.6,
     10735.9,
     0.0
    ],
    [
     21660000,
     40588.3,
     10742.6,
     0.0
    ],
    [
     21670000,
     40672.2,
     10759.2,
     0.0
    ],
    [
     21680000,
     40655.6,
     10758.4,
     0.0
    ],
    [
     21690000,
     40559.7,
     10755.0,
     0.0
    ],
    [
     21700000,
     40475.8,
     10750.2,
     0.0
    ],
    [
     21710000,
     40407.2,
     10746.2,
     0.0
    ],
    [
     21720000,
     40437.2,
     10745.2,
     0.0
    ],
    [
     21730000,
     40433.3,
     10749.7,
     0.0
    ],
    [
     21740000,
     40481.0,
     10753.8,
     0.0
    ],
    [
     21750000,
     40687.4,
     10748.3,
     0.0
    ],
    [
     21760000,
     40715.4,
     10740.3,
     0.0
    ],
    [
     21770000,
     40653.4,
     10645.8,
     0.0
    ],
    [
     21780000,
     40684.4,
     10653.4,
     0.0
    ],
    [
     21790000,
     40675.2,
     10655.7,
     0.0
    ],
    [
     21800000,
     40702.3,
     10663.8,
     0.0
    ],
    [
     21810000,
     40698.4,
     10666.4,
     0.0
    ],
    [
     21820000,
     40748.4,
     10665.2,
     0.0
    ],
    [
     21830000,
     40754.0,
     10656.3,
     0.0
    ],
    [
     21840000,
     40682.1,
     10652.1,
     0.0
    ],
    [
     21850000,
     40607.6,
     10656.4,
     0.0
    ],
    [
     21860000,
     40557.7,
     10663.8,
     0.0
    ],
    [
     21870000,
     40503.8,
     10655.7,
     0.0
    ],
    [
     21880000,
     40409.1,
     10651.0,
     0.0
    ],
    [
     21890000,
     40345.2,
     10643.8,
     0.0
    ],
    [
     21900000,
     40324.6,
     10659.4,
     0.0
    ],
    [
     21910000,
     40312.8,
     10660.2,
     0.0
    ],
    [
     21920000,
     40343.8,
     10658.3,
     0.0
    ],
    [
     21930000,
     40346.4,
     10658.5,
     0.0
    ],
    [
     21940000,
     40387.3,
     10659.6,
     0.0
    ],
    [
     21950000,
     40341.4,
     10668.9,
     0.0
    ],
    [
     21960000,
     40364.5,
     10673.4,
     0.0
    ],
    [
     21970000,
     40317.3,
     10668.1,
     0.0
    ],
    [
     21980000,
     40311.1,
     10664.2,
     0.0
    ],
    [
     21990000,
     40313.0,
     10662.6,
     0.0
    ],
    [
     22000000,
     40300.7,
     10674.1,
     0.0
    ],
    [
     22010000,
     40352.8,
     10680.2,
     0.0
    ],
    [
     22020000,
     40384.7,
     10676.1,
     0.0
    ],
    [
     22030000,
     40412.8,
     10664.7,
     0.0
    ],
    [
     22040000,
     40372.9,
     10661.8,
     0.0
    ],
    [
     22050000,
     40373.1,
     10663.8,
     0.0
    ],
    [
     22060000,
     40339.6,
     10665.8,
     0.0
    ],
    [
     22070000,
     40277.1,
     10667.7,
     0.0
    ],
    [
     22080000,
     40320.9,
     10672.5,
     0.0
    ],
    [
     22090000,
     40391.7,
     10676.0,
     0.0
    ],
    [
     22100000,
     40481.0,
     10676.6,
     0.0
    ],
    [
     22110000,
     40533.3,
     10687.8,
     0.0
    ],
    [
     22120000,
     40532.9,
     10680.3,
     0.0
    ],
    [
     22130000,
     40530.5,
     10683.3,
     0.0
    ],
    [
     22140000,
     40628.5,
     10686.7,
     0.0
    ],
    [
     22150000,
     40666.8,
     10694.4,
     0.0
    ],
    [
     22160000,
     40715.5,
     10695.0,
     0.0
    ],
    [
     22170000,
     40746.7,
     10693.4,
     0.0
    ],
    [
     22180000,
     40686.8,
     10693.4,
     0.0
    ],
    [
     22190000,
     40664.1,
     10683.4,
     0.0
    ],
    [
     22200000,
     40650.2,
     10673.7,
     0.0
    ],
    [
     22210000,
     40660.7,
     10666.6,
     0.0
    ],
    [
     22220000,
     40725.3,
     10662.7,
     0.0
    ],
    [
     22230000,
     40692.4,
     10653.6,
     0.0
    ],
    [
     22240000,
     40656.0,
     10646.5,
     0.0
    ],
    [
     22250000,
     40661.4,
     10649.4,
     0.0
    ],
    [
     22260000,
     40650.1,
     10654.4,
     0.0
    ],
    [
     22270000,
     40660.6,
     10650.1,
     0.0
    ],
    [
     22280000,
     40659.9,
     10641.0,
     0.0
    ],
    [
     22290000,
     40639.1,
     10654.0,
     0.0
    ],
    [
     22300000,
     40673.5,
     10657.1,
     0.0
    ],
    [
     22310000,
     40710.8,
     10654.4,
     0.0
    ],
    [
     22320000,
     40726.3,
     10651.2,
     0.0
    ],
    [
     22330000,
     40681.4,
     10656.0,
     0.0
    ],
    [
     22340000,
     40640.2,
     10649.5,
     0.0
    ],
    [
     22350000,
     40573.6,
     10641.0,
     0.0
    ],
    [
     22360000,
     40650.9,
     10636.4,
     0.0
    ],
    [
     22370000,
     40668.3,
     10632.8,
     0.0
    ],
    [
     22380000,
     40678.1,
     10634.9,
     0.0
    ],
    [
     22390000,
     40659.9,
     10635.0,
     0.0
    ],
    [
     22400000,
     40590.2,
     10644.0,
     0.0
    ],
    [
     22410000,
     40607.6,
     10639.5,
     0.0
    ],
    [
     22420000,
     40638.6,
     10624.8,
     0.0
    ],
    [
     22430000,
     40699.8,
     10637.7,
     0.0
    ],
    [
     22440000,
     40747.8,
     10655.1,
     0.0
    ],
    [
     22450000,
     40675.8,
     10670.1,
     0.0
    ],
    [
     22460000,
     40719.5,
     10675.3,
     0.0
    ],
    [
     22470000,
     40708.2,
     10686.9,
     0.0
    ],
    [
     22480000,
     40768.0,
     10681.5,
     0.0
    ],
    [
     22490000,
     40694.3,
     10679.3,
     0.0
    ],
    [
     22500000,
     40646.9,
     10689.4,
     0.0
    ],
    [
     22510000,
     40653.6,
     10681.5,
     0.0
    ],
    [
     22520000,
     40674.4,
     10677.3,
     0.0
    ],
    [
     22530000,
     40680.0,
     10676.8,
     0.0
    ],
    [
     22540000,
     40720.9,
     10686.1,
     0.0
    ],
    [
     22550000,
     40743.4,
     10684.2,
     0.0
    ],
    [
     22560000,
     40692.3,
     10676.1,
     0.0
    ],
    [
     22570000,
     40604.6,
     10673.0,
     0.0
    ],
    [
     22580000,
     40594.8,
     10688.6,
     0.0
    ],
    [
     22590000,
     40563.7,
     10680.8,
     0.0
    ],
    [
     22600000,
     40595.8,
     10686.5,
     0.0
    ],
    [
     22610000,
     40618.7,
     10683.5,
     0.0
    ],
    [
     22620000,
     40620.9,
     10691.6,
     0.0
    ],
    [
     22630000,
     40546.1,
     10695.6,
     0.0
    ],
    [
     22640000,
     40542.7,
     10700.8,
     0.0
    ],
    [
     22650000,
     40508.3,
     10705.7,
     0.0
    ],
    [
     22660000,
     40535.1,
     10701.9,
     0.0
    ],
    [
     22670000,
     40569.6,
     10708.5,
     0.0
    ],
    [
     22680000,
     40662.7,
     10704.7,
     0.0
    ],
    [
     22690000,
     40713.3,
     10709.9,
     0.0
    ],
    [
     22700000,
     40759.4,
     10712.5,
     0.0
    ],
    [
     22710000,
     40772.5,
     10712.5,
     0.0
    ],
    [
     22720000,
     40816.0,
     10707.6,
     0.0
    ],
    [
     22730000,
     40853.7,
     10710.7,
     0.0
    ],
    [
     22740000,
     40877.2,
     10710.0,
     0.0
    ],
    [
     22750000,
     40825.4,
     10707.5,
     0.0
    ],
    [
     22760000,
     40832.8,
     10706.5,
     0.0
    ],
    [
     22770000,
     40775.4,
     10708.6,
     0.0
    ],
    [
     22780000,
     40804.5,
     10715.8,
     0.0
    ],
    [
     22790000,
     40838.8,
     10717.9,
     0.0
    ],
    [
     22800000,
     40821.3,
     10703.4,
     0.0
    ],
    [
     22810000,
     40851.2,
     10691.7,
     0.0
    ],
    [
     22820000,
     40857.1,
     10694.7,
     0.0
    ],
    [
     22830000,
     40858.6,
     10705.9,
     0.0
    ],
    [
     22840000,
     40878.6,
     10707.8,
     0.0
    ],
    [
     22850000,
     40908.8,
     10704.3,
     0.0
    ],
    [
     22860000,
     40844.9,
     10710.2,
     0.0
    ],
    [
     22870000,
     40801.7,
     10714.5,
     0.0
    ],
    [
     22880000,
     40742.7,
     10715.1,
     0.0
    ],
    [
     22890000,
     40737.0,
     10722.5,
     0.0
    ],
    [
     22900000,
     40786.6,
     10726.1,
     0.0
    ],
    [
     22910000,
     40755.0,
     10733.4,
     0.0
    ],
    [
     22920000,
     40736.4,
     10727.9,
     0.0
    ],
    [
     22930000,
     40707.2,
     10724.7,
     0.0
    ],
    [
     22940000,
     40615.1,
     10718.0,
     0.0
    ],
    [
     22950000,
     40679.4,
     10720.2,
     0.0
    ],
    [
     22960000,
     40640.1,
     10721.5,
     0.0
    ],
    [
     22970000,
     40643.6,
     10725.0,
     0.0
    ],
    [
     22980000,
     40663.1,
     10719.1,
     0.0
    ],
    [
     22990000,
     40613.8,
     10718.4,
     0.0
    ],
    [
     23000000,
     40612.2,
     10717.5,
     0.0
    ],
    [
     23010000,
     40617.7,
     10713.9,
     0.0
    ],
    [
     23020000,
     40602.3,
     10706.5,
     0.0
    ],
    [
     23030000,
     40678.8,
     10704.6,
     0.0
    ],
    [
     23040000,
     40733.0,
     10699.0,
     0.0
    ],
    [
     23050000,
     40725.7,
     10688.4,
     0.0
    ],
    [
     23060000,
     40710.0,
     10698.9,
     0.0
    ],
    [
     23070000,
     40677.4,
     10701.0,
     0.0
    ],
    [
     23080000,
     40745.6,
     10704.6,
     0.0
    ],
    [
     23090000,
     40749.2,
     10709.5,
     0.0
    ],
    [
     23100000,
     40757.8,
     10708.8,
     0.0
    ],
    [
     23110000,
     40699.2,
     10718.9,
     0.0
    ],
    [
     23120000,
     40723.2,
     10731.5,
     0.0
    ],
    [
     23130000,
     40680.1,
     10722.2,
     0.0
    ],
    [
     23140000,
     40623.0,
     10723.0,
     0.0
    ],
    [
     23150000,
     40486.3,
     10723.2,
     0.0
    ],
    [
     23160000,
     40426.6,
     10714.9,
     0.0
    ],
    [
     23170000,
     40407.5,
     10705.6,
     0.0
    ],
    [
     23180000,
     40492.3,
     10715.9,
     0.0
    ],
    [
     23190000,
     40535.3,
     10725.9,
     0.0
    ],
    [
     23200000,
     40593.2,
     10727.3,
     0.0
    ],
    [
     23210000,
     40514.3,
     10722.4,
     0.0
    ],
    [
     23220000,
     40444.0,
     10721.3,
     0.0
    ],
    [
     23230000,
     40423.7,
     10734.0,
     0.0
    ],
    [
     23240000,
     40401.8,
     10731.0,
     0.0
    ],
    [
     23250000,
     40363.8,
     10734.8,
     0.0
    ],
    [
     23260000,
     40332.8,
     10723.1,
     0.0
    ],
    [
     23270000,
     40251.2,
     10726.9,
     0.0
    ],
    [
     23280000,
     40267.8,
     10733.7,
     0.0
    ],
    [
     23290000,
     40492.0,
     10721.6,
     0.0
    ],
    [
     23300000,
     40695.3,
     10727.6,
     0.0
    ],
    [
     23310000,
     40750.0,
     10730.9,
     0.0
    ],
    [
     23320000,
     40748.0,
     10736.8,
     0.0
    ],
    [
     23330000,
     40734.5,
     10742.8,
     0.0
    ],
    [
     23340000,
     40757.9,
     10737.5,
     0.0
    ],
    [
     23350000,
     40813.7,
     10736.4,
     0.0
    ],
    [
     23360000,
     40745.1,
     10735.7,
     0.0
    ],
    [
     23370000,
     40736.1,
     10736.6,
     0.0
    ],
    [
     23380000,
     40742.1,
     10735.2,
     0.0
    ],
    [
     23390000,
     40750.2,
     10736.8,
     0.0
    ],
    [
     23400000,
     40828.5,
     10728.5,
     0.0
    ],
    [
     23410000,
     40825.0,
     10726.7,
     0.0
    ],
    [
     23420000,
     40835.9,
     10743.1,
     0.0
    ],
    [
     23430000,
     40833.2,
     10738.7,
     0.0
    ],
    [
     23440000,
     40785.7,
     10739.3,
     0.0
    ],
    [
     23450000,
     40814.2,
     10743.5,
     0.0
    ],
    [
     23460000,
     40909.1,
     10745.7,
     0.0
    ],
    [
     23470000,
     40937.6,
     10744.9,
     0.0
    ],
    [
     23480000,
     40882.2,
     10750.3,
     0.0
    ],
    [
     23490000,
     40780.8,
     10747.4,
     0.0
    ],
    [
     23500000,
     40741.4,
     10741.0,
     0.0
    ],
    [
     23510000,
     40681.4,
     10740.7,
     0.0
    ],
    [
     23520000,
     40641.1,
     10740.5,
     0.0
    ],
    [
     23530000,
     40576.8,
     10735.7,
     0.0
    ],
    [
     23540000,
     40574.3,
     10732.6,
     0.0
    ],
    [
     23550000,
     40480.3,
     10738.8,
     0.0
    ],
    [
     23560000,
     40443.0,
     10744.8,
     0.0
    ],
    [
     23570000,
     40492.9,
     10733.5,
     0.0
    ],
    [
     23580000,
     40568.8,
     10738.7,
     0.0
    ],
    [
     23590000,
     40532.7,
     10730.2,
     0.0
    ],
    [
     23600000,
     40422.0,
     10724.9,
     0.0
    ],
    [
     23610000,
     40382.3,
     10725.8,
     0.0
    ],
    [
     23620000,
     40385.6,
     10724.9,
     0.0
    ],
    [
     23630000,
     40396.7,
     10732.8,
     0.0
    ],
    [
     23640000,
     40387.2,
     10730.9,
     0.0
    ],
    [
     23650000,
     40408.0,
     10736.8,
     0.0
    ],
    [
     23660000,
     40409.8,
     10741.6,
     0.0
    ],
    [
     23670000,
     40412.2,
     10739.5,
     0.0
    ],
    [
     23680000,
     40432.7,
     10742.0,
     0.0
    ],
    [
     23690000,
     40389.9,
     10744.5,
     0.0
    ],
    [
     23700000,
     40375.9,
     10732.7,
     0.0
    ],
    [
     23710000,
     40319.3,
     10736.9,
     0.0
    ],
    [
     23720000,
     40334.4,
     10736.4,
     0.0
    ],
    [
     23730000,
     40371.2,
     10733.2,
     0.0
    ],
    [
     23740000,
     40410.2,
     10731.2,
     0.0
    ],
    [
     23750000,
     40427.6,
     10730.1,
     0.0
    ],
    [
     23760000,
     40451.6,
     10737.0,
     0.0
    ],
    [
     23770000,
     40516.6,
     10732.8,
     0.0
    ],
    [
     23780000,
     40502.8,
     10730.5,
     0.0
    ],
    [
     23790000,
     40532.6,
     10725.9,
     0.0
    ],
    [
     23800000,
     40583.2,
     10719.0,
     0.0
    ],
    [
     23810000,
     40580.5,
     10712.9,
     0.0
    ],
    [
     23820000,
     40554.7,
     10707.6,
     0.0
    ],
    [
     23830000,
     40552.4,
     10696.3,
     0.0
    ],
    [
     23840000,
     40564.4,
     10698.5,
     0.0
    ],
    [
     23850000,
     40513.3,
     10700.0,
     0.0
    ],
    [
     23860000,
     40495.1,
     10699.5,
     0.0
    ],
    [
     23870000,
     40536.1,
     10717.7,
     0.0
    ],
    [
     23880000,
     40496.3,
     10715.0,
     0.0
    ],
    [
     23890000,
     40523.6,
     10710.3,
     0.0
    ],
    [
     23900000,
     40676.4,
     10705.4,
     0.0
    ],
    [
     23910000,
     40681.9,
     10707.5,
     0.0
    ],
    [
     23920000,
     40755.5,
     10693.7,
     0.0
    ],
    [
     23930000,
     40771.0,
     10696.4,
     0.0
    ],
    [
     23940000,
     40622.9,
     10685.0,
     0.0
    ],
    [
     23950000,
     40481.2,
     10676.8,
     0.0
    ],
    [
     23960000,
     40459.9,
     10673.5,
     0.0
    ],
    [
     23970000,
     40395.5,
     10671.7,
     0.0
    ],
    [
     23980000,
     40438.8,
     10685.8,
     0.0
    ],
    [
     23990000,
     40459.6,
     10679.2,
     0.0
    ],
    [
     24000000,
     40469.1,
     10682.0,
     0.0
    ],
    [
     24010000,
     40457.2,
     10695.7,
     0.0
    ],
    [
     24020000,
     40412.8,
     10698.8,
     0.0
    ],
    [
     24030000,
     40442.7,
     10699.6,
     0.0
    ],
    [
     24040000,
     40355.0,
     10690.9,
     0.0
    ],
    [
     24050000,
     40340.4,
     10690.0,
     0.0
    ],
    [
     24060000,
     40261.9,
     10681.2,
     0.0
    ],
    [
     24070000,
     40233.2,
     10689.9,
     0.0
    ],
    [
     24080000,
     40273.1,
     10692.1,
     0.0
    ],
    [
     24090000,
     40378.4,
     10699.3,
     0.0
    ],
    [
     24100000,
     40353.3,
     10695.7,
     0.0
    ],
    [
     24110000,
     40354.3,
     10687.8,
     0.0
    ],
    [
     24120000,
     40401.9,
     10694.5,
     0.0
    ],
    [
     24130000,
     40433.3,
     10701.6,
     0.0
    ],
    [
     24140000,
     40459.2,
     10702.3,
     0.0
    ],
    [
     24150000,
     40459.3,
     10704.5,
     0.0
    ],
    [
     24160000,
     40484.1,
     10700.1,
     0.0
    ],
    [
     24170000,
     40507.4,
     10701.9,
     0.0
    ],
    [
     24180000,
     40518.9,
     10710.7,
     0.0
    ],
    [
     24190000,
     40443.2,
     10721.6,
     0.0
    ],
    [
     24200000,
     40354.4,
     10715.7,
     0.0
    ],
    [
     24210000,
     40241.0,
     10712.5,
     0.0
    ],
    [
     24220000,
     40283.9,
     10713.0,
     0.0
    ],
    [
     24230000,
     40324.1,
     10714.3,
     0.0
    ],
    [
     24240000,
     40392.2,
     10717.6,
     0.0
    ],
    [
     24250000,
     40391.7,
     10714.9,
     0.0
    ],
    [
     24260000,
     40394.2,
     10727.8,
     0.0
    ],
    [
     24270000,
     40327.6,
     10719.3,
     0.0
    ],
    [
     24280000,
     40334.1,
     10718.7,
     0.0
    ],
    [
     24290000,
     40345.2,
     10708.7,
     0.0
    ],
    [
     24300000,
     40403.7,
     10709.2,
     0.0
    ],
    [
     24310000,
     40386.8,
     10712.6,
     0.0
    ],
    [
     24320000,
     40414.0,
     10703.7,
     0.0
    ],
    [
     24330000,
     40339.2,
     10694.5,
     0.0
    ],
    [
     24340000,
     40354.8,
     10705.1,
     0.0
    ],
    [
     24350000,
     40388.6,
     10699.2,
     0.0
    ],
    [
     24360000,
     40437.7,
     10696.3,
     0.0
    ],
    [
     24370000,
     40506.2,
     10694.2,
     0.0
    ],
    [
     24380000,
     40509.6,
     10696.1,
     0.0
    ],
    [
     24390000,
     40462.4,
     10691.2,
     0.0
    ],
    [
     24400000,
     40643.3,
     10686.2,
     0.0
    ],
    [
     24410000,
     40691.7,
     10680.3,
     0.0
    ],
    [
     24420000,
     40691.2,
     10683.3,
     0.0
    ],
    [
     24430000,
     40680.8,
     10675.0,
     0.0
    ],
    [
     24440000,
     40579.3,
     10669.4,
     0.0
    ],
    [
     24450000,
     40483.7,
     10677.3,
     0.0
    ],
    [
     24460000,
     40384.6,
     10678.9,
     0.0
    ],
    [
     24470000,
     40431.7,
     10688.0,
     0.0
    ],
    [
     24480000,
     40574.2,
     10691.6,
     0.0
    ],
    [
     24490000,
     40644.3,
     10692.3,
     0.0
    ],
    [
     24500000,
     40638.1,
     10692.5,
     0.0
    ],
    [
     24510000,
     40691.6,
     10697.4,
     0.0
    ],
    [
     24520000,
     40737.3,
     10708.3,
     0.0
    ],
    [
     24530000,
     40707.4,
     10715.8,
     0.0
    ],
    [
     24540000,
     40616.5,
     10707.4,
     0.0
    ],
    [
     24550000,
     40502.0,
     10707.6,
     0.0
    ],
    [
     24560000,
     40496.0,
     10710.6,
     0.0
    ],
    [
     24570000,
     40535.5,
     10726.3,
     0.0
    ],
    [
     24580000,
     40563.0,
     10735.8,
     0.0
    ],
    [
     24590000,
     40557.4,
     10743.1,
     0.0
    ],
    [
     24600000,
     40522.1,
     10739.4,
     0.0
    ],
    [
     24610000,
     40506.3,
     10736.3,
     0.0
    ],
    [
     24620000,
     40521.4,
     10741.4,
     0.0
    ],
    [
     24630000,
     40485.1,
     10746.7,
     0.0
    ],
    [
     24640000,
     40435.6,
     10733.7,
     0.0
    ],
    [
     24650000,
     40423.0,
     10732.2,
     0.0
    ],
    [
     24660000,
     40442.5,
     10737.8,
     0.0
    ],
    [
     24670000,
     40328.8,
     10738.9,
     0.0
    ],
    [
     24680000,
     40348.4,
     10736.6,
     0.0
    ],
    [
     24690000,
     40315.0,
     10726.7,
     0.0
    ],
    [
     24700000,
     40298.2,
     10728.9,
     0.0
    ],
    [
     24710000,
     40330.0,
     10734.1,
     0.0
    ],
    [
     24720000,
     40336.1,
     10730.0,
     0.0
    ],
    [
     24730000,
     40354.7,
     10721.2,
     0.0
    ],
    [
     24740000,
     40288.5,
     10729.8,
     0.0
    ],
    [
     24750000,
     40264.6,
     10738.2,
     0.0
    ],
    [
     24760000,
     40394.6,
     10727.4,
     0.0
    ],
    [
     24770000,
     40374.9,
     10728.2,
     0.0
    ],
    [
     24780000,
     40391.8,
     10729.5,
     0.0
    ],
    [
     24790000,
     40353.0,
     10723.1,
     0.0
    ],
    [
     24800000,
     40380.7,
     10726.8,
     0.0
    ],
    [
     24810000,
     40418.9,
     10732.0,
     0.0
    ],
    [
     24820000,
     40359.7,
     10728.6,
     0.0
    ],
    [
     24830000,
     40345.5,
     10730.6,
     0.0
    ],
    [
     24840000,
     40261.1,
     10736.3,
     0.0
    ],
    [
     24850000,
     40327.9,
     10744.6,
     0.0
    ],
    [
     24860000,
     40360.9,
     10740.8,
     0.0
    ],
    [
     24870000,
     40424.4,
     10723.7,
     0.0
    ],
    [
     24880000,
     40422.3,
     10720.4,
     0.0
    ],
    [
     24890000,
     40422.9,
     10720.7,
     0.0
    ],
    [
     24900000,
     40423.5,
     10726.9,
     0.0
    ],
    [
     24910000,
     40414.4,
     10720.7,
     0.0
    ],
    [
     24920000,
     40399.7,
     10727.0,
     0.0
    ],
    [
     24930000,
     40479.1,
     10732.9,
     0.0
    ],
    [
     24940000,
     40433.5,
     10734.4,
     0.0
    ],
    [
     24950000,
     40445.6,
     10738.5,
     0.0
    ],
    [
     24960000,
     40425.6,
     10732.3,
     0.0
    ],
    [
     24970000,
     40432.3,
     10738.4,
     0.0
    ],
    [
     24980000,
     40463.8,
     10729.5,
     0.0
    ],
    [
     24990000,
     40422.6,
     10713.5,
     0.0
    ],
    [
     25000000,
     40371.4,
     10714.0,
     0.0
    ],
    [
     25000001,
     40371.4,
     10714.0,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|453|0": {
   "did": 9001,
   "mode": "bd",
   "N": 453,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 19470000.0,
   "init_seed": 2026071300453009001,
   "stop_reason": "solved_target",
   "stop_step": 51387,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 210.875,
   "wall_seconds_per_step": 0.004104,
   "first_solve_steps": [
    null,
    28461,
    42613,
    11652,
    20464,
    2744,
    null,
    null,
    23043,
    38589,
    null,
    1215,
    21748,
    null,
    null,
    3337,
    10627,
    27383,
    null,
    null,
    null,
    17014,
    null,
    6606,
    473,
    null,
    9930,
    17525,
    null,
    37629,
    null,
    null,
    null,
    17905,
    null,
    652,
    5216,
    7609,
    null,
    15330,
    null,
    35469,
    8412,
    35238,
    null,
    null,
    14736,
    null,
    null,
    null,
    null,
    7260,
    null,
    null,
    null,
    8198,
    9860,
    13083,
    22327,
    11417,
    5631,
    26012,
    14285,
    null,
    44555,
    12512,
    20483,
    4500,
    13141,
    4817,
    null,
    null,
    null,
    3384,
    null,
    1989,
    null,
    null,
    null,
    10638,
    25948,
    null,
    19297,
    20152,
    6118,
    null,
    31297,
    13701,
    9312,
    50065,
    null,
    10160,
    8821,
    null,
    null,
    36840,
    19652,
    7030,
    49567,
    51387
   ],
   "xl_telemetry": [
    [
     10000,
     3366.6,
     1132.7,
     0.0
    ],
    [
     20000,
     4008.3,
     1724.9,
     0.0
    ],
    [
     30000,
     5010.5,
     2213.6,
     0.0
    ],
    [
     40000,
     6350.4,
     2666.7,
     0.0
    ],
    [
     50000,
     7351.3,
     3057.8,
     0.0
    ],
    [
     51387,
     7466.7,
     3086.3,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|453|1": {
   "did": 9001,
   "mode": "bd",
   "N": 453,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 19470000.0,
   "init_seed": 2026071300453019001,
   "stop_reason": "solved_target",
   "stop_step": 53647,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 219.207,
   "wall_seconds_per_step": 0.004086,
   "first_solve_steps": [
    1211,
    null,
    3381,
    null,
    47625,
    null,
    42034,
    53647,
    null,
    12704,
    48944,
    17220,
    null,
    20212,
    40875,
    null,
    10737,
    40652,
    14671,
    null,
    null,
    923,
    null,
    21711,
    null,
    null,
    null,
    45862,
    3137,
    10961,
    5162,
    19073,
    3974,
    15587,
    1131,
    8676,
    null,
    null,
    3731,
    2164,
    26769,
    886,
    null,
    11389,
    null,
    21346,
    4399,
    33415,
    null,
    42520,
    null,
    null,
    null,
    27942,
    2779,
    4368,
    null,
    null,
    null,
    5819,
    13767,
    null,
    16538,
    29467,
    3913,
    17679,
    2469,
    null,
    1392,
    27228,
    8692,
    null,
    24463,
    null,
    16870,
    null,
    null,
    8524,
    null,
    null,
    28102,
    null,
    4705,
    null,
    20839,
    null,
    null,
    30764,
    39859,
    34059,
    2648,
    null,
    null,
    50298,
    null,
    null,
    null,
    45431,
    2190,
    44645
   ],
   "xl_telemetry": [
    [
     10000,
     2525.3,
     1154.0,
     0.0
    ],
    [
     20000,
     4376.5,
     1758.3,
     0.0
    ],
    [
     30000,
     5240.1,
     2239.2,
     0.0
    ],
    [
     40000,
     5549.7,
     2705.4,
     0.0
    ],
    [
     50000,
     6614.3,
     3019.0,
     0.0
    ],
    [
     53647,
     6961.3,
     3111.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|453|2": {
   "did": 9001,
   "mode": "bd",
   "N": 453,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 19470000.0,
   "init_seed": 2026071300453029001,
   "stop_reason": "solved_target",
   "stop_step": 41735,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 440.099,
   "wall_seconds_per_step": 0.010545,
   "first_solve_steps": [
    18111,
    null,
    32313,
    12118,
    17315,
    38875,
    1779,
    16517,
    null,
    15426,
    null,
    null,
    null,
    13257,
    6574,
    2626,
    39939,
    11733,
    468,
    6234,
    null,
    6775,
    null,
    19247,
    5294,
    null,
    9359,
    16580,
    34997,
    null,
    2599,
    null,
    3057,
    17082,
    39765,
    4433,
    null,
    null,
    null,
    3084,
    18438,
    6014,
    5049,
    null,
    null,
    null,
    17933,
    1703,
    null,
    null,
    null,
    2317,
    null,
    null,
    11493,
    null,
    null,
    null,
    2839,
    null,
    1259,
    10900,
    13785,
    5169,
    36413,
    null,
    33530,
    null,
    9381,
    null,
    24548,
    null,
    null,
    30173,
    15888,
    null,
    1867,
    41735,
    7851,
    null,
    30281,
    null,
    19596,
    26304,
    6525,
    null,
    null,
    null,
    5321,
    36628,
    10755,
    8357,
    27369,
    null,
    null,
    1937,
    35142,
    null,
    null,
    6448
   ],
   "xl_telemetry": [
    [
     10000,
     2376.9,
     1102.8,
     0.0
    ],
    [
     20000,
     3737.9,
     1665.1,
     0.0
    ],
    [
     30000,
     4724.6,
     2204.0,
     0.0
    ],
    [
     40000,
     5617.7,
     2585.9,
     0.0
    ],
    [
     41735,
     5721.1,
     2662.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|453|3": {
   "did": 9001,
   "mode": "bd",
   "N": 453,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 19470000.0,
   "init_seed": 2026071300453039001,
   "stop_reason": "solved_target",
   "stop_step": 36610,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 216.527,
   "wall_seconds_per_step": 0.005914,
   "first_solve_steps": [
    null,
    null,
    8057,
    36610,
    1565,
    1766,
    null,
    null,
    7201,
    null,
    22028,
    null,
    null,
    23534,
    25602,
    null,
    null,
    33950,
    34702,
    null,
    null,
    7877,
    4139,
    26663,
    null,
    33512,
    null,
    20726,
    null,
    24029,
    null,
    8256,
    5630,
    10218,
    12539,
    8690,
    1116,
    3928,
    27704,
    null,
    19550,
    null,
    2018,
    null,
    4448,
    null,
    null,
    7832,
    null,
    27538,
    null,
    21282,
    24202,
    5455,
    1632,
    17579,
    7121,
    12905,
    2322,
    null,
    null,
    null,
    null,
    null,
    34180,
    5498,
    13522,
    8574,
    null,
    9268,
    null,
    26555,
    23572,
    17202,
    null,
    null,
    null,
    4539,
    10793,
    2461,
    7638,
    19817,
    16153,
    null,
    null,
    null,
    null,
    25587,
    null,
    null,
    21669,
    1130,
    22874,
    19078,
    null,
    10046,
    null,
    3038,
    16965,
    5678
   ],
   "xl_telemetry": [
    [
     10000,
     2385.8,
     1128.2,
     0.0
    ],
    [
     20000,
     3897.0,
     1736.9,
     0.0
    ],
    [
     30000,
     5030.1,
     2213.1,
     0.0
    ],
    [
     36610,
     5390.2,
     2425.0,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|453|4": {
   "did": 9001,
   "mode": "bd",
   "N": 453,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 19470000.0,
   "init_seed": 2026071300453049001,
   "stop_reason": "solved_target",
   "stop_step": 40135,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 422.208,
   "wall_seconds_per_step": 0.01052,
   "first_solve_steps": [
    17729,
    null,
    null,
    532,
    null,
    null,
    3006,
    21293,
    null,
    null,
    5791,
    null,
    12959,
    37637,
    null,
    2214,
    11969,
    3410,
    9717,
    null,
    null,
    18818,
    1069,
    4539,
    12943,
    36662,
    28516,
    10366,
    25141,
    null,
    null,
    31819,
    null,
    null,
    null,
    null,
    3182,
    2690,
    null,
    null,
    null,
    40135,
    30506,
    null,
    8452,
    null,
    null,
    17007,
    2113,
    null,
    null,
    26033,
    455,
    11145,
    9976,
    19814,
    982,
    3666,
    12986,
    null,
    11202,
    null,
    null,
    1146,
    1984,
    null,
    null,
    4646,
    5758,
    35907,
    null,
    null,
    27449,
    null,
    17836,
    30316,
    24473,
    3270,
    20792,
    null,
    null,
    18678,
    12660,
    12731,
    11413,
    15073,
    6825,
    null,
    23867,
    null,
    null,
    null,
    14294,
    null,
    7836,
    9883,
    20194,
    2797,
    null,
    16487
   ],
   "xl_telemetry": [
    [
     10000,
     2634.7,
     1138.9,
     0.0
    ],
    [
     20000,
     3696.4,
     1709.3,
     0.0
    ],
    [
     30000,
     4631.8,
     2209.5,
     0.0
    ],
    [
     40000,
     5526.0,
     2544.4,
     0.0
    ],
    [
     40135,
     5536.8,
     2549.0,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|640|0": {
   "did": 9001,
   "mode": "bd",
   "N": 640,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 27520000.0,
   "init_seed": 2026071300640009001,
   "stop_reason": "solved_target",
   "stop_step": 130993,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 886.264,
   "wall_seconds_per_step": 0.006766,
   "first_solve_steps": [
    85765,
    87205,
    4700,
    29639,
    null,
    70476,
    7027,
    null,
    68035,
    null,
    null,
    null,
    null,
    null,
    null,
    2671,
    106512,
    null,
    85839,
    12540,
    21020,
    null,
    53946,
    null,
    null,
    94901,
    null,
    64967,
    null,
    null,
    9976,
    null,
    21866,
    null,
    116125,
    87054,
    null,
    55700,
    99285,
    46517,
    34247,
    null,
    52326,
    10454,
    4468,
    null,
    104739,
    null,
    65678,
    4027,
    null,
    15017,
    3519,
    130993,
    60464,
    69022,
    57019,
    null,
    null,
    95214,
    null,
    43715,
    null,
    null,
    21722,
    null,
    null,
    null,
    117157,
    46204,
    53512,
    33590,
    34432,
    38549,
    null,
    3572,
    null,
    null,
    null,
    109345,
    1939,
    null,
    35937,
    123853,
    116020,
    118414,
    107983,
    84371,
    null,
    null,
    130562,
    99758,
    32111,
    20903,
    null,
    4419,
    null,
    129309,
    78048,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2794.7,
     1008.5,
     0.0
    ],
    [
     20000,
     3886.2,
     1617.6,
     0.0
    ],
    [
     30000,
     4539.1,
     2095.8,
     0.0
    ],
    [
     40000,
     5422.1,
     2531.3,
     0.0
    ],
    [
     50000,
     6056.6,
     2949.5,
     0.0
    ],
    [
     60000,
     6762.0,
     3314.9,
     0.0
    ],
    [
     70000,
     7393.7,
     3539.6,
     0.0
    ],
    [
     80000,
     7918.1,
     3853.8,
     0.0
    ],
    [
     90000,
     8390.7,
     4069.9,
     0.0
    ],
    [
     100000,
     8947.0,
     4235.8,
     0.0
    ],
    [
     110000,
     9421.1,
     4343.1,
     0.0
    ],
    [
     120000,
     9738.3,
     4425.7,
     0.0
    ],
    [
     130000,
     10091.2,
     4551.2,
     0.0
    ],
    [
     130993,
     10140.1,
     4566.6,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|640|1": {
   "did": 9001,
   "mode": "bd",
   "N": 640,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 27520000.0,
   "init_seed": 2026071300640019001,
   "stop_reason": "solved_target",
   "stop_step": 120445,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 886.4,
   "wall_seconds_per_step": 0.007359,
   "first_solve_steps": [
    null,
    null,
    null,
    8597,
    19013,
    6548,
    9355,
    10202,
    24548,
    null,
    8856,
    31389,
    null,
    null,
    65982,
    null,
    23668,
    76861,
    null,
    null,
    null,
    null,
    null,
    51284,
    null,
    5828,
    null,
    8700,
    4159,
    null,
    null,
    52294,
    7212,
    16653,
    7953,
    53916,
    null,
    39601,
    31132,
    null,
    null,
    5842,
    9597,
    85917,
    null,
    73003,
    120445,
    56999,
    11521,
    null,
    101798,
    2201,
    null,
    11877,
    16646,
    null,
    29517,
    null,
    19545,
    54933,
    8960,
    2260,
    29568,
    null,
    16155,
    null,
    53949,
    null,
    null,
    15604,
    46474,
    null,
    15806,
    95252,
    35637,
    54084,
    null,
    101653,
    null,
    23239,
    60158,
    24523,
    null,
    null,
    5953,
    37587,
    97575,
    11985,
    1590,
    57409,
    null,
    null,
    null,
    null,
    35169,
    null,
    null,
    53189,
    null,
    61065
   ],
   "xl_telemetry": [
    [
     10000,
     2737.4,
     1031.7,
     0.0
    ],
    [
     20000,
     3545.6,
     1599.0,
     0.0
    ],
    [
     30000,
     4803.8,
     2116.2,
     0.0
    ],
    [
     40000,
     5649.4,
     2558.9,
     0.0
    ],
    [
     50000,
     6520.1,
     2979.1,
     0.0
    ],
    [
     60000,
     7320.3,
     3248.2,
     0.0
    ],
    [
     70000,
     7989.0,
     3590.1,
     0.0
    ],
    [
     80000,
     7665.0,
     3766.8,
     0.0
    ],
    [
     90000,
     8081.1,
     4028.2,
     0.0
    ],
    [
     100000,
     8467.6,
     4189.1,
     0.0
    ],
    [
     110000,
     8913.2,
     4355.3,
     0.0
    ],
    [
     120000,
     9364.0,
     4553.8,
     0.0
    ],
    [
     120445,
     9376.4,
     4563.2,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|640|2": {
   "did": 9001,
   "mode": "bd",
   "N": 640,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 27520000.0,
   "init_seed": 2026071300640029001,
   "stop_reason": "solved_target",
   "stop_step": 116910,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 611.586,
   "wall_seconds_per_step": 0.005231,
   "first_solve_steps": [
    26062,
    12643,
    null,
    11296,
    null,
    9111,
    34252,
    11182,
    null,
    54001,
    44666,
    null,
    null,
    13688,
    35620,
    13560,
    50565,
    null,
    12997,
    null,
    99082,
    30430,
    null,
    null,
    4291,
    43946,
    51063,
    34933,
    null,
    20310,
    116910,
    null,
    null,
    32274,
    10188,
    null,
    8921,
    null,
    80925,
    6259,
    null,
    null,
    22894,
    15083,
    null,
    42934,
    90859,
    18907,
    44928,
    null,
    7034,
    65732,
    null,
    null,
    null,
    null,
    null,
    75307,
    63785,
    104058,
    null,
    74546,
    null,
    null,
    24538,
    null,
    null,
    92213,
    6761,
    null,
    null,
    71570,
    29001,
    27917,
    102082,
    14786,
    null,
    19374,
    null,
    null,
    26716,
    97619,
    82078,
    67210,
    null,
    null,
    null,
    null,
    2631,
    38974,
    5576,
    null,
    42342,
    63090,
    6994,
    19426,
    32737,
    null,
    null,
    73425
   ],
   "xl_telemetry": [
    [
     10000,
     2596.8,
     1035.3,
     0.0
    ],
    [
     20000,
     3572.8,
     1600.0,
     0.0
    ],
    [
     30000,
     4633.9,
     2098.2,
     0.0
    ],
    [
     40000,
     5225.5,
     2559.0,
     0.0
    ],
    [
     50000,
     6048.9,
     2963.2,
     0.0
    ],
    [
     60000,
     6762.5,
     3322.6,
     0.0
    ],
    [
     70000,
     7443.0,
     3605.1,
     0.0
    ],
    [
     80000,
     7854.2,
     3817.8,
     0.0
    ],
    [
     90000,
     8592.0,
     4048.4,
     0.0
    ],
    [
     100000,
     9262.9,
     4186.3,
     0.0
    ],
    [
     110000,
     9672.8,
     4378.1,
     0.0
    ],
    [
     116910,
     10011.4,
     4519.0,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|640|3": {
   "did": 9001,
   "mode": "bd",
   "N": 640,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 27520000.0,
   "init_seed": 2026071300640039001,
   "stop_reason": "solved_target",
   "stop_step": 143137,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1023.238,
   "wall_seconds_per_step": 0.007149,
   "first_solve_steps": [
    null,
    null,
    null,
    83766,
    null,
    null,
    null,
    null,
    59923,
    30066,
    null,
    16463,
    29207,
    null,
    61056,
    33019,
    null,
    36920,
    null,
    11766,
    3524,
    null,
    11201,
    null,
    null,
    3002,
    62983,
    127742,
    50705,
    null,
    94187,
    28657,
    132023,
    null,
    25066,
    null,
    73403,
    103313,
    69467,
    43500,
    42208,
    30833,
    36451,
    25837,
    63335,
    140674,
    null,
    6120,
    7897,
    14823,
    125840,
    43080,
    null,
    98585,
    null,
    null,
    38053,
    143137,
    10835,
    null,
    33345,
    null,
    null,
    null,
    3071,
    null,
    34054,
    null,
    81207,
    4245,
    21726,
    106289,
    10075,
    21528,
    null,
    84699,
    null,
    6096,
    56018,
    null,
    44570,
    81673,
    38882,
    79905,
    null,
    41700,
    null,
    36121,
    2427,
    null,
    61143,
    null,
    null,
    null,
    null,
    20698,
    114237,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2681.8,
     1041.5,
     0.0
    ],
    [
     20000,
     4230.9,
     1628.1,
     0.0
    ],
    [
     30000,
     4645.6,
     2109.8,
     0.0
    ],
    [
     40000,
     5669.9,
     2512.4,
     0.0
    ],
    [
     50000,
     6504.1,
     2898.0,
     0.0
    ],
    [
     60000,
     7192.2,
     3229.4,
     0.0
    ],
    [
     70000,
     7909.2,
     3479.1,
     0.0
    ],
    [
     80000,
     8356.9,
     3743.3,
     0.0
    ],
    [
     90000,
     8991.4,
     3962.4,
     0.0
    ],
    [
     100000,
     9589.4,
     4159.9,
     0.0
    ],
    [
     110000,
     9876.5,
     4340.4,
     0.0
    ],
    [
     120000,
     10362.2,
     4513.1,
     0.0
    ],
    [
     130000,
     10791.5,
     4635.1,
     0.0
    ],
    [
     140000,
     11181.5,
     4769.5,
     0.0
    ],
    [
     143137,
     11090.9,
     4804.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|640|4": {
   "did": 9001,
   "mode": "bd",
   "N": 640,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 27520000.0,
   "init_seed": 2026071300640049001,
   "stop_reason": "solved_target",
   "stop_step": 110960,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 755.607,
   "wall_seconds_per_step": 0.00681,
   "first_solve_steps": [
    69846,
    null,
    60414,
    null,
    15441,
    19520,
    null,
    34009,
    null,
    26330,
    null,
    19629,
    null,
    null,
    null,
    100831,
    8115,
    25343,
    72976,
    12183,
    63413,
    null,
    null,
    49311,
    9685,
    5165,
    19707,
    29396,
    4730,
    null,
    13359,
    null,
    null,
    33520,
    78659,
    61876,
    36810,
    32546,
    null,
    11206,
    null,
    null,
    null,
    null,
    68611,
    null,
    22682,
    null,
    13270,
    30212,
    102167,
    8703,
    47972,
    17416,
    48265,
    null,
    21638,
    null,
    null,
    null,
    null,
    48328,
    20275,
    16471,
    null,
    95502,
    1692,
    46153,
    47925,
    36938,
    null,
    null,
    null,
    null,
    12586,
    null,
    23177,
    24884,
    null,
    null,
    50906,
    90641,
    36861,
    null,
    null,
    83172,
    32711,
    15646,
    22523,
    26318,
    null,
    null,
    null,
    3007,
    42794,
    110960,
    null,
    null,
    29314,
    21676
   ],
   "xl_telemetry": [
    [
     10000,
     2690.1,
     1011.9,
     0.0
    ],
    [
     20000,
     4347.2,
     1568.4,
     0.0
    ],
    [
     30000,
     4374.9,
     2029.9,
     0.0
    ],
    [
     40000,
     5278.3,
     2420.6,
     0.0
    ],
    [
     50000,
     6046.2,
     2740.4,
     0.0
    ],
    [
     60000,
     6654.4,
     3072.5,
     0.0
    ],
    [
     70000,
     7124.7,
     3340.3,
     0.0
    ],
    [
     80000,
     7590.5,
     3565.4,
     0.0
    ],
    [
     90000,
     8177.1,
     3802.2,
     0.0
    ],
    [
     100000,
     8627.2,
     3881.5,
     0.0
    ],
    [
     110000,
     8804.7,
     4024.6,
     0.0
    ],
    [
     110960,
     8826.4,
     4035.4,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|905|0": {
   "did": 9001,
   "mode": "bd",
   "N": 905,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 38910000.0,
   "init_seed": 2026071300905009001,
   "stop_reason": "solved_target",
   "stop_step": 387167,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 4665.683,
   "wall_seconds_per_step": 0.012051,
   "first_solve_steps": [
    61594,
    171163,
    23184,
    110511,
    279756,
    146834,
    5752,
    108426,
    null,
    null,
    null,
    210544,
    372647,
    277935,
    41980,
    97695,
    254395,
    24052,
    182963,
    null,
    null,
    145677,
    27193,
    null,
    null,
    null,
    36743,
    null,
    null,
    387167,
    null,
    149542,
    22984,
    null,
    205017,
    354997,
    21071,
    64161,
    165095,
    313276,
    25470,
    null,
    118981,
    233536,
    null,
    null,
    null,
    186781,
    70846,
    null,
    307076,
    308188,
    null,
    239943,
    88256,
    null,
    4252,
    330224,
    310809,
    156728,
    null,
    null,
    null,
    null,
    null,
    null,
    152465,
    22832,
    null,
    null,
    91835,
    null,
    null,
    302389,
    null,
    124199,
    null,
    58765,
    null,
    null,
    48657,
    40291,
    null,
    110451,
    133526,
    57845,
    21927,
    null,
    null,
    null,
    null,
    30823,
    29385,
    24396,
    null,
    346072,
    139485,
    null,
    239321,
    25644
   ],
   "xl_telemetry": [
    [
     10000,
     2480.0,
     929.3,
     0.0
    ],
    [
     20000,
     3463.4,
     1475.0,
     0.0
    ],
    [
     30000,
     4388.1,
     1938.0,
     0.0
    ],
    [
     40000,
     5936.0,
     2398.4,
     0.0
    ],
    [
     50000,
     6522.4,
     2802.9,
     0.0
    ],
    [
     60000,
     6786.9,
     3190.6,
     0.0
    ],
    [
     70000,
     7679.9,
     3539.1,
     0.0
    ],
    [
     80000,
     8430.1,
     3846.1,
     0.0
    ],
    [
     90000,
     10563.9,
     4105.9,
     0.0
    ],
    [
     100000,
     10387.7,
     4348.6,
     0.0
    ],
    [
     110000,
     10188.1,
     4562.3,
     0.0
    ],
    [
     120000,
     9940.3,
     4729.2,
     0.0
    ],
    [
     130000,
     10235.5,
     4915.3,
     0.0
    ],
    [
     140000,
     10828.2,
     5060.1,
     0.0
    ],
    [
     150000,
     11269.1,
     5157.4,
     0.0
    ],
    [
     160000,
     11646.5,
     5290.7,
     0.0
    ],
    [
     170000,
     11809.5,
     5394.1,
     0.0
    ],
    [
     180000,
     12135.2,
     5525.3,
     0.0
    ],
    [
     190000,
     12412.5,
     5548.8,
     0.0
    ],
    [
     200000,
     12747.8,
     5680.9,
     0.0
    ],
    [
     210000,
     12971.4,
     5777.6,
     0.0
    ],
    [
     220000,
     13279.0,
     5887.4,
     0.0
    ],
    [
     230000,
     13441.8,
     5969.9,
     0.0
    ],
    [
     240000,
     13314.7,
     5961.6,
     0.0
    ],
    [
     250000,
     13597.3,
     6057.6,
     0.0
    ],
    [
     260000,
     13665.2,
     6100.7,
     0.0
    ],
    [
     270000,
     13964.2,
     6186.3,
     0.0
    ],
    [
     280000,
     14073.0,
     6215.1,
     0.0
    ],
    [
     290000,
     14167.1,
     6269.9,
     0.0
    ],
    [
     300000,
     14385.7,
     6336.8,
     0.0
    ],
    [
     310000,
     14515.4,
     6237.5,
     0.0
    ],
    [
     320000,
     14672.5,
     6179.6,
     0.0
    ],
    [
     330000,
     14479.4,
     6236.1,
     0.0
    ],
    [
     340000,
     14433.2,
     6248.7,
     0.0
    ],
    [
     350000,
     14789.6,
     6280.7,
     0.0
    ],
    [
     360000,
     14932.2,
     6249.6,
     0.0
    ],
    [
     370000,
     15032.8,
     6309.0,
     0.0
    ],
    [
     380000,
     15085.0,
     6333.7,
     0.0
    ],
    [
     387167,
     15308.3,
     6347.4,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|905|1": {
   "did": 9001,
   "mode": "bd",
   "N": 905,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 38910000.0,
   "init_seed": 2026071300905019001,
   "stop_reason": "solved_target",
   "stop_step": 323843,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1811.725,
   "wall_seconds_per_step": 0.005594,
   "first_solve_steps": [
    78052,
    1952,
    null,
    217227,
    65786,
    114960,
    null,
    44734,
    25123,
    284907,
    null,
    46429,
    null,
    14059,
    null,
    null,
    85780,
    null,
    null,
    120224,
    18405,
    159305,
    65100,
    74408,
    186194,
    null,
    null,
    80339,
    319802,
    null,
    142349,
    null,
    173238,
    161514,
    44265,
    13402,
    175368,
    63485,
    85514,
    null,
    null,
    272482,
    259186,
    73282,
    4176,
    null,
    null,
    null,
    108115,
    null,
    105367,
    194935,
    210334,
    null,
    112297,
    null,
    null,
    null,
    null,
    null,
    23005,
    304736,
    17909,
    44791,
    98457,
    61048,
    null,
    null,
    48422,
    null,
    null,
    35278,
    null,
    null,
    null,
    21449,
    null,
    64250,
    null,
    null,
    97575,
    4904,
    151597,
    null,
    43180,
    322079,
    86147,
    291451,
    323843,
    null,
    185037,
    55546,
    45461,
    223211,
    99758,
    null,
    null,
    null,
    null,
    75767
   ],
   "xl_telemetry": [
    [
     10000,
     2568.2,
     935.0,
     0.0
    ],
    [
     20000,
     3476.1,
     1474.6,
     0.0
    ],
    [
     30000,
     4103.7,
     1964.2,
     0.0
    ],
    [
     40000,
     5076.7,
     2445.4,
     0.0
    ],
    [
     50000,
     6092.8,
     2869.6,
     0.0
    ],
    [
     60000,
     6799.7,
     3272.8,
     0.0
    ],
    [
     70000,
     7537.2,
     3583.0,
     0.0
    ],
    [
     80000,
     7976.0,
     3868.6,
     0.0
    ],
    [
     90000,
     8508.9,
     4106.6,
     0.0
    ],
    [
     100000,
     9042.2,
     4338.3,
     0.0
    ],
    [
     110000,
     9275.0,
     4524.7,
     0.0
    ],
    [
     120000,
     9829.1,
     4707.5,
     0.0
    ],
    [
     130000,
     10180.6,
     4894.9,
     0.0
    ],
    [
     140000,
     10545.5,
     5069.1,
     0.0
    ],
    [
     150000,
     10771.9,
     5193.1,
     0.0
    ],
    [
     160000,
     11020.7,
     5308.6,
     0.0
    ],
    [
     170000,
     11294.2,
     5436.5,
     0.0
    ],
    [
     180000,
     11590.3,
     5511.8,
     0.0
    ],
    [
     190000,
     11742.1,
     5595.9,
     0.0
    ],
    [
     200000,
     12228.1,
     5687.7,
     0.0
    ],
    [
     210000,
     12603.6,
     5776.5,
     0.0
    ],
    [
     220000,
     12980.3,
     5848.4,
     0.0
    ],
    [
     230000,
     13123.1,
     5878.9,
     0.0
    ],
    [
     240000,
     13296.1,
     5971.5,
     0.0
    ],
    [
     250000,
     13603.1,
     6048.1,
     0.0
    ],
    [
     260000,
     13785.5,
     6063.8,
     0.0
    ],
    [
     270000,
     14434.2,
     6132.6,
     0.0
    ],
    [
     280000,
     14610.3,
     6163.8,
     0.0
    ],
    [
     290000,
     14824.7,
     6196.3,
     0.0
    ],
    [
     300000,
     14932.9,
     6238.3,
     0.0
    ],
    [
     310000,
     14965.3,
     6262.0,
     0.0
    ],
    [
     320000,
     14685.4,
     6252.3,
     0.0
    ],
    [
     323843,
     14575.2,
     6252.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|905|2": {
   "did": 9001,
   "mode": "bd",
   "N": 905,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 38910000.0,
   "init_seed": 2026071300905029001,
   "stop_reason": "solved_target",
   "stop_step": 264147,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1758.037,
   "wall_seconds_per_step": 0.006656,
   "first_solve_steps": [
    226342,
    null,
    150250,
    null,
    74039,
    null,
    null,
    160165,
    null,
    57243,
    134332,
    137108,
    239218,
    null,
    null,
    null,
    169294,
    129962,
    105659,
    null,
    108111,
    null,
    37059,
    2236,
    24845,
    187485,
    54165,
    14525,
    null,
    null,
    106007,
    228389,
    11376,
    null,
    188240,
    160822,
    null,
    82702,
    35079,
    null,
    107691,
    null,
    192640,
    null,
    179091,
    null,
    null,
    null,
    null,
    null,
    244301,
    184693,
    163111,
    null,
    57626,
    156129,
    43759,
    null,
    216850,
    123014,
    63675,
    null,
    null,
    257420,
    173332,
    null,
    42851,
    null,
    32578,
    20321,
    174227,
    null,
    264147,
    null,
    82906,
    57520,
    8056,
    65991,
    81325,
    116088,
    null,
    null,
    null,
    88595,
    null,
    null,
    68338,
    null,
    null,
    32741,
    54382,
    78830,
    null,
    null,
    14417,
    225624,
    34479,
    97577,
    null,
    200670
   ],
   "xl_telemetry": [
    [
     10000,
     2432.4,
     958.8,
     0.0
    ],
    [
     20000,
     3698.5,
     1523.9,
     0.0
    ],
    [
     30000,
     4454.5,
     2055.0,
     0.0
    ],
    [
     40000,
     5460.9,
     2500.7,
     0.0
    ],
    [
     50000,
     6076.3,
     2960.0,
     0.0
    ],
    [
     60000,
     6798.7,
     3331.4,
     0.0
    ],
    [
     70000,
     7408.3,
     3677.8,
     0.0
    ],
    [
     80000,
     8044.4,
     3986.3,
     0.0
    ],
    [
     90000,
     8225.5,
     4219.6,
     0.0
    ],
    [
     100000,
     8628.2,
     4465.3,
     0.0
    ],
    [
     110000,
     8717.6,
     4609.5,
     0.0
    ],
    [
     120000,
     9059.1,
     4809.3,
     0.0
    ],
    [
     130000,
     9394.0,
     4973.4,
     0.0
    ],
    [
     140000,
     9799.6,
     5142.9,
     0.0
    ],
    [
     150000,
     10106.9,
     5307.1,
     0.0
    ],
    [
     160000,
     10509.6,
     5416.7,
     0.0
    ],
    [
     170000,
     10770.6,
     5461.2,
     0.0
    ],
    [
     180000,
     11071.2,
     5552.4,
     0.0
    ],
    [
     190000,
     11250.0,
     5648.5,
     0.0
    ],
    [
     200000,
     11373.2,
     5752.0,
     0.0
    ],
    [
     210000,
     11624.0,
     5844.0,
     0.0
    ],
    [
     220000,
     11840.8,
     5895.0,
     0.0
    ],
    [
     230000,
     12018.3,
     5905.5,
     0.0
    ],
    [
     240000,
     12201.6,
     5983.2,
     0.0
    ],
    [
     250000,
     12503.6,
     6032.1,
     0.0
    ],
    [
     260000,
     12791.7,
     6055.8,
     0.0
    ],
    [
     264147,
     12936.0,
     6087.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|905|3": {
   "did": 9001,
   "mode": "bd",
   "N": 905,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 38910000.0,
   "init_seed": 2026071300905039001,
   "stop_reason": "solved_target",
   "stop_step": 222635,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1409.509,
   "wall_seconds_per_step": 0.006331,
   "first_solve_steps": [
    null,
    52276,
    null,
    61148,
    null,
    96613,
    96305,
    34727,
    51646,
    40427,
    null,
    null,
    159198,
    null,
    null,
    null,
    null,
    null,
    null,
    4796,
    98147,
    66132,
    40050,
    12546,
    null,
    null,
    68438,
    138888,
    null,
    71881,
    null,
    101028,
    46719,
    180199,
    66683,
    62833,
    4060,
    113518,
    106870,
    170428,
    null,
    48521,
    null,
    141814,
    104090,
    null,
    null,
    null,
    162332,
    null,
    null,
    18518,
    12678,
    null,
    35739,
    null,
    137440,
    null,
    148374,
    null,
    215811,
    64158,
    null,
    null,
    134657,
    222635,
    71366,
    null,
    null,
    null,
    29065,
    39303,
    null,
    null,
    48684,
    51083,
    19254,
    30169,
    null,
    23715,
    null,
    null,
    24351,
    83093,
    6809,
    null,
    142289,
    195757,
    65149,
    42983,
    null,
    212338,
    null,
    42201,
    196024,
    176424,
    20584,
    null,
    199634,
    120038
   ],
   "xl_telemetry": [
    [
     10000,
     2505.4,
     950.4,
     0.0
    ],
    [
     20000,
     3627.8,
     1520.7,
     0.0
    ],
    [
     30000,
     4814.2,
     2022.1,
     0.0
    ],
    [
     40000,
     6070.3,
     2492.1,
     0.0
    ],
    [
     50000,
     6005.9,
     2840.4,
     0.0
    ],
    [
     60000,
     7258.3,
     3209.8,
     0.0
    ],
    [
     70000,
     7601.4,
     3542.1,
     0.0
    ],
    [
     80000,
     8208.6,
     3848.5,
     0.0
    ],
    [
     90000,
     8888.1,
     4074.1,
     0.0
    ],
    [
     100000,
     9239.8,
     4295.1,
     0.0
    ],
    [
     110000,
     9555.2,
     4462.4,
     0.0
    ],
    [
     120000,
     9802.7,
     4669.7,
     0.0
    ],
    [
     130000,
     10193.6,
     4826.9,
     0.0
    ],
    [
     140000,
     10663.5,
     4948.8,
     0.0
    ],
    [
     150000,
     10948.4,
     5039.9,
     0.0
    ],
    [
     160000,
     11260.9,
     5119.4,
     0.0
    ],
    [
     170000,
     11610.5,
     5224.6,
     0.0
    ],
    [
     180000,
     11802.2,
     5300.7,
     0.0
    ],
    [
     190000,
     11912.4,
     5405.2,
     0.0
    ],
    [
     200000,
     12133.3,
     5478.8,
     0.0
    ],
    [
     210000,
     12232.5,
     5585.5,
     0.0
    ],
    [
     220000,
     12639.1,
     5545.8,
     0.0
    ],
    [
     222635,
     12825.4,
     5547.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|bd|905|4": {
   "did": 9001,
   "mode": "bd",
   "N": 905,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 38910000.0,
   "init_seed": 2026071300905049001,
   "stop_reason": "solved_target",
   "stop_step": 312594,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2110.495,
   "wall_seconds_per_step": 0.006752,
   "first_solve_steps": [
    102532,
    null,
    254466,
    213398,
    201425,
    null,
    219847,
    13409,
    2120,
    190514,
    126160,
    79840,
    null,
    null,
    null,
    77826,
    null,
    45911,
    90247,
    101035,
    null,
    287995,
    null,
    null,
    203620,
    45155,
    19935,
    null,
    5761,
    78010,
    217653,
    null,
    null,
    4972,
    59917,
    null,
    null,
    null,
    176033,
    null,
    null,
    106046,
    312594,
    39161,
    147938,
    null,
    null,
    45245,
    null,
    85262,
    null,
    null,
    36125,
    null,
    36781,
    null,
    66091,
    59646,
    165896,
    null,
    9001,
    74685,
    null,
    27385,
    null,
    76351,
    53686,
    7813,
    297612,
    28792,
    76697,
    44390,
    49993,
    100409,
    87973,
    134714,
    25868,
    null,
    null,
    null,
    16767,
    null,
    14833,
    161796,
    220397,
    null,
    null,
    null,
    null,
    null,
    89134,
    null,
    26486,
    10705,
    null,
    27663,
    56339,
    48714,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2626.5,
     934.5,
     0.0
    ],
    [
     20000,
     4115.7,
     1470.1,
     0.0
    ],
    [
     30000,
     5394.7,
     1979.5,
     0.0
    ],
    [
     40000,
     6251.0,
     2435.8,
     0.0
    ],
    [
     50000,
     7223.8,
     2829.1,
     0.0
    ],
    [
     60000,
     8017.2,
     3193.2,
     0.0
    ],
    [
     70000,
     8682.9,
     3551.7,
     0.0
    ],
    [
     80000,
     9271.0,
     3797.9,
     0.0
    ],
    [
     90000,
     9933.8,
     4036.7,
     0.0
    ],
    [
     100000,
     10468.8,
     4253.0,
     0.0
    ],
    [
     110000,
     10995.7,
     4360.5,
     0.0
    ],
    [
     120000,
     11400.4,
     4584.9,
     0.0
    ],
    [
     130000,
     11835.1,
     4725.7,
     0.0
    ],
    [
     140000,
     12021.4,
     4893.3,
     0.0
    ],
    [
     150000,
     12342.4,
     5043.1,
     0.0
    ],
    [
     160000,
     12529.5,
     5203.6,
     0.0
    ],
    [
     170000,
     12826.5,
     5293.8,
     0.0
    ],
    [
     180000,
     13017.4,
     5433.0,
     0.0
    ],
    [
     190000,
     13315.1,
     5558.3,
     0.0
    ],
    [
     200000,
     13487.2,
     5631.6,
     0.0
    ],
    [
     210000,
     13799.3,
     5718.9,
     0.0
    ],
    [
     220000,
     14109.5,
     5745.8,
     0.0
    ],
    [
     230000,
     14302.1,
     5813.0,
     0.0
    ],
    [
     240000,
     14399.7,
     5918.4,
     0.0
    ],
    [
     250000,
     14576.0,
     6000.9,
     0.0
    ],
    [
     260000,
     14888.9,
     6089.2,
     0.0
    ],
    [
     270000,
     14959.0,
     6169.1,
     0.0
    ],
    [
     280000,
     15158.7,
     6244.5,
     0.0
    ],
    [
     290000,
     15173.7,
     6282.6,
     0.0
    ],
    [
     300000,
     15220.3,
     6210.2,
     0.0
    ],
    [
     310000,
     15363.5,
     6270.5,
     0.0
    ],
    [
     312594,
     15408.7,
     6283.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|1810|0": {
   "did": 9001,
   "mode": "fx",
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "max_steps": 20000000,
   "wall_cap_s": 345600.0,
   "phase": "H",
   "M": 7783,
   "xl_cap": 1000000.0,
   "init_seed": 2026071301810009001,
   "stop_reason": "solved_target",
   "stop_step": 5240513,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 49770.87,
   "wall_seconds_per_step": 0.009497,
   "first_solve_steps": [
    308673,
    1330250,
    139101,
    250709,
    null,
    11201,
    null,
    1985443,
    1874626,
    null,
    null,
    null,
    902407,
    null,
    716428,
    3158301,
    3096796,
    null,
    225317,
    null,
    290786,
    457151,
    363335,
    null,
    null,
    null,
    null,
    null,
    null,
    236875,
    null,
    null,
    862898,
    null,
    1478540,
    3433069,
    124238,
    2054374,
    1361051,
    null,
    null,
    null,
    4571898,
    null,
    825590,
    null,
    2391045,
    1311732,
    null,
    429945,
    71922,
    null,
    246614,
    121250,
    1633899,
    1252949,
    null,
    179087,
    null,
    151664,
    null,
    393089,
    4992974,
    396241,
    4176057,
    null,
    null,
    434393,
    null,
    984246,
    354970,
    722558,
    5240513,
    197113,
    640570,
    2030059,
    null,
    null,
    2344154,
    null,
    160621,
    null,
    1024210,
    75293,
    958534,
    4192800,
    964433,
    null,
    null,
    null,
    null,
    475076,
    426177,
    328001,
    null,
    2474261,
    137687,
    274278,
    null,
    673866
   ],
   "xl_telemetry": [
    [
     10000,
     2986.8,
     799.9,
     0.0
    ],
    [
     20000,
     3163.1,
     1253.9,
     0.0
    ],
    [
     30000,
     4155.1,
     1710.3,
     0.0
    ],
    [
     40000,
     4994.8,
     2188.1,
     0.0
    ],
    [
     50000,
     5946.2,
     2646.5,
     0.0
    ],
    [
     60000,
     6652.5,
     3070.9,
     0.0
    ],
    [
     70000,
     7339.7,
     3465.4,
     0.0
    ],
    [
     80000,
     7860.6,
     3805.3,
     0.0
    ],
    [
     90000,
     8227.9,
     4121.7,
     0.0
    ],
    [
     100000,
     8788.1,
     4406.8,
     0.0
    ],
    [
     110000,
     9148.9,
     4672.5,
     0.0
    ],
    [
     120000,
     9618.5,
     4904.2,
     0.0
    ],
    [
     130000,
     9967.0,
     5111.1,
     0.0
    ],
    [
     140000,
     10255.2,
     5306.8,
     0.0
    ],
    [
     150000,
     10651.3,
     5497.1,
     0.0
    ],
    [
     160000,
     10844.0,
     5659.6,
     0.0
    ],
    [
     170000,
     11122.4,
     5763.6,
     0.0
    ],
    [
     180000,
     11408.6,
     5872.3,
     0.0
    ],
    [
     190000,
     11819.1,
     6009.6,
     0.0
    ],
    [
     200000,
     12150.5,
     6133.4,
     0.0
    ],
    [
     210000,
     12692.3,
     6260.8,
     0.0
    ],
    [
     220000,
     13080.3,
     6366.8,
     0.0
    ],
    [
     230000,
     13211.7,
     6468.4,
     0.0
    ],
    [
     240000,
     13686.3,
     6571.1,
     0.0
    ],
    [
     250000,
     13644.8,
     6640.7,
     0.0
    ],
    [
     260000,
     13771.7,
     6719.9,
     0.0
    ],
    [
     270000,
     13837.3,
     6800.7,
     0.0
    ],
    [
     280000,
     13835.3,
     6880.5,
     0.0
    ],
    [
     290000,
     14001.6,
     6956.7,
     0.0
    ],
    [
     300000,
     14292.7,
     7036.2,
     0.0
    ],
    [
     310000,
     14468.0,
     7091.6,
     0.0
    ],
    [
     320000,
     14607.1,
     7168.4,
     0.0
    ],
    [
     330000,
     14852.7,
     7210.0,
     0.0
    ],
    [
     340000,
     15060.0,
     7284.9,
     0.0
    ],
    [
     350000,
     15051.7,
     7349.6,
     0.0
    ],
    [
     360000,
     15089.1,
     7356.4,
     0.0
    ],
    [
     370000,
     15163.1,
     7420.9,
     0.0
    ],
    [
     380000,
     15316.5,
     7475.8,
     0.0
    ],
    [
     390000,
     15543.1,
     7520.9,
     0.0
    ],
    [
     400000,
     15738.4,
     7538.0,
     0.0
    ],
    [
     410000,
     15902.2,
     7595.1,
     0.0
    ],
    [
     420000,
     16020.8,
     7641.0,
     0.0
    ],
    [
     430000,
     16040.1,
     7644.9,
     0.0
    ],
    [
     440000,
     16239.1,
     7656.3,
     0.0
    ],
    [
     450000,
     16429.9,
     7695.7,
     0.0
    ],
    [
     460000,
     16573.3,
     7719.2,
     0.0
    ],
    [
     470000,
     16693.3,
     7755.6,
     0.0
    ],
    [
     480000,
     16846.0,
     7787.6,
     0.0
    ],
    [
     490000,
     16999.6,
     7835.7,
     0.0
    ],
    [
     500000,
     17238.2,
     7869.0,
     0.0
    ],
    [
     510000,
     17526.2,
     7903.0,
     0.0
    ],
    [
     520000,
     17604.8,
     7944.6,
     0.0
    ],
    [
     530000,
     17777.5,
     7982.4,
     0.0
    ],
    [
     540000,
     17607.5,
     8010.9,
     0.0
    ],
    [
     550000,
     17670.8,
     8057.0,
     0.0
    ],
    [
     560000,
     17809.9,
     8100.7,
     0.0
    ],
    [
     570000,
     17786.7,
     8130.2,
     0.0
    ],
    [
     580000,
     17819.3,
     8162.9,
     0.0
    ],
    [
     590000,
     17950.8,
     8197.6,
     0.0
    ],
    [
     600000,
     18042.7,
     8228.5,
     0.0
    ],
    [
     610000,
     18186.6,
     8252.1,
     0.0
    ],
    [
     620000,
     18416.0,
     8282.5,
     0.0
    ],
    [
     630000,
     18450.4,
     8307.7,
     0.0
    ],
    [
     640000,
     18635.2,
     8345.4,
     0.0
    ],
    [
     650000,
     18662.1,
     8354.6,
     0.0
    ],
    [
     660000,
     18905.8,
     8378.2,
     0.0
    ],
    [
     670000,
     18945.2,
     8404.5,
     0.0
    ],
    [
     680000,
     19057.5,
     8403.3,
     0.0
    ],
    [
     690000,
     19057.1,
     8430.6,
     0.0
    ],
    [
     700000,
     19222.5,
     8453.2,
     0.0
    ],
    [
     710000,
     19230.7,
     8477.0,
     0.0
    ],
    [
     720000,
     19356.4,
     8491.0,
     0.0
    ],
    [
     730000,
     19415.3,
     8489.3,
     0.0
    ],
    [
     740000,
     19452.6,
     8508.2,
     0.0
    ],
    [
     750000,
     19495.7,
     8522.0,
     0.0
    ],
    [
     760000,
     19536.0,
     8554.3,
     0.0
    ],
    [
     770000,
     19736.2,
     8579.5,
     0.0
    ],
    [
     780000,
     19819.4,
     8592.6,
     0.0
    ],
    [
     790000,
     19846.0,
     8609.2,
     0.0
    ],
    [
     800000,
     19983.2,
     8631.4,
     0.0
    ],
    [
     810000,
     19961.8,
     8653.1,
     0.0
    ],
    [
     820000,
     20211.9,
     8656.0,
     0.0
    ],
    [
     830000,
     20291.8,
     8661.2,
     0.0
    ],
    [
     840000,
     20374.8,
     8687.8,
     0.0
    ],
    [
     850000,
     20533.1,
     8716.5,
     0.0
    ],
    [
     860000,
     20606.6,
     8739.9,
     0.0
    ],
    [
     870000,
     20669.8,
     8717.2,
     0.0
    ],
    [
     880000,
     20750.7,
     8737.0,
     0.0
    ],
    [
     890000,
     20887.6,
     8749.0,
     0.0
    ],
    [
     900000,
     20983.8,
     8758.1,
     0.0
    ],
    [
     910000,
     21139.1,
     8773.6,
     0.0
    ],
    [
     920000,
     21309.4,
     8782.3,
     0.0
    ],
    [
     930000,
     21344.5,
     8791.2,
     0.0
    ],
    [
     940000,
     21443.9,
     8808.5,
     0.0
    ],
    [
     950000,
     21508.7,
     8824.5,
     0.0
    ],
    [
     960000,
     21642.6,
     8825.6,
     0.0
    ],
    [
     970000,
     21653.8,
     8803.9,
     0.0
    ],
    [
     980000,
     21687.1,
     8828.5,
     0.0
    ],
    [
     990000,
     21718.0,
     8785.4,
     0.0
    ],
    [
     1000000,
     21813.3,
     8803.8,
     0.0
    ],
    [
     1010000,
     21869.2,
     8832.6,
     0.0
    ],
    [
     1020000,
     21939.0,
     8855.1,
     0.0
    ],
    [
     1030000,
     21960.9,
     8820.9,
     0.0
    ],
    [
     1040000,
     21879.3,
     8828.3,
     0.0
    ],
    [
     1050000,
     21724.6,
     8840.9,
     0.0
    ],
    [
     1060000,
     21613.9,
     8848.9,
     0.0
    ],
    [
     1070000,
     21597.9,
     8867.4,
     0.0
    ],
    [
     1080000,
     21615.0,
     8897.4,
     0.0
    ],
    [
     1090000,
     21731.3,
     8892.2,
     0.0
    ],
    [
     1100000,
     21869.8,
     8910.9,
     0.0
    ],
    [
     1110000,
     21889.4,
     8914.3,
     0.0
    ],
    [
     1120000,
     22196.1,
     8919.2,
     0.0
    ],
    [
     1130000,
     22366.8,
     8931.4,
     0.0
    ],
    [
     1140000,
     22444.0,
     8949.4,
     0.0
    ],
    [
     1150000,
     22484.7,
     8971.6,
     0.0
    ],
    [
     1160000,
     22523.2,
     8982.5,
     0.0
    ],
    [
     1170000,
     22589.3,
     8993.2,
     0.0
    ],
    [
     1180000,
     22658.9,
     9010.4,
     0.0
    ],
    [
     1190000,
     22782.0,
     9012.5,
     0.0
    ],
    [
     1200000,
     22812.4,
     9029.3,
     0.0
    ],
    [
     1210000,
     22790.2,
     9043.8,
     0.0
    ],
    [
     1220000,
     22915.5,
     9049.1,
     0.0
    ],
    [
     1230000,
     22855.0,
     9063.0,
     0.0
    ],
    [
     1240000,
     22928.8,
     9082.3,
     0.0
    ],
    [
     1250000,
     23051.5,
     9090.0,
     0.0
    ],
    [
     1260000,
     23093.6,
     9029.6,
     0.0
    ],
    [
     1270000,
     23134.7,
     9046.0,
     0.0
    ],
    [
     1280000,
     23183.9,
     9059.8,
     0.0
    ],
    [
     1290000,
     23204.3,
     9071.6,
     0.0
    ],
    [
     1300000,
     23411.2,
     9088.8,
     0.0
    ],
    [
     1310000,
     23449.3,
     9102.9,
     0.0
    ],
    [
     1320000,
     23639.3,
     9091.2,
     0.0
    ],
    [
     1330000,
     23811.6,
     9106.8,
     0.0
    ],
    [
     1340000,
     23877.1,
     9077.1,
     0.0
    ],
    [
     1350000,
     23941.6,
     9097.2,
     0.0
    ],
    [
     1360000,
     23907.4,
     9098.2,
     0.0
    ],
    [
     1370000,
     23927.5,
     9087.8,
     0.0
    ],
    [
     1380000,
     23961.3,
     9110.3,
     0.0
    ],
    [
     1390000,
     24071.3,
     9119.4,
     0.0
    ],
    [
     1400000,
     24163.8,
     9121.9,
     0.0
    ],
    [
     1410000,
     24155.9,
     9119.2,
     0.0
    ],
    [
     1420000,
     24232.4,
     9136.2,
     0.0
    ],
    [
     1430000,
     24272.8,
     9140.7,
     0.0
    ],
    [
     1440000,
     24455.5,
     9165.4,
     0.0
    ],
    [
     1450000,
     24397.2,
     9170.3,
     0.0
    ],
    [
     1460000,
     24506.6,
     9179.7,
     0.0
    ],
    [
     1470000,
     24599.4,
     9190.8,
     0.0
    ],
    [
     1480000,
     24561.2,
     9159.3,
     0.0
    ],
    [
     1490000,
     24704.6,
     9168.3,
     0.0
    ],
    [
     1500000,
     24783.5,
     9170.2,
     0.0
    ],
    [
     1510000,
     24808.8,
     9183.0,
     0.0
    ],
    [
     1520000,
     24832.2,
     9199.5,
     0.0
    ],
    [
     1530000,
     24864.2,
     9201.7,
     0.0
    ],
    [
     1540000,
     24910.0,
     9200.8,
     0.0
    ],
    [
     1550000,
     24975.7,
     9213.1,
     0.0
    ],
    [
     1560000,
     25049.0,
     9238.8,
     0.0
    ],
    [
     1570000,
     25127.3,
     9235.8,
     0.0
    ],
    [
     1580000,
     25209.3,
     9256.9,
     0.0
    ],
    [
     1590000,
     25158.5,
     9263.5,
     0.0
    ],
    [
     1600000,
     25256.4,
     9272.6,
     0.0
    ],
    [
     1610000,
     25289.8,
     9279.7,
     0.0
    ],
    [
     1620000,
     25413.3,
     9291.5,
     0.0
    ],
    [
     1630000,
     25528.1,
     9306.0,
     0.0
    ],
    [
     1640000,
     25472.6,
     9245.5,
     0.0
    ],
    [
     1650000,
     25484.7,
     9252.9,
     0.0
    ],
    [
     1660000,
     25478.4,
     9266.2,
     0.0
    ],
    [
     1670000,
     25434.6,
     9273.0,
     0.0
    ],
    [
     1680000,
     25559.2,
     9287.0,
     0.0
    ],
    [
     1690000,
     25734.0,
     9283.8,
     0.0
    ],
    [
     1700000,
     25782.3,
     9287.1,
     0.0
    ],
    [
     1710000,
     25806.5,
     9290.4,
     0.0
    ],
    [
     1720000,
     25875.7,
     9301.4,
     0.0
    ],
    [
     1730000,
     25892.0,
     9306.2,
     0.0
    ],
    [
     1740000,
     25973.7,
     9316.5,
     0.0
    ],
    [
     1750000,
     25908.2,
     9324.3,
     0.0
    ],
    [
     1760000,
     25985.3,
     9338.7,
     0.0
    ],
    [
     1770000,
     25982.6,
     9358.2,
     0.0
    ],
    [
     1780000,
     25969.0,
     9355.6,
     0.0
    ],
    [
     1790000,
     26063.6,
     9346.9,
     0.0
    ],
    [
     1800000,
     26143.0,
     9346.3,
     0.0
    ],
    [
     1810000,
     26283.8,
     9360.0,
     0.0
    ],
    [
     1820000,
     26321.4,
     9364.2,
     0.0
    ],
    [
     1830000,
     26333.5,
     9378.8,
     0.0
    ],
    [
     1840000,
     26410.3,
     9393.4,
     0.0
    ],
    [
     1850000,
     26423.7,
     9400.5,
     0.0
    ],
    [
     1860000,
     26538.9,
     9425.3,
     0.0
    ],
    [
     1870000,
     26663.2,
     9440.1,
     0.0
    ],
    [
     1880000,
     26824.9,
     9414.7,
     0.0
    ],
    [
     1890000,
     26901.8,
     9424.1,
     0.0
    ],
    [
     1900000,
     26959.6,
     9438.2,
     0.0
    ],
    [
     1910000,
     26904.5,
     9437.6,
     0.0
    ],
    [
     1920000,
     26948.8,
     9444.1,
     0.0
    ],
    [
     1930000,
     27070.2,
     9458.7,
     0.0
    ],
    [
     1940000,
     27236.1,
     9474.5,
     0.0
    ],
    [
     1950000,
     27234.1,
     9487.1,
     0.0
    ],
    [
     1960000,
     27252.9,
     9486.3,
     0.0
    ],
    [
     1970000,
     27208.7,
     9499.6,
     0.0
    ],
    [
     1980000,
     27225.4,
     9501.7,
     0.0
    ],
    [
     1990000,
     27256.1,
     9483.7,
     0.0
    ],
    [
     2000000,
     27230.1,
     9483.8,
     0.0
    ],
    [
     2010000,
     27308.6,
     9495.8,
     0.0
    ],
    [
     2020000,
     27395.9,
     9492.9,
     0.0
    ],
    [
     2030000,
     27467.4,
     9495.2,
     0.0
    ],
    [
     2040000,
     27434.7,
     9443.5,
     0.0
    ],
    [
     2050000,
     27400.4,
     9444.3,
     0.0
    ],
    [
     2060000,
     27441.8,
     9391.5,
     0.0
    ],
    [
     2070000,
     27509.1,
     9395.1,
     0.0
    ],
    [
     2080000,
     27507.9,
     9397.4,
     0.0
    ],
    [
     2090000,
     27573.3,
     9414.4,
     0.0
    ],
    [
     2100000,
     27551.7,
     9413.0,
     0.0
    ],
    [
     2110000,
     27559.4,
     9400.6,
     0.0
    ],
    [
     2120000,
     27587.6,
     9408.7,
     0.0
    ],
    [
     2130000,
     27612.0,
     9408.4,
     0.0
    ],
    [
     2140000,
     27732.7,
     9399.7,
     0.0
    ],
    [
     2150000,
     27824.5,
     9417.8,
     0.0
    ],
    [
     2160000,
     27777.9,
     9414.6,
     0.0
    ],
    [
     2170000,
     27703.4,
     9409.4,
     0.0
    ],
    [
     2180000,
     27589.5,
     9411.1,
     0.0
    ],
    [
     2190000,
     27436.0,
     9412.5,
     0.0
    ],
    [
     2200000,
     27332.8,
     9418.5,
     0.0
    ],
    [
     2210000,
     27376.8,
     9437.5,
     0.0
    ],
    [
     2220000,
     27427.7,
     9445.6,
     0.0
    ],
    [
     2230000,
     27472.0,
     9463.8,
     0.0
    ],
    [
     2240000,
     27548.0,
     9475.2,
     0.0
    ],
    [
     2250000,
     27632.9,
     9487.1,
     0.0
    ],
    [
     2260000,
     27650.9,
     9492.4,
     0.0
    ],
    [
     2270000,
     27627.0,
     9499.6,
     0.0
    ],
    [
     2280000,
     27653.9,
     9500.8,
     0.0
    ],
    [
     2290000,
     27673.2,
     9522.2,
     0.0
    ],
    [
     2300000,
     27640.6,
     9517.3,
     0.0
    ],
    [
     2310000,
     27661.3,
     9516.8,
     0.0
    ],
    [
     2320000,
     27715.4,
     9515.4,
     0.0
    ],
    [
     2330000,
     27791.1,
     9513.1,
     0.0
    ],
    [
     2340000,
     27863.3,
     9508.0,
     0.0
    ],
    [
     2350000,
     27921.8,
     9516.8,
     0.0
    ],
    [
     2360000,
     28028.5,
     9529.3,
     0.0
    ],
    [
     2370000,
     27987.9,
     9532.2,
     0.0
    ],
    [
     2380000,
     28002.4,
     9540.6,
     0.0
    ],
    [
     2390000,
     27985.9,
     9552.6,
     0.0
    ],
    [
     2400000,
     28023.1,
     9493.3,
     0.0
    ],
    [
     2410000,
     28096.8,
     9494.9,
     0.0
    ],
    [
     2420000,
     28146.3,
     9494.4,
     0.0
    ],
    [
     2430000,
     28151.0,
     9496.7,
     0.0
    ],
    [
     2440000,
     28190.3,
     9504.7,
     0.0
    ],
    [
     2450000,
     28309.2,
     9516.2,
     0.0
    ],
    [
     2460000,
     28422.1,
     9534.9,
     0.0
    ],
    [
     2470000,
     28525.9,
     9542.4,
     0.0
    ],
    [
     2480000,
     28640.0,
     9529.5,
     0.0
    ],
    [
     2490000,
     28718.4,
     9528.2,
     0.0
    ],
    [
     2500000,
     28678.7,
     9524.8,
     0.0
    ],
    [
     2510000,
     28686.1,
     9523.1,
     0.0
    ],
    [
     2520000,
     28717.5,
     9528.4,
     0.0
    ],
    [
     2530000,
     28796.9,
     9537.5,
     0.0
    ],
    [
     2540000,
     28846.5,
     9547.1,
     0.0
    ],
    [
     2550000,
     28898.8,
     9553.8,
     0.0
    ],
    [
     2560000,
     28887.3,
     9568.0,
     0.0
    ],
    [
     2570000,
     28938.8,
     9561.2,
     0.0
    ],
    [
     2580000,
     28985.0,
     9539.8,
     0.0
    ],
    [
     2590000,
     28931.9,
     9557.2,
     0.0
    ],
    [
     2600000,
     29009.1,
     9562.9,
     0.0
    ],
    [
     2610000,
     28907.7,
     9570.8,
     0.0
    ],
    [
     2620000,
     28920.2,
     9585.3,
     0.0
    ],
    [
     2630000,
     28901.5,
     9593.3,
     0.0
    ],
    [
     2640000,
     28903.9,
     9587.6,
     0.0
    ],
    [
     2650000,
     28957.4,
     9584.9,
     0.0
    ],
    [
     2660000,
     28988.9,
     9597.4,
     0.0
    ],
    [
     2670000,
     29061.1,
     9604.8,
     0.0
    ],
    [
     2680000,
     29156.4,
     9614.3,
     0.0
    ],
    [
     2690000,
     29305.1,
     9623.4,
     0.0
    ],
    [
     2700000,
     29336.0,
     9618.6,
     0.0
    ],
    [
     2710000,
     29329.6,
     9632.4,
     0.0
    ],
    [
     2720000,
     29444.1,
     9631.9,
     0.0
    ],
    [
     2730000,
     29502.3,
     9632.6,
     0.0
    ],
    [
     2740000,
     29531.5,
     9627.4,
     0.0
    ],
    [
     2750000,
     29567.6,
     9627.9,
     0.0
    ],
    [
     2760000,
     29618.4,
     9640.0,
     0.0
    ],
    [
     2770000,
     29600.1,
     9642.8,
     0.0
    ],
    [
     2780000,
     29717.1,
     9663.6,
     0.0
    ],
    [
     2790000,
     29743.2,
     9653.0,
     0.0
    ],
    [
     2800000,
     29681.0,
     9656.3,
     0.0
    ],
    [
     2810000,
     29721.4,
     9652.5,
     0.0
    ],
    [
     2820000,
     29747.4,
     9654.8,
     0.0
    ],
    [
     2830000,
     29829.4,
     9658.6,
     0.0
    ],
    [
     2840000,
     29898.9,
     9661.6,
     0.0
    ],
    [
     2850000,
     29942.5,
     9669.0,
     0.0
    ],
    [
     2860000,
     30027.3,
     9663.6,
     0.0
    ],
    [
     2870000,
     30095.8,
     9671.3,
     0.0
    ],
    [
     2880000,
     30158.0,
     9669.9,
     0.0
    ],
    [
     2890000,
     30224.0,
     9673.5,
     0.0
    ],
    [
     2900000,
     30232.5,
     9670.1,
     0.0
    ],
    [
     2910000,
     30238.2,
     9683.7,
     0.0
    ],
    [
     2920000,
     30208.5,
     9688.1,
     0.0
    ],
    [
     2930000,
     30253.5,
     9686.1,
     0.0
    ],
    [
     2940000,
     30252.8,
     9685.9,
     0.0
    ],
    [
     2950000,
     30312.2,
     9688.6,
     0.0
    ],
    [
     2960000,
     30338.9,
     9691.6,
     0.0
    ],
    [
     2970000,
     30258.0,
     9696.5,
     0.0
    ],
    [
     2980000,
     30290.2,
     9694.2,
     0.0
    ],
    [
     2990000,
     30351.6,
     9706.5,
     0.0
    ],
    [
     3000000,
     30468.5,
     9703.1,
     0.0
    ],
    [
     3010000,
     30473.2,
     9693.6,
     0.0
    ],
    [
     3020000,
     30421.0,
     9696.6,
     0.0
    ],
    [
     3030000,
     30456.7,
     9703.5,
     0.0
    ],
    [
     3040000,
     30451.4,
     9703.6,
     0.0
    ],
    [
     3050000,
     30456.3,
     9717.4,
     0.0
    ],
    [
     3060000,
     30514.3,
     9720.6,
     0.0
    ],
    [
     3070000,
     30635.4,
     9735.3,
     0.0
    ],
    [
     3080000,
     30677.1,
     9745.3,
     0.0
    ],
    [
     3090000,
     30758.3,
     9752.1,
     0.0
    ],
    [
     3100000,
     30782.5,
     9728.3,
     0.0
    ],
    [
     3110000,
     30823.3,
     9737.1,
     0.0
    ],
    [
     3120000,
     30971.8,
     9754.0,
     0.0
    ],
    [
     3130000,
     31036.1,
     9751.3,
     0.0
    ],
    [
     3140000,
     31103.4,
     9756.0,
     0.0
    ],
    [
     3150000,
     31020.2,
     9759.2,
     0.0
    ],
    [
     3160000,
     31088.9,
     9743.4,
     0.0
    ],
    [
     3170000,
     31047.1,
     9732.9,
     0.0
    ],
    [
     3180000,
     30946.7,
     9740.6,
     0.0
    ],
    [
     3190000,
     31030.7,
     9731.9,
     0.0
    ],
    [
     3200000,
     30956.5,
     9741.9,
     0.0
    ],
    [
     3210000,
     30959.9,
     9754.0,
     0.0
    ],
    [
     3220000,
     31048.6,
     9753.5,
     0.0
    ],
    [
     3230000,
     31028.1,
     9763.2,
     0.0
    ],
    [
     3240000,
     31020.7,
     9758.3,
     0.0
    ],
    [
     3250000,
     31067.5,
     9746.0,
     0.0
    ],
    [
     3260000,
     31136.5,
     9736.3,
     0.0
    ],
    [
     3270000,
     31220.1,
     9744.8,
     0.0
    ],
    [
     3280000,
     31326.3,
     9743.6,
     0.0
    ],
    [
     3290000,
     31303.1,
     9729.9,
     0.0
    ],
    [
     3300000,
     31326.7,
     9736.1,
     0.0
    ],
    [
     3310000,
     31339.0,
     9739.2,
     0.0
    ],
    [
     3320000,
     31402.9,
     9746.6,
     0.0
    ],
    [
     3330000,
     31428.7,
     9755.2,
     0.0
    ],
    [
     3340000,
     31408.6,
     9753.8,
     0.0
    ],
    [
     3350000,
     31381.8,
     9746.6,
     0.0
    ],
    [
     3360000,
     31453.2,
     9757.1,
     0.0
    ],
    [
     3370000,
     31578.6,
     9752.3,
     0.0
    ],
    [
     3380000,
     31588.7,
     9742.8,
     0.0
    ],
    [
     3390000,
     31653.6,
     9743.9,
     0.0
    ],
    [
     3400000,
     31749.0,
     9761.8,
     0.0
    ],
    [
     3410000,
     31792.0,
     9760.4,
     0.0
    ],
    [
     3420000,
     31832.1,
     9760.9,
     0.0
    ],
    [
     3430000,
     31825.5,
     9762.8,
     0.0
    ],
    [
     3440000,
     31870.5,
     9695.3,
     0.0
    ],
    [
     3450000,
     31905.8,
     9705.2,
     0.0
    ],
    [
     3460000,
     31962.0,
     9696.3,
     0.0
    ],
    [
     3470000,
     31999.1,
     9692.2,
     0.0
    ],
    [
     3480000,
     32022.7,
     9694.2,
     0.0
    ],
    [
     3490000,
     32056.5,
     9699.4,
     0.0
    ],
    [
     3500000,
     31977.3,
     9704.9,
     0.0
    ],
    [
     3510000,
     32021.3,
     9716.0,
     0.0
    ],
    [
     3520000,
     32113.8,
     9731.9,
     0.0
    ],
    [
     3530000,
     32123.6,
     9730.9,
     0.0
    ],
    [
     3540000,
     32142.5,
     9730.9,
     0.0
    ],
    [
     3550000,
     32198.6,
     9740.8,
     0.0
    ],
    [
     3560000,
     32281.1,
     9747.8,
     0.0
    ],
    [
     3570000,
     32343.3,
     9749.4,
     0.0
    ],
    [
     3580000,
     32319.7,
     9754.8,
     0.0
    ],
    [
     3590000,
     32302.6,
     9757.3,
     0.0
    ],
    [
     3600000,
     32408.3,
     9751.0,
     0.0
    ],
    [
     3610000,
     32512.4,
     9752.8,
     0.0
    ],
    [
     3620000,
     32586.3,
     9745.7,
     0.0
    ],
    [
     3630000,
     32597.1,
     9757.6,
     0.0
    ],
    [
     3640000,
     32608.7,
     9758.1,
     0.0
    ],
    [
     3650000,
     32621.9,
     9760.2,
     0.0
    ],
    [
     3660000,
     32591.0,
     9746.9,
     0.0
    ],
    [
     3670000,
     32525.2,
     9764.5,
     0.0
    ],
    [
     3680000,
     32605.4,
     9769.5,
     0.0
    ],
    [
     3690000,
     32652.6,
     9764.2,
     0.0
    ],
    [
     3700000,
     32653.1,
     9769.9,
     0.0
    ],
    [
     3710000,
     32666.8,
     9779.0,
     0.0
    ],
    [
     3720000,
     32668.6,
     9793.5,
     0.0
    ],
    [
     3730000,
     32781.1,
     9799.9,
     0.0
    ],
    [
     3740000,
     32829.7,
     9801.0,
     0.0
    ],
    [
     3750000,
     32855.3,
     9808.7,
     0.0
    ],
    [
     3760000,
     32865.7,
     9810.8,
     0.0
    ],
    [
     3770000,
     32898.1,
     9810.0,
     0.0
    ],
    [
     3780000,
     32850.0,
     9797.3,
     0.0
    ],
    [
     3790000,
     32970.5,
     9806.6,
     0.0
    ],
    [
     3800000,
     33167.1,
     9797.8,
     0.0
    ],
    [
     3810000,
     33201.4,
     9801.2,
     0.0
    ],
    [
     3820000,
     33229.0,
     9814.0,
     0.0
    ],
    [
     3830000,
     33291.6,
     9830.7,
     0.0
    ],
    [
     3840000,
     33303.5,
     9836.6,
     0.0
    ],
    [
     3850000,
     33371.5,
     9827.4,
     0.0
    ],
    [
     3860000,
     33461.3,
     9817.9,
     0.0
    ],
    [
     3870000,
     33419.1,
     9825.4,
     0.0
    ],
    [
     3880000,
     33309.5,
     9826.3,
     0.0
    ],
    [
     3890000,
     33208.6,
     9821.3,
     0.0
    ],
    [
     3900000,
     33126.3,
     9828.6,
     0.0
    ],
    [
     3910000,
     32969.9,
     9833.1,
     0.0
    ],
    [
     3920000,
     32993.2,
     9820.4,
     0.0
    ],
    [
     3930000,
     33015.8,
     9817.8,
     0.0
    ],
    [
     3940000,
     33022.0,
     9824.9,
     0.0
    ],
    [
     3950000,
     33010.1,
     9844.9,
     0.0
    ],
    [
     3960000,
     33004.0,
     9841.3,
     0.0
    ],
    [
     3970000,
     33033.7,
     9844.7,
     0.0
    ],
    [
     3980000,
     33052.0,
     9859.8,
     0.0
    ],
    [
     3990000,
     33067.4,
     9867.3,
     0.0
    ],
    [
     4000000,
     33130.8,
     9861.4,
     0.0
    ],
    [
     4010000,
     33150.7,
     9868.8,
     0.0
    ],
    [
     4020000,
     33151.5,
     9881.5,
     0.0
    ],
    [
     4030000,
     33133.3,
     9884.5,
     0.0
    ],
    [
     4040000,
     33127.6,
     9890.6,
     0.0
    ],
    [
     4050000,
     33102.8,
     9889.1,
     0.0
    ],
    [
     4060000,
     33182.4,
     9881.6,
     0.0
    ],
    [
     4070000,
     33221.0,
     9882.3,
     0.0
    ],
    [
     4080000,
     33247.4,
     9881.9,
     0.0
    ],
    [
     4090000,
     33302.6,
     9901.8,
     0.0
    ],
    [
     4100000,
     33265.3,
     9905.8,
     0.0
    ],
    [
     4110000,
     33189.0,
     9906.9,
     0.0
    ],
    [
     4120000,
     33159.0,
     9919.4,
     0.0
    ],
    [
     4130000,
     33243.4,
     9918.3,
     0.0
    ],
    [
     4140000,
     33286.3,
     9913.3,
     0.0
    ],
    [
     4150000,
     33322.7,
     9924.6,
     0.0
    ],
    [
     4160000,
     33380.5,
     9926.0,
     0.0
    ],
    [
     4170000,
     33421.7,
     9934.6,
     0.0
    ],
    [
     4180000,
     33368.2,
     9911.4,
     0.0
    ],
    [
     4190000,
     33223.1,
     9894.0,
     0.0
    ],
    [
     4200000,
     33266.9,
     9715.9,
     0.0
    ],
    [
     4210000,
     33268.1,
     9720.2,
     0.0
    ],
    [
     4220000,
     33288.6,
     9733.5,
     0.0
    ],
    [
     4230000,
     33341.4,
     9744.8,
     0.0
    ],
    [
     4240000,
     33315.2,
     9754.9,
     0.0
    ],
    [
     4250000,
     33274.9,
     9761.0,
     0.0
    ],
    [
     4260000,
     33313.1,
     9780.8,
     0.0
    ],
    [
     4270000,
     33346.4,
     9779.6,
     0.0
    ],
    [
     4280000,
     33284.1,
     9782.4,
     0.0
    ],
    [
     4290000,
     33187.5,
     9791.9,
     0.0
    ],
    [
     4300000,
     33197.3,
     9779.7,
     0.0
    ],
    [
     4310000,
     33169.8,
     9786.0,
     0.0
    ],
    [
     4320000,
     33234.8,
     9784.0,
     0.0
    ],
    [
     4330000,
     33343.5,
     9778.8,
     0.0
    ],
    [
     4340000,
     33418.3,
     9795.8,
     0.0
    ],
    [
     4350000,
     33447.2,
     9802.0,
     0.0
    ],
    [
     4360000,
     33488.7,
     9786.0,
     0.0
    ],
    [
     4370000,
     33479.4,
     9788.0,
     0.0
    ],
    [
     4380000,
     33455.8,
     9775.9,
     0.0
    ],
    [
     4390000,
     33484.7,
     9778.6,
     0.0
    ],
    [
     4400000,
     33610.3,
     9776.0,
     0.0
    ],
    [
     4410000,
     33660.5,
     9775.0,
     0.0
    ],
    [
     4420000,
     33692.5,
     9787.6,
     0.0
    ],
    [
     4430000,
     33745.8,
     9788.1,
     0.0
    ],
    [
     4440000,
     33837.3,
     9774.1,
     0.0
    ],
    [
     4450000,
     33864.0,
     9770.3,
     0.0
    ],
    [
     4460000,
     33947.3,
     9783.1,
     0.0
    ],
    [
     4470000,
     34031.6,
     9770.9,
     0.0
    ],
    [
     4480000,
     33984.4,
     9780.9,
     0.0
    ],
    [
     4490000,
     33923.4,
     9769.4,
     0.0
    ],
    [
     4500000,
     33849.2,
     9770.4,
     0.0
    ],
    [
     4510000,
     33906.5,
     9777.9,
     0.0
    ],
    [
     4520000,
     33979.2,
     9778.2,
     0.0
    ],
    [
     4530000,
     34045.3,
     9773.0,
     0.0
    ],
    [
     4540000,
     34092.3,
     9768.4,
     0.0
    ],
    [
     4550000,
     34082.3,
     9783.4,
     0.0
    ],
    [
     4560000,
     34176.5,
     9792.3,
     0.0
    ],
    [
     4570000,
     34175.0,
     9788.7,
     0.0
    ],
    [
     4580000,
     34219.9,
     9682.5,
     0.0
    ],
    [
     4590000,
     34195.3,
     9684.3,
     0.0
    ],
    [
     4600000,
     34148.2,
     9711.4,
     0.0
    ],
    [
     4610000,
     34145.2,
     9702.0,
     0.0
    ],
    [
     4620000,
     34181.8,
     9701.3,
     0.0
    ],
    [
     4630000,
     34283.2,
     9693.0,
     0.0
    ],
    [
     4640000,
     34306.2,
     9690.0,
     0.0
    ],
    [
     4650000,
     34222.4,
     9684.4,
     0.0
    ],
    [
     4660000,
     34223.2,
     9675.7,
     0.0
    ],
    [
     4670000,
     34264.7,
     9671.7,
     0.0
    ],
    [
     4680000,
     34331.2,
     9679.6,
     0.0
    ],
    [
     4690000,
     34365.9,
     9697.1,
     0.0
    ],
    [
     4700000,
     34363.8,
     9701.6,
     0.0
    ],
    [
     4710000,
     34415.9,
     9715.2,
     0.0
    ],
    [
     4720000,
     34423.2,
     9710.7,
     0.0
    ],
    [
     4730000,
     34550.5,
     9723.7,
     0.0
    ],
    [
     4740000,
     34588.2,
     9739.0,
     0.0
    ],
    [
     4750000,
     34505.3,
     9717.6,
     0.0
    ],
    [
     4760000,
     34463.1,
     9704.9,
     0.0
    ],
    [
     4770000,
     34477.0,
     9711.6,
     0.0
    ],
    [
     4780000,
     34566.3,
     9711.9,
     0.0
    ],
    [
     4790000,
     34579.6,
     9704.3,
     0.0
    ],
    [
     4800000,
     34550.4,
     9701.8,
     0.0
    ],
    [
     4810000,
     34492.6,
     9703.1,
     0.0
    ],
    [
     4820000,
     34427.1,
     9712.5,
     0.0
    ],
    [
     4830000,
     34495.3,
     9725.2,
     0.0
    ],
    [
     4840000,
     34491.7,
     9736.4,
     0.0
    ],
    [
     4850000,
     34547.5,
     9734.7,
     0.0
    ],
    [
     4860000,
     34649.5,
     9730.1,
     0.0
    ],
    [
     4870000,
     34605.7,
     9728.9,
     0.0
    ],
    [
     4880000,
     34623.2,
     9732.6,
     0.0
    ],
    [
     4890000,
     34709.3,
     9708.4,
     0.0
    ],
    [
     4900000,
     34731.3,
     9717.9,
     0.0
    ],
    [
     4910000,
     34687.6,
     9734.9,
     0.0
    ],
    [
     4920000,
     34682.6,
     9733.3,
     0.0
    ],
    [
     4930000,
     34714.8,
     9727.9,
     0.0
    ],
    [
     4940000,
     34761.4,
     9718.9,
     0.0
    ],
    [
     4950000,
     34872.9,
     9722.7,
     0.0
    ],
    [
     4960000,
     34896.0,
     9713.1,
     0.0
    ],
    [
     4970000,
     34772.2,
     9714.1,
     0.0
    ],
    [
     4980000,
     34782.3,
     9698.3,
     0.0
    ],
    [
     4990000,
     34858.7,
     9714.6,
     0.0
    ],
    [
     5000000,
     34880.5,
     9629.6,
     0.0
    ],
    [
     5010000,
     34828.3,
     9637.6,
     0.0
    ],
    [
     5020000,
     34842.2,
     9645.0,
     0.0
    ],
    [
     5030000,
     34878.6,
     9650.3,
     0.0
    ],
    [
     5040000,
     34905.7,
     9653.8,
     0.0
    ],
    [
     5050000,
     34822.1,
     9636.2,
     0.0
    ],
    [
     5060000,
     34872.0,
     9642.2,
     0.0
    ],
    [
     5070000,
     35111.0,
     9640.9,
     0.0
    ],
    [
     5080000,
     35094.5,
     9641.0,
     0.0
    ],
    [
     5090000,
     35077.6,
     9646.1,
     0.0
    ],
    [
     5100000,
     34985.7,
     9635.9,
     0.0
    ],
    [
     5110000,
     34925.0,
     9624.5,
     0.0
    ],
    [
     5120000,
     34982.4,
     9634.3,
     0.0
    ],
    [
     5130000,
     35011.8,
     9635.3,
     0.0
    ],
    [
     5140000,
     35069.1,
     9613.6,
     0.0
    ],
    [
     5150000,
     35022.9,
     9619.6,
     0.0
    ],
    [
     5160000,
     35006.7,
     9633.7,
     0.0
    ],
    [
     5170000,
     34979.5,
     9642.2,
     0.0
    ],
    [
     5180000,
     35008.8,
     9647.5,
     0.0
    ],
    [
     5190000,
     35082.0,
     9661.8,
     0.0
    ],
    [
     5200000,
     35186.6,
     9660.0,
     0.0
    ],
    [
     5210000,
     35226.3,
     9675.9,
     0.0
    ],
    [
     5220000,
     35233.4,
     9675.0,
     0.0
    ],
    [
     5230000,
     35231.3,
     9683.0,
     0.0
    ],
    [
     5240000,
     35264.8,
     9667.2,
     0.0
    ],
    [
     5240513,
     35261.6,
     9664.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|1810|1": {
   "did": 9001,
   "mode": "fx",
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "max_steps": 20000000,
   "wall_cap_s": 345600.0,
   "phase": "H",
   "M": 7783,
   "xl_cap": 1000000.0,
   "init_seed": 2026071301810019001,
   "stop_reason": "solved_target",
   "stop_step": 8461777,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 57311.844,
   "wall_seconds_per_step": 0.006773,
   "first_solve_steps": [
    null,
    1841122,
    1213194,
    124301,
    null,
    null,
    814983,
    null,
    328591,
    null,
    null,
    498174,
    null,
    194646,
    3970949,
    null,
    null,
    1194568,
    null,
    null,
    1060812,
    null,
    253393,
    2365602,
    140688,
    null,
    5059070,
    5964962,
    null,
    7367196,
    null,
    null,
    null,
    null,
    null,
    null,
    418116,
    2848152,
    2333579,
    56911,
    8235295,
    5203625,
    62021,
    null,
    301772,
    null,
    339177,
    null,
    null,
    null,
    2734577,
    161201,
    1516803,
    null,
    null,
    402214,
    null,
    645140,
    4555261,
    null,
    451223,
    806048,
    2435494,
    3376419,
    597042,
    211356,
    8461777,
    null,
    731428,
    330478,
    476294,
    3308714,
    148071,
    399797,
    null,
    574320,
    null,
    168713,
    null,
    null,
    124649,
    2360275,
    3811995,
    6118978,
    1443311,
    null,
    772295,
    255657,
    78874,
    null,
    77291,
    3058463,
    1079610,
    868036,
    null,
    947073,
    null,
    null,
    null,
    3407822
   ],
   "xl_telemetry": [
    [
     10000,
     2446.1,
     789.5,
     0.0
    ],
    [
     20000,
     3159.3,
     1228.9,
     0.0
    ],
    [
     30000,
     4239.9,
     1673.8,
     0.0
    ],
    [
     40000,
     5160.6,
     2115.4,
     0.0
    ],
    [
     50000,
     6072.8,
     2570.0,
     0.0
    ],
    [
     60000,
     6811.6,
     2993.3,
     0.0
    ],
    [
     70000,
     7563.5,
     3378.9,
     0.0
    ],
    [
     80000,
     8098.5,
     3695.9,
     0.0
    ],
    [
     90000,
     8817.8,
     4009.8,
     0.0
    ],
    [
     100000,
     9373.3,
     4310.9,
     0.0
    ],
    [
     110000,
     9658.1,
     4573.2,
     0.0
    ],
    [
     120000,
     10118.7,
     4805.0,
     0.0
    ],
    [
     130000,
     10375.0,
     5013.1,
     0.0
    ],
    [
     140000,
     10534.6,
     5218.3,
     0.0
    ],
    [
     150000,
     10790.0,
     5364.5,
     0.0
    ],
    [
     160000,
     11289.6,
     5522.2,
     0.0
    ],
    [
     170000,
     11561.4,
     5654.4,
     0.0
    ],
    [
     180000,
     11776.8,
     5794.2,
     0.0
    ],
    [
     190000,
     12246.3,
     5932.9,
     0.0
    ],
    [
     200000,
     12551.5,
     6033.4,
     0.0
    ],
    [
     210000,
     12848.6,
     6160.0,
     0.0
    ],
    [
     220000,
     12763.0,
     6254.5,
     0.0
    ],
    [
     230000,
     12980.3,
     6361.6,
     0.0
    ],
    [
     240000,
     13411.3,
     6470.7,
     0.0
    ],
    [
     250000,
     13615.8,
     6562.1,
     0.0
    ],
    [
     260000,
     13810.3,
     6631.4,
     0.0
    ],
    [
     270000,
     14150.2,
     6719.0,
     0.0
    ],
    [
     280000,
     14445.1,
     6812.2,
     0.0
    ],
    [
     290000,
     14539.3,
     6890.7,
     0.0
    ],
    [
     300000,
     14640.7,
     6948.2,
     0.0
    ],
    [
     310000,
     13557.1,
     6981.1,
     0.0
    ],
    [
     320000,
     13728.4,
     7046.1,
     0.0
    ],
    [
     330000,
     13828.2,
     7085.6,
     0.0
    ],
    [
     340000,
     13982.8,
     7129.3,
     0.0
    ],
    [
     350000,
     14143.5,
     7200.2,
     0.0
    ],
    [
     360000,
     14261.3,
     7256.9,
     0.0
    ],
    [
     370000,
     14454.6,
     7317.5,
     0.0
    ],
    [
     380000,
     14608.9,
     7369.3,
     0.0
    ],
    [
     390000,
     14826.7,
     7426.1,
     0.0
    ],
    [
     400000,
     15366.9,
     7471.5,
     0.0
    ],
    [
     410000,
     15498.8,
     7531.7,
     0.0
    ],
    [
     420000,
     15556.6,
     7564.5,
     0.0
    ],
    [
     430000,
     15654.4,
     7608.3,
     0.0
    ],
    [
     440000,
     15755.4,
     7646.6,
     0.0
    ],
    [
     450000,
     15923.7,
     7689.5,
     0.0
    ],
    [
     460000,
     16145.8,
     7712.7,
     0.0
    ],
    [
     470000,
     16354.9,
     7756.9,
     0.0
    ],
    [
     480000,
     16634.0,
     7785.3,
     0.0
    ],
    [
     490000,
     16890.1,
     7821.0,
     0.0
    ],
    [
     500000,
     16871.6,
     7834.6,
     0.0
    ],
    [
     510000,
     16938.2,
     7879.7,
     0.0
    ],
    [
     520000,
     17024.1,
     7920.3,
     0.0
    ],
    [
     530000,
     17206.9,
     7954.2,
     0.0
    ],
    [
     540000,
     17409.0,
     7994.0,
     0.0
    ],
    [
     550000,
     17527.5,
     8026.1,
     0.0
    ],
    [
     560000,
     17611.3,
     8067.2,
     0.0
    ],
    [
     570000,
     17590.1,
     8099.4,
     0.0
    ],
    [
     580000,
     17578.0,
     8147.7,
     0.0
    ],
    [
     590000,
     17566.7,
     8184.0,
     0.0
    ],
    [
     600000,
     17962.6,
     8210.9,
     0.0
    ],
    [
     610000,
     17910.4,
     8217.9,
     0.0
    ],
    [
     620000,
     18037.4,
     8249.2,
     0.0
    ],
    [
     630000,
     18197.3,
     8278.7,
     0.0
    ],
    [
     640000,
     18347.5,
     8302.8,
     0.0
    ],
    [
     650000,
     18340.7,
     8298.2,
     0.0
    ],
    [
     660000,
     18596.5,
     8330.7,
     0.0
    ],
    [
     670000,
     18723.4,
     8360.6,
     0.0
    ],
    [
     680000,
     18832.2,
     8388.3,
     0.0
    ],
    [
     690000,
     19025.0,
     8411.7,
     0.0
    ],
    [
     700000,
     19099.3,
     8441.0,
     0.0
    ],
    [
     710000,
     19139.7,
     8471.7,
     0.0
    ],
    [
     720000,
     19366.4,
     8490.2,
     0.0
    ],
    [
     730000,
     19369.3,
     8493.8,
     0.0
    ],
    [
     740000,
     19385.1,
     8507.6,
     0.0
    ],
    [
     750000,
     19354.4,
     8516.1,
     0.0
    ],
    [
     760000,
     19460.0,
     8538.6,
     0.0
    ],
    [
     770000,
     19473.0,
     8566.4,
     0.0
    ],
    [
     780000,
     19548.4,
     8571.3,
     0.0
    ],
    [
     790000,
     19789.3,
     8588.2,
     0.0
    ],
    [
     800000,
     19900.6,
     8605.6,
     0.0
    ],
    [
     810000,
     19944.7,
     8625.3,
     0.0
    ],
    [
     820000,
     20129.7,
     8634.5,
     0.0
    ],
    [
     830000,
     20144.4,
     8643.8,
     0.0
    ],
    [
     840000,
     20250.4,
     8665.0,
     0.0
    ],
    [
     850000,
     20369.2,
     8688.8,
     0.0
    ],
    [
     860000,
     20423.8,
     8713.5,
     0.0
    ],
    [
     870000,
     20392.0,
     8670.6,
     0.0
    ],
    [
     880000,
     20480.0,
     8697.4,
     0.0
    ],
    [
     890000,
     20519.5,
     8712.2,
     0.0
    ],
    [
     900000,
     20607.2,
     8720.1,
     0.0
    ],
    [
     910000,
     20553.9,
     8730.4,
     0.0
    ],
    [
     920000,
     20430.2,
     8756.4,
     0.0
    ],
    [
     930000,
     20512.9,
     8770.4,
     0.0
    ],
    [
     940000,
     20580.7,
     8791.8,
     0.0
    ],
    [
     950000,
     20689.6,
     8788.2,
     0.0
    ],
    [
     960000,
     20617.1,
     8797.5,
     0.0
    ],
    [
     970000,
     20585.6,
     8806.3,
     0.0
    ],
    [
     980000,
     20665.3,
     8828.1,
     0.0
    ],
    [
     990000,
     20679.8,
     8840.5,
     0.0
    ],
    [
     1000000,
     20779.1,
     8864.6,
     0.0
    ],
    [
     1010000,
     20755.1,
     8875.0,
     0.0
    ],
    [
     1020000,
     20737.5,
     8898.2,
     0.0
    ],
    [
     1030000,
     20699.8,
     8920.4,
     0.0
    ],
    [
     1040000,
     20771.3,
     8936.5,
     0.0
    ],
    [
     1050000,
     20939.8,
     8949.2,
     0.0
    ],
    [
     1060000,
     20971.4,
     8966.4,
     0.0
    ],
    [
     1070000,
     21184.0,
     8933.3,
     0.0
    ],
    [
     1080000,
     21302.8,
     8907.5,
     0.0
    ],
    [
     1090000,
     21500.6,
     8910.6,
     0.0
    ],
    [
     1100000,
     21634.4,
     8931.2,
     0.0
    ],
    [
     1110000,
     21694.8,
     8938.4,
     0.0
    ],
    [
     1120000,
     21609.3,
     8954.7,
     0.0
    ],
    [
     1130000,
     21663.2,
     8971.9,
     0.0
    ],
    [
     1140000,
     21825.9,
     8977.3,
     0.0
    ],
    [
     1150000,
     21934.1,
     8991.4,
     0.0
    ],
    [
     1160000,
     22000.6,
     9008.6,
     0.0
    ],
    [
     1170000,
     22067.7,
     9030.8,
     0.0
    ],
    [
     1180000,
     22289.6,
     9045.6,
     0.0
    ],
    [
     1190000,
     22236.6,
     9052.7,
     0.0
    ],
    [
     1200000,
     22193.2,
     9037.0,
     0.0
    ],
    [
     1210000,
     22185.6,
     9040.0,
     0.0
    ],
    [
     1220000,
     22326.4,
     9008.3,
     0.0
    ],
    [
     1230000,
     22455.1,
     9029.0,
     0.0
    ],
    [
     1240000,
     22549.1,
     9037.4,
     0.0
    ],
    [
     1250000,
     22643.4,
     9047.1,
     0.0
    ],
    [
     1260000,
     22631.4,
     9052.4,
     0.0
    ],
    [
     1270000,
     22556.9,
     9081.4,
     0.0
    ],
    [
     1280000,
     22535.6,
     9092.2,
     0.0
    ],
    [
     1290000,
     22633.0,
     9104.0,
     0.0
    ],
    [
     1300000,
     22720.6,
     9110.5,
     0.0
    ],
    [
     1310000,
     22929.3,
     9120.8,
     0.0
    ],
    [
     1320000,
     22960.3,
     9127.3,
     0.0
    ],
    [
     1330000,
     23027.9,
     9145.6,
     0.0
    ],
    [
     1340000,
     23085.1,
     9167.3,
     0.0
    ],
    [
     1350000,
     23152.4,
     9160.1,
     0.0
    ],
    [
     1360000,
     23413.5,
     9175.4,
     0.0
    ],
    [
     1370000,
     23405.0,
     9183.5,
     0.0
    ],
    [
     1380000,
     23380.5,
     9192.6,
     0.0
    ],
    [
     1390000,
     23442.3,
     9206.5,
     0.0
    ],
    [
     1400000,
     23529.2,
     9212.5,
     0.0
    ],
    [
     1410000,
     23562.2,
     9235.5,
     0.0
    ],
    [
     1420000,
     23739.8,
     9256.9,
     0.0
    ],
    [
     1430000,
     23700.2,
     9274.4,
     0.0
    ],
    [
     1440000,
     23768.7,
     9272.7,
     0.0
    ],
    [
     1450000,
     23807.9,
     9179.4,
     0.0
    ],
    [
     1460000,
     23752.8,
     9191.3,
     0.0
    ],
    [
     1470000,
     23955.1,
     9210.6,
     0.0
    ],
    [
     1480000,
     23956.4,
     9221.0,
     0.0
    ],
    [
     1490000,
     24200.0,
     9229.3,
     0.0
    ],
    [
     1500000,
     24506.6,
     9241.6,
     0.0
    ],
    [
     1510000,
     24465.0,
     9250.4,
     0.0
    ],
    [
     1520000,
     24369.2,
     9213.5,
     0.0
    ],
    [
     1530000,
     24277.0,
     9224.5,
     0.0
    ],
    [
     1540000,
     24204.7,
     9232.5,
     0.0
    ],
    [
     1550000,
     24261.5,
     9256.2,
     0.0
    ],
    [
     1560000,
     24211.3,
     9257.7,
     0.0
    ],
    [
     1570000,
     24217.2,
     9244.3,
     0.0
    ],
    [
     1580000,
     24294.5,
     9247.1,
     0.0
    ],
    [
     1590000,
     24284.4,
     9248.6,
     0.0
    ],
    [
     1600000,
     24217.7,
     9273.9,
     0.0
    ],
    [
     1610000,
     24284.7,
     9271.3,
     0.0
    ],
    [
     1620000,
     24222.5,
     9275.3,
     0.0
    ],
    [
     1630000,
     24342.4,
     9280.9,
     0.0
    ],
    [
     1640000,
     24404.1,
     9273.8,
     0.0
    ],
    [
     1650000,
     24404.3,
     9279.1,
     0.0
    ],
    [
     1660000,
     24533.7,
     9286.7,
     0.0
    ],
    [
     1670000,
     24665.3,
     9293.3,
     0.0
    ],
    [
     1680000,
     24911.5,
     9320.3,
     0.0
    ],
    [
     1690000,
     24978.0,
     9332.4,
     0.0
    ],
    [
     1700000,
     25027.2,
     9343.7,
     0.0
    ],
    [
     1710000,
     25115.0,
     9357.5,
     0.0
    ],
    [
     1720000,
     25138.1,
     9369.0,
     0.0
    ],
    [
     1730000,
     25168.3,
     9380.8,
     0.0
    ],
    [
     1740000,
     25272.6,
     9397.3,
     0.0
    ],
    [
     1750000,
     25253.3,
     9410.1,
     0.0
    ],
    [
     1760000,
     25240.8,
     9412.3,
     0.0
    ],
    [
     1770000,
     25304.9,
     9426.9,
     0.0
    ],
    [
     1780000,
     25267.5,
     9433.5,
     0.0
    ],
    [
     1790000,
     25317.8,
     9436.4,
     0.0
    ],
    [
     1800000,
     25430.4,
     9465.1,
     0.0
    ],
    [
     1810000,
     25511.4,
     9476.5,
     0.0
    ],
    [
     1820000,
     25559.5,
     9483.6,
     0.0
    ],
    [
     1830000,
     25578.1,
     9492.6,
     0.0
    ],
    [
     1840000,
     25612.4,
     9507.8,
     0.0
    ],
    [
     1850000,
     25620.8,
     9442.1,
     0.0
    ],
    [
     1860000,
     25570.0,
     9428.4,
     0.0
    ],
    [
     1870000,
     25632.4,
     9439.8,
     0.0
    ],
    [
     1880000,
     25815.8,
     9463.6,
     0.0
    ],
    [
     1890000,
     25784.4,
     9459.1,
     0.0
    ],
    [
     1900000,
     25824.1,
     9468.7,
     0.0
    ],
    [
     1910000,
     25924.7,
     9464.9,
     0.0
    ],
    [
     1920000,
     25951.9,
     9471.2,
     0.0
    ],
    [
     1930000,
     25923.0,
     9484.6,
     0.0
    ],
    [
     1940000,
     25931.2,
     9486.0,
     0.0
    ],
    [
     1950000,
     26083.2,
     9502.1,
     0.0
    ],
    [
     1960000,
     26161.1,
     9505.3,
     0.0
    ],
    [
     1970000,
     26129.8,
     9505.0,
     0.0
    ],
    [
     1980000,
     26109.9,
     9511.2,
     0.0
    ],
    [
     1990000,
     26205.7,
     9524.6,
     0.0
    ],
    [
     2000000,
     26176.8,
     9524.4,
     0.0
    ],
    [
     2010000,
     26170.8,
     9537.8,
     0.0
    ],
    [
     2020000,
     26191.7,
     9561.6,
     0.0
    ],
    [
     2030000,
     26196.9,
     9575.1,
     0.0
    ],
    [
     2040000,
     26335.1,
     9581.0,
     0.0
    ],
    [
     2050000,
     26532.5,
     9587.8,
     0.0
    ],
    [
     2060000,
     26494.0,
     9599.7,
     0.0
    ],
    [
     2070000,
     26578.2,
     9614.8,
     0.0
    ],
    [
     2080000,
     26599.2,
     9608.3,
     0.0
    ],
    [
     2090000,
     26605.4,
     9604.3,
     0.0
    ],
    [
     2100000,
     26557.7,
     9613.2,
     0.0
    ],
    [
     2110000,
     26541.5,
     9619.0,
     0.0
    ],
    [
     2120000,
     26515.7,
     9636.4,
     0.0
    ],
    [
     2130000,
     26436.3,
     9631.3,
     0.0
    ],
    [
     2140000,
     26617.5,
     9652.3,
     0.0
    ],
    [
     2150000,
     26668.0,
     9662.9,
     0.0
    ],
    [
     2160000,
     26800.2,
     9667.9,
     0.0
    ],
    [
     2170000,
     26839.5,
     9672.0,
     0.0
    ],
    [
     2180000,
     26893.1,
     9688.0,
     0.0
    ],
    [
     2190000,
     26896.6,
     9692.3,
     0.0
    ],
    [
     2200000,
     26918.8,
     9704.9,
     0.0
    ],
    [
     2210000,
     27048.9,
     9724.1,
     0.0
    ],
    [
     2220000,
     27082.7,
     9729.1,
     0.0
    ],
    [
     2230000,
     27111.7,
     9742.1,
     0.0
    ],
    [
     2240000,
     27101.3,
     9745.3,
     0.0
    ],
    [
     2250000,
     27225.0,
     9755.3,
     0.0
    ],
    [
     2260000,
     27367.8,
     9749.1,
     0.0
    ],
    [
     2270000,
     27285.9,
     9741.0,
     0.0
    ],
    [
     2280000,
     27401.2,
     9729.0,
     0.0
    ],
    [
     2290000,
     27534.7,
     9722.5,
     0.0
    ],
    [
     2300000,
     27560.1,
     9708.7,
     0.0
    ],
    [
     2310000,
     27466.4,
     9694.7,
     0.0
    ],
    [
     2320000,
     27355.6,
     9686.4,
     0.0
    ],
    [
     2330000,
     27590.2,
     9675.9,
     0.0
    ],
    [
     2340000,
     27693.9,
     9630.0,
     0.0
    ],
    [
     2350000,
     27782.4,
     9622.7,
     0.0
    ],
    [
     2360000,
     27847.0,
     9604.4,
     0.0
    ],
    [
     2370000,
     27871.3,
     9488.8,
     0.0
    ],
    [
     2380000,
     27925.1,
     9501.3,
     0.0
    ],
    [
     2390000,
     27848.5,
     9490.2,
     0.0
    ],
    [
     2400000,
     28012.2,
     9493.8,
     0.0
    ],
    [
     2410000,
     28095.1,
     9488.5,
     0.0
    ],
    [
     2420000,
     27981.7,
     9499.0,
     0.0
    ],
    [
     2430000,
     28020.2,
     9499.7,
     0.0
    ],
    [
     2440000,
     27985.6,
     9374.9,
     0.0
    ],
    [
     2450000,
     28050.3,
     9374.9,
     0.0
    ],
    [
     2460000,
     28126.7,
     9387.0,
     0.0
    ],
    [
     2470000,
     28152.3,
     9393.7,
     0.0
    ],
    [
     2480000,
     28359.6,
     9400.0,
     0.0
    ],
    [
     2490000,
     28295.9,
     9404.4,
     0.0
    ],
    [
     2500000,
     28327.6,
     9407.7,
     0.0
    ],
    [
     2510000,
     28383.8,
     9412.3,
     0.0
    ],
    [
     2520000,
     28448.5,
     9405.2,
     0.0
    ],
    [
     2530000,
     28486.8,
     9398.8,
     0.0
    ],
    [
     2540000,
     28433.3,
     9409.0,
     0.0
    ],
    [
     2550000,
     28520.9,
     9424.1,
     0.0
    ],
    [
     2560000,
     28590.8,
     9416.8,
     0.0
    ],
    [
     2570000,
     28572.6,
     9415.4,
     0.0
    ],
    [
     2580000,
     28514.0,
     9433.5,
     0.0
    ],
    [
     2590000,
     28503.1,
     9421.4,
     0.0
    ],
    [
     2600000,
     28421.3,
     9417.9,
     0.0
    ],
    [
     2610000,
     28521.7,
     9400.5,
     0.0
    ],
    [
     2620000,
     28411.8,
     9419.1,
     0.0
    ],
    [
     2630000,
     28349.4,
     9434.3,
     0.0
    ],
    [
     2640000,
     28348.6,
     9442.8,
     0.0
    ],
    [
     2650000,
     28462.5,
     9437.7,
     0.0
    ],
    [
     2660000,
     28510.8,
     9434.4,
     0.0
    ],
    [
     2670000,
     28451.6,
     9428.7,
     0.0
    ],
    [
     2680000,
     28471.3,
     9432.2,
     0.0
    ],
    [
     2690000,
     28520.3,
     9416.9,
     0.0
    ],
    [
     2700000,
     28597.6,
     9427.6,
     0.0
    ],
    [
     2710000,
     28649.5,
     9418.3,
     0.0
    ],
    [
     2720000,
     28621.9,
     9431.3,
     0.0
    ],
    [
     2730000,
     28669.9,
     9439.5,
     0.0
    ],
    [
     2740000,
     28632.5,
     9420.7,
     0.0
    ],
    [
     2750000,
     28656.3,
     9424.2,
     0.0
    ],
    [
     2760000,
     28733.8,
     9423.8,
     0.0
    ],
    [
     2770000,
     28744.3,
     9415.1,
     0.0
    ],
    [
     2780000,
     28948.1,
     9418.3,
     0.0
    ],
    [
     2790000,
     29066.1,
     9415.6,
     0.0
    ],
    [
     2800000,
     29015.1,
     9417.3,
     0.0
    ],
    [
     2810000,
     29090.6,
     9432.6,
     0.0
    ],
    [
     2820000,
     29169.1,
     9433.7,
     0.0
    ],
    [
     2830000,
     29229.7,
     9434.2,
     0.0
    ],
    [
     2840000,
     29328.6,
     9451.3,
     0.0
    ],
    [
     2850000,
     29307.7,
     9387.5,
     0.0
    ],
    [
     2860000,
     29335.5,
     9389.9,
     0.0
    ],
    [
     2870000,
     29403.1,
     9390.7,
     0.0
    ],
    [
     2880000,
     29334.4,
     9388.6,
     0.0
    ],
    [
     2890000,
     29311.6,
     9390.1,
     0.0
    ],
    [
     2900000,
     29238.1,
     9397.8,
     0.0
    ],
    [
     2910000,
     29231.9,
     9409.6,
     0.0
    ],
    [
     2920000,
     29297.7,
     9423.9,
     0.0
    ],
    [
     2930000,
     29348.4,
     9428.3,
     0.0
    ],
    [
     2940000,
     29386.2,
     9426.2,
     0.0
    ],
    [
     2950000,
     29320.5,
     9418.1,
     0.0
    ],
    [
     2960000,
     29254.9,
     9417.3,
     0.0
    ],
    [
     2970000,
     29195.7,
     9421.0,
     0.0
    ],
    [
     2980000,
     29236.1,
     9415.9,
     0.0
    ],
    [
     2990000,
     29157.1,
     9416.4,
     0.0
    ],
    [
     3000000,
     29175.9,
     9423.2,
     0.0
    ],
    [
     3010000,
     29311.9,
     9425.7,
     0.0
    ],
    [
     3020000,
     29367.8,
     9438.5,
     0.0
    ],
    [
     3030000,
     29427.3,
     9439.0,
     0.0
    ],
    [
     3040000,
     29384.8,
     9427.0,
     0.0
    ],
    [
     3050000,
     29311.7,
     9419.2,
     0.0
    ],
    [
     3060000,
     29252.5,
     9400.7,
     0.0
    ],
    [
     3070000,
     29245.9,
     9401.5,
     0.0
    ],
    [
     3080000,
     29338.2,
     9407.2,
     0.0
    ],
    [
     3090000,
     29308.0,
     9391.7,
     0.0
    ],
    [
     3100000,
     29362.8,
     9408.5,
     0.0
    ],
    [
     3110000,
     29422.1,
     9415.9,
     0.0
    ],
    [
     3120000,
     29414.2,
     9409.1,
     0.0
    ],
    [
     3130000,
     29439.9,
     9405.1,
     0.0
    ],
    [
     3140000,
     29385.8,
     9410.9,
     0.0
    ],
    [
     3150000,
     29356.5,
     9415.0,
     0.0
    ],
    [
     3160000,
     29444.7,
     9406.1,
     0.0
    ],
    [
     3170000,
     29543.0,
     9413.3,
     0.0
    ],
    [
     3180000,
     29530.8,
     9417.5,
     0.0
    ],
    [
     3190000,
     29625.1,
     9416.6,
     0.0
    ],
    [
     3200000,
     29579.3,
     9425.8,
     0.0
    ],
    [
     3210000,
     29505.5,
     9442.1,
     0.0
    ],
    [
     3220000,
     29507.8,
     9435.9,
     0.0
    ],
    [
     3230000,
     29528.2,
     9445.3,
     0.0
    ],
    [
     3240000,
     29543.9,
     9460.1,
     0.0
    ],
    [
     3250000,
     29628.7,
     9462.9,
     0.0
    ],
    [
     3260000,
     29655.4,
     9473.0,
     0.0
    ],
    [
     3270000,
     29655.0,
     9493.4,
     0.0
    ],
    [
     3280000,
     29638.1,
     9494.8,
     0.0
    ],
    [
     3290000,
     29715.4,
     9493.4,
     0.0
    ],
    [
     3300000,
     29757.2,
     9482.5,
     0.0
    ],
    [
     3310000,
     29693.6,
     9377.2,
     0.0
    ],
    [
     3320000,
     29798.6,
     9387.9,
     0.0
    ],
    [
     3330000,
     29868.8,
     9396.2,
     0.0
    ],
    [
     3340000,
     29853.7,
     9397.0,
     0.0
    ],
    [
     3350000,
     29866.3,
     9402.2,
     0.0
    ],
    [
     3360000,
     29964.6,
     9397.8,
     0.0
    ],
    [
     3370000,
     30061.5,
     9387.1,
     0.0
    ],
    [
     3380000,
     30187.8,
     9309.6,
     0.0
    ],
    [
     3390000,
     30270.9,
     9324.0,
     0.0
    ],
    [
     3400000,
     30367.2,
     9331.2,
     0.0
    ],
    [
     3410000,
     30386.9,
     9298.3,
     0.0
    ],
    [
     3420000,
     30417.5,
     9296.5,
     0.0
    ],
    [
     3430000,
     30467.8,
     9309.7,
     0.0
    ],
    [
     3440000,
     30405.9,
     9308.0,
     0.0
    ],
    [
     3450000,
     30523.0,
     9305.4,
     0.0
    ],
    [
     3460000,
     30552.8,
     9291.1,
     0.0
    ],
    [
     3470000,
     30606.8,
     9306.6,
     0.0
    ],
    [
     3480000,
     30676.0,
     9301.5,
     0.0
    ],
    [
     3490000,
     30730.2,
     9310.8,
     0.0
    ],
    [
     3500000,
     30692.0,
     9317.9,
     0.0
    ],
    [
     3510000,
     30823.6,
     9315.7,
     0.0
    ],
    [
     3520000,
     30803.6,
     9320.7,
     0.0
    ],
    [
     3530000,
     30841.6,
     9315.3,
     0.0
    ],
    [
     3540000,
     30787.8,
     9326.0,
     0.0
    ],
    [
     3550000,
     30727.0,
     9319.6,
     0.0
    ],
    [
     3560000,
     30776.3,
     9313.7,
     0.0
    ],
    [
     3570000,
     30817.3,
     9321.2,
     0.0
    ],
    [
     3580000,
     30783.6,
     9325.6,
     0.0
    ],
    [
     3590000,
     30709.9,
     9344.0,
     0.0
    ],
    [
     3600000,
     30784.3,
     9334.7,
     0.0
    ],
    [
     3610000,
     30753.3,
     9321.8,
     0.0
    ],
    [
     3620000,
     30844.6,
     9316.8,
     0.0
    ],
    [
     3630000,
     30714.0,
     9326.3,
     0.0
    ],
    [
     3640000,
     30666.2,
     9327.4,
     0.0
    ],
    [
     3650000,
     30687.2,
     9324.8,
     0.0
    ],
    [
     3660000,
     30690.5,
     9324.5,
     0.0
    ],
    [
     3670000,
     30696.8,
     9330.1,
     0.0
    ],
    [
     3680000,
     30679.1,
     9327.4,
     0.0
    ],
    [
     3690000,
     30714.6,
     9322.6,
     0.0
    ],
    [
     3700000,
     30686.7,
     9306.9,
     0.0
    ],
    [
     3710000,
     30678.2,
     9316.4,
     0.0
    ],
    [
     3720000,
     30593.9,
     9336.1,
     0.0
    ],
    [
     3730000,
     30607.2,
     9335.3,
     0.0
    ],
    [
     3740000,
     30602.6,
     9320.4,
     0.0
    ],
    [
     3750000,
     30590.7,
     9327.2,
     0.0
    ],
    [
     3760000,
     30661.8,
     9317.7,
     0.0
    ],
    [
     3770000,
     30730.7,
     9335.1,
     0.0
    ],
    [
     3780000,
     30736.1,
     9330.2,
     0.0
    ],
    [
     3790000,
     30704.3,
     9337.8,
     0.0
    ],
    [
     3800000,
     30650.9,
     9341.2,
     0.0
    ],
    [
     3810000,
     30635.5,
     9330.2,
     0.0
    ],
    [
     3820000,
     30628.3,
     9317.8,
     0.0
    ],
    [
     3830000,
     30712.4,
     9335.5,
     0.0
    ],
    [
     3840000,
     30843.8,
     9330.0,
     0.0
    ],
    [
     3850000,
     30921.1,
     9332.2,
     0.0
    ],
    [
     3860000,
     30891.6,
     9336.1,
     0.0
    ],
    [
     3870000,
     30983.4,
     9331.1,
     0.0
    ],
    [
     3880000,
     31051.0,
     9341.3,
     0.0
    ],
    [
     3890000,
     31054.3,
     9354.3,
     0.0
    ],
    [
     3900000,
     31052.4,
     9361.6,
     0.0
    ],
    [
     3910000,
     31073.8,
     9366.8,
     0.0
    ],
    [
     3920000,
     31155.0,
     9368.4,
     0.0
    ],
    [
     3930000,
     31277.5,
     9370.9,
     0.0
    ],
    [
     3940000,
     31307.6,
     9366.7,
     0.0
    ],
    [
     3950000,
     31334.1,
     9360.8,
     0.0
    ],
    [
     3960000,
     31399.4,
     9367.2,
     0.0
    ],
    [
     3970000,
     31354.4,
     9358.2,
     0.0
    ],
    [
     3980000,
     31379.6,
     9279.6,
     0.0
    ],
    [
     3990000,
     31456.2,
     9278.3,
     0.0
    ],
    [
     4000000,
     31505.2,
     9268.1,
     0.0
    ],
    [
     4010000,
     31486.8,
     9256.3,
     0.0
    ],
    [
     4020000,
     31643.1,
     9260.1,
     0.0
    ],
    [
     4030000,
     31628.2,
     9268.7,
     0.0
    ],
    [
     4040000,
     31590.4,
     9284.5,
     0.0
    ],
    [
     4050000,
     31521.9,
     9273.5,
     0.0
    ],
    [
     4060000,
     31535.3,
     9270.8,
     0.0
    ],
    [
     4070000,
     31588.4,
     9281.9,
     0.0
    ],
    [
     4080000,
     31592.9,
     9269.7,
     0.0
    ],
    [
     4090000,
     31683.1,
     9272.7,
     0.0
    ],
    [
     4100000,
     31703.3,
     9280.0,
     0.0
    ],
    [
     4110000,
     31707.6,
     9275.6,
     0.0
    ],
    [
     4120000,
     31694.9,
     9284.9,
     0.0
    ],
    [
     4130000,
     31640.7,
     9286.1,
     0.0
    ],
    [
     4140000,
     31654.9,
     9286.9,
     0.0
    ],
    [
     4150000,
     31681.8,
     9292.8,
     0.0
    ],
    [
     4160000,
     31723.2,
     9307.6,
     0.0
    ],
    [
     4170000,
     31678.1,
     9291.8,
     0.0
    ],
    [
     4180000,
     31621.9,
     9303.0,
     0.0
    ],
    [
     4190000,
     31538.6,
     9313.3,
     0.0
    ],
    [
     4200000,
     31670.8,
     9299.4,
     0.0
    ],
    [
     4210000,
     31685.8,
     9295.2,
     0.0
    ],
    [
     4220000,
     31751.4,
     9304.7,
     0.0
    ],
    [
     4230000,
     31827.1,
     9313.8,
     0.0
    ],
    [
     4240000,
     31827.1,
     9305.5,
     0.0
    ],
    [
     4250000,
     31796.8,
     9298.8,
     0.0
    ],
    [
     4260000,
     31817.9,
     9300.5,
     0.0
    ],
    [
     4270000,
     31877.7,
     9312.8,
     0.0
    ],
    [
     4280000,
     31771.1,
     9317.7,
     0.0
    ],
    [
     4290000,
     31845.5,
     9329.2,
     0.0
    ],
    [
     4300000,
     31886.7,
     9328.4,
     0.0
    ],
    [
     4310000,
     31865.1,
     9333.9,
     0.0
    ],
    [
     4320000,
     31848.2,
     9339.4,
     0.0
    ],
    [
     4330000,
     31846.4,
     9340.5,
     0.0
    ],
    [
     4340000,
     31780.5,
     9348.4,
     0.0
    ],
    [
     4350000,
     31787.8,
     9332.9,
     0.0
    ],
    [
     4360000,
     31822.5,
     9329.9,
     0.0
    ],
    [
     4370000,
     31863.9,
     9340.5,
     0.0
    ],
    [
     4380000,
     31856.9,
     9345.0,
     0.0
    ],
    [
     4390000,
     31793.9,
     9347.2,
     0.0
    ],
    [
     4400000,
     31787.8,
     9341.1,
     0.0
    ],
    [
     4410000,
     31758.0,
     9330.3,
     0.0
    ],
    [
     4420000,
     31766.2,
     9336.0,
     0.0
    ],
    [
     4430000,
     31700.2,
     9332.7,
     0.0
    ],
    [
     4440000,
     31722.0,
     9320.5,
     0.0
    ],
    [
     4450000,
     31779.1,
     9325.6,
     0.0
    ],
    [
     4460000,
     31848.2,
     9302.0,
     0.0
    ],
    [
     4470000,
     31887.0,
     9327.8,
     0.0
    ],
    [
     4480000,
     31901.6,
     9325.1,
     0.0
    ],
    [
     4490000,
     31942.8,
     9312.6,
     0.0
    ],
    [
     4500000,
     31996.0,
     9320.2,
     0.0
    ],
    [
     4510000,
     31959.4,
     9307.9,
     0.0
    ],
    [
     4520000,
     31908.1,
     9300.0,
     0.0
    ],
    [
     4530000,
     31932.1,
     9301.4,
     0.0
    ],
    [
     4540000,
     31870.9,
     9286.6,
     0.0
    ],
    [
     4550000,
     31891.5,
     9283.7,
     0.0
    ],
    [
     4560000,
     31911.5,
     9184.1,
     0.0
    ],
    [
     4570000,
     31916.5,
     9175.2,
     0.0
    ],
    [
     4580000,
     31834.9,
     9177.3,
     0.0
    ],
    [
     4590000,
     31850.6,
     9181.5,
     0.0
    ],
    [
     4600000,
     31859.6,
     9184.0,
     0.0
    ],
    [
     4610000,
     31822.7,
     9208.3,
     0.0
    ],
    [
     4620000,
     31820.1,
     9197.7,
     0.0
    ],
    [
     4630000,
     31872.8,
     9193.7,
     0.0
    ],
    [
     4640000,
     31891.3,
     9206.0,
     0.0
    ],
    [
     4650000,
     31894.9,
     9205.6,
     0.0
    ],
    [
     4660000,
     31910.2,
     9194.0,
     0.0
    ],
    [
     4670000,
     31822.1,
     9187.3,
     0.0
    ],
    [
     4680000,
     31827.2,
     9194.8,
     0.0
    ],
    [
     4690000,
     31811.4,
     9202.3,
     0.0
    ],
    [
     4700000,
     31723.5,
     9202.8,
     0.0
    ],
    [
     4710000,
     31800.1,
     9210.5,
     0.0
    ],
    [
     4720000,
     31838.0,
     9203.7,
     0.0
    ],
    [
     4730000,
     31782.3,
     9203.2,
     0.0
    ],
    [
     4740000,
     31800.2,
     9192.1,
     0.0
    ],
    [
     4750000,
     31799.6,
     9197.9,
     0.0
    ],
    [
     4760000,
     31807.0,
     9188.8,
     0.0
    ],
    [
     4770000,
     31877.9,
     9196.4,
     0.0
    ],
    [
     4780000,
     31815.3,
     9193.0,
     0.0
    ],
    [
     4790000,
     31816.3,
     9201.2,
     0.0
    ],
    [
     4800000,
     31845.0,
     9205.7,
     0.0
    ],
    [
     4810000,
     31752.0,
     9206.3,
     0.0
    ],
    [
     4820000,
     31647.2,
     9209.8,
     0.0
    ],
    [
     4830000,
     31713.5,
     9221.0,
     0.0
    ],
    [
     4840000,
     31712.9,
     9221.3,
     0.0
    ],
    [
     4850000,
     31881.2,
     9212.1,
     0.0
    ],
    [
     4860000,
     31913.6,
     9210.9,
     0.0
    ],
    [
     4870000,
     31953.6,
     9224.6,
     0.0
    ],
    [
     4880000,
     31959.8,
     9223.7,
     0.0
    ],
    [
     4890000,
     31870.2,
     9235.9,
     0.0
    ],
    [
     4900000,
     31849.6,
     9246.1,
     0.0
    ],
    [
     4910000,
     31913.9,
     9257.6,
     0.0
    ],
    [
     4920000,
     31987.8,
     9253.4,
     0.0
    ],
    [
     4930000,
     32030.1,
     9266.3,
     0.0
    ],
    [
     4940000,
     32055.8,
     9261.8,
     0.0
    ],
    [
     4950000,
     31974.0,
     9263.1,
     0.0
    ],
    [
     4960000,
     32016.9,
     9264.9,
     0.0
    ],
    [
     4970000,
     32081.5,
     9266.5,
     0.0
    ],
    [
     4980000,
     32018.3,
     9253.9,
     0.0
    ],
    [
     4990000,
     32037.4,
     9261.4,
     0.0
    ],
    [
     5000000,
     32060.3,
     9270.0,
     0.0
    ],
    [
     5010000,
     32162.0,
     9271.1,
     0.0
    ],
    [
     5020000,
     32157.2,
     9260.1,
     0.0
    ],
    [
     5030000,
     32164.1,
     9264.2,
     0.0
    ],
    [
     5040000,
     32169.6,
     9273.6,
     0.0
    ],
    [
     5050000,
     32270.6,
     9264.1,
     0.0
    ],
    [
     5060000,
     32244.7,
     9156.6,
     0.0
    ],
    [
     5070000,
     32203.1,
     9150.2,
     0.0
    ],
    [
     5080000,
     32186.0,
     9158.6,
     0.0
    ],
    [
     5090000,
     32294.5,
     9165.1,
     0.0
    ],
    [
     5100000,
     32285.3,
     9177.4,
     0.0
    ],
    [
     5110000,
     32422.6,
     9168.6,
     0.0
    ],
    [
     5120000,
     32408.5,
     9160.7,
     0.0
    ],
    [
     5130000,
     32436.3,
     9171.4,
     0.0
    ],
    [
     5140000,
     32493.4,
     9182.4,
     0.0
    ],
    [
     5150000,
     32467.0,
     9194.7,
     0.0
    ],
    [
     5160000,
     32501.6,
     9186.5,
     0.0
    ],
    [
     5170000,
     32592.7,
     9182.7,
     0.0
    ],
    [
     5180000,
     32648.8,
     9180.4,
     0.0
    ],
    [
     5190000,
     32537.9,
     9169.2,
     0.0
    ],
    [
     5200000,
     32455.0,
     9166.0,
     0.0
    ],
    [
     5210000,
     32579.3,
     8892.1,
     0.0
    ],
    [
     5220000,
     32507.7,
     8895.7,
     0.0
    ],
    [
     5230000,
     32455.0,
     8891.3,
     0.0
    ],
    [
     5240000,
     32506.0,
     8892.2,
     0.0
    ],
    [
     5250000,
     32591.4,
     8896.7,
     0.0
    ],
    [
     5260000,
     32522.2,
     8899.3,
     0.0
    ],
    [
     5270000,
     32463.4,
     8896.3,
     0.0
    ],
    [
     5280000,
     32423.7,
     8889.9,
     0.0
    ],
    [
     5290000,
     32384.1,
     8885.2,
     0.0
    ],
    [
     5300000,
     32348.9,
     8885.7,
     0.0
    ],
    [
     5310000,
     32351.8,
     8887.2,
     0.0
    ],
    [
     5320000,
     32529.9,
     8887.4,
     0.0
    ],
    [
     5330000,
     32552.6,
     8889.1,
     0.0
    ],
    [
     5340000,
     32541.2,
     8906.8,
     0.0
    ],
    [
     5350000,
     32501.8,
     8904.6,
     0.0
    ],
    [
     5360000,
     32506.0,
     8896.7,
     0.0
    ],
    [
     5370000,
     32507.3,
     8904.6,
     0.0
    ],
    [
     5380000,
     32588.7,
     8904.7,
     0.0
    ],
    [
     5390000,
     32603.4,
     8893.7,
     0.0
    ],
    [
     5400000,
     32609.9,
     8889.9,
     0.0
    ],
    [
     5410000,
     32592.8,
     8887.8,
     0.0
    ],
    [
     5420000,
     32553.2,
     8875.8,
     0.0
    ],
    [
     5430000,
     32471.2,
     8871.3,
     0.0
    ],
    [
     5440000,
     32524.5,
     8860.2,
     0.0
    ],
    [
     5450000,
     32572.2,
     8869.3,
     0.0
    ],
    [
     5460000,
     32714.3,
     8875.8,
     0.0
    ],
    [
     5470000,
     32802.2,
     8887.9,
     0.0
    ],
    [
     5480000,
     32702.5,
     8882.8,
     0.0
    ],
    [
     5490000,
     32734.2,
     8879.0,
     0.0
    ],
    [
     5500000,
     32733.5,
     8879.2,
     0.0
    ],
    [
     5510000,
     32715.2,
     8886.8,
     0.0
    ],
    [
     5520000,
     32676.5,
     8883.5,
     0.0
    ],
    [
     5530000,
     32671.4,
     8888.6,
     0.0
    ],
    [
     5540000,
     32670.5,
     8887.7,
     0.0
    ],
    [
     5550000,
     32614.4,
     8878.0,
     0.0
    ],
    [
     5560000,
     32663.0,
     8878.9,
     0.0
    ],
    [
     5570000,
     32654.4,
     8875.1,
     0.0
    ],
    [
     5580000,
     32633.2,
     8878.6,
     0.0
    ],
    [
     5590000,
     32654.9,
     8885.9,
     0.0
    ],
    [
     5600000,
     32710.0,
     8879.0,
     0.0
    ],
    [
     5610000,
     32744.8,
     8870.0,
     0.0
    ],
    [
     5620000,
     32727.9,
     8886.9,
     0.0
    ],
    [
     5630000,
     32701.8,
     8897.9,
     0.0
    ],
    [
     5640000,
     32685.8,
     8900.2,
     0.0
    ],
    [
     5650000,
     32837.4,
     8906.0,
     0.0
    ],
    [
     5660000,
     32862.1,
     8913.7,
     0.0
    ],
    [
     5670000,
     32915.7,
     8915.7,
     0.0
    ],
    [
     5680000,
     32794.0,
     8918.3,
     0.0
    ],
    [
     5690000,
     32840.3,
     8929.2,
     0.0
    ],
    [
     5700000,
     32853.0,
     8924.0,
     0.0
    ],
    [
     5710000,
     32782.8,
     8917.7,
     0.0
    ],
    [
     5720000,
     32758.7,
     8923.4,
     0.0
    ],
    [
     5730000,
     32762.6,
     8931.3,
     0.0
    ],
    [
     5740000,
     32724.3,
     8935.5,
     0.0
    ],
    [
     5750000,
     32830.2,
     8942.4,
     0.0
    ],
    [
     5760000,
     32853.3,
     8940.1,
     0.0
    ],
    [
     5770000,
     32771.0,
     8946.6,
     0.0
    ],
    [
     5780000,
     32764.0,
     8951.6,
     0.0
    ],
    [
     5790000,
     32680.4,
     8958.0,
     0.0
    ],
    [
     5800000,
     32692.6,
     8955.8,
     0.0
    ],
    [
     5810000,
     32715.5,
     8964.9,
     0.0
    ],
    [
     5820000,
     32685.8,
     8963.7,
     0.0
    ],
    [
     5830000,
     32649.0,
     8969.9,
     0.0
    ],
    [
     5840000,
     32701.5,
     8961.4,
     0.0
    ],
    [
     5850000,
     32764.8,
     8959.0,
     0.0
    ],
    [
     5860000,
     32848.9,
     8969.0,
     0.0
    ],
    [
     5870000,
     32855.5,
     8980.3,
     0.0
    ],
    [
     5880000,
     32765.5,
     8986.1,
     0.0
    ],
    [
     5890000,
     32663.2,
     8982.6,
     0.0
    ],
    [
     5900000,
     32644.6,
     8964.3,
     0.0
    ],
    [
     5910000,
     32595.8,
     8958.2,
     0.0
    ],
    [
     5920000,
     32637.2,
     8958.9,
     0.0
    ],
    [
     5930000,
     32729.0,
     8941.9,
     0.0
    ],
    [
     5940000,
     32715.2,
     8925.9,
     0.0
    ],
    [
     5950000,
     32703.1,
     8909.5,
     0.0
    ],
    [
     5960000,
     32676.1,
     8902.3,
     0.0
    ],
    [
     5970000,
     32659.6,
     8781.3,
     0.0
    ],
    [
     5980000,
     32696.1,
     8784.6,
     0.0
    ],
    [
     5990000,
     32882.3,
     8794.9,
     0.0
    ],
    [
     6000000,
     32961.0,
     8793.2,
     0.0
    ],
    [
     6010000,
     33000.6,
     8799.0,
     0.0
    ],
    [
     6020000,
     33027.9,
     8799.0,
     0.0
    ],
    [
     6030000,
     33023.5,
     8793.4,
     0.0
    ],
    [
     6040000,
     33034.0,
     8794.4,
     0.0
    ],
    [
     6050000,
     32999.3,
     8787.9,
     0.0
    ],
    [
     6060000,
     32978.3,
     8782.1,
     0.0
    ],
    [
     6070000,
     32957.4,
     8773.1,
     0.0
    ],
    [
     6080000,
     32985.2,
     8777.2,
     0.0
    ],
    [
     6090000,
     33058.6,
     8790.8,
     0.0
    ],
    [
     6100000,
     32917.3,
     8791.2,
     0.0
    ],
    [
     6110000,
     32818.7,
     8786.4,
     0.0
    ],
    [
     6120000,
     32857.5,
     8656.0,
     0.0
    ],
    [
     6130000,
     32933.3,
     8668.4,
     0.0
    ],
    [
     6140000,
     33068.8,
     8675.1,
     0.0
    ],
    [
     6150000,
     33119.3,
     8673.3,
     0.0
    ],
    [
     6160000,
     33099.6,
     8676.9,
     0.0
    ],
    [
     6170000,
     33051.1,
     8668.6,
     0.0
    ],
    [
     6180000,
     33082.4,
     8666.7,
     0.0
    ],
    [
     6190000,
     33278.6,
     8671.1,
     0.0
    ],
    [
     6200000,
     33276.0,
     8674.5,
     0.0
    ],
    [
     6210000,
     33326.6,
     8682.6,
     0.0
    ],
    [
     6220000,
     33221.6,
     8686.4,
     0.0
    ],
    [
     6230000,
     33217.0,
     8681.6,
     0.0
    ],
    [
     6240000,
     33213.3,
     8682.7,
     0.0
    ],
    [
     6250000,
     33206.0,
     8676.3,
     0.0
    ],
    [
     6260000,
     33288.8,
     8673.1,
     0.0
    ],
    [
     6270000,
     33245.9,
     8674.9,
     0.0
    ],
    [
     6280000,
     33176.0,
     8678.2,
     0.0
    ],
    [
     6290000,
     33170.8,
     8677.5,
     0.0
    ],
    [
     6300000,
     33200.0,
     8689.0,
     0.0
    ],
    [
     6310000,
     33180.7,
     8696.5,
     0.0
    ],
    [
     6320000,
     33185.9,
     8693.8,
     0.0
    ],
    [
     6330000,
     33146.3,
     8692.4,
     0.0
    ],
    [
     6340000,
     33228.2,
     8695.6,
     0.0
    ],
    [
     6350000,
     33343.9,
     8705.0,
     0.0
    ],
    [
     6360000,
     33367.3,
     8710.1,
     0.0
    ],
    [
     6370000,
     33330.3,
     8713.3,
     0.0
    ],
    [
     6380000,
     33246.0,
     8725.7,
     0.0
    ],
    [
     6390000,
     33196.6,
     8725.2,
     0.0
    ],
    [
     6400000,
     33189.5,
     8734.2,
     0.0
    ],
    [
     6410000,
     33186.6,
     8730.9,
     0.0
    ],
    [
     6420000,
     33235.5,
     8735.0,
     0.0
    ],
    [
     6430000,
     33242.0,
     8733.1,
     0.0
    ],
    [
     6440000,
     33134.0,
     8721.5,
     0.0
    ],
    [
     6450000,
     33080.8,
     8707.0,
     0.0
    ],
    [
     6460000,
     33125.0,
     8720.6,
     0.0
    ],
    [
     6470000,
     33114.5,
     8726.4,
     0.0
    ],
    [
     6480000,
     33124.8,
     8724.0,
     0.0
    ],
    [
     6490000,
     33155.5,
     8727.0,
     0.0
    ],
    [
     6500000,
     33138.7,
     8727.7,
     0.0
    ],
    [
     6510000,
     33186.8,
     8731.3,
     0.0
    ],
    [
     6520000,
     33293.8,
     8736.4,
     0.0
    ],
    [
     6530000,
     33319.0,
     8729.9,
     0.0
    ],
    [
     6540000,
     33376.0,
     8731.4,
     0.0
    ],
    [
     6550000,
     33494.6,
     8735.1,
     0.0
    ],
    [
     6560000,
     33496.5,
     8748.0,
     0.0
    ],
    [
     6570000,
     33514.4,
     8738.4,
     0.0
    ],
    [
     6580000,
     33499.3,
     8717.9,
     0.0
    ],
    [
     6590000,
     33586.9,
     8715.1,
     0.0
    ],
    [
     6600000,
     33498.4,
     8717.4,
     0.0
    ],
    [
     6610000,
     33573.3,
     8703.9,
     0.0
    ],
    [
     6620000,
     33577.5,
     8708.1,
     0.0
    ],
    [
     6630000,
     33627.8,
     8719.3,
     0.0
    ],
    [
     6640000,
     33679.9,
     8726.6,
     0.0
    ],
    [
     6650000,
     33616.7,
     8720.5,
     0.0
    ],
    [
     6660000,
     33608.4,
     8705.5,
     0.0
    ],
    [
     6670000,
     33500.4,
     8698.4,
     0.0
    ],
    [
     6680000,
     33454.3,
     8710.6,
     0.0
    ],
    [
     6690000,
     33495.8,
     8710.4,
     0.0
    ],
    [
     6700000,
     33528.7,
     8706.7,
     0.0
    ],
    [
     6710000,
     33573.9,
     8717.7,
     0.0
    ],
    [
     6720000,
     33560.1,
     8708.3,
     0.0
    ],
    [
     6730000,
     33570.2,
     8730.9,
     0.0
    ],
    [
     6740000,
     33683.4,
     8741.2,
     0.0
    ],
    [
     6750000,
     33750.9,
     8739.1,
     0.0
    ],
    [
     6760000,
     33771.8,
     8736.6,
     0.0
    ],
    [
     6770000,
     33701.8,
     8736.2,
     0.0
    ],
    [
     6780000,
     33631.1,
     8744.3,
     0.0
    ],
    [
     6790000,
     33617.1,
     8751.8,
     0.0
    ],
    [
     6800000,
     33516.9,
     8736.5,
     0.0
    ],
    [
     6810000,
     33484.3,
     8735.5,
     0.0
    ],
    [
     6820000,
     33512.6,
     8752.9,
     0.0
    ],
    [
     6830000,
     33552.6,
     8749.7,
     0.0
    ],
    [
     6840000,
     33538.3,
     8736.4,
     0.0
    ],
    [
     6850000,
     33693.9,
     8734.0,
     0.0
    ],
    [
     6860000,
     33670.8,
     8734.2,
     0.0
    ],
    [
     6870000,
     33661.5,
     8737.3,
     0.0
    ],
    [
     6880000,
     33637.3,
     8742.7,
     0.0
    ],
    [
     6890000,
     33530.8,
     8741.9,
     0.0
    ],
    [
     6900000,
     33550.1,
     8754.3,
     0.0
    ],
    [
     6910000,
     33498.3,
     8752.3,
     0.0
    ],
    [
     6920000,
     33358.7,
     8755.4,
     0.0
    ],
    [
     6930000,
     33451.3,
     8755.1,
     0.0
    ],
    [
     6940000,
     33567.5,
     8743.7,
     0.0
    ],
    [
     6950000,
     33712.4,
     8743.5,
     0.0
    ],
    [
     6960000,
     33699.2,
     8738.9,
     0.0
    ],
    [
     6970000,
     33772.7,
     8741.7,
     0.0
    ],
    [
     6980000,
     33698.1,
     8739.8,
     0.0
    ],
    [
     6990000,
     33703.5,
     8754.7,
     0.0
    ],
    [
     7000000,
     33753.2,
     8755.9,
     0.0
    ],
    [
     7010000,
     33690.6,
     8735.6,
     0.0
    ],
    [
     7020000,
     33666.7,
     8732.5,
     0.0
    ],
    [
     7030000,
     33686.0,
     8727.4,
     0.0
    ],
    [
     7040000,
     33677.3,
     8732.6,
     0.0
    ],
    [
     7050000,
     33731.2,
     8740.9,
     0.0
    ],
    [
     7060000,
     33758.4,
     8737.0,
     0.0
    ],
    [
     7070000,
     33722.8,
     8729.4,
     0.0
    ],
    [
     7080000,
     33705.1,
     8735.8,
     0.0
    ],
    [
     7090000,
     33761.2,
     8738.4,
     0.0
    ],
    [
     7100000,
     33777.6,
     8746.1,
     0.0
    ],
    [
     7110000,
     33795.8,
     8749.3,
     0.0
    ],
    [
     7120000,
     33781.6,
     8744.9,
     0.0
    ],
    [
     7130000,
     33779.1,
     8738.6,
     0.0
    ],
    [
     7140000,
     33893.2,
     8742.6,
     0.0
    ],
    [
     7150000,
     33769.2,
     8728.8,
     0.0
    ],
    [
     7160000,
     33808.1,
     8717.8,
     0.0
    ],
    [
     7170000,
     33715.6,
     8707.9,
     0.0
    ],
    [
     7180000,
     33574.0,
     8708.4,
     0.0
    ],
    [
     7190000,
     33500.5,
     8718.6,
     0.0
    ],
    [
     7200000,
     33570.6,
     8713.2,
     0.0
    ],
    [
     7210000,
     33541.3,
     8704.3,
     0.0
    ],
    [
     7220000,
     33622.8,
     8708.0,
     0.0
    ],
    [
     7230000,
     33754.4,
     8701.5,
     0.0
    ],
    [
     7240000,
     33693.6,
     8704.6,
     0.0
    ],
    [
     7250000,
     33649.8,
     8715.3,
     0.0
    ],
    [
     7260000,
     33650.5,
     8717.9,
     0.0
    ],
    [
     7270000,
     33628.0,
     8710.8,
     0.0
    ],
    [
     7280000,
     33605.3,
     8707.9,
     0.0
    ],
    [
     7290000,
     33639.0,
     8709.3,
     0.0
    ],
    [
     7300000,
     33691.0,
     8709.9,
     0.0
    ],
    [
     7310000,
     33704.6,
     8707.5,
     0.0
    ],
    [
     7320000,
     33668.5,
     8711.5,
     0.0
    ],
    [
     7330000,
     33564.5,
     8706.6,
     0.0
    ],
    [
     7340000,
     33599.8,
     8687.1,
     0.0
    ],
    [
     7350000,
     33752.1,
     8676.9,
     0.0
    ],
    [
     7360000,
     33810.9,
     8692.7,
     0.0
    ],
    [
     7370000,
     33861.5,
     8521.9,
     0.0
    ],
    [
     7380000,
     33820.0,
     8529.8,
     0.0
    ],
    [
     7390000,
     33740.1,
     8527.4,
     0.0
    ],
    [
     7400000,
     33639.0,
     8519.1,
     0.0
    ],
    [
     7410000,
     33638.9,
     8520.2,
     0.0
    ],
    [
     7420000,
     33725.5,
     8522.0,
     0.0
    ],
    [
     7430000,
     33708.8,
     8529.4,
     0.0
    ],
    [
     7440000,
     33798.0,
     8534.1,
     0.0
    ],
    [
     7450000,
     33727.0,
     8537.3,
     0.0
    ],
    [
     7460000,
     33752.5,
     8551.2,
     0.0
    ],
    [
     7470000,
     33805.5,
     8534.9,
     0.0
    ],
    [
     7480000,
     33879.9,
     8542.7,
     0.0
    ],
    [
     7490000,
     34017.5,
     8542.2,
     0.0
    ],
    [
     7500000,
     33961.6,
     8545.5,
     0.0
    ],
    [
     7510000,
     33909.2,
     8566.6,
     0.0
    ],
    [
     7520000,
     33833.1,
     8551.7,
     0.0
    ],
    [
     7530000,
     33832.6,
     8540.3,
     0.0
    ],
    [
     7540000,
     33794.7,
     8528.1,
     0.0
    ],
    [
     7550000,
     33759.4,
     8537.5,
     0.0
    ],
    [
     7560000,
     33794.7,
     8538.2,
     0.0
    ],
    [
     7570000,
     33777.1,
     8543.8,
     0.0
    ],
    [
     7580000,
     33691.0,
     8548.2,
     0.0
    ],
    [
     7590000,
     33661.1,
     8549.8,
     0.0
    ],
    [
     7600000,
     33693.4,
     8561.6,
     0.0
    ],
    [
     7610000,
     33753.3,
     8555.8,
     0.0
    ],
    [
     7620000,
     33759.2,
     8548.2,
     0.0
    ],
    [
     7630000,
     33805.9,
     8532.4,
     0.0
    ],
    [
     7640000,
     33833.3,
     8529.2,
     0.0
    ],
    [
     7650000,
     33949.9,
     8537.7,
     0.0
    ],
    [
     7660000,
     33964.8,
     8539.3,
     0.0
    ],
    [
     7670000,
     33992.1,
     8538.9,
     0.0
    ],
    [
     7680000,
     33973.5,
     8544.6,
     0.0
    ],
    [
     7690000,
     34057.2,
     8540.7,
     0.0
    ],
    [
     7700000,
     34169.4,
     8541.7,
     0.0
    ],
    [
     7710000,
     34280.6,
     8529.1,
     0.0
    ],
    [
     7720000,
     34302.7,
     8525.3,
     0.0
    ],
    [
     7730000,
     34298.9,
     8524.5,
     0.0
    ],
    [
     7740000,
     34284.7,
     8533.5,
     0.0
    ],
    [
     7750000,
     34169.3,
     8540.1,
     0.0
    ],
    [
     7760000,
     34090.3,
     8529.4,
     0.0
    ],
    [
     7770000,
     34059.5,
     8532.3,
     0.0
    ],
    [
     7780000,
     34000.9,
     8543.9,
     0.0
    ],
    [
     7790000,
     34168.4,
     8547.7,
     0.0
    ],
    [
     7800000,
     34158.1,
     8553.4,
     0.0
    ],
    [
     7810000,
     34107.7,
     8557.2,
     0.0
    ],
    [
     7820000,
     34160.1,
     8566.6,
     0.0
    ],
    [
     7830000,
     34044.5,
     8558.1,
     0.0
    ],
    [
     7840000,
     34126.3,
     8560.9,
     0.0
    ],
    [
     7850000,
     34152.6,
     8573.9,
     0.0
    ],
    [
     7860000,
     34100.6,
     8574.7,
     0.0
    ],
    [
     7870000,
     34100.2,
     8556.7,
     0.0
    ],
    [
     7880000,
     34149.4,
     8556.9,
     0.0
    ],
    [
     7890000,
     34149.0,
     8551.6,
     0.0
    ],
    [
     7900000,
     34058.0,
     8553.1,
     0.0
    ],
    [
     7910000,
     34079.2,
     8556.0,
     0.0
    ],
    [
     7920000,
     33910.9,
     8567.0,
     0.0
    ],
    [
     7930000,
     33932.2,
     8563.8,
     0.0
    ],
    [
     7940000,
     33812.8,
     8542.3,
     0.0
    ],
    [
     7950000,
     33738.0,
     8526.4,
     0.0
    ],
    [
     7960000,
     33804.9,
     8534.7,
     0.0
    ],
    [
     7970000,
     33817.7,
     8524.8,
     0.0
    ],
    [
     7980000,
     33809.4,
     8517.9,
     0.0
    ],
    [
     7990000,
     33806.4,
     8516.7,
     0.0
    ],
    [
     8000000,
     33830.9,
     8512.0,
     0.0
    ],
    [
     8010000,
     33835.3,
     8520.8,
     0.0
    ],
    [
     8020000,
     33762.1,
     8510.9,
     0.0
    ],
    [
     8030000,
     33820.6,
     8502.6,
     0.0
    ],
    [
     8040000,
     33807.3,
     8495.1,
     0.0
    ],
    [
     8050000,
     33775.8,
     8487.0,
     0.0
    ],
    [
     8060000,
     33787.7,
     8485.1,
     0.0
    ],
    [
     8070000,
     33795.0,
     8489.7,
     0.0
    ],
    [
     8080000,
     33791.6,
     8492.0,
     0.0
    ],
    [
     8090000,
     33786.7,
     8483.6,
     0.0
    ],
    [
     8100000,
     33739.5,
     8479.7,
     0.0
    ],
    [
     8110000,
     33804.2,
     8490.2,
     0.0
    ],
    [
     8120000,
     33926.1,
     8495.0,
     0.0
    ],
    [
     8130000,
     33996.5,
     8486.9,
     0.0
    ],
    [
     8140000,
     33990.1,
     8486.4,
     0.0
    ],
    [
     8150000,
     34017.6,
     8487.7,
     0.0
    ],
    [
     8160000,
     33953.6,
     8500.1,
     0.0
    ],
    [
     8170000,
     33933.4,
     8510.6,
     0.0
    ],
    [
     8180000,
     33969.7,
     8509.3,
     0.0
    ],
    [
     8190000,
     34022.1,
     8521.6,
     0.0
    ],
    [
     8200000,
     34078.7,
     8528.1,
     0.0
    ],
    [
     8210000,
     34207.6,
     8518.7,
     0.0
    ],
    [
     8220000,
     34203.2,
     8525.5,
     0.0
    ],
    [
     8230000,
     34262.1,
     8527.2,
     0.0
    ],
    [
     8240000,
     34269.6,
     8358.4,
     0.0
    ],
    [
     8250000,
     34252.6,
     8360.9,
     0.0
    ],
    [
     8260000,
     34353.6,
     8366.6,
     0.0
    ],
    [
     8270000,
     34398.4,
     8355.3,
     0.0
    ],
    [
     8280000,
     34350.1,
     8356.3,
     0.0
    ],
    [
     8290000,
     34337.2,
     8349.1,
     0.0
    ],
    [
     8300000,
     34397.8,
     8338.5,
     0.0
    ],
    [
     8310000,
     34406.4,
     8349.4,
     0.0
    ],
    [
     8320000,
     34424.6,
     8341.9,
     0.0
    ],
    [
     8330000,
     34451.7,
     8331.7,
     0.0
    ],
    [
     8340000,
     34523.7,
     8329.4,
     0.0
    ],
    [
     8350000,
     34657.7,
     8319.7,
     0.0
    ],
    [
     8360000,
     34572.5,
     8324.4,
     0.0
    ],
    [
     8370000,
     34569.6,
     8333.8,
     0.0
    ],
    [
     8380000,
     34541.4,
     8333.4,
     0.0
    ],
    [
     8390000,
     34372.3,
     8331.7,
     0.0
    ],
    [
     8400000,
     34312.7,
     8329.2,
     0.0
    ],
    [
     8410000,
     34283.5,
     8338.2,
     0.0
    ],
    [
     8420000,
     34148.7,
     8342.5,
     0.0
    ],
    [
     8430000,
     34198.1,
     8344.3,
     0.0
    ],
    [
     8440000,
     34221.5,
     8343.5,
     0.0
    ],
    [
     8450000,
     34098.9,
     8347.4,
     0.0
    ],
    [
     8460000,
     34001.8,
     8339.7,
     0.0
    ],
    [
     8461777,
     34004.0,
     8336.1,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|453|0": {
   "did": 9001,
   "mode": "fx",
   "N": 453,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300453009001,
   "stop_reason": "solved_target",
   "stop_step": 47612,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 214.777,
   "wall_seconds_per_step": 0.004511,
   "first_solve_steps": [
    null,
    625,
    null,
    47612,
    null,
    null,
    17788,
    null,
    6902,
    15501,
    null,
    332,
    null,
    5816,
    null,
    9470,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    10451,
    1205,
    null,
    2524,
    18121,
    7378,
    36200,
    19052,
    null,
    null,
    23501,
    null,
    8715,
    12416,
    3260,
    null,
    31434,
    null,
    null,
    31862,
    34497,
    null,
    null,
    40331,
    24204,
    19948,
    null,
    null,
    29635,
    36478,
    null,
    null,
    1916,
    6401,
    3922,
    14286,
    11927,
    1606,
    11913,
    18666,
    null,
    30564,
    18567,
    33192,
    4311,
    null,
    1020,
    null,
    null,
    null,
    7572,
    null,
    5478,
    19473,
    null,
    null,
    5178,
    8154,
    12204,
    9665,
    null,
    1369,
    33357,
    41582,
    null,
    20672,
    38430,
    null,
    7033,
    4067,
    null,
    5404,
    24112,
    10032,
    43172,
    676,
    979
   ],
   "xl_telemetry": [
    [
     10000,
     2706.5,
     1108.1,
     0.0
    ],
    [
     20000,
     4193.1,
     1692.7,
     0.0
    ],
    [
     30000,
     5304.1,
     2197.4,
     0.0
    ],
    [
     40000,
     6319.1,
     2548.3,
     0.0
    ],
    [
     47612,
     7127.0,
     2834.9,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|453|1": {
   "did": 9001,
   "mode": "fx",
   "N": 453,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300453019001,
   "stop_reason": "solved_target",
   "stop_step": 36143,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 214.331,
   "wall_seconds_per_step": 0.00593,
   "first_solve_steps": [
    1972,
    8503,
    3029,
    null,
    4686,
    8168,
    null,
    18960,
    null,
    null,
    25468,
    28441,
    null,
    null,
    null,
    null,
    null,
    21020,
    14270,
    null,
    null,
    1354,
    null,
    7406,
    null,
    26713,
    30919,
    23229,
    856,
    18653,
    2757,
    13924,
    4861,
    7952,
    23118,
    10554,
    null,
    null,
    1194,
    4327,
    36143,
    2189,
    null,
    null,
    null,
    26400,
    9712,
    26899,
    null,
    null,
    533,
    null,
    null,
    35802,
    1669,
    2056,
    null,
    null,
    12327,
    33761,
    7396,
    null,
    15053,
    28647,
    1008,
    24322,
    34034,
    14296,
    20807,
    null,
    14271,
    null,
    17725,
    null,
    27552,
    null,
    null,
    7151,
    null,
    29619,
    21521,
    null,
    15202,
    14048,
    12990,
    null,
    25231,
    31065,
    null,
    null,
    2426,
    null,
    null,
    12706,
    null,
    14978,
    null,
    24062,
    10520,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2380.9,
     1136.4,
     0.0
    ],
    [
     20000,
     3790.6,
     1723.7,
     0.0
    ],
    [
     30000,
     5018.6,
     2119.2,
     0.0
    ],
    [
     36143,
     5723.7,
     2336.2,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|453|2": {
   "did": 9001,
   "mode": "fx",
   "N": 453,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300453029001,
   "stop_reason": "solved_target",
   "stop_step": 41289,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 191.633,
   "wall_seconds_per_step": 0.004641,
   "first_solve_steps": [
    27682,
    null,
    30753,
    9556,
    2792,
    15919,
    1157,
    null,
    null,
    null,
    null,
    null,
    null,
    24699,
    2124,
    784,
    34784,
    24777,
    1298,
    12233,
    null,
    12172,
    24049,
    16311,
    4469,
    null,
    39515,
    null,
    null,
    null,
    1651,
    null,
    15077,
    null,
    null,
    31090,
    null,
    null,
    null,
    4429,
    28035,
    17223,
    17074,
    18193,
    18866,
    null,
    15915,
    null,
    null,
    null,
    33440,
    15044,
    null,
    null,
    11183,
    2985,
    null,
    null,
    319,
    null,
    8684,
    20860,
    9647,
    6782,
    null,
    null,
    null,
    26579,
    14365,
    null,
    26245,
    null,
    null,
    17845,
    12013,
    null,
    13739,
    41289,
    11588,
    5415,
    null,
    null,
    19823,
    null,
    6016,
    32599,
    31290,
    null,
    2183,
    25686,
    4144,
    15375,
    2528,
    null,
    24723,
    5976,
    null,
    34453,
    20441,
    5423
   ],
   "xl_telemetry": [
    [
     10000,
     2713.7,
     1118.4,
     0.0
    ],
    [
     20000,
     3789.1,
     1708.2,
     0.0
    ],
    [
     30000,
     4998.2,
     2197.2,
     0.0
    ],
    [
     40000,
     5851.7,
     2566.5,
     0.0
    ],
    [
     41289,
     5905.2,
     2622.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|453|3": {
   "did": 9001,
   "mode": "fx",
   "N": 453,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300453039001,
   "stop_reason": "solved_target",
   "stop_step": 33876,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 203.624,
   "wall_seconds_per_step": 0.006011,
   "first_solve_steps": [
    14319,
    17487,
    10432,
    23280,
    6179,
    5154,
    null,
    11340,
    15666,
    null,
    27704,
    null,
    null,
    26558,
    10601,
    null,
    null,
    null,
    18418,
    null,
    33876,
    3695,
    2218,
    null,
    null,
    null,
    null,
    15337,
    18466,
    11805,
    null,
    797,
    null,
    9378,
    4440,
    8380,
    28529,
    29616,
    10257,
    19797,
    null,
    null,
    20668,
    30583,
    3617,
    null,
    17037,
    5306,
    null,
    null,
    null,
    null,
    null,
    14489,
    6399,
    25782,
    5658,
    17890,
    1685,
    32332,
    null,
    30580,
    null,
    null,
    15048,
    1715,
    17790,
    17487,
    null,
    null,
    null,
    7516,
    27045,
    25052,
    null,
    null,
    null,
    3787,
    5132,
    27810,
    3514,
    2520,
    10371,
    null,
    null,
    null,
    32378,
    21030,
    32994,
    null,
    31760,
    12615,
    null,
    null,
    null,
    23918,
    null,
    null,
    10221,
    2336
   ],
   "xl_telemetry": [
    [
     10000,
     2380.5,
     1142.3,
     0.0
    ],
    [
     20000,
     3490.3,
     1746.3,
     0.0
    ],
    [
     30000,
     5406.8,
     2240.5,
     0.0
    ],
    [
     33876,
     4940.3,
     2376.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|453|4": {
   "did": 9001,
   "mode": "fx",
   "N": 453,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 1947,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300453049001,
   "stop_reason": "solved_target",
   "stop_step": 33659,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 154.52,
   "wall_seconds_per_step": 0.004591,
   "first_solve_steps": [
    null,
    19912,
    null,
    1020,
    null,
    null,
    10536,
    29856,
    1676,
    null,
    12212,
    null,
    7531,
    1595,
    31914,
    4563,
    9598,
    20997,
    7990,
    null,
    25296,
    16258,
    19848,
    4657,
    null,
    null,
    14465,
    16118,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    2020,
    15668,
    null,
    null,
    null,
    30817,
    null,
    null,
    10238,
    null,
    21489,
    null,
    16014,
    null,
    null,
    4327,
    630,
    12512,
    1397,
    11993,
    1618,
    5387,
    28127,
    null,
    29832,
    20192,
    28074,
    9103,
    4077,
    14075,
    null,
    2673,
    7951,
    15326,
    null,
    null,
    null,
    null,
    2993,
    33659,
    20587,
    null,
    2795,
    32401,
    null,
    12614,
    10992,
    13051,
    9617,
    null,
    13460,
    null,
    16744,
    24393,
    null,
    null,
    1286,
    null,
    12868,
    23764,
    23582,
    1573,
    null,
    28117
   ],
   "xl_telemetry": [
    [
     10000,
     2530.7,
     1124.8,
     0.0
    ],
    [
     20000,
     3624.9,
     1685.4,
     0.0
    ],
    [
     30000,
     4644.1,
     2154.5,
     0.0
    ],
    [
     33659,
     5065.2,
     2298.1,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|640|0": {
   "did": 9001,
   "mode": "fx",
   "N": 640,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300640009001,
   "stop_reason": "solved_target",
   "stop_step": 98214,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 753.095,
   "wall_seconds_per_step": 0.007668,
   "first_solve_steps": [
    null,
    55639,
    47476,
    19199,
    51406,
    45588,
    54037,
    null,
    null,
    null,
    null,
    47462,
    39678,
    7590,
    63836,
    16140,
    1772,
    55163,
    15070,
    7401,
    7208,
    33248,
    10951,
    null,
    null,
    60024,
    null,
    null,
    null,
    null,
    27149,
    42531,
    38747,
    45500,
    null,
    5139,
    null,
    1376,
    null,
    24723,
    61586,
    null,
    73950,
    null,
    72403,
    null,
    77273,
    78081,
    38354,
    3916,
    null,
    33176,
    9912,
    98214,
    44987,
    31661,
    22960,
    16770,
    null,
    null,
    null,
    null,
    null,
    null,
    17330,
    null,
    1519,
    null,
    5750,
    78128,
    26870,
    35235,
    null,
    null,
    47989,
    11427,
    null,
    null,
    72540,
    null,
    3795,
    58321,
    32937,
    null,
    1672,
    null,
    93728,
    null,
    null,
    null,
    null,
    null,
    31391,
    26835,
    null,
    38657,
    48212,
    87699,
    null,
    2428
   ],
   "xl_telemetry": [
    [
     10000,
     2504.8,
     990.4,
     0.0
    ],
    [
     20000,
     3840.9,
     1560.6,
     0.0
    ],
    [
     30000,
     4632.1,
     2066.9,
     0.0
    ],
    [
     40000,
     5394.9,
     2506.4,
     0.0
    ],
    [
     50000,
     5911.5,
     2838.5,
     0.0
    ],
    [
     60000,
     9068.8,
     3142.4,
     0.0
    ],
    [
     70000,
     8828.0,
     3397.4,
     0.0
    ],
    [
     80000,
     8655.1,
     3601.2,
     0.0
    ],
    [
     90000,
     8690.0,
     3811.7,
     0.0
    ],
    [
     98214,
     8674.0,
     3961.9,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|640|1": {
   "did": 9001,
   "mode": "fx",
   "N": 640,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300640019001,
   "stop_reason": "solved_target",
   "stop_step": 111447,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 766.281,
   "wall_seconds_per_step": 0.006876,
   "first_solve_steps": [
    null,
    96661,
    null,
    10166,
    18721,
    72236,
    32310,
    null,
    80992,
    null,
    3013,
    26469,
    null,
    null,
    46791,
    31495,
    12191,
    null,
    null,
    null,
    null,
    45199,
    null,
    37098,
    null,
    6544,
    null,
    7786,
    2453,
    null,
    null,
    null,
    8852,
    21796,
    14477,
    79761,
    104727,
    15545,
    null,
    null,
    null,
    3113,
    4525,
    51978,
    null,
    31964,
    29474,
    95311,
    11994,
    null,
    null,
    10363,
    null,
    25642,
    98768,
    null,
    13436,
    84209,
    null,
    97909,
    2932,
    3426,
    9464,
    null,
    111447,
    null,
    48006,
    null,
    null,
    28832,
    23570,
    null,
    5942,
    30947,
    null,
    58988,
    null,
    52634,
    null,
    46911,
    21570,
    24358,
    null,
    null,
    9759,
    3387,
    19276,
    91248,
    11409,
    85510,
    null,
    38434,
    null,
    null,
    50306,
    71105,
    null,
    57747,
    50977,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2408.7,
     1042.7,
     0.0
    ],
    [
     20000,
     3591.9,
     1617.5,
     0.0
    ],
    [
     30000,
     4559.1,
     2095.7,
     0.0
    ],
    [
     40000,
     5495.2,
     2519.3,
     0.0
    ],
    [
     50000,
     6363.8,
     2922.9,
     0.0
    ],
    [
     60000,
     7141.8,
     3195.1,
     0.0
    ],
    [
     70000,
     7584.4,
     3525.7,
     0.0
    ],
    [
     80000,
     8375.5,
     3821.7,
     0.0
    ],
    [
     90000,
     8806.7,
     4039.2,
     0.0
    ],
    [
     100000,
     9383.7,
     4199.2,
     0.0
    ],
    [
     110000,
     9851.0,
     4367.8,
     0.0
    ],
    [
     111447,
     9898.7,
     4393.0,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|640|2": {
   "did": 9001,
   "mode": "fx",
   "N": 640,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300640029001,
   "stop_reason": "solved_target",
   "stop_step": 130633,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 689.85,
   "wall_seconds_per_step": 0.005281,
   "first_solve_steps": [
    null,
    8594,
    59610,
    11798,
    null,
    50117,
    8653,
    23295,
    null,
    24821,
    null,
    78549,
    null,
    78329,
    6091,
    34847,
    110328,
    null,
    9173,
    81484,
    null,
    95757,
    null,
    null,
    15315,
    39179,
    46798,
    null,
    73709,
    66563,
    21768,
    20245,
    null,
    null,
    123931,
    null,
    5583,
    null,
    81275,
    8524,
    null,
    null,
    9650,
    29261,
    null,
    41572,
    21791,
    7139,
    114158,
    null,
    3498,
    78226,
    92570,
    15680,
    null,
    null,
    null,
    null,
    33008,
    39570,
    null,
    29533,
    null,
    33343,
    15114,
    130633,
    null,
    99777,
    4747,
    29428,
    null,
    null,
    18696,
    6332,
    56720,
    16378,
    null,
    21699,
    null,
    null,
    7050,
    124467,
    null,
    70959,
    null,
    null,
    null,
    null,
    53166,
    52524,
    1314,
    null,
    null,
    43617,
    11475,
    32802,
    57843,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2268.3,
     1022.3,
     0.0
    ],
    [
     20000,
     3443.1,
     1606.2,
     0.0
    ],
    [
     30000,
     4255.0,
     2105.0,
     0.0
    ],
    [
     40000,
     5233.3,
     2556.8,
     0.0
    ],
    [
     50000,
     6125.7,
     2982.5,
     0.0
    ],
    [
     60000,
     6927.6,
     3340.2,
     0.0
    ],
    [
     70000,
     7659.0,
     3653.0,
     0.0
    ],
    [
     80000,
     8348.6,
     3842.3,
     0.0
    ],
    [
     90000,
     8705.3,
     4077.0,
     0.0
    ],
    [
     100000,
     8985.2,
     4221.3,
     0.0
    ],
    [
     110000,
     9540.2,
     4438.5,
     0.0
    ],
    [
     120000,
     9841.1,
     4619.4,
     0.0
    ],
    [
     130000,
     10204.9,
     4778.0,
     0.0
    ],
    [
     130633,
     10212.9,
     4784.7,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|640|3": {
   "did": 9001,
   "mode": "fx",
   "N": 640,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300640039001,
   "stop_reason": "solved_target",
   "stop_step": 106256,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 506.226,
   "wall_seconds_per_step": 0.004764,
   "first_solve_steps": [
    56044,
    5577,
    null,
    94101,
    null,
    null,
    null,
    null,
    85324,
    20345,
    null,
    11777,
    null,
    null,
    18026,
    48491,
    null,
    18773,
    null,
    24173,
    5439,
    null,
    26377,
    null,
    null,
    18565,
    54085,
    76039,
    null,
    94273,
    null,
    null,
    59660,
    null,
    17524,
    null,
    null,
    89115,
    57078,
    null,
    39142,
    42095,
    84938,
    46262,
    null,
    null,
    null,
    12292,
    3716,
    9262,
    90323,
    30527,
    null,
    75035,
    null,
    21683,
    null,
    12687,
    20965,
    null,
    68722,
    null,
    62039,
    null,
    1939,
    26275,
    32856,
    null,
    31500,
    8822,
    36083,
    null,
    76568,
    33388,
    null,
    null,
    null,
    24003,
    28536,
    94123,
    17300,
    37805,
    64485,
    102081,
    61734,
    56293,
    null,
    103500,
    1988,
    null,
    39408,
    null,
    106256,
    null,
    49574,
    13929,
    84115,
    null,
    null,
    74367
   ],
   "xl_telemetry": [
    [
     10000,
     2751.6,
     1044.7,
     0.0
    ],
    [
     20000,
     3739.5,
     1621.1,
     0.0
    ],
    [
     30000,
     4900.5,
     2106.3,
     0.0
    ],
    [
     40000,
     6277.3,
     2521.3,
     0.0
    ],
    [
     50000,
     7289.2,
     2943.3,
     0.0
    ],
    [
     60000,
     8346.8,
     3288.6,
     0.0
    ],
    [
     70000,
     8934.2,
     3566.7,
     0.0
    ],
    [
     80000,
     9519.0,
     3839.2,
     0.0
    ],
    [
     90000,
     10285.6,
     4057.4,
     0.0
    ],
    [
     100000,
     10983.1,
     4185.9,
     0.0
    ],
    [
     106256,
     11383.8,
     4229.6,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|640|4": {
   "did": 9001,
   "mode": "fx",
   "N": 640,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 2752,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300640049001,
   "stop_reason": "solved_target",
   "stop_step": 102191,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 769.022,
   "wall_seconds_per_step": 0.007525,
   "first_solve_steps": [
    47761,
    54910,
    null,
    null,
    19344,
    null,
    null,
    22450,
    null,
    6318,
    null,
    75264,
    null,
    51764,
    null,
    null,
    37912,
    17416,
    null,
    40254,
    null,
    97464,
    null,
    26359,
    39372,
    18646,
    59457,
    17785,
    63102,
    null,
    14038,
    null,
    102191,
    26644,
    40662,
    40215,
    15072,
    52650,
    null,
    22613,
    null,
    null,
    49248,
    52971,
    null,
    null,
    28183,
    null,
    null,
    37173,
    58090,
    14724,
    60552,
    null,
    34508,
    null,
    50807,
    null,
    7301,
    null,
    null,
    68376,
    52064,
    12935,
    14353,
    7423,
    3414,
    16992,
    49257,
    45136,
    null,
    null,
    null,
    73145,
    11881,
    null,
    11302,
    5093,
    null,
    null,
    49996,
    57146,
    78544,
    null,
    null,
    68780,
    null,
    49300,
    17694,
    null,
    null,
    39109,
    null,
    3096,
    14725,
    null,
    null,
    41166,
    45726,
    96285
   ],
   "xl_telemetry": [
    [
     10000,
     2694.9,
     1003.0,
     0.0
    ],
    [
     20000,
     3604.4,
     1508.7,
     0.0
    ],
    [
     30000,
     4612.7,
     1993.3,
     0.0
    ],
    [
     40000,
     5363.6,
     2406.5,
     0.0
    ],
    [
     50000,
     6013.4,
     2749.7,
     0.0
    ],
    [
     60000,
     6776.3,
     3048.9,
     0.0
    ],
    [
     70000,
     7228.7,
     3268.7,
     0.0
    ],
    [
     80000,
     7721.2,
     3494.7,
     0.0
    ],
    [
     90000,
     8152.1,
     3761.2,
     0.0
    ],
    [
     100000,
     8673.8,
     3901.0,
     0.0
    ],
    [
     102191,
     8694.9,
     3947.8,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|905|0": {
   "did": 9001,
   "mode": "fx",
   "N": 905,
   "draw": 0,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300905009001,
   "stop_reason": "solved_target",
   "stop_step": 271016,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1509.579,
   "wall_seconds_per_step": 0.00557,
   "first_solve_steps": [
    71039,
    null,
    80084,
    null,
    null,
    null,
    7827,
    170291,
    null,
    null,
    null,
    100763,
    null,
    8031,
    61261,
    80301,
    46109,
    9768,
    122571,
    null,
    198464,
    49224,
    139139,
    null,
    130353,
    null,
    34593,
    38641,
    null,
    null,
    null,
    211170,
    23635,
    49046,
    94952,
    null,
    null,
    94418,
    null,
    146800,
    17602,
    89164,
    72600,
    170852,
    null,
    230938,
    236821,
    null,
    161161,
    258218,
    null,
    147821,
    null,
    null,
    262271,
    49807,
    119282,
    32444,
    17704,
    40066,
    null,
    null,
    null,
    null,
    null,
    106433,
    93779,
    6000,
    null,
    null,
    65978,
    264821,
    null,
    104348,
    89430,
    59491,
    240991,
    151212,
    null,
    null,
    181945,
    16779,
    null,
    271016,
    null,
    223299,
    41206,
    null,
    null,
    null,
    123452,
    53616,
    82680,
    40460,
    null,
    null,
    null,
    176611,
    60560,
    12539
   ],
   "xl_telemetry": [
    [
     10000,
     2245.4,
     923.5,
     0.0
    ],
    [
     20000,
     3614.4,
     1448.4,
     0.0
    ],
    [
     30000,
     4617.4,
     1946.5,
     0.0
    ],
    [
     40000,
     5955.4,
     2410.0,
     0.0
    ],
    [
     50000,
     6773.1,
     2791.8,
     0.0
    ],
    [
     60000,
     6690.3,
     3164.7,
     0.0
    ],
    [
     70000,
     7216.8,
     3513.8,
     0.0
    ],
    [
     80000,
     7697.8,
     3808.7,
     0.0
    ],
    [
     90000,
     8274.0,
     4059.0,
     0.0
    ],
    [
     100000,
     8671.8,
     4293.8,
     0.0
    ],
    [
     110000,
     9145.9,
     4501.2,
     0.0
    ],
    [
     120000,
     9549.5,
     4711.8,
     0.0
    ],
    [
     130000,
     10046.1,
     4831.2,
     0.0
    ],
    [
     140000,
     10030.6,
     4942.4,
     0.0
    ],
    [
     150000,
     10157.5,
     5054.0,
     0.0
    ],
    [
     160000,
     10351.6,
     5188.6,
     0.0
    ],
    [
     170000,
     10529.9,
     5306.6,
     0.0
    ],
    [
     180000,
     11063.5,
     5396.6,
     0.0
    ],
    [
     190000,
     11350.1,
     5450.6,
     0.0
    ],
    [
     200000,
     11667.5,
     5545.9,
     0.0
    ],
    [
     210000,
     11694.1,
     5664.0,
     0.0
    ],
    [
     220000,
     12094.2,
     5725.9,
     0.0
    ],
    [
     230000,
     12167.5,
     5764.6,
     0.0
    ],
    [
     240000,
     12349.6,
     5739.2,
     0.0
    ],
    [
     250000,
     12746.2,
     5765.9,
     0.0
    ],
    [
     260000,
     13052.9,
     5783.9,
     0.0
    ],
    [
     270000,
     13188.2,
     5798.7,
     0.0
    ],
    [
     271016,
     13199.6,
     5800.0,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|905|1": {
   "did": 9001,
   "mode": "fx",
   "N": 905,
   "draw": 1,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300905019001,
   "stop_reason": "solved_target",
   "stop_step": 428444,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2645.242,
   "wall_seconds_per_step": 0.006174,
   "first_solve_steps": [
    76571,
    1047,
    396360,
    393378,
    null,
    3534,
    267304,
    61149,
    24326,
    null,
    null,
    22906,
    null,
    64083,
    383913,
    null,
    100144,
    null,
    null,
    107137,
    45828,
    null,
    26290,
    33610,
    null,
    null,
    null,
    32194,
    null,
    null,
    408859,
    null,
    null,
    264282,
    21674,
    91728,
    64827,
    317617,
    15420,
    null,
    null,
    null,
    275923,
    46858,
    81259,
    428444,
    268315,
    225130,
    169631,
    235583,
    158324,
    null,
    null,
    null,
    80388,
    null,
    null,
    null,
    null,
    null,
    null,
    221699,
    57123,
    82311,
    146297,
    30124,
    null,
    null,
    31567,
    null,
    null,
    66040,
    null,
    286960,
    324051,
    20856,
    null,
    65354,
    null,
    216906,
    10962,
    84482,
    22663,
    248053,
    20755,
    137582,
    78321,
    151551,
    207154,
    null,
    282472,
    56927,
    54505,
    null,
    41981,
    null,
    null,
    null,
    null,
    173098
   ],
   "xl_telemetry": [
    [
     10000,
     2447.1,
     935.0,
     0.0
    ],
    [
     20000,
     3457.5,
     1479.2,
     0.0
    ],
    [
     30000,
     4149.2,
     1915.4,
     0.0
    ],
    [
     40000,
     5028.6,
     2356.1,
     0.0
    ],
    [
     50000,
     5668.3,
     2798.0,
     0.0
    ],
    [
     60000,
     6359.0,
     3184.5,
     0.0
    ],
    [
     70000,
     6935.6,
     3523.6,
     0.0
    ],
    [
     80000,
     7788.8,
     3828.6,
     0.0
    ],
    [
     90000,
     8501.8,
     4085.3,
     0.0
    ],
    [
     100000,
     9070.2,
     4335.1,
     0.0
    ],
    [
     110000,
     9530.4,
     4529.0,
     0.0
    ],
    [
     120000,
     9952.5,
     4755.8,
     0.0
    ],
    [
     130000,
     10342.1,
     4948.4,
     0.0
    ],
    [
     140000,
     10694.5,
     5104.9,
     0.0
    ],
    [
     150000,
     10840.1,
     5248.6,
     0.0
    ],
    [
     160000,
     11235.0,
     5385.4,
     0.0
    ],
    [
     170000,
     12045.0,
     5507.1,
     0.0
    ],
    [
     180000,
     12346.2,
     5626.0,
     0.0
    ],
    [
     190000,
     12508.4,
     5734.8,
     0.0
    ],
    [
     200000,
     12698.4,
     5876.8,
     0.0
    ],
    [
     210000,
     12946.4,
     5951.0,
     0.0
    ],
    [
     220000,
     13093.0,
     6018.4,
     0.0
    ],
    [
     230000,
     13438.6,
     6062.4,
     0.0
    ],
    [
     240000,
     13818.1,
     6112.5,
     0.0
    ],
    [
     250000,
     13982.3,
     6136.4,
     0.0
    ],
    [
     260000,
     13969.1,
     6205.9,
     0.0
    ],
    [
     270000,
     13341.7,
     6208.3,
     0.0
    ],
    [
     280000,
     13639.2,
     6221.9,
     0.0
    ],
    [
     290000,
     13902.8,
     6235.2,
     0.0
    ],
    [
     300000,
     13837.7,
     6316.1,
     0.0
    ],
    [
     310000,
     13950.0,
     6368.1,
     0.0
    ],
    [
     320000,
     14207.5,
     6404.7,
     0.0
    ],
    [
     330000,
     14216.2,
     6426.4,
     0.0
    ],
    [
     340000,
     14602.5,
     6498.0,
     0.0
    ],
    [
     350000,
     14747.5,
     6548.4,
     0.0
    ],
    [
     360000,
     15068.7,
     6591.0,
     0.0
    ],
    [
     370000,
     15358.1,
     6633.1,
     0.0
    ],
    [
     380000,
     15455.8,
     6683.1,
     0.0
    ],
    [
     390000,
     15710.7,
     6672.5,
     0.0
    ],
    [
     400000,
     15930.6,
     6654.5,
     0.0
    ],
    [
     410000,
     16199.6,
     6612.1,
     0.0
    ],
    [
     420000,
     16354.2,
     6659.6,
     0.0
    ],
    [
     428444,
     16496.2,
     6687.2,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|905|2": {
   "did": 9001,
   "mode": "fx",
   "N": 905,
   "draw": 2,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300905029001,
   "stop_reason": "solved_target",
   "stop_step": 247683,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1301.485,
   "wall_seconds_per_step": 0.005255,
   "first_solve_steps": [
    106011,
    80836,
    40667,
    8460,
    37908,
    null,
    239891,
    94421,
    null,
    180084,
    null,
    149200,
    97030,
    null,
    null,
    147939,
    null,
    126935,
    116006,
    143763,
    157042,
    207929,
    17324,
    50447,
    29461,
    80045,
    69302,
    23732,
    null,
    null,
    48641,
    null,
    34817,
    null,
    215135,
    224865,
    null,
    46123,
    62414,
    null,
    30592,
    null,
    null,
    null,
    41910,
    214296,
    null,
    null,
    null,
    null,
    null,
    86618,
    119989,
    169367,
    117019,
    61645,
    25792,
    null,
    228696,
    132491,
    null,
    240139,
    null,
    null,
    147916,
    null,
    247683,
    null,
    28519,
    null,
    null,
    null,
    46174,
    null,
    88924,
    124330,
    45773,
    118293,
    null,
    126067,
    148763,
    null,
    101379,
    null,
    131847,
    null,
    49824,
    null,
    null,
    66101,
    57638,
    80747,
    null,
    null,
    30986,
    null,
    119862,
    134341,
    null,
    240482
   ],
   "xl_telemetry": [
    [
     10000,
     2355.0,
     956.9,
     0.0
    ],
    [
     20000,
     3277.5,
     1519.3,
     0.0
    ],
    [
     30000,
     4380.6,
     2029.4,
     0.0
    ],
    [
     40000,
     5297.2,
     2479.3,
     0.0
    ],
    [
     50000,
     5988.4,
     2871.4,
     0.0
    ],
    [
     60000,
     6665.6,
     3259.6,
     0.0
    ],
    [
     70000,
     7283.5,
     3576.2,
     0.0
    ],
    [
     80000,
     7636.8,
     3891.9,
     0.0
    ],
    [
     90000,
     8254.3,
     4156.7,
     0.0
    ],
    [
     100000,
     8695.4,
     4393.7,
     0.0
    ],
    [
     110000,
     9110.0,
     4595.0,
     0.0
    ],
    [
     120000,
     9477.4,
     4698.7,
     0.0
    ],
    [
     130000,
     10015.2,
     4857.6,
     0.0
    ],
    [
     140000,
     10241.8,
     5012.7,
     0.0
    ],
    [
     150000,
     10513.9,
     5072.2,
     0.0
    ],
    [
     160000,
     10679.2,
     5187.0,
     0.0
    ],
    [
     170000,
     10957.1,
     5285.8,
     0.0
    ],
    [
     180000,
     11258.4,
     5422.5,
     0.0
    ],
    [
     190000,
     11639.5,
     5502.0,
     0.0
    ],
    [
     200000,
     11691.0,
     5601.4,
     0.0
    ],
    [
     210000,
     11977.2,
     5685.7,
     0.0
    ],
    [
     220000,
     12272.1,
     5720.3,
     0.0
    ],
    [
     230000,
     12392.8,
     5755.3,
     0.0
    ],
    [
     240000,
     12628.5,
     5793.6,
     0.0
    ],
    [
     247683,
     12853.5,
     5820.9,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|905|3": {
   "did": 9001,
   "mode": "fx",
   "N": 905,
   "draw": 3,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300905039001,
   "stop_reason": "solved_target",
   "stop_step": 255600,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2113.863,
   "wall_seconds_per_step": 0.00827,
   "first_solve_steps": [
    null,
    107780,
    null,
    86078,
    null,
    93549,
    166223,
    47461,
    117126,
    90446,
    195015,
    null,
    65822,
    213575,
    null,
    null,
    null,
    null,
    null,
    228587,
    56335,
    37055,
    42974,
    43781,
    null,
    null,
    80843,
    214891,
    null,
    132776,
    null,
    42467,
    54447,
    null,
    39201,
    63478,
    null,
    118824,
    93947,
    85533,
    null,
    46709,
    10627,
    null,
    168896,
    null,
    187580,
    148794,
    224817,
    255600,
    249323,
    34006,
    20567,
    207569,
    54696,
    null,
    83912,
    null,
    148535,
    null,
    78037,
    125117,
    251751,
    null,
    110534,
    null,
    38813,
    null,
    null,
    null,
    52445,
    103216,
    null,
    null,
    76275,
    118237,
    20073,
    60018,
    null,
    67263,
    null,
    null,
    17677,
    152919,
    15707,
    null,
    232259,
    94945,
    5679,
    118590,
    null,
    64289,
    null,
    94273,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "xl_telemetry": [
    [
     10000,
     2667.2,
     944.1,
     0.0
    ],
    [
     20000,
     3757.2,
     1508.1,
     0.0
    ],
    [
     30000,
     4765.5,
     2035.6,
     0.0
    ],
    [
     40000,
     6173.7,
     2515.4,
     0.0
    ],
    [
     50000,
     6911.5,
     2948.1,
     0.0
    ],
    [
     60000,
     7748.8,
     3324.2,
     0.0
    ],
    [
     70000,
     8524.1,
     3643.0,
     0.0
    ],
    [
     80000,
     9289.9,
     3938.6,
     0.0
    ],
    [
     90000,
     10009.3,
     4166.1,
     0.0
    ],
    [
     100000,
     8937.6,
     4322.8,
     0.0
    ],
    [
     110000,
     9396.6,
     4516.9,
     0.0
    ],
    [
     120000,
     9969.2,
     4616.1,
     0.0
    ],
    [
     130000,
     10375.5,
     4806.7,
     0.0
    ],
    [
     140000,
     10790.5,
     4960.8,
     0.0
    ],
    [
     150000,
     10996.4,
     5096.1,
     0.0
    ],
    [
     160000,
     11370.5,
     5162.3,
     0.0
    ],
    [
     170000,
     11658.2,
     5235.0,
     0.0
    ],
    [
     180000,
     11969.9,
     5348.4,
     0.0
    ],
    [
     190000,
     12245.9,
     5424.8,
     0.0
    ],
    [
     200000,
     12501.9,
     5545.6,
     0.0
    ],
    [
     210000,
     12463.1,
     5600.7,
     0.0
    ],
    [
     220000,
     12581.2,
     5609.0,
     0.0
    ],
    [
     230000,
     12762.1,
     5644.9,
     0.0
    ],
    [
     240000,
     13022.0,
     5660.8,
     0.0
    ],
    [
     250000,
     13477.1,
     5754.7,
     0.0
    ],
    [
     255600,
     13743.8,
     5692.5,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  },
  "9001|fx|905|4": {
   "did": 9001,
   "mode": "fx",
   "N": 905,
   "draw": 4,
   "batch": 100,
   "max_steps": 4000000,
   "wall_cap_s": 7200.0,
   "phase": "L",
   "M": 3891,
   "xl_cap": 1000000.0,
   "init_seed": 2026071300905049001,
   "stop_reason": "solved_target",
   "stop_step": 288311,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1647.45,
   "wall_seconds_per_step": 0.005714,
   "first_solve_steps": [
    30373,
    null,
    null,
    null,
    null,
    111840,
    null,
    33795,
    16736,
    199956,
    111101,
    279217,
    null,
    265110,
    119105,
    161640,
    null,
    67684,
    23735,
    171501,
    null,
    null,
    null,
    null,
    164740,
    152769,
    36921,
    null,
    2344,
    72124,
    null,
    null,
    199228,
    109462,
    null,
    null,
    121894,
    null,
    8605,
    null,
    null,
    183872,
    70767,
    48669,
    157878,
    null,
    288311,
    94435,
    null,
    277111,
    null,
    null,
    11386,
    null,
    51758,
    26519,
    37461,
    null,
    143541,
    39331,
    14257,
    null,
    46728,
    null,
    136524,
    28475,
    139959,
    17309,
    null,
    1226,
    15695,
    74808,
    35326,
    41479,
    6363,
    97047,
    42100,
    null,
    null,
    null,
    55072,
    null,
    35786,
    null,
    128054,
    null,
    119256,
    null,
    null,
    null,
    93601,
    null,
    13491,
    2924,
    null,
    54208,
    142934,
    224488,
    null,
    125946
   ],
   "xl_telemetry": [
    [
     10000,
     2385.3,
     931.9,
     0.0
    ],
    [
     20000,
     3877.2,
     1483.3,
     0.0
    ],
    [
     30000,
     4913.9,
     1998.2,
     0.0
    ],
    [
     40000,
     6143.8,
     2466.4,
     0.0
    ],
    [
     50000,
     7035.1,
     2886.9,
     0.0
    ],
    [
     60000,
     7739.8,
     3246.7,
     0.0
    ],
    [
     70000,
     8465.1,
     3596.5,
     0.0
    ],
    [
     80000,
     9066.2,
     3887.4,
     0.0
    ],
    [
     90000,
     9740.1,
     4161.0,
     0.0
    ],
    [
     100000,
     10116.1,
     4400.5,
     0.0
    ],
    [
     110000,
     10706.1,
     4627.1,
     0.0
    ],
    [
     120000,
     11000.2,
     4754.0,
     0.0
    ],
    [
     130000,
     11528.4,
     4904.5,
     0.0
    ],
    [
     140000,
     11920.6,
     5072.3,
     0.0
    ],
    [
     150000,
     12293.7,
     5188.8,
     0.0
    ],
    [
     160000,
     12697.9,
     5279.2,
     0.0
    ],
    [
     170000,
     12939.8,
     5393.4,
     0.0
    ],
    [
     180000,
     13238.3,
     5477.5,
     0.0
    ],
    [
     190000,
     13536.0,
     5532.4,
     0.0
    ],
    [
     200000,
     13716.1,
     5586.8,
     0.0
    ],
    [
     210000,
     13933.4,
     5687.2,
     0.0
    ],
    [
     220000,
     14180.4,
     5777.5,
     0.0
    ],
    [
     230000,
     14331.5,
     5866.0,
     0.0
    ],
    [
     240000,
     14435.8,
     5982.3,
     0.0
    ],
    [
     250000,
     14611.2,
     6049.5,
     0.0
    ],
    [
     260000,
     14909.5,
     6110.1,
     0.0
    ],
    [
     270000,
     15135.7,
     6191.6,
     0.0
    ],
    [
     280000,
     15305.1,
     6202.4,
     0.0
    ],
    [
     288311,
     15457.6,
     6269.1,
     0.0
    ]
   ],
   "xl_cap_binds": false,
   "complete": true,
   "tag": "baseline_tuned"
  }
 }
}

==> anc/data/benchmarks/baseline_fidelity/run_bf.py <==
"""W7 — Baseline-fidelity cap ablation (NeurIPS-2026 rebuttal).

Question (author, 07-17): is the observed baseline "reach 1280" cliff — and
the champions' rising curvature — an artifact of our fixed x_l cap (1e6)
and/or step budgets sitting below the Bearden N^3 line, rather than a real
wall?  Two configs per cell: fx = x_l in [1, 1e6] (as published), bd = x_l
in [1, 1e4*M] (Bearden spec).  Same instances, same init seeds as W1 at the
shared rungs, so mode comparisons are paired.

Full spec PRE-REGISTERED in baseline_fidelity/HANDOFF.md.  Highlights:
- raised budgets: 2e7 steps @1810 (baseline), 2.5e7 @2560 (baseline bd);
- x_l telemetry every 10k steps (max, p99, frac >= 0.99*cap); binding
  criterion pre-registered (HANDOFF section 5);
- estimators identical to W1 (KM + bootstrap, censoring-aware, NO
  projection); shared-draw SHA verification against BOTH manifests.

Everything outside baseline_fidelity/ is READ-ONLY.  No LLM calls, no git.

Usage: --generate | --run | --analyze | --finalize   (+ --smoke)
Shard knobs (all logged): BF_SOLVERS, BF_MODES, BF_RUNGS, BF_DRAWS,
BF_RESULTS, BF_PHASES.
"""

from __future__ import annotations

import argparse
import math
import os
import sys
import time
from pathlib import Path

BF = Path(__file__).resolve().parent
RE_DIR = BF.parent
REPO = RE_DIR.parent
sys.path.insert(0, str(RE_DIR))
sys.path.insert(0, str(RE_DIR / "curvature"))

import run_curvature as rc  # noqa: E402  (km_median, _pct_ci, seeds, sources)
from common import load_json, patch_dirs, save_json, solver_default_hp  # noqa: E402
from common2 import _fresh_sat_solver_module, hardware_info  # noqa: E402

SEED = rc.SEED_CURV                     # 20260713 — same family as W1
RATIO, P0 = rc.RATIO, rc.P0
MODES = {"fx": "x_l in [1, 1e6] (as published)",
         "bd": "x_l in [1, 1e4*M] (Bearden spec)"}
STATUS_PATH = BF / "STATUS.md"
TELEMETRY_EVERY = 10_000


def append_status(msg: str) -> None:
    ts = time.strftime("%Y-%m-%d %H:%M:%S")
    with open(STATUS_PATH, "a", encoding="utf-8") as f:
        f.write(f"- `{ts}` {msg}\n")
    print(f"[STATUS] {msg}", flush=True)


def xl_cap(mode: str, M: int) -> float:
    return 1e6 if mode == "fx" else 1e4 * M


def cell_plan(smoke: bool) -> list:
    """Pre-registered cell list (HANDOFF section 2). Order = cheap first."""
    if smoke:
        return [dict(did=did, mode=m, N=N, draw=d, max_steps=4_000_000,
                     wall_cap_s=240.0, batch=30, phase="S")
                for N in (160, 320) for d in (0, 1)
                for m in ("fx", "bd") for did in (9001, 89)]
    cells = []
    for N, wall in ((453, 7200.0), (640, 7200.0), (905, 7200.0)):
        for m in ("fx", "bd"):
            for d in range(5):
                cells.append(dict(did=9001, mode=m, N=N, draw=d,
                                  max_steps=4_000_000, wall_cap_s=wall,
                                  batch=100, phase="L"))
    for d in range(5):
        cells.append(dict(did=9001, mode="bd", N=1280, draw=d,
                          max_steps=4_000_000, wall_cap_s=21600.0,
                          batch=100, phase="L"))
    for m in ("fx", "bd"):
        for d in range(3):
            cells.append(dict(did=9001, mode=m, N=1810, draw=d,
                              max_steps=20_000_000, wall_cap_s=345600.0,
                              batch=100, phase="H"))
    for d in range(2):
        cells.append(dict(did=9001, mode="bd", N=2560, draw=d,
                          max_steps=25_000_000, wall_cap_s=432000.0,
                          batch=100, phase="H"))
    for did in (89, 340, 353, 80):
        for d in range(5):
            cells.append(dict(did=did, mode="bd", N=2560, draw=d,
                              max_steps=4_000_000, wall_cap_s=28800.0,
                              batch=100, phase="C"))
    for did in (89, 340, 353):
        for d in range(2):
            cells.append(dict(did=did, mode="fx", N=2560, draw=d,
                              max_steps=4_000_000, wall_cap_s=28800.0,
                              batch=100, phase="C"))
    # Phase G (3620 bd, gated on Q2 branch B) is appended by gen_bf.py
    # --phase G from merged results; cells are identical in structure.
    return cells


def paths(smoke: bool) -> dict:
    base = BF / "smoke" if smoke else BF
    return {"base": base, "inst": base / "instances",
            "work": base / "solvers_work",
            "manifest": base / "instances_manifest.json",
            "results": base / "results.json",
            "analysis": base / "analysis.json",
            "results_md": base / "RESULTS.md"}


def cell_key(did: int, mode: str, N: int, draw: int) -> str:
    return f"{did}|{mode}|{N}|{draw}"


# --------------------------------------------------------------------------- #
# Instances: low rungs generated here; rungs >=1280 reuse W1 draw files        #
# --------------------------------------------------------------------------- #
LOW_RUNGS = {160, 320, 453, 640, 905}


def generate(smoke: bool) -> None:
    assert not any("sat_solver" in k for k in sys.modules), \
        "generate() must run before any solver import (CPU RNG requirement)"
    import torch
    from domain_knowledge.dataset import SAT_dataset

    P = paths(smoke)
    plan = cell_plan(smoke)
    need = sorted({(c["N"], c["draw"], c["batch"]) for c in plan
                   if c["N"] in LOW_RUNGS})
    manifest = load_json(P["manifest"], {
        "generator": "domain_knowledge/dataset.py SAT_dataset "
                     "(transformed-Barthel PLANTED construction)",
        "ratio": RATIO, "p0": P0,
        "seed_scheme": f"torch.manual_seed({SEED}*10**7 + N*100 + draw) on "
                       "CPU (same formula as W1); rungs >=1280 reuse W1 "
                       "draw files verified against curvature manifest",
        "draws": {}})
    for N, d, batch in need:
        f = P["inst"] / f"N_{N:05d}" / f"draw_{d:02d}.pt"
        key = f"{N}|{d}"
        if f.exists() and key in manifest["draws"]:
            continue
        f.parent.mkdir(parents=True, exist_ok=True)
        seed = SEED * 10**7 + N * 100 + d
        torch.manual_seed(seed)
        idx, sgn = SAT_dataset(batch, N, r=RATIO, p0=P0).generate_instances()
        idx32, sgn8 = idx.to(torch.int32), sgn.to(torch.int8)
        torch.save({"idx": idx32, "sgn": sgn8, "seed": seed,
                    "N": N, "draw": d}, f)
        manifest["draws"][key] = {
            "N": N, "draw": d, "M": int(idx.shape[1]), "seed": seed,
            "batch": batch, "sha256": rc._sha(idx32, sgn8),
            "file": str(f.relative_to(BF))}
        save_json(P["manifest"], manifest)
    append_status(f"bf{' [smoke]' if smoke else ''} generate DONE "
                  f"({len(need)} low-rung draws present)")


def load_draw_bf(P: dict, N: int, draw: int):
    """Low rungs: BF manifest + files. Rungs >=1280: W1 files, SHA-verified
    against the W1 manifest (shared-instance guarantee across experiments)."""
    import torch
    if N in LOW_RUNGS:
        manifest = load_json(P["manifest"])
        rec = manifest["draws"][f"{N}|{draw}"]
        f = P["inst"] / f"N_{N:05d}" / f"draw_{draw:02d}.pt"
        blob = torch.load(f, map_location="cpu", weights_only=True)
        if rc._sha(blob["idx"], blob["sgn"]) != rec["sha256"]:
            raise RuntimeError(f"BF instance SHA mismatch N={N} draw={draw}")
        return blob["idx"], blob["sgn"]
    curv_manifest = load_json(rc.paths(False)["manifest"])
    return rc.load_draw(rc.paths(False), curv_manifest, N, draw)


# --------------------------------------------------------------------------- #
# Cell runner: W1 run_cell + mode patch + x_l telemetry                        #
# --------------------------------------------------------------------------- #
class _StopSolve(Exception):
    def __init__(self, reason: str):
        self.reason = reason


def run_cell_bf(cell: dict, idx_cpu, sgn_cpu) -> dict:
    import torch

    did, mode, N, draw = cell["did"], cell["mode"], cell["N"], cell["draw"]
    ss = _fresh_sat_solver_module(did)
    device = "cuda" if torch.cuda.is_available() else "cpu"
    idx = idx_cpu.to(device=device, dtype=torch.int64)
    sgn = sgn_cpu.to(device=device, dtype=torch.get_default_dtype())
    B, M, _ = idx.shape
    assert B == cell["batch"]

    cap_hi = xl_cap(mode, M)
    assert ss.VARIABLES_SPEC["xl"]["bounds"] == (1.0, 1e6), \
        "unexpected xl bounds in solver source; refusing to patch blindly"
    ss.VARIABLES_SPEC["xl"]["bounds"] = (1.0, float(cap_hi))

    var_spec = ss._materialise_shapes(ss.VARIABLES_SPEC, B, N, M)
    bounds = {k: v["bounds"] for k, v in var_spec.items()}
    assert bounds["xl"][1] == float(cap_hi)
    hp = {n: c["default"] for n, c in ss.HYPER_SPACE.items()}

    init_seed = (SEED * 10**7 + N * 100 + draw) * 10**4 + did % 10**4
    torch.manual_seed(init_seed)
    solver = ss.make_solver(
        sat_instance={"clause_idx": idx, "clause_sign": sgn},
        variables_spec=var_spec, bounds_spec=bounds, hyper_params=hp)

    target = math.ceil(0.6 * B)
    state = {"step": 0}
    first = torch.zeros(B, dtype=torch.int64, device=idx.device)
    telemetry = []          # (step, max_xl, p99_xl, frac >= 0.99*cap)
    thresh = 0.99 * cap_hi

    def _xl_probe():
        x = solver.vars["xl"].detach()
        telemetry.append([state["step"], round(float(x.max()), 1),
                          round(float(torch.quantile(
                              x.float().flatten(), 0.99)), 1),
                          round(float((x >= thresh).float().mean()), 6)])

    orig_is_solved = solver._is_solved
    t0 = time.time()
    log_every = 50_000

    def _tracked_is_solved():
        out = orig_is_solved()
        state["step"] += 1
        newly = (first == 0) & out
        first[newly] = state["step"]
        n_solved = int(out.sum().item())
        if state["step"] % TELEMETRY_EVERY == 0:
            _xl_probe()
        if state["step"] % log_every == 0:
            print(f"[cell d{did} {mode} N={N} draw={draw}] step "
                  f"{state['step']} solved {n_solved}/{B} "
                  f"({time.time() - t0:.0f}s)", flush=True)
        if n_solved >= target:
            raise _StopSolve("solved_target")
        if time.time() - t0 > cell["wall_cap_s"]:
            raise _StopSolve("wall_cap")
        return out

    solver._is_solved = _tracked_is_solved
    stop_reason = "step_cap"
    try:
        solver.solve(max_steps=cell["max_steps"], run_till_median=False,
                     verbose=False, log_interval=cell["max_steps"] + 1)
    except _StopSolve as e:
        stop_reason = e.reason
    wall = time.time() - t0
    _xl_probe()

    stop_step = min(state["step"], cell["max_steps"])
    first_list = [int(s) if 0 < s <= stop_step else None
                  for s in first.cpu().tolist()]
    n_solved = sum(1 for s in first_list if s is not None)
    cap_binds = any(row[2] >= thresh for row in telemetry)
    del solver
    if device == "cuda":
        torch.cuda.empty_cache()
    return {
        **{k: cell[k] for k in ("did", "mode", "N", "draw", "batch",
                                "max_steps", "wall_cap_s", "phase")},
        "M": M, "xl_cap": cap_hi, "init_seed": init_seed,
        "stop_reason": stop_reason, "stop_step": stop_step,
        "censored_at_cap": stop_reason in ("wall_cap", "step_cap"),
        "n_solved": n_solved, "solved_fraction": round(n_solved / B, 4),
        "wall_seconds": round(wall, 3),
        "wall_seconds_per_step": round(wall / max(stop_step, 1), 6),
        "first_solve_steps": first_list,
        "xl_telemetry": telemetry, "xl_cap_binds": cap_binds,
        "complete": True,
    }


# --------------------------------------------------------------------------- #
# Stage: run                                                                   #
# --------------------------------------------------------------------------- #
def _env_list(name):
    v = os.environ.get(name)
    return None if not v else v.split(",")


def run(smoke: bool) -> None:
    P = paths(smoke)
    plan = cell_plan(smoke)

    f_solvers = _env_list("BF_SOLVERS")
    f_modes = _env_list("BF_MODES")
    f_rungs = _env_list("BF_RUNGS")
    f_draws = _env_list("BF_DRAWS")
    f_phases = _env_list("BF_PHASES")
    if os.environ.get("BF_RESULTS"):
        P["results"] = Path(os.environ["BF_RESULTS"])
    knobs = {k: os.environ.get(k) for k in
             ("BF_SOLVERS", "BF_MODES", "BF_RUNGS", "BF_DRAWS", "BF_PHASES",
              "BF_RESULTS")}
    if any(knobs.values()):
        append_status(f"bf run SHARD KNOBS ACTIVE: {knobs}")

    P["work"].mkdir(parents=True, exist_ok=True)
    import shutil
    solver_tags = {}
    for did in {c["did"] for c in plan}:
        tag, src = rc.SOLVER_SOURCES[did]
        if not src.exists():
            raise FileNotFoundError(f"solver source missing: {src}")
        shutil.copy2(src, P["work"] / f"solver_{did}.py")
        solver_tags[did] = tag
    patch_dirs(solvers_dir=P["work"])

    res = load_json(P["results"], {
        "spec": "see HANDOFF.md (pre-registered)", "smoke": smoke,
        "hardware": hardware_info(), "modes": MODES,
        "solvers": {str(d): {"tag": t, "dt0":
                             solver_default_hp(d, P["work"])["lr"]}
                    for d, t in solver_tags.items()},
        "cells": {}})
    res["hardware"] = hardware_info()
    save_json(P["results"], res)

    todo = [c for c in plan
            if (not f_solvers or str(c["did"]) in f_solvers)
            and (not f_modes or c["mode"] in f_modes)
            and (not f_rungs or str(c["N"]) in f_rungs)
            and (not f_draws or str(c["draw"]) in f_draws)
            and (not f_phases or c["phase"] in f_phases)
            and not res["cells"].get(
                cell_key(c["did"], c["mode"], c["N"], c["draw"]),
                {}).get("complete")]
    append_status(f"bf{' [smoke]' if smoke else ''} run: {len(todo)} cells "
                  f"to do (of {len(plan)} in plan)")
    for c in todo:
        idx_cpu, sgn_cpu = load_draw_bf(P, c["N"], c["draw"])
        tag = solver_tags[c["did"]]
        append_status(f"bf cell START {tag} {c['mode']} N={c['N']} "
                      f"draw={c['draw']} (steps<={c['max_steps']:.0e}, "
                      f"wall<={c['wall_cap_s']:.0f}s)")
        cell = run_cell_bf(c, idx_cpu, sgn_cpu)
        cell["tag"] = tag
        res["cells"][cell_key(c["did"], c["mode"], c["N"], c["draw"])] = cell
        save_json(P["results"], res)
        append_status(f"bf cell DONE {tag} {c['mode']} N={c['N']} "
                      f"draw={c['draw']}: {cell['stop_reason']} at step "
                      f"{cell['stop_step']}, solved {cell['n_solved']}/"
                      f"{cell['batch']}, cap_binds={cell['xl_cap_binds']}, "
                      f"wall {cell['wall_seconds']}s")
    append_status(f"bf{' [smoke]' if smoke else ''} run DONE")


# --------------------------------------------------------------------------- #
# Stage: analyze                                                               #
# --------------------------------------------------------------------------- #
def _times_events(cells: dict, did: int, mode: str, N: int, draws: list):
    times, events = [], []
    for d in draws:
        c = cells.get(cell_key(did, mode, N, d))
        if not c or not c.get("complete"):
            continue
        for s in c["first_solve_steps"]:
            if s is None:
                times.append(c["stop_step"])
                events.append(0)
            else:
                times.append(s)
                events.append(1)
    return times, events


def _pooled_stats(cells, did, mode, N, draws, n_boot, rng):
    per_draw = []
    for d in draws:
        c = cells.get(cell_key(did, mode, N, d))
        if c and c.get("complete"):
            per_draw.append(_times_events(cells, did, mode, N, [d]))
    if not per_draw:
        return None, []
    t_all = [x for t, _ in per_draw for x in t]
    e_all = [x for _, e in per_draw for x in e]
    boots = []
    for _ in range(n_boot):
        t, e = [], []
        for j in rng.integers(0, len(per_draw), len(per_draw)):
            t += per_draw[j][0]
            e += per_draw[j][1]
        boots.append(rc.km_median(t, e))
    done = [d for d in draws if cells.get(cell_key(did, mode, N, d),
                                          {}).get("complete")]
    bound = max((cells[cell_key(did, mode, N, d)]["stop_step"]
                 for d in done), default=None)
    m = rc.km_median(t_all, e_all)
    lo, hi, n_inf = rc._pct_ci(boots)
    return {"n_draws": len(per_draw), "n_instances": len(t_all),
            "n_events": int(sum(e_all)), "km_median": m,
            "ci95": [lo, hi], "boot_unidentified": n_inf,
            "median_lower_bound_if_unidentified":
                bound if m is None else None}, boots


def analyze(smoke: bool) -> None:
    import numpy as np
    P = paths(smoke)
    res = load_json(P["results"])
    if not res:
        raise RuntimeError("no results.json -- run --run first")
    cells = res["cells"]
    n_boot = 200 if smoke else 2000
    rng = np.random.default_rng([SEED, 77])
    combos = sorted({(c["did"], c["mode"], c["N"]) for c in cells.values()})
    all_draws = sorted({c["draw"] for c in cells.values()})

    out = {"smoke": smoke, "n_boot": n_boot,
           "estimators": "KM product-limit; pooled cluster bootstrap over "
                         "draws; NO projection estimator anywhere",
           "pooled": {}, "telemetry": {}, "paired_vs_w1": {},
           "ladder_slope_bd": None, "local_exponents_bd_9001": []}
    boots_store = {}
    for did, mode, N in combos:
        stat, boots = _pooled_stats(cells, did, mode, N, all_draws,
                                    n_boot, rng)
        if stat:
            out["pooled"][f"{did}|{mode}|{N}"] = stat
            boots_store[(did, mode, N)] = boots
        tel = [{"draw": c["draw"], "binds": c["xl_cap_binds"],
                "max_xl_final": c["xl_telemetry"][-1][1]
                if c["xl_telemetry"] else None,
                "p99_final": c["xl_telemetry"][-1][2]
                if c["xl_telemetry"] else None}
               for c in cells.values()
               if (c["did"], c["mode"], c["N"]) == (did, mode, N)
               and c.get("complete")]
        out["telemetry"][f"{did}|{mode}|{N}"] = {
            "cap": xl_cap(mode, cells[next(
                k for k, c in cells.items()
                if (c["did"], c["mode"], c["N"]) == (did, mode, N))]["M"]),
            "any_binds": any(t["binds"] for t in tel), "cells": tel}

    # Q2 paired comparison vs W1 fixed-mode cells (shared draws + seeds)
    curv = load_json(rc.paths(False)["results"], {})
    curv_ana = load_json(rc.paths(False)["analysis"], {})
    for did, mode, N in combos:
        if mode != "bd" or str(did) not in curv.get("solvers", {}):
            continue
        tag = curv["solvers"][str(did)]["tag"]
        w1 = (curv_ana.get("pooled") or {}).get(tag, {}).get(str(N))
        bf = out["pooled"].get(f"{did}|bd|{N}")
        if w1 and bf:
            lo = (w1.get("ci95") or [None, None])[0]
            hi = (w1.get("ci95") or [None, None])[1]
            bd_m = bf["km_median"]
            verdict = "incomparable (unidentified median)"
            if bd_m is not None and w1.get("km_median") is not None:
                if lo is not None and bd_m < lo:
                    verdict = "Q2 branch B: bd BELOW W1 fx CI"
                elif hi is not None and bd_m > hi:
                    verdict = "Q2 branch C: bd ABOVE W1 fx CI"
                else:
                    verdict = "Q2 branch A: bd within W1 fx CI"
            out["paired_vs_w1"][f"{did}|{N}"] = {
                "w1_fx_km": w1.get("km_median"), "w1_fx_ci95": [lo, hi],
                "bf_bd_km": bd_m, "bf_bd_ci95": bf["ci95"],
                "verdict": verdict}

    # Q3: bd-ladder slope for 9001 over identified low-rung medians + 1280
    pts = []
    for N in (453, 640, 905, 1280):
        p = out["pooled"].get(f"9001|bd|{N}")
        if p and p["km_median"] is not None:
            pts.append((N, p["km_median"], boots_store.get(("9001", "bd", N))
                        or boots_store.get((9001, "bd", N))))
    if len(pts) >= 3:
        xs = np.log([p[0] for p in pts])
        ys = np.log([p[1] for p in pts])
        slope = float(np.polyfit(xs, ys, 1)[0])
        sboots = []
        nb = min(len(p[2]) for p in pts if p[2])
        for i in range(nb):
            yb = [p[2][i] for p in pts]
            if any(v is None for v in yb):
                continue
            sboots.append(float(np.polyfit(xs, np.log(yb), 1)[0]))
        ci = ([round(float(np.percentile(sboots, 2.5)), 3),
               round(float(np.percentile(sboots, 97.5)), 3)]
              if sboots else None)
        out["ladder_slope_bd"] = {"points": [(p[0], p[1]) for p in pts],
                                  "ols_slope": round(slope, 3), "ci95": ci,
                                  "literature": "3.0 +/- 0.1 (Bearden "
                                  "alpha_r=4.3); accept band [2.6, 3.4]"}
    rungs_seq = [453, 640, 905, 1280, 1810, 2560]
    for N1, N2 in zip(rungs_seq[:-1], rungs_seq[1:]):
        p1 = out["pooled"].get(f"9001|bd|{N1}")
        p2 = out["pooled"].get(f"9001|bd|{N2}")
        if not p1 or not p2:
            continue
        m1, m2 = p1["km_median"], p2["km_median"]
        row = {"N1": N1, "N2": N2, "m1": m1, "m2": m2}
        logr = math.log(N2 / N1)
        if m1 is not None and m2 is not None:
            row["exponent"] = round(math.log(m2 / m1) / logr, 3)
        elif m1 is not None and p2["median_lower_bound_if_unidentified"]:
            row["exponent_lower_bound"] = round(math.log(
                p2["median_lower_bound_if_unidentified"] / m1) / logr, 3)
        out["local_exponents_bd_9001"].append(row)

    save_json(P["analysis"], out)
    append_status(f"bf{' [smoke]' if smoke else ''} analyze DONE")


def finalize(smoke: bool) -> None:
    P = paths(smoke)
    res = load_json(P["results"], {})
    ana = load_json(P["analysis"], {})
    hw = res.get("hardware", {})
    lines = [
        "# W7 — Baseline-fidelity cap ablation" + (" (SMOKE)" if smoke
                                                   else ""), "",
        "Pre-registered spec: `HANDOFF.md` (this directory; committed "
        "before launch). Modes: fx = x_l in [1, 1e6] (as published), bd = "
        "x_l in [1, 1e4*M] (Bearden spec). Estimators identical to W1; "
        "capped draws censored, never dropped, never projected.", "",
        f"- GPU: {hw.get('gpu')}; CPU: {hw.get('cpu_model')}.", "",
        "## Pooled KM medians", "",
        "| solver | mode | N | draws | events/instances | KM median "
        "[95% CI] | cap binds? |", "|---|---|---|---|---|---|---|"]
    tags = {int(k): v["tag"] for k, v in res.get("solvers", {}).items()}
    for key in sorted(ana.get("pooled", {}),
                      key=lambda k: (int(k.split("|")[0]), k.split("|")[1],
                                     int(k.split("|")[2]))):
        did, mode, N = key.split("|")
        p = ana["pooled"][key]
        t = ana.get("telemetry", {}).get(key, {})
        med = (f"UNIDENTIFIED (> {p['median_lower_bound_if_unidentified']})"
               if p["km_median"] is None else
               f"{p['km_median']} [{p['ci95'][0]}, {p['ci95'][1]}]")
        lines.append(f"| {tags.get(int(did), did)} | {mode} | {N} | "
                     f"{p['n_draws']} | {p['n_events']}/{p['n_instances']} "
                     f"| {med} | {t.get('any_binds')} |")
    lines += ["", "## Q2 — paired bd vs W1 fx (shared draws + seeds)", ""]
    for key, v in sorted(ana.get("paired_vs_w1", {}).items()):
        did, N = key.split("|")
        lines.append(f"- {tags.get(int(did), did)} @{N}: W1 fx "
                     f"{v['w1_fx_km']} {v['w1_fx_ci95']} vs bd "
                     f"{v['bf_bd_km']} {v['bf_bd_ci95']} → {v['verdict']}")
    sl = ana.get("ladder_slope_bd")
    if sl:
        lines += ["", "## Q3 — bd-ladder slope (9001)", "",
                  f"- points (N, KM median): {sl['points']}",
                  f"- OLS slope: {sl['ols_slope']} (95% CI {sl['ci95']}); "
                  f"literature {sl['literature']}"]
    if ana.get("local_exponents_bd_9001"):
        lines += ["", "## Local exponents, baseline bd", ""]
        for r in ana["local_exponents_bd_9001"]:
            if "exponent" in r:
                lines.append(f"- {r['N1']}→{r['N2']}: {r['exponent']}")
            elif "exponent_lower_bound" in r:
                lines.append(f"- {r['N1']}→{r['N2']}: > "
                             f"{r['exponent_lower_bound']} (censored)")
    lines += ["", "## Artifacts", "",
              "- `results.json` — per-cell records incl. per-instance "
              "first-solve steps and x_l telemetry.",
              "- `analysis.json` — pooled KM/CIs, paired Q2 verdicts, Q3 "
              "slope, local exponents.", ""]
    P["results_md"].write_text("\n".join(lines), encoding="utf-8")
    append_status(f"bf{' [smoke]' if smoke else ''} RESULTS.md written")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--generate", action="store_true")
    ap.add_argument("--run", action="store_true")
    ap.add_argument("--analyze", action="store_true")
    ap.add_argument("--finalize", action="store_true")
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()
    if args.generate:
        generate(args.smoke)
    if args.run:
        run(args.smoke)
    if args.analyze:
        analyze(args.smoke)
    if args.finalize:
        finalize(args.smoke)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/common.py <==
"""Shared helpers for the NeurIPS-2026 rebuttal experiments.

All new code lives under rebuttal_experiments/.  The existing pipeline
(database/, solvers/, objectives/, domain_knowledge/, scripts/) is treated as
READ-ONLY: we import from it and, where the harness insists on writing solver
files (HEBO temp solvers), we redirect it into rebuttal_experiments/ by
monkey-patching workspace_config path getters *in this process only*.

No LLM APIs are called anywhere in these experiments.
"""

from __future__ import annotations

import json
import os
import sys
import time
from pathlib import Path

REPO = Path(__file__).resolve().parents[1]
RE_DIR = REPO / "rebuttal_experiments"
STATUS_PATH = RE_DIR / "STATUS.md"

if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))


# --------------------------------------------------------------------------- #
# Status logging (append-only, timestamped; safe for concurrent single-line    #
# appends from the GPU runner and the kissat CPU runner)                       #
# --------------------------------------------------------------------------- #
def append_status(msg: str) -> None:
    ts = time.strftime("%Y-%m-%d %H:%M:%S")
    line = f"- `{ts}` {msg}\n"
    with open(STATUS_PATH, "a", encoding="utf-8") as f:
        f.write(line)
    print(f"[STATUS] {msg}", flush=True)


# --------------------------------------------------------------------------- #
# Path redirection (keeps READ-ONLY dirs untouched)                            #
# --------------------------------------------------------------------------- #
def patch_dirs(solvers_dir: Path | None = None, llm_log_dir: Path | None = None) -> None:
    """Redirect workspace_config path getters so any file the harness writes
    (HEBO temp solvers, HEBO summary json) lands under rebuttal_experiments/."""
    import workspace_config

    if solvers_dir is not None:
        solvers_dir = Path(solvers_dir)
        solvers_dir.mkdir(parents=True, exist_ok=True)
        workspace_config.get_solvers_dir = lambda: solvers_dir  # type: ignore
    if llm_log_dir is not None:
        llm_log_dir = Path(llm_log_dir)
        llm_log_dir.mkdir(parents=True, exist_ok=True)
        workspace_config.get_llm_log_dir = lambda: llm_log_dir  # type: ignore


# --------------------------------------------------------------------------- #
# The paper's evaluation ladder (main text, "Multi-Fidelity Schedule"):        #
#   N_k = round(10 * 2^(k/2)), k = 0, 1, 2, ...                                #
#   max_steps = 50 * 2^k, capped at 1e6 (high-fidelity cap)                    #
#   100 instances per N; advance while unsolved_fraction < 0.5                 #
# --------------------------------------------------------------------------- #
def paper_levels(n_start: int = 10, steps_start: int = 50,
                 steps_cap: int = 1_000_000, n_cap: int = 2560):
    k = 0
    while True:
        N = int(round(n_start * 2 ** (k / 2)))
        if N > n_cap:
            return
        yield k, N, int(min(steps_start * 2 ** k, steps_cap))
        k += 1


def budget_for_N(N: int, n_start: int = 10, steps_start: int = 50,
                 steps_cap: int = 1_000_000) -> int:
    """Paper step budget for a given ladder size N."""
    for _, n, steps in paper_levels(n_start, steps_start, steps_cap, n_cap=max(N, 10)):
        if n == N:
            return steps
    raise ValueError(f"N={N} is not on the paper ladder")


# --------------------------------------------------------------------------- #
# Timed experiment on FRESH PLANTED instances (harness generator, ratio 4.3)   #
# --------------------------------------------------------------------------- #
def timed_experiment(design_id: int, batch: int, N: int, ratio: float,
                     max_steps: int, run_till_median: bool = True) -> dict:
    from domain_knowledge.experiment import experiment

    # GUARD (addendum req #2): run_solver() silently loads best_params.json
    # from the CWD when hp=None, which would override every hyperparameter
    # (incl. Delta-t0 = lr) without any trace in our rows. Refuse to run.
    stray = Path.cwd() / "best_params.json"
    if stray.exists():
        raise RuntimeError(
            f"{stray} exists and would silently override solver hyperparameters "
            "(see domain_knowledge/sat_solver.py run_solver); remove it or launch "
            "from a clean directory.")

    t0 = time.time()
    res = experiment(design_id=design_id, batch=batch, N=N, ratio=ratio,
                     run_till_median=run_till_median, max_steps=max_steps)
    wall = time.time() - t0
    out = {
        "design_id": design_id, "batch": batch, "N": N, "ratio": ratio,
        "max_steps": max_steps, "run_till_median": run_till_median,
        "wall_seconds": round(wall, 3),
        "wall_seconds_per_instance": round(wall / batch, 5),
    }
    out.update(res)
    # Addendum req #2: Delta-t0 in effect and steps x dt0 recorded EVERYWHERE
    # (structurally, not by caller discipline). The dt0 in effect is the
    # solver file's HYPER_SPACE default, which is exactly what run_solver
    # uses when hp=None (best_params.json ruled out above).
    try:
        _dt0 = float(solver_default_hp(design_id).get("lr", 1e-2))
        out.setdefault("lr_dt0", _dt0)
        out.setdefault("median_steps_x_dt0", out["median_step"] * _dt0)
    except Exception as e:  # solver file unreadable: record, don't crash
        out.setdefault("lr_dt0_error", str(e))
    # Steps actually executed: median_step when the median was reached under
    # run_till_median, otherwise the full budget.
    steps_exec = (out["median_step"]
                  if run_till_median and out.get("unsolved_fraction", 1.0) < 0.5
                  else max_steps)
    out.setdefault("steps_executed", steps_exec)
    out.setdefault("wall_seconds_per_step",
                   round(wall / max(steps_exec, 1), 6))
    return out


# --------------------------------------------------------------------------- #
# Solver on FIXED instances (for the unplanted alpha=4.25 benchmark)           #
# --------------------------------------------------------------------------- #
def _fresh_sat_solver_module(design_id: int):
    """Re-import domain_knowledge.sat_solver with SOLVER_ID set, exactly like
    domain_knowledge/experiment.py does."""
    os.environ["SOLVER_ID"] = str(design_id)
    stale = [k for k in sys.modules
             if "sat_solver" in k or k.startswith("solvers.solver_")
             or k.startswith("_solver_") or "_loaded_solvers." in k]
    for k in stale:
        del sys.modules[k]
    import domain_knowledge.sat_solver as ss
    return ss


def run_on_instances(design_id: int, clause_idx, clause_sign, N: int,
                     max_steps: int, run_till_median: bool = True,
                     verbose: bool = True) -> dict:
    """Run solver `design_id` on a fixed batch of instances.

    clause_idx: (B, M, 3) int array/tensor of 0-based variable indices
    clause_sign: (B, M, 3) array/tensor of +-1 literal signs
    """
    import torch

    ss = _fresh_sat_solver_module(design_id)

    device = "cuda" if torch.cuda.is_available() else "cpu"
    idx = torch.as_tensor(clause_idx).to(device=device, dtype=torch.int64)
    sgn = torch.as_tensor(clause_sign).to(device=device, dtype=torch.get_default_dtype())
    B, M, _ = idx.shape

    var_spec = ss._materialise_shapes(ss.VARIABLES_SPEC, B, N, M)
    bounds = {k: v["bounds"] for k, v in var_spec.items()}
    hp = {n: c["default"] for n, c in ss.HYPER_SPACE.items()}

    solver = ss.make_solver(
        sat_instance={"clause_idx": idx, "clause_sign": sgn},
        variables_spec=var_spec, bounds_spec=bounds, hyper_params=hp)

    t0 = time.time()
    unsolved_fraction, median_step = solver.solve(
        max_steps=max_steps, run_till_median=run_till_median,
        verbose=verbose, log_interval=max(100, max_steps // 10))
    wall = time.time() - t0

    return {
        "design_id": design_id, "batch": B, "N": N, "M": M,
        "max_steps": max_steps, "run_till_median": run_till_median,
        "unsolved_fraction": unsolved_fraction, "median_step": median_step,
        "wall_seconds": round(wall, 3),
        "wall_seconds_per_instance": round(wall / B, 5),
    }


# --------------------------------------------------------------------------- #
# UNPLANTED uniform random 3-SAT generation + DIMACS I/O                       #
# --------------------------------------------------------------------------- #
ALPHA425 = 4.25
ALPHA425_BASE_SEED = 20260705  # documented master seed for the rebuttal


def gen_uniform_3sat(N: int, M: int, rng) -> tuple:
    """Uniform random 3-SAT: each clause = 3 DISTINCT variables chosen uniformly,
    each literal negated independently with probability 1/2.  NO planting.

    Returns (idx, sgn): (M,3) int64 0-based indices, (M,3) int8 +-1 signs.
    """
    import numpy as np

    chunks = []
    need = M
    while need > 0:
        cand = rng.integers(0, N, size=(2 * need + 16, 3))
        ok = ((cand[:, 0] != cand[:, 1]) & (cand[:, 0] != cand[:, 2])
              & (cand[:, 1] != cand[:, 2]))
        cand = cand[ok][:need]
        chunks.append(cand)
        need -= len(cand)
    idx = np.concatenate(chunks, axis=0).astype("int64")
    sgn = (rng.integers(0, 2, size=(M, 3)) * 2 - 1).astype("int8")
    return idx, sgn


def instance_rng(N: int, i: int):
    """Deterministic per-instance RNG (reproducible with documented seeds)."""
    import numpy as np
    return np.random.default_rng([ALPHA425_BASE_SEED, N, i])


def write_dimacs(path: Path, N: int, idx, sgn, comment: str = "") -> None:
    M = len(idx)
    lits = (idx + 1) * sgn  # 1-based signed literals
    with open(path, "w") as f:
        if comment:
            f.write(f"c {comment}\n")
        f.write(f"p cnf {N} {M}\n")
        for row in lits:
            f.write(f"{row[0]} {row[1]} {row[2]} 0\n")


def read_dimacs(path: Path) -> tuple:
    """Returns (N, idx (M,3) int64 0-based, sgn (M,3) int8)."""
    import numpy as np

    idx_rows, sgn_rows = [], []
    N = None
    with open(path) as f:
        for line in f:
            line = line.strip()
            if not line or line.startswith("c"):
                continue
            if line.startswith("p"):
                parts = line.split()
                N = int(parts[2])
                continue
            lits = [int(x) for x in line.split()[:3]]
            idx_rows.append([abs(l) - 1 for l in lits])
            sgn_rows.append([1 if l > 0 else -1 for l in lits])
    return N, (np.array(idx_rows, dtype="int64"),
               np.array(sgn_rows, dtype="int8"))


# --------------------------------------------------------------------------- #
# Hyperparameter introspection (record Delta-t0 = `lr` everywhere)             #
# --------------------------------------------------------------------------- #
def solver_default_hp(design_id: int, solvers_dir: Path | None = None) -> dict:
    """Read HYPER_SPACE defaults straight from a solver file (no env dance)."""
    import importlib.util

    if solvers_dir is None:
        import workspace_config
        solvers_dir = workspace_config.get_solvers_dir()
    path = Path(solvers_dir) / f"solver_{design_id}.py"
    spec = importlib.util.spec_from_file_location(f"_hpread_{design_id}_{time.time_ns()}", path)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return {n: c["default"] for n, c in mod.HYPER_SPACE.items()}


def flag_bound_hits(params: dict, hyper_space: dict, rel_tol: float = 0.02) -> dict:
    """Flag tuned parameters that sit essentially at a search-space bound.

    For log_uniform params the proximity test is done in log space.
    Returns {param: 'low'|'high'} for flagged params.
    """
    import math

    hits = {}
    for name, val in params.items():
        cfg = hyper_space.get(name)
        if cfg is None or "low" not in cfg:
            continue
        lo, hi = float(cfg["low"]), float(cfg["high"])
        v = float(val)
        if cfg.get("type") == "log_uniform" and lo > 0 and v > 0:
            span = math.log(hi) - math.log(lo)
            if span <= 0:
                continue
            if (math.log(v) - math.log(lo)) / span < rel_tol:
                hits[name] = "low"
            elif (math.log(hi) - math.log(v)) / span < rel_tol:
                hits[name] = "high"
        else:
            span = hi - lo
            if span <= 0:
                continue
            if (v - lo) / span < rel_tol:
                hits[name] = "low"
            elif (hi - v) / span < rel_tol:
                hits[name] = "high"
    return hits


# --------------------------------------------------------------------------- #
# Paper-ladder scaling run on fresh planted instances (used by several stages) #
# --------------------------------------------------------------------------- #
def ladder_run(design_id: int, batch: int = 100, ratio: float = 4.3,
               n_start: int = 10, n_cap: int = 2560, steps_start: int = 50,
               steps_cap: int = 1_000_000, wall_guard_s: float | None = None,
               lr: float | None = None, on_result=None) -> list:
    """Run the paper schedule ladder; stop at first level with unsolved >= 0.5
    (or when wall_guard_s of total wall time is exceeded, checked between
    levels).  Returns list of per-level result dicts (incl. wall-clock, lr)."""
    results = []
    t_start = time.time()
    for k, N, max_steps in paper_levels(n_start, steps_start, steps_cap, n_cap):
        res = timed_experiment(design_id, batch, N, ratio, max_steps)
        res["k"] = k
        if lr is not None:
            res["lr_dt0"] = lr
            res["median_steps_x_dt0"] = res["median_step"] * lr
        results.append(res)
        if on_result is not None:
            on_result(res, results)
        if res["unsolved_fraction"] >= 0.5:
            break
        if wall_guard_s is not None and time.time() - t_start > wall_guard_s:
            results.append({"note": f"wall_guard {wall_guard_s}s exceeded, ladder stopped after N={N}"})
            break
    return results


# --------------------------------------------------------------------------- #
# JSON helpers                                                                 #
# --------------------------------------------------------------------------- #
def save_json(path: Path, obj) -> None:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    with open(tmp, "w") as f:
        json.dump(obj, f, indent=2, default=str)
    tmp.replace(path)


def load_json(path: Path, default=None):
    path = Path(path)
    if not path.exists():
        return default
    with open(path) as f:
        return json.load(f)


==> anc/data/benchmarks/common2.py <==
"""Shared helpers for rebuttal experiment queue 2 (stages 4a, 4b, 5).

Builds on common.py (queue 1, stages 0-3, COMPLETE 2026-07-08).  Same ground
rules: everything outside rebuttal_experiments/ is READ-ONLY, path redirection
is done by in-process monkey-patching only (common.patch_dirs), no LLM calls,
no git operations.

New in queue 2:
- seed family 20260709 (queue 1 used 20260705) -- see rng2() for the exact
  seed sequences per stage;
- a parallel, resumable kissat runner (filter_level_parallel) with early-stop
  rules (SAT target / CPU cap / timeout abandonment / median-exceeds-timeout);
- run_on_instances2: like common.run_on_instances but additionally records the
  per-instance first-solve step by wrapping solver._is_solved on the INSTANCE
  (sat_solver.py calls it exactly once per integration step inside solve(),
  line 142; the single post-loop call at line 153 can only add step
  steps_executed+1, which is treated as censored).
"""

from __future__ import annotations

import shutil
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import (RE_DIR, append_status, budget_for_N, load_json,  # noqa: F401
                    paper_levels, patch_dirs, read_dimacs, save_json,
                    solver_default_hp, write_dimacs, gen_uniform_3sat,
                    _fresh_sat_solver_module)

REPO = RE_DIR.parent
SEED2 = 20260709                     # queue-2 master seed (queue 1: 20260705)
KISSAT_BIN = "kissat"
ALPHA_RELAXED = 3.8                  # Bearden et al. arXiv:2011.06551 suppl.
ALPHA425 = 4.25
WALL_LEVELS = [160, 320, 640, 1280, 1810]   # stage-5 wall-time levels
TUNED_BASELINE_SRC = RE_DIR / "hebo_baseline" / "solvers_work" / "solver_9001.py"


def stage_dir(name: str, smoke: bool) -> Path:
    """Real output dir, or an isolated *_smoke sibling (deleted after tests)."""
    return RE_DIR / (name + ("_smoke" if smoke else ""))


def rng2(N: int, i: int, subfamily: int | None = None):
    """Queue-2 instance RNG.

    stage 4b (alpha=3.8 unplanted):   default_rng([20260709, N, i])
    stage 4a (alpha=4.25 rescue):     default_rng([20260709, 425, N, i])
      -- the extra 425 element avoids reusing the stage-4b streams at the
         shared ladder sizes N=453/640 (deliberate deviation from the flat
         [20260709, N, i] spec wording; documented in RESULTS.md).
    """
    import numpy as np
    seq = [SEED2] + ([subfamily] if subfamily is not None else []) + [N, i]
    return np.random.default_rng(seq)


def assemble_solvers2(work_dir: Path, status_prefix: str) -> dict:
    """Copy the three contenders into a stage-local work dir and redirect the
    harness there (same pattern as run_alpha425.assemble_solvers).
    Returns {design_id: tag}."""
    work_dir = Path(work_dir)
    work_dir.mkdir(parents=True, exist_ok=True)
    repo_solvers = REPO / "solvers"
    solvers = {340: "design340", 1: "baseline"}
    for did in list(solvers):
        shutil.copy2(repo_solvers / f"solver_{did}.py",
                     work_dir / f"solver_{did}.py")
    if TUNED_BASELINE_SRC.exists():
        shutil.copy2(TUNED_BASELINE_SRC, work_dir / "solver_9001.py")
        solvers[9001] = "baseline_tuned"
    else:
        append_status(f"{status_prefix} WARNING: stage-1 tuned baseline "
                      f"(solver_9001) not found -- running without it")
    patch_dirs(solvers_dir=work_dir)
    return solvers


def hardware_info() -> dict:
    """CPU model, logical CPUs, GPU name (if CUDA visible)."""
    info = {"cpu_model": None, "cpu_logical": None, "gpu": None}
    try:
        for line in Path("/proc/cpuinfo").read_text().splitlines():
            if line.startswith("model name"):
                info["cpu_model"] = line.split(":", 1)[1].strip()
                break
        import os
        info["cpu_logical"] = os.cpu_count()
    except Exception:
        pass
    try:
        import torch
        if torch.cuda.is_available():
            info["gpu"] = torch.cuda.get_device_name(0)
    except Exception:
        pass
    return info


# --------------------------------------------------------------------------- #
# Parallel, resumable kissat runner                                            #
# --------------------------------------------------------------------------- #
def run_kissat_one(cnf: Path, timeout_s: float) -> tuple:
    """kissat exit 10 -> SAT, 20 -> UNSAT, timeout/other -> UNKNOWN."""
    import subprocess
    t0 = time.time()
    try:
        proc = subprocess.run([KISSAT_BIN, "-q", str(cnf)],
                              capture_output=True, timeout=timeout_s)
        wall = time.time() - t0
        if proc.returncode == 10:
            return "SAT", wall
        if proc.returncode == 20:
            return "UNSAT", wall
        return "UNKNOWN", wall
    except subprocess.TimeoutExpired:
        return "UNKNOWN", time.time() - t0


def _inst_key(p: Path) -> str:
    return str(int(p.stem.split("_")[1]))


def filter_level_parallel(paths: list, out_path: Path, N: int,
                          timeout_s: float, workers: int,
                          stop_after_sat: int | None = None,
                          cpu_cap_s: float | None = None,
                          max_timeouts: int | None = None,
                          abort_when_median_timeout: bool = False) -> dict:
    """Run kissat over `paths` with `workers` parallel single-threaded
    processes.  Resumable via the JSON at out_path.  Early-stop rules:
      - stop_after_sat: stop submitting once that many SAT verdicts exist;
      - cpu_cap_s: stop once cumulative single-thread CPU (= sum of walls,
        kissat is single-threaded) exceeds the cap;
      - max_timeouts: ABANDON the level (old queue-1 semantics);
      - abort_when_median_timeout: ABANDON once timeouts > half of all
        instances (the level median provably >= timeout_s).
    Instances are submitted in index order; running jobs finish after a stop
    is triggered (their verdicts are kept)."""
    import concurrent.futures as cf

    out_path = Path(out_path)
    prev = load_json(out_path, {}) or {}
    if prev.get("complete"):
        return prev
    verdicts = dict(prev.get("verdicts", {}))
    walls = dict(prev.get("walls", {}))
    n_total = len(paths)
    todo = [p for p in paths if _inst_key(p) not in verdicts]

    def counts():
        n_sat = sum(1 for v in verdicts.values() if v == "SAT")
        n_to = sum(1 for v in verdicts.values() if v == "UNKNOWN")
        return n_sat, n_to

    def cpu_used():
        return sum(float(w) for w in walls.values())

    abandoned = False
    reason = None

    def check_stop():
        nonlocal abandoned
        n_sat, n_to = counts()
        if stop_after_sat is not None and n_sat >= stop_after_sat:
            return f"SAT target reached ({n_sat} >= {stop_after_sat})"
        if cpu_cap_s is not None and cpu_used() >= cpu_cap_s:
            return (f"CPU cap reached ({cpu_used():.0f}s >= {cpu_cap_s:.0f}s "
                    f"single-thread CPU)")
        if max_timeouts is not None and n_to >= max_timeouts:
            abandoned = True
            return f"abandoned: {n_to} timeouts (threshold {max_timeouts})"
        if abort_when_median_timeout and n_to > n_total // 2:
            abandoned = True
            return (f"median exceeds timeout ({n_to}/{n_total} timeouts)")
        return None

    def snapshot(complete: bool) -> dict:
        n_sat, n_to = counts()
        return {"N": N, "complete": complete, "abandoned": abandoned,
                "timeout_s": timeout_s, "workers": workers,
                "stop_reason": reason, "n_tested": len(verdicts),
                "n_sat": n_sat, "n_unknown": n_to,
                "n_unsat": len(verdicts) - n_sat - n_to,
                "cpu_seconds": round(cpu_used(), 1),
                "verdicts": verdicts, "walls": walls}

    reason = check_stop()
    it = iter(todo)
    running = {}
    with cf.ThreadPoolExecutor(max_workers=workers) as ex:
        def submit_more():
            while reason is None and len(running) < workers:
                try:
                    p = next(it)
                except StopIteration:
                    return
                running[ex.submit(run_kissat_one, p, timeout_s)] = p
        submit_more()
        while running:
            done, _ = cf.wait(list(running), return_when=cf.FIRST_COMPLETED)
            for fut in done:
                p = running.pop(fut)
                v, w = fut.result()
                verdicts[_inst_key(p)] = v
                walls[_inst_key(p)] = round(w, 3)
            if reason is None:
                reason = check_stop()
            save_json(out_path, snapshot(complete=False))
            submit_more()
    data = snapshot(complete=True)
    save_json(out_path, data)
    return data


def summarize_level(N: int, data: dict, timeout_s: float) -> dict:
    """Per-level summary row (superset of queue-1 _summarize)."""
    import statistics
    verdicts = data["verdicts"]
    walls = data.get("walls", {})
    decided = [float(walls[i]) for i, v in verdicts.items()
               if v in ("SAT", "UNSAT") and i in walls]
    # walls with timeouts counted AT the timeout (lower bound for the median)
    all_walls = [min(float(walls[i]), timeout_s) if verdicts[i] == "UNKNOWN"
                 else float(walls[i]) for i in verdicts if i in walls]
    n_unsat = sum(1 for v in verdicts.values() if v == "UNSAT")
    n_unknown = sum(1 for v in verdicts.values() if v == "UNKNOWN")
    med_all = round(statistics.median(all_walls), 3) if all_walls else None
    return {
        "N": N, "tested": len(verdicts),
        "n_sat": sum(1 for v in verdicts.values() if v == "SAT"),
        "n_unsat": n_unsat, "n_unknown": n_unknown,
        "rejection_rate": round(n_unsat / max(len(verdicts), 1), 4),
        "median_wall_decided": (round(statistics.median(decided), 3)
                                if decided else None),
        "max_wall_decided": round(max(decided), 3) if decided else None,
        "median_wall_all": med_all,
        "median_is_lower_bound": bool(n_unknown) and all_walls != [] and
                                 med_all is not None and med_all >= timeout_s,
        "cpu_seconds": data.get("cpu_seconds"),
        "abandoned": data.get("abandoned", False),
        "stop_reason": data.get("stop_reason"),
    }


# --------------------------------------------------------------------------- #
# SAT-filtered instance selection (wait-on-filter, queue-1 pattern)            #
# --------------------------------------------------------------------------- #
def wait_for_filter(kjson_path: Path, wait_s: float,
                    ladder_stopped: Path | None = None, poll_s: float = 30):
    t0 = time.time()
    while True:
        data = load_json(kjson_path)
        if data is not None and data.get("complete"):
            return data
        if ladder_stopped is not None and ladder_stopped.exists():
            return None
        if time.time() - t0 > wait_s:
            return None
        time.sleep(poll_s)


def select_sat_instances(level_dir: Path, kjson_path: Path, batch: int,
                         wait_s: float, ladder_stopped: Path | None = None):
    """Return (paths, info): first `batch` SAT-verified instances by index,
    with rejection stats -- or an unfiltered flagged fallback."""
    data = wait_for_filter(kjson_path, wait_s, ladder_stopped)
    all_paths = sorted(Path(level_dir).glob("inst_*.cnf"))
    if data is not None and not data.get("abandoned"):
        verdicts = data["verdicts"]
        sat = [p for p in all_paths if verdicts.get(_inst_key(p)) == "SAT"]
        n_unsat = sum(1 for v in verdicts.values() if v == "UNSAT")
        n_unknown = sum(1 for v in verdicts.values() if v == "UNKNOWN")
        info = {"filtered": True, "n_sat": len(sat), "n_unsat": n_unsat,
                "n_unknown": n_unknown,
                "rejection_rate": round(n_unsat / max(len(verdicts), 1), 4)}
        return sat[:batch], info
    return all_paths[:batch], {
        "filtered": False,
        "reason": "kissat verdicts unavailable or level abandoned"}


def load_batch(paths: list):
    """(B,M,3) idx / sgn arrays from a list of DIMACS files."""
    import numpy as np
    pairs = [read_dimacs(p)[1] for p in paths]
    return (np.stack([a for a, _ in pairs]), np.stack([b for _, b in pairs]))


# --------------------------------------------------------------------------- #
# Fixed-instance solver run WITH per-instance first-solve tracking             #
# --------------------------------------------------------------------------- #
def run_on_instances2(design_id: int, clause_idx, clause_sign, N: int,
                      max_steps: int, run_till_median: bool = True,
                      verbose: bool = True) -> dict:
    """common.run_on_instances + per-instance first-solve step.

    Tracking wraps solver._is_solved on the instance (in-process only; the
    class in domain_knowledge/sat_solver.py is untouched).  solve() calls
    _is_solved exactly once per Euler step, so call count == step; instances
    never observed solved get first_solve_step = None (censored: either
    unsolved at stop, or solved after the median-stop under run_till_median).
    """
    import torch

    ss = _fresh_sat_solver_module(design_id)

    device = "cuda" if torch.cuda.is_available() else "cpu"
    idx = torch.as_tensor(clause_idx).to(device=device, dtype=torch.int64)
    sgn = torch.as_tensor(clause_sign).to(device=device,
                                          dtype=torch.get_default_dtype())
    B, M, _ = idx.shape

    var_spec = ss._materialise_shapes(ss.VARIABLES_SPEC, B, N, M)
    bounds = {k: v["bounds"] for k, v in var_spec.items()}
    hp = {n: c["default"] for n, c in ss.HYPER_SPACE.items()}

    solver = ss.make_solver(
        sat_instance={"clause_idx": idx, "clause_sign": sgn},
        variables_spec=var_spec, bounds_spec=bounds, hyper_params=hp)

    state = {"step": 0}
    first = torch.zeros(B, dtype=torch.int64, device=idx.device)
    orig_is_solved = solver._is_solved

    def _tracked_is_solved():
        out = orig_is_solved()
        state["step"] += 1
        newly = (first == 0) & out
        first[newly] = state["step"]
        return out

    solver._is_solved = _tracked_is_solved  # instance attr shadows the method

    t0 = time.time()
    unsolved_fraction, median_step = solver.solve(
        max_steps=max_steps, run_till_median=run_till_median,
        verbose=verbose, log_interval=max(100, max_steps // 10))
    wall = time.time() - t0

    steps_exec = min(state["step"], max_steps)  # post-loop call would be +1
    first_list = [int(s) if 0 < s <= max_steps else None
                  for s in first.cpu().tolist()]
    return {
        "design_id": design_id, "batch": B, "N": N, "M": M,
        "max_steps": max_steps, "run_till_median": run_till_median,
        "unsolved_fraction": unsolved_fraction, "median_step": median_step,
        "wall_seconds": round(wall, 3),
        "wall_seconds_per_instance": round(wall / B, 5),
        "steps_executed": steps_exec,
        "wall_seconds_per_step": round(wall / max(steps_exec, 1), 6),
        "n_solved_observed": sum(1 for s in first_list if s is not None),
        "first_solve_steps": first_list,
    }


# --------------------------------------------------------------------------- #
# Large-N scaling exponent fit                                                 #
# --------------------------------------------------------------------------- #
def fit_exponent(experiments: list, n_min: int = 160,
                 max_points: int = 6) -> dict | None:
    """log-log fit of median_step vs N over PASSING levels (unsolved < 0.5).

    Uses passing levels with N >= n_min; if fewer than 3, falls back to the
    largest up-to-max_points passing levels."""
    import numpy as np
    passing = [e for e in experiments
               if e.get("unsolved_fraction", 1.0) < 0.5
               and e.get("median_step", 0) > 0]
    pts = [e for e in passing if e["N"] >= n_min]
    if len(pts) < 3:
        pts = passing[-max_points:]
    if len(pts) < 2:
        return None
    x = np.log([e["N"] for e in pts])
    y = np.log([e["median_step"] for e in pts])
    slope, intercept = np.polyfit(x, y, 1)
    return {"exponent": round(float(slope), 3),
            "n_points": len(pts), "N_range": [pts[0]["N"], pts[-1]["N"]],
            "fit": "log(median_steps) ~ exponent * log(N) + c, "
                   "passing levels only"}


==> anc/data/benchmarks/curvature/analysis.json <==
{
  "smoke": false,
  "n_boot": 2000,
  "estimators": "KM product-limit; per-draw CI: instance bootstrap; pooled CI: cluster bootstrap over draws; NO projection estimator anywhere",
  "per_draw": {
    "treatment340": {
      "1280": [
        {
          "draw": 0,
          "km_median": 37547,
          "ci95": [
            24797.0,
            81442.0
          ],
          "boot_unidentified": 40,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 81442,
          "wall_seconds": 1051.406,
          "wall_seconds_per_step": 0.01291
        },
        {
          "draw": 1,
          "km_median": 30839,
          "ci95": [
            19237.0,
            47429.0
          ],
          "boot_unidentified": 40,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 47429,
          "wall_seconds": 582.424,
          "wall_seconds_per_step": 0.01228
        },
        {
          "draw": 2,
          "km_median": 31978,
          "ci95": [
            17624.0,
            61104.0
          ],
          "boot_unidentified": 25,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 71576,
          "wall_seconds": 1150.141,
          "wall_seconds_per_step": 0.016069
        },
        {
          "draw": 3,
          "km_median": 29520,
          "ci95": [
            18926.0,
            47953.0
          ],
          "boot_unidentified": 36,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 47953,
          "wall_seconds": 688.66,
          "wall_seconds_per_step": 0.014361
        },
        {
          "draw": 4,
          "km_median": 45686,
          "ci95": [
            28658.0,
            62805.0
          ],
          "boot_unidentified": 29,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 62805,
          "wall_seconds": 531.078,
          "wall_seconds_per_step": 0.008456
        }
      ],
      "1810": [
        {
          "draw": 0,
          "km_median": 106335,
          "ci95": [
            60861.0,
            192153.0
          ],
          "boot_unidentified": 36,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 192153,
          "wall_seconds": 3160.954,
          "wall_seconds_per_step": 0.01645
        },
        {
          "draw": 1,
          "km_median": 150412,
          "ci95": [
            93976.0,
            233659.0
          ],
          "boot_unidentified": 27,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 233659,
          "wall_seconds": 3699.488,
          "wall_seconds_per_step": 0.015833
        },
        {
          "draw": 2,
          "km_median": 104043,
          "ci95": [
            77136.0,
            157121.0
          ],
          "boot_unidentified": 36,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 157121,
          "wall_seconds": 1980.85,
          "wall_seconds_per_step": 0.012607
        },
        {
          "draw": 3,
          "km_median": 132016,
          "ci95": [
            81372.0,
            237382.0
          ],
          "boot_unidentified": 38,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 237382,
          "wall_seconds": 2183.198,
          "wall_seconds_per_step": 0.009197
        },
        {
          "draw": 4,
          "km_median": 107911,
          "ci95": [
            59935.0,
            179732.0
          ],
          "boot_unidentified": 39,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 179732,
          "wall_seconds": 3333.317,
          "wall_seconds_per_step": 0.018546
        }
      ],
      "2560": [
        {
          "draw": 0,
          "km_median": 622331,
          "ci95": [
            391107.0,
            1190951.0
          ],
          "boot_unidentified": 32,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1190951,
          "wall_seconds": 20605.796,
          "wall_seconds_per_step": 0.017302
        },
        {
          "draw": 1,
          "km_median": 914450,
          "ci95": [
            518163.0,
            1279958.0
          ],
          "boot_unidentified": 25,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1297121,
          "wall_seconds": 17218.986,
          "wall_seconds_per_step": 0.013275
        },
        {
          "draw": 2,
          "km_median": 292881,
          "ci95": [
            175902.0,
            505767.0
          ],
          "boot_unidentified": 39,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 505767,
          "wall_seconds": 7078.282,
          "wall_seconds_per_step": 0.013995
        },
        {
          "draw": 3,
          "km_median": 475090,
          "ci95": [
            236927.0,
            834802.0
          ],
          "boot_unidentified": 27,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 873567,
          "wall_seconds": 13541.264,
          "wall_seconds_per_step": 0.015501
        },
        {
          "draw": 4,
          "km_median": 690164,
          "ci95": [
            298553.0,
            1076481.0
          ],
          "boot_unidentified": 30,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1127874,
          "wall_seconds": 15079.453,
          "wall_seconds_per_step": 0.01337
        }
      ],
      "3620": [
        {
          "draw": 0,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 19,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 869466,
          "wall_seconds": 43200.029,
          "wall_seconds_per_step": 0.049686
        },
        {
          "draw": 1,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 29,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 966506,
          "wall_seconds": 43200.033,
          "wall_seconds_per_step": 0.044697
        },
        {
          "draw": 2,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 30,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1004315,
          "wall_seconds": 43200.034,
          "wall_seconds_per_step": 0.043014
        },
        {
          "draw": 3,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 30,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1041182,
          "wall_seconds": 43200.024,
          "wall_seconds_per_step": 0.041491
        },
        {
          "draw": 4,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 23,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 957982,
          "wall_seconds": 43200.044,
          "wall_seconds_per_step": 0.045095
        },
        {
          "draw": 5,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 30,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 954929,
          "wall_seconds": 43200.037,
          "wall_seconds_per_step": 0.045239
        },
        {
          "draw": 6,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 29,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1143759,
          "wall_seconds": 43200.028,
          "wall_seconds_per_step": 0.03777
        },
        {
          "draw": 7,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 1998,
          "n_solved": 35,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1028584,
          "wall_seconds": 43200.033,
          "wall_seconds_per_step": 0.042
        },
        {
          "draw": 8,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 25,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 957512,
          "wall_seconds": 43200.004,
          "wall_seconds_per_step": 0.045117
        },
        {
          "draw": 9,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 24,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 952534,
          "wall_seconds": 43200.024,
          "wall_seconds_per_step": 0.045353
        }
      ]
    },
    "treatment353": {
      "1280": [
        {
          "draw": 0,
          "km_median": 61554,
          "ci95": [
            45546.0,
            88906.0
          ],
          "boot_unidentified": 42,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 88906,
          "wall_seconds": 844.579,
          "wall_seconds_per_step": 0.0095
        },
        {
          "draw": 1,
          "km_median": 40578,
          "ci95": [
            22979.0,
            61848.0
          ],
          "boot_unidentified": 35,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 61848,
          "wall_seconds": 745.424,
          "wall_seconds_per_step": 0.012053
        },
        {
          "draw": 2,
          "km_median": 32156,
          "ci95": [
            21196.0,
            null
          ],
          "boot_unidentified": 51,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 48560,
          "wall_seconds": 617.589,
          "wall_seconds_per_step": 0.012718
        },
        {
          "draw": 3,
          "km_median": 31419,
          "ci95": [
            20700.0,
            57627.0
          ],
          "boot_unidentified": 32,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 57627,
          "wall_seconds": 683.552,
          "wall_seconds_per_step": 0.011862
        },
        {
          "draw": 4,
          "km_median": 34455,
          "ci95": [
            26728.0,
            43554.0
          ],
          "boot_unidentified": 28,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 44054,
          "wall_seconds": 424.55,
          "wall_seconds_per_step": 0.009637
        }
      ],
      "1810": [
        {
          "draw": 0,
          "km_median": 124625,
          "ci95": [
            70334.0,
            175820.0
          ],
          "boot_unidentified": 21,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 175820,
          "wall_seconds": 2251.031,
          "wall_seconds_per_step": 0.012803
        },
        {
          "draw": 1,
          "km_median": 85467,
          "ci95": [
            67964.0,
            173475.0
          ],
          "boot_unidentified": 40,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 173475,
          "wall_seconds": 2995.901,
          "wall_seconds_per_step": 0.01727
        },
        {
          "draw": 2,
          "km_median": 76324,
          "ci95": [
            55416.0,
            121499.0
          ],
          "boot_unidentified": 28,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 126284,
          "wall_seconds": 1268.525,
          "wall_seconds_per_step": 0.010045
        },
        {
          "draw": 3,
          "km_median": 124012,
          "ci95": [
            79661.0,
            173804.0
          ],
          "boot_unidentified": 44,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 173804,
          "wall_seconds": 2649.497,
          "wall_seconds_per_step": 0.015244
        },
        {
          "draw": 4,
          "km_median": 158289,
          "ci95": [
            86471.0,
            240628.0
          ],
          "boot_unidentified": 37,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 240628,
          "wall_seconds": 4280.803,
          "wall_seconds_per_step": 0.01779
        }
      ],
      "2560": [
        {
          "draw": 0,
          "km_median": 826733,
          "ci95": [
            480169.0,
            1237759.0
          ],
          "boot_unidentified": 23,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1243308,
          "wall_seconds": 17824.856,
          "wall_seconds_per_step": 0.014337
        },
        {
          "draw": 1,
          "km_median": 1010927,
          "ci95": [
            527126.0,
            null
          ],
          "boot_unidentified": 52,
          "n_solved": 59,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1776023,
          "wall_seconds": 28800.001,
          "wall_seconds_per_step": 0.016216
        },
        {
          "draw": 2,
          "km_median": 559107,
          "ci95": [
            365964.0,
            1012963.0
          ],
          "boot_unidentified": 37,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1012963,
          "wall_seconds": 28459.251,
          "wall_seconds_per_step": 0.028095
        },
        {
          "draw": 3,
          "km_median": 429850,
          "ci95": [
            226952.0,
            942116.0
          ],
          "boot_unidentified": 36,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 942116,
          "wall_seconds": 12654.564,
          "wall_seconds_per_step": 0.013432
        },
        {
          "draw": 4,
          "km_median": 506592,
          "ci95": [
            251364.0,
            977181.0
          ],
          "boot_unidentified": 31,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 977181,
          "wall_seconds": 12384.311,
          "wall_seconds_per_step": 0.012674
        }
      ],
      "3620": [
        {
          "draw": 0,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 23,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 949671,
          "wall_seconds": 43200.044,
          "wall_seconds_per_step": 0.045489
        },
        {
          "draw": 1,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 31,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 955720,
          "wall_seconds": 43200.011,
          "wall_seconds_per_step": 0.045202
        },
        {
          "draw": 2,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 29,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 970161,
          "wall_seconds": 43200.013,
          "wall_seconds_per_step": 0.044529
        },
        {
          "draw": 3,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 23,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 951665,
          "wall_seconds": 43200.034,
          "wall_seconds_per_step": 0.045394
        },
        {
          "draw": 4,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 18,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 852830,
          "wall_seconds": 43200.008,
          "wall_seconds_per_step": 0.050655
        },
        {
          "draw": 5,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 27,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1100902,
          "wall_seconds": 43200.015,
          "wall_seconds_per_step": 0.039241
        },
        {
          "draw": 6,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 26,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 841443,
          "wall_seconds": 43200.015,
          "wall_seconds_per_step": 0.05134
        },
        {
          "draw": 7,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 29,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1152556,
          "wall_seconds": 43200.018,
          "wall_seconds_per_step": 0.037482
        },
        {
          "draw": 8,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 25,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1091012,
          "wall_seconds": 43200.011,
          "wall_seconds_per_step": 0.039596
        },
        {
          "draw": 9,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 26,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 955240,
          "wall_seconds": 43200.032,
          "wall_seconds_per_step": 0.045224
        }
      ]
    },
    "control80": {
      "1280": [
        {
          "draw": 0,
          "km_median": 45410,
          "ci95": [
            37680.0,
            67241.0
          ],
          "boot_unidentified": 31,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 67241,
          "wall_seconds": 562.983,
          "wall_seconds_per_step": 0.008373
        },
        {
          "draw": 1,
          "km_median": 44315,
          "ci95": [
            31582.0,
            58159.0
          ],
          "boot_unidentified": 29,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 58159,
          "wall_seconds": 735.213,
          "wall_seconds_per_step": 0.012641
        },
        {
          "draw": 2,
          "km_median": 32363,
          "ci95": [
            23894.0,
            57010.0
          ],
          "boot_unidentified": 31,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 57010,
          "wall_seconds": 580.783,
          "wall_seconds_per_step": 0.010187
        },
        {
          "draw": 3,
          "km_median": 38768,
          "ci95": [
            29050.0,
            57245.0
          ],
          "boot_unidentified": 29,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 57245,
          "wall_seconds": 762.943,
          "wall_seconds_per_step": 0.013328
        },
        {
          "draw": 4,
          "km_median": 31378,
          "ci95": [
            23925.0,
            48415.0
          ],
          "boot_unidentified": 36,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 48415,
          "wall_seconds": 367.163,
          "wall_seconds_per_step": 0.007584
        }
      ],
      "1810": [
        {
          "draw": 0,
          "km_median": 91181,
          "ci95": [
            67602.0,
            260015.0
          ],
          "boot_unidentified": 27,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 260015,
          "wall_seconds": 3574.257,
          "wall_seconds_per_step": 0.013746
        },
        {
          "draw": 1,
          "km_median": 95321,
          "ci95": [
            61234.0,
            147438.0
          ],
          "boot_unidentified": 24,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 150968,
          "wall_seconds": 2184.022,
          "wall_seconds_per_step": 0.014467
        },
        {
          "draw": 2,
          "km_median": 85657,
          "ci95": [
            51261.0,
            208174.0
          ],
          "boot_unidentified": 46,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 208174,
          "wall_seconds": 3438.749,
          "wall_seconds_per_step": 0.016519
        },
        {
          "draw": 3,
          "km_median": 113297,
          "ci95": [
            74455.0,
            173672.0
          ],
          "boot_unidentified": 43,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 173672,
          "wall_seconds": 2392.8,
          "wall_seconds_per_step": 0.013778
        },
        {
          "draw": 4,
          "km_median": 203747,
          "ci95": [
            112530.0,
            352372.0
          ],
          "boot_unidentified": 31,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 352372,
          "wall_seconds": 6501.189,
          "wall_seconds_per_step": 0.01845
        }
      ],
      "2560": [
        {
          "draw": 0,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 1976,
          "n_solved": 39,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1270829,
          "wall_seconds": 28800.012,
          "wall_seconds_per_step": 0.022662
        },
        {
          "draw": 1,
          "km_median": 1956057,
          "ci95": [
            1181524.0,
            null
          ],
          "boot_unidentified": 790,
          "n_solved": 51,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2201143,
          "wall_seconds": 28800.004,
          "wall_seconds_per_step": 0.013084
        },
        {
          "draw": 2,
          "km_median": 1786805,
          "ci95": [
            1210456.0,
            null
          ],
          "boot_unidentified": 363,
          "n_solved": 54,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2128251,
          "wall_seconds": 28800.004,
          "wall_seconds_per_step": 0.013532
        },
        {
          "draw": 3,
          "km_median": null,
          "ci95": [
            820211.0,
            null
          ],
          "boot_unidentified": 1097,
          "n_solved": 49,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1473290,
          "wall_seconds": 28800.008,
          "wall_seconds_per_step": 0.019548
        },
        {
          "draw": 4,
          "km_median": null,
          "ci95": [
            743384.0,
            null
          ],
          "boot_unidentified": 1411,
          "n_solved": 47,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1475663,
          "wall_seconds": 28800.009,
          "wall_seconds_per_step": 0.019517
        },
        {
          "draw": 5,
          "km_median": null,
          "ci95": [
            1173907.0,
            null
          ],
          "boot_unidentified": 1413,
          "n_solved": 47,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2048059,
          "wall_seconds": 28800.01,
          "wall_seconds_per_step": 0.014062
        },
        {
          "draw": 6,
          "km_median": null,
          "ci95": [
            777333.0,
            null
          ],
          "boot_unidentified": 1066,
          "n_solved": 49,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1377061,
          "wall_seconds": 28800.012,
          "wall_seconds_per_step": 0.020914
        },
        {
          "draw": 7,
          "km_median": 1461982,
          "ci95": [
            680674.0,
            null
          ],
          "boot_unidentified": 489,
          "n_solved": 53,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1877525,
          "wall_seconds": 28800.01,
          "wall_seconds_per_step": 0.015339
        },
        {
          "draw": 8,
          "km_median": 801334,
          "ci95": [
            348304.0,
            null
          ],
          "boot_unidentified": 65,
          "n_solved": 59,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1708669,
          "wall_seconds": 28800.001,
          "wall_seconds_per_step": 0.016855
        },
        {
          "draw": 9,
          "km_median": null,
          "ci95": [
            663895.0,
            null
          ],
          "boot_unidentified": 1388,
          "n_solved": 47,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1370499,
          "wall_seconds": 28800.004,
          "wall_seconds_per_step": 0.021014
        }
      ]
    },
    "control89": {
      "1280": [
        {
          "draw": 0,
          "km_median": 38262,
          "ci95": [
            27060.0,
            48522.0
          ],
          "boot_unidentified": 37,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 48522,
          "wall_seconds": 421.956,
          "wall_seconds_per_step": 0.008696
        },
        {
          "draw": 1,
          "km_median": 37157,
          "ci95": [
            31634.0,
            59551.0
          ],
          "boot_unidentified": 30,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 59551,
          "wall_seconds": 587.047,
          "wall_seconds_per_step": 0.009858
        },
        {
          "draw": 2,
          "km_median": 25181,
          "ci95": [
            19589.0,
            35225.0
          ],
          "boot_unidentified": 48,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 35225,
          "wall_seconds": 438.871,
          "wall_seconds_per_step": 0.012459
        },
        {
          "draw": 3,
          "km_median": 32275,
          "ci95": [
            22629.0,
            48316.0
          ],
          "boot_unidentified": 38,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 48316,
          "wall_seconds": 551.299,
          "wall_seconds_per_step": 0.01141
        },
        {
          "draw": 4,
          "km_median": 30019,
          "ci95": [
            16392.0,
            47546.0
          ],
          "boot_unidentified": 30,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 47546,
          "wall_seconds": 618.826,
          "wall_seconds_per_step": 0.013015
        }
      ],
      "1810": [
        {
          "draw": 0,
          "km_median": 63971,
          "ci95": [
            45022.0,
            104982.0
          ],
          "boot_unidentified": 32,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 104982,
          "wall_seconds": 1632.137,
          "wall_seconds_per_step": 0.015547
        },
        {
          "draw": 1,
          "km_median": 78229,
          "ci95": [
            49204.0,
            124287.0
          ],
          "boot_unidentified": 35,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 124287,
          "wall_seconds": 1419.406,
          "wall_seconds_per_step": 0.01142
        },
        {
          "draw": 2,
          "km_median": 57078,
          "ci95": [
            38976.0,
            82595.0
          ],
          "boot_unidentified": 32,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 82595,
          "wall_seconds": 827.182,
          "wall_seconds_per_step": 0.010015
        },
        {
          "draw": 3,
          "km_median": 59801,
          "ci95": [
            43997.0,
            87570.0
          ],
          "boot_unidentified": 29,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 87570,
          "wall_seconds": 1730.197,
          "wall_seconds_per_step": 0.019758
        },
        {
          "draw": 4,
          "km_median": 78776,
          "ci95": [
            50559.0,
            106070.0
          ],
          "boot_unidentified": 31,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 106070,
          "wall_seconds": 996.914,
          "wall_seconds_per_step": 0.009399
        }
      ],
      "2560": [
        {
          "draw": 0,
          "km_median": 820979,
          "ci95": [
            250780.0,
            1543595.0
          ],
          "boot_unidentified": 23,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1643370,
          "wall_seconds": 25122.547,
          "wall_seconds_per_step": 0.015287
        },
        {
          "draw": 1,
          "km_median": 828044,
          "ci95": [
            434566.0,
            null
          ],
          "boot_unidentified": 121,
          "n_solved": 57,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1226171,
          "wall_seconds": 28800.02,
          "wall_seconds_per_step": 0.023488
        },
        {
          "draw": 2,
          "km_median": 318950,
          "ci95": [
            129503.0,
            583681.0
          ],
          "boot_unidentified": 37,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 583681,
          "wall_seconds": 14044.019,
          "wall_seconds_per_step": 0.024061
        },
        {
          "draw": 3,
          "km_median": 205934,
          "ci95": [
            139964.0,
            659467.0
          ],
          "boot_unidentified": 37,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 659467,
          "wall_seconds": 16123.784,
          "wall_seconds_per_step": 0.02445
        },
        {
          "draw": 4,
          "km_median": 266362,
          "ci95": [
            186985.0,
            932590.0
          ],
          "boot_unidentified": 38,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 932590,
          "wall_seconds": 24332.447,
          "wall_seconds_per_step": 0.026091
        }
      ],
      "3620": [
        {
          "draw": 0,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 16,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1005702,
          "wall_seconds": 43200.04,
          "wall_seconds_per_step": 0.042955
        },
        {
          "draw": 1,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 25,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1158874,
          "wall_seconds": 43200.035,
          "wall_seconds_per_step": 0.037278
        },
        {
          "draw": 2,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 24,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1150807,
          "wall_seconds": 43200.012,
          "wall_seconds_per_step": 0.037539
        },
        {
          "draw": 3,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 22,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1043069,
          "wall_seconds": 43200.014,
          "wall_seconds_per_step": 0.041416
        },
        {
          "draw": 4,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 23,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1160179,
          "wall_seconds": 43200.007,
          "wall_seconds_per_step": 0.037236
        },
        {
          "draw": 5,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 19,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 968620,
          "wall_seconds": 43200.031,
          "wall_seconds_per_step": 0.0446
        },
        {
          "draw": 6,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 25,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 968642,
          "wall_seconds": 43200.028,
          "wall_seconds_per_step": 0.044599
        },
        {
          "draw": 7,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 23,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 878293,
          "wall_seconds": 43200.038,
          "wall_seconds_per_step": 0.049186
        },
        {
          "draw": 8,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 24,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 977499,
          "wall_seconds": 43200.034,
          "wall_seconds_per_step": 0.044194
        },
        {
          "draw": 9,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 22,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1003915,
          "wall_seconds": 43200.038,
          "wall_seconds_per_step": 0.043032
        }
      ]
    },
    "baseline_tuned": {
      "1280": [
        {
          "draw": 0,
          "km_median": 1084669,
          "ci95": [
            547523.0,
            1597403.0
          ],
          "boot_unidentified": 48,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 1597403,
          "wall_seconds": 14014.921,
          "wall_seconds_per_step": 0.008774
        },
        {
          "draw": 1,
          "km_median": 1245415,
          "ci95": [
            664724.0,
            null
          ],
          "boot_unidentified": 135,
          "n_solved": 57,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1748245,
          "wall_seconds": 14400.007,
          "wall_seconds_per_step": 0.008237
        },
        {
          "draw": 2,
          "km_median": 668771,
          "ci95": [
            364000.0,
            903547.0
          ],
          "boot_unidentified": 26,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 903547,
          "wall_seconds": 10857.244,
          "wall_seconds_per_step": 0.012016
        },
        {
          "draw": 3,
          "km_median": 374008,
          "ci95": [
            261183.0,
            626862.0
          ],
          "boot_unidentified": 45,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 626862,
          "wall_seconds": 6044.092,
          "wall_seconds_per_step": 0.009642
        },
        {
          "draw": 4,
          "km_median": 300142,
          "ci95": [
            230595.0,
            618729.0
          ],
          "boot_unidentified": 27,
          "n_solved": 60,
          "batch": 100,
          "stop_reason": "solved_target",
          "stop_step": 655299,
          "wall_seconds": 4700.614,
          "wall_seconds_per_step": 0.007173
        }
      ],
      "1810": [
        {
          "draw": 0,
          "km_median": null,
          "ci95": [
            975127.0,
            null
          ],
          "boot_unidentified": 1860,
          "n_solved": 42,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1083218,
          "wall_seconds": 14400.004,
          "wall_seconds_per_step": 0.013294
        },
        {
          "draw": 1,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 25,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 809761,
          "wall_seconds": 14400.005,
          "wall_seconds_per_step": 0.017783
        },
        {
          "draw": 2,
          "km_median": null,
          "ci95": [
            1054717.0,
            null
          ],
          "boot_unidentified": 1888,
          "n_solved": 42,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1138591,
          "wall_seconds": 14400.003,
          "wall_seconds_per_step": 0.012647
        },
        {
          "draw": 3,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 1999,
          "n_solved": 33,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1120915,
          "wall_seconds": 14400.011,
          "wall_seconds_per_step": 0.012847
        },
        {
          "draw": 4,
          "km_median": null,
          "ci95": [
            1437921.0,
            null
          ],
          "boot_unidentified": 1942,
          "n_solved": 40,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1695030,
          "wall_seconds": 14400.008,
          "wall_seconds_per_step": 0.008495
        }
      ],
      "2560": [
        {
          "draw": 0,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 20,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 1306430,
          "wall_seconds": 28800.024,
          "wall_seconds_per_step": 0.022045
        },
        {
          "draw": 1,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 10,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2273339,
          "wall_seconds": 28800.008,
          "wall_seconds_per_step": 0.012669
        },
        {
          "draw": 2,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 22,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2144754,
          "wall_seconds": 28800.01,
          "wall_seconds_per_step": 0.013428
        },
        {
          "draw": 3,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 22,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2739335,
          "wall_seconds": 28800.01,
          "wall_seconds_per_step": 0.010514
        },
        {
          "draw": 4,
          "km_median": null,
          "ci95": [
            null,
            null
          ],
          "boot_unidentified": 2000,
          "n_solved": 14,
          "batch": 100,
          "stop_reason": "wall_cap",
          "stop_step": 2482861,
          "wall_seconds": 28800.001,
          "wall_seconds_per_step": 0.0116
        }
      ]
    }
  },
  "pooled": {
    "treatment340": {
      "1280": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 35168,
        "ci95": [
          29947.0,
          40259.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "1810": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 125346,
        "ci95": [
          106344.0,
          142297.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "2560": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 540985,
        "ci95": [
          407368.0,
          764317.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "3620": {
        "n_draws": 10,
        "n_instances": 1000,
        "n_events": 274,
        "km_median": null,
        "ci95": [
          null,
          null
        ],
        "boot_unidentified": 2000,
        "median_lower_bound_if_unidentified": 1143759
      }
    },
    "treatment353": {
      "1280": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 39079,
        "ci95": [
          32480.0,
          49088.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "1810": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 113013,
        "ci95": [
          85467.0,
          139743.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "2560": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 299,
        "km_median": 666095,
        "ci95": [
          518022.0,
          942116.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "3620": {
        "n_draws": 10,
        "n_instances": 1000,
        "n_events": 257,
        "km_median": null,
        "ci95": [
          null,
          null
        ],
        "boot_unidentified": 2000,
        "median_lower_bound_if_unidentified": 1152556
      }
    },
    "control80": {
      "1280": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 41930,
        "ci95": [
          32584.0,
          45207.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "1810": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 113297,
        "ci95": [
          91074.0,
          144801.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "2560": {
        "n_draws": 10,
        "n_instances": 1000,
        "n_events": 495,
        "km_median": 1733311,
        "ci95": [
          1461982.0,
          null
        ],
        "boot_unidentified": 82,
        "median_lower_bound_if_unidentified": null
      }
    },
    "control89": {
      "1280": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 33317,
        "ci95": [
          27430.0,
          37157.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "1810": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 300,
        "km_median": 68033,
        "ci95": [
          60914.0,
          78229.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "2560": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 297,
        "km_median": 487783,
        "ci95": [
          235857.0,
          728879.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "3620": {
        "n_draws": 10,
        "n_instances": 1000,
        "n_events": 223,
        "km_median": null,
        "ci95": [
          null,
          null
        ],
        "boot_unidentified": 2000,
        "median_lower_bound_if_unidentified": 1160179
      }
    },
    "baseline_tuned": {
      "1280": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 297,
        "km_median": 655299,
        "ci95": [
          405008.0,
          1065718.0
        ],
        "boot_unidentified": 0,
        "median_lower_bound_if_unidentified": null
      },
      "1810": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 182,
        "km_median": null,
        "ci95": [
          null,
          null
        ],
        "boot_unidentified": 2000,
        "median_lower_bound_if_unidentified": 1695030
      },
      "2560": {
        "n_draws": 5,
        "n_instances": 500,
        "n_events": 88,
        "km_median": null,
        "ci95": [
          null,
          null
        ],
        "boot_unidentified": 2000,
        "median_lower_bound_if_unidentified": 2739335
      }
    }
  },
  "local_exponents": {
    "treatment340": [
      {
        "N1": 1280,
        "N2": 1810,
        "m1": 35168,
        "m2": 125346,
        "exponent": 3.668,
        "ci95": [
          3.068,
          4.299
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 1810,
        "N2": 2560,
        "m1": 125346,
        "m2": 540985,
        "exponent": 4.218,
        "ci95": [
          3.364,
          5.341
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 2560,
        "N2": 3620,
        "m1": 540985,
        "m2": null,
        "exponent_lower_bound": 2.161,
        "note": "KM median at N=3620 unidentified (censored); bound uses median > 1143759"
      }
    ],
    "treatment353": [
      {
        "N1": 1280,
        "N2": 1810,
        "m1": 39079,
        "m2": 113013,
        "exponent": 3.065,
        "ci95": [
          1.937,
          3.888
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 1810,
        "N2": 2560,
        "m1": 113013,
        "m2": 666095,
        "exponent": 5.117,
        "ci95": [
          4.175,
          6.354
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 2560,
        "N2": 3620,
        "m1": 666095,
        "m2": null,
        "exponent_lower_bound": 1.583,
        "note": "KM median at N=3620 unidentified (censored); bound uses median > 1152556"
      }
    ],
    "control80": [
      {
        "N1": 1280,
        "N2": 1810,
        "m1": 41930,
        "m2": 113297,
        "exponent": 2.869,
        "ci95": [
          2.124,
          3.916
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 1810,
        "N2": 2560,
        "m1": 113297,
        "m2": 1733311,
        "exponent": 7.868,
        "ci95": [
          6.99,
          8.712
        ],
        "n_boot_used": 1918
      }
    ],
    "control89": [
      {
        "N1": 1280,
        "N2": 1810,
        "m1": 33317,
        "m2": 68033,
        "exponent": 2.061,
        "ci95": [
          1.569,
          2.712
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 1810,
        "N2": 2560,
        "m1": 68033,
        "m2": 487783,
        "exponent": 5.682,
        "ci95": [
          3.501,
          7.0
        ],
        "n_boot_used": 2000
      },
      {
        "N1": 2560,
        "N2": 3620,
        "m1": 487783,
        "m2": null,
        "exponent_lower_bound": 2.501,
        "note": "KM median at N=3620 unidentified (censored); bound uses median > 1160179"
      }
    ],
    "baseline_tuned": [
      {
        "N1": 1280,
        "N2": 1810,
        "m1": 655299,
        "m2": null,
        "exponent_lower_bound": 2.743,
        "note": "KM median at N=1810 unidentified (censored); bound uses median > 1695030"
      },
      {
        "N1": 1810,
        "N2": 2560,
        "m1": null,
        "m2": null,
        "note": "KM median at N=1810 unidentified"
      }
    ]
  },
  "gates": {
    "89": {
      "ready": true,
      "passed": true,
      "pooled_km_median_at_gate_prev": 487783,
      "km_median_threshold": 800000.0,
      "draws_reaching_solved_stop": 4,
      "draws_required": 3,
      "n_draws": 5
    },
    "80": {
      "ready": true,
      "passed": false,
      "pooled_km_median_at_gate_prev": 1786805,
      "km_median_threshold": 800000.0,
      "draws_reaching_solved_stop": 0,
      "draws_required": 3,
      "n_draws": 5
    },
    "340": {
      "ready": true,
      "passed": true,
      "pooled_km_median_at_gate_prev": 540985,
      "km_median_threshold": 800000.0,
      "draws_reaching_solved_stop": 5,
      "draws_required": 3,
      "n_draws": 5
    },
    "353": {
      "ready": true,
      "passed": true,
      "pooled_km_median_at_gate_prev": 666095,
      "km_median_threshold": 800000.0,
      "draws_reaching_solved_stop": 4,
      "draws_required": 3,
      "n_draws": 5
    },
    "9001": {
      "ready": true,
      "passed": false,
      "pooled_km_median_at_gate_prev": null,
      "km_median_threshold": 800000.0,
      "draws_reaching_solved_stop": 0,
      "draws_required": 3,
      "n_draws": 5
    }
  }
}

==> anc/data/benchmarks/curvature/instances_manifest.json <==
{
  "generator": "domain_knowledge/dataset.py SAT_dataset (transformed-Barthel PLANTED construction)",
  "ratio": 4.3,
  "p0": 0.08,
  "M": "int(4.3*N)",
  "seed_scheme": "torch.manual_seed(20260713*10**7 + N*100 + draw) on CPU immediately before SAT_dataset(batch, N, 4.3, 0.08).generate_instances(); shared across all solvers",
  "batch": 100,
  "draws": {
    "1280|0": {
      "N": 1280,
      "draw": 0,
      "M": 5504,
      "seed": 202607130128000,
      "sha256": "05ac7bfe5ef0bf566303aa34baea847679bdf22e0b3f80c22cf0b326431b2aa7",
      "file": "instances/N_01280/draw_00.pt"
    },
    "1280|1": {
      "N": 1280,
      "draw": 1,
      "M": 5504,
      "seed": 202607130128001,
      "sha256": "8cb942a0d45653ecd351b727cdc1eaf48921c97fdb626356083398594286f6ce",
      "file": "instances/N_01280/draw_01.pt"
    },
    "1280|2": {
      "N": 1280,
      "draw": 2,
      "M": 5504,
      "seed": 202607130128002,
      "sha256": "a197cc07d7e8ef0b2cea5ce63f1bba8363cf9beee5b9a42a8bcc48889a720745",
      "file": "instances/N_01280/draw_02.pt"
    },
    "1280|3": {
      "N": 1280,
      "draw": 3,
      "M": 5504,
      "seed": 202607130128003,
      "sha256": "9dca3c7c9ef32d230aa59ec3d4a66616238809cf14ba8299b05812bbbf4b967e",
      "file": "instances/N_01280/draw_03.pt"
    },
    "1280|4": {
      "N": 1280,
      "draw": 4,
      "M": 5504,
      "seed": 202607130128004,
      "sha256": "118863e30d977b7dd14f41cfd7b9f3034a632e0a07874974f877670aab6a086b",
      "file": "instances/N_01280/draw_04.pt"
    },
    "1280|5": {
      "N": 1280,
      "draw": 5,
      "M": 5504,
      "seed": 202607130128005,
      "sha256": "47938fab77118564cbd11eeda2951dd41cd7ede472c47f13c31b203bf9026367",
      "file": "instances/N_01280/draw_05.pt"
    },
    "1280|6": {
      "N": 1280,
      "draw": 6,
      "M": 5504,
      "seed": 202607130128006,
      "sha256": "e9ceda1e47ac705c5f7bcd9b2bd029e998839dae1547caa454d13f96277365d3",
      "file": "instances/N_01280/draw_06.pt"
    },
    "1280|7": {
      "N": 1280,
      "draw": 7,
      "M": 5504,
      "seed": 202607130128007,
      "sha256": "a6a510240e1e45a95783e8e262edb0f585a0964aa8ff201e5513c08268417418",
      "file": "instances/N_01280/draw_07.pt"
    },
    "1280|8": {
      "N": 1280,
      "draw": 8,
      "M": 5504,
      "seed": 202607130128008,
      "sha256": "af0d73e1ffb7d31a968104d586788bdb2b2e0d5313710f3b1f6893ed6cc7d910",
      "file": "instances/N_01280/draw_08.pt"
    },
    "1280|9": {
      "N": 1280,
      "draw": 9,
      "M": 5504,
      "seed": 202607130128009,
      "sha256": "0de0ba41941f85c3f741e87e6e8e5ee6f55addcb5da018d2b5c52007c78ce3d4",
      "file": "instances/N_01280/draw_09.pt"
    },
    "1810|0": {
      "N": 1810,
      "draw": 0,
      "M": 7783,
      "seed": 202607130181000,
      "sha256": "a024995ac94d9ccad2b3079895cd72a028c7e651e259c7d2f5d07fc6ad279cee",
      "file": "instances/N_01810/draw_00.pt"
    },
    "1810|1": {
      "N": 1810,
      "draw": 1,
      "M": 7783,
      "seed": 202607130181001,
      "sha256": "4833de6d60725f8dee0f9601d460fda681b53e039b0c551178f718a40998a958",
      "file": "instances/N_01810/draw_01.pt"
    },
    "1810|2": {
      "N": 1810,
      "draw": 2,
      "M": 7783,
      "seed": 202607130181002,
      "sha256": "a2acf474a37c6e41560134de34a07215322e4ae8508158d33052eedc655a6a26",
      "file": "instances/N_01810/draw_02.pt"
    },
    "1810|3": {
      "N": 1810,
      "draw": 3,
      "M": 7783,
      "seed": 202607130181003,
      "sha256": "3a1ed32382dda64a807d129026f77a75c2e321986299c909a8e1af1be15e277c",
      "file": "instances/N_01810/draw_03.pt"
    },
    "1810|4": {
      "N": 1810,
      "draw": 4,
      "M": 7783,
      "seed": 202607130181004,
      "sha256": "bca019660173d0c529235ddf0492d4baf7fcaf260a860616c982e42d6a2f5dd3",
      "file": "instances/N_01810/draw_04.pt"
    },
    "1810|5": {
      "N": 1810,
      "draw": 5,
      "M": 7783,
      "seed": 202607130181005,
      "sha256": "5298621ab1aa6cd18cf6e8f91c2081a2636af498f6b58e9053c2516eb389fef1",
      "file": "instances/N_01810/draw_05.pt"
    },
    "1810|6": {
      "N": 1810,
      "draw": 6,
      "M": 7783,
      "seed": 202607130181006,
      "sha256": "5db6b10b931bf55c3288709cf75a62730df39491e7fc3d6475ef22b70fb63de0",
      "file": "instances/N_01810/draw_06.pt"
    },
    "1810|7": {
      "N": 1810,
      "draw": 7,
      "M": 7783,
      "seed": 202607130181007,
      "sha256": "15267586670de2626bb8c249bb38af53f689c799363a6182f13ff736c8f0ad58",
      "file": "instances/N_01810/draw_07.pt"
    },
    "1810|8": {
      "N": 1810,
      "draw": 8,
      "M": 7783,
      "seed": 202607130181008,
      "sha256": "6ae3bfd4191d0d7f96b01df8d133e858ae2cda5c5e3f1227ec90cac161235fc8",
      "file": "instances/N_01810/draw_08.pt"
    },
    "1810|9": {
      "N": 1810,
      "draw": 9,
      "M": 7783,
      "seed": 202607130181009,
      "sha256": "f2b635d7e4146cf6793fc8717b87d212c8c799e1a11975b070dfa1bf4999f372",
      "file": "instances/N_01810/draw_09.pt"
    },
    "2560|0": {
      "N": 2560,
      "draw": 0,
      "M": 11008,
      "seed": 202607130256000,
      "sha256": "7b68121e2fb12375382b6f51fc05772cbb6ef3d754190651e710554dc34b2b10",
      "file": "instances/N_02560/draw_00.pt"
    },
    "2560|1": {
      "N": 2560,
      "draw": 1,
      "M": 11008,
      "seed": 202607130256001,
      "sha256": "537411e2ceba406b5ec467c6fc68098f0516119d56381ca5dc2c7c301ece63ff",
      "file": "instances/N_02560/draw_01.pt"
    },
    "2560|2": {
      "N": 2560,
      "draw": 2,
      "M": 11008,
      "seed": 202607130256002,
      "sha256": "15df9c2efc0d744c588fbb0f144dbb01990cf60c7e8b39a9b6ce7f5d0aaf43cc",
      "file": "instances/N_02560/draw_02.pt"
    },
    "2560|3": {
      "N": 2560,
      "draw": 3,
      "M": 11008,
      "seed": 202607130256003,
      "sha256": "74de7e66f1910b54fd7691898e66f0bcd934f5aaae114b7624f477bc52c7b2d6",
      "file": "instances/N_02560/draw_03.pt"
    },
    "2560|4": {
      "N": 2560,
      "draw": 4,
      "M": 11008,
      "seed": 202607130256004,
      "sha256": "65e9febb04415e64138bfdc308e329ec0e0efc337510f3e4f45c387eb9783f54",
      "file": "instances/N_02560/draw_04.pt"
    },
    "2560|5": {
      "N": 2560,
      "draw": 5,
      "M": 11008,
      "seed": 202607130256005,
      "sha256": "a234aeef5de7b8925aa45090ef6d545f24f59c679ecf55f12c6393c1b863fe41",
      "file": "instances/N_02560/draw_05.pt"
    },
    "2560|6": {
      "N": 2560,
      "draw": 6,
      "M": 11008,
      "seed": 202607130256006,
      "sha256": "06b74a2ef16f5ae8b58bb6f61fe43192169f16046fd1fac33b1f74c524e5cfdd",
      "file": "instances/N_02560/draw_06.pt"
    },
    "2560|7": {
      "N": 2560,
      "draw": 7,
      "M": 11008,
      "seed": 202607130256007,
      "sha256": "c5fe478da61e657e8266991175eaf06d18d592cbba77eb439363685007d3e063",
      "file": "instances/N_02560/draw_07.pt"
    },
    "2560|8": {
      "N": 2560,
      "draw": 8,
      "M": 11008,
      "seed": 202607130256008,
      "sha256": "50d827b24c2b18362b1d8b1bb66931b7d56c0ac2f85b823ad014a5d321ce7b5c",
      "file": "instances/N_02560/draw_08.pt"
    },
    "2560|9": {
      "N": 2560,
      "draw": 9,
      "M": 11008,
      "seed": 202607130256009,
      "sha256": "313bfad56511d2d14a70809bb1be453adde894a4856e8585ad9555b703c6c56b",
      "file": "instances/N_02560/draw_09.pt"
    },
    "3620|0": {
      "N": 3620,
      "draw": 0,
      "M": 15566,
      "seed": 202607130362000,
      "sha256": "8354e9da254b2776698628956130e39f8816d47c1bdf8ed8ffeb2002c24440d9",
      "file": "instances/N_03620/draw_00.pt"
    },
    "3620|1": {
      "N": 3620,
      "draw": 1,
      "M": 15566,
      "seed": 202607130362001,
      "sha256": "e5ab17d7313b66ac33b71e29c50a1f52a8fb10e9db452cd11000bb8d201334c8",
      "file": "instances/N_03620/draw_01.pt"
    },
    "3620|2": {
      "N": 3620,
      "draw": 2,
      "M": 15566,
      "seed": 202607130362002,
      "sha256": "82de9c60e88fa3e3d114db3a78f2bd58bfcd2380ba33b5c0a667fd257623860f",
      "file": "instances/N_03620/draw_02.pt"
    },
    "3620|3": {
      "N": 3620,
      "draw": 3,
      "M": 15566,
      "seed": 202607130362003,
      "sha256": "cf1128930d5a1616d5fa495e809cef5ecbc29a1c64ed60c5f6df323ce60a20d2",
      "file": "instances/N_03620/draw_03.pt"
    },
    "3620|4": {
      "N": 3620,
      "draw": 4,
      "M": 15566,
      "seed": 202607130362004,
      "sha256": "7d19c4c39f7ca7da8768f15a6d628e29d576c5dec27fb8f488c2df174f1ba134",
      "file": "instances/N_03620/draw_04.pt"
    },
    "3620|5": {
      "N": 3620,
      "draw": 5,
      "M": 15566,
      "seed": 202607130362005,
      "sha256": "3a3da0dfc73cb8972d261f3bffd6fe4893e424c6aac790e9f52b4406c521ea71",
      "file": "instances/N_03620/draw_05.pt"
    },
    "3620|6": {
      "N": 3620,
      "draw": 6,
      "M": 15566,
      "seed": 202607130362006,
      "sha256": "28622d9c077c2144f4b71127e998a8ffaa70ca5e02b845b7f7cf19a1d7f7af51",
      "file": "instances/N_03620/draw_06.pt"
    },
    "3620|7": {
      "N": 3620,
      "draw": 7,
      "M": 15566,
      "seed": 202607130362007,
      "sha256": "9316df915e242963938ec7a851b26f2bfe1a3564706238aaa1cfd606bf636e2e",
      "file": "instances/N_03620/draw_07.pt"
    },
    "3620|8": {
      "N": 3620,
      "draw": 8,
      "M": 15566,
      "seed": 202607130362008,
      "sha256": "970e8751e7d13407cc308e1d3e964225215f8ad7fa1f29035035059792bcf5e0",
      "file": "instances/N_03620/draw_08.pt"
    },
    "3620|9": {
      "N": 3620,
      "draw": 9,
      "M": 15566,
      "seed": 202607130362009,
      "sha256": "95deb35616200afb8cef8a49e5554354d49c351c237c9bef5fe1518979de3783",
      "file": "instances/N_03620/draw_09.pt"
    }
  }
}

==> anc/data/benchmarks/curvature/per_instance.csv <==
solver,design_id,N,draw,instance,first_solve_step,censored,stop_step,stop_reason
treatment340,340,1280,0,0,,1,81442,solved_target
treatment340,340,1280,0,1,,1,81442,solved_target
treatment340,340,1280,0,2,57730,0,81442,solved_target
treatment340,340,1280,0,3,,1,81442,solved_target
treatment340,340,1280,0,4,32349,0,81442,solved_target
treatment340,340,1280,0,5,11936,0,81442,solved_target
treatment340,340,1280,0,6,,1,81442,solved_target
treatment340,340,1280,0,7,,1,81442,solved_target
treatment340,340,1280,0,8,7850,0,81442,solved_target
treatment340,340,1280,0,9,19223,0,81442,solved_target
treatment340,340,1280,0,10,29059,0,81442,solved_target
treatment340,340,1280,0,11,9316,0,81442,solved_target
treatment340,340,1280,0,12,14353,0,81442,solved_target
treatment340,340,1280,0,13,,1,81442,solved_target
treatment340,340,1280,0,14,17125,0,81442,solved_target
treatment340,340,1280,0,15,65772,0,81442,solved_target
treatment340,340,1280,0,16,65460,0,81442,solved_target
treatment340,340,1280,0,17,,1,81442,solved_target
treatment340,340,1280,0,18,13540,0,81442,solved_target
treatment340,340,1280,0,19,10292,0,81442,solved_target
treatment340,340,1280,0,20,,1,81442,solved_target
treatment340,340,1280,0,21,,1,81442,solved_target
treatment340,340,1280,0,22,,1,81442,solved_target
treatment340,340,1280,0,23,,1,81442,solved_target
treatment340,340,1280,0,24,,1,81442,solved_target
treatment340,340,1280,0,25,71429,0,81442,solved_target
treatment340,340,1280,0,26,31909,0,81442,solved_target
treatment340,340,1280,0,27,27357,0,81442,solved_target
treatment340,340,1280,0,28,,1,81442,solved_target
treatment340,340,1280,0,29,40259,0,81442,solved_target
treatment340,340,1280,0,30,9711,0,81442,solved_target
treatment340,340,1280,0,31,,1,81442,solved_target
treatment340,340,1280,0,32,,1,81442,solved_target
treatment340,340,1280,0,33,21791,0,81442,solved_target
treatment340,340,1280,0,34,3055,0,81442,solved_target
treatment340,340,1280,0,35,,1,81442,solved_target
treatment340,340,1280,0,36,,1,81442,solved_target
treatment340,340,1280,0,37,,1,81442,solved_target
treatment340,340,1280,0,38,,1,81442,solved_target
treatment340,340,1280,0,39,10229,0,81442,solved_target
treatment340,340,1280,0,40,17465,0,81442,solved_target
treatment340,340,1280,0,41,,1,81442,solved_target
treatment340,340,1280,0,42,,1,81442,solved_target
treatment340,340,1280,0,43,3810,0,81442,solved_target
treatment340,340,1280,0,44,,1,81442,solved_target
treatment340,340,1280,0,45,,1,81442,solved_target
treatment340,340,1280,0,46,4910,0,81442,solved_target
treatment340,340,1280,0,47,,1,81442,solved_target
treatment340,340,1280,0,48,,1,81442,solved_target
treatment340,340,1280,0,49,34099,0,81442,solved_target
treatment340,340,1280,0,50,,1,81442,solved_target
treatment340,340,1280,0,51,15658,0,81442,solved_target
treatment340,340,1280,0,52,9530,0,81442,solved_target
treatment340,340,1280,0,53,61588,0,81442,solved_target
treatment340,340,1280,0,54,28112,0,81442,solved_target
treatment340,340,1280,0,55,,1,81442,solved_target
treatment340,340,1280,0,56,26965,0,81442,solved_target
treatment340,340,1280,0,57,37547,0,81442,solved_target
treatment340,340,1280,0,58,,1,81442,solved_target
treatment340,340,1280,0,59,,1,81442,solved_target
treatment340,340,1280,0,60,6832,0,81442,solved_target
treatment340,340,1280,0,61,24232,0,81442,solved_target
treatment340,340,1280,0,62,,1,81442,solved_target
treatment340,340,1280,0,63,7592,0,81442,solved_target
treatment340,340,1280,0,64,24797,0,81442,solved_target
treatment340,340,1280,0,65,18424,0,81442,solved_target
treatment340,340,1280,0,66,10905,0,81442,solved_target
treatment340,340,1280,0,67,39796,0,81442,solved_target
treatment340,340,1280,0,68,14428,0,81442,solved_target
treatment340,340,1280,0,69,22945,0,81442,solved_target
treatment340,340,1280,0,70,18896,0,81442,solved_target
treatment340,340,1280,0,71,1673,0,81442,solved_target
treatment340,340,1280,0,72,,1,81442,solved_target
treatment340,340,1280,0,73,,1,81442,solved_target
treatment340,340,1280,0,74,19300,0,81442,solved_target
treatment340,340,1280,0,75,,1,81442,solved_target
treatment340,340,1280,0,76,14240,0,81442,solved_target
treatment340,340,1280,0,77,,1,81442,solved_target
treatment340,340,1280,0,78,16950,0,81442,solved_target
treatment340,340,1280,0,79,20470,0,81442,solved_target
treatment340,340,1280,0,80,,1,81442,solved_target
treatment340,340,1280,0,81,,1,81442,solved_target
treatment340,340,1280,0,82,23240,0,81442,solved_target
treatment340,340,1280,0,83,14985,0,81442,solved_target
treatment340,340,1280,0,84,81442,0,81442,solved_target
treatment340,340,1280,0,85,2781,0,81442,solved_target
treatment340,340,1280,0,86,4898,0,81442,solved_target
treatment340,340,1280,0,87,55548,0,81442,solved_target
treatment340,340,1280,0,88,11280,0,81442,solved_target
treatment340,340,1280,0,89,3767,0,81442,solved_target
treatment340,340,1280,0,90,,1,81442,solved_target
treatment340,340,1280,0,91,,1,81442,solved_target
treatment340,340,1280,0,92,9219,0,81442,solved_target
treatment340,340,1280,0,93,,1,81442,solved_target
treatment340,340,1280,0,94,25397,0,81442,solved_target
treatment340,340,1280,0,95,41463,0,81442,solved_target
treatment340,340,1280,0,96,,1,81442,solved_target
treatment340,340,1280,0,97,23363,0,81442,solved_target
treatment340,340,1280,0,98,36957,0,81442,solved_target
treatment340,340,1280,0,99,16423,0,81442,solved_target
treatment340,340,1280,1,0,8488,0,47429,solved_target
treatment340,340,1280,1,1,,1,47429,solved_target
treatment340,340,1280,1,2,37928,0,47429,solved_target
treatment340,340,1280,1,3,26366,0,47429,solved_target
treatment340,340,1280,1,4,23799,0,47429,solved_target
treatment340,340,1280,1,5,7230,0,47429,solved_target
treatment340,340,1280,1,6,17504,0,47429,solved_target
treatment340,340,1280,1,7,,1,47429,solved_target
treatment340,340,1280,1,8,17660,0,47429,solved_target
treatment340,340,1280,1,9,19237,0,47429,solved_target
treatment340,340,1280,1,10,4990,0,47429,solved_target
treatment340,340,1280,1,11,9727,0,47429,solved_target
treatment340,340,1280,1,12,8671,0,47429,solved_target
treatment340,340,1280,1,13,,1,47429,solved_target
treatment340,340,1280,1,14,,1,47429,solved_target
treatment340,340,1280,1,15,,1,47429,solved_target
treatment340,340,1280,1,16,18520,0,47429,solved_target
treatment340,340,1280,1,17,,1,47429,solved_target
treatment340,340,1280,1,18,22964,0,47429,solved_target
treatment340,340,1280,1,19,9166,0,47429,solved_target
treatment340,340,1280,1,20,45479,0,47429,solved_target
treatment340,340,1280,1,21,,1,47429,solved_target
treatment340,340,1280,1,22,2420,0,47429,solved_target
treatment340,340,1280,1,23,35760,0,47429,solved_target
treatment340,340,1280,1,24,,1,47429,solved_target
treatment340,340,1280,1,25,,1,47429,solved_target
treatment340,340,1280,1,26,5867,0,47429,solved_target
treatment340,340,1280,1,27,,1,47429,solved_target
treatment340,340,1280,1,28,,1,47429,solved_target
treatment340,340,1280,1,29,,1,47429,solved_target
treatment340,340,1280,1,30,30839,0,47429,solved_target
treatment340,340,1280,1,31,13679,0,47429,solved_target
treatment340,340,1280,1,32,,1,47429,solved_target
treatment340,340,1280,1,33,,1,47429,solved_target
treatment340,340,1280,1,34,14095,0,47429,solved_target
treatment340,340,1280,1,35,5792,0,47429,solved_target
treatment340,340,1280,1,36,14840,0,47429,solved_target
treatment340,340,1280,1,37,22718,0,47429,solved_target
treatment340,340,1280,1,38,,1,47429,solved_target
treatment340,340,1280,1,39,,1,47429,solved_target
treatment340,340,1280,1,40,35168,0,47429,solved_target
treatment340,340,1280,1,41,29876,0,47429,solved_target
treatment340,340,1280,1,42,12656,0,47429,solved_target
treatment340,340,1280,1,43,,1,47429,solved_target
treatment340,340,1280,1,44,16207,0,47429,solved_target
treatment340,340,1280,1,45,6538,0,47429,solved_target
treatment340,340,1280,1,46,5060,0,47429,solved_target
treatment340,340,1280,1,47,,1,47429,solved_target
treatment340,340,1280,1,48,,1,47429,solved_target
treatment340,340,1280,1,49,,1,47429,solved_target
treatment340,340,1280,1,50,14144,0,47429,solved_target
treatment340,340,1280,1,51,,1,47429,solved_target
treatment340,340,1280,1,52,,1,47429,solved_target
treatment340,340,1280,1,53,,1,47429,solved_target
treatment340,340,1280,1,54,4152,0,47429,solved_target
treatment340,340,1280,1,55,5231,0,47429,solved_target
treatment340,340,1280,1,56,16790,0,47429,solved_target
treatment340,340,1280,1,57,15360,0,47429,solved_target
treatment340,340,1280,1,58,2277,0,47429,solved_target
treatment340,340,1280,1,59,,1,47429,solved_target
treatment340,340,1280,1,60,7242,0,47429,solved_target
treatment340,340,1280,1,61,12558,0,47429,solved_target
treatment340,340,1280,1,62,3996,0,47429,solved_target
treatment340,340,1280,1,63,34830,0,47429,solved_target
treatment340,340,1280,1,64,19111,0,47429,solved_target
treatment340,340,1280,1,65,13428,0,47429,solved_target
treatment340,340,1280,1,66,4188,0,47429,solved_target
treatment340,340,1280,1,67,29505,0,47429,solved_target
treatment340,340,1280,1,68,,1,47429,solved_target
treatment340,340,1280,1,69,25305,0,47429,solved_target
treatment340,340,1280,1,70,35776,0,47429,solved_target
treatment340,340,1280,1,71,11483,0,47429,solved_target
treatment340,340,1280,1,72,11479,0,47429,solved_target
treatment340,340,1280,1,73,28763,0,47429,solved_target
treatment340,340,1280,1,74,,1,47429,solved_target
treatment340,340,1280,1,75,,1,47429,solved_target
treatment340,340,1280,1,76,,1,47429,solved_target
treatment340,340,1280,1,77,,1,47429,solved_target
treatment340,340,1280,1,78,,1,47429,solved_target
treatment340,340,1280,1,79,,1,47429,solved_target
treatment340,340,1280,1,80,,1,47429,solved_target
treatment340,340,1280,1,81,9916,0,47429,solved_target
treatment340,340,1280,1,82,,1,47429,solved_target
treatment340,340,1280,1,83,,1,47429,solved_target
treatment340,340,1280,1,84,,1,47429,solved_target
treatment340,340,1280,1,85,44847,0,47429,solved_target
treatment340,340,1280,1,86,,1,47429,solved_target
treatment340,340,1280,1,87,30820,0,47429,solved_target
treatment340,340,1280,1,88,,1,47429,solved_target
treatment340,340,1280,1,89,36940,0,47429,solved_target
treatment340,340,1280,1,90,14731,0,47429,solved_target
treatment340,340,1280,1,91,47429,0,47429,solved_target
treatment340,340,1280,1,92,,1,47429,solved_target
treatment340,340,1280,1,93,1126,0,47429,solved_target
treatment340,340,1280,1,94,9560,0,47429,solved_target
treatment340,340,1280,1,95,,1,47429,solved_target
treatment340,340,1280,1,96,6931,0,47429,solved_target
treatment340,340,1280,1,97,40814,0,47429,solved_target
treatment340,340,1280,1,98,,1,47429,solved_target
treatment340,340,1280,1,99,12967,0,47429,solved_target
treatment340,340,1280,2,0,,1,71576,solved_target
treatment340,340,1280,2,1,2114,0,71576,solved_target
treatment340,340,1280,2,2,4773,0,71576,solved_target
treatment340,340,1280,2,3,3912,0,71576,solved_target
treatment340,340,1280,2,4,9720,0,71576,solved_target
treatment340,340,1280,2,5,14836,0,71576,solved_target
treatment340,340,1280,2,6,,1,71576,solved_target
treatment340,340,1280,2,7,,1,71576,solved_target
treatment340,340,1280,2,8,8876,0,71576,solved_target
treatment340,340,1280,2,9,8915,0,71576,solved_target
treatment340,340,1280,2,10,18586,0,71576,solved_target
treatment340,340,1280,2,11,6296,0,71576,solved_target
treatment340,340,1280,2,12,50029,0,71576,solved_target
treatment340,340,1280,2,13,2261,0,71576,solved_target
treatment340,340,1280,2,14,,1,71576,solved_target
treatment340,340,1280,2,15,11579,0,71576,solved_target
treatment340,340,1280,2,16,14806,0,71576,solved_target
treatment340,340,1280,2,17,13723,0,71576,solved_target
treatment340,340,1280,2,18,4935,0,71576,solved_target
treatment340,340,1280,2,19,,1,71576,solved_target
treatment340,340,1280,2,20,,1,71576,solved_target
treatment340,340,1280,2,21,2716,0,71576,solved_target
treatment340,340,1280,2,22,71576,0,71576,solved_target
treatment340,340,1280,2,23,4397,0,71576,solved_target
treatment340,340,1280,2,24,12239,0,71576,solved_target
treatment340,340,1280,2,25,14364,0,71576,solved_target
treatment340,340,1280,2,26,7793,0,71576,solved_target
treatment340,340,1280,2,27,2677,0,71576,solved_target
treatment340,340,1280,2,28,41608,0,71576,solved_target
treatment340,340,1280,2,29,,1,71576,solved_target
treatment340,340,1280,2,30,26358,0,71576,solved_target
treatment340,340,1280,2,31,,1,71576,solved_target
treatment340,340,1280,2,32,,1,71576,solved_target
treatment340,340,1280,2,33,61104,0,71576,solved_target
treatment340,340,1280,2,34,36605,0,71576,solved_target
treatment340,340,1280,2,35,,1,71576,solved_target
treatment340,340,1280,2,36,,1,71576,solved_target
treatment340,340,1280,2,37,,1,71576,solved_target
treatment340,340,1280,2,38,19113,0,71576,solved_target
treatment340,340,1280,2,39,8646,0,71576,solved_target
treatment340,340,1280,2,40,17571,0,71576,solved_target
treatment340,340,1280,2,41,,1,71576,solved_target
treatment340,340,1280,2,42,5721,0,71576,solved_target
treatment340,340,1280,2,43,31808,0,71576,solved_target
treatment340,340,1280,2,44,40642,0,71576,solved_target
treatment340,340,1280,2,45,,1,71576,solved_target
treatment340,340,1280,2,46,17624,0,71576,solved_target
treatment340,340,1280,2,47,,1,71576,solved_target
treatment340,340,1280,2,48,10244,0,71576,solved_target
treatment340,340,1280,2,49,14381,0,71576,solved_target
treatment340,340,1280,2,50,,1,71576,solved_target
treatment340,340,1280,2,51,,1,71576,solved_target
treatment340,340,1280,2,52,3657,0,71576,solved_target
treatment340,340,1280,2,53,10085,0,71576,solved_target
treatment340,340,1280,2,54,10388,0,71576,solved_target
treatment340,340,1280,2,55,9225,0,71576,solved_target
treatment340,340,1280,2,56,,1,71576,solved_target
treatment340,340,1280,2,57,,1,71576,solved_target
treatment340,340,1280,2,58,,1,71576,solved_target
treatment340,340,1280,2,59,,1,71576,solved_target
treatment340,340,1280,2,60,36827,0,71576,solved_target
treatment340,340,1280,2,61,,1,71576,solved_target
treatment340,340,1280,2,62,45700,0,71576,solved_target
treatment340,340,1280,2,63,31978,0,71576,solved_target
treatment340,340,1280,2,64,18930,0,71576,solved_target
treatment340,340,1280,2,65,,1,71576,solved_target
treatment340,340,1280,2,66,2310,0,71576,solved_target
treatment340,340,1280,2,67,4376,0,71576,solved_target
treatment340,340,1280,2,68,,1,71576,solved_target
treatment340,340,1280,2,69,23341,0,71576,solved_target
treatment340,340,1280,2,70,7202,0,71576,solved_target
treatment340,340,1280,2,71,12331,0,71576,solved_target
treatment340,340,1280,2,72,34307,0,71576,solved_target
treatment340,340,1280,2,73,,1,71576,solved_target
treatment340,340,1280,2,74,10516,0,71576,solved_target
treatment340,340,1280,2,75,9728,0,71576,solved_target
treatment340,340,1280,2,76,20557,0,71576,solved_target
treatment340,340,1280,2,77,25372,0,71576,solved_target
treatment340,340,1280,2,78,,1,71576,solved_target
treatment340,340,1280,2,79,,1,71576,solved_target
treatment340,340,1280,2,80,,1,71576,solved_target
treatment340,340,1280,2,81,,1,71576,solved_target
treatment340,340,1280,2,82,37081,0,71576,solved_target
treatment340,340,1280,2,83,,1,71576,solved_target
treatment340,340,1280,2,84,,1,71576,solved_target
treatment340,340,1280,2,85,,1,71576,solved_target
treatment340,340,1280,2,86,6653,0,71576,solved_target
treatment340,340,1280,2,87,19559,0,71576,solved_target
treatment340,340,1280,2,88,4087,0,71576,solved_target
treatment340,340,1280,2,89,,1,71576,solved_target
treatment340,340,1280,2,90,17486,0,71576,solved_target
treatment340,340,1280,2,91,3351,0,71576,solved_target
treatment340,340,1280,2,92,,1,71576,solved_target
treatment340,340,1280,2,93,,1,71576,solved_target
treatment340,340,1280,2,94,,1,71576,solved_target
treatment340,340,1280,2,95,,1,71576,solved_target
treatment340,340,1280,2,96,14340,0,71576,solved_target
treatment340,340,1280,2,97,,1,71576,solved_target
treatment340,340,1280,2,98,,1,71576,solved_target
treatment340,340,1280,2,99,,1,71576,solved_target
treatment340,340,1280,3,0,10196,0,47953,solved_target
treatment340,340,1280,3,1,,1,47953,solved_target
treatment340,340,1280,3,2,39142,0,47953,solved_target
treatment340,340,1280,3,3,,1,47953,solved_target
treatment340,340,1280,3,4,12833,0,47953,solved_target
treatment340,340,1280,3,5,,1,47953,solved_target
treatment340,340,1280,3,6,1776,0,47953,solved_target
treatment340,340,1280,3,7,8990,0,47953,solved_target
treatment340,340,1280,3,8,18511,0,47953,solved_target
treatment340,340,1280,3,9,,1,47953,solved_target
treatment340,340,1280,3,10,,1,47953,solved_target
treatment340,340,1280,3,11,7661,0,47953,solved_target
treatment340,340,1280,3,12,26832,0,47953,solved_target
treatment340,340,1280,3,13,,1,47953,solved_target
treatment340,340,1280,3,14,8151,0,47953,solved_target
treatment340,340,1280,3,15,18829,0,47953,solved_target
treatment340,340,1280,3,16,15523,0,47953,solved_target
treatment340,340,1280,3,17,,1,47953,solved_target
treatment340,340,1280,3,18,,1,47953,solved_target
treatment340,340,1280,3,19,,1,47953,solved_target
treatment340,340,1280,3,20,8250,0,47953,solved_target
treatment340,340,1280,3,21,,1,47953,solved_target
treatment340,340,1280,3,22,,1,47953,solved_target
treatment340,340,1280,3,23,20375,0,47953,solved_target
treatment340,340,1280,3,24,,1,47953,solved_target
treatment340,340,1280,3,25,33715,0,47953,solved_target
treatment340,340,1280,3,26,,1,47953,solved_target
treatment340,340,1280,3,27,2814,0,47953,solved_target
treatment340,340,1280,3,28,,1,47953,solved_target
treatment340,340,1280,3,29,,1,47953,solved_target
treatment340,340,1280,3,30,8959,0,47953,solved_target
treatment340,340,1280,3,31,16590,0,47953,solved_target
treatment340,340,1280,3,32,6795,0,47953,solved_target
treatment340,340,1280,3,33,,1,47953,solved_target
treatment340,340,1280,3,34,,1,47953,solved_target
treatment340,340,1280,3,35,11021,0,47953,solved_target
treatment340,340,1280,3,36,12262,0,47953,solved_target
treatment340,340,1280,3,37,,1,47953,solved_target
treatment340,340,1280,3,38,,1,47953,solved_target
treatment340,340,1280,3,39,,1,47953,solved_target
treatment340,340,1280,3,40,16354,0,47953,solved_target
treatment340,340,1280,3,41,,1,47953,solved_target
treatment340,340,1280,3,42,9765,0,47953,solved_target
treatment340,340,1280,3,43,10911,0,47953,solved_target
treatment340,340,1280,3,44,15229,0,47953,solved_target
treatment340,340,1280,3,45,6599,0,47953,solved_target
treatment340,340,1280,3,46,4395,0,47953,solved_target
treatment340,340,1280,3,47,17698,0,47953,solved_target
treatment340,340,1280,3,48,26175,0,47953,solved_target
treatment340,340,1280,3,49,20359,0,47953,solved_target
treatment340,340,1280,3,50,8893,0,47953,solved_target
treatment340,340,1280,3,51,,1,47953,solved_target
treatment340,340,1280,3,52,9729,0,47953,solved_target
treatment340,340,1280,3,53,15563,0,47953,solved_target
treatment340,340,1280,3,54,4663,0,47953,solved_target
treatment340,340,1280,3,55,29947,0,47953,solved_target
treatment340,340,1280,3,56,,1,47953,solved_target
treatment340,340,1280,3,57,6946,0,47953,solved_target
treatment340,340,1280,3,58,40613,0,47953,solved_target
treatment340,340,1280,3,59,10212,0,47953,solved_target
treatment340,340,1280,3,60,23483,0,47953,solved_target
treatment340,340,1280,3,61,10996,0,47953,solved_target
treatment340,340,1280,3,62,,1,47953,solved_target
treatment340,340,1280,3,63,,1,47953,solved_target
treatment340,340,1280,3,64,,1,47953,solved_target
treatment340,340,1280,3,65,4511,0,47953,solved_target
treatment340,340,1280,3,66,,1,47953,solved_target
treatment340,340,1280,3,67,9955,0,47953,solved_target
treatment340,340,1280,3,68,29773,0,47953,solved_target
treatment340,340,1280,3,69,,1,47953,solved_target
treatment340,340,1280,3,70,29771,0,47953,solved_target
treatment340,340,1280,3,71,,1,47953,solved_target
treatment340,340,1280,3,72,15207,0,47953,solved_target
treatment340,340,1280,3,73,47305,0,47953,solved_target
treatment340,340,1280,3,74,,1,47953,solved_target
treatment340,340,1280,3,75,15534,0,47953,solved_target
treatment340,340,1280,3,76,,1,47953,solved_target
treatment340,340,1280,3,77,2761,0,47953,solved_target
treatment340,340,1280,3,78,,1,47953,solved_target
treatment340,340,1280,3,79,19673,0,47953,solved_target
treatment340,340,1280,3,80,,1,47953,solved_target
treatment340,340,1280,3,81,13574,0,47953,solved_target
treatment340,340,1280,3,82,47953,0,47953,solved_target
treatment340,340,1280,3,83,,1,47953,solved_target
treatment340,340,1280,3,84,20150,0,47953,solved_target
treatment340,340,1280,3,85,18926,0,47953,solved_target
treatment340,340,1280,3,86,,1,47953,solved_target
treatment340,340,1280,3,87,30584,0,47953,solved_target
treatment340,340,1280,3,88,5263,0,47953,solved_target
treatment340,340,1280,3,89,,1,47953,solved_target
treatment340,340,1280,3,90,2665,0,47953,solved_target
treatment340,340,1280,3,91,20925,0,47953,solved_target
treatment340,340,1280,3,92,29520,0,47953,solved_target
treatment340,340,1280,3,93,,1,47953,solved_target
treatment340,340,1280,3,94,36397,0,47953,solved_target
treatment340,340,1280,3,95,,1,47953,solved_target
treatment340,340,1280,3,96,,1,47953,solved_target
treatment340,340,1280,3,97,25960,0,47953,solved_target
treatment340,340,1280,3,98,9092,0,47953,solved_target
treatment340,340,1280,3,99,,1,47953,solved_target
treatment340,340,1280,4,0,17865,0,62805,solved_target
treatment340,340,1280,4,1,,1,62805,solved_target
treatment340,340,1280,4,2,,1,62805,solved_target
treatment340,340,1280,4,3,,1,62805,solved_target
treatment340,340,1280,4,4,41831,0,62805,solved_target
treatment340,340,1280,4,5,55994,0,62805,solved_target
treatment340,340,1280,4,6,52849,0,62805,solved_target
treatment340,340,1280,4,7,8918,0,62805,solved_target
treatment340,340,1280,4,8,,1,62805,solved_target
treatment340,340,1280,4,9,1418,0,62805,solved_target
treatment340,340,1280,4,10,58389,0,62805,solved_target
treatment340,340,1280,4,11,,1,62805,solved_target
treatment340,340,1280,4,12,48249,0,62805,solved_target
treatment340,340,1280,4,13,7548,0,62805,solved_target
treatment340,340,1280,4,14,35359,0,62805,solved_target
treatment340,340,1280,4,15,9325,0,62805,solved_target
treatment340,340,1280,4,16,1658,0,62805,solved_target
treatment340,340,1280,4,17,49484,0,62805,solved_target
treatment340,340,1280,4,18,58438,0,62805,solved_target
treatment340,340,1280,4,19,45686,0,62805,solved_target
treatment340,340,1280,4,20,,1,62805,solved_target
treatment340,340,1280,4,21,,1,62805,solved_target
treatment340,340,1280,4,22,,1,62805,solved_target
treatment340,340,1280,4,23,,1,62805,solved_target
treatment340,340,1280,4,24,1235,0,62805,solved_target
treatment340,340,1280,4,25,,1,62805,solved_target
treatment340,340,1280,4,26,16794,0,62805,solved_target
treatment340,340,1280,4,27,,1,62805,solved_target
treatment340,340,1280,4,28,,1,62805,solved_target
treatment340,340,1280,4,29,,1,62805,solved_target
treatment340,340,1280,4,30,7736,0,62805,solved_target
treatment340,340,1280,4,31,,1,62805,solved_target
treatment340,340,1280,4,32,2394,0,62805,solved_target
treatment340,340,1280,4,33,3419,0,62805,solved_target
treatment340,340,1280,4,34,,1,62805,solved_target
treatment340,340,1280,4,35,4949,0,62805,solved_target
treatment340,340,1280,4,36,33097,0,62805,solved_target
treatment340,340,1280,4,37,,1,62805,solved_target
treatment340,340,1280,4,38,,1,62805,solved_target
treatment340,340,1280,4,39,,1,62805,solved_target
treatment340,340,1280,4,40,,1,62805,solved_target
treatment340,340,1280,4,41,,1,62805,solved_target
treatment340,340,1280,4,42,,1,62805,solved_target
treatment340,340,1280,4,43,28658,0,62805,solved_target
treatment340,340,1280,4,44,,1,62805,solved_target
treatment340,340,1280,4,45,9450,0,62805,solved_target
treatment340,340,1280,4,46,,1,62805,solved_target
treatment340,340,1280,4,47,4114,0,62805,solved_target
treatment340,340,1280,4,48,5874,0,62805,solved_target
treatment340,340,1280,4,49,8578,0,62805,solved_target
treatment340,340,1280,4,50,31514,0,62805,solved_target
treatment340,340,1280,4,51,19776,0,62805,solved_target
treatment340,340,1280,4,52,,1,62805,solved_target
treatment340,340,1280,4,53,11420,0,62805,solved_target
treatment340,340,1280,4,54,41744,0,62805,solved_target
treatment340,340,1280,4,55,,1,62805,solved_target
treatment340,340,1280,4,56,21291,0,62805,solved_target
treatment340,340,1280,4,57,,1,62805,solved_target
treatment340,340,1280,4,58,,1,62805,solved_target
treatment340,340,1280,4,59,9951,0,62805,solved_target
treatment340,340,1280,4,60,62805,0,62805,solved_target
treatment340,340,1280,4,61,,1,62805,solved_target
treatment340,340,1280,4,62,,1,62805,solved_target
treatment340,340,1280,4,63,50411,0,62805,solved_target
treatment340,340,1280,4,64,55160,0,62805,solved_target
treatment340,340,1280,4,65,,1,62805,solved_target
treatment340,340,1280,4,66,8648,0,62805,solved_target
treatment340,340,1280,4,67,,1,62805,solved_target
treatment340,340,1280,4,68,,1,62805,solved_target
treatment340,340,1280,4,69,14228,0,62805,solved_target
treatment340,340,1280,4,70,,1,62805,solved_target
treatment340,340,1280,4,71,10274,0,62805,solved_target
treatment340,340,1280,4,72,8780,0,62805,solved_target
treatment340,340,1280,4,73,22363,0,62805,solved_target
treatment340,340,1280,4,74,,1,62805,solved_target
treatment340,340,1280,4,75,51260,0,62805,solved_target
treatment340,340,1280,4,76,39257,0,62805,solved_target
treatment340,340,1280,4,77,25978,0,62805,solved_target
treatment340,340,1280,4,78,,1,62805,solved_target
treatment340,340,1280,4,79,8725,0,62805,solved_target
treatment340,340,1280,4,80,19080,0,62805,solved_target
treatment340,340,1280,4,81,6856,0,62805,solved_target
treatment340,340,1280,4,82,,1,62805,solved_target
treatment340,340,1280,4,83,,1,62805,solved_target
treatment340,340,1280,4,84,,1,62805,solved_target
treatment340,340,1280,4,85,,1,62805,solved_target
treatment340,340,1280,4,86,11958,0,62805,solved_target
treatment340,340,1280,4,87,24898,0,62805,solved_target
treatment340,340,1280,4,88,11642,0,62805,solved_target
treatment340,340,1280,4,89,3275,0,62805,solved_target
treatment340,340,1280,4,90,37258,0,62805,solved_target
treatment340,340,1280,4,91,5515,0,62805,solved_target
treatment340,340,1280,4,92,,1,62805,solved_target
treatment340,340,1280,4,93,3325,0,62805,solved_target
treatment340,340,1280,4,94,34501,0,62805,solved_target
treatment340,340,1280,4,95,8337,0,62805,solved_target
treatment340,340,1280,4,96,14464,0,62805,solved_target
treatment340,340,1280,4,97,3896,0,62805,solved_target
treatment340,340,1280,4,98,14468,0,62805,solved_target
treatment340,340,1280,4,99,5028,0,62805,solved_target
treatment340,340,1810,0,0,12158,0,192153,solved_target
treatment340,340,1810,0,1,73830,0,192153,solved_target
treatment340,340,1810,0,2,7465,0,192153,solved_target
treatment340,340,1810,0,3,98325,0,192153,solved_target
treatment340,340,1810,0,4,,1,192153,solved_target
treatment340,340,1810,0,5,,1,192153,solved_target
treatment340,340,1810,0,6,,1,192153,solved_target
treatment340,340,1810,0,7,60861,0,192153,solved_target
treatment340,340,1810,0,8,167883,0,192153,solved_target
treatment340,340,1810,0,9,,1,192153,solved_target
treatment340,340,1810,0,10,,1,192153,solved_target
treatment340,340,1810,0,11,38594,0,192153,solved_target
treatment340,340,1810,0,12,47256,0,192153,solved_target
treatment340,340,1810,0,13,192153,0,192153,solved_target
treatment340,340,1810,0,14,184272,0,192153,solved_target
treatment340,340,1810,0,15,6932,0,192153,solved_target
treatment340,340,1810,0,16,,1,192153,solved_target
treatment340,340,1810,0,17,63374,0,192153,solved_target
treatment340,340,1810,0,18,12205,0,192153,solved_target
treatment340,340,1810,0,19,,1,192153,solved_target
treatment340,340,1810,0,20,45935,0,192153,solved_target
treatment340,340,1810,0,21,4219,0,192153,solved_target
treatment340,340,1810,0,22,65426,0,192153,solved_target
treatment340,340,1810,0,23,,1,192153,solved_target
treatment340,340,1810,0,24,,1,192153,solved_target
treatment340,340,1810,0,25,,1,192153,solved_target
treatment340,340,1810,0,26,138841,0,192153,solved_target
treatment340,340,1810,0,27,,1,192153,solved_target
treatment340,340,1810,0,28,,1,192153,solved_target
treatment340,340,1810,0,29,,1,192153,solved_target
treatment340,340,1810,0,30,,1,192153,solved_target
treatment340,340,1810,0,31,106335,0,192153,solved_target
treatment340,340,1810,0,32,22253,0,192153,solved_target
treatment340,340,1810,0,33,,1,192153,solved_target
treatment340,340,1810,0,34,106970,0,192153,solved_target
treatment340,340,1810,0,35,66921,0,192153,solved_target
treatment340,340,1810,0,36,9682,0,192153,solved_target
treatment340,340,1810,0,37,15613,0,192153,solved_target
treatment340,340,1810,0,38,17972,0,192153,solved_target
treatment340,340,1810,0,39,,1,192153,solved_target
treatment340,340,1810,0,40,,1,192153,solved_target
treatment340,340,1810,0,41,,1,192153,solved_target
treatment340,340,1810,0,42,7522,0,192153,solved_target
treatment340,340,1810,0,43,,1,192153,solved_target
treatment340,340,1810,0,44,,1,192153,solved_target
treatment340,340,1810,0,45,37533,0,192153,solved_target
treatment340,340,1810,0,46,40236,0,192153,solved_target
treatment340,340,1810,0,47,,1,192153,solved_target
treatment340,340,1810,0,48,18329,0,192153,solved_target
treatment340,340,1810,0,49,51618,0,192153,solved_target
treatment340,340,1810,0,50,,1,192153,solved_target
treatment340,340,1810,0,51,,1,192153,solved_target
treatment340,340,1810,0,52,72603,0,192153,solved_target
treatment340,340,1810,0,53,73232,0,192153,solved_target
treatment340,340,1810,0,54,,1,192153,solved_target
treatment340,340,1810,0,55,74600,0,192153,solved_target
treatment340,340,1810,0,56,,1,192153,solved_target
treatment340,340,1810,0,57,34226,0,192153,solved_target
treatment340,340,1810,0,58,,1,192153,solved_target
treatment340,340,1810,0,59,,1,192153,solved_target
treatment340,340,1810,0,60,,1,192153,solved_target
treatment340,340,1810,0,61,47770,0,192153,solved_target
treatment340,340,1810,0,62,60706,0,192153,solved_target
treatment340,340,1810,0,63,16736,0,192153,solved_target
treatment340,340,1810,0,64,51630,0,192153,solved_target
treatment340,340,1810,0,65,,1,192153,solved_target
treatment340,340,1810,0,66,,1,192153,solved_target
treatment340,340,1810,0,67,109769,0,192153,solved_target
treatment340,340,1810,0,68,22850,0,192153,solved_target
treatment340,340,1810,0,69,3604,0,192153,solved_target
treatment340,340,1810,0,70,4083,0,192153,solved_target
treatment340,340,1810,0,71,124343,0,192153,solved_target
treatment340,340,1810,0,72,25829,0,192153,solved_target
treatment340,340,1810,0,73,19148,0,192153,solved_target
treatment340,340,1810,0,74,50806,0,192153,solved_target
treatment340,340,1810,0,75,6898,0,192153,solved_target
treatment340,340,1810,0,76,18448,0,192153,solved_target
treatment340,340,1810,0,77,,1,192153,solved_target
treatment340,340,1810,0,78,21540,0,192153,solved_target
treatment340,340,1810,0,79,,1,192153,solved_target
treatment340,340,1810,0,80,7183,0,192153,solved_target
treatment340,340,1810,0,81,,1,192153,solved_target
treatment340,340,1810,0,82,8449,0,192153,solved_target
treatment340,340,1810,0,83,23637,0,192153,solved_target
treatment340,340,1810,0,84,68072,0,192153,solved_target
treatment340,340,1810,0,85,139525,0,192153,solved_target
treatment340,340,1810,0,86,44742,0,192153,solved_target
treatment340,340,1810,0,87,,1,192153,solved_target
treatment340,340,1810,0,88,,1,192153,solved_target
treatment340,340,1810,0,89,,1,192153,solved_target
treatment340,340,1810,0,90,,1,192153,solved_target
treatment340,340,1810,0,91,24942,0,192153,solved_target
treatment340,340,1810,0,92,,1,192153,solved_target
treatment340,340,1810,0,93,5715,0,192153,solved_target
treatment340,340,1810,0,94,,1,192153,solved_target
treatment340,340,1810,0,95,138941,0,192153,solved_target
treatment340,340,1810,0,96,125164,0,192153,solved_target
treatment340,340,1810,0,97,2726,0,192153,solved_target
treatment340,340,1810,0,98,,1,192153,solved_target
treatment340,340,1810,0,99,36919,0,192153,solved_target
treatment340,340,1810,1,0,,1,233659,solved_target
treatment340,340,1810,1,1,10434,0,233659,solved_target
treatment340,340,1810,1,2,66763,0,233659,solved_target
treatment340,340,1810,1,3,28026,0,233659,solved_target
treatment340,340,1810,1,4,,1,233659,solved_target
treatment340,340,1810,1,5,,1,233659,solved_target
treatment340,340,1810,1,6,75995,0,233659,solved_target
treatment340,340,1810,1,7,89885,0,233659,solved_target
treatment340,340,1810,1,8,127962,0,233659,solved_target
treatment340,340,1810,1,9,20900,0,233659,solved_target
treatment340,340,1810,1,10,,1,233659,solved_target
treatment340,340,1810,1,11,142513,0,233659,solved_target
treatment340,340,1810,1,12,172555,0,233659,solved_target
treatment340,340,1810,1,13,87220,0,233659,solved_target
treatment340,340,1810,1,14,31949,0,233659,solved_target
treatment340,340,1810,1,15,,1,233659,solved_target
treatment340,340,1810,1,16,,1,233659,solved_target
treatment340,340,1810,1,17,51804,0,233659,solved_target
treatment340,340,1810,1,18,,1,233659,solved_target
treatment340,340,1810,1,19,,1,233659,solved_target
treatment340,340,1810,1,20,,1,233659,solved_target
treatment340,340,1810,1,21,,1,233659,solved_target
treatment340,340,1810,1,22,12973,0,233659,solved_target
treatment340,340,1810,1,23,10413,0,233659,solved_target
treatment340,340,1810,1,24,5489,0,233659,solved_target
treatment340,340,1810,1,25,,1,233659,solved_target
treatment340,340,1810,1,26,50821,0,233659,solved_target
treatment340,340,1810,1,27,,1,233659,solved_target
treatment340,340,1810,1,28,,1,233659,solved_target
treatment340,340,1810,1,29,,1,233659,solved_target
treatment340,340,1810,1,30,,1,233659,solved_target
treatment340,340,1810,1,31,,1,233659,solved_target
treatment340,340,1810,1,32,66454,0,233659,solved_target
treatment340,340,1810,1,33,,1,233659,solved_target
treatment340,340,1810,1,34,142297,0,233659,solved_target
treatment340,340,1810,1,35,128327,0,233659,solved_target
treatment340,340,1810,1,36,15607,0,233659,solved_target
treatment340,340,1810,1,37,31777,0,233659,solved_target
treatment340,340,1810,1,38,,1,233659,solved_target
treatment340,340,1810,1,39,4556,0,233659,solved_target
treatment340,340,1810,1,40,35254,0,233659,solved_target
treatment340,340,1810,1,41,,1,233659,solved_target
treatment340,340,1810,1,42,36261,0,233659,solved_target
treatment340,340,1810,1,43,,1,233659,solved_target
treatment340,340,1810,1,44,4993,0,233659,solved_target
treatment340,340,1810,1,45,,1,233659,solved_target
treatment340,340,1810,1,46,,1,233659,solved_target
treatment340,340,1810,1,47,,1,233659,solved_target
treatment340,340,1810,1,48,,1,233659,solved_target
treatment340,340,1810,1,49,,1,233659,solved_target
treatment340,340,1810,1,50,92202,0,233659,solved_target
treatment340,340,1810,1,51,28843,0,233659,solved_target
treatment340,340,1810,1,52,91806,0,233659,solved_target
treatment340,340,1810,1,53,139725,0,233659,solved_target
treatment340,340,1810,1,54,233659,0,233659,solved_target
treatment340,340,1810,1,55,19422,0,233659,solved_target
treatment340,340,1810,1,56,,1,233659,solved_target
treatment340,340,1810,1,57,,1,233659,solved_target
treatment340,340,1810,1,58,,1,233659,solved_target
treatment340,340,1810,1,59,,1,233659,solved_target
treatment340,340,1810,1,60,41172,0,233659,solved_target
treatment340,340,1810,1,61,,1,233659,solved_target
treatment340,340,1810,1,62,160506,0,233659,solved_target
treatment340,340,1810,1,63,3732,0,233659,solved_target
treatment340,340,1810,1,64,,1,233659,solved_target
treatment340,340,1810,1,65,51774,0,233659,solved_target
treatment340,340,1810,1,66,,1,233659,solved_target
treatment340,340,1810,1,67,,1,233659,solved_target
treatment340,340,1810,1,68,11474,0,233659,solved_target
treatment340,340,1810,1,69,159354,0,233659,solved_target
treatment340,340,1810,1,70,172125,0,233659,solved_target
treatment340,340,1810,1,71,68500,0,233659,solved_target
treatment340,340,1810,1,72,34016,0,233659,solved_target
treatment340,340,1810,1,73,48626,0,233659,solved_target
treatment340,340,1810,1,74,157444,0,233659,solved_target
treatment340,340,1810,1,75,155372,0,233659,solved_target
treatment340,340,1810,1,76,,1,233659,solved_target
treatment340,340,1810,1,77,181326,0,233659,solved_target
treatment340,340,1810,1,78,,1,233659,solved_target
treatment340,340,1810,1,79,73700,0,233659,solved_target
treatment340,340,1810,1,80,41602,0,233659,solved_target
treatment340,340,1810,1,81,60160,0,233659,solved_target
treatment340,340,1810,1,82,51377,0,233659,solved_target
treatment340,340,1810,1,83,128883,0,233659,solved_target
treatment340,340,1810,1,84,150412,0,233659,solved_target
treatment340,340,1810,1,85,,1,233659,solved_target
treatment340,340,1810,1,86,15917,0,233659,solved_target
treatment340,340,1810,1,87,38168,0,233659,solved_target
treatment340,340,1810,1,88,3119,0,233659,solved_target
treatment340,340,1810,1,89,,1,233659,solved_target
treatment340,340,1810,1,90,121552,0,233659,solved_target
treatment340,340,1810,1,91,50823,0,233659,solved_target
treatment340,340,1810,1,92,,1,233659,solved_target
treatment340,340,1810,1,93,158400,0,233659,solved_target
treatment340,340,1810,1,94,105400,0,233659,solved_target
treatment340,340,1810,1,95,35081,0,233659,solved_target
treatment340,340,1810,1,96,178257,0,233659,solved_target
treatment340,340,1810,1,97,,1,233659,solved_target
treatment340,340,1810,1,98,,1,233659,solved_target
treatment340,340,1810,1,99,93976,0,233659,solved_target
treatment340,340,1810,2,0,128714,0,157121,solved_target
treatment340,340,1810,2,1,,1,157121,solved_target
treatment340,340,1810,2,2,,1,157121,solved_target
treatment340,340,1810,2,3,,1,157121,solved_target
treatment340,340,1810,2,4,77136,0,157121,solved_target
treatment340,340,1810,2,5,,1,157121,solved_target
treatment340,340,1810,2,6,28926,0,157121,solved_target
treatment340,340,1810,2,7,,1,157121,solved_target
treatment340,340,1810,2,8,68167,0,157121,solved_target
treatment340,340,1810,2,9,,1,157121,solved_target
treatment340,340,1810,2,10,,1,157121,solved_target
treatment340,340,1810,2,11,,1,157121,solved_target
treatment340,340,1810,2,12,,1,157121,solved_target
treatment340,340,1810,2,13,,1,157121,solved_target
treatment340,340,1810,2,14,9363,0,157121,solved_target
treatment340,340,1810,2,15,7716,0,157121,solved_target
treatment340,340,1810,2,16,,1,157121,solved_target
treatment340,340,1810,2,17,,1,157121,solved_target
treatment340,340,1810,2,18,5006,0,157121,solved_target
treatment340,340,1810,2,19,5975,0,157121,solved_target
treatment340,340,1810,2,20,146869,0,157121,solved_target
treatment340,340,1810,2,21,101237,0,157121,solved_target
treatment340,340,1810,2,22,10540,0,157121,solved_target
treatment340,340,1810,2,23,13278,0,157121,solved_target
treatment340,340,1810,2,24,,1,157121,solved_target
treatment340,340,1810,2,25,,1,157121,solved_target
treatment340,340,1810,2,26,48627,0,157121,solved_target
treatment340,340,1810,2,27,37423,0,157121,solved_target
treatment340,340,1810,2,28,,1,157121,solved_target
treatment340,340,1810,2,29,18083,0,157121,solved_target
treatment340,340,1810,2,30,,1,157121,solved_target
treatment340,340,1810,2,31,108724,0,157121,solved_target
treatment340,340,1810,2,32,134151,0,157121,solved_target
treatment340,340,1810,2,33,,1,157121,solved_target
treatment340,340,1810,2,34,73475,0,157121,solved_target
treatment340,340,1810,2,35,49299,0,157121,solved_target
treatment340,340,1810,2,36,,1,157121,solved_target
treatment340,340,1810,2,37,86309,0,157121,solved_target
treatment340,340,1810,2,38,24908,0,157121,solved_target
treatment340,340,1810,2,39,96073,0,157121,solved_target
treatment340,340,1810,2,40,,1,157121,solved_target
treatment340,340,1810,2,41,82387,0,157121,solved_target
treatment340,340,1810,2,42,34354,0,157121,solved_target
treatment340,340,1810,2,43,67714,0,157121,solved_target
treatment340,340,1810,2,44,80967,0,157121,solved_target
treatment340,340,1810,2,45,83248,0,157121,solved_target
treatment340,340,1810,2,46,16327,0,157121,solved_target
treatment340,340,1810,2,47,22324,0,157121,solved_target
treatment340,340,1810,2,48,62271,0,157121,solved_target
treatment340,340,1810,2,49,4439,0,157121,solved_target
treatment340,340,1810,2,50,65770,0,157121,solved_target
treatment340,340,1810,2,51,89350,0,157121,solved_target
treatment340,340,1810,2,52,,1,157121,solved_target
treatment340,340,1810,2,53,10069,0,157121,solved_target
treatment340,340,1810,2,54,47739,0,157121,solved_target
treatment340,340,1810,2,55,,1,157121,solved_target
treatment340,340,1810,2,56,,1,157121,solved_target
treatment340,340,1810,2,57,4126,0,157121,solved_target
treatment340,340,1810,2,58,41824,0,157121,solved_target
treatment340,340,1810,2,59,30992,0,157121,solved_target
treatment340,340,1810,2,60,157121,0,157121,solved_target
treatment340,340,1810,2,61,8408,0,157121,solved_target
treatment340,340,1810,2,62,91847,0,157121,solved_target
treatment340,340,1810,2,63,,1,157121,solved_target
treatment340,340,1810,2,64,131355,0,157121,solved_target
treatment340,340,1810,2,65,,1,157121,solved_target
treatment340,340,1810,2,66,11969,0,157121,solved_target
treatment340,340,1810,2,67,16708,0,157121,solved_target
treatment340,340,1810,2,68,,1,157121,solved_target
treatment340,340,1810,2,69,,1,157121,solved_target
treatment340,340,1810,2,70,,1,157121,solved_target
treatment340,340,1810,2,71,,1,157121,solved_target
treatment340,340,1810,2,72,106344,0,157121,solved_target
treatment340,340,1810,2,73,,1,157121,solved_target
treatment340,340,1810,2,74,,1,157121,solved_target
treatment340,340,1810,2,75,147144,0,157121,solved_target
treatment340,340,1810,2,76,9681,0,157121,solved_target
treatment340,340,1810,2,77,,1,157121,solved_target
treatment340,340,1810,2,78,146673,0,157121,solved_target
treatment340,340,1810,2,79,43499,0,157121,solved_target
treatment340,340,1810,2,80,16137,0,157121,solved_target
treatment340,340,1810,2,81,3090,0,157121,solved_target
treatment340,340,1810,2,82,,1,157121,solved_target
treatment340,340,1810,2,83,104043,0,157121,solved_target
treatment340,340,1810,2,84,,1,157121,solved_target
treatment340,340,1810,2,85,52923,0,157121,solved_target
treatment340,340,1810,2,86,,1,157121,solved_target
treatment340,340,1810,2,87,65025,0,157121,solved_target
treatment340,340,1810,2,88,11903,0,157121,solved_target
treatment340,340,1810,2,89,,1,157121,solved_target
treatment340,340,1810,2,90,55748,0,157121,solved_target
treatment340,340,1810,2,91,9693,0,157121,solved_target
treatment340,340,1810,2,92,,1,157121,solved_target
treatment340,340,1810,2,93,132079,0,157121,solved_target
treatment340,340,1810,2,94,76414,0,157121,solved_target
treatment340,340,1810,2,95,,1,157121,solved_target
treatment340,340,1810,2,96,,1,157121,solved_target
treatment340,340,1810,2,97,,1,157121,solved_target
treatment340,340,1810,2,98,,1,157121,solved_target
treatment340,340,1810,2,99,53911,0,157121,solved_target
treatment340,340,1810,3,0,27191,0,237382,solved_target
treatment340,340,1810,3,1,35214,0,237382,solved_target
treatment340,340,1810,3,2,25835,0,237382,solved_target
treatment340,340,1810,3,3,,1,237382,solved_target
treatment340,340,1810,3,4,35126,0,237382,solved_target
treatment340,340,1810,3,5,35346,0,237382,solved_target
treatment340,340,1810,3,6,10157,0,237382,solved_target
treatment340,340,1810,3,7,,1,237382,solved_target
treatment340,340,1810,3,8,,1,237382,solved_target
treatment340,340,1810,3,9,,1,237382,solved_target
treatment340,340,1810,3,10,,1,237382,solved_target
treatment340,340,1810,3,11,,1,237382,solved_target
treatment340,340,1810,3,12,60282,0,237382,solved_target
treatment340,340,1810,3,13,81372,0,237382,solved_target
treatment340,340,1810,3,14,234707,0,237382,solved_target
treatment340,340,1810,3,15,117561,0,237382,solved_target
treatment340,340,1810,3,16,,1,237382,solved_target
treatment340,340,1810,3,17,,1,237382,solved_target
treatment340,340,1810,3,18,12275,0,237382,solved_target
treatment340,340,1810,3,19,38374,0,237382,solved_target
treatment340,340,1810,3,20,,1,237382,solved_target
treatment340,340,1810,3,21,173725,0,237382,solved_target
treatment340,340,1810,3,22,,1,237382,solved_target
treatment340,340,1810,3,23,,1,237382,solved_target
treatment340,340,1810,3,24,132016,0,237382,solved_target
treatment340,340,1810,3,25,,1,237382,solved_target
treatment340,340,1810,3,26,,1,237382,solved_target
treatment340,340,1810,3,27,91486,0,237382,solved_target
treatment340,340,1810,3,28,23911,0,237382,solved_target
treatment340,340,1810,3,29,,1,237382,solved_target
treatment340,340,1810,3,30,,1,237382,solved_target
treatment340,340,1810,3,31,,1,237382,solved_target
treatment340,340,1810,3,32,76242,0,237382,solved_target
treatment340,340,1810,3,33,32734,0,237382,solved_target
treatment340,340,1810,3,34,28943,0,237382,solved_target
treatment340,340,1810,3,35,131268,0,237382,solved_target
treatment340,340,1810,3,36,36428,0,237382,solved_target
treatment340,340,1810,3,37,28272,0,237382,solved_target
treatment340,340,1810,3,38,10788,0,237382,solved_target
treatment340,340,1810,3,39,,1,237382,solved_target
treatment340,340,1810,3,40,79282,0,237382,solved_target
treatment340,340,1810,3,41,58295,0,237382,solved_target
treatment340,340,1810,3,42,,1,237382,solved_target
treatment340,340,1810,3,43,12122,0,237382,solved_target
treatment340,340,1810,3,44,22300,0,237382,solved_target
treatment340,340,1810,3,45,180495,0,237382,solved_target
treatment340,340,1810,3,46,175584,0,237382,solved_target
treatment340,340,1810,3,47,3731,0,237382,solved_target
treatment340,340,1810,3,48,,1,237382,solved_target
treatment340,340,1810,3,49,173937,0,237382,solved_target
treatment340,340,1810,3,50,28889,0,237382,solved_target
treatment340,340,1810,3,51,,1,237382,solved_target
treatment340,340,1810,3,52,122143,0,237382,solved_target
treatment340,340,1810,3,53,20255,0,237382,solved_target
treatment340,340,1810,3,54,,1,237382,solved_target
treatment340,340,1810,3,55,102614,0,237382,solved_target
treatment340,340,1810,3,56,,1,237382,solved_target
treatment340,340,1810,3,57,16811,0,237382,solved_target
treatment340,340,1810,3,58,,1,237382,solved_target
treatment340,340,1810,3,59,30041,0,237382,solved_target
treatment340,340,1810,3,60,,1,237382,solved_target
treatment340,340,1810,3,61,,1,237382,solved_target
treatment340,340,1810,3,62,8185,0,237382,solved_target
treatment340,340,1810,3,63,,1,237382,solved_target
treatment340,340,1810,3,64,145032,0,237382,solved_target
treatment340,340,1810,3,65,,1,237382,solved_target
treatment340,340,1810,3,66,38357,0,237382,solved_target
treatment340,340,1810,3,67,,1,237382,solved_target
treatment340,340,1810,3,68,,1,237382,solved_target
treatment340,340,1810,3,69,124998,0,237382,solved_target
treatment340,340,1810,3,70,,1,237382,solved_target
treatment340,340,1810,3,71,,1,237382,solved_target
treatment340,340,1810,3,72,27724,0,237382,solved_target
treatment340,340,1810,3,73,173459,0,237382,solved_target
treatment340,340,1810,3,74,46240,0,237382,solved_target
treatment340,340,1810,3,75,131372,0,237382,solved_target
treatment340,340,1810,3,76,79585,0,237382,solved_target
treatment340,340,1810,3,77,,1,237382,solved_target
treatment340,340,1810,3,78,3788,0,237382,solved_target
treatment340,340,1810,3,79,25564,0,237382,solved_target
treatment340,340,1810,3,80,14687,0,237382,solved_target
treatment340,340,1810,3,81,,1,237382,solved_target
treatment340,340,1810,3,82,,1,237382,solved_target
treatment340,340,1810,3,83,172371,0,237382,solved_target
treatment340,340,1810,3,84,10248,0,237382,solved_target
treatment340,340,1810,3,85,237382,0,237382,solved_target
treatment340,340,1810,3,86,,1,237382,solved_target
treatment340,340,1810,3,87,16539,0,237382,solved_target
treatment340,340,1810,3,88,,1,237382,solved_target
treatment340,340,1810,3,89,,1,237382,solved_target
treatment340,340,1810,3,90,39957,0,237382,solved_target
treatment340,340,1810,3,91,68396,0,237382,solved_target
treatment340,340,1810,3,92,,1,237382,solved_target
treatment340,340,1810,3,93,7624,0,237382,solved_target
treatment340,340,1810,3,94,88776,0,237382,solved_target
treatment340,340,1810,3,95,,1,237382,solved_target
treatment340,340,1810,3,96,146874,0,237382,solved_target
treatment340,340,1810,3,97,85291,0,237382,solved_target
treatment340,340,1810,3,98,,1,237382,solved_target
treatment340,340,1810,3,99,43297,0,237382,solved_target
treatment340,340,1810,4,0,125346,0,179732,solved_target
treatment340,340,1810,4,1,142183,0,179732,solved_target
treatment340,340,1810,4,2,,1,179732,solved_target
treatment340,340,1810,4,3,123088,0,179732,solved_target
treatment340,340,1810,4,4,,1,179732,solved_target
treatment340,340,1810,4,5,,1,179732,solved_target
treatment340,340,1810,4,6,,1,179732,solved_target
treatment340,340,1810,4,7,,1,179732,solved_target
treatment340,340,1810,4,8,,1,179732,solved_target
treatment340,340,1810,4,9,159983,0,179732,solved_target
treatment340,340,1810,4,10,13863,0,179732,solved_target
treatment340,340,1810,4,11,122263,0,179732,solved_target
treatment340,340,1810,4,12,38217,0,179732,solved_target
treatment340,340,1810,4,13,157452,0,179732,solved_target
treatment340,340,1810,4,14,,1,179732,solved_target
treatment340,340,1810,4,15,,1,179732,solved_target
treatment340,340,1810,4,16,41695,0,179732,solved_target
treatment340,340,1810,4,17,11728,0,179732,solved_target
treatment340,340,1810,4,18,,1,179732,solved_target
treatment340,340,1810,4,19,14954,0,179732,solved_target
treatment340,340,1810,4,20,4184,0,179732,solved_target
treatment340,340,1810,4,21,85737,0,179732,solved_target
treatment340,340,1810,4,22,,1,179732,solved_target
treatment340,340,1810,4,23,11495,0,179732,solved_target
treatment340,340,1810,4,24,,1,179732,solved_target
treatment340,340,1810,4,25,,1,179732,solved_target
treatment340,340,1810,4,26,35936,0,179732,solved_target
treatment340,340,1810,4,27,,1,179732,solved_target
treatment340,340,1810,4,28,,1,179732,solved_target
treatment340,340,1810,4,29,22953,0,179732,solved_target
treatment340,340,1810,4,30,30145,0,179732,solved_target
treatment340,340,1810,4,31,35965,0,179732,solved_target
treatment340,340,1810,4,32,,1,179732,solved_target
treatment340,340,1810,4,33,19557,0,179732,solved_target
treatment340,340,1810,4,34,24131,0,179732,solved_target
treatment340,340,1810,4,35,59935,0,179732,solved_target
treatment340,340,1810,4,36,17684,0,179732,solved_target
treatment340,340,1810,4,37,29211,0,179732,solved_target
treatment340,340,1810,4,38,18549,0,179732,solved_target
treatment340,340,1810,4,39,32620,0,179732,solved_target
treatment340,340,1810,4,40,,1,179732,solved_target
treatment340,340,1810,4,41,,1,179732,solved_target
treatment340,340,1810,4,42,57941,0,179732,solved_target
treatment340,340,1810,4,43,47154,0,179732,solved_target
treatment340,340,1810,4,44,,1,179732,solved_target
treatment340,340,1810,4,45,2966,0,179732,solved_target
treatment340,340,1810,4,46,,1,179732,solved_target
treatment340,340,1810,4,47,12157,0,179732,solved_target
treatment340,340,1810,4,48,18370,0,179732,solved_target
treatment340,340,1810,4,49,83375,0,179732,solved_target
treatment340,340,1810,4,50,64407,0,179732,solved_target
treatment340,340,1810,4,51,16729,0,179732,solved_target
treatment340,340,1810,4,52,4460,0,179732,solved_target
treatment340,340,1810,4,53,21671,0,179732,solved_target
treatment340,340,1810,4,54,,1,179732,solved_target
treatment340,340,1810,4,55,,1,179732,solved_target
treatment340,340,1810,4,56,18702,0,179732,solved_target
treatment340,340,1810,4,57,,1,179732,solved_target
treatment340,340,1810,4,58,56248,0,179732,solved_target
treatment340,340,1810,4,59,82643,0,179732,solved_target
treatment340,340,1810,4,60,47798,0,179732,solved_target
treatment340,340,1810,4,61,31697,0,179732,solved_target
treatment340,340,1810,4,62,,1,179732,solved_target
treatment340,340,1810,4,63,,1,179732,solved_target
treatment340,340,1810,4,64,,1,179732,solved_target
treatment340,340,1810,4,65,96137,0,179732,solved_target
treatment340,340,1810,4,66,166285,0,179732,solved_target
treatment340,340,1810,4,67,96574,0,179732,solved_target
treatment340,340,1810,4,68,20486,0,179732,solved_target
treatment340,340,1810,4,69,12559,0,179732,solved_target
treatment340,340,1810,4,70,,1,179732,solved_target
treatment340,340,1810,4,71,8029,0,179732,solved_target
treatment340,340,1810,4,72,,1,179732,solved_target
treatment340,340,1810,4,73,,1,179732,solved_target
treatment340,340,1810,4,74,36366,0,179732,solved_target
treatment340,340,1810,4,75,23592,0,179732,solved_target
treatment340,340,1810,4,76,,1,179732,solved_target
treatment340,340,1810,4,77,36772,0,179732,solved_target
treatment340,340,1810,4,78,107911,0,179732,solved_target
treatment340,340,1810,4,79,,1,179732,solved_target
treatment340,340,1810,4,80,42130,0,179732,solved_target
treatment340,340,1810,4,81,,1,179732,solved_target
treatment340,340,1810,4,82,,1,179732,solved_target
treatment340,340,1810,4,83,69967,0,179732,solved_target
treatment340,340,1810,4,84,55891,0,179732,solved_target
treatment340,340,1810,4,85,,1,179732,solved_target
treatment340,340,1810,4,86,113305,0,179732,solved_target
treatment340,340,1810,4,87,,1,179732,solved_target
treatment340,340,1810,4,88,179732,0,179732,solved_target
treatment340,340,1810,4,89,65203,0,179732,solved_target
treatment340,340,1810,4,90,,1,179732,solved_target
treatment340,340,1810,4,91,,1,179732,solved_target
treatment340,340,1810,4,92,,1,179732,solved_target
treatment340,340,1810,4,93,36921,0,179732,solved_target
treatment340,340,1810,4,94,,1,179732,solved_target
treatment340,340,1810,4,95,4826,0,179732,solved_target
treatment340,340,1810,4,96,14861,0,179732,solved_target
treatment340,340,1810,4,97,,1,179732,solved_target
treatment340,340,1810,4,98,147160,0,179732,solved_target
treatment340,340,1810,4,99,,1,179732,solved_target
treatment340,340,2560,0,0,,1,1190951,solved_target
treatment340,340,2560,0,1,391107,0,1190951,solved_target
treatment340,340,2560,0,2,27974,0,1190951,solved_target
treatment340,340,2560,0,3,,1,1190951,solved_target
treatment340,340,2560,0,4,167512,0,1190951,solved_target
treatment340,340,2560,0,5,,1,1190951,solved_target
treatment340,340,2560,0,6,240466,0,1190951,solved_target
treatment340,340,2560,0,7,,1,1190951,solved_target
treatment340,340,2560,0,8,253414,0,1190951,solved_target
treatment340,340,2560,0,9,,1,1190951,solved_target
treatment340,340,2560,0,10,107197,0,1190951,solved_target
treatment340,340,2560,0,11,1089373,0,1190951,solved_target
treatment340,340,2560,0,12,222772,0,1190951,solved_target
treatment340,340,2560,0,13,337382,0,1190951,solved_target
treatment340,340,2560,0,14,817401,0,1190951,solved_target
treatment340,340,2560,0,15,596631,0,1190951,solved_target
treatment340,340,2560,0,16,96243,0,1190951,solved_target
treatment340,340,2560,0,17,,1,1190951,solved_target
treatment340,340,2560,0,18,,1,1190951,solved_target
treatment340,340,2560,0,19,,1,1190951,solved_target
treatment340,340,2560,0,20,442529,0,1190951,solved_target
treatment340,340,2560,0,21,,1,1190951,solved_target
treatment340,340,2560,0,22,289700,0,1190951,solved_target
treatment340,340,2560,0,23,,1,1190951,solved_target
treatment340,340,2560,0,24,,1,1190951,solved_target
treatment340,340,2560,0,25,463570,0,1190951,solved_target
treatment340,340,2560,0,26,22812,0,1190951,solved_target
treatment340,340,2560,0,27,,1,1190951,solved_target
treatment340,340,2560,0,28,344946,0,1190951,solved_target
treatment340,340,2560,0,29,138387,0,1190951,solved_target
treatment340,340,2560,0,30,163459,0,1190951,solved_target
treatment340,340,2560,0,31,848834,0,1190951,solved_target
treatment340,340,2560,0,32,,1,1190951,solved_target
treatment340,340,2560,0,33,75128,0,1190951,solved_target
treatment340,340,2560,0,34,,1,1190951,solved_target
treatment340,340,2560,0,35,31865,0,1190951,solved_target
treatment340,340,2560,0,36,344402,0,1190951,solved_target
treatment340,340,2560,0,37,,1,1190951,solved_target
treatment340,340,2560,0,38,,1,1190951,solved_target
treatment340,340,2560,0,39,74460,0,1190951,solved_target
treatment340,340,2560,0,40,1145273,0,1190951,solved_target
treatment340,340,2560,0,41,,1,1190951,solved_target
treatment340,340,2560,0,42,,1,1190951,solved_target
treatment340,340,2560,0,43,436291,0,1190951,solved_target
treatment340,340,2560,0,44,121534,0,1190951,solved_target
treatment340,340,2560,0,45,55993,0,1190951,solved_target
treatment340,340,2560,0,46,117453,0,1190951,solved_target
treatment340,340,2560,0,47,329873,0,1190951,solved_target
treatment340,340,2560,0,48,181865,0,1190951,solved_target
treatment340,340,2560,0,49,,1,1190951,solved_target
treatment340,340,2560,0,50,517039,0,1190951,solved_target
treatment340,340,2560,0,51,328566,0,1190951,solved_target
treatment340,340,2560,0,52,269001,0,1190951,solved_target
treatment340,340,2560,0,53,,1,1190951,solved_target
treatment340,340,2560,0,54,,1,1190951,solved_target
treatment340,340,2560,0,55,26960,0,1190951,solved_target
treatment340,340,2560,0,56,195213,0,1190951,solved_target
treatment340,340,2560,0,57,661123,0,1190951,solved_target
treatment340,340,2560,0,58,934166,0,1190951,solved_target
treatment340,340,2560,0,59,413814,0,1190951,solved_target
treatment340,340,2560,0,60,142201,0,1190951,solved_target
treatment340,340,2560,0,61,158546,0,1190951,solved_target
treatment340,340,2560,0,62,207403,0,1190951,solved_target
treatment340,340,2560,0,63,590212,0,1190951,solved_target
treatment340,340,2560,0,64,,1,1190951,solved_target
treatment340,340,2560,0,65,509715,0,1190951,solved_target
treatment340,340,2560,0,66,,1,1190951,solved_target
treatment340,340,2560,0,67,,1,1190951,solved_target
treatment340,340,2560,0,68,,1,1190951,solved_target
treatment340,340,2560,0,69,622331,0,1190951,solved_target
treatment340,340,2560,0,70,15002,0,1190951,solved_target
treatment340,340,2560,0,71,,1,1190951,solved_target
treatment340,340,2560,0,72,196271,0,1190951,solved_target
treatment340,340,2560,0,73,21890,0,1190951,solved_target
treatment340,340,2560,0,74,13965,0,1190951,solved_target
treatment340,340,2560,0,75,857622,0,1190951,solved_target
treatment340,340,2560,0,76,,1,1190951,solved_target
treatment340,340,2560,0,77,1190951,0,1190951,solved_target
treatment340,340,2560,0,78,154932,0,1190951,solved_target
treatment340,340,2560,0,79,,1,1190951,solved_target
treatment340,340,2560,0,80,,1,1190951,solved_target
treatment340,340,2560,0,81,22908,0,1190951,solved_target
treatment340,340,2560,0,82,,1,1190951,solved_target
treatment340,340,2560,0,83,,1,1190951,solved_target
treatment340,340,2560,0,84,500453,0,1190951,solved_target
treatment340,340,2560,0,85,93389,0,1190951,solved_target
treatment340,340,2560,0,86,60066,0,1190951,solved_target
treatment340,340,2560,0,87,,1,1190951,solved_target
treatment340,340,2560,0,88,269775,0,1190951,solved_target
treatment340,340,2560,0,89,,1,1190951,solved_target
treatment340,340,2560,0,90,,1,1190951,solved_target
treatment340,340,2560,0,91,39240,0,1190951,solved_target
treatment340,340,2560,0,92,,1,1190951,solved_target
treatment340,340,2560,0,93,,1,1190951,solved_target
treatment340,340,2560,0,94,984754,0,1190951,solved_target
treatment340,340,2560,0,95,666957,0,1190951,solved_target
treatment340,340,2560,0,96,,1,1190951,solved_target
treatment340,340,2560,0,97,,1,1190951,solved_target
treatment340,340,2560,0,98,,1,1190951,solved_target
treatment340,340,2560,0,99,,1,1190951,solved_target
treatment340,340,2560,1,0,234282,0,1297121,solved_target
treatment340,340,2560,1,1,636004,0,1297121,solved_target
treatment340,340,2560,1,2,110284,0,1297121,solved_target
treatment340,340,2560,1,3,38972,0,1297121,solved_target
treatment340,340,2560,1,4,65573,0,1297121,solved_target
treatment340,340,2560,1,5,,1,1297121,solved_target
treatment340,340,2560,1,6,,1,1297121,solved_target
treatment340,340,2560,1,7,,1,1297121,solved_target
treatment340,340,2560,1,8,6860,0,1297121,solved_target
treatment340,340,2560,1,9,823168,0,1297121,solved_target
treatment340,340,2560,1,10,28656,0,1297121,solved_target
treatment340,340,2560,1,11,10653,0,1297121,solved_target
treatment340,340,2560,1,12,,1,1297121,solved_target
treatment340,340,2560,1,13,,1,1297121,solved_target
treatment340,340,2560,1,14,474800,0,1297121,solved_target
treatment340,340,2560,1,15,,1,1297121,solved_target
treatment340,340,2560,1,16,146517,0,1297121,solved_target
treatment340,340,2560,1,17,631594,0,1297121,solved_target
treatment340,340,2560,1,18,195803,0,1297121,solved_target
treatment340,340,2560,1,19,38576,0,1297121,solved_target
treatment340,340,2560,1,20,,1,1297121,solved_target
treatment340,340,2560,1,21,22234,0,1297121,solved_target
treatment340,340,2560,1,22,914450,0,1297121,solved_target
treatment340,340,2560,1,23,,1,1297121,solved_target
treatment340,340,2560,1,24,,1,1297121,solved_target
treatment340,340,2560,1,25,239661,0,1297121,solved_target
treatment340,340,2560,1,26,915841,0,1297121,solved_target
treatment340,340,2560,1,27,39429,0,1297121,solved_target
treatment340,340,2560,1,28,518163,0,1297121,solved_target
treatment340,340,2560,1,29,,1,1297121,solved_target
treatment340,340,2560,1,30,1256824,0,1297121,solved_target
treatment340,340,2560,1,31,1079620,0,1297121,solved_target
treatment340,340,2560,1,32,37950,0,1297121,solved_target
treatment340,340,2560,1,33,334198,0,1297121,solved_target
treatment340,340,2560,1,34,987674,0,1297121,solved_target
treatment340,340,2560,1,35,243023,0,1297121,solved_target
treatment340,340,2560,1,36,56476,0,1297121,solved_target
treatment340,340,2560,1,37,43514,0,1297121,solved_target
treatment340,340,2560,1,38,200522,0,1297121,solved_target
treatment340,340,2560,1,39,606884,0,1297121,solved_target
treatment340,340,2560,1,40,89420,0,1297121,solved_target
treatment340,340,2560,1,41,237921,0,1297121,solved_target
treatment340,340,2560,1,42,160153,0,1297121,solved_target
treatment340,340,2560,1,43,68927,0,1297121,solved_target
treatment340,340,2560,1,44,1191587,0,1297121,solved_target
treatment340,340,2560,1,45,4026,0,1297121,solved_target
treatment340,340,2560,1,46,,1,1297121,solved_target
treatment340,340,2560,1,47,,1,1297121,solved_target
treatment340,340,2560,1,48,21187,0,1297121,solved_target
treatment340,340,2560,1,49,,1,1297121,solved_target
treatment340,340,2560,1,50,23772,0,1297121,solved_target
treatment340,340,2560,1,51,,1,1297121,solved_target
treatment340,340,2560,1,52,,1,1297121,solved_target
treatment340,340,2560,1,53,16105,0,1297121,solved_target
treatment340,340,2560,1,54,,1,1297121,solved_target
treatment340,340,2560,1,55,,1,1297121,solved_target
treatment340,340,2560,1,56,,1,1297121,solved_target
treatment340,340,2560,1,57,,1,1297121,solved_target
treatment340,340,2560,1,58,,1,1297121,solved_target
treatment340,340,2560,1,59,1010127,0,1297121,solved_target
treatment340,340,2560,1,60,660132,0,1297121,solved_target
treatment340,340,2560,1,61,540985,0,1297121,solved_target
treatment340,340,2560,1,62,105903,0,1297121,solved_target
treatment340,340,2560,1,63,,1,1297121,solved_target
treatment340,340,2560,1,64,,1,1297121,solved_target
treatment340,340,2560,1,65,335791,0,1297121,solved_target
treatment340,340,2560,1,66,,1,1297121,solved_target
treatment340,340,2560,1,67,,1,1297121,solved_target
treatment340,340,2560,1,68,679799,0,1297121,solved_target
treatment340,340,2560,1,69,,1,1297121,solved_target
treatment340,340,2560,1,70,203352,0,1297121,solved_target
treatment340,340,2560,1,71,142451,0,1297121,solved_target
treatment340,340,2560,1,72,349434,0,1297121,solved_target
treatment340,340,2560,1,73,,1,1297121,solved_target
treatment340,340,2560,1,74,,1,1297121,solved_target
treatment340,340,2560,1,75,,1,1297121,solved_target
treatment340,340,2560,1,76,118547,0,1297121,solved_target
treatment340,340,2560,1,77,,1,1297121,solved_target
treatment340,340,2560,1,78,411464,0,1297121,solved_target
treatment340,340,2560,1,79,1241030,0,1297121,solved_target
treatment340,340,2560,1,80,627890,0,1297121,solved_target
treatment340,340,2560,1,81,,1,1297121,solved_target
treatment340,340,2560,1,82,,1,1297121,solved_target
treatment340,340,2560,1,83,221231,0,1297121,solved_target
treatment340,340,2560,1,84,,1,1297121,solved_target
treatment340,340,2560,1,85,,1,1297121,solved_target
treatment340,340,2560,1,86,211811,0,1297121,solved_target
treatment340,340,2560,1,87,976005,0,1297121,solved_target
treatment340,340,2560,1,88,,1,1297121,solved_target
treatment340,340,2560,1,89,,1,1297121,solved_target
treatment340,340,2560,1,90,585911,0,1297121,solved_target
treatment340,340,2560,1,91,492084,0,1297121,solved_target
treatment340,340,2560,1,92,,1,1297121,solved_target
treatment340,340,2560,1,93,,1,1297121,solved_target
treatment340,340,2560,1,94,,1,1297121,solved_target
treatment340,340,2560,1,95,1279958,0,1297121,solved_target
treatment340,340,2560,1,96,,1,1297121,solved_target
treatment340,340,2560,1,97,1297121,0,1297121,solved_target
treatment340,340,2560,1,98,59711,0,1297121,solved_target
treatment340,340,2560,1,99,,1,1297121,solved_target
treatment340,340,2560,2,0,,1,505767,solved_target
treatment340,340,2560,2,1,147919,0,505767,solved_target
treatment340,340,2560,2,2,495947,0,505767,solved_target
treatment340,340,2560,2,3,7673,0,505767,solved_target
treatment340,340,2560,2,4,169686,0,505767,solved_target
treatment340,340,2560,2,5,22033,0,505767,solved_target
treatment340,340,2560,2,6,,1,505767,solved_target
treatment340,340,2560,2,7,119073,0,505767,solved_target
treatment340,340,2560,2,8,,1,505767,solved_target
treatment340,340,2560,2,9,,1,505767,solved_target
treatment340,340,2560,2,10,,1,505767,solved_target
treatment340,340,2560,2,11,505767,0,505767,solved_target
treatment340,340,2560,2,12,61274,0,505767,solved_target
treatment340,340,2560,2,13,209522,0,505767,solved_target
treatment340,340,2560,2,14,169274,0,505767,solved_target
treatment340,340,2560,2,15,78095,0,505767,solved_target
treatment340,340,2560,2,16,,1,505767,solved_target
treatment340,340,2560,2,17,,1,505767,solved_target
treatment340,340,2560,2,18,,1,505767,solved_target
treatment340,340,2560,2,19,49683,0,505767,solved_target
treatment340,340,2560,2,20,346052,0,505767,solved_target
treatment340,340,2560,2,21,,1,505767,solved_target
treatment340,340,2560,2,22,,1,505767,solved_target
treatment340,340,2560,2,23,19484,0,505767,solved_target
treatment340,340,2560,2,24,60260,0,505767,solved_target
treatment340,340,2560,2,25,,1,505767,solved_target
treatment340,340,2560,2,26,278932,0,505767,solved_target
treatment340,340,2560,2,27,,1,505767,solved_target
treatment340,340,2560,2,28,,1,505767,solved_target
treatment340,340,2560,2,29,,1,505767,solved_target
treatment340,340,2560,2,30,38739,0,505767,solved_target
treatment340,340,2560,2,31,,1,505767,solved_target
treatment340,340,2560,2,32,58554,0,505767,solved_target
treatment340,340,2560,2,33,482584,0,505767,solved_target
treatment340,340,2560,2,34,48782,0,505767,solved_target
treatment340,340,2560,2,35,134611,0,505767,solved_target
treatment340,340,2560,2,36,292881,0,505767,solved_target
treatment340,340,2560,2,37,,1,505767,solved_target
treatment340,340,2560,2,38,,1,505767,solved_target
treatment340,340,2560,2,39,248590,0,505767,solved_target
treatment340,340,2560,2,40,504355,0,505767,solved_target
treatment340,340,2560,2,41,175902,0,505767,solved_target
treatment340,340,2560,2,42,502260,0,505767,solved_target
treatment340,340,2560,2,43,192149,0,505767,solved_target
treatment340,340,2560,2,44,,1,505767,solved_target
treatment340,340,2560,2,45,,1,505767,solved_target
treatment340,340,2560,2,46,,1,505767,solved_target
treatment340,340,2560,2,47,57070,0,505767,solved_target
treatment340,340,2560,2,48,,1,505767,solved_target
treatment340,340,2560,2,49,,1,505767,solved_target
treatment340,340,2560,2,50,83930,0,505767,solved_target
treatment340,340,2560,2,51,,1,505767,solved_target
treatment340,340,2560,2,52,272234,0,505767,solved_target
treatment340,340,2560,2,53,30009,0,505767,solved_target
treatment340,340,2560,2,54,,1,505767,solved_target
treatment340,340,2560,2,55,11515,0,505767,solved_target
treatment340,340,2560,2,56,,1,505767,solved_target
treatment340,340,2560,2,57,,1,505767,solved_target
treatment340,340,2560,2,58,255112,0,505767,solved_target
treatment340,340,2560,2,59,3161,0,505767,solved_target
treatment340,340,2560,2,60,13312,0,505767,solved_target
treatment340,340,2560,2,61,407368,0,505767,solved_target
treatment340,340,2560,2,62,,1,505767,solved_target
treatment340,340,2560,2,63,,1,505767,solved_target
treatment340,340,2560,2,64,45709,0,505767,solved_target
treatment340,340,2560,2,65,293765,0,505767,solved_target
treatment340,340,2560,2,66,175330,0,505767,solved_target
treatment340,340,2560,2,67,10840,0,505767,solved_target
treatment340,340,2560,2,68,5651,0,505767,solved_target
treatment340,340,2560,2,69,14642,0,505767,solved_target
treatment340,340,2560,2,70,,1,505767,solved_target
treatment340,340,2560,2,71,13539,0,505767,solved_target
treatment340,340,2560,2,72,118416,0,505767,solved_target
treatment340,340,2560,2,73,297605,0,505767,solved_target
treatment340,340,2560,2,74,68162,0,505767,solved_target
treatment340,340,2560,2,75,228704,0,505767,solved_target
treatment340,340,2560,2,76,20453,0,505767,solved_target
treatment340,340,2560,2,77,,1,505767,solved_target
treatment340,340,2560,2,78,33623,0,505767,solved_target
treatment340,340,2560,2,79,,1,505767,solved_target
treatment340,340,2560,2,80,126454,0,505767,solved_target
treatment340,340,2560,2,81,,1,505767,solved_target
treatment340,340,2560,2,82,323170,0,505767,solved_target
treatment340,340,2560,2,83,,1,505767,solved_target
treatment340,340,2560,2,84,283214,0,505767,solved_target
treatment340,340,2560,2,85,,1,505767,solved_target
treatment340,340,2560,2,86,56788,0,505767,solved_target
treatment340,340,2560,2,87,213728,0,505767,solved_target
treatment340,340,2560,2,88,,1,505767,solved_target
treatment340,340,2560,2,89,52878,0,505767,solved_target
treatment340,340,2560,2,90,,1,505767,solved_target
treatment340,340,2560,2,91,122497,0,505767,solved_target
treatment340,340,2560,2,92,,1,505767,solved_target
treatment340,340,2560,2,93,8357,0,505767,solved_target
treatment340,340,2560,2,94,,1,505767,solved_target
treatment340,340,2560,2,95,,1,505767,solved_target
treatment340,340,2560,2,96,31543,0,505767,solved_target
treatment340,340,2560,2,97,93780,0,505767,solved_target
treatment340,340,2560,2,98,115845,0,505767,solved_target
treatment340,340,2560,2,99,,1,505767,solved_target
treatment340,340,2560,3,0,305914,0,873567,solved_target
treatment340,340,2560,3,1,475090,0,873567,solved_target
treatment340,340,2560,3,2,,1,873567,solved_target
treatment340,340,2560,3,3,148140,0,873567,solved_target
treatment340,340,2560,3,4,66069,0,873567,solved_target
treatment340,340,2560,3,5,,1,873567,solved_target
treatment340,340,2560,3,6,496785,0,873567,solved_target
treatment340,340,2560,3,7,,1,873567,solved_target
treatment340,340,2560,3,8,,1,873567,solved_target
treatment340,340,2560,3,9,120956,0,873567,solved_target
treatment340,340,2560,3,10,236927,0,873567,solved_target
treatment340,340,2560,3,11,,1,873567,solved_target
treatment340,340,2560,3,12,,1,873567,solved_target
treatment340,340,2560,3,13,,1,873567,solved_target
treatment340,340,2560,3,14,,1,873567,solved_target
treatment340,340,2560,3,15,126472,0,873567,solved_target
treatment340,340,2560,3,16,,1,873567,solved_target
treatment340,340,2560,3,17,,1,873567,solved_target
treatment340,340,2560,3,18,33145,0,873567,solved_target
treatment340,340,2560,3,19,,1,873567,solved_target
treatment340,340,2560,3,20,485972,0,873567,solved_target
treatment340,340,2560,3,21,25285,0,873567,solved_target
treatment340,340,2560,3,22,,1,873567,solved_target
treatment340,340,2560,3,23,102949,0,873567,solved_target
treatment340,340,2560,3,24,,1,873567,solved_target
treatment340,340,2560,3,25,,1,873567,solved_target
treatment340,340,2560,3,26,255207,0,873567,solved_target
treatment340,340,2560,3,27,,1,873567,solved_target
treatment340,340,2560,3,28,,1,873567,solved_target
treatment340,340,2560,3,29,76035,0,873567,solved_target
treatment340,340,2560,3,30,,1,873567,solved_target
treatment340,340,2560,3,31,136694,0,873567,solved_target
treatment340,340,2560,3,32,,1,873567,solved_target
treatment340,340,2560,3,33,,1,873567,solved_target
treatment340,340,2560,3,34,432864,0,873567,solved_target
treatment340,340,2560,3,35,539325,0,873567,solved_target
treatment340,340,2560,3,36,62714,0,873567,solved_target
treatment340,340,2560,3,37,126581,0,873567,solved_target
treatment340,340,2560,3,38,,1,873567,solved_target
treatment340,340,2560,3,39,13829,0,873567,solved_target
treatment340,340,2560,3,40,,1,873567,solved_target
treatment340,340,2560,3,41,267711,0,873567,solved_target
treatment340,340,2560,3,42,464366,0,873567,solved_target
treatment340,340,2560,3,43,240916,0,873567,solved_target
treatment340,340,2560,3,44,56287,0,873567,solved_target
treatment340,340,2560,3,45,123511,0,873567,solved_target
treatment340,340,2560,3,46,,1,873567,solved_target
treatment340,340,2560,3,47,12130,0,873567,solved_target
treatment340,340,2560,3,48,165482,0,873567,solved_target
treatment340,340,2560,3,49,159791,0,873567,solved_target
treatment340,340,2560,3,50,,1,873567,solved_target
treatment340,340,2560,3,51,,1,873567,solved_target
treatment340,340,2560,3,52,34138,0,873567,solved_target
treatment340,340,2560,3,53,93916,0,873567,solved_target
treatment340,340,2560,3,54,,1,873567,solved_target
treatment340,340,2560,3,55,729292,0,873567,solved_target
treatment340,340,2560,3,56,125862,0,873567,solved_target
treatment340,340,2560,3,57,44209,0,873567,solved_target
treatment340,340,2560,3,58,,1,873567,solved_target
treatment340,340,2560,3,59,,1,873567,solved_target
treatment340,340,2560,3,60,111448,0,873567,solved_target
treatment340,340,2560,3,61,,1,873567,solved_target
treatment340,340,2560,3,62,757338,0,873567,solved_target
treatment340,340,2560,3,63,,1,873567,solved_target
treatment340,340,2560,3,64,223600,0,873567,solved_target
treatment340,340,2560,3,65,140261,0,873567,solved_target
treatment340,340,2560,3,66,40504,0,873567,solved_target
treatment340,340,2560,3,67,,1,873567,solved_target
treatment340,340,2560,3,68,89576,0,873567,solved_target
treatment340,340,2560,3,69,220094,0,873567,solved_target
treatment340,340,2560,3,70,166056,0,873567,solved_target
treatment340,340,2560,3,71,502192,0,873567,solved_target
treatment340,340,2560,3,72,22052,0,873567,solved_target
treatment340,340,2560,3,73,,1,873567,solved_target
treatment340,340,2560,3,74,348005,0,873567,solved_target
treatment340,340,2560,3,75,35495,0,873567,solved_target
treatment340,340,2560,3,76,,1,873567,solved_target
treatment340,340,2560,3,77,,1,873567,solved_target
treatment340,340,2560,3,78,,1,873567,solved_target
treatment340,340,2560,3,79,378167,0,873567,solved_target
treatment340,340,2560,3,80,156956,0,873567,solved_target
treatment340,340,2560,3,81,40572,0,873567,solved_target
treatment340,340,2560,3,82,26180,0,873567,solved_target
treatment340,340,2560,3,83,203607,0,873567,solved_target
treatment340,340,2560,3,84,834802,0,873567,solved_target
treatment340,340,2560,3,85,,1,873567,solved_target
treatment340,340,2560,3,86,,1,873567,solved_target
treatment340,340,2560,3,87,235139,0,873567,solved_target
treatment340,340,2560,3,88,729963,0,873567,solved_target
treatment340,340,2560,3,89,719799,0,873567,solved_target
treatment340,340,2560,3,90,873567,0,873567,solved_target
treatment340,340,2560,3,91,224947,0,873567,solved_target
treatment340,340,2560,3,92,6105,0,873567,solved_target
treatment340,340,2560,3,93,124181,0,873567,solved_target
treatment340,340,2560,3,94,101335,0,873567,solved_target
treatment340,340,2560,3,95,,1,873567,solved_target
treatment340,340,2560,3,96,,1,873567,solved_target
treatment340,340,2560,3,97,33234,0,873567,solved_target
treatment340,340,2560,3,98,,1,873567,solved_target
treatment340,340,2560,3,99,,1,873567,solved_target
treatment340,340,2560,4,0,,1,1127874,solved_target
treatment340,340,2560,4,1,,1,1127874,solved_target
treatment340,340,2560,4,2,,1,1127874,solved_target
treatment340,340,2560,4,3,119688,0,1127874,solved_target
treatment340,340,2560,4,4,288685,0,1127874,solved_target
treatment340,340,2560,4,5,,1,1127874,solved_target
treatment340,340,2560,4,6,141546,0,1127874,solved_target
treatment340,340,2560,4,7,,1,1127874,solved_target
treatment340,340,2560,4,8,918679,0,1127874,solved_target
treatment340,340,2560,4,9,,1,1127874,solved_target
treatment340,340,2560,4,10,1033181,0,1127874,solved_target
treatment340,340,2560,4,11,51864,0,1127874,solved_target
treatment340,340,2560,4,12,,1,1127874,solved_target
treatment340,340,2560,4,13,51268,0,1127874,solved_target
treatment340,340,2560,4,14,96610,0,1127874,solved_target
treatment340,340,2560,4,15,1076481,0,1127874,solved_target
treatment340,340,2560,4,16,341357,0,1127874,solved_target
treatment340,340,2560,4,17,154213,0,1127874,solved_target
treatment340,340,2560,4,18,32070,0,1127874,solved_target
treatment340,340,2560,4,19,20685,0,1127874,solved_target
treatment340,340,2560,4,20,5599,0,1127874,solved_target
treatment340,340,2560,4,21,907789,0,1127874,solved_target
treatment340,340,2560,4,22,,1,1127874,solved_target
treatment340,340,2560,4,23,,1,1127874,solved_target
treatment340,340,2560,4,24,,1,1127874,solved_target
treatment340,340,2560,4,25,,1,1127874,solved_target
treatment340,340,2560,4,26,31956,0,1127874,solved_target
treatment340,340,2560,4,27,,1,1127874,solved_target
treatment340,340,2560,4,28,409131,0,1127874,solved_target
treatment340,340,2560,4,29,764317,0,1127874,solved_target
treatment340,340,2560,4,30,,1,1127874,solved_target
treatment340,340,2560,4,31,270863,0,1127874,solved_target
treatment340,340,2560,4,32,,1,1127874,solved_target
treatment340,340,2560,4,33,864341,0,1127874,solved_target
treatment340,340,2560,4,34,,1,1127874,solved_target
treatment340,340,2560,4,35,,1,1127874,solved_target
treatment340,340,2560,4,36,,1,1127874,solved_target
treatment340,340,2560,4,37,80092,0,1127874,solved_target
treatment340,340,2560,4,38,440620,0,1127874,solved_target
treatment340,340,2560,4,39,86171,0,1127874,solved_target
treatment340,340,2560,4,40,,1,1127874,solved_target
treatment340,340,2560,4,41,238419,0,1127874,solved_target
treatment340,340,2560,4,42,48979,0,1127874,solved_target
treatment340,340,2560,4,43,,1,1127874,solved_target
treatment340,340,2560,4,44,,1,1127874,solved_target
treatment340,340,2560,4,45,405717,0,1127874,solved_target
treatment340,340,2560,4,46,822348,0,1127874,solved_target
treatment340,340,2560,4,47,14197,0,1127874,solved_target
treatment340,340,2560,4,48,690164,0,1127874,solved_target
treatment340,340,2560,4,49,,1,1127874,solved_target
treatment340,340,2560,4,50,294985,0,1127874,solved_target
treatment340,340,2560,4,51,477891,0,1127874,solved_target
treatment340,340,2560,4,52,371568,0,1127874,solved_target
treatment340,340,2560,4,53,209616,0,1127874,solved_target
treatment340,340,2560,4,54,44185,0,1127874,solved_target
treatment340,340,2560,4,55,,1,1127874,solved_target
treatment340,340,2560,4,56,,1,1127874,solved_target
treatment340,340,2560,4,57,1127874,0,1127874,solved_target
treatment340,340,2560,4,58,,1,1127874,solved_target
treatment340,340,2560,4,59,75013,0,1127874,solved_target
treatment340,340,2560,4,60,,1,1127874,solved_target
treatment340,340,2560,4,61,,1,1127874,solved_target
treatment340,340,2560,4,62,,1,1127874,solved_target
treatment340,340,2560,4,63,,1,1127874,solved_target
treatment340,340,2560,4,64,72553,0,1127874,solved_target
treatment340,340,2560,4,65,61283,0,1127874,solved_target
treatment340,340,2560,4,66,4174,0,1127874,solved_target
treatment340,340,2560,4,67,,1,1127874,solved_target
treatment340,340,2560,4,68,,1,1127874,solved_target
treatment340,340,2560,4,69,,1,1127874,solved_target
treatment340,340,2560,4,70,962938,0,1127874,solved_target
treatment340,340,2560,4,71,12453,0,1127874,solved_target
treatment340,340,2560,4,72,298553,0,1127874,solved_target
treatment340,340,2560,4,73,,1,1127874,solved_target
treatment340,340,2560,4,74,28835,0,1127874,solved_target
treatment340,340,2560,4,75,80604,0,1127874,solved_target
treatment340,340,2560,4,76,232111,0,1127874,solved_target
treatment340,340,2560,4,77,,1,1127874,solved_target
treatment340,340,2560,4,78,,1,1127874,solved_target
treatment340,340,2560,4,79,39580,0,1127874,solved_target
treatment340,340,2560,4,80,60268,0,1127874,solved_target
treatment340,340,2560,4,81,15050,0,1127874,solved_target
treatment340,340,2560,4,82,,1,1127874,solved_target
treatment340,340,2560,4,83,,1,1127874,solved_target
treatment340,340,2560,4,84,632321,0,1127874,solved_target
treatment340,340,2560,4,85,465587,0,1127874,solved_target
treatment340,340,2560,4,86,85678,0,1127874,solved_target
treatment340,340,2560,4,87,223111,0,1127874,solved_target
treatment340,340,2560,4,88,472213,0,1127874,solved_target
treatment340,340,2560,4,89,,1,1127874,solved_target
treatment340,340,2560,4,90,243828,0,1127874,solved_target
treatment340,340,2560,4,91,95988,0,1127874,solved_target
treatment340,340,2560,4,92,11226,0,1127874,solved_target
treatment340,340,2560,4,93,168689,0,1127874,solved_target
treatment340,340,2560,4,94,73714,0,1127874,solved_target
treatment340,340,2560,4,95,45393,0,1127874,solved_target
treatment340,340,2560,4,96,,1,1127874,solved_target
treatment340,340,2560,4,97,919448,0,1127874,solved_target
treatment340,340,2560,4,98,,1,1127874,solved_target
treatment340,340,2560,4,99,,1,1127874,solved_target
treatment340,340,3620,0,0,,1,869466,wall_cap
treatment340,340,3620,0,1,,1,869466,wall_cap
treatment340,340,3620,0,2,,1,869466,wall_cap
treatment340,340,3620,0,3,311591,0,869466,wall_cap
treatment340,340,3620,0,4,447215,0,869466,wall_cap
treatment340,340,3620,0,5,,1,869466,wall_cap
treatment340,340,3620,0,6,,1,869466,wall_cap
treatment340,340,3620,0,7,,1,869466,wall_cap
treatment340,340,3620,0,8,,1,869466,wall_cap
treatment340,340,3620,0,9,,1,869466,wall_cap
treatment340,340,3620,0,10,,1,869466,wall_cap
treatment340,340,3620,0,11,,1,869466,wall_cap
treatment340,340,3620,0,12,,1,869466,wall_cap
treatment340,340,3620,0,13,576924,0,869466,wall_cap
treatment340,340,3620,0,14,,1,869466,wall_cap
treatment340,340,3620,0,15,,1,869466,wall_cap
treatment340,340,3620,0,16,,1,869466,wall_cap
treatment340,340,3620,0,17,,1,869466,wall_cap
treatment340,340,3620,0,18,,1,869466,wall_cap
treatment340,340,3620,0,19,,1,869466,wall_cap
treatment340,340,3620,0,20,,1,869466,wall_cap
treatment340,340,3620,0,21,595253,0,869466,wall_cap
treatment340,340,3620,0,22,,1,869466,wall_cap
treatment340,340,3620,0,23,,1,869466,wall_cap
treatment340,340,3620,0,24,,1,869466,wall_cap
treatment340,340,3620,0,25,,1,869466,wall_cap
treatment340,340,3620,0,26,,1,869466,wall_cap
treatment340,340,3620,0,27,,1,869466,wall_cap
treatment340,340,3620,0,28,,1,869466,wall_cap
treatment340,340,3620,0,29,,1,869466,wall_cap
treatment340,340,3620,0,30,,1,869466,wall_cap
treatment340,340,3620,0,31,34378,0,869466,wall_cap
treatment340,340,3620,0,32,523087,0,869466,wall_cap
treatment340,340,3620,0,33,,1,869466,wall_cap
treatment340,340,3620,0,34,,1,869466,wall_cap
treatment340,340,3620,0,35,,1,869466,wall_cap
treatment340,340,3620,0,36,,1,869466,wall_cap
treatment340,340,3620,0,37,,1,869466,wall_cap
treatment340,340,3620,0,38,,1,869466,wall_cap
treatment340,340,3620,0,39,,1,869466,wall_cap
treatment340,340,3620,0,40,143175,0,869466,wall_cap
treatment340,340,3620,0,41,250679,0,869466,wall_cap
treatment340,340,3620,0,42,,1,869466,wall_cap
treatment340,340,3620,0,43,,1,869466,wall_cap
treatment340,340,3620,0,44,,1,869466,wall_cap
treatment340,340,3620,0,45,100841,0,869466,wall_cap
treatment340,340,3620,0,46,856876,0,869466,wall_cap
treatment340,340,3620,0,47,,1,869466,wall_cap
treatment340,340,3620,0,48,,1,869466,wall_cap
treatment340,340,3620,0,49,,1,869466,wall_cap
treatment340,340,3620,0,50,,1,869466,wall_cap
treatment340,340,3620,0,51,347186,0,869466,wall_cap
treatment340,340,3620,0,52,245638,0,869466,wall_cap
treatment340,340,3620,0,53,,1,869466,wall_cap
treatment340,340,3620,0,54,555772,0,869466,wall_cap
treatment340,340,3620,0,55,,1,869466,wall_cap
treatment340,340,3620,0,56,583493,0,869466,wall_cap
treatment340,340,3620,0,57,,1,869466,wall_cap
treatment340,340,3620,0,58,,1,869466,wall_cap
treatment340,340,3620,0,59,,1,869466,wall_cap
treatment340,340,3620,0,60,,1,869466,wall_cap
treatment340,340,3620,0,61,,1,869466,wall_cap
treatment340,340,3620,0,62,,1,869466,wall_cap
treatment340,340,3620,0,63,,1,869466,wall_cap
treatment340,340,3620,0,64,,1,869466,wall_cap
treatment340,340,3620,0,65,,1,869466,wall_cap
treatment340,340,3620,0,66,,1,869466,wall_cap
treatment340,340,3620,0,67,,1,869466,wall_cap
treatment340,340,3620,0,68,,1,869466,wall_cap
treatment340,340,3620,0,69,,1,869466,wall_cap
treatment340,340,3620,0,70,,1,869466,wall_cap
treatment340,340,3620,0,71,,1,869466,wall_cap
treatment340,340,3620,0,72,,1,869466,wall_cap
treatment340,340,3620,0,73,,1,869466,wall_cap
treatment340,340,3620,0,74,,1,869466,wall_cap
treatment340,340,3620,0,75,,1,869466,wall_cap
treatment340,340,3620,0,76,,1,869466,wall_cap
treatment340,340,3620,0,77,,1,869466,wall_cap
treatment340,340,3620,0,78,,1,869466,wall_cap
treatment340,340,3620,0,79,,1,869466,wall_cap
treatment340,340,3620,0,80,133242,0,869466,wall_cap
treatment340,340,3620,0,81,,1,869466,wall_cap
treatment340,340,3620,0,82,,1,869466,wall_cap
treatment340,340,3620,0,83,,1,869466,wall_cap
treatment340,340,3620,0,84,,1,869466,wall_cap
treatment340,340,3620,0,85,,1,869466,wall_cap
treatment340,340,3620,0,86,843024,0,869466,wall_cap
treatment340,340,3620,0,87,,1,869466,wall_cap
treatment340,340,3620,0,88,30190,0,869466,wall_cap
treatment340,340,3620,0,89,,1,869466,wall_cap
treatment340,340,3620,0,90,,1,869466,wall_cap
treatment340,340,3620,0,91,,1,869466,wall_cap
treatment340,340,3620,0,92,,1,869466,wall_cap
treatment340,340,3620,0,93,,1,869466,wall_cap
treatment340,340,3620,0,94,,1,869466,wall_cap
treatment340,340,3620,0,95,606168,0,869466,wall_cap
treatment340,340,3620,0,96,,1,869466,wall_cap
treatment340,340,3620,0,97,112258,0,869466,wall_cap
treatment340,340,3620,0,98,,1,869466,wall_cap
treatment340,340,3620,0,99,,1,869466,wall_cap
treatment340,340,3620,1,0,,1,966506,wall_cap
treatment340,340,3620,1,1,955964,0,966506,wall_cap
treatment340,340,3620,1,2,,1,966506,wall_cap
treatment340,340,3620,1,3,,1,966506,wall_cap
treatment340,340,3620,1,4,,1,966506,wall_cap
treatment340,340,3620,1,5,,1,966506,wall_cap
treatment340,340,3620,1,6,,1,966506,wall_cap
treatment340,340,3620,1,7,195180,0,966506,wall_cap
treatment340,340,3620,1,8,,1,966506,wall_cap
treatment340,340,3620,1,9,533062,0,966506,wall_cap
treatment340,340,3620,1,10,,1,966506,wall_cap
treatment340,340,3620,1,11,,1,966506,wall_cap
treatment340,340,3620,1,12,,1,966506,wall_cap
treatment340,340,3620,1,13,81703,0,966506,wall_cap
treatment340,340,3620,1,14,,1,966506,wall_cap
treatment340,340,3620,1,15,,1,966506,wall_cap
treatment340,340,3620,1,16,,1,966506,wall_cap
treatment340,340,3620,1,17,,1,966506,wall_cap
treatment340,340,3620,1,18,437658,0,966506,wall_cap
treatment340,340,3620,1,19,,1,966506,wall_cap
treatment340,340,3620,1,20,,1,966506,wall_cap
treatment340,340,3620,1,21,,1,966506,wall_cap
treatment340,340,3620,1,22,,1,966506,wall_cap
treatment340,340,3620,1,23,,1,966506,wall_cap
treatment340,340,3620,1,24,,1,966506,wall_cap
treatment340,340,3620,1,25,,1,966506,wall_cap
treatment340,340,3620,1,26,172204,0,966506,wall_cap
treatment340,340,3620,1,27,,1,966506,wall_cap
treatment340,340,3620,1,28,75152,0,966506,wall_cap
treatment340,340,3620,1,29,,1,966506,wall_cap
treatment340,340,3620,1,30,284804,0,966506,wall_cap
treatment340,340,3620,1,31,23197,0,966506,wall_cap
treatment340,340,3620,1,32,,1,966506,wall_cap
treatment340,340,3620,1,33,,1,966506,wall_cap
treatment340,340,3620,1,34,,1,966506,wall_cap
treatment340,340,3620,1,35,,1,966506,wall_cap
treatment340,340,3620,1,36,,1,966506,wall_cap
treatment340,340,3620,1,37,,1,966506,wall_cap
treatment340,340,3620,1,38,77819,0,966506,wall_cap
treatment340,340,3620,1,39,,1,966506,wall_cap
treatment340,340,3620,1,40,88345,0,966506,wall_cap
treatment340,340,3620,1,41,933301,0,966506,wall_cap
treatment340,340,3620,1,42,,1,966506,wall_cap
treatment340,340,3620,1,43,397332,0,966506,wall_cap
treatment340,340,3620,1,44,,1,966506,wall_cap
treatment340,340,3620,1,45,,1,966506,wall_cap
treatment340,340,3620,1,46,,1,966506,wall_cap
treatment340,340,3620,1,47,,1,966506,wall_cap
treatment340,340,3620,1,48,184949,0,966506,wall_cap
treatment340,340,3620,1,49,696814,0,966506,wall_cap
treatment340,340,3620,1,50,,1,966506,wall_cap
treatment340,340,3620,1,51,643658,0,966506,wall_cap
treatment340,340,3620,1,52,,1,966506,wall_cap
treatment340,340,3620,1,53,,1,966506,wall_cap
treatment340,340,3620,1,54,450268,0,966506,wall_cap
treatment340,340,3620,1,55,,1,966506,wall_cap
treatment340,340,3620,1,56,63222,0,966506,wall_cap
treatment340,340,3620,1,57,,1,966506,wall_cap
treatment340,340,3620,1,58,119740,0,966506,wall_cap
treatment340,340,3620,1,59,,1,966506,wall_cap
treatment340,340,3620,1,60,,1,966506,wall_cap
treatment340,340,3620,1,61,,1,966506,wall_cap
treatment340,340,3620,1,62,,1,966506,wall_cap
treatment340,340,3620,1,63,,1,966506,wall_cap
treatment340,340,3620,1,64,,1,966506,wall_cap
treatment340,340,3620,1,65,578914,0,966506,wall_cap
treatment340,340,3620,1,66,,1,966506,wall_cap
treatment340,340,3620,1,67,,1,966506,wall_cap
treatment340,340,3620,1,68,79132,0,966506,wall_cap
treatment340,340,3620,1,69,747676,0,966506,wall_cap
treatment340,340,3620,1,70,,1,966506,wall_cap
treatment340,340,3620,1,71,,1,966506,wall_cap
treatment340,340,3620,1,72,,1,966506,wall_cap
treatment340,340,3620,1,73,,1,966506,wall_cap
treatment340,340,3620,1,74,,1,966506,wall_cap
treatment340,340,3620,1,75,741185,0,966506,wall_cap
treatment340,340,3620,1,76,,1,966506,wall_cap
treatment340,340,3620,1,77,,1,966506,wall_cap
treatment340,340,3620,1,78,286167,0,966506,wall_cap
treatment340,340,3620,1,79,,1,966506,wall_cap
treatment340,340,3620,1,80,,1,966506,wall_cap
treatment340,340,3620,1,81,,1,966506,wall_cap
treatment340,340,3620,1,82,,1,966506,wall_cap
treatment340,340,3620,1,83,293796,0,966506,wall_cap
treatment340,340,3620,1,84,,1,966506,wall_cap
treatment340,340,3620,1,85,,1,966506,wall_cap
treatment340,340,3620,1,86,,1,966506,wall_cap
treatment340,340,3620,1,87,,1,966506,wall_cap
treatment340,340,3620,1,88,,1,966506,wall_cap
treatment340,340,3620,1,89,,1,966506,wall_cap
treatment340,340,3620,1,90,,1,966506,wall_cap
treatment340,340,3620,1,91,,1,966506,wall_cap
treatment340,340,3620,1,92,389177,0,966506,wall_cap
treatment340,340,3620,1,93,138843,0,966506,wall_cap
treatment340,340,3620,1,94,,1,966506,wall_cap
treatment340,340,3620,1,95,911377,0,966506,wall_cap
treatment340,340,3620,1,96,,1,966506,wall_cap
treatment340,340,3620,1,97,647072,0,966506,wall_cap
treatment340,340,3620,1,98,,1,966506,wall_cap
treatment340,340,3620,1,99,,1,966506,wall_cap
treatment340,340,3620,2,0,,1,1004315,wall_cap
treatment340,340,3620,2,1,,1,1004315,wall_cap
treatment340,340,3620,2,2,,1,1004315,wall_cap
treatment340,340,3620,2,3,170346,0,1004315,wall_cap
treatment340,340,3620,2,4,,1,1004315,wall_cap
treatment340,340,3620,2,5,,1,1004315,wall_cap
treatment340,340,3620,2,6,,1,1004315,wall_cap
treatment340,340,3620,2,7,,1,1004315,wall_cap
treatment340,340,3620,2,8,,1,1004315,wall_cap
treatment340,340,3620,2,9,225635,0,1004315,wall_cap
treatment340,340,3620,2,10,682501,0,1004315,wall_cap
treatment340,340,3620,2,11,,1,1004315,wall_cap
treatment340,340,3620,2,12,,1,1004315,wall_cap
treatment340,340,3620,2,13,243058,0,1004315,wall_cap
treatment340,340,3620,2,14,,1,1004315,wall_cap
treatment340,340,3620,2,15,,1,1004315,wall_cap
treatment340,340,3620,2,16,,1,1004315,wall_cap
treatment340,340,3620,2,17,,1,1004315,wall_cap
treatment340,340,3620,2,18,,1,1004315,wall_cap
treatment340,340,3620,2,19,,1,1004315,wall_cap
treatment340,340,3620,2,20,480377,0,1004315,wall_cap
treatment340,340,3620,2,21,142058,0,1004315,wall_cap
treatment340,340,3620,2,22,,1,1004315,wall_cap
treatment340,340,3620,2,23,219243,0,1004315,wall_cap
treatment340,340,3620,2,24,,1,1004315,wall_cap
treatment340,340,3620,2,25,243290,0,1004315,wall_cap
treatment340,340,3620,2,26,,1,1004315,wall_cap
treatment340,340,3620,2,27,13119,0,1004315,wall_cap
treatment340,340,3620,2,28,,1,1004315,wall_cap
treatment340,340,3620,2,29,,1,1004315,wall_cap
treatment340,340,3620,2,30,489575,0,1004315,wall_cap
treatment340,340,3620,2,31,,1,1004315,wall_cap
treatment340,340,3620,2,32,229505,0,1004315,wall_cap
treatment340,340,3620,2,33,,1,1004315,wall_cap
treatment340,340,3620,2,34,428995,0,1004315,wall_cap
treatment340,340,3620,2,35,,1,1004315,wall_cap
treatment340,340,3620,2,36,,1,1004315,wall_cap
treatment340,340,3620,2,37,268810,0,1004315,wall_cap
treatment340,340,3620,2,38,333495,0,1004315,wall_cap
treatment340,340,3620,2,39,,1,1004315,wall_cap
treatment340,340,3620,2,40,527416,0,1004315,wall_cap
treatment340,340,3620,2,41,,1,1004315,wall_cap
treatment340,340,3620,2,42,,1,1004315,wall_cap
treatment340,340,3620,2,43,176132,0,1004315,wall_cap
treatment340,340,3620,2,44,,1,1004315,wall_cap
treatment340,340,3620,2,45,,1,1004315,wall_cap
treatment340,340,3620,2,46,,1,1004315,wall_cap
treatment340,340,3620,2,47,,1,1004315,wall_cap
treatment340,340,3620,2,48,299685,0,1004315,wall_cap
treatment340,340,3620,2,49,,1,1004315,wall_cap
treatment340,340,3620,2,50,,1,1004315,wall_cap
treatment340,340,3620,2,51,924373,0,1004315,wall_cap
treatment340,340,3620,2,52,225208,0,1004315,wall_cap
treatment340,340,3620,2,53,,1,1004315,wall_cap
treatment340,340,3620,2,54,,1,1004315,wall_cap
treatment340,340,3620,2,55,,1,1004315,wall_cap
treatment340,340,3620,2,56,,1,1004315,wall_cap
treatment340,340,3620,2,57,440371,0,1004315,wall_cap
treatment340,340,3620,2,58,,1,1004315,wall_cap
treatment340,340,3620,2,59,,1,1004315,wall_cap
treatment340,340,3620,2,60,,1,1004315,wall_cap
treatment340,340,3620,2,61,952316,0,1004315,wall_cap
treatment340,340,3620,2,62,,1,1004315,wall_cap
treatment340,340,3620,2,63,,1,1004315,wall_cap
treatment340,340,3620,2,64,70394,0,1004315,wall_cap
treatment340,340,3620,2,65,,1,1004315,wall_cap
treatment340,340,3620,2,66,,1,1004315,wall_cap
treatment340,340,3620,2,67,,1,1004315,wall_cap
treatment340,340,3620,2,68,,1,1004315,wall_cap
treatment340,340,3620,2,69,39729,0,1004315,wall_cap
treatment340,340,3620,2,70,697917,0,1004315,wall_cap
treatment340,340,3620,2,71,,1,1004315,wall_cap
treatment340,340,3620,2,72,,1,1004315,wall_cap
treatment340,340,3620,2,73,125020,0,1004315,wall_cap
treatment340,340,3620,2,74,,1,1004315,wall_cap
treatment340,340,3620,2,75,113808,0,1004315,wall_cap
treatment340,340,3620,2,76,,1,1004315,wall_cap
treatment340,340,3620,2,77,69314,0,1004315,wall_cap
treatment340,340,3620,2,78,,1,1004315,wall_cap
treatment340,340,3620,2,79,,1,1004315,wall_cap
treatment340,340,3620,2,80,102961,0,1004315,wall_cap
treatment340,340,3620,2,81,,1,1004315,wall_cap
treatment340,340,3620,2,82,,1,1004315,wall_cap
treatment340,340,3620,2,83,,1,1004315,wall_cap
treatment340,340,3620,2,84,,1,1004315,wall_cap
treatment340,340,3620,2,85,,1,1004315,wall_cap
treatment340,340,3620,2,86,720510,0,1004315,wall_cap
treatment340,340,3620,2,87,,1,1004315,wall_cap
treatment340,340,3620,2,88,,1,1004315,wall_cap
treatment340,340,3620,2,89,,1,1004315,wall_cap
treatment340,340,3620,2,90,,1,1004315,wall_cap
treatment340,340,3620,2,91,,1,1004315,wall_cap
treatment340,340,3620,2,92,,1,1004315,wall_cap
treatment340,340,3620,2,93,,1,1004315,wall_cap
treatment340,340,3620,2,94,,1,1004315,wall_cap
treatment340,340,3620,2,95,,1,1004315,wall_cap
treatment340,340,3620,2,96,,1,1004315,wall_cap
treatment340,340,3620,2,97,437515,0,1004315,wall_cap
treatment340,340,3620,2,98,,1,1004315,wall_cap
treatment340,340,3620,2,99,,1,1004315,wall_cap
treatment340,340,3620,3,0,,1,1041182,wall_cap
treatment340,340,3620,3,1,,1,1041182,wall_cap
treatment340,340,3620,3,2,,1,1041182,wall_cap
treatment340,340,3620,3,3,,1,1041182,wall_cap
treatment340,340,3620,3,4,,1,1041182,wall_cap
treatment340,340,3620,3,5,,1,1041182,wall_cap
treatment340,340,3620,3,6,,1,1041182,wall_cap
treatment340,340,3620,3,7,,1,1041182,wall_cap
treatment340,340,3620,3,8,204797,0,1041182,wall_cap
treatment340,340,3620,3,9,,1,1041182,wall_cap
treatment340,340,3620,3,10,,1,1041182,wall_cap
treatment340,340,3620,3,11,,1,1041182,wall_cap
treatment340,340,3620,3,12,273888,0,1041182,wall_cap
treatment340,340,3620,3,13,,1,1041182,wall_cap
treatment340,340,3620,3,14,,1,1041182,wall_cap
treatment340,340,3620,3,15,,1,1041182,wall_cap
treatment340,340,3620,3,16,,1,1041182,wall_cap
treatment340,340,3620,3,17,,1,1041182,wall_cap
treatment340,340,3620,3,18,,1,1041182,wall_cap
treatment340,340,3620,3,19,,1,1041182,wall_cap
treatment340,340,3620,3,20,384130,0,1041182,wall_cap
treatment340,340,3620,3,21,,1,1041182,wall_cap
treatment340,340,3620,3,22,,1,1041182,wall_cap
treatment340,340,3620,3,23,,1,1041182,wall_cap
treatment340,340,3620,3,24,867032,0,1041182,wall_cap
treatment340,340,3620,3,25,511859,0,1041182,wall_cap
treatment340,340,3620,3,26,,1,1041182,wall_cap
treatment340,340,3620,3,27,,1,1041182,wall_cap
treatment340,340,3620,3,28,,1,1041182,wall_cap
treatment340,340,3620,3,29,549672,0,1041182,wall_cap
treatment340,340,3620,3,30,558772,0,1041182,wall_cap
treatment340,340,3620,3,31,,1,1041182,wall_cap
treatment340,340,3620,3,32,,1,1041182,wall_cap
treatment340,340,3620,3,33,293248,0,1041182,wall_cap
treatment340,340,3620,3,34,,1,1041182,wall_cap
treatment340,340,3620,3,35,441397,0,1041182,wall_cap
treatment340,340,3620,3,36,,1,1041182,wall_cap
treatment340,340,3620,3,37,,1,1041182,wall_cap
treatment340,340,3620,3,38,,1,1041182,wall_cap
treatment340,340,3620,3,39,,1,1041182,wall_cap
treatment340,340,3620,3,40,42366,0,1041182,wall_cap
treatment340,340,3620,3,41,,1,1041182,wall_cap
treatment340,340,3620,3,42,,1,1041182,wall_cap
treatment340,340,3620,3,43,701227,0,1041182,wall_cap
treatment340,340,3620,3,44,,1,1041182,wall_cap
treatment340,340,3620,3,45,,1,1041182,wall_cap
treatment340,340,3620,3,46,,1,1041182,wall_cap
treatment340,340,3620,3,47,292331,0,1041182,wall_cap
treatment340,340,3620,3,48,,1,1041182,wall_cap
treatment340,340,3620,3,49,,1,1041182,wall_cap
treatment340,340,3620,3,50,446948,0,1041182,wall_cap
treatment340,340,3620,3,51,,1,1041182,wall_cap
treatment340,340,3620,3,52,,1,1041182,wall_cap
treatment340,340,3620,3,53,,1,1041182,wall_cap
treatment340,340,3620,3,54,,1,1041182,wall_cap
treatment340,340,3620,3,55,,1,1041182,wall_cap
treatment340,340,3620,3,56,515123,0,1041182,wall_cap
treatment340,340,3620,3,57,,1,1041182,wall_cap
treatment340,340,3620,3,58,66779,0,1041182,wall_cap
treatment340,340,3620,3,59,,1,1041182,wall_cap
treatment340,340,3620,3,60,853048,0,1041182,wall_cap
treatment340,340,3620,3,61,,1,1041182,wall_cap
treatment340,340,3620,3,62,,1,1041182,wall_cap
treatment340,340,3620,3,63,,1,1041182,wall_cap
treatment340,340,3620,3,64,,1,1041182,wall_cap
treatment340,340,3620,3,65,,1,1041182,wall_cap
treatment340,340,3620,3,66,58238,0,1041182,wall_cap
treatment340,340,3620,3,67,997302,0,1041182,wall_cap
treatment340,340,3620,3,68,,1,1041182,wall_cap
treatment340,340,3620,3,69,78785,0,1041182,wall_cap
treatment340,340,3620,3,70,,1,1041182,wall_cap
treatment340,340,3620,3,71,680419,0,1041182,wall_cap
treatment340,340,3620,3,72,,1,1041182,wall_cap
treatment340,340,3620,3,73,,1,1041182,wall_cap
treatment340,340,3620,3,74,,1,1041182,wall_cap
treatment340,340,3620,3,75,980797,0,1041182,wall_cap
treatment340,340,3620,3,76,,1,1041182,wall_cap
treatment340,340,3620,3,77,,1,1041182,wall_cap
treatment340,340,3620,3,78,331998,0,1041182,wall_cap
treatment340,340,3620,3,79,,1,1041182,wall_cap
treatment340,340,3620,3,80,,1,1041182,wall_cap
treatment340,340,3620,3,81,,1,1041182,wall_cap
treatment340,340,3620,3,82,925944,0,1041182,wall_cap
treatment340,340,3620,3,83,120177,0,1041182,wall_cap
treatment340,340,3620,3,84,274762,0,1041182,wall_cap
treatment340,340,3620,3,85,58755,0,1041182,wall_cap
treatment340,340,3620,3,86,,1,1041182,wall_cap
treatment340,340,3620,3,87,,1,1041182,wall_cap
treatment340,340,3620,3,88,,1,1041182,wall_cap
treatment340,340,3620,3,89,,1,1041182,wall_cap
treatment340,340,3620,3,90,,1,1041182,wall_cap
treatment340,340,3620,3,91,,1,1041182,wall_cap
treatment340,340,3620,3,92,964661,0,1041182,wall_cap
treatment340,340,3620,3,93,303982,0,1041182,wall_cap
treatment340,340,3620,3,94,,1,1041182,wall_cap
treatment340,340,3620,3,95,590290,0,1041182,wall_cap
treatment340,340,3620,3,96,,1,1041182,wall_cap
treatment340,340,3620,3,97,,1,1041182,wall_cap
treatment340,340,3620,3,98,579239,0,1041182,wall_cap
treatment340,340,3620,3,99,,1,1041182,wall_cap
treatment340,340,3620,4,0,,1,957982,wall_cap
treatment340,340,3620,4,1,,1,957982,wall_cap
treatment340,340,3620,4,2,,1,957982,wall_cap
treatment340,340,3620,4,3,138393,0,957982,wall_cap
treatment340,340,3620,4,4,,1,957982,wall_cap
treatment340,340,3620,4,5,,1,957982,wall_cap
treatment340,340,3620,4,6,,1,957982,wall_cap
treatment340,340,3620,4,7,18064,0,957982,wall_cap
treatment340,340,3620,4,8,,1,957982,wall_cap
treatment340,340,3620,4,9,,1,957982,wall_cap
treatment340,340,3620,4,10,,1,957982,wall_cap
treatment340,340,3620,4,11,42472,0,957982,wall_cap
treatment340,340,3620,4,12,,1,957982,wall_cap
treatment340,340,3620,4,13,,1,957982,wall_cap
treatment340,340,3620,4,14,,1,957982,wall_cap
treatment340,340,3620,4,15,,1,957982,wall_cap
treatment340,340,3620,4,16,83593,0,957982,wall_cap
treatment340,340,3620,4,17,,1,957982,wall_cap
treatment340,340,3620,4,18,476337,0,957982,wall_cap
treatment340,340,3620,4,19,,1,957982,wall_cap
treatment340,340,3620,4,20,875459,0,957982,wall_cap
treatment340,340,3620,4,21,,1,957982,wall_cap
treatment340,340,3620,4,22,,1,957982,wall_cap
treatment340,340,3620,4,23,,1,957982,wall_cap
treatment340,340,3620,4,24,550840,0,957982,wall_cap
treatment340,340,3620,4,25,,1,957982,wall_cap
treatment340,340,3620,4,26,552444,0,957982,wall_cap
treatment340,340,3620,4,27,,1,957982,wall_cap
treatment340,340,3620,4,28,77218,0,957982,wall_cap
treatment340,340,3620,4,29,,1,957982,wall_cap
treatment340,340,3620,4,30,,1,957982,wall_cap
treatment340,340,3620,4,31,,1,957982,wall_cap
treatment340,340,3620,4,32,,1,957982,wall_cap
treatment340,340,3620,4,33,,1,957982,wall_cap
treatment340,340,3620,4,34,,1,957982,wall_cap
treatment340,340,3620,4,35,801704,0,957982,wall_cap
treatment340,340,3620,4,36,,1,957982,wall_cap
treatment340,340,3620,4,37,,1,957982,wall_cap
treatment340,340,3620,4,38,,1,957982,wall_cap
treatment340,340,3620,4,39,830054,0,957982,wall_cap
treatment340,340,3620,4,40,,1,957982,wall_cap
treatment340,340,3620,4,41,,1,957982,wall_cap
treatment340,340,3620,4,42,,1,957982,wall_cap
treatment340,340,3620,4,43,,1,957982,wall_cap
treatment340,340,3620,4,44,,1,957982,wall_cap
treatment340,340,3620,4,45,,1,957982,wall_cap
treatment340,340,3620,4,46,,1,957982,wall_cap
treatment340,340,3620,4,47,,1,957982,wall_cap
treatment340,340,3620,4,48,172469,0,957982,wall_cap
treatment340,340,3620,4,49,,1,957982,wall_cap
treatment340,340,3620,4,50,,1,957982,wall_cap
treatment340,340,3620,4,51,,1,957982,wall_cap
treatment340,340,3620,4,52,227411,0,957982,wall_cap
treatment340,340,3620,4,53,,1,957982,wall_cap
treatment340,340,3620,4,54,,1,957982,wall_cap
treatment340,340,3620,4,55,349267,0,957982,wall_cap
treatment340,340,3620,4,56,,1,957982,wall_cap
treatment340,340,3620,4,57,,1,957982,wall_cap
treatment340,340,3620,4,58,,1,957982,wall_cap
treatment340,340,3620,4,59,,1,957982,wall_cap
treatment340,340,3620,4,60,770504,0,957982,wall_cap
treatment340,340,3620,4,61,,1,957982,wall_cap
treatment340,340,3620,4,62,,1,957982,wall_cap
treatment340,340,3620,4,63,,1,957982,wall_cap
treatment340,340,3620,4,64,,1,957982,wall_cap
treatment340,340,3620,4,65,,1,957982,wall_cap
treatment340,340,3620,4,66,43831,0,957982,wall_cap
treatment340,340,3620,4,67,452905,0,957982,wall_cap
treatment340,340,3620,4,68,,1,957982,wall_cap
treatment340,340,3620,4,69,,1,957982,wall_cap
treatment340,340,3620,4,70,334044,0,957982,wall_cap
treatment340,340,3620,4,71,,1,957982,wall_cap
treatment340,340,3620,4,72,,1,957982,wall_cap
treatment340,340,3620,4,73,,1,957982,wall_cap
treatment340,340,3620,4,74,,1,957982,wall_cap
treatment340,340,3620,4,75,,1,957982,wall_cap
treatment340,340,3620,4,76,,1,957982,wall_cap
treatment340,340,3620,4,77,,1,957982,wall_cap
treatment340,340,3620,4,78,,1,957982,wall_cap
treatment340,340,3620,4,79,,1,957982,wall_cap
treatment340,340,3620,4,80,,1,957982,wall_cap
treatment340,340,3620,4,81,,1,957982,wall_cap
treatment340,340,3620,4,82,447409,0,957982,wall_cap
treatment340,340,3620,4,83,,1,957982,wall_cap
treatment340,340,3620,4,84,,1,957982,wall_cap
treatment340,340,3620,4,85,,1,957982,wall_cap
treatment340,340,3620,4,86,,1,957982,wall_cap
treatment340,340,3620,4,87,,1,957982,wall_cap
treatment340,340,3620,4,88,,1,957982,wall_cap
treatment340,340,3620,4,89,,1,957982,wall_cap
treatment340,340,3620,4,90,,1,957982,wall_cap
treatment340,340,3620,4,91,,1,957982,wall_cap
treatment340,340,3620,4,92,45132,0,957982,wall_cap
treatment340,340,3620,4,93,272088,0,957982,wall_cap
treatment340,340,3620,4,94,,1,957982,wall_cap
treatment340,340,3620,4,95,414120,0,957982,wall_cap
treatment340,340,3620,4,96,93062,0,957982,wall_cap
treatment340,340,3620,4,97,,1,957982,wall_cap
treatment340,340,3620,4,98,,1,957982,wall_cap
treatment340,340,3620,4,99,,1,957982,wall_cap
treatment340,340,3620,5,0,,1,954929,wall_cap
treatment340,340,3620,5,1,,1,954929,wall_cap
treatment340,340,3620,5,2,211669,0,954929,wall_cap
treatment340,340,3620,5,3,,1,954929,wall_cap
treatment340,340,3620,5,4,,1,954929,wall_cap
treatment340,340,3620,5,5,,1,954929,wall_cap
treatment340,340,3620,5,6,,1,954929,wall_cap
treatment340,340,3620,5,7,,1,954929,wall_cap
treatment340,340,3620,5,8,,1,954929,wall_cap
treatment340,340,3620,5,9,,1,954929,wall_cap
treatment340,340,3620,5,10,,1,954929,wall_cap
treatment340,340,3620,5,11,,1,954929,wall_cap
treatment340,340,3620,5,12,,1,954929,wall_cap
treatment340,340,3620,5,13,,1,954929,wall_cap
treatment340,340,3620,5,14,,1,954929,wall_cap
treatment340,340,3620,5,15,93390,0,954929,wall_cap
treatment340,340,3620,5,16,,1,954929,wall_cap
treatment340,340,3620,5,17,859454,0,954929,wall_cap
treatment340,340,3620,5,18,217360,0,954929,wall_cap
treatment340,340,3620,5,19,,1,954929,wall_cap
treatment340,340,3620,5,20,,1,954929,wall_cap
treatment340,340,3620,5,21,,1,954929,wall_cap
treatment340,340,3620,5,22,463066,0,954929,wall_cap
treatment340,340,3620,5,23,,1,954929,wall_cap
treatment340,340,3620,5,24,,1,954929,wall_cap
treatment340,340,3620,5,25,59478,0,954929,wall_cap
treatment340,340,3620,5,26,,1,954929,wall_cap
treatment340,340,3620,5,27,,1,954929,wall_cap
treatment340,340,3620,5,28,,1,954929,wall_cap
treatment340,340,3620,5,29,,1,954929,wall_cap
treatment340,340,3620,5,30,216746,0,954929,wall_cap
treatment340,340,3620,5,31,,1,954929,wall_cap
treatment340,340,3620,5,32,901990,0,954929,wall_cap
treatment340,340,3620,5,33,,1,954929,wall_cap
treatment340,340,3620,5,34,687900,0,954929,wall_cap
treatment340,340,3620,5,35,,1,954929,wall_cap
treatment340,340,3620,5,36,,1,954929,wall_cap
treatment340,340,3620,5,37,11858,0,954929,wall_cap
treatment340,340,3620,5,38,,1,954929,wall_cap
treatment340,340,3620,5,39,,1,954929,wall_cap
treatment340,340,3620,5,40,494204,0,954929,wall_cap
treatment340,340,3620,5,41,,1,954929,wall_cap
treatment340,340,3620,5,42,360153,0,954929,wall_cap
treatment340,340,3620,5,43,,1,954929,wall_cap
treatment340,340,3620,5,44,445271,0,954929,wall_cap
treatment340,340,3620,5,45,,1,954929,wall_cap
treatment340,340,3620,5,46,,1,954929,wall_cap
treatment340,340,3620,5,47,,1,954929,wall_cap
treatment340,340,3620,5,48,,1,954929,wall_cap
treatment340,340,3620,5,49,,1,954929,wall_cap
treatment340,340,3620,5,50,745182,0,954929,wall_cap
treatment340,340,3620,5,51,43718,0,954929,wall_cap
treatment340,340,3620,5,52,,1,954929,wall_cap
treatment340,340,3620,5,53,,1,954929,wall_cap
treatment340,340,3620,5,54,,1,954929,wall_cap
treatment340,340,3620,5,55,319437,0,954929,wall_cap
treatment340,340,3620,5,56,,1,954929,wall_cap
treatment340,340,3620,5,57,,1,954929,wall_cap
treatment340,340,3620,5,58,,1,954929,wall_cap
treatment340,340,3620,5,59,,1,954929,wall_cap
treatment340,340,3620,5,60,,1,954929,wall_cap
treatment340,340,3620,5,61,,1,954929,wall_cap
treatment340,340,3620,5,62,167564,0,954929,wall_cap
treatment340,340,3620,5,63,,1,954929,wall_cap
treatment340,340,3620,5,64,304733,0,954929,wall_cap
treatment340,340,3620,5,65,,1,954929,wall_cap
treatment340,340,3620,5,66,,1,954929,wall_cap
treatment340,340,3620,5,67,654603,0,954929,wall_cap
treatment340,340,3620,5,68,38950,0,954929,wall_cap
treatment340,340,3620,5,69,,1,954929,wall_cap
treatment340,340,3620,5,70,,1,954929,wall_cap
treatment340,340,3620,5,71,,1,954929,wall_cap
treatment340,340,3620,5,72,544787,0,954929,wall_cap
treatment340,340,3620,5,73,40401,0,954929,wall_cap
treatment340,340,3620,5,74,,1,954929,wall_cap
treatment340,340,3620,5,75,250994,0,954929,wall_cap
treatment340,340,3620,5,76,,1,954929,wall_cap
treatment340,340,3620,5,77,,1,954929,wall_cap
treatment340,340,3620,5,78,175936,0,954929,wall_cap
treatment340,340,3620,5,79,,1,954929,wall_cap
treatment340,340,3620,5,80,,1,954929,wall_cap
treatment340,340,3620,5,81,,1,954929,wall_cap
treatment340,340,3620,5,82,,1,954929,wall_cap
treatment340,340,3620,5,83,840499,0,954929,wall_cap
treatment340,340,3620,5,84,,1,954929,wall_cap
treatment340,340,3620,5,85,,1,954929,wall_cap
treatment340,340,3620,5,86,,1,954929,wall_cap
treatment340,340,3620,5,87,2462,0,954929,wall_cap
treatment340,340,3620,5,88,,1,954929,wall_cap
treatment340,340,3620,5,89,,1,954929,wall_cap
treatment340,340,3620,5,90,,1,954929,wall_cap
treatment340,340,3620,5,91,,1,954929,wall_cap
treatment340,340,3620,5,92,26161,0,954929,wall_cap
treatment340,340,3620,5,93,677253,0,954929,wall_cap
treatment340,340,3620,5,94,854411,0,954929,wall_cap
treatment340,340,3620,5,95,,1,954929,wall_cap
treatment340,340,3620,5,96,46104,0,954929,wall_cap
treatment340,340,3620,5,97,,1,954929,wall_cap
treatment340,340,3620,5,98,,1,954929,wall_cap
treatment340,340,3620,5,99,,1,954929,wall_cap
treatment340,340,3620,6,0,,1,1143759,wall_cap
treatment340,340,3620,6,1,,1,1143759,wall_cap
treatment340,340,3620,6,2,1053684,0,1143759,wall_cap
treatment340,340,3620,6,3,,1,1143759,wall_cap
treatment340,340,3620,6,4,,1,1143759,wall_cap
treatment340,340,3620,6,5,813045,0,1143759,wall_cap
treatment340,340,3620,6,6,,1,1143759,wall_cap
treatment340,340,3620,6,7,1125367,0,1143759,wall_cap
treatment340,340,3620,6,8,,1,1143759,wall_cap
treatment340,340,3620,6,9,,1,1143759,wall_cap
treatment340,340,3620,6,10,524510,0,1143759,wall_cap
treatment340,340,3620,6,11,,1,1143759,wall_cap
treatment340,340,3620,6,12,,1,1143759,wall_cap
treatment340,340,3620,6,13,,1,1143759,wall_cap
treatment340,340,3620,6,14,,1,1143759,wall_cap
treatment340,340,3620,6,15,194807,0,1143759,wall_cap
treatment340,340,3620,6,16,23689,0,1143759,wall_cap
treatment340,340,3620,6,17,,1,1143759,wall_cap
treatment340,340,3620,6,18,,1,1143759,wall_cap
treatment340,340,3620,6,19,,1,1143759,wall_cap
treatment340,340,3620,6,20,1129026,0,1143759,wall_cap
treatment340,340,3620,6,21,,1,1143759,wall_cap
treatment340,340,3620,6,22,,1,1143759,wall_cap
treatment340,340,3620,6,23,1046335,0,1143759,wall_cap
treatment340,340,3620,6,24,,1,1143759,wall_cap
treatment340,340,3620,6,25,,1,1143759,wall_cap
treatment340,340,3620,6,26,,1,1143759,wall_cap
treatment340,340,3620,6,27,462812,0,1143759,wall_cap
treatment340,340,3620,6,28,,1,1143759,wall_cap
treatment340,340,3620,6,29,,1,1143759,wall_cap
treatment340,340,3620,6,30,,1,1143759,wall_cap
treatment340,340,3620,6,31,,1,1143759,wall_cap
treatment340,340,3620,6,32,,1,1143759,wall_cap
treatment340,340,3620,6,33,310357,0,1143759,wall_cap
treatment340,340,3620,6,34,,1,1143759,wall_cap
treatment340,340,3620,6,35,,1,1143759,wall_cap
treatment340,340,3620,6,36,,1,1143759,wall_cap
treatment340,340,3620,6,37,439328,0,1143759,wall_cap
treatment340,340,3620,6,38,,1,1143759,wall_cap
treatment340,340,3620,6,39,,1,1143759,wall_cap
treatment340,340,3620,6,40,618302,0,1143759,wall_cap
treatment340,340,3620,6,41,362443,0,1143759,wall_cap
treatment340,340,3620,6,42,,1,1143759,wall_cap
treatment340,340,3620,6,43,,1,1143759,wall_cap
treatment340,340,3620,6,44,,1,1143759,wall_cap
treatment340,340,3620,6,45,,1,1143759,wall_cap
treatment340,340,3620,6,46,,1,1143759,wall_cap
treatment340,340,3620,6,47,,1,1143759,wall_cap
treatment340,340,3620,6,48,,1,1143759,wall_cap
treatment340,340,3620,6,49,170314,0,1143759,wall_cap
treatment340,340,3620,6,50,,1,1143759,wall_cap
treatment340,340,3620,6,51,72623,0,1143759,wall_cap
treatment340,340,3620,6,52,,1,1143759,wall_cap
treatment340,340,3620,6,53,,1,1143759,wall_cap
treatment340,340,3620,6,54,,1,1143759,wall_cap
treatment340,340,3620,6,55,141914,0,1143759,wall_cap
treatment340,340,3620,6,56,,1,1143759,wall_cap
treatment340,340,3620,6,57,,1,1143759,wall_cap
treatment340,340,3620,6,58,,1,1143759,wall_cap
treatment340,340,3620,6,59,,1,1143759,wall_cap
treatment340,340,3620,6,60,,1,1143759,wall_cap
treatment340,340,3620,6,61,248439,0,1143759,wall_cap
treatment340,340,3620,6,62,410329,0,1143759,wall_cap
treatment340,340,3620,6,63,150935,0,1143759,wall_cap
treatment340,340,3620,6,64,,1,1143759,wall_cap
treatment340,340,3620,6,65,,1,1143759,wall_cap
treatment340,340,3620,6,66,,1,1143759,wall_cap
treatment340,340,3620,6,67,1125525,0,1143759,wall_cap
treatment340,340,3620,6,68,645232,0,1143759,wall_cap
treatment340,340,3620,6,69,,1,1143759,wall_cap
treatment340,340,3620,6,70,190930,0,1143759,wall_cap
treatment340,340,3620,6,71,,1,1143759,wall_cap
treatment340,340,3620,6,72,367156,0,1143759,wall_cap
treatment340,340,3620,6,73,17801,0,1143759,wall_cap
treatment340,340,3620,6,74,,1,1143759,wall_cap
treatment340,340,3620,6,75,,1,1143759,wall_cap
treatment340,340,3620,6,76,,1,1143759,wall_cap
treatment340,340,3620,6,77,,1,1143759,wall_cap
treatment340,340,3620,6,78,,1,1143759,wall_cap
treatment340,340,3620,6,79,,1,1143759,wall_cap
treatment340,340,3620,6,80,,1,1143759,wall_cap
treatment340,340,3620,6,81,,1,1143759,wall_cap
treatment340,340,3620,6,82,,1,1143759,wall_cap
treatment340,340,3620,6,83,491613,0,1143759,wall_cap
treatment340,340,3620,6,84,,1,1143759,wall_cap
treatment340,340,3620,6,85,,1,1143759,wall_cap
treatment340,340,3620,6,86,193421,0,1143759,wall_cap
treatment340,340,3620,6,87,424156,0,1143759,wall_cap
treatment340,340,3620,6,88,,1,1143759,wall_cap
treatment340,340,3620,6,89,,1,1143759,wall_cap
treatment340,340,3620,6,90,,1,1143759,wall_cap
treatment340,340,3620,6,91,,1,1143759,wall_cap
treatment340,340,3620,6,92,83116,0,1143759,wall_cap
treatment340,340,3620,6,93,,1,1143759,wall_cap
treatment340,340,3620,6,94,,1,1143759,wall_cap
treatment340,340,3620,6,95,441894,0,1143759,wall_cap
treatment340,340,3620,6,96,,1,1143759,wall_cap
treatment340,340,3620,6,97,,1,1143759,wall_cap
treatment340,340,3620,6,98,,1,1143759,wall_cap
treatment340,340,3620,6,99,,1,1143759,wall_cap
treatment340,340,3620,7,0,,1,1028584,wall_cap
treatment340,340,3620,7,1,,1,1028584,wall_cap
treatment340,340,3620,7,2,259722,0,1028584,wall_cap
treatment340,340,3620,7,3,620796,0,1028584,wall_cap
treatment340,340,3620,7,4,,1,1028584,wall_cap
treatment340,340,3620,7,5,,1,1028584,wall_cap
treatment340,340,3620,7,6,,1,1028584,wall_cap
treatment340,340,3620,7,7,,1,1028584,wall_cap
treatment340,340,3620,7,8,,1,1028584,wall_cap
treatment340,340,3620,7,9,308884,0,1028584,wall_cap
treatment340,340,3620,7,10,,1,1028584,wall_cap
treatment340,340,3620,7,11,,1,1028584,wall_cap
treatment340,340,3620,7,12,,1,1028584,wall_cap
treatment340,340,3620,7,13,,1,1028584,wall_cap
treatment340,340,3620,7,14,481182,0,1028584,wall_cap
treatment340,340,3620,7,15,,1,1028584,wall_cap
treatment340,340,3620,7,16,,1,1028584,wall_cap
treatment340,340,3620,7,17,,1,1028584,wall_cap
treatment340,340,3620,7,18,,1,1028584,wall_cap
treatment340,340,3620,7,19,,1,1028584,wall_cap
treatment340,340,3620,7,20,584045,0,1028584,wall_cap
treatment340,340,3620,7,21,,1,1028584,wall_cap
treatment340,340,3620,7,22,,1,1028584,wall_cap
treatment340,340,3620,7,23,146978,0,1028584,wall_cap
treatment340,340,3620,7,24,6914,0,1028584,wall_cap
treatment340,340,3620,7,25,,1,1028584,wall_cap
treatment340,340,3620,7,26,114952,0,1028584,wall_cap
treatment340,340,3620,7,27,,1,1028584,wall_cap
treatment340,340,3620,7,28,,1,1028584,wall_cap
treatment340,340,3620,7,29,644964,0,1028584,wall_cap
treatment340,340,3620,7,30,,1,1028584,wall_cap
treatment340,340,3620,7,31,,1,1028584,wall_cap
treatment340,340,3620,7,32,,1,1028584,wall_cap
treatment340,340,3620,7,33,,1,1028584,wall_cap
treatment340,340,3620,7,34,,1,1028584,wall_cap
treatment340,340,3620,7,35,,1,1028584,wall_cap
treatment340,340,3620,7,36,664733,0,1028584,wall_cap
treatment340,340,3620,7,37,512027,0,1028584,wall_cap
treatment340,340,3620,7,38,,1,1028584,wall_cap
treatment340,340,3620,7,39,,1,1028584,wall_cap
treatment340,340,3620,7,40,270479,0,1028584,wall_cap
treatment340,340,3620,7,41,409199,0,1028584,wall_cap
treatment340,340,3620,7,42,,1,1028584,wall_cap
treatment340,340,3620,7,43,,1,1028584,wall_cap
treatment340,340,3620,7,44,90689,0,1028584,wall_cap
treatment340,340,3620,7,45,,1,1028584,wall_cap
treatment340,340,3620,7,46,,1,1028584,wall_cap
treatment340,340,3620,7,47,,1,1028584,wall_cap
treatment340,340,3620,7,48,,1,1028584,wall_cap
treatment340,340,3620,7,49,,1,1028584,wall_cap
treatment340,340,3620,7,50,190755,0,1028584,wall_cap
treatment340,340,3620,7,51,109708,0,1028584,wall_cap
treatment340,340,3620,7,52,,1,1028584,wall_cap
treatment340,340,3620,7,53,,1,1028584,wall_cap
treatment340,340,3620,7,54,215690,0,1028584,wall_cap
treatment340,340,3620,7,55,37192,0,1028584,wall_cap
treatment340,340,3620,7,56,,1,1028584,wall_cap
treatment340,340,3620,7,57,,1,1028584,wall_cap
treatment340,340,3620,7,58,,1,1028584,wall_cap
treatment340,340,3620,7,59,396210,0,1028584,wall_cap
treatment340,340,3620,7,60,,1,1028584,wall_cap
treatment340,340,3620,7,61,89245,0,1028584,wall_cap
treatment340,340,3620,7,62,794211,0,1028584,wall_cap
treatment340,340,3620,7,63,553938,0,1028584,wall_cap
treatment340,340,3620,7,64,,1,1028584,wall_cap
treatment340,340,3620,7,65,,1,1028584,wall_cap
treatment340,340,3620,7,66,,1,1028584,wall_cap
treatment340,340,3620,7,67,,1,1028584,wall_cap
treatment340,340,3620,7,68,,1,1028584,wall_cap
treatment340,340,3620,7,69,,1,1028584,wall_cap
treatment340,340,3620,7,70,,1,1028584,wall_cap
treatment340,340,3620,7,71,,1,1028584,wall_cap
treatment340,340,3620,7,72,45008,0,1028584,wall_cap
treatment340,340,3620,7,73,793374,0,1028584,wall_cap
treatment340,340,3620,7,74,233085,0,1028584,wall_cap
treatment340,340,3620,7,75,,1,1028584,wall_cap
treatment340,340,3620,7,76,,1,1028584,wall_cap
treatment340,340,3620,7,77,455876,0,1028584,wall_cap
treatment340,340,3620,7,78,,1,1028584,wall_cap
treatment340,340,3620,7,79,,1,1028584,wall_cap
treatment340,340,3620,7,80,,1,1028584,wall_cap
treatment340,340,3620,7,81,289199,0,1028584,wall_cap
treatment340,340,3620,7,82,,1,1028584,wall_cap
treatment340,340,3620,7,83,51611,0,1028584,wall_cap
treatment340,340,3620,7,84,446039,0,1028584,wall_cap
treatment340,340,3620,7,85,71073,0,1028584,wall_cap
treatment340,340,3620,7,86,,1,1028584,wall_cap
treatment340,340,3620,7,87,180237,0,1028584,wall_cap
treatment340,340,3620,7,88,,1,1028584,wall_cap
treatment340,340,3620,7,89,,1,1028584,wall_cap
treatment340,340,3620,7,90,,1,1028584,wall_cap
treatment340,340,3620,7,91,,1,1028584,wall_cap
treatment340,340,3620,7,92,,1,1028584,wall_cap
treatment340,340,3620,7,93,98402,0,1028584,wall_cap
treatment340,340,3620,7,94,,1,1028584,wall_cap
treatment340,340,3620,7,95,,1,1028584,wall_cap
treatment340,340,3620,7,96,305042,0,1028584,wall_cap
treatment340,340,3620,7,97,,1,1028584,wall_cap
treatment340,340,3620,7,98,60202,0,1028584,wall_cap
treatment340,340,3620,7,99,742713,0,1028584,wall_cap
treatment340,340,3620,8,0,786100,0,957512,wall_cap
treatment340,340,3620,8,1,,1,957512,wall_cap
treatment340,340,3620,8,2,125768,0,957512,wall_cap
treatment340,340,3620,8,3,,1,957512,wall_cap
treatment340,340,3620,8,4,,1,957512,wall_cap
treatment340,340,3620,8,5,,1,957512,wall_cap
treatment340,340,3620,8,6,413085,0,957512,wall_cap
treatment340,340,3620,8,7,,1,957512,wall_cap
treatment340,340,3620,8,8,347879,0,957512,wall_cap
treatment340,340,3620,8,9,,1,957512,wall_cap
treatment340,340,3620,8,10,,1,957512,wall_cap
treatment340,340,3620,8,11,,1,957512,wall_cap
treatment340,340,3620,8,12,546467,0,957512,wall_cap
treatment340,340,3620,8,13,,1,957512,wall_cap
treatment340,340,3620,8,14,,1,957512,wall_cap
treatment340,340,3620,8,15,,1,957512,wall_cap
treatment340,340,3620,8,16,,1,957512,wall_cap
treatment340,340,3620,8,17,,1,957512,wall_cap
treatment340,340,3620,8,18,,1,957512,wall_cap
treatment340,340,3620,8,19,,1,957512,wall_cap
treatment340,340,3620,8,20,,1,957512,wall_cap
treatment340,340,3620,8,21,,1,957512,wall_cap
treatment340,340,3620,8,22,,1,957512,wall_cap
treatment340,340,3620,8,23,,1,957512,wall_cap
treatment340,340,3620,8,24,,1,957512,wall_cap
treatment340,340,3620,8,25,,1,957512,wall_cap
treatment340,340,3620,8,26,,1,957512,wall_cap
treatment340,340,3620,8,27,446343,0,957512,wall_cap
treatment340,340,3620,8,28,480753,0,957512,wall_cap
treatment340,340,3620,8,29,,1,957512,wall_cap
treatment340,340,3620,8,30,,1,957512,wall_cap
treatment340,340,3620,8,31,24398,0,957512,wall_cap
treatment340,340,3620,8,32,,1,957512,wall_cap
treatment340,340,3620,8,33,162875,0,957512,wall_cap
treatment340,340,3620,8,34,,1,957512,wall_cap
treatment340,340,3620,8,35,,1,957512,wall_cap
treatment340,340,3620,8,36,956512,0,957512,wall_cap
treatment340,340,3620,8,37,,1,957512,wall_cap
treatment340,340,3620,8,38,,1,957512,wall_cap
treatment340,340,3620,8,39,521354,0,957512,wall_cap
treatment340,340,3620,8,40,,1,957512,wall_cap
treatment340,340,3620,8,41,369885,0,957512,wall_cap
treatment340,340,3620,8,42,,1,957512,wall_cap
treatment340,340,3620,8,43,,1,957512,wall_cap
treatment340,340,3620,8,44,,1,957512,wall_cap
treatment340,340,3620,8,45,,1,957512,wall_cap
treatment340,340,3620,8,46,,1,957512,wall_cap
treatment340,340,3620,8,47,,1,957512,wall_cap
treatment340,340,3620,8,48,,1,957512,wall_cap
treatment340,340,3620,8,49,,1,957512,wall_cap
treatment340,340,3620,8,50,,1,957512,wall_cap
treatment340,340,3620,8,51,,1,957512,wall_cap
treatment340,340,3620,8,52,,1,957512,wall_cap
treatment340,340,3620,8,53,,1,957512,wall_cap
treatment340,340,3620,8,54,369201,0,957512,wall_cap
treatment340,340,3620,8,55,,1,957512,wall_cap
treatment340,340,3620,8,56,614465,0,957512,wall_cap
treatment340,340,3620,8,57,138125,0,957512,wall_cap
treatment340,340,3620,8,58,,1,957512,wall_cap
treatment340,340,3620,8,59,,1,957512,wall_cap
treatment340,340,3620,8,60,326814,0,957512,wall_cap
treatment340,340,3620,8,61,760335,0,957512,wall_cap
treatment340,340,3620,8,62,,1,957512,wall_cap
treatment340,340,3620,8,63,,1,957512,wall_cap
treatment340,340,3620,8,64,,1,957512,wall_cap
treatment340,340,3620,8,65,,1,957512,wall_cap
treatment340,340,3620,8,66,,1,957512,wall_cap
treatment340,340,3620,8,67,,1,957512,wall_cap
treatment340,340,3620,8,68,,1,957512,wall_cap
treatment340,340,3620,8,69,,1,957512,wall_cap
treatment340,340,3620,8,70,840271,0,957512,wall_cap
treatment340,340,3620,8,71,,1,957512,wall_cap
treatment340,340,3620,8,72,,1,957512,wall_cap
treatment340,340,3620,8,73,,1,957512,wall_cap
treatment340,340,3620,8,74,,1,957512,wall_cap
treatment340,340,3620,8,75,,1,957512,wall_cap
treatment340,340,3620,8,76,519193,0,957512,wall_cap
treatment340,340,3620,8,77,,1,957512,wall_cap
treatment340,340,3620,8,78,123812,0,957512,wall_cap
treatment340,340,3620,8,79,,1,957512,wall_cap
treatment340,340,3620,8,80,,1,957512,wall_cap
treatment340,340,3620,8,81,,1,957512,wall_cap
treatment340,340,3620,8,82,,1,957512,wall_cap
treatment340,340,3620,8,83,75813,0,957512,wall_cap
treatment340,340,3620,8,84,,1,957512,wall_cap
treatment340,340,3620,8,85,,1,957512,wall_cap
treatment340,340,3620,8,86,,1,957512,wall_cap
treatment340,340,3620,8,87,497141,0,957512,wall_cap
treatment340,340,3620,8,88,,1,957512,wall_cap
treatment340,340,3620,8,89,248631,0,957512,wall_cap
treatment340,340,3620,8,90,,1,957512,wall_cap
treatment340,340,3620,8,91,,1,957512,wall_cap
treatment340,340,3620,8,92,,1,957512,wall_cap
treatment340,340,3620,8,93,90715,0,957512,wall_cap
treatment340,340,3620,8,94,,1,957512,wall_cap
treatment340,340,3620,8,95,,1,957512,wall_cap
treatment340,340,3620,8,96,,1,957512,wall_cap
treatment340,340,3620,8,97,188452,0,957512,wall_cap
treatment340,340,3620,8,98,,1,957512,wall_cap
treatment340,340,3620,8,99,,1,957512,wall_cap
treatment340,340,3620,9,0,,1,952534,wall_cap
treatment340,340,3620,9,1,,1,952534,wall_cap
treatment340,340,3620,9,2,681034,0,952534,wall_cap
treatment340,340,3620,9,3,,1,952534,wall_cap
treatment340,340,3620,9,4,,1,952534,wall_cap
treatment340,340,3620,9,5,,1,952534,wall_cap
treatment340,340,3620,9,6,,1,952534,wall_cap
treatment340,340,3620,9,7,,1,952534,wall_cap
treatment340,340,3620,9,8,,1,952534,wall_cap
treatment340,340,3620,9,9,,1,952534,wall_cap
treatment340,340,3620,9,10,,1,952534,wall_cap
treatment340,340,3620,9,11,,1,952534,wall_cap
treatment340,340,3620,9,12,,1,952534,wall_cap
treatment340,340,3620,9,13,,1,952534,wall_cap
treatment340,340,3620,9,14,,1,952534,wall_cap
treatment340,340,3620,9,15,364782,0,952534,wall_cap
treatment340,340,3620,9,16,,1,952534,wall_cap
treatment340,340,3620,9,17,,1,952534,wall_cap
treatment340,340,3620,9,18,,1,952534,wall_cap
treatment340,340,3620,9,19,,1,952534,wall_cap
treatment340,340,3620,9,20,,1,952534,wall_cap
treatment340,340,3620,9,21,,1,952534,wall_cap
treatment340,340,3620,9,22,,1,952534,wall_cap
treatment340,340,3620,9,23,26392,0,952534,wall_cap
treatment340,340,3620,9,24,,1,952534,wall_cap
treatment340,340,3620,9,25,,1,952534,wall_cap
treatment340,340,3620,9,26,140917,0,952534,wall_cap
treatment340,340,3620,9,27,,1,952534,wall_cap
treatment340,340,3620,9,28,,1,952534,wall_cap
treatment340,340,3620,9,29,,1,952534,wall_cap
treatment340,340,3620,9,30,183940,0,952534,wall_cap
treatment340,340,3620,9,31,,1,952534,wall_cap
treatment340,340,3620,9,32,,1,952534,wall_cap
treatment340,340,3620,9,33,379422,0,952534,wall_cap
treatment340,340,3620,9,34,,1,952534,wall_cap
treatment340,340,3620,9,35,,1,952534,wall_cap
treatment340,340,3620,9,36,338763,0,952534,wall_cap
treatment340,340,3620,9,37,,1,952534,wall_cap
treatment340,340,3620,9,38,,1,952534,wall_cap
treatment340,340,3620,9,39,,1,952534,wall_cap
treatment340,340,3620,9,40,,1,952534,wall_cap
treatment340,340,3620,9,41,71420,0,952534,wall_cap
treatment340,340,3620,9,42,,1,952534,wall_cap
treatment340,340,3620,9,43,,1,952534,wall_cap
treatment340,340,3620,9,44,,1,952534,wall_cap
treatment340,340,3620,9,45,,1,952534,wall_cap
treatment340,340,3620,9,46,,1,952534,wall_cap
treatment340,340,3620,9,47,283401,0,952534,wall_cap
treatment340,340,3620,9,48,773337,0,952534,wall_cap
treatment340,340,3620,9,49,63045,0,952534,wall_cap
treatment340,340,3620,9,50,666319,0,952534,wall_cap
treatment340,340,3620,9,51,,1,952534,wall_cap
treatment340,340,3620,9,52,15742,0,952534,wall_cap
treatment340,340,3620,9,53,,1,952534,wall_cap
treatment340,340,3620,9,54,,1,952534,wall_cap
treatment340,340,3620,9,55,371709,0,952534,wall_cap
treatment340,340,3620,9,56,,1,952534,wall_cap
treatment340,340,3620,9,57,,1,952534,wall_cap
treatment340,340,3620,9,58,,1,952534,wall_cap
treatment340,340,3620,9,59,,1,952534,wall_cap
treatment340,340,3620,9,60,,1,952534,wall_cap
treatment340,340,3620,9,61,178634,0,952534,wall_cap
treatment340,340,3620,9,62,,1,952534,wall_cap
treatment340,340,3620,9,63,,1,952534,wall_cap
treatment340,340,3620,9,64,,1,952534,wall_cap
treatment340,340,3620,9,65,,1,952534,wall_cap
treatment340,340,3620,9,66,,1,952534,wall_cap
treatment340,340,3620,9,67,625343,0,952534,wall_cap
treatment340,340,3620,9,68,,1,952534,wall_cap
treatment340,340,3620,9,69,,1,952534,wall_cap
treatment340,340,3620,9,70,,1,952534,wall_cap
treatment340,340,3620,9,71,,1,952534,wall_cap
treatment340,340,3620,9,72,,1,952534,wall_cap
treatment340,340,3620,9,73,,1,952534,wall_cap
treatment340,340,3620,9,74,,1,952534,wall_cap
treatment340,340,3620,9,75,127867,0,952534,wall_cap
treatment340,340,3620,9,76,,1,952534,wall_cap
treatment340,340,3620,9,77,,1,952534,wall_cap
treatment340,340,3620,9,78,785148,0,952534,wall_cap
treatment340,340,3620,9,79,19691,0,952534,wall_cap
treatment340,340,3620,9,80,58610,0,952534,wall_cap
treatment340,340,3620,9,81,,1,952534,wall_cap
treatment340,340,3620,9,82,,1,952534,wall_cap
treatment340,340,3620,9,83,262371,0,952534,wall_cap
treatment340,340,3620,9,84,,1,952534,wall_cap
treatment340,340,3620,9,85,,1,952534,wall_cap
treatment340,340,3620,9,86,,1,952534,wall_cap
treatment340,340,3620,9,87,,1,952534,wall_cap
treatment340,340,3620,9,88,,1,952534,wall_cap
treatment340,340,3620,9,89,,1,952534,wall_cap
treatment340,340,3620,9,90,,1,952534,wall_cap
treatment340,340,3620,9,91,293729,0,952534,wall_cap
treatment340,340,3620,9,92,,1,952534,wall_cap
treatment340,340,3620,9,93,,1,952534,wall_cap
treatment340,340,3620,9,94,,1,952534,wall_cap
treatment340,340,3620,9,95,,1,952534,wall_cap
treatment340,340,3620,9,96,,1,952534,wall_cap
treatment340,340,3620,9,97,,1,952534,wall_cap
treatment340,340,3620,9,98,682506,0,952534,wall_cap
treatment340,340,3620,9,99,152987,0,952534,wall_cap
treatment353,353,1280,0,0,,1,88906,solved_target
treatment353,353,1280,0,1,,1,88906,solved_target
treatment353,353,1280,0,2,10385,0,88906,solved_target
treatment353,353,1280,0,3,,1,88906,solved_target
treatment353,353,1280,0,4,17278,0,88906,solved_target
treatment353,353,1280,0,5,8982,0,88906,solved_target
treatment353,353,1280,0,6,,1,88906,solved_target
treatment353,353,1280,0,7,,1,88906,solved_target
treatment353,353,1280,0,8,3839,0,88906,solved_target
treatment353,353,1280,0,9,,1,88906,solved_target
treatment353,353,1280,0,10,,1,88906,solved_target
treatment353,353,1280,0,11,8535,0,88906,solved_target
treatment353,353,1280,0,12,,1,88906,solved_target
treatment353,353,1280,0,13,,1,88906,solved_target
treatment353,353,1280,0,14,,1,88906,solved_target
treatment353,353,1280,0,15,,1,88906,solved_target
treatment353,353,1280,0,16,,1,88906,solved_target
treatment353,353,1280,0,17,64088,0,88906,solved_target
treatment353,353,1280,0,18,50644,0,88906,solved_target
treatment353,353,1280,0,19,34532,0,88906,solved_target
treatment353,353,1280,0,20,,1,88906,solved_target
treatment353,353,1280,0,21,61324,0,88906,solved_target
treatment353,353,1280,0,22,,1,88906,solved_target
treatment353,353,1280,0,23,16621,0,88906,solved_target
treatment353,353,1280,0,24,78042,0,88906,solved_target
treatment353,353,1280,0,25,,1,88906,solved_target
treatment353,353,1280,0,26,31207,0,88906,solved_target
treatment353,353,1280,0,27,8865,0,88906,solved_target
treatment353,353,1280,0,28,,1,88906,solved_target
treatment353,353,1280,0,29,32678,0,88906,solved_target
treatment353,353,1280,0,30,19301,0,88906,solved_target
treatment353,353,1280,0,31,61251,0,88906,solved_target
treatment353,353,1280,0,32,,1,88906,solved_target
treatment353,353,1280,0,33,66377,0,88906,solved_target
treatment353,353,1280,0,34,9016,0,88906,solved_target
treatment353,353,1280,0,35,47244,0,88906,solved_target
treatment353,353,1280,0,36,40008,0,88906,solved_target
treatment353,353,1280,0,37,,1,88906,solved_target
treatment353,353,1280,0,38,82763,0,88906,solved_target
treatment353,353,1280,0,39,10334,0,88906,solved_target
treatment353,353,1280,0,40,,1,88906,solved_target
treatment353,353,1280,0,41,14083,0,88906,solved_target
treatment353,353,1280,0,42,,1,88906,solved_target
treatment353,353,1280,0,43,,1,88906,solved_target
treatment353,353,1280,0,44,,1,88906,solved_target
treatment353,353,1280,0,45,,1,88906,solved_target
treatment353,353,1280,0,46,84523,0,88906,solved_target
treatment353,353,1280,0,47,,1,88906,solved_target
treatment353,353,1280,0,48,60358,0,88906,solved_target
treatment353,353,1280,0,49,,1,88906,solved_target
treatment353,353,1280,0,50,45546,0,88906,solved_target
treatment353,353,1280,0,51,19819,0,88906,solved_target
treatment353,353,1280,0,52,2263,0,88906,solved_target
treatment353,353,1280,0,53,6202,0,88906,solved_target
treatment353,353,1280,0,54,48092,0,88906,solved_target
treatment353,353,1280,0,55,,1,88906,solved_target
treatment353,353,1280,0,56,4367,0,88906,solved_target
treatment353,353,1280,0,57,49088,0,88906,solved_target
treatment353,353,1280,0,58,,1,88906,solved_target
treatment353,353,1280,0,59,,1,88906,solved_target
treatment353,353,1280,0,60,61554,0,88906,solved_target
treatment353,353,1280,0,61,4454,0,88906,solved_target
treatment353,353,1280,0,62,,1,88906,solved_target
treatment353,353,1280,0,63,23681,0,88906,solved_target
treatment353,353,1280,0,64,,1,88906,solved_target
treatment353,353,1280,0,65,6692,0,88906,solved_target
treatment353,353,1280,0,66,47034,0,88906,solved_target
treatment353,353,1280,0,67,,1,88906,solved_target
treatment353,353,1280,0,68,25388,0,88906,solved_target
treatment353,353,1280,0,69,8891,0,88906,solved_target
treatment353,353,1280,0,70,,1,88906,solved_target
treatment353,353,1280,0,71,3198,0,88906,solved_target
treatment353,353,1280,0,72,,1,88906,solved_target
treatment353,353,1280,0,73,88906,0,88906,solved_target
treatment353,353,1280,0,74,69516,0,88906,solved_target
treatment353,353,1280,0,75,17831,0,88906,solved_target
treatment353,353,1280,0,76,13633,0,88906,solved_target
treatment353,353,1280,0,77,,1,88906,solved_target
treatment353,353,1280,0,78,,1,88906,solved_target
treatment353,353,1280,0,79,82013,0,88906,solved_target
treatment353,353,1280,0,80,39079,0,88906,solved_target
treatment353,353,1280,0,81,,1,88906,solved_target
treatment353,353,1280,0,82,6069,0,88906,solved_target
treatment353,353,1280,0,83,8822,0,88906,solved_target
treatment353,353,1280,0,84,21041,0,88906,solved_target
treatment353,353,1280,0,85,10656,0,88906,solved_target
treatment353,353,1280,0,86,6026,0,88906,solved_target
treatment353,353,1280,0,87,,1,88906,solved_target
treatment353,353,1280,0,88,1154,0,88906,solved_target
treatment353,353,1280,0,89,3093,0,88906,solved_target
treatment353,353,1280,0,90,,1,88906,solved_target
treatment353,353,1280,0,91,65795,0,88906,solved_target
treatment353,353,1280,0,92,10354,0,88906,solved_target
treatment353,353,1280,0,93,47294,0,88906,solved_target
treatment353,353,1280,0,94,,1,88906,solved_target
treatment353,353,1280,0,95,,1,88906,solved_target
treatment353,353,1280,0,96,28253,0,88906,solved_target
treatment353,353,1280,0,97,8776,0,88906,solved_target
treatment353,353,1280,0,98,4169,0,88906,solved_target
treatment353,353,1280,0,99,75811,0,88906,solved_target
treatment353,353,1280,1,0,21376,0,61848,solved_target
treatment353,353,1280,1,1,,1,61848,solved_target
treatment353,353,1280,1,2,,1,61848,solved_target
treatment353,353,1280,1,3,,1,61848,solved_target
treatment353,353,1280,1,4,22835,0,61848,solved_target
treatment353,353,1280,1,5,7409,0,61848,solved_target
treatment353,353,1280,1,6,23078,0,61848,solved_target
treatment353,353,1280,1,7,,1,61848,solved_target
treatment353,353,1280,1,8,6684,0,61848,solved_target
treatment353,353,1280,1,9,,1,61848,solved_target
treatment353,353,1280,1,10,32383,0,61848,solved_target
treatment353,353,1280,1,11,,1,61848,solved_target
treatment353,353,1280,1,12,11355,0,61848,solved_target
treatment353,353,1280,1,13,,1,61848,solved_target
treatment353,353,1280,1,14,,1,61848,solved_target
treatment353,353,1280,1,15,61848,0,61848,solved_target
treatment353,353,1280,1,16,46796,0,61848,solved_target
treatment353,353,1280,1,17,,1,61848,solved_target
treatment353,353,1280,1,18,,1,61848,solved_target
treatment353,353,1280,1,19,15722,0,61848,solved_target
treatment353,353,1280,1,20,22818,0,61848,solved_target
treatment353,353,1280,1,21,,1,61848,solved_target
treatment353,353,1280,1,22,1680,0,61848,solved_target
treatment353,353,1280,1,23,8571,0,61848,solved_target
treatment353,353,1280,1,24,22460,0,61848,solved_target
treatment353,353,1280,1,25,,1,61848,solved_target
treatment353,353,1280,1,26,40578,0,61848,solved_target
treatment353,353,1280,1,27,,1,61848,solved_target
treatment353,353,1280,1,28,,1,61848,solved_target
treatment353,353,1280,1,29,22477,0,61848,solved_target
treatment353,353,1280,1,30,,1,61848,solved_target
treatment353,353,1280,1,31,12277,0,61848,solved_target
treatment353,353,1280,1,32,,1,61848,solved_target
treatment353,353,1280,1,33,12081,0,61848,solved_target
treatment353,353,1280,1,34,,1,61848,solved_target
treatment353,353,1280,1,35,,1,61848,solved_target
treatment353,353,1280,1,36,18718,0,61848,solved_target
treatment353,353,1280,1,37,4190,0,61848,solved_target
treatment353,353,1280,1,38,10912,0,61848,solved_target
treatment353,353,1280,1,39,25793,0,61848,solved_target
treatment353,353,1280,1,40,13372,0,61848,solved_target
treatment353,353,1280,1,41,29944,0,61848,solved_target
treatment353,353,1280,1,42,,1,61848,solved_target
treatment353,353,1280,1,43,,1,61848,solved_target
treatment353,353,1280,1,44,9242,0,61848,solved_target
treatment353,353,1280,1,45,60239,0,61848,solved_target
treatment353,353,1280,1,46,4316,0,61848,solved_target
treatment353,353,1280,1,47,,1,61848,solved_target
treatment353,353,1280,1,48,,1,61848,solved_target
treatment353,353,1280,1,49,22145,0,61848,solved_target
treatment353,353,1280,1,50,21245,0,61848,solved_target
treatment353,353,1280,1,51,,1,61848,solved_target
treatment353,353,1280,1,52,56785,0,61848,solved_target
treatment353,353,1280,1,53,13181,0,61848,solved_target
treatment353,353,1280,1,54,1074,0,61848,solved_target
treatment353,353,1280,1,55,3262,0,61848,solved_target
treatment353,353,1280,1,56,5056,0,61848,solved_target
treatment353,353,1280,1,57,11386,0,61848,solved_target
treatment353,353,1280,1,58,8891,0,61848,solved_target
treatment353,353,1280,1,59,44106,0,61848,solved_target
treatment353,353,1280,1,60,4494,0,61848,solved_target
treatment353,353,1280,1,61,1362,0,61848,solved_target
treatment353,353,1280,1,62,3515,0,61848,solved_target
treatment353,353,1280,1,63,13633,0,61848,solved_target
treatment353,353,1280,1,64,47608,0,61848,solved_target
treatment353,353,1280,1,65,33319,0,61848,solved_target
treatment353,353,1280,1,66,6401,0,61848,solved_target
treatment353,353,1280,1,67,,1,61848,solved_target
treatment353,353,1280,1,68,,1,61848,solved_target
treatment353,353,1280,1,69,,1,61848,solved_target
treatment353,353,1280,1,70,3678,0,61848,solved_target
treatment353,353,1280,1,71,24203,0,61848,solved_target
treatment353,353,1280,1,72,4908,0,61848,solved_target
treatment353,353,1280,1,73,,1,61848,solved_target
treatment353,353,1280,1,74,,1,61848,solved_target
treatment353,353,1280,1,75,,1,61848,solved_target
treatment353,353,1280,1,76,,1,61848,solved_target
treatment353,353,1280,1,77,48423,0,61848,solved_target
treatment353,353,1280,1,78,,1,61848,solved_target
treatment353,353,1280,1,79,46537,0,61848,solved_target
treatment353,353,1280,1,80,,1,61848,solved_target
treatment353,353,1280,1,81,4980,0,61848,solved_target
treatment353,353,1280,1,82,,1,61848,solved_target
treatment353,353,1280,1,83,,1,61848,solved_target
treatment353,353,1280,1,84,,1,61848,solved_target
treatment353,353,1280,1,85,11639,0,61848,solved_target
treatment353,353,1280,1,86,,1,61848,solved_target
treatment353,353,1280,1,87,2590,0,61848,solved_target
treatment353,353,1280,1,88,41005,0,61848,solved_target
treatment353,353,1280,1,89,36897,0,61848,solved_target
treatment353,353,1280,1,90,26124,0,61848,solved_target
treatment353,353,1280,1,91,36689,0,61848,solved_target
treatment353,353,1280,1,92,,1,61848,solved_target
treatment353,353,1280,1,93,13836,0,61848,solved_target
treatment353,353,1280,1,94,22979,0,61848,solved_target
treatment353,353,1280,1,95,,1,61848,solved_target
treatment353,353,1280,1,96,,1,61848,solved_target
treatment353,353,1280,1,97,,1,61848,solved_target
treatment353,353,1280,1,98,59795,0,61848,solved_target
treatment353,353,1280,1,99,11588,0,61848,solved_target
treatment353,353,1280,2,0,3855,0,48560,solved_target
treatment353,353,1280,2,1,2708,0,48560,solved_target
treatment353,353,1280,2,2,3438,0,48560,solved_target
treatment353,353,1280,2,3,,1,48560,solved_target
treatment353,353,1280,2,4,38658,0,48560,solved_target
treatment353,353,1280,2,5,4783,0,48560,solved_target
treatment353,353,1280,2,6,,1,48560,solved_target
treatment353,353,1280,2,7,,1,48560,solved_target
treatment353,353,1280,2,8,,1,48560,solved_target
treatment353,353,1280,2,9,,1,48560,solved_target
treatment353,353,1280,2,10,45313,0,48560,solved_target
treatment353,353,1280,2,11,2984,0,48560,solved_target
treatment353,353,1280,2,12,21196,0,48560,solved_target
treatment353,353,1280,2,13,19118,0,48560,solved_target
treatment353,353,1280,2,14,,1,48560,solved_target
treatment353,353,1280,2,15,36864,0,48560,solved_target
treatment353,353,1280,2,16,2428,0,48560,solved_target
treatment353,353,1280,2,17,,1,48560,solved_target
treatment353,353,1280,2,18,41593,0,48560,solved_target
treatment353,353,1280,2,19,,1,48560,solved_target
treatment353,353,1280,2,20,13420,0,48560,solved_target
treatment353,353,1280,2,21,19181,0,48560,solved_target
treatment353,353,1280,2,22,22501,0,48560,solved_target
treatment353,353,1280,2,23,16699,0,48560,solved_target
treatment353,353,1280,2,24,,1,48560,solved_target
treatment353,353,1280,2,25,3149,0,48560,solved_target
treatment353,353,1280,2,26,11668,0,48560,solved_target
treatment353,353,1280,2,27,,1,48560,solved_target
treatment353,353,1280,2,28,,1,48560,solved_target
treatment353,353,1280,2,29,,1,48560,solved_target
treatment353,353,1280,2,30,2909,0,48560,solved_target
treatment353,353,1280,2,31,45648,0,48560,solved_target
treatment353,353,1280,2,32,,1,48560,solved_target
treatment353,353,1280,2,33,14303,0,48560,solved_target
treatment353,353,1280,2,34,,1,48560,solved_target
treatment353,353,1280,2,35,23823,0,48560,solved_target
treatment353,353,1280,2,36,,1,48560,solved_target
treatment353,353,1280,2,37,10304,0,48560,solved_target
treatment353,353,1280,2,38,6422,0,48560,solved_target
treatment353,353,1280,2,39,18381,0,48560,solved_target
treatment353,353,1280,2,40,,1,48560,solved_target
treatment353,353,1280,2,41,15689,0,48560,solved_target
treatment353,353,1280,2,42,14768,0,48560,solved_target
treatment353,353,1280,2,43,22035,0,48560,solved_target
treatment353,353,1280,2,44,,1,48560,solved_target
treatment353,353,1280,2,45,,1,48560,solved_target
treatment353,353,1280,2,46,9383,0,48560,solved_target
treatment353,353,1280,2,47,10376,0,48560,solved_target
treatment353,353,1280,2,48,,1,48560,solved_target
treatment353,353,1280,2,49,15840,0,48560,solved_target
treatment353,353,1280,2,50,27995,0,48560,solved_target
treatment353,353,1280,2,51,32156,0,48560,solved_target
treatment353,353,1280,2,52,10300,0,48560,solved_target
treatment353,353,1280,2,53,4884,0,48560,solved_target
treatment353,353,1280,2,54,8982,0,48560,solved_target
treatment353,353,1280,2,55,3922,0,48560,solved_target
treatment353,353,1280,2,56,31245,0,48560,solved_target
treatment353,353,1280,2,57,,1,48560,solved_target
treatment353,353,1280,2,58,,1,48560,solved_target
treatment353,353,1280,2,59,40671,0,48560,solved_target
treatment353,353,1280,2,60,6117,0,48560,solved_target
treatment353,353,1280,2,61,,1,48560,solved_target
treatment353,353,1280,2,62,,1,48560,solved_target
treatment353,353,1280,2,63,10497,0,48560,solved_target
treatment353,353,1280,2,64,14807,0,48560,solved_target
treatment353,353,1280,2,65,,1,48560,solved_target
treatment353,353,1280,2,66,2378,0,48560,solved_target
treatment353,353,1280,2,67,2897,0,48560,solved_target
treatment353,353,1280,2,68,12275,0,48560,solved_target
treatment353,353,1280,2,69,48560,0,48560,solved_target
treatment353,353,1280,2,70,,1,48560,solved_target
treatment353,353,1280,2,71,45498,0,48560,solved_target
treatment353,353,1280,2,72,23547,0,48560,solved_target
treatment353,353,1280,2,73,,1,48560,solved_target
treatment353,353,1280,2,74,,1,48560,solved_target
treatment353,353,1280,2,75,8161,0,48560,solved_target
treatment353,353,1280,2,76,35290,0,48560,solved_target
treatment353,353,1280,2,77,,1,48560,solved_target
treatment353,353,1280,2,78,28939,0,48560,solved_target
treatment353,353,1280,2,79,,1,48560,solved_target
treatment353,353,1280,2,80,,1,48560,solved_target
treatment353,353,1280,2,81,,1,48560,solved_target
treatment353,353,1280,2,82,4495,0,48560,solved_target
treatment353,353,1280,2,83,,1,48560,solved_target
treatment353,353,1280,2,84,,1,48560,solved_target
treatment353,353,1280,2,85,,1,48560,solved_target
treatment353,353,1280,2,86,5758,0,48560,solved_target
treatment353,353,1280,2,87,11940,0,48560,solved_target
treatment353,353,1280,2,88,30364,0,48560,solved_target
treatment353,353,1280,2,89,20530,0,48560,solved_target
treatment353,353,1280,2,90,,1,48560,solved_target
treatment353,353,1280,2,91,17561,0,48560,solved_target
treatment353,353,1280,2,92,,1,48560,solved_target
treatment353,353,1280,2,93,44741,0,48560,solved_target
treatment353,353,1280,2,94,,1,48560,solved_target
treatment353,353,1280,2,95,11285,0,48560,solved_target
treatment353,353,1280,2,96,2497,0,48560,solved_target
treatment353,353,1280,2,97,,1,48560,solved_target
treatment353,353,1280,2,98,,1,48560,solved_target
treatment353,353,1280,2,99,,1,48560,solved_target
treatment353,353,1280,3,0,7256,0,57627,solved_target
treatment353,353,1280,3,1,,1,57627,solved_target
treatment353,353,1280,3,2,24471,0,57627,solved_target
treatment353,353,1280,3,3,32480,0,57627,solved_target
treatment353,353,1280,3,4,,1,57627,solved_target
treatment353,353,1280,3,5,16296,0,57627,solved_target
treatment353,353,1280,3,6,9448,0,57627,solved_target
treatment353,353,1280,3,7,,1,57627,solved_target
treatment353,353,1280,3,8,,1,57627,solved_target
treatment353,353,1280,3,9,,1,57627,solved_target
treatment353,353,1280,3,10,9038,0,57627,solved_target
treatment353,353,1280,3,11,19740,0,57627,solved_target
treatment353,353,1280,3,12,,1,57627,solved_target
treatment353,353,1280,3,13,,1,57627,solved_target
treatment353,353,1280,3,14,3987,0,57627,solved_target
treatment353,353,1280,3,15,42347,0,57627,solved_target
treatment353,353,1280,3,16,30116,0,57627,solved_target
treatment353,353,1280,3,17,,1,57627,solved_target
treatment353,353,1280,3,18,,1,57627,solved_target
treatment353,353,1280,3,19,,1,57627,solved_target
treatment353,353,1280,3,20,,1,57627,solved_target
treatment353,353,1280,3,21,,1,57627,solved_target
treatment353,353,1280,3,22,,1,57627,solved_target
treatment353,353,1280,3,23,30811,0,57627,solved_target
treatment353,353,1280,3,24,39256,0,57627,solved_target
treatment353,353,1280,3,25,23195,0,57627,solved_target
treatment353,353,1280,3,26,,1,57627,solved_target
treatment353,353,1280,3,27,2192,0,57627,solved_target
treatment353,353,1280,3,28,15422,0,57627,solved_target
treatment353,353,1280,3,29,11963,0,57627,solved_target
treatment353,353,1280,3,30,1726,0,57627,solved_target
treatment353,353,1280,3,31,12911,0,57627,solved_target
treatment353,353,1280,3,32,,1,57627,solved_target
treatment353,353,1280,3,33,,1,57627,solved_target
treatment353,353,1280,3,34,,1,57627,solved_target
treatment353,353,1280,3,35,6041,0,57627,solved_target
treatment353,353,1280,3,36,15023,0,57627,solved_target
treatment353,353,1280,3,37,,1,57627,solved_target
treatment353,353,1280,3,38,,1,57627,solved_target
treatment353,353,1280,3,39,,1,57627,solved_target
treatment353,353,1280,3,40,,1,57627,solved_target
treatment353,353,1280,3,41,,1,57627,solved_target
treatment353,353,1280,3,42,20734,0,57627,solved_target
treatment353,353,1280,3,43,9462,0,57627,solved_target
treatment353,353,1280,3,44,27286,0,57627,solved_target
treatment353,353,1280,3,45,15111,0,57627,solved_target
treatment353,353,1280,3,46,20700,0,57627,solved_target
treatment353,353,1280,3,47,36684,0,57627,solved_target
treatment353,353,1280,3,48,,1,57627,solved_target
treatment353,353,1280,3,49,,1,57627,solved_target
treatment353,353,1280,3,50,5078,0,57627,solved_target
treatment353,353,1280,3,51,35644,0,57627,solved_target
treatment353,353,1280,3,52,2970,0,57627,solved_target
treatment353,353,1280,3,53,16549,0,57627,solved_target
treatment353,353,1280,3,54,2931,0,57627,solved_target
treatment353,353,1280,3,55,33962,0,57627,solved_target
treatment353,353,1280,3,56,20318,0,57627,solved_target
treatment353,353,1280,3,57,17455,0,57627,solved_target
treatment353,353,1280,3,58,,1,57627,solved_target
treatment353,353,1280,3,59,17883,0,57627,solved_target
treatment353,353,1280,3,60,,1,57627,solved_target
treatment353,353,1280,3,61,5283,0,57627,solved_target
treatment353,353,1280,3,62,8945,0,57627,solved_target
treatment353,353,1280,3,63,5772,0,57627,solved_target
treatment353,353,1280,3,64,,1,57627,solved_target
treatment353,353,1280,3,65,31419,0,57627,solved_target
treatment353,353,1280,3,66,,1,57627,solved_target
treatment353,353,1280,3,67,7685,0,57627,solved_target
treatment353,353,1280,3,68,25415,0,57627,solved_target
treatment353,353,1280,3,69,,1,57627,solved_target
treatment353,353,1280,3,70,,1,57627,solved_target
treatment353,353,1280,3,71,17977,0,57627,solved_target
treatment353,353,1280,3,72,,1,57627,solved_target
treatment353,353,1280,3,73,6365,0,57627,solved_target
treatment353,353,1280,3,74,32094,0,57627,solved_target
treatment353,353,1280,3,75,6530,0,57627,solved_target
treatment353,353,1280,3,76,8392,0,57627,solved_target
treatment353,353,1280,3,77,4205,0,57627,solved_target
treatment353,353,1280,3,78,15699,0,57627,solved_target
treatment353,353,1280,3,79,14650,0,57627,solved_target
treatment353,353,1280,3,80,,1,57627,solved_target
treatment353,353,1280,3,81,5495,0,57627,solved_target
treatment353,353,1280,3,82,24644,0,57627,solved_target
treatment353,353,1280,3,83,,1,57627,solved_target
treatment353,353,1280,3,84,,1,57627,solved_target
treatment353,353,1280,3,85,,1,57627,solved_target
treatment353,353,1280,3,86,51446,0,57627,solved_target
treatment353,353,1280,3,87,,1,57627,solved_target
treatment353,353,1280,3,88,8044,0,57627,solved_target
treatment353,353,1280,3,89,39413,0,57627,solved_target
treatment353,353,1280,3,90,10838,0,57627,solved_target
treatment353,353,1280,3,91,8471,0,57627,solved_target
treatment353,353,1280,3,92,,1,57627,solved_target
treatment353,353,1280,3,93,,1,57627,solved_target
treatment353,353,1280,3,94,8979,0,57627,solved_target
treatment353,353,1280,3,95,,1,57627,solved_target
treatment353,353,1280,3,96,,1,57627,solved_target
treatment353,353,1280,3,97,2299,0,57627,solved_target
treatment353,353,1280,3,98,27139,0,57627,solved_target
treatment353,353,1280,3,99,57627,0,57627,solved_target
treatment353,353,1280,4,0,7242,0,44054,solved_target
treatment353,353,1280,4,1,,1,44054,solved_target
treatment353,353,1280,4,2,44054,0,44054,solved_target
treatment353,353,1280,4,3,,1,44054,solved_target
treatment353,353,1280,4,4,6025,0,44054,solved_target
treatment353,353,1280,4,5,16242,0,44054,solved_target
treatment353,353,1280,4,6,,1,44054,solved_target
treatment353,353,1280,4,7,30442,0,44054,solved_target
treatment353,353,1280,4,8,,1,44054,solved_target
treatment353,353,1280,4,9,11465,0,44054,solved_target
treatment353,353,1280,4,10,31870,0,44054,solved_target
treatment353,353,1280,4,11,,1,44054,solved_target
treatment353,353,1280,4,12,38282,0,44054,solved_target
treatment353,353,1280,4,13,10150,0,44054,solved_target
treatment353,353,1280,4,14,33487,0,44054,solved_target
treatment353,353,1280,4,15,5390,0,44054,solved_target
treatment353,353,1280,4,16,34455,0,44054,solved_target
treatment353,353,1280,4,17,,1,44054,solved_target
treatment353,353,1280,4,18,,1,44054,solved_target
treatment353,353,1280,4,19,17123,0,44054,solved_target
treatment353,353,1280,4,20,11198,0,44054,solved_target
treatment353,353,1280,4,21,,1,44054,solved_target
treatment353,353,1280,4,22,,1,44054,solved_target
treatment353,353,1280,4,23,25568,0,44054,solved_target
treatment353,353,1280,4,24,26728,0,44054,solved_target
treatment353,353,1280,4,25,,1,44054,solved_target
treatment353,353,1280,4,26,3548,0,44054,solved_target
treatment353,353,1280,4,27,,1,44054,solved_target
treatment353,353,1280,4,28,,1,44054,solved_target
treatment353,353,1280,4,29,,1,44054,solved_target
treatment353,353,1280,4,30,7469,0,44054,solved_target
treatment353,353,1280,4,31,,1,44054,solved_target
treatment353,353,1280,4,32,31047,0,44054,solved_target
treatment353,353,1280,4,33,5247,0,44054,solved_target
treatment353,353,1280,4,34,,1,44054,solved_target
treatment353,353,1280,4,35,1027,0,44054,solved_target
treatment353,353,1280,4,36,4662,0,44054,solved_target
treatment353,353,1280,4,37,13294,0,44054,solved_target
treatment353,353,1280,4,38,,1,44054,solved_target
treatment353,353,1280,4,39,,1,44054,solved_target
treatment353,353,1280,4,40,,1,44054,solved_target
treatment353,353,1280,4,41,,1,44054,solved_target
treatment353,353,1280,4,42,31085,0,44054,solved_target
treatment353,353,1280,4,43,,1,44054,solved_target
treatment353,353,1280,4,44,39283,0,44054,solved_target
treatment353,353,1280,4,45,12952,0,44054,solved_target
treatment353,353,1280,4,46,,1,44054,solved_target
treatment353,353,1280,4,47,38550,0,44054,solved_target
treatment353,353,1280,4,48,37769,0,44054,solved_target
treatment353,353,1280,4,49,15735,0,44054,solved_target
treatment353,353,1280,4,50,2600,0,44054,solved_target
treatment353,353,1280,4,51,35988,0,44054,solved_target
treatment353,353,1280,4,52,,1,44054,solved_target
treatment353,353,1280,4,53,40691,0,44054,solved_target
treatment353,353,1280,4,54,31780,0,44054,solved_target
treatment353,353,1280,4,55,,1,44054,solved_target
treatment353,353,1280,4,56,5289,0,44054,solved_target
treatment353,353,1280,4,57,,1,44054,solved_target
treatment353,353,1280,4,58,,1,44054,solved_target
treatment353,353,1280,4,59,20095,0,44054,solved_target
treatment353,353,1280,4,60,,1,44054,solved_target
treatment353,353,1280,4,61,21985,0,44054,solved_target
treatment353,353,1280,4,62,20925,0,44054,solved_target
treatment353,353,1280,4,63,26035,0,44054,solved_target
treatment353,353,1280,4,64,,1,44054,solved_target
treatment353,353,1280,4,65,,1,44054,solved_target
treatment353,353,1280,4,66,14155,0,44054,solved_target
treatment353,353,1280,4,67,7161,0,44054,solved_target
treatment353,353,1280,4,68,3285,0,44054,solved_target
treatment353,353,1280,4,69,11289,0,44054,solved_target
treatment353,353,1280,4,70,14894,0,44054,solved_target
treatment353,353,1280,4,71,11759,0,44054,solved_target
treatment353,353,1280,4,72,5831,0,44054,solved_target
treatment353,353,1280,4,73,35913,0,44054,solved_target
treatment353,353,1280,4,74,,1,44054,solved_target
treatment353,353,1280,4,75,,1,44054,solved_target
treatment353,353,1280,4,76,,1,44054,solved_target
treatment353,353,1280,4,77,,1,44054,solved_target
treatment353,353,1280,4,78,,1,44054,solved_target
treatment353,353,1280,4,79,,1,44054,solved_target
treatment353,353,1280,4,80,6997,0,44054,solved_target
treatment353,353,1280,4,81,1545,0,44054,solved_target
treatment353,353,1280,4,82,33894,0,44054,solved_target
treatment353,353,1280,4,83,,1,44054,solved_target
treatment353,353,1280,4,84,,1,44054,solved_target
treatment353,353,1280,4,85,,1,44054,solved_target
treatment353,353,1280,4,86,10527,0,44054,solved_target
treatment353,353,1280,4,87,4631,0,44054,solved_target
treatment353,353,1280,4,88,,1,44054,solved_target
treatment353,353,1280,4,89,18330,0,44054,solved_target
treatment353,353,1280,4,90,,1,44054,solved_target
treatment353,353,1280,4,91,2656,0,44054,solved_target
treatment353,353,1280,4,92,,1,44054,solved_target
treatment353,353,1280,4,93,27593,0,44054,solved_target
treatment353,353,1280,4,94,32017,0,44054,solved_target
treatment353,353,1280,4,95,24695,0,44054,solved_target
treatment353,353,1280,4,96,41372,0,44054,solved_target
treatment353,353,1280,4,97,43554,0,44054,solved_target
treatment353,353,1280,4,98,17927,0,44054,solved_target
treatment353,353,1280,4,99,12362,0,44054,solved_target
treatment353,353,1810,0,0,2033,0,175820,solved_target
treatment353,353,1810,0,1,,1,175820,solved_target
treatment353,353,1810,0,2,91352,0,175820,solved_target
treatment353,353,1810,0,3,7304,0,175820,solved_target
treatment353,353,1810,0,4,,1,175820,solved_target
treatment353,353,1810,0,5,53722,0,175820,solved_target
treatment353,353,1810,0,6,,1,175820,solved_target
treatment353,353,1810,0,7,20685,0,175820,solved_target
treatment353,353,1810,0,8,105382,0,175820,solved_target
treatment353,353,1810,0,9,,1,175820,solved_target
treatment353,353,1810,0,10,62777,0,175820,solved_target
treatment353,353,1810,0,11,,1,175820,solved_target
treatment353,353,1810,0,12,22646,0,175820,solved_target
treatment353,353,1810,0,13,,1,175820,solved_target
treatment353,353,1810,0,14,,1,175820,solved_target
treatment353,353,1810,0,15,,1,175820,solved_target
treatment353,353,1810,0,16,,1,175820,solved_target
treatment353,353,1810,0,17,166885,0,175820,solved_target
treatment353,353,1810,0,18,,1,175820,solved_target
treatment353,353,1810,0,19,,1,175820,solved_target
treatment353,353,1810,0,20,32291,0,175820,solved_target
treatment353,353,1810,0,21,31509,0,175820,solved_target
treatment353,353,1810,0,22,86316,0,175820,solved_target
treatment353,353,1810,0,23,,1,175820,solved_target
treatment353,353,1810,0,24,,1,175820,solved_target
treatment353,353,1810,0,25,,1,175820,solved_target
treatment353,353,1810,0,26,,1,175820,solved_target
treatment353,353,1810,0,27,167728,0,175820,solved_target
treatment353,353,1810,0,28,,1,175820,solved_target
treatment353,353,1810,0,29,96193,0,175820,solved_target
treatment353,353,1810,0,30,,1,175820,solved_target
treatment353,353,1810,0,31,147437,0,175820,solved_target
treatment353,353,1810,0,32,44145,0,175820,solved_target
treatment353,353,1810,0,33,,1,175820,solved_target
treatment353,353,1810,0,34,6908,0,175820,solved_target
treatment353,353,1810,0,35,22103,0,175820,solved_target
treatment353,353,1810,0,36,6271,0,175820,solved_target
treatment353,353,1810,0,37,102160,0,175820,solved_target
treatment353,353,1810,0,38,173503,0,175820,solved_target
treatment353,353,1810,0,39,,1,175820,solved_target
treatment353,353,1810,0,40,,1,175820,solved_target
treatment353,353,1810,0,41,113013,0,175820,solved_target
treatment353,353,1810,0,42,22295,0,175820,solved_target
treatment353,353,1810,0,43,,1,175820,solved_target
treatment353,353,1810,0,44,,1,175820,solved_target
treatment353,353,1810,0,45,22377,0,175820,solved_target
treatment353,353,1810,0,46,49693,0,175820,solved_target
treatment353,353,1810,0,47,,1,175820,solved_target
treatment353,353,1810,0,48,,1,175820,solved_target
treatment353,353,1810,0,49,7472,0,175820,solved_target
treatment353,353,1810,0,50,78460,0,175820,solved_target
treatment353,353,1810,0,51,,1,175820,solved_target
treatment353,353,1810,0,52,125053,0,175820,solved_target
treatment353,353,1810,0,53,17642,0,175820,solved_target
treatment353,353,1810,0,54,,1,175820,solved_target
treatment353,353,1810,0,55,70334,0,175820,solved_target
treatment353,353,1810,0,56,39260,0,175820,solved_target
treatment353,353,1810,0,57,4388,0,175820,solved_target
treatment353,353,1810,0,58,,1,175820,solved_target
treatment353,353,1810,0,59,139743,0,175820,solved_target
treatment353,353,1810,0,60,,1,175820,solved_target
treatment353,353,1810,0,61,37423,0,175820,solved_target
treatment353,353,1810,0,62,124625,0,175820,solved_target
treatment353,353,1810,0,63,7233,0,175820,solved_target
treatment353,353,1810,0,64,131908,0,175820,solved_target
treatment353,353,1810,0,65,,1,175820,solved_target
treatment353,353,1810,0,66,40431,0,175820,solved_target
treatment353,353,1810,0,67,20062,0,175820,solved_target
treatment353,353,1810,0,68,155501,0,175820,solved_target
treatment353,353,1810,0,69,16019,0,175820,solved_target
treatment353,353,1810,0,70,41944,0,175820,solved_target
treatment353,353,1810,0,71,,1,175820,solved_target
treatment353,353,1810,0,72,23369,0,175820,solved_target
treatment353,353,1810,0,73,121211,0,175820,solved_target
treatment353,353,1810,0,74,5095,0,175820,solved_target
treatment353,353,1810,0,75,175820,0,175820,solved_target
treatment353,353,1810,0,76,64982,0,175820,solved_target
treatment353,353,1810,0,77,,1,175820,solved_target
treatment353,353,1810,0,78,6831,0,175820,solved_target
treatment353,353,1810,0,79,,1,175820,solved_target
treatment353,353,1810,0,80,24528,0,175820,solved_target
treatment353,353,1810,0,81,,1,175820,solved_target
treatment353,353,1810,0,82,50168,0,175820,solved_target
treatment353,353,1810,0,83,21080,0,175820,solved_target
treatment353,353,1810,0,84,12748,0,175820,solved_target
treatment353,353,1810,0,85,42118,0,175820,solved_target
treatment353,353,1810,0,86,23027,0,175820,solved_target
treatment353,353,1810,0,87,,1,175820,solved_target
treatment353,353,1810,0,88,,1,175820,solved_target
treatment353,353,1810,0,89,57983,0,175820,solved_target
treatment353,353,1810,0,90,15064,0,175820,solved_target
treatment353,353,1810,0,91,31038,0,175820,solved_target
treatment353,353,1810,0,92,,1,175820,solved_target
treatment353,353,1810,0,93,12579,0,175820,solved_target
treatment353,353,1810,0,94,,1,175820,solved_target
treatment353,353,1810,0,95,,1,175820,solved_target
treatment353,353,1810,0,96,,1,175820,solved_target
treatment353,353,1810,0,97,171428,0,175820,solved_target
treatment353,353,1810,0,98,,1,175820,solved_target
treatment353,353,1810,0,99,78847,0,175820,solved_target
treatment353,353,1810,1,0,,1,173475,solved_target
treatment353,353,1810,1,1,32608,0,173475,solved_target
treatment353,353,1810,1,2,,1,173475,solved_target
treatment353,353,1810,1,3,2070,0,173475,solved_target
treatment353,353,1810,1,4,,1,173475,solved_target
treatment353,353,1810,1,5,,1,173475,solved_target
treatment353,353,1810,1,6,61719,0,173475,solved_target
treatment353,353,1810,1,7,63405,0,173475,solved_target
treatment353,353,1810,1,8,18043,0,173475,solved_target
treatment353,353,1810,1,9,5629,0,173475,solved_target
treatment353,353,1810,1,10,,1,173475,solved_target
treatment353,353,1810,1,11,1872,0,173475,solved_target
treatment353,353,1810,1,12,14167,0,173475,solved_target
treatment353,353,1810,1,13,2442,0,173475,solved_target
treatment353,353,1810,1,14,15730,0,173475,solved_target
treatment353,353,1810,1,15,,1,173475,solved_target
treatment353,353,1810,1,16,,1,173475,solved_target
treatment353,353,1810,1,17,6456,0,173475,solved_target
treatment353,353,1810,1,18,,1,173475,solved_target
treatment353,353,1810,1,19,,1,173475,solved_target
treatment353,353,1810,1,20,124333,0,173475,solved_target
treatment353,353,1810,1,21,,1,173475,solved_target
treatment353,353,1810,1,22,19436,0,173475,solved_target
treatment353,353,1810,1,23,108926,0,173475,solved_target
treatment353,353,1810,1,24,3596,0,173475,solved_target
treatment353,353,1810,1,25,,1,173475,solved_target
treatment353,353,1810,1,26,18073,0,173475,solved_target
treatment353,353,1810,1,27,173475,0,173475,solved_target
treatment353,353,1810,1,28,,1,173475,solved_target
treatment353,353,1810,1,29,,1,173475,solved_target
treatment353,353,1810,1,30,,1,173475,solved_target
treatment353,353,1810,1,31,,1,173475,solved_target
treatment353,353,1810,1,32,108816,0,173475,solved_target
treatment353,353,1810,1,33,93417,0,173475,solved_target
treatment353,353,1810,1,34,,1,173475,solved_target
treatment353,353,1810,1,35,91634,0,173475,solved_target
treatment353,353,1810,1,36,7214,0,173475,solved_target
treatment353,353,1810,1,37,105651,0,173475,solved_target
treatment353,353,1810,1,38,,1,173475,solved_target
treatment353,353,1810,1,39,4079,0,173475,solved_target
treatment353,353,1810,1,40,,1,173475,solved_target
treatment353,353,1810,1,41,,1,173475,solved_target
treatment353,353,1810,1,42,10084,0,173475,solved_target
treatment353,353,1810,1,43,,1,173475,solved_target
treatment353,353,1810,1,44,30573,0,173475,solved_target
treatment353,353,1810,1,45,,1,173475,solved_target
treatment353,353,1810,1,46,75188,0,173475,solved_target
treatment353,353,1810,1,47,,1,173475,solved_target
treatment353,353,1810,1,48,130335,0,173475,solved_target
treatment353,353,1810,1,49,,1,173475,solved_target
treatment353,353,1810,1,50,,1,173475,solved_target
treatment353,353,1810,1,51,14699,0,173475,solved_target
treatment353,353,1810,1,52,60166,0,173475,solved_target
treatment353,353,1810,1,53,,1,173475,solved_target
treatment353,353,1810,1,54,74303,0,173475,solved_target
treatment353,353,1810,1,55,19618,0,173475,solved_target
treatment353,353,1810,1,56,,1,173475,solved_target
treatment353,353,1810,1,57,69046,0,173475,solved_target
treatment353,353,1810,1,58,32189,0,173475,solved_target
treatment353,353,1810,1,59,,1,173475,solved_target
treatment353,353,1810,1,60,68497,0,173475,solved_target
treatment353,353,1810,1,61,,1,173475,solved_target
treatment353,353,1810,1,62,5462,0,173475,solved_target
treatment353,353,1810,1,63,53989,0,173475,solved_target
treatment353,353,1810,1,64,78496,0,173475,solved_target
treatment353,353,1810,1,65,3931,0,173475,solved_target
treatment353,353,1810,1,66,,1,173475,solved_target
treatment353,353,1810,1,67,,1,173475,solved_target
treatment353,353,1810,1,68,85467,0,173475,solved_target
treatment353,353,1810,1,69,13705,0,173475,solved_target
treatment353,353,1810,1,70,10509,0,173475,solved_target
treatment353,353,1810,1,71,,1,173475,solved_target
treatment353,353,1810,1,72,26718,0,173475,solved_target
treatment353,353,1810,1,73,79894,0,173475,solved_target
treatment353,353,1810,1,74,,1,173475,solved_target
treatment353,353,1810,1,75,,1,173475,solved_target
treatment353,353,1810,1,76,,1,173475,solved_target
treatment353,353,1810,1,77,9463,0,173475,solved_target
treatment353,353,1810,1,78,,1,173475,solved_target
treatment353,353,1810,1,79,28708,0,173475,solved_target
treatment353,353,1810,1,80,39582,0,173475,solved_target
treatment353,353,1810,1,81,120143,0,173475,solved_target
treatment353,353,1810,1,82,19417,0,173475,solved_target
treatment353,353,1810,1,83,79789,0,173475,solved_target
treatment353,353,1810,1,84,,1,173475,solved_target
treatment353,353,1810,1,85,,1,173475,solved_target
treatment353,353,1810,1,86,54263,0,173475,solved_target
treatment353,353,1810,1,87,32894,0,173475,solved_target
treatment353,353,1810,1,88,21534,0,173475,solved_target
treatment353,353,1810,1,89,,1,173475,solved_target
treatment353,353,1810,1,90,12408,0,173475,solved_target
treatment353,353,1810,1,91,138391,0,173475,solved_target
treatment353,353,1810,1,92,79249,0,173475,solved_target
treatment353,353,1810,1,93,47627,0,173475,solved_target
treatment353,353,1810,1,94,,1,173475,solved_target
treatment353,353,1810,1,95,29622,0,173475,solved_target
treatment353,353,1810,1,96,14568,0,173475,solved_target
treatment353,353,1810,1,97,67964,0,173475,solved_target
treatment353,353,1810,1,98,,1,173475,solved_target
treatment353,353,1810,1,99,17234,0,173475,solved_target
treatment353,353,1810,2,0,31851,0,126284,solved_target
treatment353,353,1810,2,1,32308,0,126284,solved_target
treatment353,353,1810,2,2,,1,126284,solved_target
treatment353,353,1810,2,3,,1,126284,solved_target
treatment353,353,1810,2,4,32592,0,126284,solved_target
treatment353,353,1810,2,5,78919,0,126284,solved_target
treatment353,353,1810,2,6,100842,0,126284,solved_target
treatment353,353,1810,2,7,22191,0,126284,solved_target
treatment353,353,1810,2,8,55416,0,126284,solved_target
treatment353,353,1810,2,9,,1,126284,solved_target
treatment353,353,1810,2,10,,1,126284,solved_target
treatment353,353,1810,2,11,,1,126284,solved_target
treatment353,353,1810,2,12,,1,126284,solved_target
treatment353,353,1810,2,13,,1,126284,solved_target
treatment353,353,1810,2,14,53446,0,126284,solved_target
treatment353,353,1810,2,15,32548,0,126284,solved_target
treatment353,353,1810,2,16,,1,126284,solved_target
treatment353,353,1810,2,17,117408,0,126284,solved_target
treatment353,353,1810,2,18,78200,0,126284,solved_target
treatment353,353,1810,2,19,9339,0,126284,solved_target
treatment353,353,1810,2,20,73371,0,126284,solved_target
treatment353,353,1810,2,21,,1,126284,solved_target
treatment353,353,1810,2,22,13906,0,126284,solved_target
treatment353,353,1810,2,23,26710,0,126284,solved_target
treatment353,353,1810,2,24,,1,126284,solved_target
treatment353,353,1810,2,25,97491,0,126284,solved_target
treatment353,353,1810,2,26,4509,0,126284,solved_target
treatment353,353,1810,2,27,53675,0,126284,solved_target
treatment353,353,1810,2,28,,1,126284,solved_target
treatment353,353,1810,2,29,16822,0,126284,solved_target
treatment353,353,1810,2,30,,1,126284,solved_target
treatment353,353,1810,2,31,86311,0,126284,solved_target
treatment353,353,1810,2,32,,1,126284,solved_target
treatment353,353,1810,2,33,,1,126284,solved_target
treatment353,353,1810,2,34,12333,0,126284,solved_target
treatment353,353,1810,2,35,,1,126284,solved_target
treatment353,353,1810,2,36,,1,126284,solved_target
treatment353,353,1810,2,37,,1,126284,solved_target
treatment353,353,1810,2,38,81891,0,126284,solved_target
treatment353,353,1810,2,39,126284,0,126284,solved_target
treatment353,353,1810,2,40,,1,126284,solved_target
treatment353,353,1810,2,41,24017,0,126284,solved_target
treatment353,353,1810,2,42,36644,0,126284,solved_target
treatment353,353,1810,2,43,50514,0,126284,solved_target
treatment353,353,1810,2,44,,1,126284,solved_target
treatment353,353,1810,2,45,20515,0,126284,solved_target
treatment353,353,1810,2,46,17904,0,126284,solved_target
treatment353,353,1810,2,47,24623,0,126284,solved_target
treatment353,353,1810,2,48,,1,126284,solved_target
treatment353,353,1810,2,49,32902,0,126284,solved_target
treatment353,353,1810,2,50,54311,0,126284,solved_target
treatment353,353,1810,2,51,,1,126284,solved_target
treatment353,353,1810,2,52,,1,126284,solved_target
treatment353,353,1810,2,53,68510,0,126284,solved_target
treatment353,353,1810,2,54,33287,0,126284,solved_target
treatment353,353,1810,2,55,,1,126284,solved_target
treatment353,353,1810,2,56,,1,126284,solved_target
treatment353,353,1810,2,57,37304,0,126284,solved_target
treatment353,353,1810,2,58,21594,0,126284,solved_target
treatment353,353,1810,2,59,18431,0,126284,solved_target
treatment353,353,1810,2,60,,1,126284,solved_target
treatment353,353,1810,2,61,2593,0,126284,solved_target
treatment353,353,1810,2,62,59002,0,126284,solved_target
treatment353,353,1810,2,63,,1,126284,solved_target
treatment353,353,1810,2,64,15947,0,126284,solved_target
treatment353,353,1810,2,65,16632,0,126284,solved_target
treatment353,353,1810,2,66,55611,0,126284,solved_target
treatment353,353,1810,2,67,14198,0,126284,solved_target
treatment353,353,1810,2,68,33327,0,126284,solved_target
treatment353,353,1810,2,69,,1,126284,solved_target
treatment353,353,1810,2,70,,1,126284,solved_target
treatment353,353,1810,2,71,72506,0,126284,solved_target
treatment353,353,1810,2,72,76324,0,126284,solved_target
treatment353,353,1810,2,73,,1,126284,solved_target
treatment353,353,1810,2,74,1443,0,126284,solved_target
treatment353,353,1810,2,75,121499,0,126284,solved_target
treatment353,353,1810,2,76,2996,0,126284,solved_target
treatment353,353,1810,2,77,,1,126284,solved_target
treatment353,353,1810,2,78,57389,0,126284,solved_target
treatment353,353,1810,2,79,14698,0,126284,solved_target
treatment353,353,1810,2,80,,1,126284,solved_target
treatment353,353,1810,2,81,2518,0,126284,solved_target
treatment353,353,1810,2,82,,1,126284,solved_target
treatment353,353,1810,2,83,,1,126284,solved_target
treatment353,353,1810,2,84,,1,126284,solved_target
treatment353,353,1810,2,85,55971,0,126284,solved_target
treatment353,353,1810,2,86,,1,126284,solved_target
treatment353,353,1810,2,87,62092,0,126284,solved_target
treatment353,353,1810,2,88,16152,0,126284,solved_target
treatment353,353,1810,2,89,,1,126284,solved_target
treatment353,353,1810,2,90,18808,0,126284,solved_target
treatment353,353,1810,2,91,5183,0,126284,solved_target
treatment353,353,1810,2,92,,1,126284,solved_target
treatment353,353,1810,2,93,15270,0,126284,solved_target
treatment353,353,1810,2,94,75549,0,126284,solved_target
treatment353,353,1810,2,95,,1,126284,solved_target
treatment353,353,1810,2,96,,1,126284,solved_target
treatment353,353,1810,2,97,101670,0,126284,solved_target
treatment353,353,1810,2,98,,1,126284,solved_target
treatment353,353,1810,2,99,52862,0,126284,solved_target
treatment353,353,1810,3,0,26811,0,173804,solved_target
treatment353,353,1810,3,1,32732,0,173804,solved_target
treatment353,353,1810,3,2,9620,0,173804,solved_target
treatment353,353,1810,3,3,31757,0,173804,solved_target
treatment353,353,1810,3,4,38357,0,173804,solved_target
treatment353,353,1810,3,5,93487,0,173804,solved_target
treatment353,353,1810,3,6,8179,0,173804,solved_target
treatment353,353,1810,3,7,94814,0,173804,solved_target
treatment353,353,1810,3,8,,1,173804,solved_target
treatment353,353,1810,3,9,,1,173804,solved_target
treatment353,353,1810,3,10,,1,173804,solved_target
treatment353,353,1810,3,11,173804,0,173804,solved_target
treatment353,353,1810,3,12,79661,0,173804,solved_target
treatment353,353,1810,3,13,150854,0,173804,solved_target
treatment353,353,1810,3,14,,1,173804,solved_target
treatment353,353,1810,3,15,133730,0,173804,solved_target
treatment353,353,1810,3,16,,1,173804,solved_target
treatment353,353,1810,3,17,,1,173804,solved_target
treatment353,353,1810,3,18,87456,0,173804,solved_target
treatment353,353,1810,3,19,46517,0,173804,solved_target
treatment353,353,1810,3,20,,1,173804,solved_target
treatment353,353,1810,3,21,,1,173804,solved_target
treatment353,353,1810,3,22,,1,173804,solved_target
treatment353,353,1810,3,23,,1,173804,solved_target
treatment353,353,1810,3,24,,1,173804,solved_target
treatment353,353,1810,3,25,8219,0,173804,solved_target
treatment353,353,1810,3,26,9752,0,173804,solved_target
treatment353,353,1810,3,27,59014,0,173804,solved_target
treatment353,353,1810,3,28,92380,0,173804,solved_target
treatment353,353,1810,3,29,,1,173804,solved_target
treatment353,353,1810,3,30,42963,0,173804,solved_target
treatment353,353,1810,3,31,,1,173804,solved_target
treatment353,353,1810,3,32,168140,0,173804,solved_target
treatment353,353,1810,3,33,14343,0,173804,solved_target
treatment353,353,1810,3,34,10602,0,173804,solved_target
treatment353,353,1810,3,35,,1,173804,solved_target
treatment353,353,1810,3,36,32231,0,173804,solved_target
treatment353,353,1810,3,37,10681,0,173804,solved_target
treatment353,353,1810,3,38,2738,0,173804,solved_target
treatment353,353,1810,3,39,,1,173804,solved_target
treatment353,353,1810,3,40,173315,0,173804,solved_target
treatment353,353,1810,3,41,7935,0,173804,solved_target
treatment353,353,1810,3,42,,1,173804,solved_target
treatment353,353,1810,3,43,25519,0,173804,solved_target
treatment353,353,1810,3,44,17488,0,173804,solved_target
treatment353,353,1810,3,45,59965,0,173804,solved_target
treatment353,353,1810,3,46,,1,173804,solved_target
treatment353,353,1810,3,47,28354,0,173804,solved_target
treatment353,353,1810,3,48,19171,0,173804,solved_target
treatment353,353,1810,3,49,,1,173804,solved_target
treatment353,353,1810,3,50,124012,0,173804,solved_target
treatment353,353,1810,3,51,,1,173804,solved_target
treatment353,353,1810,3,52,,1,173804,solved_target
treatment353,353,1810,3,53,38907,0,173804,solved_target
treatment353,353,1810,3,54,,1,173804,solved_target
treatment353,353,1810,3,55,23179,0,173804,solved_target
treatment353,353,1810,3,56,12524,0,173804,solved_target
treatment353,353,1810,3,57,84111,0,173804,solved_target
treatment353,353,1810,3,58,14686,0,173804,solved_target
treatment353,353,1810,3,59,53029,0,173804,solved_target
treatment353,353,1810,3,60,167689,0,173804,solved_target
treatment353,353,1810,3,61,,1,173804,solved_target
treatment353,353,1810,3,62,,1,173804,solved_target
treatment353,353,1810,3,63,,1,173804,solved_target
treatment353,353,1810,3,64,,1,173804,solved_target
treatment353,353,1810,3,65,,1,173804,solved_target
treatment353,353,1810,3,66,15083,0,173804,solved_target
treatment353,353,1810,3,67,11091,0,173804,solved_target
treatment353,353,1810,3,68,,1,173804,solved_target
treatment353,353,1810,3,69,,1,173804,solved_target
treatment353,353,1810,3,70,,1,173804,solved_target
treatment353,353,1810,3,71,146832,0,173804,solved_target
treatment353,353,1810,3,72,9153,0,173804,solved_target
treatment353,353,1810,3,73,27761,0,173804,solved_target
treatment353,353,1810,3,74,,1,173804,solved_target
treatment353,353,1810,3,75,64857,0,173804,solved_target
treatment353,353,1810,3,76,,1,173804,solved_target
treatment353,353,1810,3,77,127999,0,173804,solved_target
treatment353,353,1810,3,78,51538,0,173804,solved_target
treatment353,353,1810,3,79,58726,0,173804,solved_target
treatment353,353,1810,3,80,146724,0,173804,solved_target
treatment353,353,1810,3,81,,1,173804,solved_target
treatment353,353,1810,3,82,,1,173804,solved_target
treatment353,353,1810,3,83,,1,173804,solved_target
treatment353,353,1810,3,84,86720,0,173804,solved_target
treatment353,353,1810,3,85,,1,173804,solved_target
treatment353,353,1810,3,86,,1,173804,solved_target
treatment353,353,1810,3,87,21131,0,173804,solved_target
treatment353,353,1810,3,88,,1,173804,solved_target
treatment353,353,1810,3,89,133647,0,173804,solved_target
treatment353,353,1810,3,90,96796,0,173804,solved_target
treatment353,353,1810,3,91,48568,0,173804,solved_target
treatment353,353,1810,3,92,,1,173804,solved_target
treatment353,353,1810,3,93,3969,0,173804,solved_target
treatment353,353,1810,3,94,50727,0,173804,solved_target
treatment353,353,1810,3,95,117675,0,173804,solved_target
treatment353,353,1810,3,96,,1,173804,solved_target
treatment353,353,1810,3,97,64368,0,173804,solved_target
treatment353,353,1810,3,98,,1,173804,solved_target
treatment353,353,1810,3,99,26485,0,173804,solved_target
treatment353,353,1810,4,0,47738,0,240628,solved_target
treatment353,353,1810,4,1,102471,0,240628,solved_target
treatment353,353,1810,4,2,43086,0,240628,solved_target
treatment353,353,1810,4,3,240628,0,240628,solved_target
treatment353,353,1810,4,4,,1,240628,solved_target
treatment353,353,1810,4,5,,1,240628,solved_target
treatment353,353,1810,4,6,,1,240628,solved_target
treatment353,353,1810,4,7,,1,240628,solved_target
treatment353,353,1810,4,8,,1,240628,solved_target
treatment353,353,1810,4,9,58799,0,240628,solved_target
treatment353,353,1810,4,10,15084,0,240628,solved_target
treatment353,353,1810,4,11,,1,240628,solved_target
treatment353,353,1810,4,12,15198,0,240628,solved_target
treatment353,353,1810,4,13,158289,0,240628,solved_target
treatment353,353,1810,4,14,192722,0,240628,solved_target
treatment353,353,1810,4,15,60855,0,240628,solved_target
treatment353,353,1810,4,16,71139,0,240628,solved_target
treatment353,353,1810,4,17,132759,0,240628,solved_target
treatment353,353,1810,4,18,,1,240628,solved_target
treatment353,353,1810,4,19,18025,0,240628,solved_target
treatment353,353,1810,4,20,2221,0,240628,solved_target
treatment353,353,1810,4,21,25141,0,240628,solved_target
treatment353,353,1810,4,22,6697,0,240628,solved_target
treatment353,353,1810,4,23,17978,0,240628,solved_target
treatment353,353,1810,4,24,,1,240628,solved_target
treatment353,353,1810,4,25,,1,240628,solved_target
treatment353,353,1810,4,26,2491,0,240628,solved_target
treatment353,353,1810,4,27,,1,240628,solved_target
treatment353,353,1810,4,28,51357,0,240628,solved_target
treatment353,353,1810,4,29,58373,0,240628,solved_target
treatment353,353,1810,4,30,52470,0,240628,solved_target
treatment353,353,1810,4,31,,1,240628,solved_target
treatment353,353,1810,4,32,36321,0,240628,solved_target
treatment353,353,1810,4,33,79969,0,240628,solved_target
treatment353,353,1810,4,34,23052,0,240628,solved_target
treatment353,353,1810,4,35,4342,0,240628,solved_target
treatment353,353,1810,4,36,21086,0,240628,solved_target
treatment353,353,1810,4,37,,1,240628,solved_target
treatment353,353,1810,4,38,66300,0,240628,solved_target
treatment353,353,1810,4,39,46559,0,240628,solved_target
treatment353,353,1810,4,40,,1,240628,solved_target
treatment353,353,1810,4,41,50739,0,240628,solved_target
treatment353,353,1810,4,42,23383,0,240628,solved_target
treatment353,353,1810,4,43,115681,0,240628,solved_target
treatment353,353,1810,4,44,,1,240628,solved_target
treatment353,353,1810,4,45,25878,0,240628,solved_target
treatment353,353,1810,4,46,,1,240628,solved_target
treatment353,353,1810,4,47,78762,0,240628,solved_target
treatment353,353,1810,4,48,14146,0,240628,solved_target
treatment353,353,1810,4,49,140217,0,240628,solved_target
treatment353,353,1810,4,50,2531,0,240628,solved_target
treatment353,353,1810,4,51,18477,0,240628,solved_target
treatment353,353,1810,4,52,,1,240628,solved_target
treatment353,353,1810,4,53,3849,0,240628,solved_target
treatment353,353,1810,4,54,,1,240628,solved_target
treatment353,353,1810,4,55,205576,0,240628,solved_target
treatment353,353,1810,4,56,,1,240628,solved_target
treatment353,353,1810,4,57,,1,240628,solved_target
treatment353,353,1810,4,58,,1,240628,solved_target
treatment353,353,1810,4,59,184790,0,240628,solved_target
treatment353,353,1810,4,60,58889,0,240628,solved_target
treatment353,353,1810,4,61,5810,0,240628,solved_target
treatment353,353,1810,4,62,,1,240628,solved_target
treatment353,353,1810,4,63,,1,240628,solved_target
treatment353,353,1810,4,64,,1,240628,solved_target
treatment353,353,1810,4,65,160364,0,240628,solved_target
treatment353,353,1810,4,66,,1,240628,solved_target
treatment353,353,1810,4,67,213933,0,240628,solved_target
treatment353,353,1810,4,68,47846,0,240628,solved_target
treatment353,353,1810,4,69,216919,0,240628,solved_target
treatment353,353,1810,4,70,,1,240628,solved_target
treatment353,353,1810,4,71,11620,0,240628,solved_target
treatment353,353,1810,4,72,182664,0,240628,solved_target
treatment353,353,1810,4,73,,1,240628,solved_target
treatment353,353,1810,4,74,,1,240628,solved_target
treatment353,353,1810,4,75,2440,0,240628,solved_target
treatment353,353,1810,4,76,165750,0,240628,solved_target
treatment353,353,1810,4,77,,1,240628,solved_target
treatment353,353,1810,4,78,25281,0,240628,solved_target
treatment353,353,1810,4,79,,1,240628,solved_target
treatment353,353,1810,4,80,86471,0,240628,solved_target
treatment353,353,1810,4,81,,1,240628,solved_target
treatment353,353,1810,4,82,115739,0,240628,solved_target
treatment353,353,1810,4,83,,1,240628,solved_target
treatment353,353,1810,4,84,146813,0,240628,solved_target
treatment353,353,1810,4,85,,1,240628,solved_target
treatment353,353,1810,4,86,,1,240628,solved_target
treatment353,353,1810,4,87,,1,240628,solved_target
treatment353,353,1810,4,88,,1,240628,solved_target
treatment353,353,1810,4,89,3719,0,240628,solved_target
treatment353,353,1810,4,90,,1,240628,solved_target
treatment353,353,1810,4,91,113864,0,240628,solved_target
treatment353,353,1810,4,92,,1,240628,solved_target
treatment353,353,1810,4,93,223684,0,240628,solved_target
treatment353,353,1810,4,94,,1,240628,solved_target
treatment353,353,1810,4,95,100079,0,240628,solved_target
treatment353,353,1810,4,96,3703,0,240628,solved_target
treatment353,353,1810,4,97,,1,240628,solved_target
treatment353,353,1810,4,98,140901,0,240628,solved_target
treatment353,353,1810,4,99,,1,240628,solved_target
treatment353,353,2560,0,0,,1,1243308,solved_target
treatment353,353,2560,0,1,83333,0,1243308,solved_target
treatment353,353,2560,0,2,104410,0,1243308,solved_target
treatment353,353,2560,0,3,,1,1243308,solved_target
treatment353,353,2560,0,4,31800,0,1243308,solved_target
treatment353,353,2560,0,5,,1,1243308,solved_target
treatment353,353,2560,0,6,906180,0,1243308,solved_target
treatment353,353,2560,0,7,,1,1243308,solved_target
treatment353,353,2560,0,8,488882,0,1243308,solved_target
treatment353,353,2560,0,9,,1,1243308,solved_target
treatment353,353,2560,0,10,130725,0,1243308,solved_target
treatment353,353,2560,0,11,,1,1243308,solved_target
treatment353,353,2560,0,12,601781,0,1243308,solved_target
treatment353,353,2560,0,13,314025,0,1243308,solved_target
treatment353,353,2560,0,14,,1,1243308,solved_target
treatment353,353,2560,0,15,,1,1243308,solved_target
treatment353,353,2560,0,16,201175,0,1243308,solved_target
treatment353,353,2560,0,17,,1,1243308,solved_target
treatment353,353,2560,0,18,,1,1243308,solved_target
treatment353,353,2560,0,19,,1,1243308,solved_target
treatment353,353,2560,0,20,100588,0,1243308,solved_target
treatment353,353,2560,0,21,,1,1243308,solved_target
treatment353,353,2560,0,22,480169,0,1243308,solved_target
treatment353,353,2560,0,23,,1,1243308,solved_target
treatment353,353,2560,0,24,,1,1243308,solved_target
treatment353,353,2560,0,25,1116657,0,1243308,solved_target
treatment353,353,2560,0,26,25923,0,1243308,solved_target
treatment353,353,2560,0,27,,1,1243308,solved_target
treatment353,353,2560,0,28,1243308,0,1243308,solved_target
treatment353,353,2560,0,29,119683,0,1243308,solved_target
treatment353,353,2560,0,30,209990,0,1243308,solved_target
treatment353,353,2560,0,31,315759,0,1243308,solved_target
treatment353,353,2560,0,32,,1,1243308,solved_target
treatment353,353,2560,0,33,138134,0,1243308,solved_target
treatment353,353,2560,0,34,,1,1243308,solved_target
treatment353,353,2560,0,35,65946,0,1243308,solved_target
treatment353,353,2560,0,36,155613,0,1243308,solved_target
treatment353,353,2560,0,37,,1,1243308,solved_target
treatment353,353,2560,0,38,394192,0,1243308,solved_target
treatment353,353,2560,0,39,61981,0,1243308,solved_target
treatment353,353,2560,0,40,311890,0,1243308,solved_target
treatment353,353,2560,0,41,,1,1243308,solved_target
treatment353,353,2560,0,42,995333,0,1243308,solved_target
treatment353,353,2560,0,43,12819,0,1243308,solved_target
treatment353,353,2560,0,44,71835,0,1243308,solved_target
treatment353,353,2560,0,45,638786,0,1243308,solved_target
treatment353,353,2560,0,46,,1,1243308,solved_target
treatment353,353,2560,0,47,979491,0,1243308,solved_target
treatment353,353,2560,0,48,16995,0,1243308,solved_target
treatment353,353,2560,0,49,,1,1243308,solved_target
treatment353,353,2560,0,50,86952,0,1243308,solved_target
treatment353,353,2560,0,51,826733,0,1243308,solved_target
treatment353,353,2560,0,52,39937,0,1243308,solved_target
treatment353,353,2560,0,53,,1,1243308,solved_target
treatment353,353,2560,0,54,,1,1243308,solved_target
treatment353,353,2560,0,55,66940,0,1243308,solved_target
treatment353,353,2560,0,56,256194,0,1243308,solved_target
treatment353,353,2560,0,57,17379,0,1243308,solved_target
treatment353,353,2560,0,58,432684,0,1243308,solved_target
treatment353,353,2560,0,59,,1,1243308,solved_target
treatment353,353,2560,0,60,874452,0,1243308,solved_target
treatment353,353,2560,0,61,234868,0,1243308,solved_target
treatment353,353,2560,0,62,110562,0,1243308,solved_target
treatment353,353,2560,0,63,352310,0,1243308,solved_target
treatment353,353,2560,0,64,1237759,0,1243308,solved_target
treatment353,353,2560,0,65,803262,0,1243308,solved_target
treatment353,353,2560,0,66,,1,1243308,solved_target
treatment353,353,2560,0,67,124919,0,1243308,solved_target
treatment353,353,2560,0,68,,1,1243308,solved_target
treatment353,353,2560,0,69,124596,0,1243308,solved_target
treatment353,353,2560,0,70,208240,0,1243308,solved_target
treatment353,353,2560,0,71,,1,1243308,solved_target
treatment353,353,2560,0,72,677039,0,1243308,solved_target
treatment353,353,2560,0,73,30178,0,1243308,solved_target
treatment353,353,2560,0,74,207411,0,1243308,solved_target
treatment353,353,2560,0,75,749201,0,1243308,solved_target
treatment353,353,2560,0,76,,1,1243308,solved_target
treatment353,353,2560,0,77,118973,0,1243308,solved_target
treatment353,353,2560,0,78,,1,1243308,solved_target
treatment353,353,2560,0,79,,1,1243308,solved_target
treatment353,353,2560,0,80,,1,1243308,solved_target
treatment353,353,2560,0,81,9660,0,1243308,solved_target
treatment353,353,2560,0,82,,1,1243308,solved_target
treatment353,353,2560,0,83,468221,0,1243308,solved_target
treatment353,353,2560,0,84,200752,0,1243308,solved_target
treatment353,353,2560,0,85,,1,1243308,solved_target
treatment353,353,2560,0,86,549565,0,1243308,solved_target
treatment353,353,2560,0,87,,1,1243308,solved_target
treatment353,353,2560,0,88,1066826,0,1243308,solved_target
treatment353,353,2560,0,89,,1,1243308,solved_target
treatment353,353,2560,0,90,,1,1243308,solved_target
treatment353,353,2560,0,91,257048,0,1243308,solved_target
treatment353,353,2560,0,92,1126177,0,1243308,solved_target
treatment353,353,2560,0,93,,1,1243308,solved_target
treatment353,353,2560,0,94,1084554,0,1243308,solved_target
treatment353,353,2560,0,95,22981,0,1243308,solved_target
treatment353,353,2560,0,96,750125,0,1243308,solved_target
treatment353,353,2560,0,97,,1,1243308,solved_target
treatment353,353,2560,0,98,,1,1243308,solved_target
treatment353,353,2560,0,99,,1,1243308,solved_target
treatment353,353,2560,1,0,586928,0,1776023,wall_cap
treatment353,353,2560,1,1,407289,0,1776023,wall_cap
treatment353,353,2560,1,2,62182,0,1776023,wall_cap
treatment353,353,2560,1,3,156841,0,1776023,wall_cap
treatment353,353,2560,1,4,6011,0,1776023,wall_cap
treatment353,353,2560,1,5,,1,1776023,wall_cap
treatment353,353,2560,1,6,,1,1776023,wall_cap
treatment353,353,2560,1,7,,1,1776023,wall_cap
treatment353,353,2560,1,8,80125,0,1776023,wall_cap
treatment353,353,2560,1,9,32896,0,1776023,wall_cap
treatment353,353,2560,1,10,23571,0,1776023,wall_cap
treatment353,353,2560,1,11,34816,0,1776023,wall_cap
treatment353,353,2560,1,12,1562765,0,1776023,wall_cap
treatment353,353,2560,1,13,,1,1776023,wall_cap
treatment353,353,2560,1,14,188896,0,1776023,wall_cap
treatment353,353,2560,1,15,,1,1776023,wall_cap
treatment353,353,2560,1,16,2954,0,1776023,wall_cap
treatment353,353,2560,1,17,,1,1776023,wall_cap
treatment353,353,2560,1,18,145508,0,1776023,wall_cap
treatment353,353,2560,1,19,527126,0,1776023,wall_cap
treatment353,353,2560,1,20,,1,1776023,wall_cap
treatment353,353,2560,1,21,206462,0,1776023,wall_cap
treatment353,353,2560,1,22,100068,0,1776023,wall_cap
treatment353,353,2560,1,23,,1,1776023,wall_cap
treatment353,353,2560,1,24,,1,1776023,wall_cap
treatment353,353,2560,1,25,1163662,0,1776023,wall_cap
treatment353,353,2560,1,26,,1,1776023,wall_cap
treatment353,353,2560,1,27,147729,0,1776023,wall_cap
treatment353,353,2560,1,28,,1,1776023,wall_cap
treatment353,353,2560,1,29,,1,1776023,wall_cap
treatment353,353,2560,1,30,29362,0,1776023,wall_cap
treatment353,353,2560,1,31,689497,0,1776023,wall_cap
treatment353,353,2560,1,32,504755,0,1776023,wall_cap
treatment353,353,2560,1,33,12421,0,1776023,wall_cap
treatment353,353,2560,1,34,1010927,0,1776023,wall_cap
treatment353,353,2560,1,35,123901,0,1776023,wall_cap
treatment353,353,2560,1,36,62411,0,1776023,wall_cap
treatment353,353,2560,1,37,24135,0,1776023,wall_cap
treatment353,353,2560,1,38,193156,0,1776023,wall_cap
treatment353,353,2560,1,39,126144,0,1776023,wall_cap
treatment353,353,2560,1,40,37209,0,1776023,wall_cap
treatment353,353,2560,1,41,57757,0,1776023,wall_cap
treatment353,353,2560,1,42,49830,0,1776023,wall_cap
treatment353,353,2560,1,43,164546,0,1776023,wall_cap
treatment353,353,2560,1,44,962107,0,1776023,wall_cap
treatment353,353,2560,1,45,93084,0,1776023,wall_cap
treatment353,353,2560,1,46,,1,1776023,wall_cap
treatment353,353,2560,1,47,1691490,0,1776023,wall_cap
treatment353,353,2560,1,48,6777,0,1776023,wall_cap
treatment353,353,2560,1,49,,1,1776023,wall_cap
treatment353,353,2560,1,50,30341,0,1776023,wall_cap
treatment353,353,2560,1,51,263882,0,1776023,wall_cap
treatment353,353,2560,1,52,1385878,0,1776023,wall_cap
treatment353,353,2560,1,53,409098,0,1776023,wall_cap
treatment353,353,2560,1,54,,1,1776023,wall_cap
treatment353,353,2560,1,55,,1,1776023,wall_cap
treatment353,353,2560,1,56,,1,1776023,wall_cap
treatment353,353,2560,1,57,,1,1776023,wall_cap
treatment353,353,2560,1,58,,1,1776023,wall_cap
treatment353,353,2560,1,59,,1,1776023,wall_cap
treatment353,353,2560,1,60,687625,0,1776023,wall_cap
treatment353,353,2560,1,61,82025,0,1776023,wall_cap
treatment353,353,2560,1,62,304169,0,1776023,wall_cap
treatment353,353,2560,1,63,,1,1776023,wall_cap
treatment353,353,2560,1,64,1429689,0,1776023,wall_cap
treatment353,353,2560,1,65,136252,0,1776023,wall_cap
treatment353,353,2560,1,66,,1,1776023,wall_cap
treatment353,353,2560,1,67,,1,1776023,wall_cap
treatment353,353,2560,1,68,,1,1776023,wall_cap
treatment353,353,2560,1,69,,1,1776023,wall_cap
treatment353,353,2560,1,70,,1,1776023,wall_cap
treatment353,353,2560,1,71,,1,1776023,wall_cap
treatment353,353,2560,1,72,80571,0,1776023,wall_cap
treatment353,353,2560,1,73,,1,1776023,wall_cap
treatment353,353,2560,1,74,,1,1776023,wall_cap
treatment353,353,2560,1,75,,1,1776023,wall_cap
treatment353,353,2560,1,76,870231,0,1776023,wall_cap
treatment353,353,2560,1,77,,1,1776023,wall_cap
treatment353,353,2560,1,78,,1,1776023,wall_cap
treatment353,353,2560,1,79,956699,0,1776023,wall_cap
treatment353,353,2560,1,80,958039,0,1776023,wall_cap
treatment353,353,2560,1,81,614780,0,1776023,wall_cap
treatment353,353,2560,1,82,,1,1776023,wall_cap
treatment353,353,2560,1,83,69242,0,1776023,wall_cap
treatment353,353,2560,1,84,,1,1776023,wall_cap
treatment353,353,2560,1,85,,1,1776023,wall_cap
treatment353,353,2560,1,86,1139581,0,1776023,wall_cap
treatment353,353,2560,1,87,1151161,0,1776023,wall_cap
treatment353,353,2560,1,88,367315,0,1776023,wall_cap
treatment353,353,2560,1,89,,1,1776023,wall_cap
treatment353,353,2560,1,90,351495,0,1776023,wall_cap
treatment353,353,2560,1,91,1482238,0,1776023,wall_cap
treatment353,353,2560,1,92,,1,1776023,wall_cap
treatment353,353,2560,1,93,480167,0,1776023,wall_cap
treatment353,353,2560,1,94,,1,1776023,wall_cap
treatment353,353,2560,1,95,1111435,0,1776023,wall_cap
treatment353,353,2560,1,96,,1,1776023,wall_cap
treatment353,353,2560,1,97,,1,1776023,wall_cap
treatment353,353,2560,1,98,443248,0,1776023,wall_cap
treatment353,353,2560,1,99,,1,1776023,wall_cap
treatment353,353,2560,2,0,,1,1012963,solved_target
treatment353,353,2560,2,1,,1,1012963,solved_target
treatment353,353,2560,2,2,249782,0,1012963,solved_target
treatment353,353,2560,2,3,143678,0,1012963,solved_target
treatment353,353,2560,2,4,59369,0,1012963,solved_target
treatment353,353,2560,2,5,5305,0,1012963,solved_target
treatment353,353,2560,2,6,666095,0,1012963,solved_target
treatment353,353,2560,2,7,,1,1012963,solved_target
treatment353,353,2560,2,8,255536,0,1012963,solved_target
treatment353,353,2560,2,9,901671,0,1012963,solved_target
treatment353,353,2560,2,10,,1,1012963,solved_target
treatment353,353,2560,2,11,54285,0,1012963,solved_target
treatment353,353,2560,2,12,928789,0,1012963,solved_target
treatment353,353,2560,2,13,440260,0,1012963,solved_target
treatment353,353,2560,2,14,437082,0,1012963,solved_target
treatment353,353,2560,2,15,301429,0,1012963,solved_target
treatment353,353,2560,2,16,46299,0,1012963,solved_target
treatment353,353,2560,2,17,82894,0,1012963,solved_target
treatment353,353,2560,2,18,538759,0,1012963,solved_target
treatment353,353,2560,2,19,,1,1012963,solved_target
treatment353,353,2560,2,20,,1,1012963,solved_target
treatment353,353,2560,2,21,,1,1012963,solved_target
treatment353,353,2560,2,22,,1,1012963,solved_target
treatment353,353,2560,2,23,57569,0,1012963,solved_target
treatment353,353,2560,2,24,193650,0,1012963,solved_target
treatment353,353,2560,2,25,,1,1012963,solved_target
treatment353,353,2560,2,26,132259,0,1012963,solved_target
treatment353,353,2560,2,27,,1,1012963,solved_target
treatment353,353,2560,2,28,,1,1012963,solved_target
treatment353,353,2560,2,29,,1,1012963,solved_target
treatment353,353,2560,2,30,,1,1012963,solved_target
treatment353,353,2560,2,31,487842,0,1012963,solved_target
treatment353,353,2560,2,32,330965,0,1012963,solved_target
treatment353,353,2560,2,33,1001005,0,1012963,solved_target
treatment353,353,2560,2,34,559107,0,1012963,solved_target
treatment353,353,2560,2,35,,1,1012963,solved_target
treatment353,353,2560,2,36,649778,0,1012963,solved_target
treatment353,353,2560,2,37,,1,1012963,solved_target
treatment353,353,2560,2,38,,1,1012963,solved_target
treatment353,353,2560,2,39,552579,0,1012963,solved_target
treatment353,353,2560,2,40,,1,1012963,solved_target
treatment353,353,2560,2,41,53386,0,1012963,solved_target
treatment353,353,2560,2,42,,1,1012963,solved_target
treatment353,353,2560,2,43,,1,1012963,solved_target
treatment353,353,2560,2,44,,1,1012963,solved_target
treatment353,353,2560,2,45,,1,1012963,solved_target
treatment353,353,2560,2,46,,1,1012963,solved_target
treatment353,353,2560,2,47,109598,0,1012963,solved_target
treatment353,353,2560,2,48,,1,1012963,solved_target
treatment353,353,2560,2,49,,1,1012963,solved_target
treatment353,353,2560,2,50,,1,1012963,solved_target
treatment353,353,2560,2,51,,1,1012963,solved_target
treatment353,353,2560,2,52,485991,0,1012963,solved_target
treatment353,353,2560,2,53,11076,0,1012963,solved_target
treatment353,353,2560,2,54,,1,1012963,solved_target
treatment353,353,2560,2,55,,1,1012963,solved_target
treatment353,353,2560,2,56,,1,1012963,solved_target
treatment353,353,2560,2,57,129957,0,1012963,solved_target
treatment353,353,2560,2,58,272239,0,1012963,solved_target
treatment353,353,2560,2,59,77169,0,1012963,solved_target
treatment353,353,2560,2,60,6907,0,1012963,solved_target
treatment353,353,2560,2,61,719360,0,1012963,solved_target
treatment353,353,2560,2,62,115332,0,1012963,solved_target
treatment353,353,2560,2,63,,1,1012963,solved_target
treatment353,353,2560,2,64,9968,0,1012963,solved_target
treatment353,353,2560,2,65,25940,0,1012963,solved_target
treatment353,353,2560,2,66,234241,0,1012963,solved_target
treatment353,353,2560,2,67,14273,0,1012963,solved_target
treatment353,353,2560,2,68,27807,0,1012963,solved_target
treatment353,353,2560,2,69,8632,0,1012963,solved_target
treatment353,353,2560,2,70,,1,1012963,solved_target
treatment353,353,2560,2,71,142337,0,1012963,solved_target
treatment353,353,2560,2,72,,1,1012963,solved_target
treatment353,353,2560,2,73,618224,0,1012963,solved_target
treatment353,353,2560,2,74,43522,0,1012963,solved_target
treatment353,353,2560,2,75,,1,1012963,solved_target
treatment353,353,2560,2,76,130427,0,1012963,solved_target
treatment353,353,2560,2,77,1012963,0,1012963,solved_target
treatment353,353,2560,2,78,249893,0,1012963,solved_target
treatment353,353,2560,2,79,9515,0,1012963,solved_target
treatment353,353,2560,2,80,168354,0,1012963,solved_target
treatment353,353,2560,2,81,,1,1012963,solved_target
treatment353,353,2560,2,82,737686,0,1012963,solved_target
treatment353,353,2560,2,83,448770,0,1012963,solved_target
treatment353,353,2560,2,84,365964,0,1012963,solved_target
treatment353,353,2560,2,85,,1,1012963,solved_target
treatment353,353,2560,2,86,317614,0,1012963,solved_target
treatment353,353,2560,2,87,284181,0,1012963,solved_target
treatment353,353,2560,2,88,,1,1012963,solved_target
treatment353,353,2560,2,89,89020,0,1012963,solved_target
treatment353,353,2560,2,90,,1,1012963,solved_target
treatment353,353,2560,2,91,611917,0,1012963,solved_target
treatment353,353,2560,2,92,,1,1012963,solved_target
treatment353,353,2560,2,93,116224,0,1012963,solved_target
treatment353,353,2560,2,94,216312,0,1012963,solved_target
treatment353,353,2560,2,95,,1,1012963,solved_target
treatment353,353,2560,2,96,37550,0,1012963,solved_target
treatment353,353,2560,2,97,447592,0,1012963,solved_target
treatment353,353,2560,2,98,477334,0,1012963,solved_target
treatment353,353,2560,2,99,,1,1012963,solved_target
treatment353,353,2560,3,0,,1,942116,solved_target
treatment353,353,2560,3,1,633117,0,942116,solved_target
treatment353,353,2560,3,2,,1,942116,solved_target
treatment353,353,2560,3,3,382767,0,942116,solved_target
treatment353,353,2560,3,4,70838,0,942116,solved_target
treatment353,353,2560,3,5,,1,942116,solved_target
treatment353,353,2560,3,6,66837,0,942116,solved_target
treatment353,353,2560,3,7,,1,942116,solved_target
treatment353,353,2560,3,8,,1,942116,solved_target
treatment353,353,2560,3,9,17272,0,942116,solved_target
treatment353,353,2560,3,10,740308,0,942116,solved_target
treatment353,353,2560,3,11,,1,942116,solved_target
treatment353,353,2560,3,12,,1,942116,solved_target
treatment353,353,2560,3,13,,1,942116,solved_target
treatment353,353,2560,3,14,,1,942116,solved_target
treatment353,353,2560,3,15,,1,942116,solved_target
treatment353,353,2560,3,16,,1,942116,solved_target
treatment353,353,2560,3,17,,1,942116,solved_target
treatment353,353,2560,3,18,14896,0,942116,solved_target
treatment353,353,2560,3,19,,1,942116,solved_target
treatment353,353,2560,3,20,549784,0,942116,solved_target
treatment353,353,2560,3,21,356463,0,942116,solved_target
treatment353,353,2560,3,22,,1,942116,solved_target
treatment353,353,2560,3,23,5015,0,942116,solved_target
treatment353,353,2560,3,24,,1,942116,solved_target
treatment353,353,2560,3,25,194167,0,942116,solved_target
treatment353,353,2560,3,26,36177,0,942116,solved_target
treatment353,353,2560,3,27,,1,942116,solved_target
treatment353,353,2560,3,28,,1,942116,solved_target
treatment353,353,2560,3,29,26287,0,942116,solved_target
treatment353,353,2560,3,30,272945,0,942116,solved_target
treatment353,353,2560,3,31,18488,0,942116,solved_target
treatment353,353,2560,3,32,,1,942116,solved_target
treatment353,353,2560,3,33,,1,942116,solved_target
treatment353,353,2560,3,34,336953,0,942116,solved_target
treatment353,353,2560,3,35,680338,0,942116,solved_target
treatment353,353,2560,3,36,518022,0,942116,solved_target
treatment353,353,2560,3,37,17119,0,942116,solved_target
treatment353,353,2560,3,38,,1,942116,solved_target
treatment353,353,2560,3,39,136184,0,942116,solved_target
treatment353,353,2560,3,40,,1,942116,solved_target
treatment353,353,2560,3,41,72385,0,942116,solved_target
treatment353,353,2560,3,42,74771,0,942116,solved_target
treatment353,353,2560,3,43,,1,942116,solved_target
treatment353,353,2560,3,44,37851,0,942116,solved_target
treatment353,353,2560,3,45,21851,0,942116,solved_target
treatment353,353,2560,3,46,,1,942116,solved_target
treatment353,353,2560,3,47,55372,0,942116,solved_target
treatment353,353,2560,3,48,44238,0,942116,solved_target
treatment353,353,2560,3,49,,1,942116,solved_target
treatment353,353,2560,3,50,,1,942116,solved_target
treatment353,353,2560,3,51,,1,942116,solved_target
treatment353,353,2560,3,52,338007,0,942116,solved_target
treatment353,353,2560,3,53,212595,0,942116,solved_target
treatment353,353,2560,3,54,607192,0,942116,solved_target
treatment353,353,2560,3,55,7768,0,942116,solved_target
treatment353,353,2560,3,56,868881,0,942116,solved_target
treatment353,353,2560,3,57,19977,0,942116,solved_target
treatment353,353,2560,3,58,,1,942116,solved_target
treatment353,353,2560,3,59,,1,942116,solved_target
treatment353,353,2560,3,60,160489,0,942116,solved_target
treatment353,353,2560,3,61,,1,942116,solved_target
treatment353,353,2560,3,62,,1,942116,solved_target
treatment353,353,2560,3,63,221688,0,942116,solved_target
treatment353,353,2560,3,64,123343,0,942116,solved_target
treatment353,353,2560,3,65,48130,0,942116,solved_target
treatment353,353,2560,3,66,942116,0,942116,solved_target
treatment353,353,2560,3,67,,1,942116,solved_target
treatment353,353,2560,3,68,90964,0,942116,solved_target
treatment353,353,2560,3,69,927592,0,942116,solved_target
treatment353,353,2560,3,70,31172,0,942116,solved_target
treatment353,353,2560,3,71,10805,0,942116,solved_target
treatment353,353,2560,3,72,32346,0,942116,solved_target
treatment353,353,2560,3,73,460192,0,942116,solved_target
treatment353,353,2560,3,74,267226,0,942116,solved_target
treatment353,353,2560,3,75,94699,0,942116,solved_target
treatment353,353,2560,3,76,,1,942116,solved_target
treatment353,353,2560,3,77,65182,0,942116,solved_target
treatment353,353,2560,3,78,,1,942116,solved_target
treatment353,353,2560,3,79,337055,0,942116,solved_target
treatment353,353,2560,3,80,226952,0,942116,solved_target
treatment353,353,2560,3,81,,1,942116,solved_target
treatment353,353,2560,3,82,35028,0,942116,solved_target
treatment353,353,2560,3,83,93513,0,942116,solved_target
treatment353,353,2560,3,84,185239,0,942116,solved_target
treatment353,353,2560,3,85,,1,942116,solved_target
treatment353,353,2560,3,86,,1,942116,solved_target
treatment353,353,2560,3,87,21695,0,942116,solved_target
treatment353,353,2560,3,88,,1,942116,solved_target
treatment353,353,2560,3,89,250282,0,942116,solved_target
treatment353,353,2560,3,90,89381,0,942116,solved_target
treatment353,353,2560,3,91,,1,942116,solved_target
treatment353,353,2560,3,92,81094,0,942116,solved_target
treatment353,353,2560,3,93,429850,0,942116,solved_target
treatment353,353,2560,3,94,111845,0,942116,solved_target
treatment353,353,2560,3,95,,1,942116,solved_target
treatment353,353,2560,3,96,181245,0,942116,solved_target
treatment353,353,2560,3,97,166819,0,942116,solved_target
treatment353,353,2560,3,98,376083,0,942116,solved_target
treatment353,353,2560,3,99,,1,942116,solved_target
treatment353,353,2560,4,0,,1,977181,solved_target
treatment353,353,2560,4,1,135219,0,977181,solved_target
treatment353,353,2560,4,2,,1,977181,solved_target
treatment353,353,2560,4,3,79580,0,977181,solved_target
treatment353,353,2560,4,4,169351,0,977181,solved_target
treatment353,353,2560,4,5,811323,0,977181,solved_target
treatment353,353,2560,4,6,181580,0,977181,solved_target
treatment353,353,2560,4,7,,1,977181,solved_target
treatment353,353,2560,4,8,421180,0,977181,solved_target
treatment353,353,2560,4,9,432916,0,977181,solved_target
treatment353,353,2560,4,10,718872,0,977181,solved_target
treatment353,353,2560,4,11,7816,0,977181,solved_target
treatment353,353,2560,4,12,,1,977181,solved_target
treatment353,353,2560,4,13,108420,0,977181,solved_target
treatment353,353,2560,4,14,,1,977181,solved_target
treatment353,353,2560,4,15,29995,0,977181,solved_target
treatment353,353,2560,4,16,520228,0,977181,solved_target
treatment353,353,2560,4,17,,1,977181,solved_target
treatment353,353,2560,4,18,37923,0,977181,solved_target
treatment353,353,2560,4,19,12206,0,977181,solved_target
treatment353,353,2560,4,20,54186,0,977181,solved_target
treatment353,353,2560,4,21,,1,977181,solved_target
treatment353,353,2560,4,22,,1,977181,solved_target
treatment353,353,2560,4,23,458756,0,977181,solved_target
treatment353,353,2560,4,24,,1,977181,solved_target
treatment353,353,2560,4,25,,1,977181,solved_target
treatment353,353,2560,4,26,199796,0,977181,solved_target
treatment353,353,2560,4,27,,1,977181,solved_target
treatment353,353,2560,4,28,299212,0,977181,solved_target
treatment353,353,2560,4,29,,1,977181,solved_target
treatment353,353,2560,4,30,,1,977181,solved_target
treatment353,353,2560,4,31,42673,0,977181,solved_target
treatment353,353,2560,4,32,,1,977181,solved_target
treatment353,353,2560,4,33,,1,977181,solved_target
treatment353,353,2560,4,34,,1,977181,solved_target
treatment353,353,2560,4,35,,1,977181,solved_target
treatment353,353,2560,4,36,,1,977181,solved_target
treatment353,353,2560,4,37,106518,0,977181,solved_target
treatment353,353,2560,4,38,265978,0,977181,solved_target
treatment353,353,2560,4,39,25223,0,977181,solved_target
treatment353,353,2560,4,40,554100,0,977181,solved_target
treatment353,353,2560,4,41,63262,0,977181,solved_target
treatment353,353,2560,4,42,977181,0,977181,solved_target
treatment353,353,2560,4,43,631500,0,977181,solved_target
treatment353,353,2560,4,44,212874,0,977181,solved_target
treatment353,353,2560,4,45,,1,977181,solved_target
treatment353,353,2560,4,46,886427,0,977181,solved_target
treatment353,353,2560,4,47,76622,0,977181,solved_target
treatment353,353,2560,4,48,36764,0,977181,solved_target
treatment353,353,2560,4,49,,1,977181,solved_target
treatment353,353,2560,4,50,94847,0,977181,solved_target
treatment353,353,2560,4,51,149794,0,977181,solved_target
treatment353,353,2560,4,52,43437,0,977181,solved_target
treatment353,353,2560,4,53,138912,0,977181,solved_target
treatment353,353,2560,4,54,178311,0,977181,solved_target
treatment353,353,2560,4,55,,1,977181,solved_target
treatment353,353,2560,4,56,,1,977181,solved_target
treatment353,353,2560,4,57,,1,977181,solved_target
treatment353,353,2560,4,58,180007,0,977181,solved_target
treatment353,353,2560,4,59,174856,0,977181,solved_target
treatment353,353,2560,4,60,,1,977181,solved_target
treatment353,353,2560,4,61,,1,977181,solved_target
treatment353,353,2560,4,62,,1,977181,solved_target
treatment353,353,2560,4,63,,1,977181,solved_target
treatment353,353,2560,4,64,9634,0,977181,solved_target
treatment353,353,2560,4,65,23967,0,977181,solved_target
treatment353,353,2560,4,66,451608,0,977181,solved_target
treatment353,353,2560,4,67,,1,977181,solved_target
treatment353,353,2560,4,68,,1,977181,solved_target
treatment353,353,2560,4,69,810699,0,977181,solved_target
treatment353,353,2560,4,70,506592,0,977181,solved_target
treatment353,353,2560,4,71,55500,0,977181,solved_target
treatment353,353,2560,4,72,488268,0,977181,solved_target
treatment353,353,2560,4,73,,1,977181,solved_target
treatment353,353,2560,4,74,72788,0,977181,solved_target
treatment353,353,2560,4,75,,1,977181,solved_target
treatment353,353,2560,4,76,87617,0,977181,solved_target
treatment353,353,2560,4,77,,1,977181,solved_target
treatment353,353,2560,4,78,,1,977181,solved_target
treatment353,353,2560,4,79,45660,0,977181,solved_target
treatment353,353,2560,4,80,242169,0,977181,solved_target
treatment353,353,2560,4,81,20479,0,977181,solved_target
treatment353,353,2560,4,82,,1,977181,solved_target
treatment353,353,2560,4,83,,1,977181,solved_target
treatment353,353,2560,4,84,91088,0,977181,solved_target
treatment353,353,2560,4,85,674280,0,977181,solved_target
treatment353,353,2560,4,86,,1,977181,solved_target
treatment353,353,2560,4,87,164094,0,977181,solved_target
treatment353,353,2560,4,88,78777,0,977181,solved_target
treatment353,353,2560,4,89,,1,977181,solved_target
treatment353,353,2560,4,90,277555,0,977181,solved_target
treatment353,353,2560,4,91,148948,0,977181,solved_target
treatment353,353,2560,4,92,,1,977181,solved_target
treatment353,353,2560,4,93,238200,0,977181,solved_target
treatment353,353,2560,4,94,36916,0,977181,solved_target
treatment353,353,2560,4,95,251364,0,977181,solved_target
treatment353,353,2560,4,96,,1,977181,solved_target
treatment353,353,2560,4,97,379117,0,977181,solved_target
treatment353,353,2560,4,98,,1,977181,solved_target
treatment353,353,2560,4,99,836396,0,977181,solved_target
treatment353,353,3620,0,0,,1,949671,wall_cap
treatment353,353,3620,0,1,313016,0,949671,wall_cap
treatment353,353,3620,0,2,,1,949671,wall_cap
treatment353,353,3620,0,3,37272,0,949671,wall_cap
treatment353,353,3620,0,4,744117,0,949671,wall_cap
treatment353,353,3620,0,5,189813,0,949671,wall_cap
treatment353,353,3620,0,6,,1,949671,wall_cap
treatment353,353,3620,0,7,,1,949671,wall_cap
treatment353,353,3620,0,8,,1,949671,wall_cap
treatment353,353,3620,0,9,,1,949671,wall_cap
treatment353,353,3620,0,10,,1,949671,wall_cap
treatment353,353,3620,0,11,,1,949671,wall_cap
treatment353,353,3620,0,12,,1,949671,wall_cap
treatment353,353,3620,0,13,,1,949671,wall_cap
treatment353,353,3620,0,14,,1,949671,wall_cap
treatment353,353,3620,0,15,347624,0,949671,wall_cap
treatment353,353,3620,0,16,,1,949671,wall_cap
treatment353,353,3620,0,17,,1,949671,wall_cap
treatment353,353,3620,0,18,,1,949671,wall_cap
treatment353,353,3620,0,19,,1,949671,wall_cap
treatment353,353,3620,0,20,,1,949671,wall_cap
treatment353,353,3620,0,21,60920,0,949671,wall_cap
treatment353,353,3620,0,22,,1,949671,wall_cap
treatment353,353,3620,0,23,,1,949671,wall_cap
treatment353,353,3620,0,24,144835,0,949671,wall_cap
treatment353,353,3620,0,25,136661,0,949671,wall_cap
treatment353,353,3620,0,26,,1,949671,wall_cap
treatment353,353,3620,0,27,,1,949671,wall_cap
treatment353,353,3620,0,28,,1,949671,wall_cap
treatment353,353,3620,0,29,,1,949671,wall_cap
treatment353,353,3620,0,30,,1,949671,wall_cap
treatment353,353,3620,0,31,33109,0,949671,wall_cap
treatment353,353,3620,0,32,209689,0,949671,wall_cap
treatment353,353,3620,0,33,,1,949671,wall_cap
treatment353,353,3620,0,34,525262,0,949671,wall_cap
treatment353,353,3620,0,35,,1,949671,wall_cap
treatment353,353,3620,0,36,,1,949671,wall_cap
treatment353,353,3620,0,37,,1,949671,wall_cap
treatment353,353,3620,0,38,361250,0,949671,wall_cap
treatment353,353,3620,0,39,,1,949671,wall_cap
treatment353,353,3620,0,40,,1,949671,wall_cap
treatment353,353,3620,0,41,106790,0,949671,wall_cap
treatment353,353,3620,0,42,,1,949671,wall_cap
treatment353,353,3620,0,43,,1,949671,wall_cap
treatment353,353,3620,0,44,,1,949671,wall_cap
treatment353,353,3620,0,45,125006,0,949671,wall_cap
treatment353,353,3620,0,46,,1,949671,wall_cap
treatment353,353,3620,0,47,,1,949671,wall_cap
treatment353,353,3620,0,48,,1,949671,wall_cap
treatment353,353,3620,0,49,,1,949671,wall_cap
treatment353,353,3620,0,50,,1,949671,wall_cap
treatment353,353,3620,0,51,566571,0,949671,wall_cap
treatment353,353,3620,0,52,,1,949671,wall_cap
treatment353,353,3620,0,53,,1,949671,wall_cap
treatment353,353,3620,0,54,510879,0,949671,wall_cap
treatment353,353,3620,0,55,,1,949671,wall_cap
treatment353,353,3620,0,56,,1,949671,wall_cap
treatment353,353,3620,0,57,,1,949671,wall_cap
treatment353,353,3620,0,58,,1,949671,wall_cap
treatment353,353,3620,0,59,,1,949671,wall_cap
treatment353,353,3620,0,60,,1,949671,wall_cap
treatment353,353,3620,0,61,,1,949671,wall_cap
treatment353,353,3620,0,62,,1,949671,wall_cap
treatment353,353,3620,0,63,,1,949671,wall_cap
treatment353,353,3620,0,64,,1,949671,wall_cap
treatment353,353,3620,0,65,,1,949671,wall_cap
treatment353,353,3620,0,66,,1,949671,wall_cap
treatment353,353,3620,0,67,,1,949671,wall_cap
treatment353,353,3620,0,68,,1,949671,wall_cap
treatment353,353,3620,0,69,,1,949671,wall_cap
treatment353,353,3620,0,70,,1,949671,wall_cap
treatment353,353,3620,0,71,,1,949671,wall_cap
treatment353,353,3620,0,72,379657,0,949671,wall_cap
treatment353,353,3620,0,73,,1,949671,wall_cap
treatment353,353,3620,0,74,,1,949671,wall_cap
treatment353,353,3620,0,75,,1,949671,wall_cap
treatment353,353,3620,0,76,48873,0,949671,wall_cap
treatment353,353,3620,0,77,200544,0,949671,wall_cap
treatment353,353,3620,0,78,,1,949671,wall_cap
treatment353,353,3620,0,79,,1,949671,wall_cap
treatment353,353,3620,0,80,,1,949671,wall_cap
treatment353,353,3620,0,81,,1,949671,wall_cap
treatment353,353,3620,0,82,,1,949671,wall_cap
treatment353,353,3620,0,83,,1,949671,wall_cap
treatment353,353,3620,0,84,,1,949671,wall_cap
treatment353,353,3620,0,85,,1,949671,wall_cap
treatment353,353,3620,0,86,,1,949671,wall_cap
treatment353,353,3620,0,87,,1,949671,wall_cap
treatment353,353,3620,0,88,11436,0,949671,wall_cap
treatment353,353,3620,0,89,,1,949671,wall_cap
treatment353,353,3620,0,90,,1,949671,wall_cap
treatment353,353,3620,0,91,,1,949671,wall_cap
treatment353,353,3620,0,92,,1,949671,wall_cap
treatment353,353,3620,0,93,,1,949671,wall_cap
treatment353,353,3620,0,94,,1,949671,wall_cap
treatment353,353,3620,0,95,42158,0,949671,wall_cap
treatment353,353,3620,0,96,491646,0,949671,wall_cap
treatment353,353,3620,0,97,9303,0,949671,wall_cap
treatment353,353,3620,0,98,,1,949671,wall_cap
treatment353,353,3620,0,99,,1,949671,wall_cap
treatment353,353,3620,1,0,,1,955720,wall_cap
treatment353,353,3620,1,1,,1,955720,wall_cap
treatment353,353,3620,1,2,,1,955720,wall_cap
treatment353,353,3620,1,3,,1,955720,wall_cap
treatment353,353,3620,1,4,,1,955720,wall_cap
treatment353,353,3620,1,5,,1,955720,wall_cap
treatment353,353,3620,1,6,,1,955720,wall_cap
treatment353,353,3620,1,7,53520,0,955720,wall_cap
treatment353,353,3620,1,8,,1,955720,wall_cap
treatment353,353,3620,1,9,,1,955720,wall_cap
treatment353,353,3620,1,10,,1,955720,wall_cap
treatment353,353,3620,1,11,,1,955720,wall_cap
treatment353,353,3620,1,12,243231,0,955720,wall_cap
treatment353,353,3620,1,13,81604,0,955720,wall_cap
treatment353,353,3620,1,14,202178,0,955720,wall_cap
treatment353,353,3620,1,15,315522,0,955720,wall_cap
treatment353,353,3620,1,16,,1,955720,wall_cap
treatment353,353,3620,1,17,,1,955720,wall_cap
treatment353,353,3620,1,18,41926,0,955720,wall_cap
treatment353,353,3620,1,19,,1,955720,wall_cap
treatment353,353,3620,1,20,,1,955720,wall_cap
treatment353,353,3620,1,21,,1,955720,wall_cap
treatment353,353,3620,1,22,,1,955720,wall_cap
treatment353,353,3620,1,23,,1,955720,wall_cap
treatment353,353,3620,1,24,237316,0,955720,wall_cap
treatment353,353,3620,1,25,423431,0,955720,wall_cap
treatment353,353,3620,1,26,,1,955720,wall_cap
treatment353,353,3620,1,27,391122,0,955720,wall_cap
treatment353,353,3620,1,28,356444,0,955720,wall_cap
treatment353,353,3620,1,29,,1,955720,wall_cap
treatment353,353,3620,1,30,319319,0,955720,wall_cap
treatment353,353,3620,1,31,54773,0,955720,wall_cap
treatment353,353,3620,1,32,,1,955720,wall_cap
treatment353,353,3620,1,33,,1,955720,wall_cap
treatment353,353,3620,1,34,,1,955720,wall_cap
treatment353,353,3620,1,35,,1,955720,wall_cap
treatment353,353,3620,1,36,,1,955720,wall_cap
treatment353,353,3620,1,37,,1,955720,wall_cap
treatment353,353,3620,1,38,13846,0,955720,wall_cap
treatment353,353,3620,1,39,,1,955720,wall_cap
treatment353,353,3620,1,40,211141,0,955720,wall_cap
treatment353,353,3620,1,41,,1,955720,wall_cap
treatment353,353,3620,1,42,,1,955720,wall_cap
treatment353,353,3620,1,43,,1,955720,wall_cap
treatment353,353,3620,1,44,,1,955720,wall_cap
treatment353,353,3620,1,45,,1,955720,wall_cap
treatment353,353,3620,1,46,,1,955720,wall_cap
treatment353,353,3620,1,47,,1,955720,wall_cap
treatment353,353,3620,1,48,,1,955720,wall_cap
treatment353,353,3620,1,49,104357,0,955720,wall_cap
treatment353,353,3620,1,50,146772,0,955720,wall_cap
treatment353,353,3620,1,51,79598,0,955720,wall_cap
treatment353,353,3620,1,52,,1,955720,wall_cap
treatment353,353,3620,1,53,,1,955720,wall_cap
treatment353,353,3620,1,54,,1,955720,wall_cap
treatment353,353,3620,1,55,,1,955720,wall_cap
treatment353,353,3620,1,56,373120,0,955720,wall_cap
treatment353,353,3620,1,57,151182,0,955720,wall_cap
treatment353,353,3620,1,58,96128,0,955720,wall_cap
treatment353,353,3620,1,59,,1,955720,wall_cap
treatment353,353,3620,1,60,,1,955720,wall_cap
treatment353,353,3620,1,61,,1,955720,wall_cap
treatment353,353,3620,1,62,276555,0,955720,wall_cap
treatment353,353,3620,1,63,683471,0,955720,wall_cap
treatment353,353,3620,1,64,,1,955720,wall_cap
treatment353,353,3620,1,65,,1,955720,wall_cap
treatment353,353,3620,1,66,,1,955720,wall_cap
treatment353,353,3620,1,67,,1,955720,wall_cap
treatment353,353,3620,1,68,212975,0,955720,wall_cap
treatment353,353,3620,1,69,,1,955720,wall_cap
treatment353,353,3620,1,70,,1,955720,wall_cap
treatment353,353,3620,1,71,,1,955720,wall_cap
treatment353,353,3620,1,72,,1,955720,wall_cap
treatment353,353,3620,1,73,,1,955720,wall_cap
treatment353,353,3620,1,74,,1,955720,wall_cap
treatment353,353,3620,1,75,,1,955720,wall_cap
treatment353,353,3620,1,76,,1,955720,wall_cap
treatment353,353,3620,1,77,,1,955720,wall_cap
treatment353,353,3620,1,78,,1,955720,wall_cap
treatment353,353,3620,1,79,154637,0,955720,wall_cap
treatment353,353,3620,1,80,,1,955720,wall_cap
treatment353,353,3620,1,81,,1,955720,wall_cap
treatment353,353,3620,1,82,,1,955720,wall_cap
treatment353,353,3620,1,83,,1,955720,wall_cap
treatment353,353,3620,1,84,,1,955720,wall_cap
treatment353,353,3620,1,85,,1,955720,wall_cap
treatment353,353,3620,1,86,147804,0,955720,wall_cap
treatment353,353,3620,1,87,,1,955720,wall_cap
treatment353,353,3620,1,88,240852,0,955720,wall_cap
treatment353,353,3620,1,89,,1,955720,wall_cap
treatment353,353,3620,1,90,,1,955720,wall_cap
treatment353,353,3620,1,91,601883,0,955720,wall_cap
treatment353,353,3620,1,92,,1,955720,wall_cap
treatment353,353,3620,1,93,162967,0,955720,wall_cap
treatment353,353,3620,1,94,,1,955720,wall_cap
treatment353,353,3620,1,95,256315,0,955720,wall_cap
treatment353,353,3620,1,96,,1,955720,wall_cap
treatment353,353,3620,1,97,494747,0,955720,wall_cap
treatment353,353,3620,1,98,563798,0,955720,wall_cap
treatment353,353,3620,1,99,,1,955720,wall_cap
treatment353,353,3620,2,0,,1,970161,wall_cap
treatment353,353,3620,2,1,,1,970161,wall_cap
treatment353,353,3620,2,2,383752,0,970161,wall_cap
treatment353,353,3620,2,3,785702,0,970161,wall_cap
treatment353,353,3620,2,4,,1,970161,wall_cap
treatment353,353,3620,2,5,326247,0,970161,wall_cap
treatment353,353,3620,2,6,530840,0,970161,wall_cap
treatment353,353,3620,2,7,,1,970161,wall_cap
treatment353,353,3620,2,8,,1,970161,wall_cap
treatment353,353,3620,2,9,,1,970161,wall_cap
treatment353,353,3620,2,10,179993,0,970161,wall_cap
treatment353,353,3620,2,11,,1,970161,wall_cap
treatment353,353,3620,2,12,,1,970161,wall_cap
treatment353,353,3620,2,13,744653,0,970161,wall_cap
treatment353,353,3620,2,14,,1,970161,wall_cap
treatment353,353,3620,2,15,,1,970161,wall_cap
treatment353,353,3620,2,16,,1,970161,wall_cap
treatment353,353,3620,2,17,,1,970161,wall_cap
treatment353,353,3620,2,18,,1,970161,wall_cap
treatment353,353,3620,2,19,,1,970161,wall_cap
treatment353,353,3620,2,20,276689,0,970161,wall_cap
treatment353,353,3620,2,21,630500,0,970161,wall_cap
treatment353,353,3620,2,22,,1,970161,wall_cap
treatment353,353,3620,2,23,173399,0,970161,wall_cap
treatment353,353,3620,2,24,,1,970161,wall_cap
treatment353,353,3620,2,25,,1,970161,wall_cap
treatment353,353,3620,2,26,,1,970161,wall_cap
treatment353,353,3620,2,27,419227,0,970161,wall_cap
treatment353,353,3620,2,28,100463,0,970161,wall_cap
treatment353,353,3620,2,29,,1,970161,wall_cap
treatment353,353,3620,2,30,40260,0,970161,wall_cap
treatment353,353,3620,2,31,,1,970161,wall_cap
treatment353,353,3620,2,32,,1,970161,wall_cap
treatment353,353,3620,2,33,,1,970161,wall_cap
treatment353,353,3620,2,34,450860,0,970161,wall_cap
treatment353,353,3620,2,35,,1,970161,wall_cap
treatment353,353,3620,2,36,,1,970161,wall_cap
treatment353,353,3620,2,37,,1,970161,wall_cap
treatment353,353,3620,2,38,,1,970161,wall_cap
treatment353,353,3620,2,39,,1,970161,wall_cap
treatment353,353,3620,2,40,,1,970161,wall_cap
treatment353,353,3620,2,41,,1,970161,wall_cap
treatment353,353,3620,2,42,,1,970161,wall_cap
treatment353,353,3620,2,43,,1,970161,wall_cap
treatment353,353,3620,2,44,375059,0,970161,wall_cap
treatment353,353,3620,2,45,,1,970161,wall_cap
treatment353,353,3620,2,46,544871,0,970161,wall_cap
treatment353,353,3620,2,47,,1,970161,wall_cap
treatment353,353,3620,2,48,,1,970161,wall_cap
treatment353,353,3620,2,49,,1,970161,wall_cap
treatment353,353,3620,2,50,,1,970161,wall_cap
treatment353,353,3620,2,51,644447,0,970161,wall_cap
treatment353,353,3620,2,52,895223,0,970161,wall_cap
treatment353,353,3620,2,53,,1,970161,wall_cap
treatment353,353,3620,2,54,,1,970161,wall_cap
treatment353,353,3620,2,55,,1,970161,wall_cap
treatment353,353,3620,2,56,,1,970161,wall_cap
treatment353,353,3620,2,57,62683,0,970161,wall_cap
treatment353,353,3620,2,58,,1,970161,wall_cap
treatment353,353,3620,2,59,,1,970161,wall_cap
treatment353,353,3620,2,60,,1,970161,wall_cap
treatment353,353,3620,2,61,872317,0,970161,wall_cap
treatment353,353,3620,2,62,,1,970161,wall_cap
treatment353,353,3620,2,63,,1,970161,wall_cap
treatment353,353,3620,2,64,115798,0,970161,wall_cap
treatment353,353,3620,2,65,,1,970161,wall_cap
treatment353,353,3620,2,66,,1,970161,wall_cap
treatment353,353,3620,2,67,,1,970161,wall_cap
treatment353,353,3620,2,68,,1,970161,wall_cap
treatment353,353,3620,2,69,,1,970161,wall_cap
treatment353,353,3620,2,70,466030,0,970161,wall_cap
treatment353,353,3620,2,71,,1,970161,wall_cap
treatment353,353,3620,2,72,,1,970161,wall_cap
treatment353,353,3620,2,73,421480,0,970161,wall_cap
treatment353,353,3620,2,74,,1,970161,wall_cap
treatment353,353,3620,2,75,394532,0,970161,wall_cap
treatment353,353,3620,2,76,,1,970161,wall_cap
treatment353,353,3620,2,77,87549,0,970161,wall_cap
treatment353,353,3620,2,78,,1,970161,wall_cap
treatment353,353,3620,2,79,,1,970161,wall_cap
treatment353,353,3620,2,80,124444,0,970161,wall_cap
treatment353,353,3620,2,81,,1,970161,wall_cap
treatment353,353,3620,2,82,,1,970161,wall_cap
treatment353,353,3620,2,83,14556,0,970161,wall_cap
treatment353,353,3620,2,84,,1,970161,wall_cap
treatment353,353,3620,2,85,,1,970161,wall_cap
treatment353,353,3620,2,86,,1,970161,wall_cap
treatment353,353,3620,2,87,,1,970161,wall_cap
treatment353,353,3620,2,88,,1,970161,wall_cap
treatment353,353,3620,2,89,497549,0,970161,wall_cap
treatment353,353,3620,2,90,,1,970161,wall_cap
treatment353,353,3620,2,91,,1,970161,wall_cap
treatment353,353,3620,2,92,,1,970161,wall_cap
treatment353,353,3620,2,93,561600,0,970161,wall_cap
treatment353,353,3620,2,94,713720,0,970161,wall_cap
treatment353,353,3620,2,95,,1,970161,wall_cap
treatment353,353,3620,2,96,,1,970161,wall_cap
treatment353,353,3620,2,97,,1,970161,wall_cap
treatment353,353,3620,2,98,,1,970161,wall_cap
treatment353,353,3620,2,99,,1,970161,wall_cap
treatment353,353,3620,3,0,,1,951665,wall_cap
treatment353,353,3620,3,1,,1,951665,wall_cap
treatment353,353,3620,3,2,,1,951665,wall_cap
treatment353,353,3620,3,3,,1,951665,wall_cap
treatment353,353,3620,3,4,,1,951665,wall_cap
treatment353,353,3620,3,5,,1,951665,wall_cap
treatment353,353,3620,3,6,23511,0,951665,wall_cap
treatment353,353,3620,3,7,,1,951665,wall_cap
treatment353,353,3620,3,8,46289,0,951665,wall_cap
treatment353,353,3620,3,9,,1,951665,wall_cap
treatment353,353,3620,3,10,,1,951665,wall_cap
treatment353,353,3620,3,11,,1,951665,wall_cap
treatment353,353,3620,3,12,9551,0,951665,wall_cap
treatment353,353,3620,3,13,,1,951665,wall_cap
treatment353,353,3620,3,14,,1,951665,wall_cap
treatment353,353,3620,3,15,,1,951665,wall_cap
treatment353,353,3620,3,16,,1,951665,wall_cap
treatment353,353,3620,3,17,,1,951665,wall_cap
treatment353,353,3620,3,18,,1,951665,wall_cap
treatment353,353,3620,3,19,,1,951665,wall_cap
treatment353,353,3620,3,20,,1,951665,wall_cap
treatment353,353,3620,3,21,,1,951665,wall_cap
treatment353,353,3620,3,22,,1,951665,wall_cap
treatment353,353,3620,3,23,,1,951665,wall_cap
treatment353,353,3620,3,24,477302,0,951665,wall_cap
treatment353,353,3620,3,25,588993,0,951665,wall_cap
treatment353,353,3620,3,26,,1,951665,wall_cap
treatment353,353,3620,3,27,,1,951665,wall_cap
treatment353,353,3620,3,28,,1,951665,wall_cap
treatment353,353,3620,3,29,,1,951665,wall_cap
treatment353,353,3620,3,30,372830,0,951665,wall_cap
treatment353,353,3620,3,31,172464,0,951665,wall_cap
treatment353,353,3620,3,32,,1,951665,wall_cap
treatment353,353,3620,3,33,412372,0,951665,wall_cap
treatment353,353,3620,3,34,,1,951665,wall_cap
treatment353,353,3620,3,35,148624,0,951665,wall_cap
treatment353,353,3620,3,36,,1,951665,wall_cap
treatment353,353,3620,3,37,,1,951665,wall_cap
treatment353,353,3620,3,38,,1,951665,wall_cap
treatment353,353,3620,3,39,499424,0,951665,wall_cap
treatment353,353,3620,3,40,,1,951665,wall_cap
treatment353,353,3620,3,41,,1,951665,wall_cap
treatment353,353,3620,3,42,,1,951665,wall_cap
treatment353,353,3620,3,43,18897,0,951665,wall_cap
treatment353,353,3620,3,44,,1,951665,wall_cap
treatment353,353,3620,3,45,,1,951665,wall_cap
treatment353,353,3620,3,46,,1,951665,wall_cap
treatment353,353,3620,3,47,,1,951665,wall_cap
treatment353,353,3620,3,48,,1,951665,wall_cap
treatment353,353,3620,3,49,,1,951665,wall_cap
treatment353,353,3620,3,50,,1,951665,wall_cap
treatment353,353,3620,3,51,,1,951665,wall_cap
treatment353,353,3620,3,52,,1,951665,wall_cap
treatment353,353,3620,3,53,,1,951665,wall_cap
treatment353,353,3620,3,54,,1,951665,wall_cap
treatment353,353,3620,3,55,,1,951665,wall_cap
treatment353,353,3620,3,56,742869,0,951665,wall_cap
treatment353,353,3620,3,57,,1,951665,wall_cap
treatment353,353,3620,3,58,284699,0,951665,wall_cap
treatment353,353,3620,3,59,,1,951665,wall_cap
treatment353,353,3620,3,60,,1,951665,wall_cap
treatment353,353,3620,3,61,,1,951665,wall_cap
treatment353,353,3620,3,62,,1,951665,wall_cap
treatment353,353,3620,3,63,,1,951665,wall_cap
treatment353,353,3620,3,64,,1,951665,wall_cap
treatment353,353,3620,3,65,684304,0,951665,wall_cap
treatment353,353,3620,3,66,,1,951665,wall_cap
treatment353,353,3620,3,67,198796,0,951665,wall_cap
treatment353,353,3620,3,68,,1,951665,wall_cap
treatment353,353,3620,3,69,7164,0,951665,wall_cap
treatment353,353,3620,3,70,,1,951665,wall_cap
treatment353,353,3620,3,71,,1,951665,wall_cap
treatment353,353,3620,3,72,,1,951665,wall_cap
treatment353,353,3620,3,73,,1,951665,wall_cap
treatment353,353,3620,3,74,,1,951665,wall_cap
treatment353,353,3620,3,75,,1,951665,wall_cap
treatment353,353,3620,3,76,,1,951665,wall_cap
treatment353,353,3620,3,77,,1,951665,wall_cap
treatment353,353,3620,3,78,124240,0,951665,wall_cap
treatment353,353,3620,3,79,,1,951665,wall_cap
treatment353,353,3620,3,80,,1,951665,wall_cap
treatment353,353,3620,3,81,,1,951665,wall_cap
treatment353,353,3620,3,82,,1,951665,wall_cap
treatment353,353,3620,3,83,110750,0,951665,wall_cap
treatment353,353,3620,3,84,26761,0,951665,wall_cap
treatment353,353,3620,3,85,386712,0,951665,wall_cap
treatment353,353,3620,3,86,,1,951665,wall_cap
treatment353,353,3620,3,87,,1,951665,wall_cap
treatment353,353,3620,3,88,,1,951665,wall_cap
treatment353,353,3620,3,89,,1,951665,wall_cap
treatment353,353,3620,3,90,,1,951665,wall_cap
treatment353,353,3620,3,91,,1,951665,wall_cap
treatment353,353,3620,3,92,322058,0,951665,wall_cap
treatment353,353,3620,3,93,,1,951665,wall_cap
treatment353,353,3620,3,94,406072,0,951665,wall_cap
treatment353,353,3620,3,95,38569,0,951665,wall_cap
treatment353,353,3620,3,96,,1,951665,wall_cap
treatment353,353,3620,3,97,,1,951665,wall_cap
treatment353,353,3620,3,98,,1,951665,wall_cap
treatment353,353,3620,3,99,,1,951665,wall_cap
treatment353,353,3620,4,0,,1,852830,wall_cap
treatment353,353,3620,4,1,,1,852830,wall_cap
treatment353,353,3620,4,2,,1,852830,wall_cap
treatment353,353,3620,4,3,30022,0,852830,wall_cap
treatment353,353,3620,4,4,,1,852830,wall_cap
treatment353,353,3620,4,5,600612,0,852830,wall_cap
treatment353,353,3620,4,6,,1,852830,wall_cap
treatment353,353,3620,4,7,493990,0,852830,wall_cap
treatment353,353,3620,4,8,,1,852830,wall_cap
treatment353,353,3620,4,9,,1,852830,wall_cap
treatment353,353,3620,4,10,,1,852830,wall_cap
treatment353,353,3620,4,11,43660,0,852830,wall_cap
treatment353,353,3620,4,12,,1,852830,wall_cap
treatment353,353,3620,4,13,,1,852830,wall_cap
treatment353,353,3620,4,14,,1,852830,wall_cap
treatment353,353,3620,4,15,,1,852830,wall_cap
treatment353,353,3620,4,16,40318,0,852830,wall_cap
treatment353,353,3620,4,17,,1,852830,wall_cap
treatment353,353,3620,4,18,269372,0,852830,wall_cap
treatment353,353,3620,4,19,,1,852830,wall_cap
treatment353,353,3620,4,20,774889,0,852830,wall_cap
treatment353,353,3620,4,21,,1,852830,wall_cap
treatment353,353,3620,4,22,,1,852830,wall_cap
treatment353,353,3620,4,23,,1,852830,wall_cap
treatment353,353,3620,4,24,,1,852830,wall_cap
treatment353,353,3620,4,25,,1,852830,wall_cap
treatment353,353,3620,4,26,660962,0,852830,wall_cap
treatment353,353,3620,4,27,,1,852830,wall_cap
treatment353,353,3620,4,28,,1,852830,wall_cap
treatment353,353,3620,4,29,,1,852830,wall_cap
treatment353,353,3620,4,30,,1,852830,wall_cap
treatment353,353,3620,4,31,,1,852830,wall_cap
treatment353,353,3620,4,32,845654,0,852830,wall_cap
treatment353,353,3620,4,33,,1,852830,wall_cap
treatment353,353,3620,4,34,,1,852830,wall_cap
treatment353,353,3620,4,35,,1,852830,wall_cap
treatment353,353,3620,4,36,333383,0,852830,wall_cap
treatment353,353,3620,4,37,,1,852830,wall_cap
treatment353,353,3620,4,38,,1,852830,wall_cap
treatment353,353,3620,4,39,,1,852830,wall_cap
treatment353,353,3620,4,40,,1,852830,wall_cap
treatment353,353,3620,4,41,150612,0,852830,wall_cap
treatment353,353,3620,4,42,,1,852830,wall_cap
treatment353,353,3620,4,43,,1,852830,wall_cap
treatment353,353,3620,4,44,,1,852830,wall_cap
treatment353,353,3620,4,45,,1,852830,wall_cap
treatment353,353,3620,4,46,,1,852830,wall_cap
treatment353,353,3620,4,47,,1,852830,wall_cap
treatment353,353,3620,4,48,,1,852830,wall_cap
treatment353,353,3620,4,49,757184,0,852830,wall_cap
treatment353,353,3620,4,50,,1,852830,wall_cap
treatment353,353,3620,4,51,,1,852830,wall_cap
treatment353,353,3620,4,52,,1,852830,wall_cap
treatment353,353,3620,4,53,,1,852830,wall_cap
treatment353,353,3620,4,54,,1,852830,wall_cap
treatment353,353,3620,4,55,,1,852830,wall_cap
treatment353,353,3620,4,56,,1,852830,wall_cap
treatment353,353,3620,4,57,,1,852830,wall_cap
treatment353,353,3620,4,58,,1,852830,wall_cap
treatment353,353,3620,4,59,,1,852830,wall_cap
treatment353,353,3620,4,60,,1,852830,wall_cap
treatment353,353,3620,4,61,,1,852830,wall_cap
treatment353,353,3620,4,62,,1,852830,wall_cap
treatment353,353,3620,4,63,,1,852830,wall_cap
treatment353,353,3620,4,64,,1,852830,wall_cap
treatment353,353,3620,4,65,86793,0,852830,wall_cap
treatment353,353,3620,4,66,56874,0,852830,wall_cap
treatment353,353,3620,4,67,,1,852830,wall_cap
treatment353,353,3620,4,68,,1,852830,wall_cap
treatment353,353,3620,4,69,,1,852830,wall_cap
treatment353,353,3620,4,70,,1,852830,wall_cap
treatment353,353,3620,4,71,,1,852830,wall_cap
treatment353,353,3620,4,72,,1,852830,wall_cap
treatment353,353,3620,4,73,,1,852830,wall_cap
treatment353,353,3620,4,74,,1,852830,wall_cap
treatment353,353,3620,4,75,430618,0,852830,wall_cap
treatment353,353,3620,4,76,,1,852830,wall_cap
treatment353,353,3620,4,77,,1,852830,wall_cap
treatment353,353,3620,4,78,,1,852830,wall_cap
treatment353,353,3620,4,79,259075,0,852830,wall_cap
treatment353,353,3620,4,80,,1,852830,wall_cap
treatment353,353,3620,4,81,,1,852830,wall_cap
treatment353,353,3620,4,82,,1,852830,wall_cap
treatment353,353,3620,4,83,,1,852830,wall_cap
treatment353,353,3620,4,84,,1,852830,wall_cap
treatment353,353,3620,4,85,,1,852830,wall_cap
treatment353,353,3620,4,86,177743,0,852830,wall_cap
treatment353,353,3620,4,87,,1,852830,wall_cap
treatment353,353,3620,4,88,,1,852830,wall_cap
treatment353,353,3620,4,89,,1,852830,wall_cap
treatment353,353,3620,4,90,,1,852830,wall_cap
treatment353,353,3620,4,91,,1,852830,wall_cap
treatment353,353,3620,4,92,,1,852830,wall_cap
treatment353,353,3620,4,93,,1,852830,wall_cap
treatment353,353,3620,4,94,,1,852830,wall_cap
treatment353,353,3620,4,95,117637,0,852830,wall_cap
treatment353,353,3620,4,96,,1,852830,wall_cap
treatment353,353,3620,4,97,,1,852830,wall_cap
treatment353,353,3620,4,98,,1,852830,wall_cap
treatment353,353,3620,4,99,,1,852830,wall_cap
treatment353,353,3620,5,0,,1,1100902,wall_cap
treatment353,353,3620,5,1,,1,1100902,wall_cap
treatment353,353,3620,5,2,41932,0,1100902,wall_cap
treatment353,353,3620,5,3,,1,1100902,wall_cap
treatment353,353,3620,5,4,,1,1100902,wall_cap
treatment353,353,3620,5,5,,1,1100902,wall_cap
treatment353,353,3620,5,6,,1,1100902,wall_cap
treatment353,353,3620,5,7,,1,1100902,wall_cap
treatment353,353,3620,5,8,,1,1100902,wall_cap
treatment353,353,3620,5,9,,1,1100902,wall_cap
treatment353,353,3620,5,10,,1,1100902,wall_cap
treatment353,353,3620,5,11,,1,1100902,wall_cap
treatment353,353,3620,5,12,,1,1100902,wall_cap
treatment353,353,3620,5,13,,1,1100902,wall_cap
treatment353,353,3620,5,14,,1,1100902,wall_cap
treatment353,353,3620,5,15,1069952,0,1100902,wall_cap
treatment353,353,3620,5,16,,1,1100902,wall_cap
treatment353,353,3620,5,17,868072,0,1100902,wall_cap
treatment353,353,3620,5,18,143850,0,1100902,wall_cap
treatment353,353,3620,5,19,,1,1100902,wall_cap
treatment353,353,3620,5,20,,1,1100902,wall_cap
treatment353,353,3620,5,21,,1,1100902,wall_cap
treatment353,353,3620,5,22,,1,1100902,wall_cap
treatment353,353,3620,5,23,,1,1100902,wall_cap
treatment353,353,3620,5,24,,1,1100902,wall_cap
treatment353,353,3620,5,25,,1,1100902,wall_cap
treatment353,353,3620,5,26,,1,1100902,wall_cap
treatment353,353,3620,5,27,,1,1100902,wall_cap
treatment353,353,3620,5,28,,1,1100902,wall_cap
treatment353,353,3620,5,29,1072639,0,1100902,wall_cap
treatment353,353,3620,5,30,542537,0,1100902,wall_cap
treatment353,353,3620,5,31,,1,1100902,wall_cap
treatment353,353,3620,5,32,,1,1100902,wall_cap
treatment353,353,3620,5,33,,1,1100902,wall_cap
treatment353,353,3620,5,34,,1,1100902,wall_cap
treatment353,353,3620,5,35,,1,1100902,wall_cap
treatment353,353,3620,5,36,,1,1100902,wall_cap
treatment353,353,3620,5,37,280691,0,1100902,wall_cap
treatment353,353,3620,5,38,,1,1100902,wall_cap
treatment353,353,3620,5,39,,1,1100902,wall_cap
treatment353,353,3620,5,40,225369,0,1100902,wall_cap
treatment353,353,3620,5,41,,1,1100902,wall_cap
treatment353,353,3620,5,42,506636,0,1100902,wall_cap
treatment353,353,3620,5,43,,1,1100902,wall_cap
treatment353,353,3620,5,44,877367,0,1100902,wall_cap
treatment353,353,3620,5,45,,1,1100902,wall_cap
treatment353,353,3620,5,46,,1,1100902,wall_cap
treatment353,353,3620,5,47,46932,0,1100902,wall_cap
treatment353,353,3620,5,48,809645,0,1100902,wall_cap
treatment353,353,3620,5,49,,1,1100902,wall_cap
treatment353,353,3620,5,50,54935,0,1100902,wall_cap
treatment353,353,3620,5,51,,1,1100902,wall_cap
treatment353,353,3620,5,52,,1,1100902,wall_cap
treatment353,353,3620,5,53,,1,1100902,wall_cap
treatment353,353,3620,5,54,,1,1100902,wall_cap
treatment353,353,3620,5,55,843110,0,1100902,wall_cap
treatment353,353,3620,5,56,734300,0,1100902,wall_cap
treatment353,353,3620,5,57,,1,1100902,wall_cap
treatment353,353,3620,5,58,,1,1100902,wall_cap
treatment353,353,3620,5,59,,1,1100902,wall_cap
treatment353,353,3620,5,60,,1,1100902,wall_cap
treatment353,353,3620,5,61,789131,0,1100902,wall_cap
treatment353,353,3620,5,62,15884,0,1100902,wall_cap
treatment353,353,3620,5,63,,1,1100902,wall_cap
treatment353,353,3620,5,64,11016,0,1100902,wall_cap
treatment353,353,3620,5,65,,1,1100902,wall_cap
treatment353,353,3620,5,66,,1,1100902,wall_cap
treatment353,353,3620,5,67,,1,1100902,wall_cap
treatment353,353,3620,5,68,482669,0,1100902,wall_cap
treatment353,353,3620,5,69,1013060,0,1100902,wall_cap
treatment353,353,3620,5,70,,1,1100902,wall_cap
treatment353,353,3620,5,71,,1,1100902,wall_cap
treatment353,353,3620,5,72,,1,1100902,wall_cap
treatment353,353,3620,5,73,289522,0,1100902,wall_cap
treatment353,353,3620,5,74,,1,1100902,wall_cap
treatment353,353,3620,5,75,915130,0,1100902,wall_cap
treatment353,353,3620,5,76,416209,0,1100902,wall_cap
treatment353,353,3620,5,77,,1,1100902,wall_cap
treatment353,353,3620,5,78,,1,1100902,wall_cap
treatment353,353,3620,5,79,,1,1100902,wall_cap
treatment353,353,3620,5,80,,1,1100902,wall_cap
treatment353,353,3620,5,81,,1,1100902,wall_cap
treatment353,353,3620,5,82,,1,1100902,wall_cap
treatment353,353,3620,5,83,859894,0,1100902,wall_cap
treatment353,353,3620,5,84,,1,1100902,wall_cap
treatment353,353,3620,5,85,,1,1100902,wall_cap
treatment353,353,3620,5,86,,1,1100902,wall_cap
treatment353,353,3620,5,87,,1,1100902,wall_cap
treatment353,353,3620,5,88,,1,1100902,wall_cap
treatment353,353,3620,5,89,,1,1100902,wall_cap
treatment353,353,3620,5,90,,1,1100902,wall_cap
treatment353,353,3620,5,91,,1,1100902,wall_cap
treatment353,353,3620,5,92,269648,0,1100902,wall_cap
treatment353,353,3620,5,93,,1,1100902,wall_cap
treatment353,353,3620,5,94,591309,0,1100902,wall_cap
treatment353,353,3620,5,95,867264,0,1100902,wall_cap
treatment353,353,3620,5,96,,1,1100902,wall_cap
treatment353,353,3620,5,97,,1,1100902,wall_cap
treatment353,353,3620,5,98,,1,1100902,wall_cap
treatment353,353,3620,5,99,,1,1100902,wall_cap
treatment353,353,3620,6,0,,1,841443,wall_cap
treatment353,353,3620,6,1,639154,0,841443,wall_cap
treatment353,353,3620,6,2,113528,0,841443,wall_cap
treatment353,353,3620,6,3,,1,841443,wall_cap
treatment353,353,3620,6,4,,1,841443,wall_cap
treatment353,353,3620,6,5,534109,0,841443,wall_cap
treatment353,353,3620,6,6,,1,841443,wall_cap
treatment353,353,3620,6,7,152752,0,841443,wall_cap
treatment353,353,3620,6,8,162603,0,841443,wall_cap
treatment353,353,3620,6,9,195493,0,841443,wall_cap
treatment353,353,3620,6,10,499333,0,841443,wall_cap
treatment353,353,3620,6,11,,1,841443,wall_cap
treatment353,353,3620,6,12,,1,841443,wall_cap
treatment353,353,3620,6,13,,1,841443,wall_cap
treatment353,353,3620,6,14,,1,841443,wall_cap
treatment353,353,3620,6,15,208145,0,841443,wall_cap
treatment353,353,3620,6,16,107216,0,841443,wall_cap
treatment353,353,3620,6,17,,1,841443,wall_cap
treatment353,353,3620,6,18,,1,841443,wall_cap
treatment353,353,3620,6,19,,1,841443,wall_cap
treatment353,353,3620,6,20,,1,841443,wall_cap
treatment353,353,3620,6,21,,1,841443,wall_cap
treatment353,353,3620,6,22,,1,841443,wall_cap
treatment353,353,3620,6,23,,1,841443,wall_cap
treatment353,353,3620,6,24,,1,841443,wall_cap
treatment353,353,3620,6,25,,1,841443,wall_cap
treatment353,353,3620,6,26,,1,841443,wall_cap
treatment353,353,3620,6,27,,1,841443,wall_cap
treatment353,353,3620,6,28,,1,841443,wall_cap
treatment353,353,3620,6,29,,1,841443,wall_cap
treatment353,353,3620,6,30,,1,841443,wall_cap
treatment353,353,3620,6,31,259426,0,841443,wall_cap
treatment353,353,3620,6,32,,1,841443,wall_cap
treatment353,353,3620,6,33,633894,0,841443,wall_cap
treatment353,353,3620,6,34,,1,841443,wall_cap
treatment353,353,3620,6,35,,1,841443,wall_cap
treatment353,353,3620,6,36,,1,841443,wall_cap
treatment353,353,3620,6,37,70380,0,841443,wall_cap
treatment353,353,3620,6,38,,1,841443,wall_cap
treatment353,353,3620,6,39,,1,841443,wall_cap
treatment353,353,3620,6,40,,1,841443,wall_cap
treatment353,353,3620,6,41,,1,841443,wall_cap
treatment353,353,3620,6,42,49600,0,841443,wall_cap
treatment353,353,3620,6,43,,1,841443,wall_cap
treatment353,353,3620,6,44,,1,841443,wall_cap
treatment353,353,3620,6,45,,1,841443,wall_cap
treatment353,353,3620,6,46,,1,841443,wall_cap
treatment353,353,3620,6,47,325520,0,841443,wall_cap
treatment353,353,3620,6,48,,1,841443,wall_cap
treatment353,353,3620,6,49,141107,0,841443,wall_cap
treatment353,353,3620,6,50,,1,841443,wall_cap
treatment353,353,3620,6,51,96691,0,841443,wall_cap
treatment353,353,3620,6,52,,1,841443,wall_cap
treatment353,353,3620,6,53,,1,841443,wall_cap
treatment353,353,3620,6,54,,1,841443,wall_cap
treatment353,353,3620,6,55,66819,0,841443,wall_cap
treatment353,353,3620,6,56,,1,841443,wall_cap
treatment353,353,3620,6,57,,1,841443,wall_cap
treatment353,353,3620,6,58,,1,841443,wall_cap
treatment353,353,3620,6,59,,1,841443,wall_cap
treatment353,353,3620,6,60,,1,841443,wall_cap
treatment353,353,3620,6,61,255842,0,841443,wall_cap
treatment353,353,3620,6,62,,1,841443,wall_cap
treatment353,353,3620,6,63,,1,841443,wall_cap
treatment353,353,3620,6,64,,1,841443,wall_cap
treatment353,353,3620,6,65,,1,841443,wall_cap
treatment353,353,3620,6,66,,1,841443,wall_cap
treatment353,353,3620,6,67,,1,841443,wall_cap
treatment353,353,3620,6,68,,1,841443,wall_cap
treatment353,353,3620,6,69,,1,841443,wall_cap
treatment353,353,3620,6,70,,1,841443,wall_cap
treatment353,353,3620,6,71,,1,841443,wall_cap
treatment353,353,3620,6,72,44473,0,841443,wall_cap
treatment353,353,3620,6,73,28084,0,841443,wall_cap
treatment353,353,3620,6,74,,1,841443,wall_cap
treatment353,353,3620,6,75,,1,841443,wall_cap
treatment353,353,3620,6,76,743088,0,841443,wall_cap
treatment353,353,3620,6,77,,1,841443,wall_cap
treatment353,353,3620,6,78,,1,841443,wall_cap
treatment353,353,3620,6,79,,1,841443,wall_cap
treatment353,353,3620,6,80,,1,841443,wall_cap
treatment353,353,3620,6,81,551772,0,841443,wall_cap
treatment353,353,3620,6,82,,1,841443,wall_cap
treatment353,353,3620,6,83,,1,841443,wall_cap
treatment353,353,3620,6,84,,1,841443,wall_cap
treatment353,353,3620,6,85,,1,841443,wall_cap
treatment353,353,3620,6,86,334114,0,841443,wall_cap
treatment353,353,3620,6,87,,1,841443,wall_cap
treatment353,353,3620,6,88,,1,841443,wall_cap
treatment353,353,3620,6,89,,1,841443,wall_cap
treatment353,353,3620,6,90,,1,841443,wall_cap
treatment353,353,3620,6,91,,1,841443,wall_cap
treatment353,353,3620,6,92,305162,0,841443,wall_cap
treatment353,353,3620,6,93,,1,841443,wall_cap
treatment353,353,3620,6,94,650640,0,841443,wall_cap
treatment353,353,3620,6,95,251256,0,841443,wall_cap
treatment353,353,3620,6,96,,1,841443,wall_cap
treatment353,353,3620,6,97,,1,841443,wall_cap
treatment353,353,3620,6,98,,1,841443,wall_cap
treatment353,353,3620,6,99,,1,841443,wall_cap
treatment353,353,3620,7,0,1105783,0,1152556,wall_cap
treatment353,353,3620,7,1,,1,1152556,wall_cap
treatment353,353,3620,7,2,228669,0,1152556,wall_cap
treatment353,353,3620,7,3,,1,1152556,wall_cap
treatment353,353,3620,7,4,,1,1152556,wall_cap
treatment353,353,3620,7,5,1055571,0,1152556,wall_cap
treatment353,353,3620,7,6,,1,1152556,wall_cap
treatment353,353,3620,7,7,749389,0,1152556,wall_cap
treatment353,353,3620,7,8,281250,0,1152556,wall_cap
treatment353,353,3620,7,9,,1,1152556,wall_cap
treatment353,353,3620,7,10,,1,1152556,wall_cap
treatment353,353,3620,7,11,,1,1152556,wall_cap
treatment353,353,3620,7,12,,1,1152556,wall_cap
treatment353,353,3620,7,13,,1,1152556,wall_cap
treatment353,353,3620,7,14,1030600,0,1152556,wall_cap
treatment353,353,3620,7,15,,1,1152556,wall_cap
treatment353,353,3620,7,16,,1,1152556,wall_cap
treatment353,353,3620,7,17,,1,1152556,wall_cap
treatment353,353,3620,7,18,,1,1152556,wall_cap
treatment353,353,3620,7,19,,1,1152556,wall_cap
treatment353,353,3620,7,20,994141,0,1152556,wall_cap
treatment353,353,3620,7,21,,1,1152556,wall_cap
treatment353,353,3620,7,22,,1,1152556,wall_cap
treatment353,353,3620,7,23,952280,0,1152556,wall_cap
treatment353,353,3620,7,24,,1,1152556,wall_cap
treatment353,353,3620,7,25,,1,1152556,wall_cap
treatment353,353,3620,7,26,151542,0,1152556,wall_cap
treatment353,353,3620,7,27,,1,1152556,wall_cap
treatment353,353,3620,7,28,,1,1152556,wall_cap
treatment353,353,3620,7,29,,1,1152556,wall_cap
treatment353,353,3620,7,30,,1,1152556,wall_cap
treatment353,353,3620,7,31,,1,1152556,wall_cap
treatment353,353,3620,7,32,,1,1152556,wall_cap
treatment353,353,3620,7,33,,1,1152556,wall_cap
treatment353,353,3620,7,34,,1,1152556,wall_cap
treatment353,353,3620,7,35,,1,1152556,wall_cap
treatment353,353,3620,7,36,662697,0,1152556,wall_cap
treatment353,353,3620,7,37,,1,1152556,wall_cap
treatment353,353,3620,7,38,,1,1152556,wall_cap
treatment353,353,3620,7,39,,1,1152556,wall_cap
treatment353,353,3620,7,40,,1,1152556,wall_cap
treatment353,353,3620,7,41,,1,1152556,wall_cap
treatment353,353,3620,7,42,,1,1152556,wall_cap
treatment353,353,3620,7,43,,1,1152556,wall_cap
treatment353,353,3620,7,44,365946,0,1152556,wall_cap
treatment353,353,3620,7,45,526789,0,1152556,wall_cap
treatment353,353,3620,7,46,940482,0,1152556,wall_cap
treatment353,353,3620,7,47,,1,1152556,wall_cap
treatment353,353,3620,7,48,,1,1152556,wall_cap
treatment353,353,3620,7,49,,1,1152556,wall_cap
treatment353,353,3620,7,50,,1,1152556,wall_cap
treatment353,353,3620,7,51,235776,0,1152556,wall_cap
treatment353,353,3620,7,52,,1,1152556,wall_cap
treatment353,353,3620,7,53,,1,1152556,wall_cap
treatment353,353,3620,7,54,222055,0,1152556,wall_cap
treatment353,353,3620,7,55,609961,0,1152556,wall_cap
treatment353,353,3620,7,56,,1,1152556,wall_cap
treatment353,353,3620,7,57,,1,1152556,wall_cap
treatment353,353,3620,7,58,,1,1152556,wall_cap
treatment353,353,3620,7,59,132701,0,1152556,wall_cap
treatment353,353,3620,7,60,,1,1152556,wall_cap
treatment353,353,3620,7,61,218788,0,1152556,wall_cap
treatment353,353,3620,7,62,30120,0,1152556,wall_cap
treatment353,353,3620,7,63,430176,0,1152556,wall_cap
treatment353,353,3620,7,64,,1,1152556,wall_cap
treatment353,353,3620,7,65,,1,1152556,wall_cap
treatment353,353,3620,7,66,,1,1152556,wall_cap
treatment353,353,3620,7,67,,1,1152556,wall_cap
treatment353,353,3620,7,68,,1,1152556,wall_cap
treatment353,353,3620,7,69,,1,1152556,wall_cap
treatment353,353,3620,7,70,,1,1152556,wall_cap
treatment353,353,3620,7,71,,1,1152556,wall_cap
treatment353,353,3620,7,72,,1,1152556,wall_cap
treatment353,353,3620,7,73,,1,1152556,wall_cap
treatment353,353,3620,7,74,,1,1152556,wall_cap
treatment353,353,3620,7,75,,1,1152556,wall_cap
treatment353,353,3620,7,76,,1,1152556,wall_cap
treatment353,353,3620,7,77,287598,0,1152556,wall_cap
treatment353,353,3620,7,78,,1,1152556,wall_cap
treatment353,353,3620,7,79,,1,1152556,wall_cap
treatment353,353,3620,7,80,,1,1152556,wall_cap
treatment353,353,3620,7,81,523830,0,1152556,wall_cap
treatment353,353,3620,7,82,,1,1152556,wall_cap
treatment353,353,3620,7,83,143943,0,1152556,wall_cap
treatment353,353,3620,7,84,,1,1152556,wall_cap
treatment353,353,3620,7,85,21704,0,1152556,wall_cap
treatment353,353,3620,7,86,,1,1152556,wall_cap
treatment353,353,3620,7,87,41883,0,1152556,wall_cap
treatment353,353,3620,7,88,,1,1152556,wall_cap
treatment353,353,3620,7,89,,1,1152556,wall_cap
treatment353,353,3620,7,90,,1,1152556,wall_cap
treatment353,353,3620,7,91,,1,1152556,wall_cap
treatment353,353,3620,7,92,,1,1152556,wall_cap
treatment353,353,3620,7,93,21878,0,1152556,wall_cap
treatment353,353,3620,7,94,,1,1152556,wall_cap
treatment353,353,3620,7,95,841649,0,1152556,wall_cap
treatment353,353,3620,7,96,647028,0,1152556,wall_cap
treatment353,353,3620,7,97,,1,1152556,wall_cap
treatment353,353,3620,7,98,130655,0,1152556,wall_cap
treatment353,353,3620,7,99,,1,1152556,wall_cap
treatment353,353,3620,8,0,93779,0,1091012,wall_cap
treatment353,353,3620,8,1,906281,0,1091012,wall_cap
treatment353,353,3620,8,2,,1,1091012,wall_cap
treatment353,353,3620,8,3,,1,1091012,wall_cap
treatment353,353,3620,8,4,,1,1091012,wall_cap
treatment353,353,3620,8,5,,1,1091012,wall_cap
treatment353,353,3620,8,6,78637,0,1091012,wall_cap
treatment353,353,3620,8,7,,1,1091012,wall_cap
treatment353,353,3620,8,8,,1,1091012,wall_cap
treatment353,353,3620,8,9,,1,1091012,wall_cap
treatment353,353,3620,8,10,,1,1091012,wall_cap
treatment353,353,3620,8,11,796259,0,1091012,wall_cap
treatment353,353,3620,8,12,,1,1091012,wall_cap
treatment353,353,3620,8,13,,1,1091012,wall_cap
treatment353,353,3620,8,14,,1,1091012,wall_cap
treatment353,353,3620,8,15,,1,1091012,wall_cap
treatment353,353,3620,8,16,,1,1091012,wall_cap
treatment353,353,3620,8,17,,1,1091012,wall_cap
treatment353,353,3620,8,18,592654,0,1091012,wall_cap
treatment353,353,3620,8,19,,1,1091012,wall_cap
treatment353,353,3620,8,20,,1,1091012,wall_cap
treatment353,353,3620,8,21,,1,1091012,wall_cap
treatment353,353,3620,8,22,,1,1091012,wall_cap
treatment353,353,3620,8,23,,1,1091012,wall_cap
treatment353,353,3620,8,24,,1,1091012,wall_cap
treatment353,353,3620,8,25,,1,1091012,wall_cap
treatment353,353,3620,8,26,597488,0,1091012,wall_cap
treatment353,353,3620,8,27,,1,1091012,wall_cap
treatment353,353,3620,8,28,,1,1091012,wall_cap
treatment353,353,3620,8,29,,1,1091012,wall_cap
treatment353,353,3620,8,30,,1,1091012,wall_cap
treatment353,353,3620,8,31,353936,0,1091012,wall_cap
treatment353,353,3620,8,32,,1,1091012,wall_cap
treatment353,353,3620,8,33,641400,0,1091012,wall_cap
treatment353,353,3620,8,34,,1,1091012,wall_cap
treatment353,353,3620,8,35,,1,1091012,wall_cap
treatment353,353,3620,8,36,,1,1091012,wall_cap
treatment353,353,3620,8,37,,1,1091012,wall_cap
treatment353,353,3620,8,38,,1,1091012,wall_cap
treatment353,353,3620,8,39,,1,1091012,wall_cap
treatment353,353,3620,8,40,,1,1091012,wall_cap
treatment353,353,3620,8,41,311968,0,1091012,wall_cap
treatment353,353,3620,8,42,240577,0,1091012,wall_cap
treatment353,353,3620,8,43,,1,1091012,wall_cap
treatment353,353,3620,8,44,,1,1091012,wall_cap
treatment353,353,3620,8,45,933519,0,1091012,wall_cap
treatment353,353,3620,8,46,,1,1091012,wall_cap
treatment353,353,3620,8,47,,1,1091012,wall_cap
treatment353,353,3620,8,48,,1,1091012,wall_cap
treatment353,353,3620,8,49,,1,1091012,wall_cap
treatment353,353,3620,8,50,,1,1091012,wall_cap
treatment353,353,3620,8,51,,1,1091012,wall_cap
treatment353,353,3620,8,52,,1,1091012,wall_cap
treatment353,353,3620,8,53,773409,0,1091012,wall_cap
treatment353,353,3620,8,54,52427,0,1091012,wall_cap
treatment353,353,3620,8,55,,1,1091012,wall_cap
treatment353,353,3620,8,56,164126,0,1091012,wall_cap
treatment353,353,3620,8,57,22649,0,1091012,wall_cap
treatment353,353,3620,8,58,,1,1091012,wall_cap
treatment353,353,3620,8,59,,1,1091012,wall_cap
treatment353,353,3620,8,60,,1,1091012,wall_cap
treatment353,353,3620,8,61,,1,1091012,wall_cap
treatment353,353,3620,8,62,,1,1091012,wall_cap
treatment353,353,3620,8,63,,1,1091012,wall_cap
treatment353,353,3620,8,64,,1,1091012,wall_cap
treatment353,353,3620,8,65,,1,1091012,wall_cap
treatment353,353,3620,8,66,,1,1091012,wall_cap
treatment353,353,3620,8,67,,1,1091012,wall_cap
treatment353,353,3620,8,68,,1,1091012,wall_cap
treatment353,353,3620,8,69,,1,1091012,wall_cap
treatment353,353,3620,8,70,,1,1091012,wall_cap
treatment353,353,3620,8,71,,1,1091012,wall_cap
treatment353,353,3620,8,72,,1,1091012,wall_cap
treatment353,353,3620,8,73,,1,1091012,wall_cap
treatment353,353,3620,8,74,60745,0,1091012,wall_cap
treatment353,353,3620,8,75,,1,1091012,wall_cap
treatment353,353,3620,8,76,292884,0,1091012,wall_cap
treatment353,353,3620,8,77,,1,1091012,wall_cap
treatment353,353,3620,8,78,214471,0,1091012,wall_cap
treatment353,353,3620,8,79,,1,1091012,wall_cap
treatment353,353,3620,8,80,,1,1091012,wall_cap
treatment353,353,3620,8,81,,1,1091012,wall_cap
treatment353,353,3620,8,82,318534,0,1091012,wall_cap
treatment353,353,3620,8,83,,1,1091012,wall_cap
treatment353,353,3620,8,84,,1,1091012,wall_cap
treatment353,353,3620,8,85,619217,0,1091012,wall_cap
treatment353,353,3620,8,86,,1,1091012,wall_cap
treatment353,353,3620,8,87,502863,0,1091012,wall_cap
treatment353,353,3620,8,88,54249,0,1091012,wall_cap
treatment353,353,3620,8,89,803870,0,1091012,wall_cap
treatment353,353,3620,8,90,,1,1091012,wall_cap
treatment353,353,3620,8,91,,1,1091012,wall_cap
treatment353,353,3620,8,92,,1,1091012,wall_cap
treatment353,353,3620,8,93,,1,1091012,wall_cap
treatment353,353,3620,8,94,,1,1091012,wall_cap
treatment353,353,3620,8,95,,1,1091012,wall_cap
treatment353,353,3620,8,96,,1,1091012,wall_cap
treatment353,353,3620,8,97,87402,0,1091012,wall_cap
treatment353,353,3620,8,98,,1,1091012,wall_cap
treatment353,353,3620,8,99,532097,0,1091012,wall_cap
treatment353,353,3620,9,0,,1,955240,wall_cap
treatment353,353,3620,9,1,,1,955240,wall_cap
treatment353,353,3620,9,2,,1,955240,wall_cap
treatment353,353,3620,9,3,,1,955240,wall_cap
treatment353,353,3620,9,4,,1,955240,wall_cap
treatment353,353,3620,9,5,,1,955240,wall_cap
treatment353,353,3620,9,6,,1,955240,wall_cap
treatment353,353,3620,9,7,,1,955240,wall_cap
treatment353,353,3620,9,8,589009,0,955240,wall_cap
treatment353,353,3620,9,9,,1,955240,wall_cap
treatment353,353,3620,9,10,389151,0,955240,wall_cap
treatment353,353,3620,9,11,,1,955240,wall_cap
treatment353,353,3620,9,12,,1,955240,wall_cap
treatment353,353,3620,9,13,722019,0,955240,wall_cap
treatment353,353,3620,9,14,,1,955240,wall_cap
treatment353,353,3620,9,15,,1,955240,wall_cap
treatment353,353,3620,9,16,,1,955240,wall_cap
treatment353,353,3620,9,17,,1,955240,wall_cap
treatment353,353,3620,9,18,,1,955240,wall_cap
treatment353,353,3620,9,19,,1,955240,wall_cap
treatment353,353,3620,9,20,247736,0,955240,wall_cap
treatment353,353,3620,9,21,,1,955240,wall_cap
treatment353,353,3620,9,22,,1,955240,wall_cap
treatment353,353,3620,9,23,134959,0,955240,wall_cap
treatment353,353,3620,9,24,,1,955240,wall_cap
treatment353,353,3620,9,25,,1,955240,wall_cap
treatment353,353,3620,9,26,,1,955240,wall_cap
treatment353,353,3620,9,27,,1,955240,wall_cap
treatment353,353,3620,9,28,,1,955240,wall_cap
treatment353,353,3620,9,29,,1,955240,wall_cap
treatment353,353,3620,9,30,,1,955240,wall_cap
treatment353,353,3620,9,31,,1,955240,wall_cap
treatment353,353,3620,9,32,,1,955240,wall_cap
treatment353,353,3620,9,33,350567,0,955240,wall_cap
treatment353,353,3620,9,34,,1,955240,wall_cap
treatment353,353,3620,9,35,,1,955240,wall_cap
treatment353,353,3620,9,36,536248,0,955240,wall_cap
treatment353,353,3620,9,37,,1,955240,wall_cap
treatment353,353,3620,9,38,,1,955240,wall_cap
treatment353,353,3620,9,39,,1,955240,wall_cap
treatment353,353,3620,9,40,704379,0,955240,wall_cap
treatment353,353,3620,9,41,913775,0,955240,wall_cap
treatment353,353,3620,9,42,,1,955240,wall_cap
treatment353,353,3620,9,43,,1,955240,wall_cap
treatment353,353,3620,9,44,,1,955240,wall_cap
treatment353,353,3620,9,45,,1,955240,wall_cap
treatment353,353,3620,9,46,768209,0,955240,wall_cap
treatment353,353,3620,9,47,,1,955240,wall_cap
treatment353,353,3620,9,48,197849,0,955240,wall_cap
treatment353,353,3620,9,49,13343,0,955240,wall_cap
treatment353,353,3620,9,50,,1,955240,wall_cap
treatment353,353,3620,9,51,556340,0,955240,wall_cap
treatment353,353,3620,9,52,255416,0,955240,wall_cap
treatment353,353,3620,9,53,,1,955240,wall_cap
treatment353,353,3620,9,54,618320,0,955240,wall_cap
treatment353,353,3620,9,55,118614,0,955240,wall_cap
treatment353,353,3620,9,56,,1,955240,wall_cap
treatment353,353,3620,9,57,,1,955240,wall_cap
treatment353,353,3620,9,58,,1,955240,wall_cap
treatment353,353,3620,9,59,,1,955240,wall_cap
treatment353,353,3620,9,60,,1,955240,wall_cap
treatment353,353,3620,9,61,,1,955240,wall_cap
treatment353,353,3620,9,62,,1,955240,wall_cap
treatment353,353,3620,9,63,,1,955240,wall_cap
treatment353,353,3620,9,64,329710,0,955240,wall_cap
treatment353,353,3620,9,65,,1,955240,wall_cap
treatment353,353,3620,9,66,,1,955240,wall_cap
treatment353,353,3620,9,67,,1,955240,wall_cap
treatment353,353,3620,9,68,,1,955240,wall_cap
treatment353,353,3620,9,69,,1,955240,wall_cap
treatment353,353,3620,9,70,,1,955240,wall_cap
treatment353,353,3620,9,71,834832,0,955240,wall_cap
treatment353,353,3620,9,72,,1,955240,wall_cap
treatment353,353,3620,9,73,,1,955240,wall_cap
treatment353,353,3620,9,74,,1,955240,wall_cap
treatment353,353,3620,9,75,86863,0,955240,wall_cap
treatment353,353,3620,9,76,92070,0,955240,wall_cap
treatment353,353,3620,9,77,,1,955240,wall_cap
treatment353,353,3620,9,78,504053,0,955240,wall_cap
treatment353,353,3620,9,79,201207,0,955240,wall_cap
treatment353,353,3620,9,80,329568,0,955240,wall_cap
treatment353,353,3620,9,81,,1,955240,wall_cap
treatment353,353,3620,9,82,,1,955240,wall_cap
treatment353,353,3620,9,83,273034,0,955240,wall_cap
treatment353,353,3620,9,84,,1,955240,wall_cap
treatment353,353,3620,9,85,631005,0,955240,wall_cap
treatment353,353,3620,9,86,,1,955240,wall_cap
treatment353,353,3620,9,87,,1,955240,wall_cap
treatment353,353,3620,9,88,,1,955240,wall_cap
treatment353,353,3620,9,89,,1,955240,wall_cap
treatment353,353,3620,9,90,,1,955240,wall_cap
treatment353,353,3620,9,91,832674,0,955240,wall_cap
treatment353,353,3620,9,92,,1,955240,wall_cap
treatment353,353,3620,9,93,,1,955240,wall_cap
treatment353,353,3620,9,94,,1,955240,wall_cap
treatment353,353,3620,9,95,,1,955240,wall_cap
treatment353,353,3620,9,96,,1,955240,wall_cap
treatment353,353,3620,9,97,,1,955240,wall_cap
treatment353,353,3620,9,98,,1,955240,wall_cap
treatment353,353,3620,9,99,,1,955240,wall_cap
control80,80,1280,0,0,,1,67241,solved_target
control80,80,1280,0,1,,1,67241,solved_target
control80,80,1280,0,2,,1,67241,solved_target
control80,80,1280,0,3,,1,67241,solved_target
control80,80,1280,0,4,,1,67241,solved_target
control80,80,1280,0,5,23202,0,67241,solved_target
control80,80,1280,0,6,,1,67241,solved_target
control80,80,1280,0,7,,1,67241,solved_target
control80,80,1280,0,8,18592,0,67241,solved_target
control80,80,1280,0,9,8553,0,67241,solved_target
control80,80,1280,0,10,,1,67241,solved_target
control80,80,1280,0,11,30546,0,67241,solved_target
control80,80,1280,0,12,,1,67241,solved_target
control80,80,1280,0,13,,1,67241,solved_target
control80,80,1280,0,14,,1,67241,solved_target
control80,80,1280,0,15,37680,0,67241,solved_target
control80,80,1280,0,16,,1,67241,solved_target
control80,80,1280,0,17,37427,0,67241,solved_target
control80,80,1280,0,18,31762,0,67241,solved_target
control80,80,1280,0,19,38495,0,67241,solved_target
control80,80,1280,0,20,,1,67241,solved_target
control80,80,1280,0,21,,1,67241,solved_target
control80,80,1280,0,22,,1,67241,solved_target
control80,80,1280,0,23,,1,67241,solved_target
control80,80,1280,0,24,37733,0,67241,solved_target
control80,80,1280,0,25,,1,67241,solved_target
control80,80,1280,0,26,44099,0,67241,solved_target
control80,80,1280,0,27,6910,0,67241,solved_target
control80,80,1280,0,28,,1,67241,solved_target
control80,80,1280,0,29,17916,0,67241,solved_target
control80,80,1280,0,30,10328,0,67241,solved_target
control80,80,1280,0,31,,1,67241,solved_target
control80,80,1280,0,32,,1,67241,solved_target
control80,80,1280,0,33,7110,0,67241,solved_target
control80,80,1280,0,34,14226,0,67241,solved_target
control80,80,1280,0,35,14582,0,67241,solved_target
control80,80,1280,0,36,,1,67241,solved_target
control80,80,1280,0,37,,1,67241,solved_target
control80,80,1280,0,38,39151,0,67241,solved_target
control80,80,1280,0,39,47607,0,67241,solved_target
control80,80,1280,0,40,,1,67241,solved_target
control80,80,1280,0,41,27538,0,67241,solved_target
control80,80,1280,0,42,,1,67241,solved_target
control80,80,1280,0,43,24209,0,67241,solved_target
control80,80,1280,0,44,46242,0,67241,solved_target
control80,80,1280,0,45,,1,67241,solved_target
control80,80,1280,0,46,8132,0,67241,solved_target
control80,80,1280,0,47,,1,67241,solved_target
control80,80,1280,0,48,41930,0,67241,solved_target
control80,80,1280,0,49,,1,67241,solved_target
control80,80,1280,0,50,11136,0,67241,solved_target
control80,80,1280,0,51,14738,0,67241,solved_target
control80,80,1280,0,52,28133,0,67241,solved_target
control80,80,1280,0,53,,1,67241,solved_target
control80,80,1280,0,54,15197,0,67241,solved_target
control80,80,1280,0,55,65325,0,67241,solved_target
control80,80,1280,0,56,6918,0,67241,solved_target
control80,80,1280,0,57,36632,0,67241,solved_target
control80,80,1280,0,58,,1,67241,solved_target
control80,80,1280,0,59,24219,0,67241,solved_target
control80,80,1280,0,60,42979,0,67241,solved_target
control80,80,1280,0,61,17150,0,67241,solved_target
control80,80,1280,0,62,,1,67241,solved_target
control80,80,1280,0,63,29241,0,67241,solved_target
control80,80,1280,0,64,,1,67241,solved_target
control80,80,1280,0,65,52838,0,67241,solved_target
control80,80,1280,0,66,41990,0,67241,solved_target
control80,80,1280,0,67,,1,67241,solved_target
control80,80,1280,0,68,4824,0,67241,solved_target
control80,80,1280,0,69,6173,0,67241,solved_target
control80,80,1280,0,70,,1,67241,solved_target
control80,80,1280,0,71,15036,0,67241,solved_target
control80,80,1280,0,72,,1,67241,solved_target
control80,80,1280,0,73,47053,0,67241,solved_target
control80,80,1280,0,74,7485,0,67241,solved_target
control80,80,1280,0,75,61826,0,67241,solved_target
control80,80,1280,0,76,44318,0,67241,solved_target
control80,80,1280,0,77,21324,0,67241,solved_target
control80,80,1280,0,78,,1,67241,solved_target
control80,80,1280,0,79,45207,0,67241,solved_target
control80,80,1280,0,80,,1,67241,solved_target
control80,80,1280,0,81,,1,67241,solved_target
control80,80,1280,0,82,60863,0,67241,solved_target
control80,80,1280,0,83,13796,0,67241,solved_target
control80,80,1280,0,84,15663,0,67241,solved_target
control80,80,1280,0,85,4045,0,67241,solved_target
control80,80,1280,0,86,23482,0,67241,solved_target
control80,80,1280,0,87,,1,67241,solved_target
control80,80,1280,0,88,11874,0,67241,solved_target
control80,80,1280,0,89,13553,0,67241,solved_target
control80,80,1280,0,90,,1,67241,solved_target
control80,80,1280,0,91,67241,0,67241,solved_target
control80,80,1280,0,92,3805,0,67241,solved_target
control80,80,1280,0,93,49415,0,67241,solved_target
control80,80,1280,0,94,22677,0,67241,solved_target
control80,80,1280,0,95,6324,0,67241,solved_target
control80,80,1280,0,96,,1,67241,solved_target
control80,80,1280,0,97,46278,0,67241,solved_target
control80,80,1280,0,98,3590,0,67241,solved_target
control80,80,1280,0,99,45410,0,67241,solved_target
control80,80,1280,1,0,40845,0,58159,solved_target
control80,80,1280,1,1,46378,0,58159,solved_target
control80,80,1280,1,2,,1,58159,solved_target
control80,80,1280,1,3,,1,58159,solved_target
control80,80,1280,1,4,5983,0,58159,solved_target
control80,80,1280,1,5,2050,0,58159,solved_target
control80,80,1280,1,6,3383,0,58159,solved_target
control80,80,1280,1,7,,1,58159,solved_target
control80,80,1280,1,8,20889,0,58159,solved_target
control80,80,1280,1,9,53429,0,58159,solved_target
control80,80,1280,1,10,33456,0,58159,solved_target
control80,80,1280,1,11,25504,0,58159,solved_target
control80,80,1280,1,12,,1,58159,solved_target
control80,80,1280,1,13,,1,58159,solved_target
control80,80,1280,1,14,49205,0,58159,solved_target
control80,80,1280,1,15,,1,58159,solved_target
control80,80,1280,1,16,,1,58159,solved_target
control80,80,1280,1,17,,1,58159,solved_target
control80,80,1280,1,18,,1,58159,solved_target
control80,80,1280,1,19,,1,58159,solved_target
control80,80,1280,1,20,31582,0,58159,solved_target
control80,80,1280,1,21,51728,0,58159,solved_target
control80,80,1280,1,22,2537,0,58159,solved_target
control80,80,1280,1,23,,1,58159,solved_target
control80,80,1280,1,24,40157,0,58159,solved_target
control80,80,1280,1,25,,1,58159,solved_target
control80,80,1280,1,26,6810,0,58159,solved_target
control80,80,1280,1,27,,1,58159,solved_target
control80,80,1280,1,28,,1,58159,solved_target
control80,80,1280,1,29,,1,58159,solved_target
control80,80,1280,1,30,,1,58159,solved_target
control80,80,1280,1,31,44315,0,58159,solved_target
control80,80,1280,1,32,,1,58159,solved_target
control80,80,1280,1,33,,1,58159,solved_target
control80,80,1280,1,34,,1,58159,solved_target
control80,80,1280,1,35,10225,0,58159,solved_target
control80,80,1280,1,36,,1,58159,solved_target
control80,80,1280,1,37,6285,0,58159,solved_target
control80,80,1280,1,38,,1,58159,solved_target
control80,80,1280,1,39,17489,0,58159,solved_target
control80,80,1280,1,40,31321,0,58159,solved_target
control80,80,1280,1,41,32288,0,58159,solved_target
control80,80,1280,1,42,,1,58159,solved_target
control80,80,1280,1,43,,1,58159,solved_target
control80,80,1280,1,44,6292,0,58159,solved_target
control80,80,1280,1,45,,1,58159,solved_target
control80,80,1280,1,46,6932,0,58159,solved_target
control80,80,1280,1,47,,1,58159,solved_target
control80,80,1280,1,48,21357,0,58159,solved_target
control80,80,1280,1,49,,1,58159,solved_target
control80,80,1280,1,50,45235,0,58159,solved_target
control80,80,1280,1,51,47396,0,58159,solved_target
control80,80,1280,1,52,31402,0,58159,solved_target
control80,80,1280,1,53,38150,0,58159,solved_target
control80,80,1280,1,54,6088,0,58159,solved_target
control80,80,1280,1,55,9124,0,58159,solved_target
control80,80,1280,1,56,19167,0,58159,solved_target
control80,80,1280,1,57,23094,0,58159,solved_target
control80,80,1280,1,58,34306,0,58159,solved_target
control80,80,1280,1,59,26561,0,58159,solved_target
control80,80,1280,1,60,10592,0,58159,solved_target
control80,80,1280,1,61,8474,0,58159,solved_target
control80,80,1280,1,62,17041,0,58159,solved_target
control80,80,1280,1,63,11229,0,58159,solved_target
control80,80,1280,1,64,22345,0,58159,solved_target
control80,80,1280,1,65,29156,0,58159,solved_target
control80,80,1280,1,66,25843,0,58159,solved_target
control80,80,1280,1,67,16371,0,58159,solved_target
control80,80,1280,1,68,50469,0,58159,solved_target
control80,80,1280,1,69,,1,58159,solved_target
control80,80,1280,1,70,11958,0,58159,solved_target
control80,80,1280,1,71,11661,0,58159,solved_target
control80,80,1280,1,72,6427,0,58159,solved_target
control80,80,1280,1,73,12726,0,58159,solved_target
control80,80,1280,1,74,56408,0,58159,solved_target
control80,80,1280,1,75,,1,58159,solved_target
control80,80,1280,1,76,,1,58159,solved_target
control80,80,1280,1,77,38829,0,58159,solved_target
control80,80,1280,1,78,,1,58159,solved_target
control80,80,1280,1,79,,1,58159,solved_target
control80,80,1280,1,80,29773,0,58159,solved_target
control80,80,1280,1,81,2750,0,58159,solved_target
control80,80,1280,1,82,,1,58159,solved_target
control80,80,1280,1,83,22921,0,58159,solved_target
control80,80,1280,1,84,43199,0,58159,solved_target
control80,80,1280,1,85,3768,0,58159,solved_target
control80,80,1280,1,86,,1,58159,solved_target
control80,80,1280,1,87,34790,0,58159,solved_target
control80,80,1280,1,88,48987,0,58159,solved_target
control80,80,1280,1,89,,1,58159,solved_target
control80,80,1280,1,90,,1,58159,solved_target
control80,80,1280,1,91,,1,58159,solved_target
control80,80,1280,1,92,,1,58159,solved_target
control80,80,1280,1,93,5146,0,58159,solved_target
control80,80,1280,1,94,30884,0,58159,solved_target
control80,80,1280,1,95,,1,58159,solved_target
control80,80,1280,1,96,58159,0,58159,solved_target
control80,80,1280,1,97,,1,58159,solved_target
control80,80,1280,1,98,13469,0,58159,solved_target
control80,80,1280,1,99,,1,58159,solved_target
control80,80,1280,2,0,32363,0,57010,solved_target
control80,80,1280,2,1,1478,0,57010,solved_target
control80,80,1280,2,2,2465,0,57010,solved_target
control80,80,1280,2,3,,1,57010,solved_target
control80,80,1280,2,4,,1,57010,solved_target
control80,80,1280,2,5,7443,0,57010,solved_target
control80,80,1280,2,6,42251,0,57010,solved_target
control80,80,1280,2,7,17907,0,57010,solved_target
control80,80,1280,2,8,49578,0,57010,solved_target
control80,80,1280,2,9,17374,0,57010,solved_target
control80,80,1280,2,10,17313,0,57010,solved_target
control80,80,1280,2,11,13882,0,57010,solved_target
control80,80,1280,2,12,,1,57010,solved_target
control80,80,1280,2,13,7752,0,57010,solved_target
control80,80,1280,2,14,,1,57010,solved_target
control80,80,1280,2,15,28017,0,57010,solved_target
control80,80,1280,2,16,15188,0,57010,solved_target
control80,80,1280,2,17,,1,57010,solved_target
control80,80,1280,2,18,,1,57010,solved_target
control80,80,1280,2,19,36222,0,57010,solved_target
control80,80,1280,2,20,19287,0,57010,solved_target
control80,80,1280,2,21,36313,0,57010,solved_target
control80,80,1280,2,22,,1,57010,solved_target
control80,80,1280,2,23,18474,0,57010,solved_target
control80,80,1280,2,24,19053,0,57010,solved_target
control80,80,1280,2,25,19967,0,57010,solved_target
control80,80,1280,2,26,17365,0,57010,solved_target
control80,80,1280,2,27,22896,0,57010,solved_target
control80,80,1280,2,28,46787,0,57010,solved_target
control80,80,1280,2,29,29306,0,57010,solved_target
control80,80,1280,2,30,9770,0,57010,solved_target
control80,80,1280,2,31,23894,0,57010,solved_target
control80,80,1280,2,32,,1,57010,solved_target
control80,80,1280,2,33,34886,0,57010,solved_target
control80,80,1280,2,34,50128,0,57010,solved_target
control80,80,1280,2,35,,1,57010,solved_target
control80,80,1280,2,36,,1,57010,solved_target
control80,80,1280,2,37,,1,57010,solved_target
control80,80,1280,2,38,,1,57010,solved_target
control80,80,1280,2,39,3143,0,57010,solved_target
control80,80,1280,2,40,5006,0,57010,solved_target
control80,80,1280,2,41,,1,57010,solved_target
control80,80,1280,2,42,25040,0,57010,solved_target
control80,80,1280,2,43,11149,0,57010,solved_target
control80,80,1280,2,44,52318,0,57010,solved_target
control80,80,1280,2,45,,1,57010,solved_target
control80,80,1280,2,46,57010,0,57010,solved_target
control80,80,1280,2,47,27021,0,57010,solved_target
control80,80,1280,2,48,,1,57010,solved_target
control80,80,1280,2,49,4312,0,57010,solved_target
control80,80,1280,2,50,8668,0,57010,solved_target
control80,80,1280,2,51,,1,57010,solved_target
control80,80,1280,2,52,28691,0,57010,solved_target
control80,80,1280,2,53,5262,0,57010,solved_target
control80,80,1280,2,54,20247,0,57010,solved_target
control80,80,1280,2,55,9135,0,57010,solved_target
control80,80,1280,2,56,,1,57010,solved_target
control80,80,1280,2,57,7948,0,57010,solved_target
control80,80,1280,2,58,,1,57010,solved_target
control80,80,1280,2,59,11953,0,57010,solved_target
control80,80,1280,2,60,30496,0,57010,solved_target
control80,80,1280,2,61,,1,57010,solved_target
control80,80,1280,2,62,,1,57010,solved_target
control80,80,1280,2,63,,1,57010,solved_target
control80,80,1280,2,64,,1,57010,solved_target
control80,80,1280,2,65,,1,57010,solved_target
control80,80,1280,2,66,11979,0,57010,solved_target
control80,80,1280,2,67,16578,0,57010,solved_target
control80,80,1280,2,68,,1,57010,solved_target
control80,80,1280,2,69,,1,57010,solved_target
control80,80,1280,2,70,,1,57010,solved_target
control80,80,1280,2,71,27999,0,57010,solved_target
control80,80,1280,2,72,,1,57010,solved_target
control80,80,1280,2,73,20735,0,57010,solved_target
control80,80,1280,2,74,,1,57010,solved_target
control80,80,1280,2,75,12699,0,57010,solved_target
control80,80,1280,2,76,21089,0,57010,solved_target
control80,80,1280,2,77,,1,57010,solved_target
control80,80,1280,2,78,,1,57010,solved_target
control80,80,1280,2,79,16086,0,57010,solved_target
control80,80,1280,2,80,,1,57010,solved_target
control80,80,1280,2,81,48007,0,57010,solved_target
control80,80,1280,2,82,21146,0,57010,solved_target
control80,80,1280,2,83,,1,57010,solved_target
control80,80,1280,2,84,,1,57010,solved_target
control80,80,1280,2,85,,1,57010,solved_target
control80,80,1280,2,86,29527,0,57010,solved_target
control80,80,1280,2,87,,1,57010,solved_target
control80,80,1280,2,88,7257,0,57010,solved_target
control80,80,1280,2,89,6121,0,57010,solved_target
control80,80,1280,2,90,,1,57010,solved_target
control80,80,1280,2,91,,1,57010,solved_target
control80,80,1280,2,92,,1,57010,solved_target
control80,80,1280,2,93,18365,0,57010,solved_target
control80,80,1280,2,94,21346,0,57010,solved_target
control80,80,1280,2,95,9600,0,57010,solved_target
control80,80,1280,2,96,4834,0,57010,solved_target
control80,80,1280,2,97,,1,57010,solved_target
control80,80,1280,2,98,29676,0,57010,solved_target
control80,80,1280,2,99,,1,57010,solved_target
control80,80,1280,3,0,14903,0,57245,solved_target
control80,80,1280,3,1,,1,57245,solved_target
control80,80,1280,3,2,,1,57245,solved_target
control80,80,1280,3,3,,1,57245,solved_target
control80,80,1280,3,4,44096,0,57245,solved_target
control80,80,1280,3,5,,1,57245,solved_target
control80,80,1280,3,6,10223,0,57245,solved_target
control80,80,1280,3,7,,1,57245,solved_target
control80,80,1280,3,8,19851,0,57245,solved_target
control80,80,1280,3,9,27155,0,57245,solved_target
control80,80,1280,3,10,17040,0,57245,solved_target
control80,80,1280,3,11,4249,0,57245,solved_target
control80,80,1280,3,12,,1,57245,solved_target
control80,80,1280,3,13,,1,57245,solved_target
control80,80,1280,3,14,49726,0,57245,solved_target
control80,80,1280,3,15,20921,0,57245,solved_target
control80,80,1280,3,16,26712,0,57245,solved_target
control80,80,1280,3,17,57245,0,57245,solved_target
control80,80,1280,3,18,,1,57245,solved_target
control80,80,1280,3,19,,1,57245,solved_target
control80,80,1280,3,20,,1,57245,solved_target
control80,80,1280,3,21,54080,0,57245,solved_target
control80,80,1280,3,22,,1,57245,solved_target
control80,80,1280,3,23,,1,57245,solved_target
control80,80,1280,3,24,51726,0,57245,solved_target
control80,80,1280,3,25,19134,0,57245,solved_target
control80,80,1280,3,26,,1,57245,solved_target
control80,80,1280,3,27,2709,0,57245,solved_target
control80,80,1280,3,28,9259,0,57245,solved_target
control80,80,1280,3,29,54212,0,57245,solved_target
control80,80,1280,3,30,22205,0,57245,solved_target
control80,80,1280,3,31,51986,0,57245,solved_target
control80,80,1280,3,32,22054,0,57245,solved_target
control80,80,1280,3,33,,1,57245,solved_target
control80,80,1280,3,34,29261,0,57245,solved_target
control80,80,1280,3,35,11461,0,57245,solved_target
control80,80,1280,3,36,18722,0,57245,solved_target
control80,80,1280,3,37,32584,0,57245,solved_target
control80,80,1280,3,38,,1,57245,solved_target
control80,80,1280,3,39,6952,0,57245,solved_target
control80,80,1280,3,40,53523,0,57245,solved_target
control80,80,1280,3,41,,1,57245,solved_target
control80,80,1280,3,42,7261,0,57245,solved_target
control80,80,1280,3,43,15829,0,57245,solved_target
control80,80,1280,3,44,32092,0,57245,solved_target
control80,80,1280,3,45,11937,0,57245,solved_target
control80,80,1280,3,46,,1,57245,solved_target
control80,80,1280,3,47,5711,0,57245,solved_target
control80,80,1280,3,48,,1,57245,solved_target
control80,80,1280,3,49,,1,57245,solved_target
control80,80,1280,3,50,,1,57245,solved_target
control80,80,1280,3,51,,1,57245,solved_target
control80,80,1280,3,52,31070,0,57245,solved_target
control80,80,1280,3,53,47272,0,57245,solved_target
control80,80,1280,3,54,13587,0,57245,solved_target
control80,80,1280,3,55,25459,0,57245,solved_target
control80,80,1280,3,56,,1,57245,solved_target
control80,80,1280,3,57,8456,0,57245,solved_target
control80,80,1280,3,58,,1,57245,solved_target
control80,80,1280,3,59,39058,0,57245,solved_target
control80,80,1280,3,60,,1,57245,solved_target
control80,80,1280,3,61,8467,0,57245,solved_target
control80,80,1280,3,62,16942,0,57245,solved_target
control80,80,1280,3,63,7967,0,57245,solved_target
control80,80,1280,3,64,,1,57245,solved_target
control80,80,1280,3,65,38768,0,57245,solved_target
control80,80,1280,3,66,,1,57245,solved_target
control80,80,1280,3,67,30688,0,57245,solved_target
control80,80,1280,3,68,,1,57245,solved_target
control80,80,1280,3,69,,1,57245,solved_target
control80,80,1280,3,70,,1,57245,solved_target
control80,80,1280,3,71,,1,57245,solved_target
control80,80,1280,3,72,29840,0,57245,solved_target
control80,80,1280,3,73,9740,0,57245,solved_target
control80,80,1280,3,74,6592,0,57245,solved_target
control80,80,1280,3,75,35139,0,57245,solved_target
control80,80,1280,3,76,27437,0,57245,solved_target
control80,80,1280,3,77,15053,0,57245,solved_target
control80,80,1280,3,78,12457,0,57245,solved_target
control80,80,1280,3,79,7981,0,57245,solved_target
control80,80,1280,3,80,,1,57245,solved_target
control80,80,1280,3,81,19290,0,57245,solved_target
control80,80,1280,3,82,,1,57245,solved_target
control80,80,1280,3,83,31205,0,57245,solved_target
control80,80,1280,3,84,29050,0,57245,solved_target
control80,80,1280,3,85,26113,0,57245,solved_target
control80,80,1280,3,86,6072,0,57245,solved_target
control80,80,1280,3,87,,1,57245,solved_target
control80,80,1280,3,88,5060,0,57245,solved_target
control80,80,1280,3,89,,1,57245,solved_target
control80,80,1280,3,90,6043,0,57245,solved_target
control80,80,1280,3,91,5550,0,57245,solved_target
control80,80,1280,3,92,,1,57245,solved_target
control80,80,1280,3,93,,1,57245,solved_target
control80,80,1280,3,94,11177,0,57245,solved_target
control80,80,1280,3,95,,1,57245,solved_target
control80,80,1280,3,96,,1,57245,solved_target
control80,80,1280,3,97,16614,0,57245,solved_target
control80,80,1280,3,98,,1,57245,solved_target
control80,80,1280,3,99,,1,57245,solved_target
control80,80,1280,4,0,22230,0,48415,solved_target
control80,80,1280,4,1,,1,48415,solved_target
control80,80,1280,4,2,31378,0,48415,solved_target
control80,80,1280,4,3,,1,48415,solved_target
control80,80,1280,4,4,18346,0,48415,solved_target
control80,80,1280,4,5,26007,0,48415,solved_target
control80,80,1280,4,6,48415,0,48415,solved_target
control80,80,1280,4,7,10110,0,48415,solved_target
control80,80,1280,4,8,,1,48415,solved_target
control80,80,1280,4,9,22324,0,48415,solved_target
control80,80,1280,4,10,5399,0,48415,solved_target
control80,80,1280,4,11,,1,48415,solved_target
control80,80,1280,4,12,45279,0,48415,solved_target
control80,80,1280,4,13,5956,0,48415,solved_target
control80,80,1280,4,14,30185,0,48415,solved_target
control80,80,1280,4,15,12638,0,48415,solved_target
control80,80,1280,4,16,24400,0,48415,solved_target
control80,80,1280,4,17,,1,48415,solved_target
control80,80,1280,4,18,,1,48415,solved_target
control80,80,1280,4,19,,1,48415,solved_target
control80,80,1280,4,20,,1,48415,solved_target
control80,80,1280,4,21,11644,0,48415,solved_target
control80,80,1280,4,22,,1,48415,solved_target
control80,80,1280,4,23,43680,0,48415,solved_target
control80,80,1280,4,24,17811,0,48415,solved_target
control80,80,1280,4,25,32293,0,48415,solved_target
control80,80,1280,4,26,11350,0,48415,solved_target
control80,80,1280,4,27,,1,48415,solved_target
control80,80,1280,4,28,,1,48415,solved_target
control80,80,1280,4,29,,1,48415,solved_target
control80,80,1280,4,30,3580,0,48415,solved_target
control80,80,1280,4,31,,1,48415,solved_target
control80,80,1280,4,32,44437,0,48415,solved_target
control80,80,1280,4,33,11347,0,48415,solved_target
control80,80,1280,4,34,,1,48415,solved_target
control80,80,1280,4,35,14458,0,48415,solved_target
control80,80,1280,4,36,15872,0,48415,solved_target
control80,80,1280,4,37,12509,0,48415,solved_target
control80,80,1280,4,38,,1,48415,solved_target
control80,80,1280,4,39,28394,0,48415,solved_target
control80,80,1280,4,40,,1,48415,solved_target
control80,80,1280,4,41,7945,0,48415,solved_target
control80,80,1280,4,42,,1,48415,solved_target
control80,80,1280,4,43,,1,48415,solved_target
control80,80,1280,4,44,33218,0,48415,solved_target
control80,80,1280,4,45,13900,0,48415,solved_target
control80,80,1280,4,46,,1,48415,solved_target
control80,80,1280,4,47,,1,48415,solved_target
control80,80,1280,4,48,,1,48415,solved_target
control80,80,1280,4,49,,1,48415,solved_target
control80,80,1280,4,50,11292,0,48415,solved_target
control80,80,1280,4,51,,1,48415,solved_target
control80,80,1280,4,52,,1,48415,solved_target
control80,80,1280,4,53,44610,0,48415,solved_target
control80,80,1280,4,54,14163,0,48415,solved_target
control80,80,1280,4,55,,1,48415,solved_target
control80,80,1280,4,56,12299,0,48415,solved_target
control80,80,1280,4,57,,1,48415,solved_target
control80,80,1280,4,58,,1,48415,solved_target
control80,80,1280,4,59,4485,0,48415,solved_target
control80,80,1280,4,60,23582,0,48415,solved_target
control80,80,1280,4,61,,1,48415,solved_target
control80,80,1280,4,62,,1,48415,solved_target
control80,80,1280,4,63,11510,0,48415,solved_target
control80,80,1280,4,64,22364,0,48415,solved_target
control80,80,1280,4,65,5397,0,48415,solved_target
control80,80,1280,4,66,11507,0,48415,solved_target
control80,80,1280,4,67,,1,48415,solved_target
control80,80,1280,4,68,,1,48415,solved_target
control80,80,1280,4,69,,1,48415,solved_target
control80,80,1280,4,70,24097,0,48415,solved_target
control80,80,1280,4,71,,1,48415,solved_target
control80,80,1280,4,72,6407,0,48415,solved_target
control80,80,1280,4,73,,1,48415,solved_target
control80,80,1280,4,74,15551,0,48415,solved_target
control80,80,1280,4,75,23925,0,48415,solved_target
control80,80,1280,4,76,29553,0,48415,solved_target
control80,80,1280,4,77,10338,0,48415,solved_target
control80,80,1280,4,78,,1,48415,solved_target
control80,80,1280,4,79,9137,0,48415,solved_target
control80,80,1280,4,80,,1,48415,solved_target
control80,80,1280,4,81,7362,0,48415,solved_target
control80,80,1280,4,82,5003,0,48415,solved_target
control80,80,1280,4,83,21188,0,48415,solved_target
control80,80,1280,4,84,,1,48415,solved_target
control80,80,1280,4,85,,1,48415,solved_target
control80,80,1280,4,86,13243,0,48415,solved_target
control80,80,1280,4,87,26965,0,48415,solved_target
control80,80,1280,4,88,,1,48415,solved_target
control80,80,1280,4,89,4522,0,48415,solved_target
control80,80,1280,4,90,38099,0,48415,solved_target
control80,80,1280,4,91,5154,0,48415,solved_target
control80,80,1280,4,92,,1,48415,solved_target
control80,80,1280,4,93,7942,0,48415,solved_target
control80,80,1280,4,94,26059,0,48415,solved_target
control80,80,1280,4,95,18158,0,48415,solved_target
control80,80,1280,4,96,36478,0,48415,solved_target
control80,80,1280,4,97,27917,0,48415,solved_target
control80,80,1280,4,98,22243,0,48415,solved_target
control80,80,1280,4,99,44369,0,48415,solved_target
control80,80,1810,0,0,5341,0,260015,solved_target
control80,80,1810,0,1,63600,0,260015,solved_target
control80,80,1810,0,2,36271,0,260015,solved_target
control80,80,1810,0,3,23272,0,260015,solved_target
control80,80,1810,0,4,,1,260015,solved_target
control80,80,1810,0,5,,1,260015,solved_target
control80,80,1810,0,6,,1,260015,solved_target
control80,80,1810,0,7,,1,260015,solved_target
control80,80,1810,0,8,138400,0,260015,solved_target
control80,80,1810,0,9,48783,0,260015,solved_target
control80,80,1810,0,10,53434,0,260015,solved_target
control80,80,1810,0,11,,1,260015,solved_target
control80,80,1810,0,12,6321,0,260015,solved_target
control80,80,1810,0,13,53922,0,260015,solved_target
control80,80,1810,0,14,,1,260015,solved_target
control80,80,1810,0,15,,1,260015,solved_target
control80,80,1810,0,16,,1,260015,solved_target
control80,80,1810,0,17,93613,0,260015,solved_target
control80,80,1810,0,18,,1,260015,solved_target
control80,80,1810,0,19,,1,260015,solved_target
control80,80,1810,0,20,171211,0,260015,solved_target
control80,80,1810,0,21,41554,0,260015,solved_target
control80,80,1810,0,22,,1,260015,solved_target
control80,80,1810,0,23,,1,260015,solved_target
control80,80,1810,0,24,67602,0,260015,solved_target
control80,80,1810,0,25,,1,260015,solved_target
control80,80,1810,0,26,,1,260015,solved_target
control80,80,1810,0,27,70428,0,260015,solved_target
control80,80,1810,0,28,,1,260015,solved_target
control80,80,1810,0,29,260015,0,260015,solved_target
control80,80,1810,0,30,,1,260015,solved_target
control80,80,1810,0,31,52250,0,260015,solved_target
control80,80,1810,0,32,51872,0,260015,solved_target
control80,80,1810,0,33,,1,260015,solved_target
control80,80,1810,0,34,3393,0,260015,solved_target
control80,80,1810,0,35,90851,0,260015,solved_target
control80,80,1810,0,36,17039,0,260015,solved_target
control80,80,1810,0,37,4440,0,260015,solved_target
control80,80,1810,0,38,,1,260015,solved_target
control80,80,1810,0,39,,1,260015,solved_target
control80,80,1810,0,40,,1,260015,solved_target
control80,80,1810,0,41,41022,0,260015,solved_target
control80,80,1810,0,42,33931,0,260015,solved_target
control80,80,1810,0,43,,1,260015,solved_target
control80,80,1810,0,44,202274,0,260015,solved_target
control80,80,1810,0,45,9373,0,260015,solved_target
control80,80,1810,0,46,137627,0,260015,solved_target
control80,80,1810,0,47,,1,260015,solved_target
control80,80,1810,0,48,,1,260015,solved_target
control80,80,1810,0,49,27579,0,260015,solved_target
control80,80,1810,0,50,77115,0,260015,solved_target
control80,80,1810,0,51,,1,260015,solved_target
control80,80,1810,0,52,40574,0,260015,solved_target
control80,80,1810,0,53,163098,0,260015,solved_target
control80,80,1810,0,54,51629,0,260015,solved_target
control80,80,1810,0,55,87079,0,260015,solved_target
control80,80,1810,0,56,,1,260015,solved_target
control80,80,1810,0,57,37115,0,260015,solved_target
control80,80,1810,0,58,,1,260015,solved_target
control80,80,1810,0,59,,1,260015,solved_target
control80,80,1810,0,60,,1,260015,solved_target
control80,80,1810,0,61,67520,0,260015,solved_target
control80,80,1810,0,62,222153,0,260015,solved_target
control80,80,1810,0,63,23457,0,260015,solved_target
control80,80,1810,0,64,22444,0,260015,solved_target
control80,80,1810,0,65,33167,0,260015,solved_target
control80,80,1810,0,66,,1,260015,solved_target
control80,80,1810,0,67,83233,0,260015,solved_target
control80,80,1810,0,68,84833,0,260015,solved_target
control80,80,1810,0,69,27285,0,260015,solved_target
control80,80,1810,0,70,21332,0,260015,solved_target
control80,80,1810,0,71,35496,0,260015,solved_target
control80,80,1810,0,72,62258,0,260015,solved_target
control80,80,1810,0,73,140081,0,260015,solved_target
control80,80,1810,0,74,33112,0,260015,solved_target
control80,80,1810,0,75,91181,0,260015,solved_target
control80,80,1810,0,76,22345,0,260015,solved_target
control80,80,1810,0,77,,1,260015,solved_target
control80,80,1810,0,78,,1,260015,solved_target
control80,80,1810,0,79,,1,260015,solved_target
control80,80,1810,0,80,2128,0,260015,solved_target
control80,80,1810,0,81,,1,260015,solved_target
control80,80,1810,0,82,52349,0,260015,solved_target
control80,80,1810,0,83,7936,0,260015,solved_target
control80,80,1810,0,84,115305,0,260015,solved_target
control80,80,1810,0,85,,1,260015,solved_target
control80,80,1810,0,86,84148,0,260015,solved_target
control80,80,1810,0,87,,1,260015,solved_target
control80,80,1810,0,88,,1,260015,solved_target
control80,80,1810,0,89,75390,0,260015,solved_target
control80,80,1810,0,90,61408,0,260015,solved_target
control80,80,1810,0,91,31101,0,260015,solved_target
control80,80,1810,0,92,68407,0,260015,solved_target
control80,80,1810,0,93,10425,0,260015,solved_target
control80,80,1810,0,94,,1,260015,solved_target
control80,80,1810,0,95,,1,260015,solved_target
control80,80,1810,0,96,,1,260015,solved_target
control80,80,1810,0,97,27615,0,260015,solved_target
control80,80,1810,0,98,,1,260015,solved_target
control80,80,1810,0,99,16748,0,260015,solved_target
control80,80,1810,1,0,,1,150968,solved_target
control80,80,1810,1,1,25501,0,150968,solved_target
control80,80,1810,1,2,61740,0,150968,solved_target
control80,80,1810,1,3,29268,0,150968,solved_target
control80,80,1810,1,4,,1,150968,solved_target
control80,80,1810,1,5,,1,150968,solved_target
control80,80,1810,1,6,12487,0,150968,solved_target
control80,80,1810,1,7,,1,150968,solved_target
control80,80,1810,1,8,65744,0,150968,solved_target
control80,80,1810,1,9,19501,0,150968,solved_target
control80,80,1810,1,10,,1,150968,solved_target
control80,80,1810,1,11,86316,0,150968,solved_target
control80,80,1810,1,12,,1,150968,solved_target
control80,80,1810,1,13,6494,0,150968,solved_target
control80,80,1810,1,14,33807,0,150968,solved_target
control80,80,1810,1,15,,1,150968,solved_target
control80,80,1810,1,16,,1,150968,solved_target
control80,80,1810,1,17,29250,0,150968,solved_target
control80,80,1810,1,18,13628,0,150968,solved_target
control80,80,1810,1,19,,1,150968,solved_target
control80,80,1810,1,20,147438,0,150968,solved_target
control80,80,1810,1,21,,1,150968,solved_target
control80,80,1810,1,22,91664,0,150968,solved_target
control80,80,1810,1,23,37992,0,150968,solved_target
control80,80,1810,1,24,8813,0,150968,solved_target
control80,80,1810,1,25,,1,150968,solved_target
control80,80,1810,1,26,34368,0,150968,solved_target
control80,80,1810,1,27,,1,150968,solved_target
control80,80,1810,1,28,,1,150968,solved_target
control80,80,1810,1,29,41772,0,150968,solved_target
control80,80,1810,1,30,,1,150968,solved_target
control80,80,1810,1,31,,1,150968,solved_target
control80,80,1810,1,32,,1,150968,solved_target
control80,80,1810,1,33,,1,150968,solved_target
control80,80,1810,1,34,58640,0,150968,solved_target
control80,80,1810,1,35,9614,0,150968,solved_target
control80,80,1810,1,36,40090,0,150968,solved_target
control80,80,1810,1,37,,1,150968,solved_target
control80,80,1810,1,38,22018,0,150968,solved_target
control80,80,1810,1,39,7777,0,150968,solved_target
control80,80,1810,1,40,136332,0,150968,solved_target
control80,80,1810,1,41,,1,150968,solved_target
control80,80,1810,1,42,,1,150968,solved_target
control80,80,1810,1,43,,1,150968,solved_target
control80,80,1810,1,44,3589,0,150968,solved_target
control80,80,1810,1,45,,1,150968,solved_target
control80,80,1810,1,46,127127,0,150968,solved_target
control80,80,1810,1,47,,1,150968,solved_target
control80,80,1810,1,48,,1,150968,solved_target
control80,80,1810,1,49,,1,150968,solved_target
control80,80,1810,1,50,60856,0,150968,solved_target
control80,80,1810,1,51,15074,0,150968,solved_target
control80,80,1810,1,52,76119,0,150968,solved_target
control80,80,1810,1,53,,1,150968,solved_target
control80,80,1810,1,54,,1,150968,solved_target
control80,80,1810,1,55,,1,150968,solved_target
control80,80,1810,1,56,,1,150968,solved_target
control80,80,1810,1,57,34376,0,150968,solved_target
control80,80,1810,1,58,48036,0,150968,solved_target
control80,80,1810,1,59,,1,150968,solved_target
control80,80,1810,1,60,4275,0,150968,solved_target
control80,80,1810,1,61,,1,150968,solved_target
control80,80,1810,1,62,48544,0,150968,solved_target
control80,80,1810,1,63,28846,0,150968,solved_target
control80,80,1810,1,64,,1,150968,solved_target
control80,80,1810,1,65,104958,0,150968,solved_target
control80,80,1810,1,66,97775,0,150968,solved_target
control80,80,1810,1,67,61234,0,150968,solved_target
control80,80,1810,1,68,27863,0,150968,solved_target
control80,80,1810,1,69,19753,0,150968,solved_target
control80,80,1810,1,70,118190,0,150968,solved_target
control80,80,1810,1,71,95321,0,150968,solved_target
control80,80,1810,1,72,18329,0,150968,solved_target
control80,80,1810,1,73,150968,0,150968,solved_target
control80,80,1810,1,74,,1,150968,solved_target
control80,80,1810,1,75,,1,150968,solved_target
control80,80,1810,1,76,,1,150968,solved_target
control80,80,1810,1,77,35485,0,150968,solved_target
control80,80,1810,1,78,,1,150968,solved_target
control80,80,1810,1,79,,1,150968,solved_target
control80,80,1810,1,80,61677,0,150968,solved_target
control80,80,1810,1,81,20481,0,150968,solved_target
control80,80,1810,1,82,60757,0,150968,solved_target
control80,80,1810,1,83,82393,0,150968,solved_target
control80,80,1810,1,84,7840,0,150968,solved_target
control80,80,1810,1,85,,1,150968,solved_target
control80,80,1810,1,86,9964,0,150968,solved_target
control80,80,1810,1,87,15879,0,150968,solved_target
control80,80,1810,1,88,7720,0,150968,solved_target
control80,80,1810,1,89,59807,0,150968,solved_target
control80,80,1810,1,90,,1,150968,solved_target
control80,80,1810,1,91,91074,0,150968,solved_target
control80,80,1810,1,92,28374,0,150968,solved_target
control80,80,1810,1,93,103691,0,150968,solved_target
control80,80,1810,1,94,59630,0,150968,solved_target
control80,80,1810,1,95,122591,0,150968,solved_target
control80,80,1810,1,96,,1,150968,solved_target
control80,80,1810,1,97,26769,0,150968,solved_target
control80,80,1810,1,98,140143,0,150968,solved_target
control80,80,1810,1,99,75271,0,150968,solved_target
control80,80,1810,2,0,42005,0,208174,solved_target
control80,80,1810,2,1,51807,0,208174,solved_target
control80,80,1810,2,2,89794,0,208174,solved_target
control80,80,1810,2,3,,1,208174,solved_target
control80,80,1810,2,4,144801,0,208174,solved_target
control80,80,1810,2,5,29049,0,208174,solved_target
control80,80,1810,2,6,208174,0,208174,solved_target
control80,80,1810,2,7,,1,208174,solved_target
control80,80,1810,2,8,156791,0,208174,solved_target
control80,80,1810,2,9,,1,208174,solved_target
control80,80,1810,2,10,,1,208174,solved_target
control80,80,1810,2,11,,1,208174,solved_target
control80,80,1810,2,12,,1,208174,solved_target
control80,80,1810,2,13,,1,208174,solved_target
control80,80,1810,2,14,62431,0,208174,solved_target
control80,80,1810,2,15,39555,0,208174,solved_target
control80,80,1810,2,16,,1,208174,solved_target
control80,80,1810,2,17,85657,0,208174,solved_target
control80,80,1810,2,18,89683,0,208174,solved_target
control80,80,1810,2,19,,1,208174,solved_target
control80,80,1810,2,20,43758,0,208174,solved_target
control80,80,1810,2,21,,1,208174,solved_target
control80,80,1810,2,22,132649,0,208174,solved_target
control80,80,1810,2,23,9166,0,208174,solved_target
control80,80,1810,2,24,79928,0,208174,solved_target
control80,80,1810,2,25,,1,208174,solved_target
control80,80,1810,2,26,21040,0,208174,solved_target
control80,80,1810,2,27,27113,0,208174,solved_target
control80,80,1810,2,28,,1,208174,solved_target
control80,80,1810,2,29,59023,0,208174,solved_target
control80,80,1810,2,30,,1,208174,solved_target
control80,80,1810,2,31,49292,0,208174,solved_target
control80,80,1810,2,32,62894,0,208174,solved_target
control80,80,1810,2,33,62653,0,208174,solved_target
control80,80,1810,2,34,39272,0,208174,solved_target
control80,80,1810,2,35,,1,208174,solved_target
control80,80,1810,2,36,18084,0,208174,solved_target
control80,80,1810,2,37,,1,208174,solved_target
control80,80,1810,2,38,,1,208174,solved_target
control80,80,1810,2,39,37961,0,208174,solved_target
control80,80,1810,2,40,12201,0,208174,solved_target
control80,80,1810,2,41,7789,0,208174,solved_target
control80,80,1810,2,42,7807,0,208174,solved_target
control80,80,1810,2,43,105726,0,208174,solved_target
control80,80,1810,2,44,,1,208174,solved_target
control80,80,1810,2,45,11514,0,208174,solved_target
control80,80,1810,2,46,51261,0,208174,solved_target
control80,80,1810,2,47,11407,0,208174,solved_target
control80,80,1810,2,48,22331,0,208174,solved_target
control80,80,1810,2,49,2407,0,208174,solved_target
control80,80,1810,2,50,41591,0,208174,solved_target
control80,80,1810,2,51,,1,208174,solved_target
control80,80,1810,2,52,,1,208174,solved_target
control80,80,1810,2,53,50478,0,208174,solved_target
control80,80,1810,2,54,,1,208174,solved_target
control80,80,1810,2,55,38772,0,208174,solved_target
control80,80,1810,2,56,,1,208174,solved_target
control80,80,1810,2,57,11250,0,208174,solved_target
control80,80,1810,2,58,24037,0,208174,solved_target
control80,80,1810,2,59,19829,0,208174,solved_target
control80,80,1810,2,60,203146,0,208174,solved_target
control80,80,1810,2,61,25922,0,208174,solved_target
control80,80,1810,2,62,54186,0,208174,solved_target
control80,80,1810,2,63,,1,208174,solved_target
control80,80,1810,2,64,35246,0,208174,solved_target
control80,80,1810,2,65,19045,0,208174,solved_target
control80,80,1810,2,66,19071,0,208174,solved_target
control80,80,1810,2,67,18360,0,208174,solved_target
control80,80,1810,2,68,40546,0,208174,solved_target
control80,80,1810,2,69,40855,0,208174,solved_target
control80,80,1810,2,70,,1,208174,solved_target
control80,80,1810,2,71,,1,208174,solved_target
control80,80,1810,2,72,,1,208174,solved_target
control80,80,1810,2,73,,1,208174,solved_target
control80,80,1810,2,74,34166,0,208174,solved_target
control80,80,1810,2,75,,1,208174,solved_target
control80,80,1810,2,76,6541,0,208174,solved_target
control80,80,1810,2,77,,1,208174,solved_target
control80,80,1810,2,78,,1,208174,solved_target
control80,80,1810,2,79,109195,0,208174,solved_target
control80,80,1810,2,80,,1,208174,solved_target
control80,80,1810,2,81,17233,0,208174,solved_target
control80,80,1810,2,82,,1,208174,solved_target
control80,80,1810,2,83,91727,0,208174,solved_target
control80,80,1810,2,84,,1,208174,solved_target
control80,80,1810,2,85,,1,208174,solved_target
control80,80,1810,2,86,,1,208174,solved_target
control80,80,1810,2,87,,1,208174,solved_target
control80,80,1810,2,88,5846,0,208174,solved_target
control80,80,1810,2,89,,1,208174,solved_target
control80,80,1810,2,90,38170,0,208174,solved_target
control80,80,1810,2,91,25727,0,208174,solved_target
control80,80,1810,2,92,47361,0,208174,solved_target
control80,80,1810,2,93,81084,0,208174,solved_target
control80,80,1810,2,94,,1,208174,solved_target
control80,80,1810,2,95,,1,208174,solved_target
control80,80,1810,2,96,,1,208174,solved_target
control80,80,1810,2,97,29097,0,208174,solved_target
control80,80,1810,2,98,32888,0,208174,solved_target
control80,80,1810,2,99,,1,208174,solved_target
control80,80,1810,3,0,27053,0,173672,solved_target
control80,80,1810,3,1,5498,0,173672,solved_target
control80,80,1810,3,2,15468,0,173672,solved_target
control80,80,1810,3,3,,1,173672,solved_target
control80,80,1810,3,4,,1,173672,solved_target
control80,80,1810,3,5,28786,0,173672,solved_target
control80,80,1810,3,6,9258,0,173672,solved_target
control80,80,1810,3,7,52070,0,173672,solved_target
control80,80,1810,3,8,,1,173672,solved_target
control80,80,1810,3,9,,1,173672,solved_target
control80,80,1810,3,10,,1,173672,solved_target
control80,80,1810,3,11,113297,0,173672,solved_target
control80,80,1810,3,12,22561,0,173672,solved_target
control80,80,1810,3,13,91152,0,173672,solved_target
control80,80,1810,3,14,17831,0,173672,solved_target
control80,80,1810,3,15,,1,173672,solved_target
control80,80,1810,3,16,,1,173672,solved_target
control80,80,1810,3,17,25053,0,173672,solved_target
control80,80,1810,3,18,21601,0,173672,solved_target
control80,80,1810,3,19,70768,0,173672,solved_target
control80,80,1810,3,20,,1,173672,solved_target
control80,80,1810,3,21,,1,173672,solved_target
control80,80,1810,3,22,110354,0,173672,solved_target
control80,80,1810,3,23,,1,173672,solved_target
control80,80,1810,3,24,,1,173672,solved_target
control80,80,1810,3,25,,1,173672,solved_target
control80,80,1810,3,26,,1,173672,solved_target
control80,80,1810,3,27,117933,0,173672,solved_target
control80,80,1810,3,28,,1,173672,solved_target
control80,80,1810,3,29,,1,173672,solved_target
control80,80,1810,3,30,,1,173672,solved_target
control80,80,1810,3,31,74646,0,173672,solved_target
control80,80,1810,3,32,,1,173672,solved_target
control80,80,1810,3,33,78230,0,173672,solved_target
control80,80,1810,3,34,23670,0,173672,solved_target
control80,80,1810,3,35,,1,173672,solved_target
control80,80,1810,3,36,47382,0,173672,solved_target
control80,80,1810,3,37,,1,173672,solved_target
control80,80,1810,3,38,16616,0,173672,solved_target
control80,80,1810,3,39,16602,0,173672,solved_target
control80,80,1810,3,40,,1,173672,solved_target
control80,80,1810,3,41,73071,0,173672,solved_target
control80,80,1810,3,42,,1,173672,solved_target
control80,80,1810,3,43,7354,0,173672,solved_target
control80,80,1810,3,44,32459,0,173672,solved_target
control80,80,1810,3,45,109293,0,173672,solved_target
control80,80,1810,3,46,77572,0,173672,solved_target
control80,80,1810,3,47,17601,0,173672,solved_target
control80,80,1810,3,48,135667,0,173672,solved_target
control80,80,1810,3,49,74819,0,173672,solved_target
control80,80,1810,3,50,38566,0,173672,solved_target
control80,80,1810,3,51,72504,0,173672,solved_target
control80,80,1810,3,52,,1,173672,solved_target
control80,80,1810,3,53,115238,0,173672,solved_target
control80,80,1810,3,54,,1,173672,solved_target
control80,80,1810,3,55,,1,173672,solved_target
control80,80,1810,3,56,5066,0,173672,solved_target
control80,80,1810,3,57,44517,0,173672,solved_target
control80,80,1810,3,58,31576,0,173672,solved_target
control80,80,1810,3,59,,1,173672,solved_target
control80,80,1810,3,60,155572,0,173672,solved_target
control80,80,1810,3,61,168321,0,173672,solved_target
control80,80,1810,3,62,,1,173672,solved_target
control80,80,1810,3,63,,1,173672,solved_target
control80,80,1810,3,64,155951,0,173672,solved_target
control80,80,1810,3,65,173672,0,173672,solved_target
control80,80,1810,3,66,52566,0,173672,solved_target
control80,80,1810,3,67,,1,173672,solved_target
control80,80,1810,3,68,,1,173672,solved_target
control80,80,1810,3,69,,1,173672,solved_target
control80,80,1810,3,70,66861,0,173672,solved_target
control80,80,1810,3,71,41158,0,173672,solved_target
control80,80,1810,3,72,60447,0,173672,solved_target
control80,80,1810,3,73,,1,173672,solved_target
control80,80,1810,3,74,35150,0,173672,solved_target
control80,80,1810,3,75,29258,0,173672,solved_target
control80,80,1810,3,76,15506,0,173672,solved_target
control80,80,1810,3,77,24247,0,173672,solved_target
control80,80,1810,3,78,,1,173672,solved_target
control80,80,1810,3,79,14179,0,173672,solved_target
control80,80,1810,3,80,20819,0,173672,solved_target
control80,80,1810,3,81,,1,173672,solved_target
control80,80,1810,3,82,,1,173672,solved_target
control80,80,1810,3,83,137744,0,173672,solved_target
control80,80,1810,3,84,,1,173672,solved_target
control80,80,1810,3,85,156874,0,173672,solved_target
control80,80,1810,3,86,,1,173672,solved_target
control80,80,1810,3,87,149878,0,173672,solved_target
control80,80,1810,3,88,,1,173672,solved_target
control80,80,1810,3,89,104786,0,173672,solved_target
control80,80,1810,3,90,17255,0,173672,solved_target
control80,80,1810,3,91,15532,0,173672,solved_target
control80,80,1810,3,92,,1,173672,solved_target
control80,80,1810,3,93,8310,0,173672,solved_target
control80,80,1810,3,94,4431,0,173672,solved_target
control80,80,1810,3,95,,1,173672,solved_target
control80,80,1810,3,96,23374,0,173672,solved_target
control80,80,1810,3,97,74455,0,173672,solved_target
control80,80,1810,3,98,,1,173672,solved_target
control80,80,1810,3,99,18022,0,173672,solved_target
control80,80,1810,4,0,352372,0,352372,solved_target
control80,80,1810,4,1,36579,0,352372,solved_target
control80,80,1810,4,2,20351,0,352372,solved_target
control80,80,1810,4,3,61302,0,352372,solved_target
control80,80,1810,4,4,,1,352372,solved_target
control80,80,1810,4,5,,1,352372,solved_target
control80,80,1810,4,6,,1,352372,solved_target
control80,80,1810,4,7,,1,352372,solved_target
control80,80,1810,4,8,,1,352372,solved_target
control80,80,1810,4,9,35386,0,352372,solved_target
control80,80,1810,4,10,12771,0,352372,solved_target
control80,80,1810,4,11,,1,352372,solved_target
control80,80,1810,4,12,12658,0,352372,solved_target
control80,80,1810,4,13,47425,0,352372,solved_target
control80,80,1810,4,14,,1,352372,solved_target
control80,80,1810,4,15,,1,352372,solved_target
control80,80,1810,4,16,14520,0,352372,solved_target
control80,80,1810,4,17,203747,0,352372,solved_target
control80,80,1810,4,18,,1,352372,solved_target
control80,80,1810,4,19,206062,0,352372,solved_target
control80,80,1810,4,20,48823,0,352372,solved_target
control80,80,1810,4,21,,1,352372,solved_target
control80,80,1810,4,22,136877,0,352372,solved_target
control80,80,1810,4,23,39592,0,352372,solved_target
control80,80,1810,4,24,237537,0,352372,solved_target
control80,80,1810,4,25,,1,352372,solved_target
control80,80,1810,4,26,14363,0,352372,solved_target
control80,80,1810,4,27,,1,352372,solved_target
control80,80,1810,4,28,325527,0,352372,solved_target
control80,80,1810,4,29,3647,0,352372,solved_target
control80,80,1810,4,30,42613,0,352372,solved_target
control80,80,1810,4,31,,1,352372,solved_target
control80,80,1810,4,32,21496,0,352372,solved_target
control80,80,1810,4,33,46501,0,352372,solved_target
control80,80,1810,4,34,26632,0,352372,solved_target
control80,80,1810,4,35,116114,0,352372,solved_target
control80,80,1810,4,36,28991,0,352372,solved_target
control80,80,1810,4,37,112530,0,352372,solved_target
control80,80,1810,4,38,137932,0,352372,solved_target
control80,80,1810,4,39,47274,0,352372,solved_target
control80,80,1810,4,40,63397,0,352372,solved_target
control80,80,1810,4,41,,1,352372,solved_target
control80,80,1810,4,42,9867,0,352372,solved_target
control80,80,1810,4,43,15856,0,352372,solved_target
control80,80,1810,4,44,,1,352372,solved_target
control80,80,1810,4,45,18566,0,352372,solved_target
control80,80,1810,4,46,,1,352372,solved_target
control80,80,1810,4,47,36649,0,352372,solved_target
control80,80,1810,4,48,27642,0,352372,solved_target
control80,80,1810,4,49,,1,352372,solved_target
control80,80,1810,4,50,140666,0,352372,solved_target
control80,80,1810,4,51,58966,0,352372,solved_target
control80,80,1810,4,52,16750,0,352372,solved_target
control80,80,1810,4,53,9626,0,352372,solved_target
control80,80,1810,4,54,,1,352372,solved_target
control80,80,1810,4,55,238685,0,352372,solved_target
control80,80,1810,4,56,,1,352372,solved_target
control80,80,1810,4,57,,1,352372,solved_target
control80,80,1810,4,58,249469,0,352372,solved_target
control80,80,1810,4,59,,1,352372,solved_target
control80,80,1810,4,60,119111,0,352372,solved_target
control80,80,1810,4,61,79842,0,352372,solved_target
control80,80,1810,4,62,71367,0,352372,solved_target
control80,80,1810,4,63,,1,352372,solved_target
control80,80,1810,4,64,,1,352372,solved_target
control80,80,1810,4,65,208631,0,352372,solved_target
control80,80,1810,4,66,,1,352372,solved_target
control80,80,1810,4,67,,1,352372,solved_target
control80,80,1810,4,68,,1,352372,solved_target
control80,80,1810,4,69,167057,0,352372,solved_target
control80,80,1810,4,70,146142,0,352372,solved_target
control80,80,1810,4,71,13902,0,352372,solved_target
control80,80,1810,4,72,236364,0,352372,solved_target
control80,80,1810,4,73,36851,0,352372,solved_target
control80,80,1810,4,74,206094,0,352372,solved_target
control80,80,1810,4,75,75866,0,352372,solved_target
control80,80,1810,4,76,68547,0,352372,solved_target
control80,80,1810,4,77,,1,352372,solved_target
control80,80,1810,4,78,30262,0,352372,solved_target
control80,80,1810,4,79,,1,352372,solved_target
control80,80,1810,4,80,157356,0,352372,solved_target
control80,80,1810,4,81,,1,352372,solved_target
control80,80,1810,4,82,,1,352372,solved_target
control80,80,1810,4,83,291604,0,352372,solved_target
control80,80,1810,4,84,,1,352372,solved_target
control80,80,1810,4,85,,1,352372,solved_target
control80,80,1810,4,86,,1,352372,solved_target
control80,80,1810,4,87,,1,352372,solved_target
control80,80,1810,4,88,,1,352372,solved_target
control80,80,1810,4,89,80784,0,352372,solved_target
control80,80,1810,4,90,,1,352372,solved_target
control80,80,1810,4,91,28933,0,352372,solved_target
control80,80,1810,4,92,69984,0,352372,solved_target
control80,80,1810,4,93,,1,352372,solved_target
control80,80,1810,4,94,,1,352372,solved_target
control80,80,1810,4,95,91532,0,352372,solved_target
control80,80,1810,4,96,16690,0,352372,solved_target
control80,80,1810,4,97,,1,352372,solved_target
control80,80,1810,4,98,11775,0,352372,solved_target
control80,80,1810,4,99,,1,352372,solved_target
control80,80,2560,0,0,,1,1270829,wall_cap
control80,80,2560,0,1,,1,1270829,wall_cap
control80,80,2560,0,2,207085,0,1270829,wall_cap
control80,80,2560,0,3,,1,1270829,wall_cap
control80,80,2560,0,4,74170,0,1270829,wall_cap
control80,80,2560,0,5,,1,1270829,wall_cap
control80,80,2560,0,6,,1,1270829,wall_cap
control80,80,2560,0,7,,1,1270829,wall_cap
control80,80,2560,0,8,157056,0,1270829,wall_cap
control80,80,2560,0,9,,1,1270829,wall_cap
control80,80,2560,0,10,18480,0,1270829,wall_cap
control80,80,2560,0,11,996193,0,1270829,wall_cap
control80,80,2560,0,12,,1,1270829,wall_cap
control80,80,2560,0,13,65844,0,1270829,wall_cap
control80,80,2560,0,14,,1,1270829,wall_cap
control80,80,2560,0,15,,1,1270829,wall_cap
control80,80,2560,0,16,192549,0,1270829,wall_cap
control80,80,2560,0,17,28789,0,1270829,wall_cap
control80,80,2560,0,18,,1,1270829,wall_cap
control80,80,2560,0,19,,1,1270829,wall_cap
control80,80,2560,0,20,40446,0,1270829,wall_cap
control80,80,2560,0,21,,1,1270829,wall_cap
control80,80,2560,0,22,,1,1270829,wall_cap
control80,80,2560,0,23,,1,1270829,wall_cap
control80,80,2560,0,24,,1,1270829,wall_cap
control80,80,2560,0,25,418534,0,1270829,wall_cap
control80,80,2560,0,26,393990,0,1270829,wall_cap
control80,80,2560,0,27,,1,1270829,wall_cap
control80,80,2560,0,28,1121099,0,1270829,wall_cap
control80,80,2560,0,29,,1,1270829,wall_cap
control80,80,2560,0,30,35869,0,1270829,wall_cap
control80,80,2560,0,31,,1,1270829,wall_cap
control80,80,2560,0,32,343928,0,1270829,wall_cap
control80,80,2560,0,33,,1,1270829,wall_cap
control80,80,2560,0,34,,1,1270829,wall_cap
control80,80,2560,0,35,150548,0,1270829,wall_cap
control80,80,2560,0,36,212837,0,1270829,wall_cap
control80,80,2560,0,37,,1,1270829,wall_cap
control80,80,2560,0,38,,1,1270829,wall_cap
control80,80,2560,0,39,444902,0,1270829,wall_cap
control80,80,2560,0,40,,1,1270829,wall_cap
control80,80,2560,0,41,,1,1270829,wall_cap
control80,80,2560,0,42,,1,1270829,wall_cap
control80,80,2560,0,43,,1,1270829,wall_cap
control80,80,2560,0,44,,1,1270829,wall_cap
control80,80,2560,0,45,,1,1270829,wall_cap
control80,80,2560,0,46,,1,1270829,wall_cap
control80,80,2560,0,47,319331,0,1270829,wall_cap
control80,80,2560,0,48,,1,1270829,wall_cap
control80,80,2560,0,49,,1,1270829,wall_cap
control80,80,2560,0,50,434098,0,1270829,wall_cap
control80,80,2560,0,51,,1,1270829,wall_cap
control80,80,2560,0,52,838004,0,1270829,wall_cap
control80,80,2560,0,53,,1,1270829,wall_cap
control80,80,2560,0,54,,1,1270829,wall_cap
control80,80,2560,0,55,23739,0,1270829,wall_cap
control80,80,2560,0,56,28316,0,1270829,wall_cap
control80,80,2560,0,57,28486,0,1270829,wall_cap
control80,80,2560,0,58,,1,1270829,wall_cap
control80,80,2560,0,59,,1,1270829,wall_cap
control80,80,2560,0,60,247027,0,1270829,wall_cap
control80,80,2560,0,61,,1,1270829,wall_cap
control80,80,2560,0,62,199685,0,1270829,wall_cap
control80,80,2560,0,63,68855,0,1270829,wall_cap
control80,80,2560,0,64,,1,1270829,wall_cap
control80,80,2560,0,65,246750,0,1270829,wall_cap
control80,80,2560,0,66,,1,1270829,wall_cap
control80,80,2560,0,67,,1,1270829,wall_cap
control80,80,2560,0,68,,1,1270829,wall_cap
control80,80,2560,0,69,419291,0,1270829,wall_cap
control80,80,2560,0,70,,1,1270829,wall_cap
control80,80,2560,0,71,,1,1270829,wall_cap
control80,80,2560,0,72,41593,0,1270829,wall_cap
control80,80,2560,0,73,55306,0,1270829,wall_cap
control80,80,2560,0,74,133495,0,1270829,wall_cap
control80,80,2560,0,75,461777,0,1270829,wall_cap
control80,80,2560,0,76,,1,1270829,wall_cap
control80,80,2560,0,77,142912,0,1270829,wall_cap
control80,80,2560,0,78,,1,1270829,wall_cap
control80,80,2560,0,79,,1,1270829,wall_cap
control80,80,2560,0,80,,1,1270829,wall_cap
control80,80,2560,0,81,81648,0,1270829,wall_cap
control80,80,2560,0,82,,1,1270829,wall_cap
control80,80,2560,0,83,,1,1270829,wall_cap
control80,80,2560,0,84,739098,0,1270829,wall_cap
control80,80,2560,0,85,,1,1270829,wall_cap
control80,80,2560,0,86,131660,0,1270829,wall_cap
control80,80,2560,0,87,,1,1270829,wall_cap
control80,80,2560,0,88,573361,0,1270829,wall_cap
control80,80,2560,0,89,,1,1270829,wall_cap
control80,80,2560,0,90,,1,1270829,wall_cap
control80,80,2560,0,91,37588,0,1270829,wall_cap
control80,80,2560,0,92,,1,1270829,wall_cap
control80,80,2560,0,93,,1,1270829,wall_cap
control80,80,2560,0,94,210194,0,1270829,wall_cap
control80,80,2560,0,95,,1,1270829,wall_cap
control80,80,2560,0,96,,1,1270829,wall_cap
control80,80,2560,0,97,,1,1270829,wall_cap
control80,80,2560,0,98,,1,1270829,wall_cap
control80,80,2560,0,99,,1,1270829,wall_cap
control80,80,2560,1,0,,1,2201143,wall_cap
control80,80,2560,1,1,1037170,0,2201143,wall_cap
control80,80,2560,1,2,41692,0,2201143,wall_cap
control80,80,2560,1,3,131312,0,2201143,wall_cap
control80,80,2560,1,4,22675,0,2201143,wall_cap
control80,80,2560,1,5,,1,2201143,wall_cap
control80,80,2560,1,6,1181524,0,2201143,wall_cap
control80,80,2560,1,7,,1,2201143,wall_cap
control80,80,2560,1,8,20246,0,2201143,wall_cap
control80,80,2560,1,9,,1,2201143,wall_cap
control80,80,2560,1,10,1439211,0,2201143,wall_cap
control80,80,2560,1,11,482478,0,2201143,wall_cap
control80,80,2560,1,12,69325,0,2201143,wall_cap
control80,80,2560,1,13,,1,2201143,wall_cap
control80,80,2560,1,14,1733311,0,2201143,wall_cap
control80,80,2560,1,15,26245,0,2201143,wall_cap
control80,80,2560,1,16,17274,0,2201143,wall_cap
control80,80,2560,1,17,202515,0,2201143,wall_cap
control80,80,2560,1,18,69084,0,2201143,wall_cap
control80,80,2560,1,19,1012164,0,2201143,wall_cap
control80,80,2560,1,20,,1,2201143,wall_cap
control80,80,2560,1,21,24633,0,2201143,wall_cap
control80,80,2560,1,22,,1,2201143,wall_cap
control80,80,2560,1,23,,1,2201143,wall_cap
control80,80,2560,1,24,,1,2201143,wall_cap
control80,80,2560,1,25,,1,2201143,wall_cap
control80,80,2560,1,26,,1,2201143,wall_cap
control80,80,2560,1,27,874530,0,2201143,wall_cap
control80,80,2560,1,28,27435,0,2201143,wall_cap
control80,80,2560,1,29,,1,2201143,wall_cap
control80,80,2560,1,30,,1,2201143,wall_cap
control80,80,2560,1,31,323943,0,2201143,wall_cap
control80,80,2560,1,32,25155,0,2201143,wall_cap
control80,80,2560,1,33,,1,2201143,wall_cap
control80,80,2560,1,34,1889524,0,2201143,wall_cap
control80,80,2560,1,35,29543,0,2201143,wall_cap
control80,80,2560,1,36,44454,0,2201143,wall_cap
control80,80,2560,1,37,695764,0,2201143,wall_cap
control80,80,2560,1,38,185882,0,2201143,wall_cap
control80,80,2560,1,39,1562503,0,2201143,wall_cap
control80,80,2560,1,40,13568,0,2201143,wall_cap
control80,80,2560,1,41,122478,0,2201143,wall_cap
control80,80,2560,1,42,81614,0,2201143,wall_cap
control80,80,2560,1,43,1956057,0,2201143,wall_cap
control80,80,2560,1,44,,1,2201143,wall_cap
control80,80,2560,1,45,236888,0,2201143,wall_cap
control80,80,2560,1,46,,1,2201143,wall_cap
control80,80,2560,1,47,,1,2201143,wall_cap
control80,80,2560,1,48,345435,0,2201143,wall_cap
control80,80,2560,1,49,1166574,0,2201143,wall_cap
control80,80,2560,1,50,982202,0,2201143,wall_cap
control80,80,2560,1,51,1233689,0,2201143,wall_cap
control80,80,2560,1,52,,1,2201143,wall_cap
control80,80,2560,1,53,,1,2201143,wall_cap
control80,80,2560,1,54,,1,2201143,wall_cap
control80,80,2560,1,55,,1,2201143,wall_cap
control80,80,2560,1,56,,1,2201143,wall_cap
control80,80,2560,1,57,,1,2201143,wall_cap
control80,80,2560,1,58,1543571,0,2201143,wall_cap
control80,80,2560,1,59,,1,2201143,wall_cap
control80,80,2560,1,60,,1,2201143,wall_cap
control80,80,2560,1,61,125473,0,2201143,wall_cap
control80,80,2560,1,62,221770,0,2201143,wall_cap
control80,80,2560,1,63,,1,2201143,wall_cap
control80,80,2560,1,64,,1,2201143,wall_cap
control80,80,2560,1,65,37024,0,2201143,wall_cap
control80,80,2560,1,66,,1,2201143,wall_cap
control80,80,2560,1,67,,1,2201143,wall_cap
control80,80,2560,1,68,408279,0,2201143,wall_cap
control80,80,2560,1,69,1680026,0,2201143,wall_cap
control80,80,2560,1,70,1646725,0,2201143,wall_cap
control80,80,2560,1,71,94868,0,2201143,wall_cap
control80,80,2560,1,72,,1,2201143,wall_cap
control80,80,2560,1,73,,1,2201143,wall_cap
control80,80,2560,1,74,,1,2201143,wall_cap
control80,80,2560,1,75,,1,2201143,wall_cap
control80,80,2560,1,76,,1,2201143,wall_cap
control80,80,2560,1,77,,1,2201143,wall_cap
control80,80,2560,1,78,289304,0,2201143,wall_cap
control80,80,2560,1,79,,1,2201143,wall_cap
control80,80,2560,1,80,69306,0,2201143,wall_cap
control80,80,2560,1,81,197454,0,2201143,wall_cap
control80,80,2560,1,82,,1,2201143,wall_cap
control80,80,2560,1,83,2071977,0,2201143,wall_cap
control80,80,2560,1,84,,1,2201143,wall_cap
control80,80,2560,1,85,,1,2201143,wall_cap
control80,80,2560,1,86,21625,0,2201143,wall_cap
control80,80,2560,1,87,592582,0,2201143,wall_cap
control80,80,2560,1,88,,1,2201143,wall_cap
control80,80,2560,1,89,,1,2201143,wall_cap
control80,80,2560,1,90,,1,2201143,wall_cap
control80,80,2560,1,91,956435,0,2201143,wall_cap
control80,80,2560,1,92,,1,2201143,wall_cap
control80,80,2560,1,93,,1,2201143,wall_cap
control80,80,2560,1,94,,1,2201143,wall_cap
control80,80,2560,1,95,,1,2201143,wall_cap
control80,80,2560,1,96,,1,2201143,wall_cap
control80,80,2560,1,97,,1,2201143,wall_cap
control80,80,2560,1,98,778195,0,2201143,wall_cap
control80,80,2560,1,99,,1,2201143,wall_cap
control80,80,2560,2,0,,1,2128251,wall_cap
control80,80,2560,2,1,,1,2128251,wall_cap
control80,80,2560,2,2,76630,0,2128251,wall_cap
control80,80,2560,2,3,1871694,0,2128251,wall_cap
control80,80,2560,2,4,193340,0,2128251,wall_cap
control80,80,2560,2,5,19415,0,2128251,wall_cap
control80,80,2560,2,6,,1,2128251,wall_cap
control80,80,2560,2,7,,1,2128251,wall_cap
control80,80,2560,2,8,,1,2128251,wall_cap
control80,80,2560,2,9,593122,0,2128251,wall_cap
control80,80,2560,2,10,,1,2128251,wall_cap
control80,80,2560,2,11,50432,0,2128251,wall_cap
control80,80,2560,2,12,,1,2128251,wall_cap
control80,80,2560,2,13,502562,0,2128251,wall_cap
control80,80,2560,2,14,,1,2128251,wall_cap
control80,80,2560,2,15,,1,2128251,wall_cap
control80,80,2560,2,16,346646,0,2128251,wall_cap
control80,80,2560,2,17,1401791,0,2128251,wall_cap
control80,80,2560,2,18,1649862,0,2128251,wall_cap
control80,80,2560,2,19,,1,2128251,wall_cap
control80,80,2560,2,20,1611130,0,2128251,wall_cap
control80,80,2560,2,21,,1,2128251,wall_cap
control80,80,2560,2,22,,1,2128251,wall_cap
control80,80,2560,2,23,42988,0,2128251,wall_cap
control80,80,2560,2,24,,1,2128251,wall_cap
control80,80,2560,2,25,,1,2128251,wall_cap
control80,80,2560,2,26,63316,0,2128251,wall_cap
control80,80,2560,2,27,,1,2128251,wall_cap
control80,80,2560,2,28,,1,2128251,wall_cap
control80,80,2560,2,29,,1,2128251,wall_cap
control80,80,2560,2,30,,1,2128251,wall_cap
control80,80,2560,2,31,,1,2128251,wall_cap
control80,80,2560,2,32,1926066,0,2128251,wall_cap
control80,80,2560,2,33,80444,0,2128251,wall_cap
control80,80,2560,2,34,,1,2128251,wall_cap
control80,80,2560,2,35,60257,0,2128251,wall_cap
control80,80,2560,2,36,88947,0,2128251,wall_cap
control80,80,2560,2,37,,1,2128251,wall_cap
control80,80,2560,2,38,1660286,0,2128251,wall_cap
control80,80,2560,2,39,53329,0,2128251,wall_cap
control80,80,2560,2,40,,1,2128251,wall_cap
control80,80,2560,2,41,197762,0,2128251,wall_cap
control80,80,2560,2,42,,1,2128251,wall_cap
control80,80,2560,2,43,,1,2128251,wall_cap
control80,80,2560,2,44,,1,2128251,wall_cap
control80,80,2560,2,45,,1,2128251,wall_cap
control80,80,2560,2,46,910349,0,2128251,wall_cap
control80,80,2560,2,47,,1,2128251,wall_cap
control80,80,2560,2,48,1389380,0,2128251,wall_cap
control80,80,2560,2,49,,1,2128251,wall_cap
control80,80,2560,2,50,,1,2128251,wall_cap
control80,80,2560,2,51,,1,2128251,wall_cap
control80,80,2560,2,52,642786,0,2128251,wall_cap
control80,80,2560,2,53,439536,0,2128251,wall_cap
control80,80,2560,2,54,1786805,0,2128251,wall_cap
control80,80,2560,2,55,748801,0,2128251,wall_cap
control80,80,2560,2,56,,1,2128251,wall_cap
control80,80,2560,2,57,944693,0,2128251,wall_cap
control80,80,2560,2,58,14487,0,2128251,wall_cap
control80,80,2560,2,59,492568,0,2128251,wall_cap
control80,80,2560,2,60,80368,0,2128251,wall_cap
control80,80,2560,2,61,1616991,0,2128251,wall_cap
control80,80,2560,2,62,,1,2128251,wall_cap
control80,80,2560,2,63,,1,2128251,wall_cap
control80,80,2560,2,64,22684,0,2128251,wall_cap
control80,80,2560,2,65,,1,2128251,wall_cap
control80,80,2560,2,66,425998,0,2128251,wall_cap
control80,80,2560,2,67,15111,0,2128251,wall_cap
control80,80,2560,2,68,1469042,0,2128251,wall_cap
control80,80,2560,2,69,54179,0,2128251,wall_cap
control80,80,2560,2,70,,1,2128251,wall_cap
control80,80,2560,2,71,70144,0,2128251,wall_cap
control80,80,2560,2,72,748077,0,2128251,wall_cap
control80,80,2560,2,73,,1,2128251,wall_cap
control80,80,2560,2,74,270766,0,2128251,wall_cap
control80,80,2560,2,75,26989,0,2128251,wall_cap
control80,80,2560,2,76,23872,0,2128251,wall_cap
control80,80,2560,2,77,,1,2128251,wall_cap
control80,80,2560,2,78,1014506,0,2128251,wall_cap
control80,80,2560,2,79,,1,2128251,wall_cap
control80,80,2560,2,80,2089258,0,2128251,wall_cap
control80,80,2560,2,81,,1,2128251,wall_cap
control80,80,2560,2,82,,1,2128251,wall_cap
control80,80,2560,2,83,1666419,0,2128251,wall_cap
control80,80,2560,2,84,2001383,0,2128251,wall_cap
control80,80,2560,2,85,,1,2128251,wall_cap
control80,80,2560,2,86,86242,0,2128251,wall_cap
control80,80,2560,2,87,228451,0,2128251,wall_cap
control80,80,2560,2,88,,1,2128251,wall_cap
control80,80,2560,2,89,9600,0,2128251,wall_cap
control80,80,2560,2,90,,1,2128251,wall_cap
control80,80,2560,2,91,,1,2128251,wall_cap
control80,80,2560,2,92,,1,2128251,wall_cap
control80,80,2560,2,93,197533,0,2128251,wall_cap
control80,80,2560,2,94,195015,0,2128251,wall_cap
control80,80,2560,2,95,958636,0,2128251,wall_cap
control80,80,2560,2,96,49184,0,2128251,wall_cap
control80,80,2560,2,97,733266,0,2128251,wall_cap
control80,80,2560,2,98,,1,2128251,wall_cap
control80,80,2560,2,99,1210456,0,2128251,wall_cap
control80,80,2560,3,0,,1,1473290,wall_cap
control80,80,2560,3,1,1120347,0,1473290,wall_cap
control80,80,2560,3,2,,1,1473290,wall_cap
control80,80,2560,3,3,,1,1473290,wall_cap
control80,80,2560,3,4,129860,0,1473290,wall_cap
control80,80,2560,3,5,,1,1473290,wall_cap
control80,80,2560,3,6,83341,0,1473290,wall_cap
control80,80,2560,3,7,235502,0,1473290,wall_cap
control80,80,2560,3,8,,1,1473290,wall_cap
control80,80,2560,3,9,216738,0,1473290,wall_cap
control80,80,2560,3,10,494799,0,1473290,wall_cap
control80,80,2560,3,11,,1,1473290,wall_cap
control80,80,2560,3,12,,1,1473290,wall_cap
control80,80,2560,3,13,216427,0,1473290,wall_cap
control80,80,2560,3,14,,1,1473290,wall_cap
control80,80,2560,3,15,,1,1473290,wall_cap
control80,80,2560,3,16,,1,1473290,wall_cap
control80,80,2560,3,17,,1,1473290,wall_cap
control80,80,2560,3,18,235963,0,1473290,wall_cap
control80,80,2560,3,19,,1,1473290,wall_cap
control80,80,2560,3,20,15802,0,1473290,wall_cap
control80,80,2560,3,21,127648,0,1473290,wall_cap
control80,80,2560,3,22,,1,1473290,wall_cap
control80,80,2560,3,23,344199,0,1473290,wall_cap
control80,80,2560,3,24,,1,1473290,wall_cap
control80,80,2560,3,25,,1,1473290,wall_cap
control80,80,2560,3,26,177596,0,1473290,wall_cap
control80,80,2560,3,27,,1,1473290,wall_cap
control80,80,2560,3,28,,1,1473290,wall_cap
control80,80,2560,3,29,,1,1473290,wall_cap
control80,80,2560,3,30,,1,1473290,wall_cap
control80,80,2560,3,31,261494,0,1473290,wall_cap
control80,80,2560,3,32,68353,0,1473290,wall_cap
control80,80,2560,3,33,,1,1473290,wall_cap
control80,80,2560,3,34,,1,1473290,wall_cap
control80,80,2560,3,35,847054,0,1473290,wall_cap
control80,80,2560,3,36,68699,0,1473290,wall_cap
control80,80,2560,3,37,134716,0,1473290,wall_cap
control80,80,2560,3,38,139118,0,1473290,wall_cap
control80,80,2560,3,39,66582,0,1473290,wall_cap
control80,80,2560,3,40,,1,1473290,wall_cap
control80,80,2560,3,41,,1,1473290,wall_cap
control80,80,2560,3,42,,1,1473290,wall_cap
control80,80,2560,3,43,,1,1473290,wall_cap
control80,80,2560,3,44,103421,0,1473290,wall_cap
control80,80,2560,3,45,407074,0,1473290,wall_cap
control80,80,2560,3,46,,1,1473290,wall_cap
control80,80,2560,3,47,181739,0,1473290,wall_cap
control80,80,2560,3,48,122842,0,1473290,wall_cap
control80,80,2560,3,49,,1,1473290,wall_cap
control80,80,2560,3,50,,1,1473290,wall_cap
control80,80,2560,3,51,,1,1473290,wall_cap
control80,80,2560,3,52,28278,0,1473290,wall_cap
control80,80,2560,3,53,12231,0,1473290,wall_cap
control80,80,2560,3,54,,1,1473290,wall_cap
control80,80,2560,3,55,820211,0,1473290,wall_cap
control80,80,2560,3,56,235464,0,1473290,wall_cap
control80,80,2560,3,57,1051755,0,1473290,wall_cap
control80,80,2560,3,58,,1,1473290,wall_cap
control80,80,2560,3,59,1116916,0,1473290,wall_cap
control80,80,2560,3,60,,1,1473290,wall_cap
control80,80,2560,3,61,,1,1473290,wall_cap
control80,80,2560,3,62,,1,1473290,wall_cap
control80,80,2560,3,63,,1,1473290,wall_cap
control80,80,2560,3,64,114086,0,1473290,wall_cap
control80,80,2560,3,65,,1,1473290,wall_cap
control80,80,2560,3,66,1060959,0,1473290,wall_cap
control80,80,2560,3,67,,1,1473290,wall_cap
control80,80,2560,3,68,1111416,0,1473290,wall_cap
control80,80,2560,3,69,,1,1473290,wall_cap
control80,80,2560,3,70,,1,1473290,wall_cap
control80,80,2560,3,71,376265,0,1473290,wall_cap
control80,80,2560,3,72,32399,0,1473290,wall_cap
control80,80,2560,3,73,568963,0,1473290,wall_cap
control80,80,2560,3,74,94795,0,1473290,wall_cap
control80,80,2560,3,75,31877,0,1473290,wall_cap
control80,80,2560,3,76,,1,1473290,wall_cap
control80,80,2560,3,77,,1,1473290,wall_cap
control80,80,2560,3,78,,1,1473290,wall_cap
control80,80,2560,3,79,354252,0,1473290,wall_cap
control80,80,2560,3,80,46462,0,1473290,wall_cap
control80,80,2560,3,81,,1,1473290,wall_cap
control80,80,2560,3,82,13903,0,1473290,wall_cap
control80,80,2560,3,83,,1,1473290,wall_cap
control80,80,2560,3,84,,1,1473290,wall_cap
control80,80,2560,3,85,1287170,0,1473290,wall_cap
control80,80,2560,3,86,1337716,0,1473290,wall_cap
control80,80,2560,3,87,156780,0,1473290,wall_cap
control80,80,2560,3,88,,1,1473290,wall_cap
control80,80,2560,3,89,,1,1473290,wall_cap
control80,80,2560,3,90,,1,1473290,wall_cap
control80,80,2560,3,91,68319,0,1473290,wall_cap
control80,80,2560,3,92,45175,0,1473290,wall_cap
control80,80,2560,3,93,47032,0,1473290,wall_cap
control80,80,2560,3,94,257471,0,1473290,wall_cap
control80,80,2560,3,95,,1,1473290,wall_cap
control80,80,2560,3,96,45225,0,1473290,wall_cap
control80,80,2560,3,97,1332634,0,1473290,wall_cap
control80,80,2560,3,98,,1,1473290,wall_cap
control80,80,2560,3,99,,1,1473290,wall_cap
control80,80,2560,4,0,,1,1475663,wall_cap
control80,80,2560,4,1,41781,0,1475663,wall_cap
control80,80,2560,4,2,,1,1475663,wall_cap
control80,80,2560,4,3,23588,0,1475663,wall_cap
control80,80,2560,4,4,466562,0,1475663,wall_cap
control80,80,2560,4,5,86496,0,1475663,wall_cap
control80,80,2560,4,6,230569,0,1475663,wall_cap
control80,80,2560,4,7,,1,1475663,wall_cap
control80,80,2560,4,8,469678,0,1475663,wall_cap
control80,80,2560,4,9,,1,1475663,wall_cap
control80,80,2560,4,10,,1,1475663,wall_cap
control80,80,2560,4,11,104892,0,1475663,wall_cap
control80,80,2560,4,12,,1,1475663,wall_cap
control80,80,2560,4,13,113810,0,1475663,wall_cap
control80,80,2560,4,14,65093,0,1475663,wall_cap
control80,80,2560,4,15,184504,0,1475663,wall_cap
control80,80,2560,4,16,,1,1475663,wall_cap
control80,80,2560,4,17,130722,0,1475663,wall_cap
control80,80,2560,4,18,268014,0,1475663,wall_cap
control80,80,2560,4,19,,1,1475663,wall_cap
control80,80,2560,4,20,378714,0,1475663,wall_cap
control80,80,2560,4,21,,1,1475663,wall_cap
control80,80,2560,4,22,,1,1475663,wall_cap
control80,80,2560,4,23,,1,1475663,wall_cap
control80,80,2560,4,24,,1,1475663,wall_cap
control80,80,2560,4,25,,1,1475663,wall_cap
control80,80,2560,4,26,,1,1475663,wall_cap
control80,80,2560,4,27,,1,1475663,wall_cap
control80,80,2560,4,28,1242068,0,1475663,wall_cap
control80,80,2560,4,29,,1,1475663,wall_cap
control80,80,2560,4,30,,1,1475663,wall_cap
control80,80,2560,4,31,26656,0,1475663,wall_cap
control80,80,2560,4,32,,1,1475663,wall_cap
control80,80,2560,4,33,,1,1475663,wall_cap
control80,80,2560,4,34,,1,1475663,wall_cap
control80,80,2560,4,35,,1,1475663,wall_cap
control80,80,2560,4,36,,1,1475663,wall_cap
control80,80,2560,4,37,909564,0,1475663,wall_cap
control80,80,2560,4,38,,1,1475663,wall_cap
control80,80,2560,4,39,111196,0,1475663,wall_cap
control80,80,2560,4,40,,1,1475663,wall_cap
control80,80,2560,4,41,,1,1475663,wall_cap
control80,80,2560,4,42,200336,0,1475663,wall_cap
control80,80,2560,4,43,,1,1475663,wall_cap
control80,80,2560,4,44,,1,1475663,wall_cap
control80,80,2560,4,45,152971,0,1475663,wall_cap
control80,80,2560,4,46,743384,0,1475663,wall_cap
control80,80,2560,4,47,535776,0,1475663,wall_cap
control80,80,2560,4,48,,1,1475663,wall_cap
control80,80,2560,4,49,,1,1475663,wall_cap
control80,80,2560,4,50,882575,0,1475663,wall_cap
control80,80,2560,4,51,,1,1475663,wall_cap
control80,80,2560,4,52,34984,0,1475663,wall_cap
control80,80,2560,4,53,,1,1475663,wall_cap
control80,80,2560,4,54,1179980,0,1475663,wall_cap
control80,80,2560,4,55,,1,1475663,wall_cap
control80,80,2560,4,56,600542,0,1475663,wall_cap
control80,80,2560,4,57,,1,1475663,wall_cap
control80,80,2560,4,58,13066,0,1475663,wall_cap
control80,80,2560,4,59,,1,1475663,wall_cap
control80,80,2560,4,60,,1,1475663,wall_cap
control80,80,2560,4,61,,1,1475663,wall_cap
control80,80,2560,4,62,432471,0,1475663,wall_cap
control80,80,2560,4,63,,1,1475663,wall_cap
control80,80,2560,4,64,15423,0,1475663,wall_cap
control80,80,2560,4,65,30503,0,1475663,wall_cap
control80,80,2560,4,66,,1,1475663,wall_cap
control80,80,2560,4,67,,1,1475663,wall_cap
control80,80,2560,4,68,,1,1475663,wall_cap
control80,80,2560,4,69,,1,1475663,wall_cap
control80,80,2560,4,70,179645,0,1475663,wall_cap
control80,80,2560,4,71,194275,0,1475663,wall_cap
control80,80,2560,4,72,,1,1475663,wall_cap
control80,80,2560,4,73,130334,0,1475663,wall_cap
control80,80,2560,4,74,546501,0,1475663,wall_cap
control80,80,2560,4,75,24588,0,1475663,wall_cap
control80,80,2560,4,76,552036,0,1475663,wall_cap
control80,80,2560,4,77,,1,1475663,wall_cap
control80,80,2560,4,78,,1,1475663,wall_cap
control80,80,2560,4,79,,1,1475663,wall_cap
control80,80,2560,4,80,161085,0,1475663,wall_cap
control80,80,2560,4,81,107023,0,1475663,wall_cap
control80,80,2560,4,82,,1,1475663,wall_cap
control80,80,2560,4,83,,1,1475663,wall_cap
control80,80,2560,4,84,477387,0,1475663,wall_cap
control80,80,2560,4,85,1332300,0,1475663,wall_cap
control80,80,2560,4,86,,1,1475663,wall_cap
control80,80,2560,4,87,848804,0,1475663,wall_cap
control80,80,2560,4,88,22279,0,1475663,wall_cap
control80,80,2560,4,89,,1,1475663,wall_cap
control80,80,2560,4,90,600453,0,1475663,wall_cap
control80,80,2560,4,91,131999,0,1475663,wall_cap
control80,80,2560,4,92,,1,1475663,wall_cap
control80,80,2560,4,93,120783,0,1475663,wall_cap
control80,80,2560,4,94,29963,0,1475663,wall_cap
control80,80,2560,4,95,82724,0,1475663,wall_cap
control80,80,2560,4,96,,1,1475663,wall_cap
control80,80,2560,4,97,579736,0,1475663,wall_cap
control80,80,2560,4,98,,1,1475663,wall_cap
control80,80,2560,4,99,,1,1475663,wall_cap
control80,80,2560,5,0,38289,0,2048059,wall_cap
control80,80,2560,5,1,,1,2048059,wall_cap
control80,80,2560,5,2,230326,0,2048059,wall_cap
control80,80,2560,5,3,,1,2048059,wall_cap
control80,80,2560,5,4,1265810,0,2048059,wall_cap
control80,80,2560,5,5,74552,0,2048059,wall_cap
control80,80,2560,5,6,,1,2048059,wall_cap
control80,80,2560,5,7,,1,2048059,wall_cap
control80,80,2560,5,8,,1,2048059,wall_cap
control80,80,2560,5,9,,1,2048059,wall_cap
control80,80,2560,5,10,,1,2048059,wall_cap
control80,80,2560,5,11,108431,0,2048059,wall_cap
control80,80,2560,5,12,,1,2048059,wall_cap
control80,80,2560,5,13,,1,2048059,wall_cap
control80,80,2560,5,14,,1,2048059,wall_cap
control80,80,2560,5,15,186451,0,2048059,wall_cap
control80,80,2560,5,16,135474,0,2048059,wall_cap
control80,80,2560,5,17,,1,2048059,wall_cap
control80,80,2560,5,18,,1,2048059,wall_cap
control80,80,2560,5,19,15038,0,2048059,wall_cap
control80,80,2560,5,20,,1,2048059,wall_cap
control80,80,2560,5,21,1553517,0,2048059,wall_cap
control80,80,2560,5,22,,1,2048059,wall_cap
control80,80,2560,5,23,31148,0,2048059,wall_cap
control80,80,2560,5,24,,1,2048059,wall_cap
control80,80,2560,5,25,288848,0,2048059,wall_cap
control80,80,2560,5,26,,1,2048059,wall_cap
control80,80,2560,5,27,28578,0,2048059,wall_cap
control80,80,2560,5,28,1302074,0,2048059,wall_cap
control80,80,2560,5,29,689578,0,2048059,wall_cap
control80,80,2560,5,30,,1,2048059,wall_cap
control80,80,2560,5,31,371329,0,2048059,wall_cap
control80,80,2560,5,32,,1,2048059,wall_cap
control80,80,2560,5,33,,1,2048059,wall_cap
control80,80,2560,5,34,,1,2048059,wall_cap
control80,80,2560,5,35,1120008,0,2048059,wall_cap
control80,80,2560,5,36,,1,2048059,wall_cap
control80,80,2560,5,37,,1,2048059,wall_cap
control80,80,2560,5,38,,1,2048059,wall_cap
control80,80,2560,5,39,,1,2048059,wall_cap
control80,80,2560,5,40,97595,0,2048059,wall_cap
control80,80,2560,5,41,67848,0,2048059,wall_cap
control80,80,2560,5,42,,1,2048059,wall_cap
control80,80,2560,5,43,55823,0,2048059,wall_cap
control80,80,2560,5,44,,1,2048059,wall_cap
control80,80,2560,5,45,,1,2048059,wall_cap
control80,80,2560,5,46,,1,2048059,wall_cap
control80,80,2560,5,47,1279097,0,2048059,wall_cap
control80,80,2560,5,48,,1,2048059,wall_cap
control80,80,2560,5,49,184499,0,2048059,wall_cap
control80,80,2560,5,50,27393,0,2048059,wall_cap
control80,80,2560,5,51,,1,2048059,wall_cap
control80,80,2560,5,52,224998,0,2048059,wall_cap
control80,80,2560,5,53,639912,0,2048059,wall_cap
control80,80,2560,5,54,46722,0,2048059,wall_cap
control80,80,2560,5,55,,1,2048059,wall_cap
control80,80,2560,5,56,,1,2048059,wall_cap
control80,80,2560,5,57,,1,2048059,wall_cap
control80,80,2560,5,58,1227395,0,2048059,wall_cap
control80,80,2560,5,59,522615,0,2048059,wall_cap
control80,80,2560,5,60,242441,0,2048059,wall_cap
control80,80,2560,5,61,25924,0,2048059,wall_cap
control80,80,2560,5,62,,1,2048059,wall_cap
control80,80,2560,5,63,26779,0,2048059,wall_cap
control80,80,2560,5,64,,1,2048059,wall_cap
control80,80,2560,5,65,40105,0,2048059,wall_cap
control80,80,2560,5,66,,1,2048059,wall_cap
control80,80,2560,5,67,,1,2048059,wall_cap
control80,80,2560,5,68,,1,2048059,wall_cap
control80,80,2560,5,69,,1,2048059,wall_cap
control80,80,2560,5,70,,1,2048059,wall_cap
control80,80,2560,5,71,28920,0,2048059,wall_cap
control80,80,2560,5,72,,1,2048059,wall_cap
control80,80,2560,5,73,61447,0,2048059,wall_cap
control80,80,2560,5,74,,1,2048059,wall_cap
control80,80,2560,5,75,,1,2048059,wall_cap
control80,80,2560,5,76,,1,2048059,wall_cap
control80,80,2560,5,77,95704,0,2048059,wall_cap
control80,80,2560,5,78,62691,0,2048059,wall_cap
control80,80,2560,5,79,,1,2048059,wall_cap
control80,80,2560,5,80,,1,2048059,wall_cap
control80,80,2560,5,81,28217,0,2048059,wall_cap
control80,80,2560,5,82,124343,0,2048059,wall_cap
control80,80,2560,5,83,1324800,0,2048059,wall_cap
control80,80,2560,5,84,,1,2048059,wall_cap
control80,80,2560,5,85,14101,0,2048059,wall_cap
control80,80,2560,5,86,,1,2048059,wall_cap
control80,80,2560,5,87,1173907,0,2048059,wall_cap
control80,80,2560,5,88,,1,2048059,wall_cap
control80,80,2560,5,89,468537,0,2048059,wall_cap
control80,80,2560,5,90,287429,0,2048059,wall_cap
control80,80,2560,5,91,61022,0,2048059,wall_cap
control80,80,2560,5,92,38522,0,2048059,wall_cap
control80,80,2560,5,93,1089439,0,2048059,wall_cap
control80,80,2560,5,94,,1,2048059,wall_cap
control80,80,2560,5,95,27200,0,2048059,wall_cap
control80,80,2560,5,96,,1,2048059,wall_cap
control80,80,2560,5,97,,1,2048059,wall_cap
control80,80,2560,5,98,237687,0,2048059,wall_cap
control80,80,2560,5,99,,1,2048059,wall_cap
control80,80,2560,6,0,,1,1377061,wall_cap
control80,80,2560,6,1,,1,1377061,wall_cap
control80,80,2560,6,2,,1,1377061,wall_cap
control80,80,2560,6,3,,1,1377061,wall_cap
control80,80,2560,6,4,,1,1377061,wall_cap
control80,80,2560,6,5,81248,0,1377061,wall_cap
control80,80,2560,6,6,39582,0,1377061,wall_cap
control80,80,2560,6,7,777333,0,1377061,wall_cap
control80,80,2560,6,8,,1,1377061,wall_cap
control80,80,2560,6,9,,1,1377061,wall_cap
control80,80,2560,6,10,8991,0,1377061,wall_cap
control80,80,2560,6,11,,1,1377061,wall_cap
control80,80,2560,6,12,32146,0,1377061,wall_cap
control80,80,2560,6,13,401344,0,1377061,wall_cap
control80,80,2560,6,14,1294813,0,1377061,wall_cap
control80,80,2560,6,15,40453,0,1377061,wall_cap
control80,80,2560,6,16,180943,0,1377061,wall_cap
control80,80,2560,6,17,,1,1377061,wall_cap
control80,80,2560,6,18,,1,1377061,wall_cap
control80,80,2560,6,19,659850,0,1377061,wall_cap
control80,80,2560,6,20,,1,1377061,wall_cap
control80,80,2560,6,21,,1,1377061,wall_cap
control80,80,2560,6,22,119829,0,1377061,wall_cap
control80,80,2560,6,23,,1,1377061,wall_cap
control80,80,2560,6,24,164652,0,1377061,wall_cap
control80,80,2560,6,25,,1,1377061,wall_cap
control80,80,2560,6,26,94457,0,1377061,wall_cap
control80,80,2560,6,27,,1,1377061,wall_cap
control80,80,2560,6,28,101426,0,1377061,wall_cap
control80,80,2560,6,29,,1,1377061,wall_cap
control80,80,2560,6,30,13058,0,1377061,wall_cap
control80,80,2560,6,31,,1,1377061,wall_cap
control80,80,2560,6,32,,1,1377061,wall_cap
control80,80,2560,6,33,34144,0,1377061,wall_cap
control80,80,2560,6,34,171038,0,1377061,wall_cap
control80,80,2560,6,35,1063402,0,1377061,wall_cap
control80,80,2560,6,36,102363,0,1377061,wall_cap
control80,80,2560,6,37,42257,0,1377061,wall_cap
control80,80,2560,6,38,,1,1377061,wall_cap
control80,80,2560,6,39,,1,1377061,wall_cap
control80,80,2560,6,40,,1,1377061,wall_cap
control80,80,2560,6,41,652052,0,1377061,wall_cap
control80,80,2560,6,42,,1,1377061,wall_cap
control80,80,2560,6,43,,1,1377061,wall_cap
control80,80,2560,6,44,,1,1377061,wall_cap
control80,80,2560,6,45,,1,1377061,wall_cap
control80,80,2560,6,46,30416,0,1377061,wall_cap
control80,80,2560,6,47,,1,1377061,wall_cap
control80,80,2560,6,48,252662,0,1377061,wall_cap
control80,80,2560,6,49,,1,1377061,wall_cap
control80,80,2560,6,50,,1,1377061,wall_cap
control80,80,2560,6,51,25158,0,1377061,wall_cap
control80,80,2560,6,52,80131,0,1377061,wall_cap
control80,80,2560,6,53,,1,1377061,wall_cap
control80,80,2560,6,54,,1,1377061,wall_cap
control80,80,2560,6,55,891027,0,1377061,wall_cap
control80,80,2560,6,56,30758,0,1377061,wall_cap
control80,80,2560,6,57,365416,0,1377061,wall_cap
control80,80,2560,6,58,,1,1377061,wall_cap
control80,80,2560,6,59,,1,1377061,wall_cap
control80,80,2560,6,60,34024,0,1377061,wall_cap
control80,80,2560,6,61,55073,0,1377061,wall_cap
control80,80,2560,6,62,,1,1377061,wall_cap
control80,80,2560,6,63,933971,0,1377061,wall_cap
control80,80,2560,6,64,,1,1377061,wall_cap
control80,80,2560,6,65,403873,0,1377061,wall_cap
control80,80,2560,6,66,56521,0,1377061,wall_cap
control80,80,2560,6,67,,1,1377061,wall_cap
control80,80,2560,6,68,,1,1377061,wall_cap
control80,80,2560,6,69,337633,0,1377061,wall_cap
control80,80,2560,6,70,280428,0,1377061,wall_cap
control80,80,2560,6,71,,1,1377061,wall_cap
control80,80,2560,6,72,,1,1377061,wall_cap
control80,80,2560,6,73,69629,0,1377061,wall_cap
control80,80,2560,6,74,832813,0,1377061,wall_cap
control80,80,2560,6,75,143527,0,1377061,wall_cap
control80,80,2560,6,76,,1,1377061,wall_cap
control80,80,2560,6,77,34275,0,1377061,wall_cap
control80,80,2560,6,78,,1,1377061,wall_cap
control80,80,2560,6,79,63632,0,1377061,wall_cap
control80,80,2560,6,80,313019,0,1377061,wall_cap
control80,80,2560,6,81,,1,1377061,wall_cap
control80,80,2560,6,82,,1,1377061,wall_cap
control80,80,2560,6,83,,1,1377061,wall_cap
control80,80,2560,6,84,63579,0,1377061,wall_cap
control80,80,2560,6,85,833006,0,1377061,wall_cap
control80,80,2560,6,86,,1,1377061,wall_cap
control80,80,2560,6,87,20100,0,1377061,wall_cap
control80,80,2560,6,88,668283,0,1377061,wall_cap
control80,80,2560,6,89,917691,0,1377061,wall_cap
control80,80,2560,6,90,,1,1377061,wall_cap
control80,80,2560,6,91,21877,0,1377061,wall_cap
control80,80,2560,6,92,906514,0,1377061,wall_cap
control80,80,2560,6,93,,1,1377061,wall_cap
control80,80,2560,6,94,,1,1377061,wall_cap
control80,80,2560,6,95,,1,1377061,wall_cap
control80,80,2560,6,96,49199,0,1377061,wall_cap
control80,80,2560,6,97,,1,1377061,wall_cap
control80,80,2560,6,98,,1,1377061,wall_cap
control80,80,2560,6,99,,1,1377061,wall_cap
control80,80,2560,7,0,189448,0,1877525,wall_cap
control80,80,2560,7,1,544554,0,1877525,wall_cap
control80,80,2560,7,2,1866698,0,1877525,wall_cap
control80,80,2560,7,3,145365,0,1877525,wall_cap
control80,80,2560,7,4,802756,0,1877525,wall_cap
control80,80,2560,7,5,,1,1877525,wall_cap
control80,80,2560,7,6,549839,0,1877525,wall_cap
control80,80,2560,7,7,,1,1877525,wall_cap
control80,80,2560,7,8,,1,1877525,wall_cap
control80,80,2560,7,9,,1,1877525,wall_cap
control80,80,2560,7,10,,1,1877525,wall_cap
control80,80,2560,7,11,1089647,0,1877525,wall_cap
control80,80,2560,7,12,,1,1877525,wall_cap
control80,80,2560,7,13,207496,0,1877525,wall_cap
control80,80,2560,7,14,37176,0,1877525,wall_cap
control80,80,2560,7,15,,1,1877525,wall_cap
control80,80,2560,7,16,,1,1877525,wall_cap
control80,80,2560,7,17,,1,1877525,wall_cap
control80,80,2560,7,18,,1,1877525,wall_cap
control80,80,2560,7,19,,1,1877525,wall_cap
control80,80,2560,7,20,,1,1877525,wall_cap
control80,80,2560,7,21,36476,0,1877525,wall_cap
control80,80,2560,7,22,57699,0,1877525,wall_cap
control80,80,2560,7,23,80252,0,1877525,wall_cap
control80,80,2560,7,24,37921,0,1877525,wall_cap
control80,80,2560,7,25,,1,1877525,wall_cap
control80,80,2560,7,26,1230924,0,1877525,wall_cap
control80,80,2560,7,27,914712,0,1877525,wall_cap
control80,80,2560,7,28,,1,1877525,wall_cap
control80,80,2560,7,29,,1,1877525,wall_cap
control80,80,2560,7,30,,1,1877525,wall_cap
control80,80,2560,7,31,,1,1877525,wall_cap
control80,80,2560,7,32,,1,1877525,wall_cap
control80,80,2560,7,33,,1,1877525,wall_cap
control80,80,2560,7,34,47677,0,1877525,wall_cap
control80,80,2560,7,35,,1,1877525,wall_cap
control80,80,2560,7,36,1295204,0,1877525,wall_cap
control80,80,2560,7,37,1860161,0,1877525,wall_cap
control80,80,2560,7,38,199651,0,1877525,wall_cap
control80,80,2560,7,39,,1,1877525,wall_cap
control80,80,2560,7,40,,1,1877525,wall_cap
control80,80,2560,7,41,,1,1877525,wall_cap
control80,80,2560,7,42,70820,0,1877525,wall_cap
control80,80,2560,7,43,39168,0,1877525,wall_cap
control80,80,2560,7,44,,1,1877525,wall_cap
control80,80,2560,7,45,1461982,0,1877525,wall_cap
control80,80,2560,7,46,584544,0,1877525,wall_cap
control80,80,2560,7,47,222443,0,1877525,wall_cap
control80,80,2560,7,48,5146,0,1877525,wall_cap
control80,80,2560,7,49,,1,1877525,wall_cap
control80,80,2560,7,50,42341,0,1877525,wall_cap
control80,80,2560,7,51,547105,0,1877525,wall_cap
control80,80,2560,7,52,,1,1877525,wall_cap
control80,80,2560,7,53,35201,0,1877525,wall_cap
control80,80,2560,7,54,,1,1877525,wall_cap
control80,80,2560,7,55,,1,1877525,wall_cap
control80,80,2560,7,56,678302,0,1877525,wall_cap
control80,80,2560,7,57,56514,0,1877525,wall_cap
control80,80,2560,7,58,151051,0,1877525,wall_cap
control80,80,2560,7,59,,1,1877525,wall_cap
control80,80,2560,7,60,,1,1877525,wall_cap
control80,80,2560,7,61,,1,1877525,wall_cap
control80,80,2560,7,62,52870,0,1877525,wall_cap
control80,80,2560,7,63,,1,1877525,wall_cap
control80,80,2560,7,64,279387,0,1877525,wall_cap
control80,80,2560,7,65,131279,0,1877525,wall_cap
control80,80,2560,7,66,,1,1877525,wall_cap
control80,80,2560,7,67,,1,1877525,wall_cap
control80,80,2560,7,68,52210,0,1877525,wall_cap
control80,80,2560,7,69,,1,1877525,wall_cap
control80,80,2560,7,70,680674,0,1877525,wall_cap
control80,80,2560,7,71,42194,0,1877525,wall_cap
control80,80,2560,7,72,,1,1877525,wall_cap
control80,80,2560,7,73,,1,1877525,wall_cap
control80,80,2560,7,74,8137,0,1877525,wall_cap
control80,80,2560,7,75,,1,1877525,wall_cap
control80,80,2560,7,76,50100,0,1877525,wall_cap
control80,80,2560,7,77,,1,1877525,wall_cap
control80,80,2560,7,78,,1,1877525,wall_cap
control80,80,2560,7,79,88764,0,1877525,wall_cap
control80,80,2560,7,80,52335,0,1877525,wall_cap
control80,80,2560,7,81,,1,1877525,wall_cap
control80,80,2560,7,82,,1,1877525,wall_cap
control80,80,2560,7,83,1059159,0,1877525,wall_cap
control80,80,2560,7,84,20084,0,1877525,wall_cap
control80,80,2560,7,85,975415,0,1877525,wall_cap
control80,80,2560,7,86,981117,0,1877525,wall_cap
control80,80,2560,7,87,362518,0,1877525,wall_cap
control80,80,2560,7,88,,1,1877525,wall_cap
control80,80,2560,7,89,,1,1877525,wall_cap
control80,80,2560,7,90,,1,1877525,wall_cap
control80,80,2560,7,91,1122261,0,1877525,wall_cap
control80,80,2560,7,92,1777949,0,1877525,wall_cap
control80,80,2560,7,93,,1,1877525,wall_cap
control80,80,2560,7,94,17729,0,1877525,wall_cap
control80,80,2560,7,95,87105,0,1877525,wall_cap
control80,80,2560,7,96,75141,0,1877525,wall_cap
control80,80,2560,7,97,49466,0,1877525,wall_cap
control80,80,2560,7,98,39006,0,1877525,wall_cap
control80,80,2560,7,99,,1,1877525,wall_cap
control80,80,2560,8,0,702288,0,1708669,wall_cap
control80,80,2560,8,1,,1,1708669,wall_cap
control80,80,2560,8,2,,1,1708669,wall_cap
control80,80,2560,8,3,,1,1708669,wall_cap
control80,80,2560,8,4,42052,0,1708669,wall_cap
control80,80,2560,8,5,629834,0,1708669,wall_cap
control80,80,2560,8,6,,1,1708669,wall_cap
control80,80,2560,8,7,55657,0,1708669,wall_cap
control80,80,2560,8,8,217378,0,1708669,wall_cap
control80,80,2560,8,9,,1,1708669,wall_cap
control80,80,2560,8,10,176533,0,1708669,wall_cap
control80,80,2560,8,11,787501,0,1708669,wall_cap
control80,80,2560,8,12,104354,0,1708669,wall_cap
control80,80,2560,8,13,100168,0,1708669,wall_cap
control80,80,2560,8,14,59251,0,1708669,wall_cap
control80,80,2560,8,15,,1,1708669,wall_cap
control80,80,2560,8,16,,1,1708669,wall_cap
control80,80,2560,8,17,465905,0,1708669,wall_cap
control80,80,2560,8,18,,1,1708669,wall_cap
control80,80,2560,8,19,24966,0,1708669,wall_cap
control80,80,2560,8,20,,1,1708669,wall_cap
control80,80,2560,8,21,979489,0,1708669,wall_cap
control80,80,2560,8,22,964476,0,1708669,wall_cap
control80,80,2560,8,23,,1,1708669,wall_cap
control80,80,2560,8,24,,1,1708669,wall_cap
control80,80,2560,8,25,,1,1708669,wall_cap
control80,80,2560,8,26,192119,0,1708669,wall_cap
control80,80,2560,8,27,258647,0,1708669,wall_cap
control80,80,2560,8,28,,1,1708669,wall_cap
control80,80,2560,8,29,1038264,0,1708669,wall_cap
control80,80,2560,8,30,145314,0,1708669,wall_cap
control80,80,2560,8,31,,1,1708669,wall_cap
control80,80,2560,8,32,74792,0,1708669,wall_cap
control80,80,2560,8,33,13975,0,1708669,wall_cap
control80,80,2560,8,34,,1,1708669,wall_cap
control80,80,2560,8,35,,1,1708669,wall_cap
control80,80,2560,8,36,38188,0,1708669,wall_cap
control80,80,2560,8,37,37274,0,1708669,wall_cap
control80,80,2560,8,38,,1,1708669,wall_cap
control80,80,2560,8,39,65932,0,1708669,wall_cap
control80,80,2560,8,40,127016,0,1708669,wall_cap
control80,80,2560,8,41,132219,0,1708669,wall_cap
control80,80,2560,8,42,,1,1708669,wall_cap
control80,80,2560,8,43,,1,1708669,wall_cap
control80,80,2560,8,44,58829,0,1708669,wall_cap
control80,80,2560,8,45,392016,0,1708669,wall_cap
control80,80,2560,8,46,18163,0,1708669,wall_cap
control80,80,2560,8,47,,1,1708669,wall_cap
control80,80,2560,8,48,1351011,0,1708669,wall_cap
control80,80,2560,8,49,,1,1708669,wall_cap
control80,80,2560,8,50,32319,0,1708669,wall_cap
control80,80,2560,8,51,1497920,0,1708669,wall_cap
control80,80,2560,8,52,,1,1708669,wall_cap
control80,80,2560,8,53,1648849,0,1708669,wall_cap
control80,80,2560,8,54,167586,0,1708669,wall_cap
control80,80,2560,8,55,,1,1708669,wall_cap
control80,80,2560,8,56,,1,1708669,wall_cap
control80,80,2560,8,57,30028,0,1708669,wall_cap
control80,80,2560,8,58,,1,1708669,wall_cap
control80,80,2560,8,59,,1,1708669,wall_cap
control80,80,2560,8,60,,1,1708669,wall_cap
control80,80,2560,8,61,83707,0,1708669,wall_cap
control80,80,2560,8,62,488653,0,1708669,wall_cap
control80,80,2560,8,63,1076517,0,1708669,wall_cap
control80,80,2560,8,64,33022,0,1708669,wall_cap
control80,80,2560,8,65,,1,1708669,wall_cap
control80,80,2560,8,66,,1,1708669,wall_cap
control80,80,2560,8,67,,1,1708669,wall_cap
control80,80,2560,8,68,,1,1708669,wall_cap
control80,80,2560,8,69,,1,1708669,wall_cap
control80,80,2560,8,70,251889,0,1708669,wall_cap
control80,80,2560,8,71,139899,0,1708669,wall_cap
control80,80,2560,8,72,,1,1708669,wall_cap
control80,80,2560,8,73,241005,0,1708669,wall_cap
control80,80,2560,8,74,,1,1708669,wall_cap
control80,80,2560,8,75,,1,1708669,wall_cap
control80,80,2560,8,76,348304,0,1708669,wall_cap
control80,80,2560,8,77,791475,0,1708669,wall_cap
control80,80,2560,8,78,244977,0,1708669,wall_cap
control80,80,2560,8,79,62571,0,1708669,wall_cap
control80,80,2560,8,80,488171,0,1708669,wall_cap
control80,80,2560,8,81,,1,1708669,wall_cap
control80,80,2560,8,82,103011,0,1708669,wall_cap
control80,80,2560,8,83,,1,1708669,wall_cap
control80,80,2560,8,84,204005,0,1708669,wall_cap
control80,80,2560,8,85,258820,0,1708669,wall_cap
control80,80,2560,8,86,,1,1708669,wall_cap
control80,80,2560,8,87,78610,0,1708669,wall_cap
control80,80,2560,8,88,68220,0,1708669,wall_cap
control80,80,2560,8,89,,1,1708669,wall_cap
control80,80,2560,8,90,,1,1708669,wall_cap
control80,80,2560,8,91,131873,0,1708669,wall_cap
control80,80,2560,8,92,,1,1708669,wall_cap
control80,80,2560,8,93,53121,0,1708669,wall_cap
control80,80,2560,8,94,1087933,0,1708669,wall_cap
control80,80,2560,8,95,946605,0,1708669,wall_cap
control80,80,2560,8,96,204640,0,1708669,wall_cap
control80,80,2560,8,97,21135,0,1708669,wall_cap
control80,80,2560,8,98,801334,0,1708669,wall_cap
control80,80,2560,8,99,639006,0,1708669,wall_cap
control80,80,2560,9,0,443555,0,1370499,wall_cap
control80,80,2560,9,1,,1,1370499,wall_cap
control80,80,2560,9,2,184118,0,1370499,wall_cap
control80,80,2560,9,3,,1,1370499,wall_cap
control80,80,2560,9,4,64881,0,1370499,wall_cap
control80,80,2560,9,5,,1,1370499,wall_cap
control80,80,2560,9,6,106476,0,1370499,wall_cap
control80,80,2560,9,7,,1,1370499,wall_cap
control80,80,2560,9,8,43804,0,1370499,wall_cap
control80,80,2560,9,9,315066,0,1370499,wall_cap
control80,80,2560,9,10,,1,1370499,wall_cap
control80,80,2560,9,11,,1,1370499,wall_cap
control80,80,2560,9,12,380924,0,1370499,wall_cap
control80,80,2560,9,13,,1,1370499,wall_cap
control80,80,2560,9,14,51394,0,1370499,wall_cap
control80,80,2560,9,15,38757,0,1370499,wall_cap
control80,80,2560,9,16,,1,1370499,wall_cap
control80,80,2560,9,17,,1,1370499,wall_cap
control80,80,2560,9,18,538089,0,1370499,wall_cap
control80,80,2560,9,19,,1,1370499,wall_cap
control80,80,2560,9,20,,1,1370499,wall_cap
control80,80,2560,9,21,,1,1370499,wall_cap
control80,80,2560,9,22,126265,0,1370499,wall_cap
control80,80,2560,9,23,728401,0,1370499,wall_cap
control80,80,2560,9,24,37071,0,1370499,wall_cap
control80,80,2560,9,25,52937,0,1370499,wall_cap
control80,80,2560,9,26,1124792,0,1370499,wall_cap
control80,80,2560,9,27,,1,1370499,wall_cap
control80,80,2560,9,28,76351,0,1370499,wall_cap
control80,80,2560,9,29,57559,0,1370499,wall_cap
control80,80,2560,9,30,121018,0,1370499,wall_cap
control80,80,2560,9,31,51656,0,1370499,wall_cap
control80,80,2560,9,32,,1,1370499,wall_cap
control80,80,2560,9,33,,1,1370499,wall_cap
control80,80,2560,9,34,178522,0,1370499,wall_cap
control80,80,2560,9,35,,1,1370499,wall_cap
control80,80,2560,9,36,207367,0,1370499,wall_cap
control80,80,2560,9,37,469150,0,1370499,wall_cap
control80,80,2560,9,38,231171,0,1370499,wall_cap
control80,80,2560,9,39,594935,0,1370499,wall_cap
control80,80,2560,9,40,472616,0,1370499,wall_cap
control80,80,2560,9,41,5386,0,1370499,wall_cap
control80,80,2560,9,42,52368,0,1370499,wall_cap
control80,80,2560,9,43,,1,1370499,wall_cap
control80,80,2560,9,44,,1,1370499,wall_cap
control80,80,2560,9,45,,1,1370499,wall_cap
control80,80,2560,9,46,126553,0,1370499,wall_cap
control80,80,2560,9,47,,1,1370499,wall_cap
control80,80,2560,9,48,,1,1370499,wall_cap
control80,80,2560,9,49,736275,0,1370499,wall_cap
control80,80,2560,9,50,,1,1370499,wall_cap
control80,80,2560,9,51,92515,0,1370499,wall_cap
control80,80,2560,9,52,208298,0,1370499,wall_cap
control80,80,2560,9,53,,1,1370499,wall_cap
control80,80,2560,9,54,337292,0,1370499,wall_cap
control80,80,2560,9,55,,1,1370499,wall_cap
control80,80,2560,9,56,1333545,0,1370499,wall_cap
control80,80,2560,9,57,,1,1370499,wall_cap
control80,80,2560,9,58,,1,1370499,wall_cap
control80,80,2560,9,59,653747,0,1370499,wall_cap
control80,80,2560,9,60,,1,1370499,wall_cap
control80,80,2560,9,61,,1,1370499,wall_cap
control80,80,2560,9,62,23250,0,1370499,wall_cap
control80,80,2560,9,63,,1,1370499,wall_cap
control80,80,2560,9,64,,1,1370499,wall_cap
control80,80,2560,9,65,,1,1370499,wall_cap
control80,80,2560,9,66,155678,0,1370499,wall_cap
control80,80,2560,9,67,,1,1370499,wall_cap
control80,80,2560,9,68,,1,1370499,wall_cap
control80,80,2560,9,69,230083,0,1370499,wall_cap
control80,80,2560,9,70,,1,1370499,wall_cap
control80,80,2560,9,71,485662,0,1370499,wall_cap
control80,80,2560,9,72,,1,1370499,wall_cap
control80,80,2560,9,73,,1,1370499,wall_cap
control80,80,2560,9,74,,1,1370499,wall_cap
control80,80,2560,9,75,73569,0,1370499,wall_cap
control80,80,2560,9,76,,1,1370499,wall_cap
control80,80,2560,9,77,,1,1370499,wall_cap
control80,80,2560,9,78,98052,0,1370499,wall_cap
control80,80,2560,9,79,,1,1370499,wall_cap
control80,80,2560,9,80,,1,1370499,wall_cap
control80,80,2560,9,81,,1,1370499,wall_cap
control80,80,2560,9,82,229428,0,1370499,wall_cap
control80,80,2560,9,83,123162,0,1370499,wall_cap
control80,80,2560,9,84,,1,1370499,wall_cap
control80,80,2560,9,85,,1,1370499,wall_cap
control80,80,2560,9,86,663895,0,1370499,wall_cap
control80,80,2560,9,87,,1,1370499,wall_cap
control80,80,2560,9,88,1278096,0,1370499,wall_cap
control80,80,2560,9,89,,1,1370499,wall_cap
control80,80,2560,9,90,,1,1370499,wall_cap
control80,80,2560,9,91,,1,1370499,wall_cap
control80,80,2560,9,92,,1,1370499,wall_cap
control80,80,2560,9,93,681661,0,1370499,wall_cap
control80,80,2560,9,94,,1,1370499,wall_cap
control80,80,2560,9,95,,1,1370499,wall_cap
control80,80,2560,9,96,1291545,0,1370499,wall_cap
control80,80,2560,9,97,,1,1370499,wall_cap
control80,80,2560,9,98,317287,0,1370499,wall_cap
control80,80,2560,9,99,,1,1370499,wall_cap
control89,89,1280,0,0,,1,48522,solved_target
control89,89,1280,0,1,,1,48522,solved_target
control89,89,1280,0,2,35856,0,48522,solved_target
control89,89,1280,0,3,,1,48522,solved_target
control89,89,1280,0,4,48522,0,48522,solved_target
control89,89,1280,0,5,16418,0,48522,solved_target
control89,89,1280,0,6,44981,0,48522,solved_target
control89,89,1280,0,7,,1,48522,solved_target
control89,89,1280,0,8,20188,0,48522,solved_target
control89,89,1280,0,9,,1,48522,solved_target
control89,89,1280,0,10,17375,0,48522,solved_target
control89,89,1280,0,11,38759,0,48522,solved_target
control89,89,1280,0,12,,1,48522,solved_target
control89,89,1280,0,13,,1,48522,solved_target
control89,89,1280,0,14,39482,0,48522,solved_target
control89,89,1280,0,15,34076,0,48522,solved_target
control89,89,1280,0,16,33729,0,48522,solved_target
control89,89,1280,0,17,19067,0,48522,solved_target
control89,89,1280,0,18,18178,0,48522,solved_target
control89,89,1280,0,19,29091,0,48522,solved_target
control89,89,1280,0,20,,1,48522,solved_target
control89,89,1280,0,21,,1,48522,solved_target
control89,89,1280,0,22,,1,48522,solved_target
control89,89,1280,0,23,24516,0,48522,solved_target
control89,89,1280,0,24,,1,48522,solved_target
control89,89,1280,0,25,,1,48522,solved_target
control89,89,1280,0,26,11882,0,48522,solved_target
control89,89,1280,0,27,7536,0,48522,solved_target
control89,89,1280,0,28,,1,48522,solved_target
control89,89,1280,0,29,6855,0,48522,solved_target
control89,89,1280,0,30,,1,48522,solved_target
control89,89,1280,0,31,,1,48522,solved_target
control89,89,1280,0,32,,1,48522,solved_target
control89,89,1280,0,33,6580,0,48522,solved_target
control89,89,1280,0,34,25925,0,48522,solved_target
control89,89,1280,0,35,40163,0,48522,solved_target
control89,89,1280,0,36,,1,48522,solved_target
control89,89,1280,0,37,,1,48522,solved_target
control89,89,1280,0,38,8505,0,48522,solved_target
control89,89,1280,0,39,17854,0,48522,solved_target
control89,89,1280,0,40,29225,0,48522,solved_target
control89,89,1280,0,41,12063,0,48522,solved_target
control89,89,1280,0,42,,1,48522,solved_target
control89,89,1280,0,43,27060,0,48522,solved_target
control89,89,1280,0,44,,1,48522,solved_target
control89,89,1280,0,45,,1,48522,solved_target
control89,89,1280,0,46,41617,0,48522,solved_target
control89,89,1280,0,47,30599,0,48522,solved_target
control89,89,1280,0,48,,1,48522,solved_target
control89,89,1280,0,49,,1,48522,solved_target
control89,89,1280,0,50,,1,48522,solved_target
control89,89,1280,0,51,,1,48522,solved_target
control89,89,1280,0,52,4326,0,48522,solved_target
control89,89,1280,0,53,,1,48522,solved_target
control89,89,1280,0,54,4122,0,48522,solved_target
control89,89,1280,0,55,,1,48522,solved_target
control89,89,1280,0,56,27875,0,48522,solved_target
control89,89,1280,0,57,5518,0,48522,solved_target
control89,89,1280,0,58,,1,48522,solved_target
control89,89,1280,0,59,,1,48522,solved_target
control89,89,1280,0,60,,1,48522,solved_target
control89,89,1280,0,61,4792,0,48522,solved_target
control89,89,1280,0,62,10099,0,48522,solved_target
control89,89,1280,0,63,11103,0,48522,solved_target
control89,89,1280,0,64,,1,48522,solved_target
control89,89,1280,0,65,,1,48522,solved_target
control89,89,1280,0,66,13579,0,48522,solved_target
control89,89,1280,0,67,,1,48522,solved_target
control89,89,1280,0,68,19060,0,48522,solved_target
control89,89,1280,0,69,11635,0,48522,solved_target
control89,89,1280,0,70,5649,0,48522,solved_target
control89,89,1280,0,71,21456,0,48522,solved_target
control89,89,1280,0,72,,1,48522,solved_target
control89,89,1280,0,73,38710,0,48522,solved_target
control89,89,1280,0,74,12135,0,48522,solved_target
control89,89,1280,0,75,25172,0,48522,solved_target
control89,89,1280,0,76,7155,0,48522,solved_target
control89,89,1280,0,77,,1,48522,solved_target
control89,89,1280,0,78,26613,0,48522,solved_target
control89,89,1280,0,79,47177,0,48522,solved_target
control89,89,1280,0,80,,1,48522,solved_target
control89,89,1280,0,81,,1,48522,solved_target
control89,89,1280,0,82,17209,0,48522,solved_target
control89,89,1280,0,83,18692,0,48522,solved_target
control89,89,1280,0,84,5335,0,48522,solved_target
control89,89,1280,0,85,46054,0,48522,solved_target
control89,89,1280,0,86,11628,0,48522,solved_target
control89,89,1280,0,87,23294,0,48522,solved_target
control89,89,1280,0,88,1637,0,48522,solved_target
control89,89,1280,0,89,9459,0,48522,solved_target
control89,89,1280,0,90,,1,48522,solved_target
control89,89,1280,0,91,38262,0,48522,solved_target
control89,89,1280,0,92,14373,0,48522,solved_target
control89,89,1280,0,93,,1,48522,solved_target
control89,89,1280,0,94,19798,0,48522,solved_target
control89,89,1280,0,95,43254,0,48522,solved_target
control89,89,1280,0,96,,1,48522,solved_target
control89,89,1280,0,97,23463,0,48522,solved_target
control89,89,1280,0,98,21423,0,48522,solved_target
control89,89,1280,0,99,33929,0,48522,solved_target
control89,89,1280,1,0,,1,59551,solved_target
control89,89,1280,1,1,,1,59551,solved_target
control89,89,1280,1,2,16625,0,59551,solved_target
control89,89,1280,1,3,39239,0,59551,solved_target
control89,89,1280,1,4,10036,0,59551,solved_target
control89,89,1280,1,5,30292,0,59551,solved_target
control89,89,1280,1,6,15011,0,59551,solved_target
control89,89,1280,1,7,28877,0,59551,solved_target
control89,89,1280,1,8,7605,0,59551,solved_target
control89,89,1280,1,9,31470,0,59551,solved_target
control89,89,1280,1,10,11988,0,59551,solved_target
control89,89,1280,1,11,,1,59551,solved_target
control89,89,1280,1,12,58177,0,59551,solved_target
control89,89,1280,1,13,,1,59551,solved_target
control89,89,1280,1,14,,1,59551,solved_target
control89,89,1280,1,15,33124,0,59551,solved_target
control89,89,1280,1,16,,1,59551,solved_target
control89,89,1280,1,17,,1,59551,solved_target
control89,89,1280,1,18,,1,59551,solved_target
control89,89,1280,1,19,37157,0,59551,solved_target
control89,89,1280,1,20,35778,0,59551,solved_target
control89,89,1280,1,21,12054,0,59551,solved_target
control89,89,1280,1,22,3101,0,59551,solved_target
control89,89,1280,1,23,,1,59551,solved_target
control89,89,1280,1,24,,1,59551,solved_target
control89,89,1280,1,25,,1,59551,solved_target
control89,89,1280,1,26,14864,0,59551,solved_target
control89,89,1280,1,27,,1,59551,solved_target
control89,89,1280,1,28,,1,59551,solved_target
control89,89,1280,1,29,,1,59551,solved_target
control89,89,1280,1,30,,1,59551,solved_target
control89,89,1280,1,31,10715,0,59551,solved_target
control89,89,1280,1,32,,1,59551,solved_target
control89,89,1280,1,33,,1,59551,solved_target
control89,89,1280,1,34,,1,59551,solved_target
control89,89,1280,1,35,18061,0,59551,solved_target
control89,89,1280,1,36,52926,0,59551,solved_target
control89,89,1280,1,37,21974,0,59551,solved_target
control89,89,1280,1,38,,1,59551,solved_target
control89,89,1280,1,39,,1,59551,solved_target
control89,89,1280,1,40,22818,0,59551,solved_target
control89,89,1280,1,41,,1,59551,solved_target
control89,89,1280,1,42,12324,0,59551,solved_target
control89,89,1280,1,43,,1,59551,solved_target
control89,89,1280,1,44,10235,0,59551,solved_target
control89,89,1280,1,45,7848,0,59551,solved_target
control89,89,1280,1,46,3866,0,59551,solved_target
control89,89,1280,1,47,,1,59551,solved_target
control89,89,1280,1,48,51862,0,59551,solved_target
control89,89,1280,1,49,12467,0,59551,solved_target
control89,89,1280,1,50,19227,0,59551,solved_target
control89,89,1280,1,51,29030,0,59551,solved_target
control89,89,1280,1,52,,1,59551,solved_target
control89,89,1280,1,53,21719,0,59551,solved_target
control89,89,1280,1,54,1288,0,59551,solved_target
control89,89,1280,1,55,6262,0,59551,solved_target
control89,89,1280,1,56,33117,0,59551,solved_target
control89,89,1280,1,57,36467,0,59551,solved_target
control89,89,1280,1,58,9021,0,59551,solved_target
control89,89,1280,1,59,,1,59551,solved_target
control89,89,1280,1,60,35683,0,59551,solved_target
control89,89,1280,1,61,48706,0,59551,solved_target
control89,89,1280,1,62,9498,0,59551,solved_target
control89,89,1280,1,63,42516,0,59551,solved_target
control89,89,1280,1,64,,1,59551,solved_target
control89,89,1280,1,65,13563,0,59551,solved_target
control89,89,1280,1,66,3232,0,59551,solved_target
control89,89,1280,1,67,,1,59551,solved_target
control89,89,1280,1,68,,1,59551,solved_target
control89,89,1280,1,69,31995,0,59551,solved_target
control89,89,1280,1,70,35683,0,59551,solved_target
control89,89,1280,1,71,5022,0,59551,solved_target
control89,89,1280,1,72,9360,0,59551,solved_target
control89,89,1280,1,73,,1,59551,solved_target
control89,89,1280,1,74,33073,0,59551,solved_target
control89,89,1280,1,75,48866,0,59551,solved_target
control89,89,1280,1,76,31689,0,59551,solved_target
control89,89,1280,1,77,,1,59551,solved_target
control89,89,1280,1,78,,1,59551,solved_target
control89,89,1280,1,79,12377,0,59551,solved_target
control89,89,1280,1,80,,1,59551,solved_target
control89,89,1280,1,81,4817,0,59551,solved_target
control89,89,1280,1,82,23581,0,59551,solved_target
control89,89,1280,1,83,,1,59551,solved_target
control89,89,1280,1,84,,1,59551,solved_target
control89,89,1280,1,85,8792,0,59551,solved_target
control89,89,1280,1,86,,1,59551,solved_target
control89,89,1280,1,87,,1,59551,solved_target
control89,89,1280,1,88,,1,59551,solved_target
control89,89,1280,1,89,31634,0,59551,solved_target
control89,89,1280,1,90,15674,0,59551,solved_target
control89,89,1280,1,91,,1,59551,solved_target
control89,89,1280,1,92,,1,59551,solved_target
control89,89,1280,1,93,6604,0,59551,solved_target
control89,89,1280,1,94,18480,0,59551,solved_target
control89,89,1280,1,95,,1,59551,solved_target
control89,89,1280,1,96,18099,0,59551,solved_target
control89,89,1280,1,97,59551,0,59551,solved_target
control89,89,1280,1,98,43941,0,59551,solved_target
control89,89,1280,1,99,41775,0,59551,solved_target
control89,89,1280,2,0,,1,35225,solved_target
control89,89,1280,2,1,5633,0,35225,solved_target
control89,89,1280,2,2,16966,0,35225,solved_target
control89,89,1280,2,3,,1,35225,solved_target
control89,89,1280,2,4,23397,0,35225,solved_target
control89,89,1280,2,5,12007,0,35225,solved_target
control89,89,1280,2,6,,1,35225,solved_target
control89,89,1280,2,7,17134,0,35225,solved_target
control89,89,1280,2,8,29866,0,35225,solved_target
control89,89,1280,2,9,35225,0,35225,solved_target
control89,89,1280,2,10,,1,35225,solved_target
control89,89,1280,2,11,8559,0,35225,solved_target
control89,89,1280,2,12,,1,35225,solved_target
control89,89,1280,2,13,,1,35225,solved_target
control89,89,1280,2,14,,1,35225,solved_target
control89,89,1280,2,15,,1,35225,solved_target
control89,89,1280,2,16,7158,0,35225,solved_target
control89,89,1280,2,17,,1,35225,solved_target
control89,89,1280,2,18,31200,0,35225,solved_target
control89,89,1280,2,19,19439,0,35225,solved_target
control89,89,1280,2,20,,1,35225,solved_target
control89,89,1280,2,21,8308,0,35225,solved_target
control89,89,1280,2,22,,1,35225,solved_target
control89,89,1280,2,23,12726,0,35225,solved_target
control89,89,1280,2,24,,1,35225,solved_target
control89,89,1280,2,25,6894,0,35225,solved_target
control89,89,1280,2,26,2428,0,35225,solved_target
control89,89,1280,2,27,19589,0,35225,solved_target
control89,89,1280,2,28,,1,35225,solved_target
control89,89,1280,2,29,8297,0,35225,solved_target
control89,89,1280,2,30,19234,0,35225,solved_target
control89,89,1280,2,31,,1,35225,solved_target
control89,89,1280,2,32,,1,35225,solved_target
control89,89,1280,2,33,,1,35225,solved_target
control89,89,1280,2,34,,1,35225,solved_target
control89,89,1280,2,35,,1,35225,solved_target
control89,89,1280,2,36,,1,35225,solved_target
control89,89,1280,2,37,24502,0,35225,solved_target
control89,89,1280,2,38,7532,0,35225,solved_target
control89,89,1280,2,39,8781,0,35225,solved_target
control89,89,1280,2,40,6366,0,35225,solved_target
control89,89,1280,2,41,25210,0,35225,solved_target
control89,89,1280,2,42,9597,0,35225,solved_target
control89,89,1280,2,43,5876,0,35225,solved_target
control89,89,1280,2,44,20538,0,35225,solved_target
control89,89,1280,2,45,,1,35225,solved_target
control89,89,1280,2,46,13255,0,35225,solved_target
control89,89,1280,2,47,,1,35225,solved_target
control89,89,1280,2,48,23783,0,35225,solved_target
control89,89,1280,2,49,14489,0,35225,solved_target
control89,89,1280,2,50,,1,35225,solved_target
control89,89,1280,2,51,,1,35225,solved_target
control89,89,1280,2,52,12253,0,35225,solved_target
control89,89,1280,2,53,13177,0,35225,solved_target
control89,89,1280,2,54,6979,0,35225,solved_target
control89,89,1280,2,55,31380,0,35225,solved_target
control89,89,1280,2,56,13604,0,35225,solved_target
control89,89,1280,2,57,16508,0,35225,solved_target
control89,89,1280,2,58,,1,35225,solved_target
control89,89,1280,2,59,27895,0,35225,solved_target
control89,89,1280,2,60,2416,0,35225,solved_target
control89,89,1280,2,61,,1,35225,solved_target
control89,89,1280,2,62,,1,35225,solved_target
control89,89,1280,2,63,4204,0,35225,solved_target
control89,89,1280,2,64,12596,0,35225,solved_target
control89,89,1280,2,65,,1,35225,solved_target
control89,89,1280,2,66,11645,0,35225,solved_target
control89,89,1280,2,67,7252,0,35225,solved_target
control89,89,1280,2,68,24308,0,35225,solved_target
control89,89,1280,2,69,20760,0,35225,solved_target
control89,89,1280,2,70,24996,0,35225,solved_target
control89,89,1280,2,71,10061,0,35225,solved_target
control89,89,1280,2,72,33934,0,35225,solved_target
control89,89,1280,2,73,13136,0,35225,solved_target
control89,89,1280,2,74,7638,0,35225,solved_target
control89,89,1280,2,75,6752,0,35225,solved_target
control89,89,1280,2,76,20697,0,35225,solved_target
control89,89,1280,2,77,26215,0,35225,solved_target
control89,89,1280,2,78,,1,35225,solved_target
control89,89,1280,2,79,,1,35225,solved_target
control89,89,1280,2,80,,1,35225,solved_target
control89,89,1280,2,81,,1,35225,solved_target
control89,89,1280,2,82,13801,0,35225,solved_target
control89,89,1280,2,83,,1,35225,solved_target
control89,89,1280,2,84,,1,35225,solved_target
control89,89,1280,2,85,,1,35225,solved_target
control89,89,1280,2,86,7749,0,35225,solved_target
control89,89,1280,2,87,,1,35225,solved_target
control89,89,1280,2,88,2749,0,35225,solved_target
control89,89,1280,2,89,9738,0,35225,solved_target
control89,89,1280,2,90,25181,0,35225,solved_target
control89,89,1280,2,91,7093,0,35225,solved_target
control89,89,1280,2,92,,1,35225,solved_target
control89,89,1280,2,93,,1,35225,solved_target
control89,89,1280,2,94,,1,35225,solved_target
control89,89,1280,2,95,27430,0,35225,solved_target
control89,89,1280,2,96,6675,0,35225,solved_target
control89,89,1280,2,97,,1,35225,solved_target
control89,89,1280,2,98,,1,35225,solved_target
control89,89,1280,2,99,26551,0,35225,solved_target
control89,89,1280,3,0,12554,0,48316,solved_target
control89,89,1280,3,1,,1,48316,solved_target
control89,89,1280,3,2,32965,0,48316,solved_target
control89,89,1280,3,3,19173,0,48316,solved_target
control89,89,1280,3,4,22629,0,48316,solved_target
control89,89,1280,3,5,8508,0,48316,solved_target
control89,89,1280,3,6,4300,0,48316,solved_target
control89,89,1280,3,7,,1,48316,solved_target
control89,89,1280,3,8,19314,0,48316,solved_target
control89,89,1280,3,9,,1,48316,solved_target
control89,89,1280,3,10,11168,0,48316,solved_target
control89,89,1280,3,11,45540,0,48316,solved_target
control89,89,1280,3,12,23053,0,48316,solved_target
control89,89,1280,3,13,16531,0,48316,solved_target
control89,89,1280,3,14,37487,0,48316,solved_target
control89,89,1280,3,15,18614,0,48316,solved_target
control89,89,1280,3,16,11125,0,48316,solved_target
control89,89,1280,3,17,12653,0,48316,solved_target
control89,89,1280,3,18,,1,48316,solved_target
control89,89,1280,3,19,,1,48316,solved_target
control89,89,1280,3,20,,1,48316,solved_target
control89,89,1280,3,21,22944,0,48316,solved_target
control89,89,1280,3,22,,1,48316,solved_target
control89,89,1280,3,23,,1,48316,solved_target
control89,89,1280,3,24,27563,0,48316,solved_target
control89,89,1280,3,25,3795,0,48316,solved_target
control89,89,1280,3,26,,1,48316,solved_target
control89,89,1280,3,27,2175,0,48316,solved_target
control89,89,1280,3,28,24183,0,48316,solved_target
control89,89,1280,3,29,,1,48316,solved_target
control89,89,1280,3,30,6757,0,48316,solved_target
control89,89,1280,3,31,,1,48316,solved_target
control89,89,1280,3,32,5616,0,48316,solved_target
control89,89,1280,3,33,,1,48316,solved_target
control89,89,1280,3,34,,1,48316,solved_target
control89,89,1280,3,35,11548,0,48316,solved_target
control89,89,1280,3,36,32275,0,48316,solved_target
control89,89,1280,3,37,,1,48316,solved_target
control89,89,1280,3,38,39096,0,48316,solved_target
control89,89,1280,3,39,19984,0,48316,solved_target
control89,89,1280,3,40,27414,0,48316,solved_target
control89,89,1280,3,41,,1,48316,solved_target
control89,89,1280,3,42,16074,0,48316,solved_target
control89,89,1280,3,43,3980,0,48316,solved_target
control89,89,1280,3,44,32253,0,48316,solved_target
control89,89,1280,3,45,4187,0,48316,solved_target
control89,89,1280,3,46,4403,0,48316,solved_target
control89,89,1280,3,47,13424,0,48316,solved_target
control89,89,1280,3,48,,1,48316,solved_target
control89,89,1280,3,49,,1,48316,solved_target
control89,89,1280,3,50,,1,48316,solved_target
control89,89,1280,3,51,,1,48316,solved_target
control89,89,1280,3,52,,1,48316,solved_target
control89,89,1280,3,53,,1,48316,solved_target
control89,89,1280,3,54,21270,0,48316,solved_target
control89,89,1280,3,55,,1,48316,solved_target
control89,89,1280,3,56,27500,0,48316,solved_target
control89,89,1280,3,57,9785,0,48316,solved_target
control89,89,1280,3,58,,1,48316,solved_target
control89,89,1280,3,59,,1,48316,solved_target
control89,89,1280,3,60,,1,48316,solved_target
control89,89,1280,3,61,,1,48316,solved_target
control89,89,1280,3,62,10163,0,48316,solved_target
control89,89,1280,3,63,35750,0,48316,solved_target
control89,89,1280,3,64,,1,48316,solved_target
control89,89,1280,3,65,48316,0,48316,solved_target
control89,89,1280,3,66,,1,48316,solved_target
control89,89,1280,3,67,9914,0,48316,solved_target
control89,89,1280,3,68,14648,0,48316,solved_target
control89,89,1280,3,69,,1,48316,solved_target
control89,89,1280,3,70,3458,0,48316,solved_target
control89,89,1280,3,71,,1,48316,solved_target
control89,89,1280,3,72,,1,48316,solved_target
control89,89,1280,3,73,13215,0,48316,solved_target
control89,89,1280,3,74,19086,0,48316,solved_target
control89,89,1280,3,75,,1,48316,solved_target
control89,89,1280,3,76,12101,0,48316,solved_target
control89,89,1280,3,77,12900,0,48316,solved_target
control89,89,1280,3,78,,1,48316,solved_target
control89,89,1280,3,79,,1,48316,solved_target
control89,89,1280,3,80,,1,48316,solved_target
control89,89,1280,3,81,12637,0,48316,solved_target
control89,89,1280,3,82,45228,0,48316,solved_target
control89,89,1280,3,83,37883,0,48316,solved_target
control89,89,1280,3,84,39549,0,48316,solved_target
control89,89,1280,3,85,,1,48316,solved_target
control89,89,1280,3,86,29760,0,48316,solved_target
control89,89,1280,3,87,8661,0,48316,solved_target
control89,89,1280,3,88,15402,0,48316,solved_target
control89,89,1280,3,89,,1,48316,solved_target
control89,89,1280,3,90,9323,0,48316,solved_target
control89,89,1280,3,91,,1,48316,solved_target
control89,89,1280,3,92,33317,0,48316,solved_target
control89,89,1280,3,93,12645,0,48316,solved_target
control89,89,1280,3,94,6615,0,48316,solved_target
control89,89,1280,3,95,7506,0,48316,solved_target
control89,89,1280,3,96,,1,48316,solved_target
control89,89,1280,3,97,14719,0,48316,solved_target
control89,89,1280,3,98,24038,0,48316,solved_target
control89,89,1280,3,99,,1,48316,solved_target
control89,89,1280,4,0,35004,0,47546,solved_target
control89,89,1280,4,1,,1,47546,solved_target
control89,89,1280,4,2,45622,0,47546,solved_target
control89,89,1280,4,3,,1,47546,solved_target
control89,89,1280,4,4,16241,0,47546,solved_target
control89,89,1280,4,5,10796,0,47546,solved_target
control89,89,1280,4,6,15079,0,47546,solved_target
control89,89,1280,4,7,36244,0,47546,solved_target
control89,89,1280,4,8,23377,0,47546,solved_target
control89,89,1280,4,9,7824,0,47546,solved_target
control89,89,1280,4,10,13029,0,47546,solved_target
control89,89,1280,4,11,,1,47546,solved_target
control89,89,1280,4,12,15136,0,47546,solved_target
control89,89,1280,4,13,15418,0,47546,solved_target
control89,89,1280,4,14,,1,47546,solved_target
control89,89,1280,4,15,4138,0,47546,solved_target
control89,89,1280,4,16,2928,0,47546,solved_target
control89,89,1280,4,17,11397,0,47546,solved_target
control89,89,1280,4,18,,1,47546,solved_target
control89,89,1280,4,19,47546,0,47546,solved_target
control89,89,1280,4,20,5560,0,47546,solved_target
control89,89,1280,4,21,,1,47546,solved_target
control89,89,1280,4,22,,1,47546,solved_target
control89,89,1280,4,23,,1,47546,solved_target
control89,89,1280,4,24,7942,0,47546,solved_target
control89,89,1280,4,25,,1,47546,solved_target
control89,89,1280,4,26,5579,0,47546,solved_target
control89,89,1280,4,27,,1,47546,solved_target
control89,89,1280,4,28,12540,0,47546,solved_target
control89,89,1280,4,29,,1,47546,solved_target
control89,89,1280,4,30,6961,0,47546,solved_target
control89,89,1280,4,31,5181,0,47546,solved_target
control89,89,1280,4,32,7970,0,47546,solved_target
control89,89,1280,4,33,7917,0,47546,solved_target
control89,89,1280,4,34,,1,47546,solved_target
control89,89,1280,4,35,3927,0,47546,solved_target
control89,89,1280,4,36,35488,0,47546,solved_target
control89,89,1280,4,37,,1,47546,solved_target
control89,89,1280,4,38,16349,0,47546,solved_target
control89,89,1280,4,39,,1,47546,solved_target
control89,89,1280,4,40,,1,47546,solved_target
control89,89,1280,4,41,,1,47546,solved_target
control89,89,1280,4,42,,1,47546,solved_target
control89,89,1280,4,43,,1,47546,solved_target
control89,89,1280,4,44,,1,47546,solved_target
control89,89,1280,4,45,20311,0,47546,solved_target
control89,89,1280,4,46,,1,47546,solved_target
control89,89,1280,4,47,,1,47546,solved_target
control89,89,1280,4,48,,1,47546,solved_target
control89,89,1280,4,49,,1,47546,solved_target
control89,89,1280,4,50,3069,0,47546,solved_target
control89,89,1280,4,51,,1,47546,solved_target
control89,89,1280,4,52,,1,47546,solved_target
control89,89,1280,4,53,46857,0,47546,solved_target
control89,89,1280,4,54,11141,0,47546,solved_target
control89,89,1280,4,55,,1,47546,solved_target
control89,89,1280,4,56,8906,0,47546,solved_target
control89,89,1280,4,57,,1,47546,solved_target
control89,89,1280,4,58,22044,0,47546,solved_target
control89,89,1280,4,59,29235,0,47546,solved_target
control89,89,1280,4,60,,1,47546,solved_target
control89,89,1280,4,61,21853,0,47546,solved_target
control89,89,1280,4,62,,1,47546,solved_target
control89,89,1280,4,63,,1,47546,solved_target
control89,89,1280,4,64,9967,0,47546,solved_target
control89,89,1280,4,65,36698,0,47546,solved_target
control89,89,1280,4,66,15590,0,47546,solved_target
control89,89,1280,4,67,13203,0,47546,solved_target
control89,89,1280,4,68,35723,0,47546,solved_target
control89,89,1280,4,69,22227,0,47546,solved_target
control89,89,1280,4,70,25551,0,47546,solved_target
control89,89,1280,4,71,11770,0,47546,solved_target
control89,89,1280,4,72,4487,0,47546,solved_target
control89,89,1280,4,73,,1,47546,solved_target
control89,89,1280,4,74,,1,47546,solved_target
control89,89,1280,4,75,,1,47546,solved_target
control89,89,1280,4,76,16392,0,47546,solved_target
control89,89,1280,4,77,41317,0,47546,solved_target
control89,89,1280,4,78,,1,47546,solved_target
control89,89,1280,4,79,,1,47546,solved_target
control89,89,1280,4,80,30019,0,47546,solved_target
control89,89,1280,4,81,5010,0,47546,solved_target
control89,89,1280,4,82,5557,0,47546,solved_target
control89,89,1280,4,83,26939,0,47546,solved_target
control89,89,1280,4,84,,1,47546,solved_target
control89,89,1280,4,85,,1,47546,solved_target
control89,89,1280,4,86,12493,0,47546,solved_target
control89,89,1280,4,87,,1,47546,solved_target
control89,89,1280,4,88,45403,0,47546,solved_target
control89,89,1280,4,89,4873,0,47546,solved_target
control89,89,1280,4,90,,1,47546,solved_target
control89,89,1280,4,91,4357,0,47546,solved_target
control89,89,1280,4,92,10727,0,47546,solved_target
control89,89,1280,4,93,16700,0,47546,solved_target
control89,89,1280,4,94,8156,0,47546,solved_target
control89,89,1280,4,95,11248,0,47546,solved_target
control89,89,1280,4,96,8215,0,47546,solved_target
control89,89,1280,4,97,,1,47546,solved_target
control89,89,1280,4,98,6816,0,47546,solved_target
control89,89,1280,4,99,14342,0,47546,solved_target
control89,89,1810,0,0,35422,0,104982,solved_target
control89,89,1810,0,1,10004,0,104982,solved_target
control89,89,1810,0,2,32835,0,104982,solved_target
control89,89,1810,0,3,16382,0,104982,solved_target
control89,89,1810,0,4,,1,104982,solved_target
control89,89,1810,0,5,,1,104982,solved_target
control89,89,1810,0,6,,1,104982,solved_target
control89,89,1810,0,7,8940,0,104982,solved_target
control89,89,1810,0,8,38317,0,104982,solved_target
control89,89,1810,0,9,,1,104982,solved_target
control89,89,1810,0,10,45022,0,104982,solved_target
control89,89,1810,0,11,95191,0,104982,solved_target
control89,89,1810,0,12,,1,104982,solved_target
control89,89,1810,0,13,81663,0,104982,solved_target
control89,89,1810,0,14,,1,104982,solved_target
control89,89,1810,0,15,62322,0,104982,solved_target
control89,89,1810,0,16,18905,0,104982,solved_target
control89,89,1810,0,17,,1,104982,solved_target
control89,89,1810,0,18,,1,104982,solved_target
control89,89,1810,0,19,96471,0,104982,solved_target
control89,89,1810,0,20,47278,0,104982,solved_target
control89,89,1810,0,21,9829,0,104982,solved_target
control89,89,1810,0,22,51044,0,104982,solved_target
control89,89,1810,0,23,,1,104982,solved_target
control89,89,1810,0,24,17508,0,104982,solved_target
control89,89,1810,0,25,,1,104982,solved_target
control89,89,1810,0,26,42211,0,104982,solved_target
control89,89,1810,0,27,16920,0,104982,solved_target
control89,89,1810,0,28,,1,104982,solved_target
control89,89,1810,0,29,,1,104982,solved_target
control89,89,1810,0,30,,1,104982,solved_target
control89,89,1810,0,31,71875,0,104982,solved_target
control89,89,1810,0,32,38099,0,104982,solved_target
control89,89,1810,0,33,,1,104982,solved_target
control89,89,1810,0,34,9093,0,104982,solved_target
control89,89,1810,0,35,38596,0,104982,solved_target
control89,89,1810,0,36,18332,0,104982,solved_target
control89,89,1810,0,37,13582,0,104982,solved_target
control89,89,1810,0,38,,1,104982,solved_target
control89,89,1810,0,39,,1,104982,solved_target
control89,89,1810,0,40,,1,104982,solved_target
control89,89,1810,0,41,,1,104982,solved_target
control89,89,1810,0,42,47365,0,104982,solved_target
control89,89,1810,0,43,,1,104982,solved_target
control89,89,1810,0,44,18976,0,104982,solved_target
control89,89,1810,0,45,47466,0,104982,solved_target
control89,89,1810,0,46,104982,0,104982,solved_target
control89,89,1810,0,47,,1,104982,solved_target
control89,89,1810,0,48,,1,104982,solved_target
control89,89,1810,0,49,78538,0,104982,solved_target
control89,89,1810,0,50,,1,104982,solved_target
control89,89,1810,0,51,,1,104982,solved_target
control89,89,1810,0,52,61891,0,104982,solved_target
control89,89,1810,0,53,20015,0,104982,solved_target
control89,89,1810,0,54,102143,0,104982,solved_target
control89,89,1810,0,55,31626,0,104982,solved_target
control89,89,1810,0,56,,1,104982,solved_target
control89,89,1810,0,57,3649,0,104982,solved_target
control89,89,1810,0,58,,1,104982,solved_target
control89,89,1810,0,59,,1,104982,solved_target
control89,89,1810,0,60,,1,104982,solved_target
control89,89,1810,0,61,27878,0,104982,solved_target
control89,89,1810,0,62,40683,0,104982,solved_target
control89,89,1810,0,63,,1,104982,solved_target
control89,89,1810,0,64,,1,104982,solved_target
control89,89,1810,0,65,,1,104982,solved_target
control89,89,1810,0,66,93983,0,104982,solved_target
control89,89,1810,0,67,39416,0,104982,solved_target
control89,89,1810,0,68,10029,0,104982,solved_target
control89,89,1810,0,69,29235,0,104982,solved_target
control89,89,1810,0,70,20127,0,104982,solved_target
control89,89,1810,0,71,,1,104982,solved_target
control89,89,1810,0,72,76243,0,104982,solved_target
control89,89,1810,0,73,14330,0,104982,solved_target
control89,89,1810,0,74,60589,0,104982,solved_target
control89,89,1810,0,75,7023,0,104982,solved_target
control89,89,1810,0,76,47638,0,104982,solved_target
control89,89,1810,0,77,,1,104982,solved_target
control89,89,1810,0,78,,1,104982,solved_target
control89,89,1810,0,79,,1,104982,solved_target
control89,89,1810,0,80,63971,0,104982,solved_target
control89,89,1810,0,81,,1,104982,solved_target
control89,89,1810,0,82,42409,0,104982,solved_target
control89,89,1810,0,83,56416,0,104982,solved_target
control89,89,1810,0,84,36533,0,104982,solved_target
control89,89,1810,0,85,90399,0,104982,solved_target
control89,89,1810,0,86,36477,0,104982,solved_target
control89,89,1810,0,87,,1,104982,solved_target
control89,89,1810,0,88,40095,0,104982,solved_target
control89,89,1810,0,89,,1,104982,solved_target
control89,89,1810,0,90,23101,0,104982,solved_target
control89,89,1810,0,91,27191,0,104982,solved_target
control89,89,1810,0,92,19972,0,104982,solved_target
control89,89,1810,0,93,18697,0,104982,solved_target
control89,89,1810,0,94,,1,104982,solved_target
control89,89,1810,0,95,42014,0,104982,solved_target
control89,89,1810,0,96,,1,104982,solved_target
control89,89,1810,0,97,,1,104982,solved_target
control89,89,1810,0,98,23992,0,104982,solved_target
control89,89,1810,0,99,44495,0,104982,solved_target
control89,89,1810,1,0,,1,124287,solved_target
control89,89,1810,1,1,28739,0,124287,solved_target
control89,89,1810,1,2,55335,0,124287,solved_target
control89,89,1810,1,3,11392,0,124287,solved_target
control89,89,1810,1,4,,1,124287,solved_target
control89,89,1810,1,5,82637,0,124287,solved_target
control89,89,1810,1,6,28129,0,124287,solved_target
control89,89,1810,1,7,97044,0,124287,solved_target
control89,89,1810,1,8,6358,0,124287,solved_target
control89,89,1810,1,9,59545,0,124287,solved_target
control89,89,1810,1,10,,1,124287,solved_target
control89,89,1810,1,11,20770,0,124287,solved_target
control89,89,1810,1,12,,1,124287,solved_target
control89,89,1810,1,13,2772,0,124287,solved_target
control89,89,1810,1,14,19954,0,124287,solved_target
control89,89,1810,1,15,,1,124287,solved_target
control89,89,1810,1,16,,1,124287,solved_target
control89,89,1810,1,17,34011,0,124287,solved_target
control89,89,1810,1,18,,1,124287,solved_target
control89,89,1810,1,19,82138,0,124287,solved_target
control89,89,1810,1,20,,1,124287,solved_target
control89,89,1810,1,21,,1,124287,solved_target
control89,89,1810,1,22,8908,0,124287,solved_target
control89,89,1810,1,23,17762,0,124287,solved_target
control89,89,1810,1,24,18860,0,124287,solved_target
control89,89,1810,1,25,,1,124287,solved_target
control89,89,1810,1,26,40213,0,124287,solved_target
control89,89,1810,1,27,,1,124287,solved_target
control89,89,1810,1,28,,1,124287,solved_target
control89,89,1810,1,29,,1,124287,solved_target
control89,89,1810,1,30,,1,124287,solved_target
control89,89,1810,1,31,,1,124287,solved_target
control89,89,1810,1,32,49797,0,124287,solved_target
control89,89,1810,1,33,,1,124287,solved_target
control89,89,1810,1,34,31831,0,124287,solved_target
control89,89,1810,1,35,34300,0,124287,solved_target
control89,89,1810,1,36,27580,0,124287,solved_target
control89,89,1810,1,37,68945,0,124287,solved_target
control89,89,1810,1,38,35162,0,124287,solved_target
control89,89,1810,1,39,5550,0,124287,solved_target
control89,89,1810,1,40,114291,0,124287,solved_target
control89,89,1810,1,41,,1,124287,solved_target
control89,89,1810,1,42,29205,0,124287,solved_target
control89,89,1810,1,43,124287,0,124287,solved_target
control89,89,1810,1,44,12490,0,124287,solved_target
control89,89,1810,1,45,102053,0,124287,solved_target
control89,89,1810,1,46,43576,0,124287,solved_target
control89,89,1810,1,47,,1,124287,solved_target
control89,89,1810,1,48,,1,124287,solved_target
control89,89,1810,1,49,,1,124287,solved_target
control89,89,1810,1,50,,1,124287,solved_target
control89,89,1810,1,51,70284,0,124287,solved_target
control89,89,1810,1,52,34678,0,124287,solved_target
control89,89,1810,1,53,,1,124287,solved_target
control89,89,1810,1,54,,1,124287,solved_target
control89,89,1810,1,55,,1,124287,solved_target
control89,89,1810,1,56,,1,124287,solved_target
control89,89,1810,1,57,,1,124287,solved_target
control89,89,1810,1,58,,1,124287,solved_target
control89,89,1810,1,59,85563,0,124287,solved_target
control89,89,1810,1,60,2068,0,124287,solved_target
control89,89,1810,1,61,,1,124287,solved_target
control89,89,1810,1,62,52116,0,124287,solved_target
control89,89,1810,1,63,32500,0,124287,solved_target
control89,89,1810,1,64,27966,0,124287,solved_target
control89,89,1810,1,65,80593,0,124287,solved_target
control89,89,1810,1,66,,1,124287,solved_target
control89,89,1810,1,67,,1,124287,solved_target
control89,89,1810,1,68,49204,0,124287,solved_target
control89,89,1810,1,69,28648,0,124287,solved_target
control89,89,1810,1,70,68033,0,124287,solved_target
control89,89,1810,1,71,73745,0,124287,solved_target
control89,89,1810,1,72,13447,0,124287,solved_target
control89,89,1810,1,73,25678,0,124287,solved_target
control89,89,1810,1,74,23126,0,124287,solved_target
control89,89,1810,1,75,,1,124287,solved_target
control89,89,1810,1,76,,1,124287,solved_target
control89,89,1810,1,77,14082,0,124287,solved_target
control89,89,1810,1,78,24831,0,124287,solved_target
control89,89,1810,1,79,47621,0,124287,solved_target
control89,89,1810,1,80,32181,0,124287,solved_target
control89,89,1810,1,81,,1,124287,solved_target
control89,89,1810,1,82,47826,0,124287,solved_target
control89,89,1810,1,83,21597,0,124287,solved_target
control89,89,1810,1,84,,1,124287,solved_target
control89,89,1810,1,85,,1,124287,solved_target
control89,89,1810,1,86,93182,0,124287,solved_target
control89,89,1810,1,87,38846,0,124287,solved_target
control89,89,1810,1,88,6368,0,124287,solved_target
control89,89,1810,1,89,49158,0,124287,solved_target
control89,89,1810,1,90,,1,124287,solved_target
control89,89,1810,1,91,,1,124287,solved_target
control89,89,1810,1,92,21149,0,124287,solved_target
control89,89,1810,1,93,,1,124287,solved_target
control89,89,1810,1,94,,1,124287,solved_target
control89,89,1810,1,95,78229,0,124287,solved_target
control89,89,1810,1,96,115914,0,124287,solved_target
control89,89,1810,1,97,67507,0,124287,solved_target
control89,89,1810,1,98,,1,124287,solved_target
control89,89,1810,1,99,29143,0,124287,solved_target
control89,89,1810,2,0,,1,82595,solved_target
control89,89,1810,2,1,,1,82595,solved_target
control89,89,1810,2,2,69941,0,82595,solved_target
control89,89,1810,2,3,,1,82595,solved_target
control89,89,1810,2,4,25319,0,82595,solved_target
control89,89,1810,2,5,,1,82595,solved_target
control89,89,1810,2,6,57078,0,82595,solved_target
control89,89,1810,2,7,24024,0,82595,solved_target
control89,89,1810,2,8,65518,0,82595,solved_target
control89,89,1810,2,9,,1,82595,solved_target
control89,89,1810,2,10,25944,0,82595,solved_target
control89,89,1810,2,11,,1,82595,solved_target
control89,89,1810,2,12,,1,82595,solved_target
control89,89,1810,2,13,,1,82595,solved_target
control89,89,1810,2,14,21115,0,82595,solved_target
control89,89,1810,2,15,10353,0,82595,solved_target
control89,89,1810,2,16,,1,82595,solved_target
control89,89,1810,2,17,66323,0,82595,solved_target
control89,89,1810,2,18,41082,0,82595,solved_target
control89,89,1810,2,19,37044,0,82595,solved_target
control89,89,1810,2,20,63623,0,82595,solved_target
control89,89,1810,2,21,,1,82595,solved_target
control89,89,1810,2,22,32415,0,82595,solved_target
control89,89,1810,2,23,15065,0,82595,solved_target
control89,89,1810,2,24,15115,0,82595,solved_target
control89,89,1810,2,25,,1,82595,solved_target
control89,89,1810,2,26,16564,0,82595,solved_target
control89,89,1810,2,27,18076,0,82595,solved_target
control89,89,1810,2,28,,1,82595,solved_target
control89,89,1810,2,29,10779,0,82595,solved_target
control89,89,1810,2,30,,1,82595,solved_target
control89,89,1810,2,31,14056,0,82595,solved_target
control89,89,1810,2,32,52461,0,82595,solved_target
control89,89,1810,2,33,61447,0,82595,solved_target
control89,89,1810,2,34,21426,0,82595,solved_target
control89,89,1810,2,35,,1,82595,solved_target
control89,89,1810,2,36,8526,0,82595,solved_target
control89,89,1810,2,37,38221,0,82595,solved_target
control89,89,1810,2,38,,1,82595,solved_target
control89,89,1810,2,39,49403,0,82595,solved_target
control89,89,1810,2,40,,1,82595,solved_target
control89,89,1810,2,41,28227,0,82595,solved_target
control89,89,1810,2,42,18410,0,82595,solved_target
control89,89,1810,2,43,35999,0,82595,solved_target
control89,89,1810,2,44,71981,0,82595,solved_target
control89,89,1810,2,45,19942,0,82595,solved_target
control89,89,1810,2,46,2268,0,82595,solved_target
control89,89,1810,2,47,14764,0,82595,solved_target
control89,89,1810,2,48,,1,82595,solved_target
control89,89,1810,2,49,38643,0,82595,solved_target
control89,89,1810,2,50,19338,0,82595,solved_target
control89,89,1810,2,51,51167,0,82595,solved_target
control89,89,1810,2,52,,1,82595,solved_target
control89,89,1810,2,53,,1,82595,solved_target
control89,89,1810,2,54,,1,82595,solved_target
control89,89,1810,2,55,,1,82595,solved_target
control89,89,1810,2,56,,1,82595,solved_target
control89,89,1810,2,57,19636,0,82595,solved_target
control89,89,1810,2,58,3069,0,82595,solved_target
control89,89,1810,2,59,72897,0,82595,solved_target
control89,89,1810,2,60,7706,0,82595,solved_target
control89,89,1810,2,61,5139,0,82595,solved_target
control89,89,1810,2,62,82595,0,82595,solved_target
control89,89,1810,2,63,43504,0,82595,solved_target
control89,89,1810,2,64,,1,82595,solved_target
control89,89,1810,2,65,18999,0,82595,solved_target
control89,89,1810,2,66,28573,0,82595,solved_target
control89,89,1810,2,67,16137,0,82595,solved_target
control89,89,1810,2,68,,1,82595,solved_target
control89,89,1810,2,69,,1,82595,solved_target
control89,89,1810,2,70,,1,82595,solved_target
control89,89,1810,2,71,,1,82595,solved_target
control89,89,1810,2,72,,1,82595,solved_target
control89,89,1810,2,73,,1,82595,solved_target
control89,89,1810,2,74,47818,0,82595,solved_target
control89,89,1810,2,75,,1,82595,solved_target
control89,89,1810,2,76,5813,0,82595,solved_target
control89,89,1810,2,77,,1,82595,solved_target
control89,89,1810,2,78,38976,0,82595,solved_target
control89,89,1810,2,79,,1,82595,solved_target
control89,89,1810,2,80,,1,82595,solved_target
control89,89,1810,2,81,2704,0,82595,solved_target
control89,89,1810,2,82,,1,82595,solved_target
control89,89,1810,2,83,,1,82595,solved_target
control89,89,1810,2,84,35090,0,82595,solved_target
control89,89,1810,2,85,72460,0,82595,solved_target
control89,89,1810,2,86,60914,0,82595,solved_target
control89,89,1810,2,87,,1,82595,solved_target
control89,89,1810,2,88,27539,0,82595,solved_target
control89,89,1810,2,89,,1,82595,solved_target
control89,89,1810,2,90,16208,0,82595,solved_target
control89,89,1810,2,91,,1,82595,solved_target
control89,89,1810,2,92,48486,0,82595,solved_target
control89,89,1810,2,93,,1,82595,solved_target
control89,89,1810,2,94,16934,0,82595,solved_target
control89,89,1810,2,95,,1,82595,solved_target
control89,89,1810,2,96,43474,0,82595,solved_target
control89,89,1810,2,97,36346,0,82595,solved_target
control89,89,1810,2,98,43658,0,82595,solved_target
control89,89,1810,2,99,35295,0,82595,solved_target
control89,89,1810,3,0,36422,0,87570,solved_target
control89,89,1810,3,1,19914,0,87570,solved_target
control89,89,1810,3,2,20347,0,87570,solved_target
control89,89,1810,3,3,,1,87570,solved_target
control89,89,1810,3,4,23768,0,87570,solved_target
control89,89,1810,3,5,37623,0,87570,solved_target
control89,89,1810,3,6,17422,0,87570,solved_target
control89,89,1810,3,7,11609,0,87570,solved_target
control89,89,1810,3,8,,1,87570,solved_target
control89,89,1810,3,9,,1,87570,solved_target
control89,89,1810,3,10,,1,87570,solved_target
control89,89,1810,3,11,,1,87570,solved_target
control89,89,1810,3,12,,1,87570,solved_target
control89,89,1810,3,13,33047,0,87570,solved_target
control89,89,1810,3,14,50988,0,87570,solved_target
control89,89,1810,3,15,,1,87570,solved_target
control89,89,1810,3,16,24739,0,87570,solved_target
control89,89,1810,3,17,44950,0,87570,solved_target
control89,89,1810,3,18,11332,0,87570,solved_target
control89,89,1810,3,19,34064,0,87570,solved_target
control89,89,1810,3,20,,1,87570,solved_target
control89,89,1810,3,21,,1,87570,solved_target
control89,89,1810,3,22,,1,87570,solved_target
control89,89,1810,3,23,,1,87570,solved_target
control89,89,1810,3,24,43997,0,87570,solved_target
control89,89,1810,3,25,36382,0,87570,solved_target
control89,89,1810,3,26,65501,0,87570,solved_target
control89,89,1810,3,27,,1,87570,solved_target
control89,89,1810,3,28,11810,0,87570,solved_target
control89,89,1810,3,29,,1,87570,solved_target
control89,89,1810,3,30,,1,87570,solved_target
control89,89,1810,3,31,,1,87570,solved_target
control89,89,1810,3,32,87570,0,87570,solved_target
control89,89,1810,3,33,,1,87570,solved_target
control89,89,1810,3,34,19997,0,87570,solved_target
control89,89,1810,3,35,,1,87570,solved_target
control89,89,1810,3,36,69829,0,87570,solved_target
control89,89,1810,3,37,,1,87570,solved_target
control89,89,1810,3,38,68464,0,87570,solved_target
control89,89,1810,3,39,87284,0,87570,solved_target
control89,89,1810,3,40,18494,0,87570,solved_target
control89,89,1810,3,41,6042,0,87570,solved_target
control89,89,1810,3,42,,1,87570,solved_target
control89,89,1810,3,43,12949,0,87570,solved_target
control89,89,1810,3,44,34751,0,87570,solved_target
control89,89,1810,3,45,54730,0,87570,solved_target
control89,89,1810,3,46,36952,0,87570,solved_target
control89,89,1810,3,47,10217,0,87570,solved_target
control89,89,1810,3,48,,1,87570,solved_target
control89,89,1810,3,49,,1,87570,solved_target
control89,89,1810,3,50,59114,0,87570,solved_target
control89,89,1810,3,51,60497,0,87570,solved_target
control89,89,1810,3,52,,1,87570,solved_target
control89,89,1810,3,53,70064,0,87570,solved_target
control89,89,1810,3,54,74365,0,87570,solved_target
control89,89,1810,3,55,41682,0,87570,solved_target
control89,89,1810,3,56,,1,87570,solved_target
control89,89,1810,3,57,57717,0,87570,solved_target
control89,89,1810,3,58,29268,0,87570,solved_target
control89,89,1810,3,59,,1,87570,solved_target
control89,89,1810,3,60,7728,0,87570,solved_target
control89,89,1810,3,61,,1,87570,solved_target
control89,89,1810,3,62,,1,87570,solved_target
control89,89,1810,3,63,,1,87570,solved_target
control89,89,1810,3,64,,1,87570,solved_target
control89,89,1810,3,65,56186,0,87570,solved_target
control89,89,1810,3,66,59801,0,87570,solved_target
control89,89,1810,3,67,,1,87570,solved_target
control89,89,1810,3,68,77288,0,87570,solved_target
control89,89,1810,3,69,49735,0,87570,solved_target
control89,89,1810,3,70,,1,87570,solved_target
control89,89,1810,3,71,,1,87570,solved_target
control89,89,1810,3,72,39013,0,87570,solved_target
control89,89,1810,3,73,41884,0,87570,solved_target
control89,89,1810,3,74,33740,0,87570,solved_target
control89,89,1810,3,75,40085,0,87570,solved_target
control89,89,1810,3,76,7488,0,87570,solved_target
control89,89,1810,3,77,7423,0,87570,solved_target
control89,89,1810,3,78,,1,87570,solved_target
control89,89,1810,3,79,66027,0,87570,solved_target
control89,89,1810,3,80,41423,0,87570,solved_target
control89,89,1810,3,81,,1,87570,solved_target
control89,89,1810,3,82,,1,87570,solved_target
control89,89,1810,3,83,43640,0,87570,solved_target
control89,89,1810,3,84,38330,0,87570,solved_target
control89,89,1810,3,85,,1,87570,solved_target
control89,89,1810,3,86,,1,87570,solved_target
control89,89,1810,3,87,,1,87570,solved_target
control89,89,1810,3,88,,1,87570,solved_target
control89,89,1810,3,89,26375,0,87570,solved_target
control89,89,1810,3,90,37739,0,87570,solved_target
control89,89,1810,3,91,21335,0,87570,solved_target
control89,89,1810,3,92,57062,0,87570,solved_target
control89,89,1810,3,93,27951,0,87570,solved_target
control89,89,1810,3,94,21074,0,87570,solved_target
control89,89,1810,3,95,40583,0,87570,solved_target
control89,89,1810,3,96,,1,87570,solved_target
control89,89,1810,3,97,16327,0,87570,solved_target
control89,89,1810,3,98,,1,87570,solved_target
control89,89,1810,3,99,36490,0,87570,solved_target
control89,89,1810,4,0,86402,0,106070,solved_target
control89,89,1810,4,1,60354,0,106070,solved_target
control89,89,1810,4,2,20226,0,106070,solved_target
control89,89,1810,4,3,21634,0,106070,solved_target
control89,89,1810,4,4,26928,0,106070,solved_target
control89,89,1810,4,5,,1,106070,solved_target
control89,89,1810,4,6,97424,0,106070,solved_target
control89,89,1810,4,7,,1,106070,solved_target
control89,89,1810,4,8,61163,0,106070,solved_target
control89,89,1810,4,9,53623,0,106070,solved_target
control89,89,1810,4,10,19890,0,106070,solved_target
control89,89,1810,4,11,71622,0,106070,solved_target
control89,89,1810,4,12,10944,0,106070,solved_target
control89,89,1810,4,13,11746,0,106070,solved_target
control89,89,1810,4,14,43109,0,106070,solved_target
control89,89,1810,4,15,,1,106070,solved_target
control89,89,1810,4,16,6735,0,106070,solved_target
control89,89,1810,4,17,,1,106070,solved_target
control89,89,1810,4,18,,1,106070,solved_target
control89,89,1810,4,19,20763,0,106070,solved_target
control89,89,1810,4,20,44836,0,106070,solved_target
control89,89,1810,4,21,,1,106070,solved_target
control89,89,1810,4,22,39083,0,106070,solved_target
control89,89,1810,4,23,21299,0,106070,solved_target
control89,89,1810,4,24,,1,106070,solved_target
control89,89,1810,4,25,,1,106070,solved_target
control89,89,1810,4,26,7443,0,106070,solved_target
control89,89,1810,4,27,,1,106070,solved_target
control89,89,1810,4,28,78776,0,106070,solved_target
control89,89,1810,4,29,95497,0,106070,solved_target
control89,89,1810,4,30,7567,0,106070,solved_target
control89,89,1810,4,31,,1,106070,solved_target
control89,89,1810,4,32,94906,0,106070,solved_target
control89,89,1810,4,33,47429,0,106070,solved_target
control89,89,1810,4,34,11414,0,106070,solved_target
control89,89,1810,4,35,24174,0,106070,solved_target
control89,89,1810,4,36,25241,0,106070,solved_target
control89,89,1810,4,37,6166,0,106070,solved_target
control89,89,1810,4,38,38815,0,106070,solved_target
control89,89,1810,4,39,61612,0,106070,solved_target
control89,89,1810,4,40,,1,106070,solved_target
control89,89,1810,4,41,27951,0,106070,solved_target
control89,89,1810,4,42,,1,106070,solved_target
control89,89,1810,4,43,,1,106070,solved_target
control89,89,1810,4,44,106070,0,106070,solved_target
control89,89,1810,4,45,15877,0,106070,solved_target
control89,89,1810,4,46,,1,106070,solved_target
control89,89,1810,4,47,11716,0,106070,solved_target
control89,89,1810,4,48,8981,0,106070,solved_target
control89,89,1810,4,49,31709,0,106070,solved_target
control89,89,1810,4,50,19594,0,106070,solved_target
control89,89,1810,4,51,24893,0,106070,solved_target
control89,89,1810,4,52,50559,0,106070,solved_target
control89,89,1810,4,53,5326,0,106070,solved_target
control89,89,1810,4,54,,1,106070,solved_target
control89,89,1810,4,55,,1,106070,solved_target
control89,89,1810,4,56,,1,106070,solved_target
control89,89,1810,4,57,,1,106070,solved_target
control89,89,1810,4,58,,1,106070,solved_target
control89,89,1810,4,59,,1,106070,solved_target
control89,89,1810,4,60,62973,0,106070,solved_target
control89,89,1810,4,61,,1,106070,solved_target
control89,89,1810,4,62,35635,0,106070,solved_target
control89,89,1810,4,63,,1,106070,solved_target
control89,89,1810,4,64,,1,106070,solved_target
control89,89,1810,4,65,,1,106070,solved_target
control89,89,1810,4,66,,1,106070,solved_target
control89,89,1810,4,67,19157,0,106070,solved_target
control89,89,1810,4,68,95589,0,106070,solved_target
control89,89,1810,4,69,,1,106070,solved_target
control89,89,1810,4,70,,1,106070,solved_target
control89,89,1810,4,71,5871,0,106070,solved_target
control89,89,1810,4,72,86530,0,106070,solved_target
control89,89,1810,4,73,,1,106070,solved_target
control89,89,1810,4,74,68632,0,106070,solved_target
control89,89,1810,4,75,4262,0,106070,solved_target
control89,89,1810,4,76,43371,0,106070,solved_target
control89,89,1810,4,77,,1,106070,solved_target
control89,89,1810,4,78,81043,0,106070,solved_target
control89,89,1810,4,79,,1,106070,solved_target
control89,89,1810,4,80,,1,106070,solved_target
control89,89,1810,4,81,70774,0,106070,solved_target
control89,89,1810,4,82,,1,106070,solved_target
control89,89,1810,4,83,10353,0,106070,solved_target
control89,89,1810,4,84,43540,0,106070,solved_target
control89,89,1810,4,85,,1,106070,solved_target
control89,89,1810,4,86,,1,106070,solved_target
control89,89,1810,4,87,,1,106070,solved_target
control89,89,1810,4,88,87964,0,106070,solved_target
control89,89,1810,4,89,,1,106070,solved_target
control89,89,1810,4,90,104323,0,106070,solved_target
control89,89,1810,4,91,43190,0,106070,solved_target
control89,89,1810,4,92,,1,106070,solved_target
control89,89,1810,4,93,,1,106070,solved_target
control89,89,1810,4,94,24280,0,106070,solved_target
control89,89,1810,4,95,14978,0,106070,solved_target
control89,89,1810,4,96,11932,0,106070,solved_target
control89,89,1810,4,97,,1,106070,solved_target
control89,89,1810,4,98,57576,0,106070,solved_target
control89,89,1810,4,99,,1,106070,solved_target
control89,89,2560,0,0,,1,1643370,solved_target
control89,89,2560,0,1,,1,1643370,solved_target
control89,89,2560,0,2,126275,0,1643370,solved_target
control89,89,2560,0,3,,1,1643370,solved_target
control89,89,2560,0,4,8423,0,1643370,solved_target
control89,89,2560,0,5,,1,1643370,solved_target
control89,89,2560,0,6,145389,0,1643370,solved_target
control89,89,2560,0,7,,1,1643370,solved_target
control89,89,2560,0,8,78930,0,1643370,solved_target
control89,89,2560,0,9,,1,1643370,solved_target
control89,89,2560,0,10,27098,0,1643370,solved_target
control89,89,2560,0,11,44417,0,1643370,solved_target
control89,89,2560,0,12,825757,0,1643370,solved_target
control89,89,2560,0,13,64129,0,1643370,solved_target
control89,89,2560,0,14,,1,1643370,solved_target
control89,89,2560,0,15,678286,0,1643370,solved_target
control89,89,2560,0,16,40042,0,1643370,solved_target
control89,89,2560,0,17,820979,0,1643370,solved_target
control89,89,2560,0,18,289828,0,1643370,solved_target
control89,89,2560,0,19,,1,1643370,solved_target
control89,89,2560,0,20,118344,0,1643370,solved_target
control89,89,2560,0,21,,1,1643370,solved_target
control89,89,2560,0,22,1047021,0,1643370,solved_target
control89,89,2560,0,23,,1,1643370,solved_target
control89,89,2560,0,24,,1,1643370,solved_target
control89,89,2560,0,25,12511,0,1643370,solved_target
control89,89,2560,0,26,27897,0,1643370,solved_target
control89,89,2560,0,27,,1,1643370,solved_target
control89,89,2560,0,28,495908,0,1643370,solved_target
control89,89,2560,0,29,,1,1643370,solved_target
control89,89,2560,0,30,985848,0,1643370,solved_target
control89,89,2560,0,31,,1,1643370,solved_target
control89,89,2560,0,32,125447,0,1643370,solved_target
control89,89,2560,0,33,,1,1643370,solved_target
control89,89,2560,0,34,,1,1643370,solved_target
control89,89,2560,0,35,40574,0,1643370,solved_target
control89,89,2560,0,36,163397,0,1643370,solved_target
control89,89,2560,0,37,,1,1643370,solved_target
control89,89,2560,0,38,,1,1643370,solved_target
control89,89,2560,0,39,45292,0,1643370,solved_target
control89,89,2560,0,40,139940,0,1643370,solved_target
control89,89,2560,0,41,487783,0,1643370,solved_target
control89,89,2560,0,42,670483,0,1643370,solved_target
control89,89,2560,0,43,,1,1643370,solved_target
control89,89,2560,0,44,42717,0,1643370,solved_target
control89,89,2560,0,45,245629,0,1643370,solved_target
control89,89,2560,0,46,44613,0,1643370,solved_target
control89,89,2560,0,47,841609,0,1643370,solved_target
control89,89,2560,0,48,,1,1643370,solved_target
control89,89,2560,0,49,,1,1643370,solved_target
control89,89,2560,0,50,366683,0,1643370,solved_target
control89,89,2560,0,51,149936,0,1643370,solved_target
control89,89,2560,0,52,34839,0,1643370,solved_target
control89,89,2560,0,53,,1,1643370,solved_target
control89,89,2560,0,54,,1,1643370,solved_target
control89,89,2560,0,55,28749,0,1643370,solved_target
control89,89,2560,0,56,91100,0,1643370,solved_target
control89,89,2560,0,57,177055,0,1643370,solved_target
control89,89,2560,0,58,1246106,0,1643370,solved_target
control89,89,2560,0,59,1543595,0,1643370,solved_target
control89,89,2560,0,60,678443,0,1643370,solved_target
control89,89,2560,0,61,250780,0,1643370,solved_target
control89,89,2560,0,62,43263,0,1643370,solved_target
control89,89,2560,0,63,121157,0,1643370,solved_target
control89,89,2560,0,64,651435,0,1643370,solved_target
control89,89,2560,0,65,85211,0,1643370,solved_target
control89,89,2560,0,66,,1,1643370,solved_target
control89,89,2560,0,67,,1,1643370,solved_target
control89,89,2560,0,68,447683,0,1643370,solved_target
control89,89,2560,0,69,43322,0,1643370,solved_target
control89,89,2560,0,70,,1,1643370,solved_target
control89,89,2560,0,71,,1,1643370,solved_target
control89,89,2560,0,72,48053,0,1643370,solved_target
control89,89,2560,0,73,231716,0,1643370,solved_target
control89,89,2560,0,74,69112,0,1643370,solved_target
control89,89,2560,0,75,27254,0,1643370,solved_target
control89,89,2560,0,76,,1,1643370,solved_target
control89,89,2560,0,77,,1,1643370,solved_target
control89,89,2560,0,78,,1,1643370,solved_target
control89,89,2560,0,79,,1,1643370,solved_target
control89,89,2560,0,80,858878,0,1643370,solved_target
control89,89,2560,0,81,17214,0,1643370,solved_target
control89,89,2560,0,82,,1,1643370,solved_target
control89,89,2560,0,83,216361,0,1643370,solved_target
control89,89,2560,0,84,,1,1643370,solved_target
control89,89,2560,0,85,211429,0,1643370,solved_target
control89,89,2560,0,86,39263,0,1643370,solved_target
control89,89,2560,0,87,,1,1643370,solved_target
control89,89,2560,0,88,1033552,0,1643370,solved_target
control89,89,2560,0,89,,1,1643370,solved_target
control89,89,2560,0,90,,1,1643370,solved_target
control89,89,2560,0,91,13738,0,1643370,solved_target
control89,89,2560,0,92,1129832,0,1643370,solved_target
control89,89,2560,0,93,,1,1643370,solved_target
control89,89,2560,0,94,183354,0,1643370,solved_target
control89,89,2560,0,95,171216,0,1643370,solved_target
control89,89,2560,0,96,,1,1643370,solved_target
control89,89,2560,0,97,,1,1643370,solved_target
control89,89,2560,0,98,,1,1643370,solved_target
control89,89,2560,0,99,1643370,0,1643370,solved_target
control89,89,2560,1,0,184827,0,1226171,wall_cap
control89,89,2560,1,1,828044,0,1226171,wall_cap
control89,89,2560,1,2,267373,0,1226171,wall_cap
control89,89,2560,1,3,,1,1226171,wall_cap
control89,89,2560,1,4,65521,0,1226171,wall_cap
control89,89,2560,1,5,614834,0,1226171,wall_cap
control89,89,2560,1,6,,1,1226171,wall_cap
control89,89,2560,1,7,,1,1226171,wall_cap
control89,89,2560,1,8,35728,0,1226171,wall_cap
control89,89,2560,1,9,,1,1226171,wall_cap
control89,89,2560,1,10,253087,0,1226171,wall_cap
control89,89,2560,1,11,18102,0,1226171,wall_cap
control89,89,2560,1,12,434566,0,1226171,wall_cap
control89,89,2560,1,13,,1,1226171,wall_cap
control89,89,2560,1,14,56046,0,1226171,wall_cap
control89,89,2560,1,15,,1,1226171,wall_cap
control89,89,2560,1,16,46413,0,1226171,wall_cap
control89,89,2560,1,17,277056,0,1226171,wall_cap
control89,89,2560,1,18,13123,0,1226171,wall_cap
control89,89,2560,1,19,112544,0,1226171,wall_cap
control89,89,2560,1,20,,1,1226171,wall_cap
control89,89,2560,1,21,47799,0,1226171,wall_cap
control89,89,2560,1,22,,1,1226171,wall_cap
control89,89,2560,1,23,,1,1226171,wall_cap
control89,89,2560,1,24,,1,1226171,wall_cap
control89,89,2560,1,25,96516,0,1226171,wall_cap
control89,89,2560,1,26,855143,0,1226171,wall_cap
control89,89,2560,1,27,58489,0,1226171,wall_cap
control89,89,2560,1,28,,1,1226171,wall_cap
control89,89,2560,1,29,420705,0,1226171,wall_cap
control89,89,2560,1,30,86738,0,1226171,wall_cap
control89,89,2560,1,31,35198,0,1226171,wall_cap
control89,89,2560,1,32,,1,1226171,wall_cap
control89,89,2560,1,33,728879,0,1226171,wall_cap
control89,89,2560,1,34,,1,1226171,wall_cap
control89,89,2560,1,35,61995,0,1226171,wall_cap
control89,89,2560,1,36,15383,0,1226171,wall_cap
control89,89,2560,1,37,17051,0,1226171,wall_cap
control89,89,2560,1,38,474683,0,1226171,wall_cap
control89,89,2560,1,39,534199,0,1226171,wall_cap
control89,89,2560,1,40,6690,0,1226171,wall_cap
control89,89,2560,1,41,60774,0,1226171,wall_cap
control89,89,2560,1,42,40080,0,1226171,wall_cap
control89,89,2560,1,43,122566,0,1226171,wall_cap
control89,89,2560,1,44,49818,0,1226171,wall_cap
control89,89,2560,1,45,52963,0,1226171,wall_cap
control89,89,2560,1,46,,1,1226171,wall_cap
control89,89,2560,1,47,,1,1226171,wall_cap
control89,89,2560,1,48,16150,0,1226171,wall_cap
control89,89,2560,1,49,,1,1226171,wall_cap
control89,89,2560,1,50,28350,0,1226171,wall_cap
control89,89,2560,1,51,98557,0,1226171,wall_cap
control89,89,2560,1,52,,1,1226171,wall_cap
control89,89,2560,1,53,,1,1226171,wall_cap
control89,89,2560,1,54,,1,1226171,wall_cap
control89,89,2560,1,55,,1,1226171,wall_cap
control89,89,2560,1,56,720302,0,1226171,wall_cap
control89,89,2560,1,57,,1,1226171,wall_cap
control89,89,2560,1,58,,1,1226171,wall_cap
control89,89,2560,1,59,,1,1226171,wall_cap
control89,89,2560,1,60,,1,1226171,wall_cap
control89,89,2560,1,61,35481,0,1226171,wall_cap
control89,89,2560,1,62,123879,0,1226171,wall_cap
control89,89,2560,1,63,81964,0,1226171,wall_cap
control89,89,2560,1,64,,1,1226171,wall_cap
control89,89,2560,1,65,,1,1226171,wall_cap
control89,89,2560,1,66,,1,1226171,wall_cap
control89,89,2560,1,67,,1,1226171,wall_cap
control89,89,2560,1,68,828591,0,1226171,wall_cap
control89,89,2560,1,69,971130,0,1226171,wall_cap
control89,89,2560,1,70,1067604,0,1226171,wall_cap
control89,89,2560,1,71,,1,1226171,wall_cap
control89,89,2560,1,72,741781,0,1226171,wall_cap
control89,89,2560,1,73,,1,1226171,wall_cap
control89,89,2560,1,74,121078,0,1226171,wall_cap
control89,89,2560,1,75,,1,1226171,wall_cap
control89,89,2560,1,76,727209,0,1226171,wall_cap
control89,89,2560,1,77,,1,1226171,wall_cap
control89,89,2560,1,78,991827,0,1226171,wall_cap
control89,89,2560,1,79,,1,1226171,wall_cap
control89,89,2560,1,80,82704,0,1226171,wall_cap
control89,89,2560,1,81,432965,0,1226171,wall_cap
control89,89,2560,1,82,538275,0,1226171,wall_cap
control89,89,2560,1,83,39969,0,1226171,wall_cap
control89,89,2560,1,84,,1,1226171,wall_cap
control89,89,2560,1,85,1090525,0,1226171,wall_cap
control89,89,2560,1,86,535037,0,1226171,wall_cap
control89,89,2560,1,87,,1,1226171,wall_cap
control89,89,2560,1,88,,1,1226171,wall_cap
control89,89,2560,1,89,,1,1226171,wall_cap
control89,89,2560,1,90,,1,1226171,wall_cap
control89,89,2560,1,91,,1,1226171,wall_cap
control89,89,2560,1,92,,1,1226171,wall_cap
control89,89,2560,1,93,43277,0,1226171,wall_cap
control89,89,2560,1,94,,1,1226171,wall_cap
control89,89,2560,1,95,,1,1226171,wall_cap
control89,89,2560,1,96,867946,0,1226171,wall_cap
control89,89,2560,1,97,,1,1226171,wall_cap
control89,89,2560,1,98,299414,0,1226171,wall_cap
control89,89,2560,1,99,122194,0,1226171,wall_cap
control89,89,2560,2,0,106233,0,583681,solved_target
control89,89,2560,2,1,46266,0,583681,solved_target
control89,89,2560,2,2,,1,583681,solved_target
control89,89,2560,2,3,,1,583681,solved_target
control89,89,2560,2,4,348749,0,583681,solved_target
control89,89,2560,2,5,48618,0,583681,solved_target
control89,89,2560,2,6,,1,583681,solved_target
control89,89,2560,2,7,235341,0,583681,solved_target
control89,89,2560,2,8,,1,583681,solved_target
control89,89,2560,2,9,,1,583681,solved_target
control89,89,2560,2,10,,1,583681,solved_target
control89,89,2560,2,11,,1,583681,solved_target
control89,89,2560,2,12,88912,0,583681,solved_target
control89,89,2560,2,13,203561,0,583681,solved_target
control89,89,2560,2,14,,1,583681,solved_target
control89,89,2560,2,15,68888,0,583681,solved_target
control89,89,2560,2,16,37424,0,583681,solved_target
control89,89,2560,2,17,118717,0,583681,solved_target
control89,89,2560,2,18,92635,0,583681,solved_target
control89,89,2560,2,19,,1,583681,solved_target
control89,89,2560,2,20,52613,0,583681,solved_target
control89,89,2560,2,21,,1,583681,solved_target
control89,89,2560,2,22,118985,0,583681,solved_target
control89,89,2560,2,23,30552,0,583681,solved_target
control89,89,2560,2,24,61539,0,583681,solved_target
control89,89,2560,2,25,,1,583681,solved_target
control89,89,2560,2,26,,1,583681,solved_target
control89,89,2560,2,27,,1,583681,solved_target
control89,89,2560,2,28,88457,0,583681,solved_target
control89,89,2560,2,29,,1,583681,solved_target
control89,89,2560,2,30,,1,583681,solved_target
control89,89,2560,2,31,,1,583681,solved_target
control89,89,2560,2,32,,1,583681,solved_target
control89,89,2560,2,33,557592,0,583681,solved_target
control89,89,2560,2,34,26109,0,583681,solved_target
control89,89,2560,2,35,122291,0,583681,solved_target
control89,89,2560,2,36,31161,0,583681,solved_target
control89,89,2560,2,37,,1,583681,solved_target
control89,89,2560,2,38,583681,0,583681,solved_target
control89,89,2560,2,39,61073,0,583681,solved_target
control89,89,2560,2,40,,1,583681,solved_target
control89,89,2560,2,41,28764,0,583681,solved_target
control89,89,2560,2,42,,1,583681,solved_target
control89,89,2560,2,43,50374,0,583681,solved_target
control89,89,2560,2,44,,1,583681,solved_target
control89,89,2560,2,45,,1,583681,solved_target
control89,89,2560,2,46,,1,583681,solved_target
control89,89,2560,2,47,129503,0,583681,solved_target
control89,89,2560,2,48,,1,583681,solved_target
control89,89,2560,2,49,,1,583681,solved_target
control89,89,2560,2,50,,1,583681,solved_target
control89,89,2560,2,51,,1,583681,solved_target
control89,89,2560,2,52,20166,0,583681,solved_target
control89,89,2560,2,53,232463,0,583681,solved_target
control89,89,2560,2,54,139932,0,583681,solved_target
control89,89,2560,2,55,,1,583681,solved_target
control89,89,2560,2,56,,1,583681,solved_target
control89,89,2560,2,57,541491,0,583681,solved_target
control89,89,2560,2,58,72915,0,583681,solved_target
control89,89,2560,2,59,57521,0,583681,solved_target
control89,89,2560,2,60,29684,0,583681,solved_target
control89,89,2560,2,61,70146,0,583681,solved_target
control89,89,2560,2,62,,1,583681,solved_target
control89,89,2560,2,63,56200,0,583681,solved_target
control89,89,2560,2,64,33650,0,583681,solved_target
control89,89,2560,2,65,29688,0,583681,solved_target
control89,89,2560,2,66,67048,0,583681,solved_target
control89,89,2560,2,67,15666,0,583681,solved_target
control89,89,2560,2,68,345892,0,583681,solved_target
control89,89,2560,2,69,,1,583681,solved_target
control89,89,2560,2,70,,1,583681,solved_target
control89,89,2560,2,71,65650,0,583681,solved_target
control89,89,2560,2,72,,1,583681,solved_target
control89,89,2560,2,73,,1,583681,solved_target
control89,89,2560,2,74,22447,0,583681,solved_target
control89,89,2560,2,75,31135,0,583681,solved_target
control89,89,2560,2,76,18557,0,583681,solved_target
control89,89,2560,2,77,,1,583681,solved_target
control89,89,2560,2,78,235857,0,583681,solved_target
control89,89,2560,2,79,318950,0,583681,solved_target
control89,89,2560,2,80,112419,0,583681,solved_target
control89,89,2560,2,81,183763,0,583681,solved_target
control89,89,2560,2,82,53894,0,583681,solved_target
control89,89,2560,2,83,583036,0,583681,solved_target
control89,89,2560,2,84,,1,583681,solved_target
control89,89,2560,2,85,,1,583681,solved_target
control89,89,2560,2,86,134103,0,583681,solved_target
control89,89,2560,2,87,375600,0,583681,solved_target
control89,89,2560,2,88,,1,583681,solved_target
control89,89,2560,2,89,16692,0,583681,solved_target
control89,89,2560,2,90,360277,0,583681,solved_target
control89,89,2560,2,91,251993,0,583681,solved_target
control89,89,2560,2,92,,1,583681,solved_target
control89,89,2560,2,93,49113,0,583681,solved_target
control89,89,2560,2,94,92456,0,583681,solved_target
control89,89,2560,2,95,540782,0,583681,solved_target
control89,89,2560,2,96,552970,0,583681,solved_target
control89,89,2560,2,97,139561,0,583681,solved_target
control89,89,2560,2,98,93666,0,583681,solved_target
control89,89,2560,2,99,,1,583681,solved_target
control89,89,2560,3,0,89674,0,659467,solved_target
control89,89,2560,3,1,165369,0,659467,solved_target
control89,89,2560,3,2,,1,659467,solved_target
control89,89,2560,3,3,20885,0,659467,solved_target
control89,89,2560,3,4,44128,0,659467,solved_target
control89,89,2560,3,5,,1,659467,solved_target
control89,89,2560,3,6,74803,0,659467,solved_target
control89,89,2560,3,7,112217,0,659467,solved_target
control89,89,2560,3,8,,1,659467,solved_target
control89,89,2560,3,9,35847,0,659467,solved_target
control89,89,2560,3,10,145312,0,659467,solved_target
control89,89,2560,3,11,,1,659467,solved_target
control89,89,2560,3,12,,1,659467,solved_target
control89,89,2560,3,13,112057,0,659467,solved_target
control89,89,2560,3,14,52330,0,659467,solved_target
control89,89,2560,3,15,,1,659467,solved_target
control89,89,2560,3,16,,1,659467,solved_target
control89,89,2560,3,17,,1,659467,solved_target
control89,89,2560,3,18,434253,0,659467,solved_target
control89,89,2560,3,19,,1,659467,solved_target
control89,89,2560,3,20,205934,0,659467,solved_target
control89,89,2560,3,21,32350,0,659467,solved_target
control89,89,2560,3,22,,1,659467,solved_target
control89,89,2560,3,23,28550,0,659467,solved_target
control89,89,2560,3,24,,1,659467,solved_target
control89,89,2560,3,25,212655,0,659467,solved_target
control89,89,2560,3,26,85056,0,659467,solved_target
control89,89,2560,3,27,,1,659467,solved_target
control89,89,2560,3,28,,1,659467,solved_target
control89,89,2560,3,29,68223,0,659467,solved_target
control89,89,2560,3,30,211334,0,659467,solved_target
control89,89,2560,3,31,35500,0,659467,solved_target
control89,89,2560,3,32,659467,0,659467,solved_target
control89,89,2560,3,33,,1,659467,solved_target
control89,89,2560,3,34,184638,0,659467,solved_target
control89,89,2560,3,35,52522,0,659467,solved_target
control89,89,2560,3,36,55794,0,659467,solved_target
control89,89,2560,3,37,62458,0,659467,solved_target
control89,89,2560,3,38,94461,0,659467,solved_target
control89,89,2560,3,39,6324,0,659467,solved_target
control89,89,2560,3,40,,1,659467,solved_target
control89,89,2560,3,41,,1,659467,solved_target
control89,89,2560,3,42,101331,0,659467,solved_target
control89,89,2560,3,43,249561,0,659467,solved_target
control89,89,2560,3,44,65837,0,659467,solved_target
control89,89,2560,3,45,37174,0,659467,solved_target
control89,89,2560,3,46,,1,659467,solved_target
control89,89,2560,3,47,113793,0,659467,solved_target
control89,89,2560,3,48,12088,0,659467,solved_target
control89,89,2560,3,49,,1,659467,solved_target
control89,89,2560,3,50,,1,659467,solved_target
control89,89,2560,3,51,,1,659467,solved_target
control89,89,2560,3,52,6379,0,659467,solved_target
control89,89,2560,3,53,89984,0,659467,solved_target
control89,89,2560,3,54,,1,659467,solved_target
control89,89,2560,3,55,470990,0,659467,solved_target
control89,89,2560,3,56,168873,0,659467,solved_target
control89,89,2560,3,57,34381,0,659467,solved_target
control89,89,2560,3,58,,1,659467,solved_target
control89,89,2560,3,59,,1,659467,solved_target
control89,89,2560,3,60,38078,0,659467,solved_target
control89,89,2560,3,61,,1,659467,solved_target
control89,89,2560,3,62,,1,659467,solved_target
control89,89,2560,3,63,175471,0,659467,solved_target
control89,89,2560,3,64,52723,0,659467,solved_target
control89,89,2560,3,65,204585,0,659467,solved_target
control89,89,2560,3,66,,1,659467,solved_target
control89,89,2560,3,67,,1,659467,solved_target
control89,89,2560,3,68,101564,0,659467,solved_target
control89,89,2560,3,69,26225,0,659467,solved_target
control89,89,2560,3,70,239626,0,659467,solved_target
control89,89,2560,3,71,22503,0,659467,solved_target
control89,89,2560,3,72,42355,0,659467,solved_target
control89,89,2560,3,73,,1,659467,solved_target
control89,89,2560,3,74,79565,0,659467,solved_target
control89,89,2560,3,75,67717,0,659467,solved_target
control89,89,2560,3,76,,1,659467,solved_target
control89,89,2560,3,77,,1,659467,solved_target
control89,89,2560,3,78,,1,659467,solved_target
control89,89,2560,3,79,,1,659467,solved_target
control89,89,2560,3,80,165167,0,659467,solved_target
control89,89,2560,3,81,,1,659467,solved_target
control89,89,2560,3,82,11030,0,659467,solved_target
control89,89,2560,3,83,180019,0,659467,solved_target
control89,89,2560,3,84,,1,659467,solved_target
control89,89,2560,3,85,139964,0,659467,solved_target
control89,89,2560,3,86,309502,0,659467,solved_target
control89,89,2560,3,87,66700,0,659467,solved_target
control89,89,2560,3,88,,1,659467,solved_target
control89,89,2560,3,89,,1,659467,solved_target
control89,89,2560,3,90,223562,0,659467,solved_target
control89,89,2560,3,91,,1,659467,solved_target
control89,89,2560,3,92,183429,0,659467,solved_target
control89,89,2560,3,93,240127,0,659467,solved_target
control89,89,2560,3,94,78702,0,659467,solved_target
control89,89,2560,3,95,,1,659467,solved_target
control89,89,2560,3,96,10229,0,659467,solved_target
control89,89,2560,3,97,,1,659467,solved_target
control89,89,2560,3,98,55472,0,659467,solved_target
control89,89,2560,3,99,,1,659467,solved_target
control89,89,2560,4,0,186985,0,932590,solved_target
control89,89,2560,4,1,932590,0,932590,solved_target
control89,89,2560,4,2,,1,932590,solved_target
control89,89,2560,4,3,212255,0,932590,solved_target
control89,89,2560,4,4,742886,0,932590,solved_target
control89,89,2560,4,5,175796,0,932590,solved_target
control89,89,2560,4,6,102265,0,932590,solved_target
control89,89,2560,4,7,,1,932590,solved_target
control89,89,2560,4,8,,1,932590,solved_target
control89,89,2560,4,9,,1,932590,solved_target
control89,89,2560,4,10,,1,932590,solved_target
control89,89,2560,4,11,159598,0,932590,solved_target
control89,89,2560,4,12,394107,0,932590,solved_target
control89,89,2560,4,13,80202,0,932590,solved_target
control89,89,2560,4,14,106304,0,932590,solved_target
control89,89,2560,4,15,,1,932590,solved_target
control89,89,2560,4,16,142940,0,932590,solved_target
control89,89,2560,4,17,30833,0,932590,solved_target
control89,89,2560,4,18,197409,0,932590,solved_target
control89,89,2560,4,19,783644,0,932590,solved_target
control89,89,2560,4,20,171856,0,932590,solved_target
control89,89,2560,4,21,,1,932590,solved_target
control89,89,2560,4,22,59619,0,932590,solved_target
control89,89,2560,4,23,,1,932590,solved_target
control89,89,2560,4,24,,1,932590,solved_target
control89,89,2560,4,25,,1,932590,solved_target
control89,89,2560,4,26,,1,932590,solved_target
control89,89,2560,4,27,655605,0,932590,solved_target
control89,89,2560,4,28,223728,0,932590,solved_target
control89,89,2560,4,29,,1,932590,solved_target
control89,89,2560,4,30,,1,932590,solved_target
control89,89,2560,4,31,11003,0,932590,solved_target
control89,89,2560,4,32,53020,0,932590,solved_target
control89,89,2560,4,33,,1,932590,solved_target
control89,89,2560,4,34,903148,0,932590,solved_target
control89,89,2560,4,35,,1,932590,solved_target
control89,89,2560,4,36,196845,0,932590,solved_target
control89,89,2560,4,37,30438,0,932590,solved_target
control89,89,2560,4,38,,1,932590,solved_target
control89,89,2560,4,39,616487,0,932590,solved_target
control89,89,2560,4,40,,1,932590,solved_target
control89,89,2560,4,41,143571,0,932590,solved_target
control89,89,2560,4,42,201262,0,932590,solved_target
control89,89,2560,4,43,,1,932590,solved_target
control89,89,2560,4,44,32755,0,932590,solved_target
control89,89,2560,4,45,,1,932590,solved_target
control89,89,2560,4,46,58357,0,932590,solved_target
control89,89,2560,4,47,,1,932590,solved_target
control89,89,2560,4,48,595528,0,932590,solved_target
control89,89,2560,4,49,,1,932590,solved_target
control89,89,2560,4,50,117765,0,932590,solved_target
control89,89,2560,4,51,,1,932590,solved_target
control89,89,2560,4,52,36847,0,932590,solved_target
control89,89,2560,4,53,,1,932590,solved_target
control89,89,2560,4,54,65608,0,932590,solved_target
control89,89,2560,4,55,,1,932590,solved_target
control89,89,2560,4,56,,1,932590,solved_target
control89,89,2560,4,57,81536,0,932590,solved_target
control89,89,2560,4,58,504781,0,932590,solved_target
control89,89,2560,4,59,234297,0,932590,solved_target
control89,89,2560,4,60,,1,932590,solved_target
control89,89,2560,4,61,,1,932590,solved_target
control89,89,2560,4,62,,1,932590,solved_target
control89,89,2560,4,63,178278,0,932590,solved_target
control89,89,2560,4,64,9920,0,932590,solved_target
control89,89,2560,4,65,98649,0,932590,solved_target
control89,89,2560,4,66,,1,932590,solved_target
control89,89,2560,4,67,38017,0,932590,solved_target
control89,89,2560,4,68,,1,932590,solved_target
control89,89,2560,4,69,214924,0,932590,solved_target
control89,89,2560,4,70,,1,932590,solved_target
control89,89,2560,4,71,67022,0,932590,solved_target
control89,89,2560,4,72,,1,932590,solved_target
control89,89,2560,4,73,15866,0,932590,solved_target
control89,89,2560,4,74,162701,0,932590,solved_target
control89,89,2560,4,75,427371,0,932590,solved_target
control89,89,2560,4,76,249278,0,932590,solved_target
control89,89,2560,4,77,,1,932590,solved_target
control89,89,2560,4,78,103796,0,932590,solved_target
control89,89,2560,4,79,96315,0,932590,solved_target
control89,89,2560,4,80,31366,0,932590,solved_target
control89,89,2560,4,81,41572,0,932590,solved_target
control89,89,2560,4,82,,1,932590,solved_target
control89,89,2560,4,83,,1,932590,solved_target
control89,89,2560,4,84,63596,0,932590,solved_target
control89,89,2560,4,85,58130,0,932590,solved_target
control89,89,2560,4,86,170610,0,932590,solved_target
control89,89,2560,4,87,56650,0,932590,solved_target
control89,89,2560,4,88,51018,0,932590,solved_target
control89,89,2560,4,89,,1,932590,solved_target
control89,89,2560,4,90,266362,0,932590,solved_target
control89,89,2560,4,91,,1,932590,solved_target
control89,89,2560,4,92,,1,932590,solved_target
control89,89,2560,4,93,222325,0,932590,solved_target
control89,89,2560,4,94,36791,0,932590,solved_target
control89,89,2560,4,95,19031,0,932590,solved_target
control89,89,2560,4,96,133725,0,932590,solved_target
control89,89,2560,4,97,85167,0,932590,solved_target
control89,89,2560,4,98,,1,932590,solved_target
control89,89,2560,4,99,,1,932590,solved_target
control89,89,3620,0,0,,1,1005702,wall_cap
control89,89,3620,0,1,,1,1005702,wall_cap
control89,89,3620,0,2,,1,1005702,wall_cap
control89,89,3620,0,3,16923,0,1005702,wall_cap
control89,89,3620,0,4,18808,0,1005702,wall_cap
control89,89,3620,0,5,,1,1005702,wall_cap
control89,89,3620,0,6,,1,1005702,wall_cap
control89,89,3620,0,7,318423,0,1005702,wall_cap
control89,89,3620,0,8,,1,1005702,wall_cap
control89,89,3620,0,9,,1,1005702,wall_cap
control89,89,3620,0,10,,1,1005702,wall_cap
control89,89,3620,0,11,,1,1005702,wall_cap
control89,89,3620,0,12,,1,1005702,wall_cap
control89,89,3620,0,13,,1,1005702,wall_cap
control89,89,3620,0,14,,1,1005702,wall_cap
control89,89,3620,0,15,378077,0,1005702,wall_cap
control89,89,3620,0,16,,1,1005702,wall_cap
control89,89,3620,0,17,,1,1005702,wall_cap
control89,89,3620,0,18,,1,1005702,wall_cap
control89,89,3620,0,19,,1,1005702,wall_cap
control89,89,3620,0,20,199376,0,1005702,wall_cap
control89,89,3620,0,21,,1,1005702,wall_cap
control89,89,3620,0,22,,1,1005702,wall_cap
control89,89,3620,0,23,,1,1005702,wall_cap
control89,89,3620,0,24,908162,0,1005702,wall_cap
control89,89,3620,0,25,,1,1005702,wall_cap
control89,89,3620,0,26,,1,1005702,wall_cap
control89,89,3620,0,27,,1,1005702,wall_cap
control89,89,3620,0,28,,1,1005702,wall_cap
control89,89,3620,0,29,,1,1005702,wall_cap
control89,89,3620,0,30,,1,1005702,wall_cap
control89,89,3620,0,31,,1,1005702,wall_cap
control89,89,3620,0,32,51540,0,1005702,wall_cap
control89,89,3620,0,33,,1,1005702,wall_cap
control89,89,3620,0,34,,1,1005702,wall_cap
control89,89,3620,0,35,,1,1005702,wall_cap
control89,89,3620,0,36,615680,0,1005702,wall_cap
control89,89,3620,0,37,,1,1005702,wall_cap
control89,89,3620,0,38,,1,1005702,wall_cap
control89,89,3620,0,39,,1,1005702,wall_cap
control89,89,3620,0,40,334939,0,1005702,wall_cap
control89,89,3620,0,41,87393,0,1005702,wall_cap
control89,89,3620,0,42,,1,1005702,wall_cap
control89,89,3620,0,43,,1,1005702,wall_cap
control89,89,3620,0,44,,1,1005702,wall_cap
control89,89,3620,0,45,,1,1005702,wall_cap
control89,89,3620,0,46,,1,1005702,wall_cap
control89,89,3620,0,47,,1,1005702,wall_cap
control89,89,3620,0,48,,1,1005702,wall_cap
control89,89,3620,0,49,,1,1005702,wall_cap
control89,89,3620,0,50,,1,1005702,wall_cap
control89,89,3620,0,51,,1,1005702,wall_cap
control89,89,3620,0,52,,1,1005702,wall_cap
control89,89,3620,0,53,,1,1005702,wall_cap
control89,89,3620,0,54,,1,1005702,wall_cap
control89,89,3620,0,55,,1,1005702,wall_cap
control89,89,3620,0,56,,1,1005702,wall_cap
control89,89,3620,0,57,,1,1005702,wall_cap
control89,89,3620,0,58,,1,1005702,wall_cap
control89,89,3620,0,59,,1,1005702,wall_cap
control89,89,3620,0,60,,1,1005702,wall_cap
control89,89,3620,0,61,,1,1005702,wall_cap
control89,89,3620,0,62,,1,1005702,wall_cap
control89,89,3620,0,63,,1,1005702,wall_cap
control89,89,3620,0,64,,1,1005702,wall_cap
control89,89,3620,0,65,148395,0,1005702,wall_cap
control89,89,3620,0,66,,1,1005702,wall_cap
control89,89,3620,0,67,,1,1005702,wall_cap
control89,89,3620,0,68,,1,1005702,wall_cap
control89,89,3620,0,69,,1,1005702,wall_cap
control89,89,3620,0,70,,1,1005702,wall_cap
control89,89,3620,0,71,,1,1005702,wall_cap
control89,89,3620,0,72,35344,0,1005702,wall_cap
control89,89,3620,0,73,,1,1005702,wall_cap
control89,89,3620,0,74,,1,1005702,wall_cap
control89,89,3620,0,75,,1,1005702,wall_cap
control89,89,3620,0,76,111838,0,1005702,wall_cap
control89,89,3620,0,77,,1,1005702,wall_cap
control89,89,3620,0,78,,1,1005702,wall_cap
control89,89,3620,0,79,,1,1005702,wall_cap
control89,89,3620,0,80,,1,1005702,wall_cap
control89,89,3620,0,81,,1,1005702,wall_cap
control89,89,3620,0,82,,1,1005702,wall_cap
control89,89,3620,0,83,,1,1005702,wall_cap
control89,89,3620,0,84,,1,1005702,wall_cap
control89,89,3620,0,85,,1,1005702,wall_cap
control89,89,3620,0,86,,1,1005702,wall_cap
control89,89,3620,0,87,,1,1005702,wall_cap
control89,89,3620,0,88,67150,0,1005702,wall_cap
control89,89,3620,0,89,140281,0,1005702,wall_cap
control89,89,3620,0,90,,1,1005702,wall_cap
control89,89,3620,0,91,,1,1005702,wall_cap
control89,89,3620,0,92,,1,1005702,wall_cap
control89,89,3620,0,93,,1,1005702,wall_cap
control89,89,3620,0,94,,1,1005702,wall_cap
control89,89,3620,0,95,151234,0,1005702,wall_cap
control89,89,3620,0,96,,1,1005702,wall_cap
control89,89,3620,0,97,,1,1005702,wall_cap
control89,89,3620,0,98,,1,1005702,wall_cap
control89,89,3620,0,99,,1,1005702,wall_cap
control89,89,3620,1,0,259566,0,1158874,wall_cap
control89,89,3620,1,1,,1,1158874,wall_cap
control89,89,3620,1,2,,1,1158874,wall_cap
control89,89,3620,1,3,,1,1158874,wall_cap
control89,89,3620,1,4,,1,1158874,wall_cap
control89,89,3620,1,5,,1,1158874,wall_cap
control89,89,3620,1,6,,1,1158874,wall_cap
control89,89,3620,1,7,111107,0,1158874,wall_cap
control89,89,3620,1,8,,1,1158874,wall_cap
control89,89,3620,1,9,,1,1158874,wall_cap
control89,89,3620,1,10,,1,1158874,wall_cap
control89,89,3620,1,11,,1,1158874,wall_cap
control89,89,3620,1,12,,1,1158874,wall_cap
control89,89,3620,1,13,17814,0,1158874,wall_cap
control89,89,3620,1,14,,1,1158874,wall_cap
control89,89,3620,1,15,,1,1158874,wall_cap
control89,89,3620,1,16,,1,1158874,wall_cap
control89,89,3620,1,17,,1,1158874,wall_cap
control89,89,3620,1,18,,1,1158874,wall_cap
control89,89,3620,1,19,,1,1158874,wall_cap
control89,89,3620,1,20,56092,0,1158874,wall_cap
control89,89,3620,1,21,,1,1158874,wall_cap
control89,89,3620,1,22,,1,1158874,wall_cap
control89,89,3620,1,23,,1,1158874,wall_cap
control89,89,3620,1,24,,1,1158874,wall_cap
control89,89,3620,1,25,,1,1158874,wall_cap
control89,89,3620,1,26,,1,1158874,wall_cap
control89,89,3620,1,27,,1,1158874,wall_cap
control89,89,3620,1,28,771097,0,1158874,wall_cap
control89,89,3620,1,29,,1,1158874,wall_cap
control89,89,3620,1,30,153785,0,1158874,wall_cap
control89,89,3620,1,31,,1,1158874,wall_cap
control89,89,3620,1,32,,1,1158874,wall_cap
control89,89,3620,1,33,,1,1158874,wall_cap
control89,89,3620,1,34,,1,1158874,wall_cap
control89,89,3620,1,35,,1,1158874,wall_cap
control89,89,3620,1,36,,1,1158874,wall_cap
control89,89,3620,1,37,,1,1158874,wall_cap
control89,89,3620,1,38,8030,0,1158874,wall_cap
control89,89,3620,1,39,,1,1158874,wall_cap
control89,89,3620,1,40,21287,0,1158874,wall_cap
control89,89,3620,1,41,72242,0,1158874,wall_cap
control89,89,3620,1,42,,1,1158874,wall_cap
control89,89,3620,1,43,14594,0,1158874,wall_cap
control89,89,3620,1,44,,1,1158874,wall_cap
control89,89,3620,1,45,,1,1158874,wall_cap
control89,89,3620,1,46,,1,1158874,wall_cap
control89,89,3620,1,47,,1,1158874,wall_cap
control89,89,3620,1,48,,1,1158874,wall_cap
control89,89,3620,1,49,,1,1158874,wall_cap
control89,89,3620,1,50,,1,1158874,wall_cap
control89,89,3620,1,51,485186,0,1158874,wall_cap
control89,89,3620,1,52,,1,1158874,wall_cap
control89,89,3620,1,53,,1,1158874,wall_cap
control89,89,3620,1,54,,1,1158874,wall_cap
control89,89,3620,1,55,,1,1158874,wall_cap
control89,89,3620,1,56,,1,1158874,wall_cap
control89,89,3620,1,57,,1,1158874,wall_cap
control89,89,3620,1,58,12732,0,1158874,wall_cap
control89,89,3620,1,59,,1,1158874,wall_cap
control89,89,3620,1,60,,1,1158874,wall_cap
control89,89,3620,1,61,,1,1158874,wall_cap
control89,89,3620,1,62,748672,0,1158874,wall_cap
control89,89,3620,1,63,,1,1158874,wall_cap
control89,89,3620,1,64,,1,1158874,wall_cap
control89,89,3620,1,65,107642,0,1158874,wall_cap
control89,89,3620,1,66,,1,1158874,wall_cap
control89,89,3620,1,67,,1,1158874,wall_cap
control89,89,3620,1,68,114402,0,1158874,wall_cap
control89,89,3620,1,69,93998,0,1158874,wall_cap
control89,89,3620,1,70,,1,1158874,wall_cap
control89,89,3620,1,71,,1,1158874,wall_cap
control89,89,3620,1,72,,1,1158874,wall_cap
control89,89,3620,1,73,,1,1158874,wall_cap
control89,89,3620,1,74,,1,1158874,wall_cap
control89,89,3620,1,75,17618,0,1158874,wall_cap
control89,89,3620,1,76,,1,1158874,wall_cap
control89,89,3620,1,77,,1,1158874,wall_cap
control89,89,3620,1,78,64312,0,1158874,wall_cap
control89,89,3620,1,79,884323,0,1158874,wall_cap
control89,89,3620,1,80,,1,1158874,wall_cap
control89,89,3620,1,81,516285,0,1158874,wall_cap
control89,89,3620,1,82,,1,1158874,wall_cap
control89,89,3620,1,83,949062,0,1158874,wall_cap
control89,89,3620,1,84,,1,1158874,wall_cap
control89,89,3620,1,85,,1,1158874,wall_cap
control89,89,3620,1,86,,1,1158874,wall_cap
control89,89,3620,1,87,,1,1158874,wall_cap
control89,89,3620,1,88,,1,1158874,wall_cap
control89,89,3620,1,89,,1,1158874,wall_cap
control89,89,3620,1,90,276384,0,1158874,wall_cap
control89,89,3620,1,91,,1,1158874,wall_cap
control89,89,3620,1,92,907342,0,1158874,wall_cap
control89,89,3620,1,93,548257,0,1158874,wall_cap
control89,89,3620,1,94,,1,1158874,wall_cap
control89,89,3620,1,95,40729,0,1158874,wall_cap
control89,89,3620,1,96,,1,1158874,wall_cap
control89,89,3620,1,97,,1,1158874,wall_cap
control89,89,3620,1,98,,1,1158874,wall_cap
control89,89,3620,1,99,,1,1158874,wall_cap
control89,89,3620,2,0,,1,1150807,wall_cap
control89,89,3620,2,1,,1,1150807,wall_cap
control89,89,3620,2,2,449836,0,1150807,wall_cap
control89,89,3620,2,3,156091,0,1150807,wall_cap
control89,89,3620,2,4,,1,1150807,wall_cap
control89,89,3620,2,5,,1,1150807,wall_cap
control89,89,3620,2,6,,1,1150807,wall_cap
control89,89,3620,2,7,27316,0,1150807,wall_cap
control89,89,3620,2,8,,1,1150807,wall_cap
control89,89,3620,2,9,,1,1150807,wall_cap
control89,89,3620,2,10,17474,0,1150807,wall_cap
control89,89,3620,2,11,,1,1150807,wall_cap
control89,89,3620,2,12,,1,1150807,wall_cap
control89,89,3620,2,13,116542,0,1150807,wall_cap
control89,89,3620,2,14,,1,1150807,wall_cap
control89,89,3620,2,15,112936,0,1150807,wall_cap
control89,89,3620,2,16,1131658,0,1150807,wall_cap
control89,89,3620,2,17,,1,1150807,wall_cap
control89,89,3620,2,18,1070675,0,1150807,wall_cap
control89,89,3620,2,19,,1,1150807,wall_cap
control89,89,3620,2,20,121340,0,1150807,wall_cap
control89,89,3620,2,21,1091238,0,1150807,wall_cap
control89,89,3620,2,22,,1,1150807,wall_cap
control89,89,3620,2,23,,1,1150807,wall_cap
control89,89,3620,2,24,14087,0,1150807,wall_cap
control89,89,3620,2,25,,1,1150807,wall_cap
control89,89,3620,2,26,,1,1150807,wall_cap
control89,89,3620,2,27,,1,1150807,wall_cap
control89,89,3620,2,28,,1,1150807,wall_cap
control89,89,3620,2,29,324147,0,1150807,wall_cap
control89,89,3620,2,30,27402,0,1150807,wall_cap
control89,89,3620,2,31,,1,1150807,wall_cap
control89,89,3620,2,32,,1,1150807,wall_cap
control89,89,3620,2,33,,1,1150807,wall_cap
control89,89,3620,2,34,,1,1150807,wall_cap
control89,89,3620,2,35,,1,1150807,wall_cap
control89,89,3620,2,36,,1,1150807,wall_cap
control89,89,3620,2,37,,1,1150807,wall_cap
control89,89,3620,2,38,,1,1150807,wall_cap
control89,89,3620,2,39,,1,1150807,wall_cap
control89,89,3620,2,40,,1,1150807,wall_cap
control89,89,3620,2,41,144543,0,1150807,wall_cap
control89,89,3620,2,42,,1,1150807,wall_cap
control89,89,3620,2,43,,1,1150807,wall_cap
control89,89,3620,2,44,47428,0,1150807,wall_cap
control89,89,3620,2,45,,1,1150807,wall_cap
control89,89,3620,2,46,509482,0,1150807,wall_cap
control89,89,3620,2,47,,1,1150807,wall_cap
control89,89,3620,2,48,,1,1150807,wall_cap
control89,89,3620,2,49,,1,1150807,wall_cap
control89,89,3620,2,50,,1,1150807,wall_cap
control89,89,3620,2,51,,1,1150807,wall_cap
control89,89,3620,2,52,81091,0,1150807,wall_cap
control89,89,3620,2,53,,1,1150807,wall_cap
control89,89,3620,2,54,,1,1150807,wall_cap
control89,89,3620,2,55,,1,1150807,wall_cap
control89,89,3620,2,56,,1,1150807,wall_cap
control89,89,3620,2,57,,1,1150807,wall_cap
control89,89,3620,2,58,,1,1150807,wall_cap
control89,89,3620,2,59,,1,1150807,wall_cap
control89,89,3620,2,60,,1,1150807,wall_cap
control89,89,3620,2,61,,1,1150807,wall_cap
control89,89,3620,2,62,,1,1150807,wall_cap
control89,89,3620,2,63,,1,1150807,wall_cap
control89,89,3620,2,64,122173,0,1150807,wall_cap
control89,89,3620,2,65,,1,1150807,wall_cap
control89,89,3620,2,66,,1,1150807,wall_cap
control89,89,3620,2,67,,1,1150807,wall_cap
control89,89,3620,2,68,,1,1150807,wall_cap
control89,89,3620,2,69,185499,0,1150807,wall_cap
control89,89,3620,2,70,,1,1150807,wall_cap
control89,89,3620,2,71,,1,1150807,wall_cap
control89,89,3620,2,72,,1,1150807,wall_cap
control89,89,3620,2,73,,1,1150807,wall_cap
control89,89,3620,2,74,,1,1150807,wall_cap
control89,89,3620,2,75,,1,1150807,wall_cap
control89,89,3620,2,76,,1,1150807,wall_cap
control89,89,3620,2,77,,1,1150807,wall_cap
control89,89,3620,2,78,,1,1150807,wall_cap
control89,89,3620,2,79,,1,1150807,wall_cap
control89,89,3620,2,80,36885,0,1150807,wall_cap
control89,89,3620,2,81,,1,1150807,wall_cap
control89,89,3620,2,82,,1,1150807,wall_cap
control89,89,3620,2,83,519870,0,1150807,wall_cap
control89,89,3620,2,84,,1,1150807,wall_cap
control89,89,3620,2,85,,1,1150807,wall_cap
control89,89,3620,2,86,,1,1150807,wall_cap
control89,89,3620,2,87,,1,1150807,wall_cap
control89,89,3620,2,88,,1,1150807,wall_cap
control89,89,3620,2,89,,1,1150807,wall_cap
control89,89,3620,2,90,1027892,0,1150807,wall_cap
control89,89,3620,2,91,,1,1150807,wall_cap
control89,89,3620,2,92,,1,1150807,wall_cap
control89,89,3620,2,93,99120,0,1150807,wall_cap
control89,89,3620,2,94,,1,1150807,wall_cap
control89,89,3620,2,95,71247,0,1150807,wall_cap
control89,89,3620,2,96,,1,1150807,wall_cap
control89,89,3620,2,97,,1,1150807,wall_cap
control89,89,3620,2,98,,1,1150807,wall_cap
control89,89,3620,2,99,,1,1150807,wall_cap
control89,89,3620,3,0,,1,1043069,wall_cap
control89,89,3620,3,1,,1,1043069,wall_cap
control89,89,3620,3,2,,1,1043069,wall_cap
control89,89,3620,3,3,,1,1043069,wall_cap
control89,89,3620,3,4,,1,1043069,wall_cap
control89,89,3620,3,5,,1,1043069,wall_cap
control89,89,3620,3,6,,1,1043069,wall_cap
control89,89,3620,3,7,,1,1043069,wall_cap
control89,89,3620,3,8,,1,1043069,wall_cap
control89,89,3620,3,9,354296,0,1043069,wall_cap
control89,89,3620,3,10,,1,1043069,wall_cap
control89,89,3620,3,11,,1,1043069,wall_cap
control89,89,3620,3,12,,1,1043069,wall_cap
control89,89,3620,3,13,,1,1043069,wall_cap
control89,89,3620,3,14,857564,0,1043069,wall_cap
control89,89,3620,3,15,,1,1043069,wall_cap
control89,89,3620,3,16,,1,1043069,wall_cap
control89,89,3620,3,17,,1,1043069,wall_cap
control89,89,3620,3,18,,1,1043069,wall_cap
control89,89,3620,3,19,,1,1043069,wall_cap
control89,89,3620,3,20,,1,1043069,wall_cap
control89,89,3620,3,21,,1,1043069,wall_cap
control89,89,3620,3,22,420325,0,1043069,wall_cap
control89,89,3620,3,23,,1,1043069,wall_cap
control89,89,3620,3,24,615006,0,1043069,wall_cap
control89,89,3620,3,25,55261,0,1043069,wall_cap
control89,89,3620,3,26,,1,1043069,wall_cap
control89,89,3620,3,27,,1,1043069,wall_cap
control89,89,3620,3,28,,1,1043069,wall_cap
control89,89,3620,3,29,,1,1043069,wall_cap
control89,89,3620,3,30,,1,1043069,wall_cap
control89,89,3620,3,31,57653,0,1043069,wall_cap
control89,89,3620,3,32,,1,1043069,wall_cap
control89,89,3620,3,33,,1,1043069,wall_cap
control89,89,3620,3,34,,1,1043069,wall_cap
control89,89,3620,3,35,384461,0,1043069,wall_cap
control89,89,3620,3,36,,1,1043069,wall_cap
control89,89,3620,3,37,,1,1043069,wall_cap
control89,89,3620,3,38,,1,1043069,wall_cap
control89,89,3620,3,39,,1,1043069,wall_cap
control89,89,3620,3,40,,1,1043069,wall_cap
control89,89,3620,3,41,,1,1043069,wall_cap
control89,89,3620,3,42,,1,1043069,wall_cap
control89,89,3620,3,43,119034,0,1043069,wall_cap
control89,89,3620,3,44,,1,1043069,wall_cap
control89,89,3620,3,45,,1,1043069,wall_cap
control89,89,3620,3,46,,1,1043069,wall_cap
control89,89,3620,3,47,,1,1043069,wall_cap
control89,89,3620,3,48,,1,1043069,wall_cap
control89,89,3620,3,49,,1,1043069,wall_cap
control89,89,3620,3,50,16107,0,1043069,wall_cap
control89,89,3620,3,51,254373,0,1043069,wall_cap
control89,89,3620,3,52,105483,0,1043069,wall_cap
control89,89,3620,3,53,,1,1043069,wall_cap
control89,89,3620,3,54,,1,1043069,wall_cap
control89,89,3620,3,55,94022,0,1043069,wall_cap
control89,89,3620,3,56,109967,0,1043069,wall_cap
control89,89,3620,3,57,,1,1043069,wall_cap
control89,89,3620,3,58,,1,1043069,wall_cap
control89,89,3620,3,59,,1,1043069,wall_cap
control89,89,3620,3,60,,1,1043069,wall_cap
control89,89,3620,3,61,,1,1043069,wall_cap
control89,89,3620,3,62,,1,1043069,wall_cap
control89,89,3620,3,63,,1,1043069,wall_cap
control89,89,3620,3,64,,1,1043069,wall_cap
control89,89,3620,3,65,,1,1043069,wall_cap
control89,89,3620,3,66,,1,1043069,wall_cap
control89,89,3620,3,67,171719,0,1043069,wall_cap
control89,89,3620,3,68,,1,1043069,wall_cap
control89,89,3620,3,69,,1,1043069,wall_cap
control89,89,3620,3,70,,1,1043069,wall_cap
control89,89,3620,3,71,,1,1043069,wall_cap
control89,89,3620,3,72,665731,0,1043069,wall_cap
control89,89,3620,3,73,,1,1043069,wall_cap
control89,89,3620,3,74,,1,1043069,wall_cap
control89,89,3620,3,75,,1,1043069,wall_cap
control89,89,3620,3,76,,1,1043069,wall_cap
control89,89,3620,3,77,81072,0,1043069,wall_cap
control89,89,3620,3,78,25827,0,1043069,wall_cap
control89,89,3620,3,79,,1,1043069,wall_cap
control89,89,3620,3,80,,1,1043069,wall_cap
control89,89,3620,3,81,,1,1043069,wall_cap
control89,89,3620,3,82,,1,1043069,wall_cap
control89,89,3620,3,83,,1,1043069,wall_cap
control89,89,3620,3,84,119373,0,1043069,wall_cap
control89,89,3620,3,85,86824,0,1043069,wall_cap
control89,89,3620,3,86,,1,1043069,wall_cap
control89,89,3620,3,87,,1,1043069,wall_cap
control89,89,3620,3,88,125171,0,1043069,wall_cap
control89,89,3620,3,89,,1,1043069,wall_cap
control89,89,3620,3,90,,1,1043069,wall_cap
control89,89,3620,3,91,,1,1043069,wall_cap
control89,89,3620,3,92,273630,0,1043069,wall_cap
control89,89,3620,3,93,74512,0,1043069,wall_cap
control89,89,3620,3,94,,1,1043069,wall_cap
control89,89,3620,3,95,,1,1043069,wall_cap
control89,89,3620,3,96,,1,1043069,wall_cap
control89,89,3620,3,97,,1,1043069,wall_cap
control89,89,3620,3,98,,1,1043069,wall_cap
control89,89,3620,3,99,,1,1043069,wall_cap
control89,89,3620,4,0,,1,1160179,wall_cap
control89,89,3620,4,1,,1,1160179,wall_cap
control89,89,3620,4,2,,1,1160179,wall_cap
control89,89,3620,4,3,135012,0,1160179,wall_cap
control89,89,3620,4,4,,1,1160179,wall_cap
control89,89,3620,4,5,,1,1160179,wall_cap
control89,89,3620,4,6,,1,1160179,wall_cap
control89,89,3620,4,7,86192,0,1160179,wall_cap
control89,89,3620,4,8,,1,1160179,wall_cap
control89,89,3620,4,9,142967,0,1160179,wall_cap
control89,89,3620,4,10,,1,1160179,wall_cap
control89,89,3620,4,11,23025,0,1160179,wall_cap
control89,89,3620,4,12,,1,1160179,wall_cap
control89,89,3620,4,13,,1,1160179,wall_cap
control89,89,3620,4,14,,1,1160179,wall_cap
control89,89,3620,4,15,,1,1160179,wall_cap
control89,89,3620,4,16,375729,0,1160179,wall_cap
control89,89,3620,4,17,,1,1160179,wall_cap
control89,89,3620,4,18,419090,0,1160179,wall_cap
control89,89,3620,4,19,,1,1160179,wall_cap
control89,89,3620,4,20,,1,1160179,wall_cap
control89,89,3620,4,21,,1,1160179,wall_cap
control89,89,3620,4,22,,1,1160179,wall_cap
control89,89,3620,4,23,,1,1160179,wall_cap
control89,89,3620,4,24,,1,1160179,wall_cap
control89,89,3620,4,25,,1,1160179,wall_cap
control89,89,3620,4,26,,1,1160179,wall_cap
control89,89,3620,4,27,,1,1160179,wall_cap
control89,89,3620,4,28,13805,0,1160179,wall_cap
control89,89,3620,4,29,,1,1160179,wall_cap
control89,89,3620,4,30,,1,1160179,wall_cap
control89,89,3620,4,31,,1,1160179,wall_cap
control89,89,3620,4,32,,1,1160179,wall_cap
control89,89,3620,4,33,132718,0,1160179,wall_cap
control89,89,3620,4,34,,1,1160179,wall_cap
control89,89,3620,4,35,166033,0,1160179,wall_cap
control89,89,3620,4,36,,1,1160179,wall_cap
control89,89,3620,4,37,,1,1160179,wall_cap
control89,89,3620,4,38,,1,1160179,wall_cap
control89,89,3620,4,39,,1,1160179,wall_cap
control89,89,3620,4,40,71019,0,1160179,wall_cap
control89,89,3620,4,41,64632,0,1160179,wall_cap
control89,89,3620,4,42,,1,1160179,wall_cap
control89,89,3620,4,43,,1,1160179,wall_cap
control89,89,3620,4,44,,1,1160179,wall_cap
control89,89,3620,4,45,,1,1160179,wall_cap
control89,89,3620,4,46,,1,1160179,wall_cap
control89,89,3620,4,47,,1,1160179,wall_cap
control89,89,3620,4,48,,1,1160179,wall_cap
control89,89,3620,4,49,,1,1160179,wall_cap
control89,89,3620,4,50,,1,1160179,wall_cap
control89,89,3620,4,51,,1,1160179,wall_cap
control89,89,3620,4,52,,1,1160179,wall_cap
control89,89,3620,4,53,42946,0,1160179,wall_cap
control89,89,3620,4,54,,1,1160179,wall_cap
control89,89,3620,4,55,,1,1160179,wall_cap
control89,89,3620,4,56,35199,0,1160179,wall_cap
control89,89,3620,4,57,,1,1160179,wall_cap
control89,89,3620,4,58,,1,1160179,wall_cap
control89,89,3620,4,59,,1,1160179,wall_cap
control89,89,3620,4,60,,1,1160179,wall_cap
control89,89,3620,4,61,,1,1160179,wall_cap
control89,89,3620,4,62,64476,0,1160179,wall_cap
control89,89,3620,4,63,,1,1160179,wall_cap
control89,89,3620,4,64,,1,1160179,wall_cap
control89,89,3620,4,65,,1,1160179,wall_cap
control89,89,3620,4,66,77997,0,1160179,wall_cap
control89,89,3620,4,67,556544,0,1160179,wall_cap
control89,89,3620,4,68,,1,1160179,wall_cap
control89,89,3620,4,69,,1,1160179,wall_cap
control89,89,3620,4,70,82719,0,1160179,wall_cap
control89,89,3620,4,71,,1,1160179,wall_cap
control89,89,3620,4,72,,1,1160179,wall_cap
control89,89,3620,4,73,,1,1160179,wall_cap
control89,89,3620,4,74,,1,1160179,wall_cap
control89,89,3620,4,75,,1,1160179,wall_cap
control89,89,3620,4,76,99610,0,1160179,wall_cap
control89,89,3620,4,77,,1,1160179,wall_cap
control89,89,3620,4,78,,1,1160179,wall_cap
control89,89,3620,4,79,35244,0,1160179,wall_cap
control89,89,3620,4,80,474773,0,1160179,wall_cap
control89,89,3620,4,81,,1,1160179,wall_cap
control89,89,3620,4,82,,1,1160179,wall_cap
control89,89,3620,4,83,,1,1160179,wall_cap
control89,89,3620,4,84,,1,1160179,wall_cap
control89,89,3620,4,85,,1,1160179,wall_cap
control89,89,3620,4,86,,1,1160179,wall_cap
control89,89,3620,4,87,,1,1160179,wall_cap
control89,89,3620,4,88,132903,0,1160179,wall_cap
control89,89,3620,4,89,,1,1160179,wall_cap
control89,89,3620,4,90,,1,1160179,wall_cap
control89,89,3620,4,91,,1,1160179,wall_cap
control89,89,3620,4,92,322182,0,1160179,wall_cap
control89,89,3620,4,93,72190,0,1160179,wall_cap
control89,89,3620,4,94,,1,1160179,wall_cap
control89,89,3620,4,95,,1,1160179,wall_cap
control89,89,3620,4,96,,1,1160179,wall_cap
control89,89,3620,4,97,,1,1160179,wall_cap
control89,89,3620,4,98,,1,1160179,wall_cap
control89,89,3620,4,99,,1,1160179,wall_cap
control89,89,3620,5,0,,1,968620,wall_cap
control89,89,3620,5,1,,1,968620,wall_cap
control89,89,3620,5,2,19481,0,968620,wall_cap
control89,89,3620,5,3,,1,968620,wall_cap
control89,89,3620,5,4,,1,968620,wall_cap
control89,89,3620,5,5,,1,968620,wall_cap
control89,89,3620,5,6,,1,968620,wall_cap
control89,89,3620,5,7,,1,968620,wall_cap
control89,89,3620,5,8,,1,968620,wall_cap
control89,89,3620,5,9,,1,968620,wall_cap
control89,89,3620,5,10,,1,968620,wall_cap
control89,89,3620,5,11,307726,0,968620,wall_cap
control89,89,3620,5,12,,1,968620,wall_cap
control89,89,3620,5,13,,1,968620,wall_cap
control89,89,3620,5,14,,1,968620,wall_cap
control89,89,3620,5,15,42317,0,968620,wall_cap
control89,89,3620,5,16,,1,968620,wall_cap
control89,89,3620,5,17,,1,968620,wall_cap
control89,89,3620,5,18,,1,968620,wall_cap
control89,89,3620,5,19,,1,968620,wall_cap
control89,89,3620,5,20,,1,968620,wall_cap
control89,89,3620,5,21,,1,968620,wall_cap
control89,89,3620,5,22,,1,968620,wall_cap
control89,89,3620,5,23,,1,968620,wall_cap
control89,89,3620,5,24,,1,968620,wall_cap
control89,89,3620,5,25,,1,968620,wall_cap
control89,89,3620,5,26,,1,968620,wall_cap
control89,89,3620,5,27,,1,968620,wall_cap
control89,89,3620,5,28,,1,968620,wall_cap
control89,89,3620,5,29,,1,968620,wall_cap
control89,89,3620,5,30,61180,0,968620,wall_cap
control89,89,3620,5,31,109176,0,968620,wall_cap
control89,89,3620,5,32,,1,968620,wall_cap
control89,89,3620,5,33,,1,968620,wall_cap
control89,89,3620,5,34,,1,968620,wall_cap
control89,89,3620,5,35,,1,968620,wall_cap
control89,89,3620,5,36,,1,968620,wall_cap
control89,89,3620,5,37,,1,968620,wall_cap
control89,89,3620,5,38,,1,968620,wall_cap
control89,89,3620,5,39,,1,968620,wall_cap
control89,89,3620,5,40,388134,0,968620,wall_cap
control89,89,3620,5,41,,1,968620,wall_cap
control89,89,3620,5,42,,1,968620,wall_cap
control89,89,3620,5,43,,1,968620,wall_cap
control89,89,3620,5,44,49644,0,968620,wall_cap
control89,89,3620,5,45,,1,968620,wall_cap
control89,89,3620,5,46,,1,968620,wall_cap
control89,89,3620,5,47,,1,968620,wall_cap
control89,89,3620,5,48,,1,968620,wall_cap
control89,89,3620,5,49,,1,968620,wall_cap
control89,89,3620,5,50,696954,0,968620,wall_cap
control89,89,3620,5,51,,1,968620,wall_cap
control89,89,3620,5,52,,1,968620,wall_cap
control89,89,3620,5,53,,1,968620,wall_cap
control89,89,3620,5,54,,1,968620,wall_cap
control89,89,3620,5,55,452581,0,968620,wall_cap
control89,89,3620,5,56,,1,968620,wall_cap
control89,89,3620,5,57,,1,968620,wall_cap
control89,89,3620,5,58,,1,968620,wall_cap
control89,89,3620,5,59,,1,968620,wall_cap
control89,89,3620,5,60,,1,968620,wall_cap
control89,89,3620,5,61,,1,968620,wall_cap
control89,89,3620,5,62,519743,0,968620,wall_cap
control89,89,3620,5,63,,1,968620,wall_cap
control89,89,3620,5,64,32295,0,968620,wall_cap
control89,89,3620,5,65,,1,968620,wall_cap
control89,89,3620,5,66,940170,0,968620,wall_cap
control89,89,3620,5,67,,1,968620,wall_cap
control89,89,3620,5,68,366642,0,968620,wall_cap
control89,89,3620,5,69,543700,0,968620,wall_cap
control89,89,3620,5,70,,1,968620,wall_cap
control89,89,3620,5,71,,1,968620,wall_cap
control89,89,3620,5,72,,1,968620,wall_cap
control89,89,3620,5,73,,1,968620,wall_cap
control89,89,3620,5,74,,1,968620,wall_cap
control89,89,3620,5,75,626712,0,968620,wall_cap
control89,89,3620,5,76,,1,968620,wall_cap
control89,89,3620,5,77,,1,968620,wall_cap
control89,89,3620,5,78,55395,0,968620,wall_cap
control89,89,3620,5,79,,1,968620,wall_cap
control89,89,3620,5,80,,1,968620,wall_cap
control89,89,3620,5,81,,1,968620,wall_cap
control89,89,3620,5,82,,1,968620,wall_cap
control89,89,3620,5,83,45933,0,968620,wall_cap
control89,89,3620,5,84,,1,968620,wall_cap
control89,89,3620,5,85,,1,968620,wall_cap
control89,89,3620,5,86,,1,968620,wall_cap
control89,89,3620,5,87,,1,968620,wall_cap
control89,89,3620,5,88,,1,968620,wall_cap
control89,89,3620,5,89,,1,968620,wall_cap
control89,89,3620,5,90,,1,968620,wall_cap
control89,89,3620,5,91,119904,0,968620,wall_cap
control89,89,3620,5,92,,1,968620,wall_cap
control89,89,3620,5,93,,1,968620,wall_cap
control89,89,3620,5,94,45460,0,968620,wall_cap
control89,89,3620,5,95,,1,968620,wall_cap
control89,89,3620,5,96,,1,968620,wall_cap
control89,89,3620,5,97,,1,968620,wall_cap
control89,89,3620,5,98,,1,968620,wall_cap
control89,89,3620,5,99,,1,968620,wall_cap
control89,89,3620,6,0,406194,0,968642,wall_cap
control89,89,3620,6,1,,1,968642,wall_cap
control89,89,3620,6,2,,1,968642,wall_cap
control89,89,3620,6,3,,1,968642,wall_cap
control89,89,3620,6,4,,1,968642,wall_cap
control89,89,3620,6,5,178548,0,968642,wall_cap
control89,89,3620,6,6,,1,968642,wall_cap
control89,89,3620,6,7,,1,968642,wall_cap
control89,89,3620,6,8,,1,968642,wall_cap
control89,89,3620,6,9,684894,0,968642,wall_cap
control89,89,3620,6,10,60775,0,968642,wall_cap
control89,89,3620,6,11,,1,968642,wall_cap
control89,89,3620,6,12,,1,968642,wall_cap
control89,89,3620,6,13,,1,968642,wall_cap
control89,89,3620,6,14,,1,968642,wall_cap
control89,89,3620,6,15,,1,968642,wall_cap
control89,89,3620,6,16,93163,0,968642,wall_cap
control89,89,3620,6,17,,1,968642,wall_cap
control89,89,3620,6,18,448734,0,968642,wall_cap
control89,89,3620,6,19,,1,968642,wall_cap
control89,89,3620,6,20,,1,968642,wall_cap
control89,89,3620,6,21,,1,968642,wall_cap
control89,89,3620,6,22,,1,968642,wall_cap
control89,89,3620,6,23,26974,0,968642,wall_cap
control89,89,3620,6,24,,1,968642,wall_cap
control89,89,3620,6,25,,1,968642,wall_cap
control89,89,3620,6,26,,1,968642,wall_cap
control89,89,3620,6,27,,1,968642,wall_cap
control89,89,3620,6,28,591185,0,968642,wall_cap
control89,89,3620,6,29,,1,968642,wall_cap
control89,89,3620,6,30,,1,968642,wall_cap
control89,89,3620,6,31,,1,968642,wall_cap
control89,89,3620,6,32,,1,968642,wall_cap
control89,89,3620,6,33,,1,968642,wall_cap
control89,89,3620,6,34,100533,0,968642,wall_cap
control89,89,3620,6,35,,1,968642,wall_cap
control89,89,3620,6,36,,1,968642,wall_cap
control89,89,3620,6,37,50247,0,968642,wall_cap
control89,89,3620,6,38,,1,968642,wall_cap
control89,89,3620,6,39,,1,968642,wall_cap
control89,89,3620,6,40,42512,0,968642,wall_cap
control89,89,3620,6,41,,1,968642,wall_cap
control89,89,3620,6,42,17328,0,968642,wall_cap
control89,89,3620,6,43,,1,968642,wall_cap
control89,89,3620,6,44,,1,968642,wall_cap
control89,89,3620,6,45,14431,0,968642,wall_cap
control89,89,3620,6,46,,1,968642,wall_cap
control89,89,3620,6,47,,1,968642,wall_cap
control89,89,3620,6,48,,1,968642,wall_cap
control89,89,3620,6,49,,1,968642,wall_cap
control89,89,3620,6,50,,1,968642,wall_cap
control89,89,3620,6,51,50732,0,968642,wall_cap
control89,89,3620,6,52,,1,968642,wall_cap
control89,89,3620,6,53,,1,968642,wall_cap
control89,89,3620,6,54,,1,968642,wall_cap
control89,89,3620,6,55,91642,0,968642,wall_cap
control89,89,3620,6,56,,1,968642,wall_cap
control89,89,3620,6,57,,1,968642,wall_cap
control89,89,3620,6,58,,1,968642,wall_cap
control89,89,3620,6,59,,1,968642,wall_cap
control89,89,3620,6,60,,1,968642,wall_cap
control89,89,3620,6,61,,1,968642,wall_cap
control89,89,3620,6,62,,1,968642,wall_cap
control89,89,3620,6,63,,1,968642,wall_cap
control89,89,3620,6,64,,1,968642,wall_cap
control89,89,3620,6,65,,1,968642,wall_cap
control89,89,3620,6,66,,1,968642,wall_cap
control89,89,3620,6,67,,1,968642,wall_cap
control89,89,3620,6,68,,1,968642,wall_cap
control89,89,3620,6,69,49534,0,968642,wall_cap
control89,89,3620,6,70,547530,0,968642,wall_cap
control89,89,3620,6,71,,1,968642,wall_cap
control89,89,3620,6,72,146204,0,968642,wall_cap
control89,89,3620,6,73,53910,0,968642,wall_cap
control89,89,3620,6,74,344167,0,968642,wall_cap
control89,89,3620,6,75,,1,968642,wall_cap
control89,89,3620,6,76,,1,968642,wall_cap
control89,89,3620,6,77,,1,968642,wall_cap
control89,89,3620,6,78,98596,0,968642,wall_cap
control89,89,3620,6,79,,1,968642,wall_cap
control89,89,3620,6,80,,1,968642,wall_cap
control89,89,3620,6,81,,1,968642,wall_cap
control89,89,3620,6,82,,1,968642,wall_cap
control89,89,3620,6,83,,1,968642,wall_cap
control89,89,3620,6,84,,1,968642,wall_cap
control89,89,3620,6,85,,1,968642,wall_cap
control89,89,3620,6,86,,1,968642,wall_cap
control89,89,3620,6,87,870551,0,968642,wall_cap
control89,89,3620,6,88,,1,968642,wall_cap
control89,89,3620,6,89,,1,968642,wall_cap
control89,89,3620,6,90,118118,0,968642,wall_cap
control89,89,3620,6,91,,1,968642,wall_cap
control89,89,3620,6,92,958769,0,968642,wall_cap
control89,89,3620,6,93,,1,968642,wall_cap
control89,89,3620,6,94,563925,0,968642,wall_cap
control89,89,3620,6,95,,1,968642,wall_cap
control89,89,3620,6,96,,1,968642,wall_cap
control89,89,3620,6,97,,1,968642,wall_cap
control89,89,3620,6,98,,1,968642,wall_cap
control89,89,3620,6,99,,1,968642,wall_cap
control89,89,3620,7,0,,1,878293,wall_cap
control89,89,3620,7,1,,1,878293,wall_cap
control89,89,3620,7,2,523182,0,878293,wall_cap
control89,89,3620,7,3,309259,0,878293,wall_cap
control89,89,3620,7,4,,1,878293,wall_cap
control89,89,3620,7,5,,1,878293,wall_cap
control89,89,3620,7,6,,1,878293,wall_cap
control89,89,3620,7,7,,1,878293,wall_cap
control89,89,3620,7,8,,1,878293,wall_cap
control89,89,3620,7,9,136805,0,878293,wall_cap
control89,89,3620,7,10,,1,878293,wall_cap
control89,89,3620,7,11,,1,878293,wall_cap
control89,89,3620,7,12,,1,878293,wall_cap
control89,89,3620,7,13,,1,878293,wall_cap
control89,89,3620,7,14,66527,0,878293,wall_cap
control89,89,3620,7,15,,1,878293,wall_cap
control89,89,3620,7,16,,1,878293,wall_cap
control89,89,3620,7,17,,1,878293,wall_cap
control89,89,3620,7,18,,1,878293,wall_cap
control89,89,3620,7,19,,1,878293,wall_cap
control89,89,3620,7,20,,1,878293,wall_cap
control89,89,3620,7,21,,1,878293,wall_cap
control89,89,3620,7,22,,1,878293,wall_cap
control89,89,3620,7,23,295758,0,878293,wall_cap
control89,89,3620,7,24,54973,0,878293,wall_cap
control89,89,3620,7,25,,1,878293,wall_cap
control89,89,3620,7,26,,1,878293,wall_cap
control89,89,3620,7,27,,1,878293,wall_cap
control89,89,3620,7,28,,1,878293,wall_cap
control89,89,3620,7,29,,1,878293,wall_cap
control89,89,3620,7,30,,1,878293,wall_cap
control89,89,3620,7,31,,1,878293,wall_cap
control89,89,3620,7,32,,1,878293,wall_cap
control89,89,3620,7,33,,1,878293,wall_cap
control89,89,3620,7,34,,1,878293,wall_cap
control89,89,3620,7,35,,1,878293,wall_cap
control89,89,3620,7,36,342272,0,878293,wall_cap
control89,89,3620,7,37,,1,878293,wall_cap
control89,89,3620,7,38,,1,878293,wall_cap
control89,89,3620,7,39,,1,878293,wall_cap
control89,89,3620,7,40,51273,0,878293,wall_cap
control89,89,3620,7,41,,1,878293,wall_cap
control89,89,3620,7,42,,1,878293,wall_cap
control89,89,3620,7,43,85104,0,878293,wall_cap
control89,89,3620,7,44,28032,0,878293,wall_cap
control89,89,3620,7,45,,1,878293,wall_cap
control89,89,3620,7,46,,1,878293,wall_cap
control89,89,3620,7,47,,1,878293,wall_cap
control89,89,3620,7,48,,1,878293,wall_cap
control89,89,3620,7,49,,1,878293,wall_cap
control89,89,3620,7,50,86656,0,878293,wall_cap
control89,89,3620,7,51,,1,878293,wall_cap
control89,89,3620,7,52,,1,878293,wall_cap
control89,89,3620,7,53,,1,878293,wall_cap
control89,89,3620,7,54,25934,0,878293,wall_cap
control89,89,3620,7,55,,1,878293,wall_cap
control89,89,3620,7,56,,1,878293,wall_cap
control89,89,3620,7,57,,1,878293,wall_cap
control89,89,3620,7,58,,1,878293,wall_cap
control89,89,3620,7,59,5082,0,878293,wall_cap
control89,89,3620,7,60,148333,0,878293,wall_cap
control89,89,3620,7,61,,1,878293,wall_cap
control89,89,3620,7,62,,1,878293,wall_cap
control89,89,3620,7,63,502316,0,878293,wall_cap
control89,89,3620,7,64,,1,878293,wall_cap
control89,89,3620,7,65,,1,878293,wall_cap
control89,89,3620,7,66,,1,878293,wall_cap
control89,89,3620,7,67,,1,878293,wall_cap
control89,89,3620,7,68,,1,878293,wall_cap
control89,89,3620,7,69,220419,0,878293,wall_cap
control89,89,3620,7,70,,1,878293,wall_cap
control89,89,3620,7,71,,1,878293,wall_cap
control89,89,3620,7,72,28942,0,878293,wall_cap
control89,89,3620,7,73,,1,878293,wall_cap
control89,89,3620,7,74,,1,878293,wall_cap
control89,89,3620,7,75,,1,878293,wall_cap
control89,89,3620,7,76,,1,878293,wall_cap
control89,89,3620,7,77,82512,0,878293,wall_cap
control89,89,3620,7,78,,1,878293,wall_cap
control89,89,3620,7,79,,1,878293,wall_cap
control89,89,3620,7,80,,1,878293,wall_cap
control89,89,3620,7,81,,1,878293,wall_cap
control89,89,3620,7,82,,1,878293,wall_cap
control89,89,3620,7,83,,1,878293,wall_cap
control89,89,3620,7,84,89322,0,878293,wall_cap
control89,89,3620,7,85,97142,0,878293,wall_cap
control89,89,3620,7,86,,1,878293,wall_cap
control89,89,3620,7,87,,1,878293,wall_cap
control89,89,3620,7,88,,1,878293,wall_cap
control89,89,3620,7,89,,1,878293,wall_cap
control89,89,3620,7,90,,1,878293,wall_cap
control89,89,3620,7,91,,1,878293,wall_cap
control89,89,3620,7,92,,1,878293,wall_cap
control89,89,3620,7,93,105440,0,878293,wall_cap
control89,89,3620,7,94,,1,878293,wall_cap
control89,89,3620,7,95,,1,878293,wall_cap
control89,89,3620,7,96,133654,0,878293,wall_cap
control89,89,3620,7,97,,1,878293,wall_cap
control89,89,3620,7,98,91494,0,878293,wall_cap
control89,89,3620,7,99,,1,878293,wall_cap
control89,89,3620,8,0,68542,0,977499,wall_cap
control89,89,3620,8,1,154806,0,977499,wall_cap
control89,89,3620,8,2,,1,977499,wall_cap
control89,89,3620,8,3,,1,977499,wall_cap
control89,89,3620,8,4,,1,977499,wall_cap
control89,89,3620,8,5,,1,977499,wall_cap
control89,89,3620,8,6,550996,0,977499,wall_cap
control89,89,3620,8,7,,1,977499,wall_cap
control89,89,3620,8,8,139803,0,977499,wall_cap
control89,89,3620,8,9,,1,977499,wall_cap
control89,89,3620,8,10,,1,977499,wall_cap
control89,89,3620,8,11,112863,0,977499,wall_cap
control89,89,3620,8,12,,1,977499,wall_cap
control89,89,3620,8,13,,1,977499,wall_cap
control89,89,3620,8,14,,1,977499,wall_cap
control89,89,3620,8,15,,1,977499,wall_cap
control89,89,3620,8,16,,1,977499,wall_cap
control89,89,3620,8,17,,1,977499,wall_cap
control89,89,3620,8,18,218586,0,977499,wall_cap
control89,89,3620,8,19,,1,977499,wall_cap
control89,89,3620,8,20,,1,977499,wall_cap
control89,89,3620,8,21,,1,977499,wall_cap
control89,89,3620,8,22,,1,977499,wall_cap
control89,89,3620,8,23,,1,977499,wall_cap
control89,89,3620,8,24,,1,977499,wall_cap
control89,89,3620,8,25,,1,977499,wall_cap
control89,89,3620,8,26,243420,0,977499,wall_cap
control89,89,3620,8,27,,1,977499,wall_cap
control89,89,3620,8,28,,1,977499,wall_cap
control89,89,3620,8,29,,1,977499,wall_cap
control89,89,3620,8,30,,1,977499,wall_cap
control89,89,3620,8,31,61127,0,977499,wall_cap
control89,89,3620,8,32,,1,977499,wall_cap
control89,89,3620,8,33,479122,0,977499,wall_cap
control89,89,3620,8,34,,1,977499,wall_cap
control89,89,3620,8,35,,1,977499,wall_cap
control89,89,3620,8,36,,1,977499,wall_cap
control89,89,3620,8,37,65173,0,977499,wall_cap
control89,89,3620,8,38,,1,977499,wall_cap
control89,89,3620,8,39,,1,977499,wall_cap
control89,89,3620,8,40,,1,977499,wall_cap
control89,89,3620,8,41,,1,977499,wall_cap
control89,89,3620,8,42,31016,0,977499,wall_cap
control89,89,3620,8,43,,1,977499,wall_cap
control89,89,3620,8,44,175908,0,977499,wall_cap
control89,89,3620,8,45,486791,0,977499,wall_cap
control89,89,3620,8,46,,1,977499,wall_cap
control89,89,3620,8,47,,1,977499,wall_cap
control89,89,3620,8,48,,1,977499,wall_cap
control89,89,3620,8,49,,1,977499,wall_cap
control89,89,3620,8,50,,1,977499,wall_cap
control89,89,3620,8,51,,1,977499,wall_cap
control89,89,3620,8,52,,1,977499,wall_cap
control89,89,3620,8,53,,1,977499,wall_cap
control89,89,3620,8,54,344660,0,977499,wall_cap
control89,89,3620,8,55,,1,977499,wall_cap
control89,89,3620,8,56,,1,977499,wall_cap
control89,89,3620,8,57,263539,0,977499,wall_cap
control89,89,3620,8,58,133456,0,977499,wall_cap
control89,89,3620,8,59,,1,977499,wall_cap
control89,89,3620,8,60,601988,0,977499,wall_cap
control89,89,3620,8,61,110821,0,977499,wall_cap
control89,89,3620,8,62,,1,977499,wall_cap
control89,89,3620,8,63,,1,977499,wall_cap
control89,89,3620,8,64,,1,977499,wall_cap
control89,89,3620,8,65,545161,0,977499,wall_cap
control89,89,3620,8,66,,1,977499,wall_cap
control89,89,3620,8,67,,1,977499,wall_cap
control89,89,3620,8,68,,1,977499,wall_cap
control89,89,3620,8,69,,1,977499,wall_cap
control89,89,3620,8,70,,1,977499,wall_cap
control89,89,3620,8,71,,1,977499,wall_cap
control89,89,3620,8,72,,1,977499,wall_cap
control89,89,3620,8,73,,1,977499,wall_cap
control89,89,3620,8,74,,1,977499,wall_cap
control89,89,3620,8,75,,1,977499,wall_cap
control89,89,3620,8,76,239839,0,977499,wall_cap
control89,89,3620,8,77,,1,977499,wall_cap
control89,89,3620,8,78,130457,0,977499,wall_cap
control89,89,3620,8,79,,1,977499,wall_cap
control89,89,3620,8,80,,1,977499,wall_cap
control89,89,3620,8,81,,1,977499,wall_cap
control89,89,3620,8,82,269002,0,977499,wall_cap
control89,89,3620,8,83,,1,977499,wall_cap
control89,89,3620,8,84,,1,977499,wall_cap
control89,89,3620,8,85,,1,977499,wall_cap
control89,89,3620,8,86,,1,977499,wall_cap
control89,89,3620,8,87,735224,0,977499,wall_cap
control89,89,3620,8,88,,1,977499,wall_cap
control89,89,3620,8,89,,1,977499,wall_cap
control89,89,3620,8,90,,1,977499,wall_cap
control89,89,3620,8,91,,1,977499,wall_cap
control89,89,3620,8,92,,1,977499,wall_cap
control89,89,3620,8,93,,1,977499,wall_cap
control89,89,3620,8,94,,1,977499,wall_cap
control89,89,3620,8,95,,1,977499,wall_cap
control89,89,3620,8,96,,1,977499,wall_cap
control89,89,3620,8,97,737155,0,977499,wall_cap
control89,89,3620,8,98,,1,977499,wall_cap
control89,89,3620,8,99,,1,977499,wall_cap
control89,89,3620,9,0,,1,1003915,wall_cap
control89,89,3620,9,1,,1,1003915,wall_cap
control89,89,3620,9,2,,1,1003915,wall_cap
control89,89,3620,9,3,,1,1003915,wall_cap
control89,89,3620,9,4,,1,1003915,wall_cap
control89,89,3620,9,5,,1,1003915,wall_cap
control89,89,3620,9,6,,1,1003915,wall_cap
control89,89,3620,9,7,,1,1003915,wall_cap
control89,89,3620,9,8,,1,1003915,wall_cap
control89,89,3620,9,9,,1,1003915,wall_cap
control89,89,3620,9,10,,1,1003915,wall_cap
control89,89,3620,9,11,,1,1003915,wall_cap
control89,89,3620,9,12,,1,1003915,wall_cap
control89,89,3620,9,13,,1,1003915,wall_cap
control89,89,3620,9,14,,1,1003915,wall_cap
control89,89,3620,9,15,,1,1003915,wall_cap
control89,89,3620,9,16,,1,1003915,wall_cap
control89,89,3620,9,17,,1,1003915,wall_cap
control89,89,3620,9,18,,1,1003915,wall_cap
control89,89,3620,9,19,,1,1003915,wall_cap
control89,89,3620,9,20,,1,1003915,wall_cap
control89,89,3620,9,21,,1,1003915,wall_cap
control89,89,3620,9,22,850457,0,1003915,wall_cap
control89,89,3620,9,23,273399,0,1003915,wall_cap
control89,89,3620,9,24,,1,1003915,wall_cap
control89,89,3620,9,25,,1,1003915,wall_cap
control89,89,3620,9,26,395992,0,1003915,wall_cap
control89,89,3620,9,27,,1,1003915,wall_cap
control89,89,3620,9,28,73282,0,1003915,wall_cap
control89,89,3620,9,29,202577,0,1003915,wall_cap
control89,89,3620,9,30,644781,0,1003915,wall_cap
control89,89,3620,9,31,62583,0,1003915,wall_cap
control89,89,3620,9,32,,1,1003915,wall_cap
control89,89,3620,9,33,,1,1003915,wall_cap
control89,89,3620,9,34,,1,1003915,wall_cap
control89,89,3620,9,35,,1,1003915,wall_cap
control89,89,3620,9,36,25189,0,1003915,wall_cap
control89,89,3620,9,37,,1,1003915,wall_cap
control89,89,3620,9,38,,1,1003915,wall_cap
control89,89,3620,9,39,,1,1003915,wall_cap
control89,89,3620,9,40,249299,0,1003915,wall_cap
control89,89,3620,9,41,,1,1003915,wall_cap
control89,89,3620,9,42,,1,1003915,wall_cap
control89,89,3620,9,43,,1,1003915,wall_cap
control89,89,3620,9,44,,1,1003915,wall_cap
control89,89,3620,9,45,,1,1003915,wall_cap
control89,89,3620,9,46,,1,1003915,wall_cap
control89,89,3620,9,47,,1,1003915,wall_cap
control89,89,3620,9,48,,1,1003915,wall_cap
control89,89,3620,9,49,531588,0,1003915,wall_cap
control89,89,3620,9,50,,1,1003915,wall_cap
control89,89,3620,9,51,,1,1003915,wall_cap
control89,89,3620,9,52,,1,1003915,wall_cap
control89,89,3620,9,53,,1,1003915,wall_cap
control89,89,3620,9,54,760253,0,1003915,wall_cap
control89,89,3620,9,55,57079,0,1003915,wall_cap
control89,89,3620,9,56,210426,0,1003915,wall_cap
control89,89,3620,9,57,,1,1003915,wall_cap
control89,89,3620,9,58,,1,1003915,wall_cap
control89,89,3620,9,59,,1,1003915,wall_cap
control89,89,3620,9,60,,1,1003915,wall_cap
control89,89,3620,9,61,135526,0,1003915,wall_cap
control89,89,3620,9,62,,1,1003915,wall_cap
control89,89,3620,9,63,,1,1003915,wall_cap
control89,89,3620,9,64,117426,0,1003915,wall_cap
control89,89,3620,9,65,,1,1003915,wall_cap
control89,89,3620,9,66,,1,1003915,wall_cap
control89,89,3620,9,67,423936,0,1003915,wall_cap
control89,89,3620,9,68,,1,1003915,wall_cap
control89,89,3620,9,69,,1,1003915,wall_cap
control89,89,3620,9,70,,1,1003915,wall_cap
control89,89,3620,9,71,,1,1003915,wall_cap
control89,89,3620,9,72,,1,1003915,wall_cap
control89,89,3620,9,73,,1,1003915,wall_cap
control89,89,3620,9,74,,1,1003915,wall_cap
control89,89,3620,9,75,48609,0,1003915,wall_cap
control89,89,3620,9,76,,1,1003915,wall_cap
control89,89,3620,9,77,,1,1003915,wall_cap
control89,89,3620,9,78,47675,0,1003915,wall_cap
control89,89,3620,9,79,,1,1003915,wall_cap
control89,89,3620,9,80,868691,0,1003915,wall_cap
control89,89,3620,9,81,,1,1003915,wall_cap
control89,89,3620,9,82,,1,1003915,wall_cap
control89,89,3620,9,83,,1,1003915,wall_cap
control89,89,3620,9,84,,1,1003915,wall_cap
control89,89,3620,9,85,,1,1003915,wall_cap
control89,89,3620,9,86,,1,1003915,wall_cap
control89,89,3620,9,87,,1,1003915,wall_cap
control89,89,3620,9,88,63143,0,1003915,wall_cap
control89,89,3620,9,89,,1,1003915,wall_cap
control89,89,3620,9,90,,1,1003915,wall_cap
control89,89,3620,9,91,36566,0,1003915,wall_cap
control89,89,3620,9,92,869526,0,1003915,wall_cap
control89,89,3620,9,93,,1,1003915,wall_cap
control89,89,3620,9,94,,1,1003915,wall_cap
control89,89,3620,9,95,,1,1003915,wall_cap
control89,89,3620,9,96,,1,1003915,wall_cap
control89,89,3620,9,97,,1,1003915,wall_cap
control89,89,3620,9,98,,1,1003915,wall_cap
control89,89,3620,9,99,,1,1003915,wall_cap
baseline_tuned,9001,1280,0,0,155956,0,1597403,solved_target
baseline_tuned,9001,1280,0,1,,1,1597403,solved_target
baseline_tuned,9001,1280,0,2,459205,0,1597403,solved_target
baseline_tuned,9001,1280,0,3,,1,1597403,solved_target
baseline_tuned,9001,1280,0,4,309970,0,1597403,solved_target
baseline_tuned,9001,1280,0,5,288585,0,1597403,solved_target
baseline_tuned,9001,1280,0,6,139123,0,1597403,solved_target
baseline_tuned,9001,1280,0,7,1205990,0,1597403,solved_target
baseline_tuned,9001,1280,0,8,31662,0,1597403,solved_target
baseline_tuned,9001,1280,0,9,1407291,0,1597403,solved_target
baseline_tuned,9001,1280,0,10,,1,1597403,solved_target
baseline_tuned,9001,1280,0,11,671617,0,1597403,solved_target
baseline_tuned,9001,1280,0,12,,1,1597403,solved_target
baseline_tuned,9001,1280,0,13,,1,1597403,solved_target
baseline_tuned,9001,1280,0,14,,1,1597403,solved_target
baseline_tuned,9001,1280,0,15,399698,0,1597403,solved_target
baseline_tuned,9001,1280,0,16,452720,0,1597403,solved_target
baseline_tuned,9001,1280,0,17,1597403,0,1597403,solved_target
baseline_tuned,9001,1280,0,18,810273,0,1597403,solved_target
baseline_tuned,9001,1280,0,19,,1,1597403,solved_target
baseline_tuned,9001,1280,0,20,,1,1597403,solved_target
baseline_tuned,9001,1280,0,21,,1,1597403,solved_target
baseline_tuned,9001,1280,0,22,1226178,0,1597403,solved_target
baseline_tuned,9001,1280,0,23,1404366,0,1597403,solved_target
baseline_tuned,9001,1280,0,24,38780,0,1597403,solved_target
baseline_tuned,9001,1280,0,25,285050,0,1597403,solved_target
baseline_tuned,9001,1280,0,26,,1,1597403,solved_target
baseline_tuned,9001,1280,0,27,145525,0,1597403,solved_target
baseline_tuned,9001,1280,0,28,,1,1597403,solved_target
baseline_tuned,9001,1280,0,29,,1,1597403,solved_target
baseline_tuned,9001,1280,0,30,202931,0,1597403,solved_target
baseline_tuned,9001,1280,0,31,,1,1597403,solved_target
baseline_tuned,9001,1280,0,32,1084669,0,1597403,solved_target
baseline_tuned,9001,1280,0,33,,1,1597403,solved_target
baseline_tuned,9001,1280,0,34,459347,0,1597403,solved_target
baseline_tuned,9001,1280,0,35,,1,1597403,solved_target
baseline_tuned,9001,1280,0,36,,1,1597403,solved_target
baseline_tuned,9001,1280,0,37,,1,1597403,solved_target
baseline_tuned,9001,1280,0,38,795356,0,1597403,solved_target
baseline_tuned,9001,1280,0,39,,1,1597403,solved_target
baseline_tuned,9001,1280,0,40,70374,0,1597403,solved_target
baseline_tuned,9001,1280,0,41,752334,0,1597403,solved_target
baseline_tuned,9001,1280,0,42,,1,1597403,solved_target
baseline_tuned,9001,1280,0,43,198728,0,1597403,solved_target
baseline_tuned,9001,1280,0,44,,1,1597403,solved_target
baseline_tuned,9001,1280,0,45,,1,1597403,solved_target
baseline_tuned,9001,1280,0,46,416880,0,1597403,solved_target
baseline_tuned,9001,1280,0,47,,1,1597403,solved_target
baseline_tuned,9001,1280,0,48,,1,1597403,solved_target
baseline_tuned,9001,1280,0,49,356647,0,1597403,solved_target
baseline_tuned,9001,1280,0,50,1562872,0,1597403,solved_target
baseline_tuned,9001,1280,0,51,137754,0,1597403,solved_target
baseline_tuned,9001,1280,0,52,75691,0,1597403,solved_target
baseline_tuned,9001,1280,0,53,,1,1597403,solved_target
baseline_tuned,9001,1280,0,54,273629,0,1597403,solved_target
baseline_tuned,9001,1280,0,55,,1,1597403,solved_target
baseline_tuned,9001,1280,0,56,108325,0,1597403,solved_target
baseline_tuned,9001,1280,0,57,44496,0,1597403,solved_target
baseline_tuned,9001,1280,0,58,,1,1597403,solved_target
baseline_tuned,9001,1280,0,59,,1,1597403,solved_target
baseline_tuned,9001,1280,0,60,,1,1597403,solved_target
baseline_tuned,9001,1280,0,61,71965,0,1597403,solved_target
baseline_tuned,9001,1280,0,62,,1,1597403,solved_target
baseline_tuned,9001,1280,0,63,70909,0,1597403,solved_target
baseline_tuned,9001,1280,0,64,547523,0,1597403,solved_target
baseline_tuned,9001,1280,0,65,53444,0,1597403,solved_target
baseline_tuned,9001,1280,0,66,92477,0,1597403,solved_target
baseline_tuned,9001,1280,0,67,1128254,0,1597403,solved_target
baseline_tuned,9001,1280,0,68,105951,0,1597403,solved_target
baseline_tuned,9001,1280,0,69,127107,0,1597403,solved_target
baseline_tuned,9001,1280,0,70,,1,1597403,solved_target
baseline_tuned,9001,1280,0,71,220910,0,1597403,solved_target
baseline_tuned,9001,1280,0,72,1485562,0,1597403,solved_target
baseline_tuned,9001,1280,0,73,787168,0,1597403,solved_target
baseline_tuned,9001,1280,0,74,276079,0,1597403,solved_target
baseline_tuned,9001,1280,0,75,,1,1597403,solved_target
baseline_tuned,9001,1280,0,76,195917,0,1597403,solved_target
baseline_tuned,9001,1280,0,77,,1,1597403,solved_target
baseline_tuned,9001,1280,0,78,,1,1597403,solved_target
baseline_tuned,9001,1280,0,79,,1,1597403,solved_target
baseline_tuned,9001,1280,0,80,157586,0,1597403,solved_target
baseline_tuned,9001,1280,0,81,,1,1597403,solved_target
baseline_tuned,9001,1280,0,82,1048811,0,1597403,solved_target
baseline_tuned,9001,1280,0,83,1154657,0,1597403,solved_target
baseline_tuned,9001,1280,0,84,,1,1597403,solved_target
baseline_tuned,9001,1280,0,85,1163836,0,1597403,solved_target
baseline_tuned,9001,1280,0,86,575876,0,1597403,solved_target
baseline_tuned,9001,1280,0,87,,1,1597403,solved_target
baseline_tuned,9001,1280,0,88,203981,0,1597403,solved_target
baseline_tuned,9001,1280,0,89,149189,0,1597403,solved_target
baseline_tuned,9001,1280,0,90,,1,1597403,solved_target
baseline_tuned,9001,1280,0,91,1065718,0,1597403,solved_target
baseline_tuned,9001,1280,0,92,116169,0,1597403,solved_target
baseline_tuned,9001,1280,0,93,,1,1597403,solved_target
baseline_tuned,9001,1280,0,94,337727,0,1597403,solved_target
baseline_tuned,9001,1280,0,95,193508,0,1597403,solved_target
baseline_tuned,9001,1280,0,96,,1,1597403,solved_target
baseline_tuned,9001,1280,0,97,62676,0,1597403,solved_target
baseline_tuned,9001,1280,0,98,777033,0,1597403,solved_target
baseline_tuned,9001,1280,0,99,110474,0,1597403,solved_target
baseline_tuned,9001,1280,1,0,224727,0,1748245,wall_cap
baseline_tuned,9001,1280,1,1,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,2,127209,0,1748245,wall_cap
baseline_tuned,9001,1280,1,3,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,4,157516,0,1748245,wall_cap
baseline_tuned,9001,1280,1,5,132560,0,1748245,wall_cap
baseline_tuned,9001,1280,1,6,39809,0,1748245,wall_cap
baseline_tuned,9001,1280,1,7,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,8,49569,0,1748245,wall_cap
baseline_tuned,9001,1280,1,9,1181568,0,1748245,wall_cap
baseline_tuned,9001,1280,1,10,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,11,213588,0,1748245,wall_cap
baseline_tuned,9001,1280,1,12,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,13,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,14,304283,0,1748245,wall_cap
baseline_tuned,9001,1280,1,15,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,16,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,17,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,18,17493,0,1748245,wall_cap
baseline_tuned,9001,1280,1,19,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,20,1177204,0,1748245,wall_cap
baseline_tuned,9001,1280,1,21,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,22,110281,0,1748245,wall_cap
baseline_tuned,9001,1280,1,23,213580,0,1748245,wall_cap
baseline_tuned,9001,1280,1,24,1435794,0,1748245,wall_cap
baseline_tuned,9001,1280,1,25,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,26,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,27,1499410,0,1748245,wall_cap
baseline_tuned,9001,1280,1,28,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,29,1434167,0,1748245,wall_cap
baseline_tuned,9001,1280,1,30,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,31,724672,0,1748245,wall_cap
baseline_tuned,9001,1280,1,32,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,33,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,34,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,35,143663,0,1748245,wall_cap
baseline_tuned,9001,1280,1,36,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,37,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,38,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,39,921653,0,1748245,wall_cap
baseline_tuned,9001,1280,1,40,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,41,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,42,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,43,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,44,229686,0,1748245,wall_cap
baseline_tuned,9001,1280,1,45,639296,0,1748245,wall_cap
baseline_tuned,9001,1280,1,46,25971,0,1748245,wall_cap
baseline_tuned,9001,1280,1,47,35739,0,1748245,wall_cap
baseline_tuned,9001,1280,1,48,547972,0,1748245,wall_cap
baseline_tuned,9001,1280,1,49,363893,0,1748245,wall_cap
baseline_tuned,9001,1280,1,50,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,51,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,52,306988,0,1748245,wall_cap
baseline_tuned,9001,1280,1,53,200172,0,1748245,wall_cap
baseline_tuned,9001,1280,1,54,66108,0,1748245,wall_cap
baseline_tuned,9001,1280,1,55,232564,0,1748245,wall_cap
baseline_tuned,9001,1280,1,56,103896,0,1748245,wall_cap
baseline_tuned,9001,1280,1,57,40489,0,1748245,wall_cap
baseline_tuned,9001,1280,1,58,45883,0,1748245,wall_cap
baseline_tuned,9001,1280,1,59,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,60,77348,0,1748245,wall_cap
baseline_tuned,9001,1280,1,61,97449,0,1748245,wall_cap
baseline_tuned,9001,1280,1,62,33593,0,1748245,wall_cap
baseline_tuned,9001,1280,1,63,573740,0,1748245,wall_cap
baseline_tuned,9001,1280,1,64,1285021,0,1748245,wall_cap
baseline_tuned,9001,1280,1,65,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,66,664724,0,1748245,wall_cap
baseline_tuned,9001,1280,1,67,31170,0,1748245,wall_cap
baseline_tuned,9001,1280,1,68,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,69,973321,0,1748245,wall_cap
baseline_tuned,9001,1280,1,70,1626393,0,1748245,wall_cap
baseline_tuned,9001,1280,1,71,70579,0,1748245,wall_cap
baseline_tuned,9001,1280,1,72,247975,0,1748245,wall_cap
baseline_tuned,9001,1280,1,73,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,74,1297773,0,1748245,wall_cap
baseline_tuned,9001,1280,1,75,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,76,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,77,1245415,0,1748245,wall_cap
baseline_tuned,9001,1280,1,78,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,79,790316,0,1748245,wall_cap
baseline_tuned,9001,1280,1,80,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,81,74592,0,1748245,wall_cap
baseline_tuned,9001,1280,1,82,553631,0,1748245,wall_cap
baseline_tuned,9001,1280,1,83,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,84,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,85,561306,0,1748245,wall_cap
baseline_tuned,9001,1280,1,86,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,87,58464,0,1748245,wall_cap
baseline_tuned,9001,1280,1,88,1096220,0,1748245,wall_cap
baseline_tuned,9001,1280,1,89,1487785,0,1748245,wall_cap
baseline_tuned,9001,1280,1,90,329427,0,1748245,wall_cap
baseline_tuned,9001,1280,1,91,856401,0,1748245,wall_cap
baseline_tuned,9001,1280,1,92,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,93,182492,0,1748245,wall_cap
baseline_tuned,9001,1280,1,94,324221,0,1748245,wall_cap
baseline_tuned,9001,1280,1,95,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,96,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,97,,1,1748245,wall_cap
baseline_tuned,9001,1280,1,98,110278,0,1748245,wall_cap
baseline_tuned,9001,1280,1,99,,1,1748245,wall_cap
baseline_tuned,9001,1280,2,0,,1,903547,solved_target
baseline_tuned,9001,1280,2,1,17526,0,903547,solved_target
baseline_tuned,9001,1280,2,2,148396,0,903547,solved_target
baseline_tuned,9001,1280,2,3,,1,903547,solved_target
baseline_tuned,9001,1280,2,4,315091,0,903547,solved_target
baseline_tuned,9001,1280,2,5,61791,0,903547,solved_target
baseline_tuned,9001,1280,2,6,,1,903547,solved_target
baseline_tuned,9001,1280,2,7,279657,0,903547,solved_target
baseline_tuned,9001,1280,2,8,,1,903547,solved_target
baseline_tuned,9001,1280,2,9,159672,0,903547,solved_target
baseline_tuned,9001,1280,2,10,285499,0,903547,solved_target
baseline_tuned,9001,1280,2,11,216447,0,903547,solved_target
baseline_tuned,9001,1280,2,12,768776,0,903547,solved_target
baseline_tuned,9001,1280,2,13,204040,0,903547,solved_target
baseline_tuned,9001,1280,2,14,,1,903547,solved_target
baseline_tuned,9001,1280,2,15,,1,903547,solved_target
baseline_tuned,9001,1280,2,16,,1,903547,solved_target
baseline_tuned,9001,1280,2,17,,1,903547,solved_target
baseline_tuned,9001,1280,2,18,386830,0,903547,solved_target
baseline_tuned,9001,1280,2,19,,1,903547,solved_target
baseline_tuned,9001,1280,2,20,,1,903547,solved_target
baseline_tuned,9001,1280,2,21,739961,0,903547,solved_target
baseline_tuned,9001,1280,2,22,,1,903547,solved_target
baseline_tuned,9001,1280,2,23,301326,0,903547,solved_target
baseline_tuned,9001,1280,2,24,,1,903547,solved_target
baseline_tuned,9001,1280,2,25,,1,903547,solved_target
baseline_tuned,9001,1280,2,26,,1,903547,solved_target
baseline_tuned,9001,1280,2,27,714114,0,903547,solved_target
baseline_tuned,9001,1280,2,28,,1,903547,solved_target
baseline_tuned,9001,1280,2,29,727785,0,903547,solved_target
baseline_tuned,9001,1280,2,30,442755,0,903547,solved_target
baseline_tuned,9001,1280,2,31,611516,0,903547,solved_target
baseline_tuned,9001,1280,2,32,,1,903547,solved_target
baseline_tuned,9001,1280,2,33,58298,0,903547,solved_target
baseline_tuned,9001,1280,2,34,,1,903547,solved_target
baseline_tuned,9001,1280,2,35,364000,0,903547,solved_target
baseline_tuned,9001,1280,2,36,,1,903547,solved_target
baseline_tuned,9001,1280,2,37,477071,0,903547,solved_target
baseline_tuned,9001,1280,2,38,,1,903547,solved_target
baseline_tuned,9001,1280,2,39,96404,0,903547,solved_target
baseline_tuned,9001,1280,2,40,,1,903547,solved_target
baseline_tuned,9001,1280,2,41,,1,903547,solved_target
baseline_tuned,9001,1280,2,42,218023,0,903547,solved_target
baseline_tuned,9001,1280,2,43,76907,0,903547,solved_target
baseline_tuned,9001,1280,2,44,775721,0,903547,solved_target
baseline_tuned,9001,1280,2,45,,1,903547,solved_target
baseline_tuned,9001,1280,2,46,129950,0,903547,solved_target
baseline_tuned,9001,1280,2,47,,1,903547,solved_target
baseline_tuned,9001,1280,2,48,60831,0,903547,solved_target
baseline_tuned,9001,1280,2,49,221768,0,903547,solved_target
baseline_tuned,9001,1280,2,50,311325,0,903547,solved_target
baseline_tuned,9001,1280,2,51,31556,0,903547,solved_target
baseline_tuned,9001,1280,2,52,808009,0,903547,solved_target
baseline_tuned,9001,1280,2,53,87401,0,903547,solved_target
baseline_tuned,9001,1280,2,54,266292,0,903547,solved_target
baseline_tuned,9001,1280,2,55,85392,0,903547,solved_target
baseline_tuned,9001,1280,2,56,,1,903547,solved_target
baseline_tuned,9001,1280,2,57,,1,903547,solved_target
baseline_tuned,9001,1280,2,58,,1,903547,solved_target
baseline_tuned,9001,1280,2,59,503319,0,903547,solved_target
baseline_tuned,9001,1280,2,60,96459,0,903547,solved_target
baseline_tuned,9001,1280,2,61,,1,903547,solved_target
baseline_tuned,9001,1280,2,62,903547,0,903547,solved_target
baseline_tuned,9001,1280,2,63,675811,0,903547,solved_target
baseline_tuned,9001,1280,2,64,180090,0,903547,solved_target
baseline_tuned,9001,1280,2,65,,1,903547,solved_target
baseline_tuned,9001,1280,2,66,72207,0,903547,solved_target
baseline_tuned,9001,1280,2,67,180790,0,903547,solved_target
baseline_tuned,9001,1280,2,68,883259,0,903547,solved_target
baseline_tuned,9001,1280,2,69,328788,0,903547,solved_target
baseline_tuned,9001,1280,2,70,,1,903547,solved_target
baseline_tuned,9001,1280,2,71,507434,0,903547,solved_target
baseline_tuned,9001,1280,2,72,668771,0,903547,solved_target
baseline_tuned,9001,1280,2,73,270811,0,903547,solved_target
baseline_tuned,9001,1280,2,74,65052,0,903547,solved_target
baseline_tuned,9001,1280,2,75,143317,0,903547,solved_target
baseline_tuned,9001,1280,2,76,460924,0,903547,solved_target
baseline_tuned,9001,1280,2,77,,1,903547,solved_target
baseline_tuned,9001,1280,2,78,19936,0,903547,solved_target
baseline_tuned,9001,1280,2,79,31793,0,903547,solved_target
baseline_tuned,9001,1280,2,80,416760,0,903547,solved_target
baseline_tuned,9001,1280,2,81,175625,0,903547,solved_target
baseline_tuned,9001,1280,2,82,83548,0,903547,solved_target
baseline_tuned,9001,1280,2,83,,1,903547,solved_target
baseline_tuned,9001,1280,2,84,,1,903547,solved_target
baseline_tuned,9001,1280,2,85,,1,903547,solved_target
baseline_tuned,9001,1280,2,86,164438,0,903547,solved_target
baseline_tuned,9001,1280,2,87,,1,903547,solved_target
baseline_tuned,9001,1280,2,88,168716,0,903547,solved_target
baseline_tuned,9001,1280,2,89,,1,903547,solved_target
baseline_tuned,9001,1280,2,90,,1,903547,solved_target
baseline_tuned,9001,1280,2,91,300118,0,903547,solved_target
baseline_tuned,9001,1280,2,92,242741,0,903547,solved_target
baseline_tuned,9001,1280,2,93,,1,903547,solved_target
baseline_tuned,9001,1280,2,94,,1,903547,solved_target
baseline_tuned,9001,1280,2,95,189902,0,903547,solved_target
baseline_tuned,9001,1280,2,96,694931,0,903547,solved_target
baseline_tuned,9001,1280,2,97,,1,903547,solved_target
baseline_tuned,9001,1280,2,98,,1,903547,solved_target
baseline_tuned,9001,1280,2,99,109403,0,903547,solved_target
baseline_tuned,9001,1280,3,0,68494,0,626862,solved_target
baseline_tuned,9001,1280,3,1,,1,626862,solved_target
baseline_tuned,9001,1280,3,2,436120,0,626862,solved_target
baseline_tuned,9001,1280,3,3,,1,626862,solved_target
baseline_tuned,9001,1280,3,4,,1,626862,solved_target
baseline_tuned,9001,1280,3,5,43557,0,626862,solved_target
baseline_tuned,9001,1280,3,6,200421,0,626862,solved_target
baseline_tuned,9001,1280,3,7,114595,0,626862,solved_target
baseline_tuned,9001,1280,3,8,607932,0,626862,solved_target
baseline_tuned,9001,1280,3,9,,1,626862,solved_target
baseline_tuned,9001,1280,3,10,178736,0,626862,solved_target
baseline_tuned,9001,1280,3,11,210824,0,626862,solved_target
baseline_tuned,9001,1280,3,12,187208,0,626862,solved_target
baseline_tuned,9001,1280,3,13,,1,626862,solved_target
baseline_tuned,9001,1280,3,14,,1,626862,solved_target
baseline_tuned,9001,1280,3,15,211268,0,626862,solved_target
baseline_tuned,9001,1280,3,16,,1,626862,solved_target
baseline_tuned,9001,1280,3,17,,1,626862,solved_target
baseline_tuned,9001,1280,3,18,159884,0,626862,solved_target
baseline_tuned,9001,1280,3,19,,1,626862,solved_target
baseline_tuned,9001,1280,3,20,,1,626862,solved_target
baseline_tuned,9001,1280,3,21,190597,0,626862,solved_target
baseline_tuned,9001,1280,3,22,,1,626862,solved_target
baseline_tuned,9001,1280,3,23,626862,0,626862,solved_target
baseline_tuned,9001,1280,3,24,,1,626862,solved_target
baseline_tuned,9001,1280,3,25,60427,0,626862,solved_target
baseline_tuned,9001,1280,3,26,,1,626862,solved_target
baseline_tuned,9001,1280,3,27,17775,0,626862,solved_target
baseline_tuned,9001,1280,3,28,294597,0,626862,solved_target
baseline_tuned,9001,1280,3,29,,1,626862,solved_target
baseline_tuned,9001,1280,3,30,327726,0,626862,solved_target
baseline_tuned,9001,1280,3,31,,1,626862,solved_target
baseline_tuned,9001,1280,3,32,257560,0,626862,solved_target
baseline_tuned,9001,1280,3,33,127864,0,626862,solved_target
baseline_tuned,9001,1280,3,34,,1,626862,solved_target
baseline_tuned,9001,1280,3,35,206897,0,626862,solved_target
baseline_tuned,9001,1280,3,36,164748,0,626862,solved_target
baseline_tuned,9001,1280,3,37,,1,626862,solved_target
baseline_tuned,9001,1280,3,38,,1,626862,solved_target
baseline_tuned,9001,1280,3,39,276561,0,626862,solved_target
baseline_tuned,9001,1280,3,40,622236,0,626862,solved_target
baseline_tuned,9001,1280,3,41,,1,626862,solved_target
baseline_tuned,9001,1280,3,42,,1,626862,solved_target
baseline_tuned,9001,1280,3,43,100153,0,626862,solved_target
baseline_tuned,9001,1280,3,44,,1,626862,solved_target
baseline_tuned,9001,1280,3,45,124016,0,626862,solved_target
baseline_tuned,9001,1280,3,46,554988,0,626862,solved_target
baseline_tuned,9001,1280,3,47,323050,0,626862,solved_target
baseline_tuned,9001,1280,3,48,,1,626862,solved_target
baseline_tuned,9001,1280,3,49,,1,626862,solved_target
baseline_tuned,9001,1280,3,50,74876,0,626862,solved_target
baseline_tuned,9001,1280,3,51,,1,626862,solved_target
baseline_tuned,9001,1280,3,52,115312,0,626862,solved_target
baseline_tuned,9001,1280,3,53,261183,0,626862,solved_target
baseline_tuned,9001,1280,3,54,63838,0,626862,solved_target
baseline_tuned,9001,1280,3,55,275027,0,626862,solved_target
baseline_tuned,9001,1280,3,56,152066,0,626862,solved_target
baseline_tuned,9001,1280,3,57,456881,0,626862,solved_target
baseline_tuned,9001,1280,3,58,,1,626862,solved_target
baseline_tuned,9001,1280,3,59,74148,0,626862,solved_target
baseline_tuned,9001,1280,3,60,,1,626862,solved_target
baseline_tuned,9001,1280,3,61,365784,0,626862,solved_target
baseline_tuned,9001,1280,3,62,128072,0,626862,solved_target
baseline_tuned,9001,1280,3,63,374008,0,626862,solved_target
baseline_tuned,9001,1280,3,64,,1,626862,solved_target
baseline_tuned,9001,1280,3,65,58724,0,626862,solved_target
baseline_tuned,9001,1280,3,66,,1,626862,solved_target
baseline_tuned,9001,1280,3,67,393375,0,626862,solved_target
baseline_tuned,9001,1280,3,68,,1,626862,solved_target
baseline_tuned,9001,1280,3,69,3095,0,626862,solved_target
baseline_tuned,9001,1280,3,70,,1,626862,solved_target
baseline_tuned,9001,1280,3,71,534034,0,626862,solved_target
baseline_tuned,9001,1280,3,72,,1,626862,solved_target
baseline_tuned,9001,1280,3,73,,1,626862,solved_target
baseline_tuned,9001,1280,3,74,,1,626862,solved_target
baseline_tuned,9001,1280,3,75,17525,0,626862,solved_target
baseline_tuned,9001,1280,3,76,140193,0,626862,solved_target
baseline_tuned,9001,1280,3,77,38533,0,626862,solved_target
baseline_tuned,9001,1280,3,78,,1,626862,solved_target
baseline_tuned,9001,1280,3,79,,1,626862,solved_target
baseline_tuned,9001,1280,3,80,8697,0,626862,solved_target
baseline_tuned,9001,1280,3,81,176031,0,626862,solved_target
baseline_tuned,9001,1280,3,82,305968,0,626862,solved_target
baseline_tuned,9001,1280,3,83,91026,0,626862,solved_target
baseline_tuned,9001,1280,3,84,571948,0,626862,solved_target
baseline_tuned,9001,1280,3,85,95215,0,626862,solved_target
baseline_tuned,9001,1280,3,86,614613,0,626862,solved_target
baseline_tuned,9001,1280,3,87,185785,0,626862,solved_target
baseline_tuned,9001,1280,3,88,296957,0,626862,solved_target
baseline_tuned,9001,1280,3,89,,1,626862,solved_target
baseline_tuned,9001,1280,3,90,153760,0,626862,solved_target
baseline_tuned,9001,1280,3,91,,1,626862,solved_target
baseline_tuned,9001,1280,3,92,,1,626862,solved_target
baseline_tuned,9001,1280,3,93,223915,0,626862,solved_target
baseline_tuned,9001,1280,3,94,,1,626862,solved_target
baseline_tuned,9001,1280,3,95,24932,0,626862,solved_target
baseline_tuned,9001,1280,3,96,,1,626862,solved_target
baseline_tuned,9001,1280,3,97,276160,0,626862,solved_target
baseline_tuned,9001,1280,3,98,150855,0,626862,solved_target
baseline_tuned,9001,1280,3,99,185248,0,626862,solved_target
baseline_tuned,9001,1280,4,0,127989,0,655299,solved_target
baseline_tuned,9001,1280,4,1,,1,655299,solved_target
baseline_tuned,9001,1280,4,2,,1,655299,solved_target
baseline_tuned,9001,1280,4,3,14172,0,655299,solved_target
baseline_tuned,9001,1280,4,4,266627,0,655299,solved_target
baseline_tuned,9001,1280,4,5,146206,0,655299,solved_target
baseline_tuned,9001,1280,4,6,540572,0,655299,solved_target
baseline_tuned,9001,1280,4,7,,1,655299,solved_target
baseline_tuned,9001,1280,4,8,,1,655299,solved_target
baseline_tuned,9001,1280,4,9,52821,0,655299,solved_target
baseline_tuned,9001,1280,4,10,,1,655299,solved_target
baseline_tuned,9001,1280,4,11,43820,0,655299,solved_target
baseline_tuned,9001,1280,4,12,,1,655299,solved_target
baseline_tuned,9001,1280,4,13,42791,0,655299,solved_target
baseline_tuned,9001,1280,4,14,138258,0,655299,solved_target
baseline_tuned,9001,1280,4,15,46408,0,655299,solved_target
baseline_tuned,9001,1280,4,16,243298,0,655299,solved_target
baseline_tuned,9001,1280,4,17,,1,655299,solved_target
baseline_tuned,9001,1280,4,18,,1,655299,solved_target
baseline_tuned,9001,1280,4,19,120420,0,655299,solved_target
baseline_tuned,9001,1280,4,20,,1,655299,solved_target
baseline_tuned,9001,1280,4,21,,1,655299,solved_target
baseline_tuned,9001,1280,4,22,,1,655299,solved_target
baseline_tuned,9001,1280,4,23,309975,0,655299,solved_target
baseline_tuned,9001,1280,4,24,172719,0,655299,solved_target
baseline_tuned,9001,1280,4,25,,1,655299,solved_target
baseline_tuned,9001,1280,4,26,287253,0,655299,solved_target
baseline_tuned,9001,1280,4,27,,1,655299,solved_target
baseline_tuned,9001,1280,4,28,,1,655299,solved_target
baseline_tuned,9001,1280,4,29,618729,0,655299,solved_target
baseline_tuned,9001,1280,4,30,111928,0,655299,solved_target
baseline_tuned,9001,1280,4,31,,1,655299,solved_target
baseline_tuned,9001,1280,4,32,196296,0,655299,solved_target
baseline_tuned,9001,1280,4,33,263774,0,655299,solved_target
baseline_tuned,9001,1280,4,34,,1,655299,solved_target
baseline_tuned,9001,1280,4,35,27571,0,655299,solved_target
baseline_tuned,9001,1280,4,36,55468,0,655299,solved_target
baseline_tuned,9001,1280,4,37,,1,655299,solved_target
baseline_tuned,9001,1280,4,38,,1,655299,solved_target
baseline_tuned,9001,1280,4,39,,1,655299,solved_target
baseline_tuned,9001,1280,4,40,,1,655299,solved_target
baseline_tuned,9001,1280,4,41,,1,655299,solved_target
baseline_tuned,9001,1280,4,42,28486,0,655299,solved_target
baseline_tuned,9001,1280,4,43,,1,655299,solved_target
baseline_tuned,9001,1280,4,44,,1,655299,solved_target
baseline_tuned,9001,1280,4,45,133656,0,655299,solved_target
baseline_tuned,9001,1280,4,46,,1,655299,solved_target
baseline_tuned,9001,1280,4,47,220493,0,655299,solved_target
baseline_tuned,9001,1280,4,48,55059,0,655299,solved_target
baseline_tuned,9001,1280,4,49,166983,0,655299,solved_target
baseline_tuned,9001,1280,4,50,335074,0,655299,solved_target
baseline_tuned,9001,1280,4,51,,1,655299,solved_target
baseline_tuned,9001,1280,4,52,,1,655299,solved_target
baseline_tuned,9001,1280,4,53,,1,655299,solved_target
baseline_tuned,9001,1280,4,54,261946,0,655299,solved_target
baseline_tuned,9001,1280,4,55,,1,655299,solved_target
baseline_tuned,9001,1280,4,56,,1,655299,solved_target
baseline_tuned,9001,1280,4,57,,1,655299,solved_target
baseline_tuned,9001,1280,4,58,,1,655299,solved_target
baseline_tuned,9001,1280,4,59,60036,0,655299,solved_target
baseline_tuned,9001,1280,4,60,139370,0,655299,solved_target
baseline_tuned,9001,1280,4,61,216255,0,655299,solved_target
baseline_tuned,9001,1280,4,62,,1,655299,solved_target
baseline_tuned,9001,1280,4,63,298558,0,655299,solved_target
baseline_tuned,9001,1280,4,64,251372,0,655299,solved_target
baseline_tuned,9001,1280,4,65,262841,0,655299,solved_target
baseline_tuned,9001,1280,4,66,350714,0,655299,solved_target
baseline_tuned,9001,1280,4,67,149429,0,655299,solved_target
baseline_tuned,9001,1280,4,68,558437,0,655299,solved_target
baseline_tuned,9001,1280,4,69,111581,0,655299,solved_target
baseline_tuned,9001,1280,4,70,,1,655299,solved_target
baseline_tuned,9001,1280,4,71,405008,0,655299,solved_target
baseline_tuned,9001,1280,4,72,145329,0,655299,solved_target
baseline_tuned,9001,1280,4,73,222151,0,655299,solved_target
baseline_tuned,9001,1280,4,74,,1,655299,solved_target
baseline_tuned,9001,1280,4,75,,1,655299,solved_target
baseline_tuned,9001,1280,4,76,134744,0,655299,solved_target
baseline_tuned,9001,1280,4,77,273957,0,655299,solved_target
baseline_tuned,9001,1280,4,78,,1,655299,solved_target
baseline_tuned,9001,1280,4,79,,1,655299,solved_target
baseline_tuned,9001,1280,4,80,43031,0,655299,solved_target
baseline_tuned,9001,1280,4,81,114455,0,655299,solved_target
baseline_tuned,9001,1280,4,82,230595,0,655299,solved_target
baseline_tuned,9001,1280,4,83,136538,0,655299,solved_target
baseline_tuned,9001,1280,4,84,476346,0,655299,solved_target
baseline_tuned,9001,1280,4,85,,1,655299,solved_target
baseline_tuned,9001,1280,4,86,109033,0,655299,solved_target
baseline_tuned,9001,1280,4,87,300142,0,655299,solved_target
baseline_tuned,9001,1280,4,88,655299,0,655299,solved_target
baseline_tuned,9001,1280,4,89,60895,0,655299,solved_target
baseline_tuned,9001,1280,4,90,122594,0,655299,solved_target
baseline_tuned,9001,1280,4,91,219300,0,655299,solved_target
baseline_tuned,9001,1280,4,92,,1,655299,solved_target
baseline_tuned,9001,1280,4,93,84532,0,655299,solved_target
baseline_tuned,9001,1280,4,94,83093,0,655299,solved_target
baseline_tuned,9001,1280,4,95,194025,0,655299,solved_target
baseline_tuned,9001,1280,4,96,456059,0,655299,solved_target
baseline_tuned,9001,1280,4,97,,1,655299,solved_target
baseline_tuned,9001,1280,4,98,115625,0,655299,solved_target
baseline_tuned,9001,1280,4,99,23373,0,655299,solved_target
baseline_tuned,9001,1810,0,0,628447,0,1083218,wall_cap
baseline_tuned,9001,1810,0,1,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,2,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,3,588642,0,1083218,wall_cap
baseline_tuned,9001,1810,0,4,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,5,9790,0,1083218,wall_cap
baseline_tuned,9001,1810,0,6,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,7,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,8,883004,0,1083218,wall_cap
baseline_tuned,9001,1810,0,9,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,10,672410,0,1083218,wall_cap
baseline_tuned,9001,1810,0,11,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,12,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,13,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,14,1076645,0,1083218,wall_cap
baseline_tuned,9001,1810,0,15,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,16,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,17,860749,0,1083218,wall_cap
baseline_tuned,9001,1810,0,18,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,19,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,20,355971,0,1083218,wall_cap
baseline_tuned,9001,1810,0,21,169671,0,1083218,wall_cap
baseline_tuned,9001,1810,0,22,267582,0,1083218,wall_cap
baseline_tuned,9001,1810,0,23,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,24,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,25,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,26,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,27,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,28,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,29,919663,0,1083218,wall_cap
baseline_tuned,9001,1810,0,30,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,31,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,32,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,33,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,34,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,35,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,36,427745,0,1083218,wall_cap
baseline_tuned,9001,1810,0,37,222413,0,1083218,wall_cap
baseline_tuned,9001,1810,0,38,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,39,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,40,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,41,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,42,207162,0,1083218,wall_cap
baseline_tuned,9001,1810,0,43,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,44,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,45,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,46,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,47,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,48,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,49,470703,0,1083218,wall_cap
baseline_tuned,9001,1810,0,50,154620,0,1083218,wall_cap
baseline_tuned,9001,1810,0,51,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,52,746513,0,1083218,wall_cap
baseline_tuned,9001,1810,0,53,215587,0,1083218,wall_cap
baseline_tuned,9001,1810,0,54,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,55,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,56,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,57,219581,0,1083218,wall_cap
baseline_tuned,9001,1810,0,58,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,59,260650,0,1083218,wall_cap
baseline_tuned,9001,1810,0,60,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,61,221099,0,1083218,wall_cap
baseline_tuned,9001,1810,0,62,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,63,61044,0,1083218,wall_cap
baseline_tuned,9001,1810,0,64,787665,0,1083218,wall_cap
baseline_tuned,9001,1810,0,65,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,66,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,67,274442,0,1083218,wall_cap
baseline_tuned,9001,1810,0,68,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,69,111619,0,1083218,wall_cap
baseline_tuned,9001,1810,0,70,121927,0,1083218,wall_cap
baseline_tuned,9001,1810,0,71,546867,0,1083218,wall_cap
baseline_tuned,9001,1810,0,72,984335,0,1083218,wall_cap
baseline_tuned,9001,1810,0,73,544658,0,1083218,wall_cap
baseline_tuned,9001,1810,0,74,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,75,610333,0,1083218,wall_cap
baseline_tuned,9001,1810,0,76,276612,0,1083218,wall_cap
baseline_tuned,9001,1810,0,77,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,78,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,79,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,80,848226,0,1083218,wall_cap
baseline_tuned,9001,1810,0,81,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,82,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,83,975127,0,1083218,wall_cap
baseline_tuned,9001,1810,0,84,337229,0,1083218,wall_cap
baseline_tuned,9001,1810,0,85,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,86,651911,0,1083218,wall_cap
baseline_tuned,9001,1810,0,87,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,88,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,89,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,90,389342,0,1083218,wall_cap
baseline_tuned,9001,1810,0,91,238285,0,1083218,wall_cap
baseline_tuned,9001,1810,0,92,575697,0,1083218,wall_cap
baseline_tuned,9001,1810,0,93,170358,0,1083218,wall_cap
baseline_tuned,9001,1810,0,94,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,95,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,96,43211,0,1083218,wall_cap
baseline_tuned,9001,1810,0,97,331260,0,1083218,wall_cap
baseline_tuned,9001,1810,0,98,,1,1083218,wall_cap
baseline_tuned,9001,1810,0,99,230171,0,1083218,wall_cap
baseline_tuned,9001,1810,1,0,,1,809761,wall_cap
baseline_tuned,9001,1810,1,1,,1,809761,wall_cap
baseline_tuned,9001,1810,1,2,,1,809761,wall_cap
baseline_tuned,9001,1810,1,3,134318,0,809761,wall_cap
baseline_tuned,9001,1810,1,4,,1,809761,wall_cap
baseline_tuned,9001,1810,1,5,,1,809761,wall_cap
baseline_tuned,9001,1810,1,6,,1,809761,wall_cap
baseline_tuned,9001,1810,1,7,,1,809761,wall_cap
baseline_tuned,9001,1810,1,8,770181,0,809761,wall_cap
baseline_tuned,9001,1810,1,9,,1,809761,wall_cap
baseline_tuned,9001,1810,1,10,,1,809761,wall_cap
baseline_tuned,9001,1810,1,11,340094,0,809761,wall_cap
baseline_tuned,9001,1810,1,12,583638,0,809761,wall_cap
baseline_tuned,9001,1810,1,13,270665,0,809761,wall_cap
baseline_tuned,9001,1810,1,14,763155,0,809761,wall_cap
baseline_tuned,9001,1810,1,15,,1,809761,wall_cap
baseline_tuned,9001,1810,1,16,,1,809761,wall_cap
baseline_tuned,9001,1810,1,17,,1,809761,wall_cap
baseline_tuned,9001,1810,1,18,,1,809761,wall_cap
baseline_tuned,9001,1810,1,19,,1,809761,wall_cap
baseline_tuned,9001,1810,1,20,,1,809761,wall_cap
baseline_tuned,9001,1810,1,21,,1,809761,wall_cap
baseline_tuned,9001,1810,1,22,506736,0,809761,wall_cap
baseline_tuned,9001,1810,1,23,,1,809761,wall_cap
baseline_tuned,9001,1810,1,24,240778,0,809761,wall_cap
baseline_tuned,9001,1810,1,25,,1,809761,wall_cap
baseline_tuned,9001,1810,1,26,,1,809761,wall_cap
baseline_tuned,9001,1810,1,27,,1,809761,wall_cap
baseline_tuned,9001,1810,1,28,,1,809761,wall_cap
baseline_tuned,9001,1810,1,29,,1,809761,wall_cap
baseline_tuned,9001,1810,1,30,,1,809761,wall_cap
baseline_tuned,9001,1810,1,31,,1,809761,wall_cap
baseline_tuned,9001,1810,1,32,,1,809761,wall_cap
baseline_tuned,9001,1810,1,33,,1,809761,wall_cap
baseline_tuned,9001,1810,1,34,,1,809761,wall_cap
baseline_tuned,9001,1810,1,35,,1,809761,wall_cap
baseline_tuned,9001,1810,1,36,,1,809761,wall_cap
baseline_tuned,9001,1810,1,37,,1,809761,wall_cap
baseline_tuned,9001,1810,1,38,,1,809761,wall_cap
baseline_tuned,9001,1810,1,39,38704,0,809761,wall_cap
baseline_tuned,9001,1810,1,40,,1,809761,wall_cap
baseline_tuned,9001,1810,1,41,,1,809761,wall_cap
baseline_tuned,9001,1810,1,42,498925,0,809761,wall_cap
baseline_tuned,9001,1810,1,43,,1,809761,wall_cap
baseline_tuned,9001,1810,1,44,,1,809761,wall_cap
baseline_tuned,9001,1810,1,45,,1,809761,wall_cap
baseline_tuned,9001,1810,1,46,,1,809761,wall_cap
baseline_tuned,9001,1810,1,47,,1,809761,wall_cap
baseline_tuned,9001,1810,1,48,,1,809761,wall_cap
baseline_tuned,9001,1810,1,49,,1,809761,wall_cap
baseline_tuned,9001,1810,1,50,,1,809761,wall_cap
baseline_tuned,9001,1810,1,51,205279,0,809761,wall_cap
baseline_tuned,9001,1810,1,52,,1,809761,wall_cap
baseline_tuned,9001,1810,1,53,,1,809761,wall_cap
baseline_tuned,9001,1810,1,54,12967,0,809761,wall_cap
baseline_tuned,9001,1810,1,55,283301,0,809761,wall_cap
baseline_tuned,9001,1810,1,56,,1,809761,wall_cap
baseline_tuned,9001,1810,1,57,,1,809761,wall_cap
baseline_tuned,9001,1810,1,58,,1,809761,wall_cap
baseline_tuned,9001,1810,1,59,,1,809761,wall_cap
baseline_tuned,9001,1810,1,60,442407,0,809761,wall_cap
baseline_tuned,9001,1810,1,61,,1,809761,wall_cap
baseline_tuned,9001,1810,1,62,719795,0,809761,wall_cap
baseline_tuned,9001,1810,1,63,,1,809761,wall_cap
baseline_tuned,9001,1810,1,64,,1,809761,wall_cap
baseline_tuned,9001,1810,1,65,,1,809761,wall_cap
baseline_tuned,9001,1810,1,66,,1,809761,wall_cap
baseline_tuned,9001,1810,1,67,,1,809761,wall_cap
baseline_tuned,9001,1810,1,68,251153,0,809761,wall_cap
baseline_tuned,9001,1810,1,69,,1,809761,wall_cap
baseline_tuned,9001,1810,1,70,116969,0,809761,wall_cap
baseline_tuned,9001,1810,1,71,,1,809761,wall_cap
baseline_tuned,9001,1810,1,72,151366,0,809761,wall_cap
baseline_tuned,9001,1810,1,73,,1,809761,wall_cap
baseline_tuned,9001,1810,1,74,,1,809761,wall_cap
baseline_tuned,9001,1810,1,75,,1,809761,wall_cap
baseline_tuned,9001,1810,1,76,,1,809761,wall_cap
baseline_tuned,9001,1810,1,77,,1,809761,wall_cap
baseline_tuned,9001,1810,1,78,,1,809761,wall_cap
baseline_tuned,9001,1810,1,79,,1,809761,wall_cap
baseline_tuned,9001,1810,1,80,,1,809761,wall_cap
baseline_tuned,9001,1810,1,81,,1,809761,wall_cap
baseline_tuned,9001,1810,1,82,,1,809761,wall_cap
baseline_tuned,9001,1810,1,83,,1,809761,wall_cap
baseline_tuned,9001,1810,1,84,774889,0,809761,wall_cap
baseline_tuned,9001,1810,1,85,,1,809761,wall_cap
baseline_tuned,9001,1810,1,86,,1,809761,wall_cap
baseline_tuned,9001,1810,1,87,140115,0,809761,wall_cap
baseline_tuned,9001,1810,1,88,74918,0,809761,wall_cap
baseline_tuned,9001,1810,1,89,,1,809761,wall_cap
baseline_tuned,9001,1810,1,90,66844,0,809761,wall_cap
baseline_tuned,9001,1810,1,91,,1,809761,wall_cap
baseline_tuned,9001,1810,1,92,,1,809761,wall_cap
baseline_tuned,9001,1810,1,93,368346,0,809761,wall_cap
baseline_tuned,9001,1810,1,94,,1,809761,wall_cap
baseline_tuned,9001,1810,1,95,613512,0,809761,wall_cap
baseline_tuned,9001,1810,1,96,,1,809761,wall_cap
baseline_tuned,9001,1810,1,97,,1,809761,wall_cap
baseline_tuned,9001,1810,1,98,,1,809761,wall_cap
baseline_tuned,9001,1810,1,99,423490,0,809761,wall_cap
baseline_tuned,9001,1810,2,0,693974,0,1138591,wall_cap
baseline_tuned,9001,1810,2,1,787217,0,1138591,wall_cap
baseline_tuned,9001,1810,2,2,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,3,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,4,890633,0,1138591,wall_cap
baseline_tuned,9001,1810,2,5,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,6,92426,0,1138591,wall_cap
baseline_tuned,9001,1810,2,7,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,8,254763,0,1138591,wall_cap
baseline_tuned,9001,1810,2,9,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,10,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,11,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,12,253259,0,1138591,wall_cap
baseline_tuned,9001,1810,2,13,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,14,200563,0,1138591,wall_cap
baseline_tuned,9001,1810,2,15,758386,0,1138591,wall_cap
baseline_tuned,9001,1810,2,16,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,17,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,18,210895,0,1138591,wall_cap
baseline_tuned,9001,1810,2,19,182979,0,1138591,wall_cap
baseline_tuned,9001,1810,2,20,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,21,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,22,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,23,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,24,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,25,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,26,145509,0,1138591,wall_cap
baseline_tuned,9001,1810,2,27,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,28,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,29,365349,0,1138591,wall_cap
baseline_tuned,9001,1810,2,30,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,31,51909,0,1138591,wall_cap
baseline_tuned,9001,1810,2,32,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,33,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,34,583900,0,1138591,wall_cap
baseline_tuned,9001,1810,2,35,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,36,596987,0,1138591,wall_cap
baseline_tuned,9001,1810,2,37,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,38,418514,0,1138591,wall_cap
baseline_tuned,9001,1810,2,39,863812,0,1138591,wall_cap
baseline_tuned,9001,1810,2,40,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,41,626289,0,1138591,wall_cap
baseline_tuned,9001,1810,2,42,1054717,0,1138591,wall_cap
baseline_tuned,9001,1810,2,43,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,44,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,45,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,46,177721,0,1138591,wall_cap
baseline_tuned,9001,1810,2,47,710717,0,1138591,wall_cap
baseline_tuned,9001,1810,2,48,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,49,1085487,0,1138591,wall_cap
baseline_tuned,9001,1810,2,50,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,51,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,52,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,53,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,54,329745,0,1138591,wall_cap
baseline_tuned,9001,1810,2,55,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,56,477803,0,1138591,wall_cap
baseline_tuned,9001,1810,2,57,99053,0,1138591,wall_cap
baseline_tuned,9001,1810,2,58,757692,0,1138591,wall_cap
baseline_tuned,9001,1810,2,59,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,60,431602,0,1138591,wall_cap
baseline_tuned,9001,1810,2,61,99114,0,1138591,wall_cap
baseline_tuned,9001,1810,2,62,74559,0,1138591,wall_cap
baseline_tuned,9001,1810,2,63,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,64,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,65,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,66,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,67,54332,0,1138591,wall_cap
baseline_tuned,9001,1810,2,68,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,69,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,70,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,71,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,72,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,73,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,74,259160,0,1138591,wall_cap
baseline_tuned,9001,1810,2,75,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,76,104063,0,1138591,wall_cap
baseline_tuned,9001,1810,2,77,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,78,368946,0,1138591,wall_cap
baseline_tuned,9001,1810,2,79,194549,0,1138591,wall_cap
baseline_tuned,9001,1810,2,80,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,81,42918,0,1138591,wall_cap
baseline_tuned,9001,1810,2,82,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,83,1136219,0,1138591,wall_cap
baseline_tuned,9001,1810,2,84,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,85,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,86,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,87,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,88,107619,0,1138591,wall_cap
baseline_tuned,9001,1810,2,89,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,90,975913,0,1138591,wall_cap
baseline_tuned,9001,1810,2,91,101596,0,1138591,wall_cap
baseline_tuned,9001,1810,2,92,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,93,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,94,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,95,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,96,,1,1138591,wall_cap
baseline_tuned,9001,1810,2,97,422385,0,1138591,wall_cap
baseline_tuned,9001,1810,2,98,843960,0,1138591,wall_cap
baseline_tuned,9001,1810,2,99,140162,0,1138591,wall_cap
baseline_tuned,9001,1810,3,0,249535,0,1120915,wall_cap
baseline_tuned,9001,1810,3,1,359743,0,1120915,wall_cap
baseline_tuned,9001,1810,3,2,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,3,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,4,289098,0,1120915,wall_cap
baseline_tuned,9001,1810,3,5,373126,0,1120915,wall_cap
baseline_tuned,9001,1810,3,6,137154,0,1120915,wall_cap
baseline_tuned,9001,1810,3,7,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,8,1012397,0,1120915,wall_cap
baseline_tuned,9001,1810,3,9,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,10,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,11,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,12,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,13,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,14,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,15,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,16,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,17,318885,0,1120915,wall_cap
baseline_tuned,9001,1810,3,18,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,19,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,20,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,21,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,22,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,23,346792,0,1120915,wall_cap
baseline_tuned,9001,1810,3,24,289898,0,1120915,wall_cap
baseline_tuned,9001,1810,3,25,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,26,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,27,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,28,297245,0,1120915,wall_cap
baseline_tuned,9001,1810,3,29,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,30,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,31,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,32,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,33,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,34,66829,0,1120915,wall_cap
baseline_tuned,9001,1810,3,35,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,36,1072671,0,1120915,wall_cap
baseline_tuned,9001,1810,3,37,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,38,779779,0,1120915,wall_cap
baseline_tuned,9001,1810,3,39,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,40,284348,0,1120915,wall_cap
baseline_tuned,9001,1810,3,41,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,42,442108,0,1120915,wall_cap
baseline_tuned,9001,1810,3,43,57104,0,1120915,wall_cap
baseline_tuned,9001,1810,3,44,212259,0,1120915,wall_cap
baseline_tuned,9001,1810,3,45,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,46,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,47,169151,0,1120915,wall_cap
baseline_tuned,9001,1810,3,48,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,49,744222,0,1120915,wall_cap
baseline_tuned,9001,1810,3,50,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,51,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,52,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,53,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,54,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,55,240290,0,1120915,wall_cap
baseline_tuned,9001,1810,3,56,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,57,623611,0,1120915,wall_cap
baseline_tuned,9001,1810,3,58,430332,0,1120915,wall_cap
baseline_tuned,9001,1810,3,59,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,60,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,61,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,62,31528,0,1120915,wall_cap
baseline_tuned,9001,1810,3,63,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,64,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,65,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,66,217803,0,1120915,wall_cap
baseline_tuned,9001,1810,3,67,576842,0,1120915,wall_cap
baseline_tuned,9001,1810,3,68,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,69,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,70,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,71,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,72,299150,0,1120915,wall_cap
baseline_tuned,9001,1810,3,73,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,74,926307,0,1120915,wall_cap
baseline_tuned,9001,1810,3,75,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,76,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,77,259122,0,1120915,wall_cap
baseline_tuned,9001,1810,3,78,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,79,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,80,590590,0,1120915,wall_cap
baseline_tuned,9001,1810,3,81,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,82,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,83,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,84,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,85,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,86,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,87,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,88,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,89,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,90,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,91,504019,0,1120915,wall_cap
baseline_tuned,9001,1810,3,92,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,93,782471,0,1120915,wall_cap
baseline_tuned,9001,1810,3,94,222894,0,1120915,wall_cap
baseline_tuned,9001,1810,3,95,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,96,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,97,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,98,,1,1120915,wall_cap
baseline_tuned,9001,1810,3,99,526112,0,1120915,wall_cap
baseline_tuned,9001,1810,4,0,1437921,0,1695030,wall_cap
baseline_tuned,9001,1810,4,1,380126,0,1695030,wall_cap
baseline_tuned,9001,1810,4,2,531105,0,1695030,wall_cap
baseline_tuned,9001,1810,4,3,135732,0,1695030,wall_cap
baseline_tuned,9001,1810,4,4,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,5,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,6,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,7,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,8,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,9,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,10,71960,0,1695030,wall_cap
baseline_tuned,9001,1810,4,11,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,12,202920,0,1695030,wall_cap
baseline_tuned,9001,1810,4,13,456564,0,1695030,wall_cap
baseline_tuned,9001,1810,4,14,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,15,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,16,752581,0,1695030,wall_cap
baseline_tuned,9001,1810,4,17,1012456,0,1695030,wall_cap
baseline_tuned,9001,1810,4,18,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,19,101691,0,1695030,wall_cap
baseline_tuned,9001,1810,4,20,563819,0,1695030,wall_cap
baseline_tuned,9001,1810,4,21,73773,0,1695030,wall_cap
baseline_tuned,9001,1810,4,22,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,23,289779,0,1695030,wall_cap
baseline_tuned,9001,1810,4,24,160492,0,1695030,wall_cap
baseline_tuned,9001,1810,4,25,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,26,71077,0,1695030,wall_cap
baseline_tuned,9001,1810,4,27,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,28,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,29,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,30,223031,0,1695030,wall_cap
baseline_tuned,9001,1810,4,31,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,32,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,33,787353,0,1695030,wall_cap
baseline_tuned,9001,1810,4,34,237100,0,1695030,wall_cap
baseline_tuned,9001,1810,4,35,540323,0,1695030,wall_cap
baseline_tuned,9001,1810,4,36,844450,0,1695030,wall_cap
baseline_tuned,9001,1810,4,37,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,38,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,39,431499,0,1695030,wall_cap
baseline_tuned,9001,1810,4,40,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,41,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,42,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,43,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,44,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,45,456531,0,1695030,wall_cap
baseline_tuned,9001,1810,4,46,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,47,228262,0,1695030,wall_cap
baseline_tuned,9001,1810,4,48,83344,0,1695030,wall_cap
baseline_tuned,9001,1810,4,49,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,50,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,51,64308,0,1695030,wall_cap
baseline_tuned,9001,1810,4,52,423358,0,1695030,wall_cap
baseline_tuned,9001,1810,4,53,1420362,0,1695030,wall_cap
baseline_tuned,9001,1810,4,54,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,55,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,56,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,57,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,58,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,59,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,60,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,61,463237,0,1695030,wall_cap
baseline_tuned,9001,1810,4,62,670636,0,1695030,wall_cap
baseline_tuned,9001,1810,4,63,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,64,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,65,222710,0,1695030,wall_cap
baseline_tuned,9001,1810,4,66,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,67,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,68,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,69,166928,0,1695030,wall_cap
baseline_tuned,9001,1810,4,70,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,71,241164,0,1695030,wall_cap
baseline_tuned,9001,1810,4,72,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,73,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,74,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,75,198674,0,1695030,wall_cap
baseline_tuned,9001,1810,4,76,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,77,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,78,167612,0,1695030,wall_cap
baseline_tuned,9001,1810,4,79,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,80,1303150,0,1695030,wall_cap
baseline_tuned,9001,1810,4,81,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,82,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,83,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,84,866692,0,1695030,wall_cap
baseline_tuned,9001,1810,4,85,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,86,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,87,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,88,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,89,1238615,0,1695030,wall_cap
baseline_tuned,9001,1810,4,90,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,91,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,92,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,93,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,94,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,95,562010,0,1695030,wall_cap
baseline_tuned,9001,1810,4,96,131718,0,1695030,wall_cap
baseline_tuned,9001,1810,4,97,,1,1695030,wall_cap
baseline_tuned,9001,1810,4,98,900471,0,1695030,wall_cap
baseline_tuned,9001,1810,4,99,,1,1695030,wall_cap
baseline_tuned,9001,2560,0,0,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,1,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,2,661129,0,1306430,wall_cap
baseline_tuned,9001,2560,0,3,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,4,183938,0,1306430,wall_cap
baseline_tuned,9001,2560,0,5,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,6,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,7,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,8,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,9,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,10,1042707,0,1306430,wall_cap
baseline_tuned,9001,2560,0,11,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,12,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,13,190314,0,1306430,wall_cap
baseline_tuned,9001,2560,0,14,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,15,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,16,972619,0,1306430,wall_cap
baseline_tuned,9001,2560,0,17,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,18,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,19,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,20,245872,0,1306430,wall_cap
baseline_tuned,9001,2560,0,21,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,22,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,23,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,24,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,25,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,26,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,27,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,28,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,29,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,30,225411,0,1306430,wall_cap
baseline_tuned,9001,2560,0,31,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,32,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,33,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,34,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,35,1260434,0,1306430,wall_cap
baseline_tuned,9001,2560,0,36,920086,0,1306430,wall_cap
baseline_tuned,9001,2560,0,37,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,38,653460,0,1306430,wall_cap
baseline_tuned,9001,2560,0,39,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,40,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,41,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,42,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,43,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,44,666238,0,1306430,wall_cap
baseline_tuned,9001,2560,0,45,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,46,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,47,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,48,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,49,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,50,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,51,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,52,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,53,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,54,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,55,1006438,0,1306430,wall_cap
baseline_tuned,9001,2560,0,56,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,57,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,58,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,59,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,60,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,61,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,62,894378,0,1306430,wall_cap
baseline_tuned,9001,2560,0,63,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,64,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,65,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,66,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,67,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,68,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,69,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,70,1144128,0,1306430,wall_cap
baseline_tuned,9001,2560,0,71,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,72,1218093,0,1306430,wall_cap
baseline_tuned,9001,2560,0,73,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,74,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,75,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,76,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,77,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,78,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,79,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,80,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,81,336294,0,1306430,wall_cap
baseline_tuned,9001,2560,0,82,743186,0,1306430,wall_cap
baseline_tuned,9001,2560,0,83,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,84,565965,0,1306430,wall_cap
baseline_tuned,9001,2560,0,85,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,86,901688,0,1306430,wall_cap
baseline_tuned,9001,2560,0,87,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,88,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,89,529381,0,1306430,wall_cap
baseline_tuned,9001,2560,0,90,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,91,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,92,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,93,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,94,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,95,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,96,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,97,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,98,,1,1306430,wall_cap
baseline_tuned,9001,2560,0,99,,1,1306430,wall_cap
baseline_tuned,9001,2560,1,0,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,1,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,2,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,3,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,4,642192,0,2273339,wall_cap
baseline_tuned,9001,2560,1,5,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,6,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,7,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,8,586081,0,2273339,wall_cap
baseline_tuned,9001,2560,1,9,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,10,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,11,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,12,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,13,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,14,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,15,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,16,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,17,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,18,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,19,1375514,0,2273339,wall_cap
baseline_tuned,9001,2560,1,20,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,21,1501730,0,2273339,wall_cap
baseline_tuned,9001,2560,1,22,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,23,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,24,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,25,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,26,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,27,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,28,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,29,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,30,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,31,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,32,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,33,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,34,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,35,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,36,752176,0,2273339,wall_cap
baseline_tuned,9001,2560,1,37,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,38,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,39,347950,0,2273339,wall_cap
baseline_tuned,9001,2560,1,40,904790,0,2273339,wall_cap
baseline_tuned,9001,2560,1,41,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,42,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,43,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,44,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,45,504718,0,2273339,wall_cap
baseline_tuned,9001,2560,1,46,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,47,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,48,788094,0,2273339,wall_cap
baseline_tuned,9001,2560,1,49,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,50,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,51,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,52,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,53,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,54,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,55,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,56,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,57,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,58,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,59,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,60,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,61,163966,0,2273339,wall_cap
baseline_tuned,9001,2560,1,62,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,63,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,64,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,65,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,66,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,67,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,68,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,69,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,70,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,71,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,72,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,73,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,74,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,75,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,76,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,77,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,78,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,79,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,80,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,81,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,82,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,83,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,84,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,85,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,86,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,87,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,88,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,89,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,90,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,91,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,92,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,93,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,94,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,95,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,96,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,97,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,98,,1,2273339,wall_cap
baseline_tuned,9001,2560,1,99,,1,2273339,wall_cap
baseline_tuned,9001,2560,2,0,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,1,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,2,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,3,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,4,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,5,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,6,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,7,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,8,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,9,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,10,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,11,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,12,952874,0,2144754,wall_cap
baseline_tuned,9001,2560,2,13,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,14,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,15,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,16,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,17,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,18,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,19,266795,0,2144754,wall_cap
baseline_tuned,9001,2560,2,20,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,21,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,22,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,23,233776,0,2144754,wall_cap
baseline_tuned,9001,2560,2,24,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,25,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,26,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,27,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,28,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,29,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,30,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,31,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,32,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,33,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,34,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,35,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,36,1310045,0,2144754,wall_cap
baseline_tuned,9001,2560,2,37,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,38,1658213,0,2144754,wall_cap
baseline_tuned,9001,2560,2,39,1425961,0,2144754,wall_cap
baseline_tuned,9001,2560,2,40,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,41,185615,0,2144754,wall_cap
baseline_tuned,9001,2560,2,42,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,43,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,44,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,45,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,46,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,47,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,48,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,49,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,50,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,51,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,52,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,53,612528,0,2144754,wall_cap
baseline_tuned,9001,2560,2,54,1925791,0,2144754,wall_cap
baseline_tuned,9001,2560,2,55,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,56,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,57,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,58,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,59,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,60,94840,0,2144754,wall_cap
baseline_tuned,9001,2560,2,61,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,62,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,63,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,64,833028,0,2144754,wall_cap
baseline_tuned,9001,2560,2,65,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,66,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,67,308013,0,2144754,wall_cap
baseline_tuned,9001,2560,2,68,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,69,409838,0,2144754,wall_cap
baseline_tuned,9001,2560,2,70,400785,0,2144754,wall_cap
baseline_tuned,9001,2560,2,71,1477045,0,2144754,wall_cap
baseline_tuned,9001,2560,2,72,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,73,1241274,0,2144754,wall_cap
baseline_tuned,9001,2560,2,74,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,75,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,76,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,77,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,78,433272,0,2144754,wall_cap
baseline_tuned,9001,2560,2,79,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,80,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,81,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,82,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,83,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,84,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,85,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,86,302728,0,2144754,wall_cap
baseline_tuned,9001,2560,2,87,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,88,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,89,212411,0,2144754,wall_cap
baseline_tuned,9001,2560,2,90,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,91,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,92,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,93,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,94,352556,0,2144754,wall_cap
baseline_tuned,9001,2560,2,95,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,96,84377,0,2144754,wall_cap
baseline_tuned,9001,2560,2,97,1051835,0,2144754,wall_cap
baseline_tuned,9001,2560,2,98,,1,2144754,wall_cap
baseline_tuned,9001,2560,2,99,,1,2144754,wall_cap
baseline_tuned,9001,2560,3,0,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,1,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,2,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,3,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,4,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,5,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,6,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,7,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,8,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,9,184106,0,2739335,wall_cap
baseline_tuned,9001,2560,3,10,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,11,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,12,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,13,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,14,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,15,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,16,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,17,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,18,1599154,0,2739335,wall_cap
baseline_tuned,9001,2560,3,19,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,20,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,21,1128178,0,2739335,wall_cap
baseline_tuned,9001,2560,3,22,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,23,395551,0,2739335,wall_cap
baseline_tuned,9001,2560,3,24,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,25,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,26,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,27,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,28,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,29,588042,0,2739335,wall_cap
baseline_tuned,9001,2560,3,30,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,31,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,32,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,33,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,34,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,35,2147006,0,2739335,wall_cap
baseline_tuned,9001,2560,3,36,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,37,230781,0,2739335,wall_cap
baseline_tuned,9001,2560,3,38,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,39,2329471,0,2739335,wall_cap
baseline_tuned,9001,2560,3,40,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,41,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,42,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,43,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,44,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,45,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,46,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,47,965300,0,2739335,wall_cap
baseline_tuned,9001,2560,3,48,178010,0,2739335,wall_cap
baseline_tuned,9001,2560,3,49,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,50,526526,0,2739335,wall_cap
baseline_tuned,9001,2560,3,51,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,52,1760539,0,2739335,wall_cap
baseline_tuned,9001,2560,3,53,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,54,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,55,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,56,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,57,215566,0,2739335,wall_cap
baseline_tuned,9001,2560,3,58,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,59,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,60,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,61,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,62,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,63,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,64,1658867,0,2739335,wall_cap
baseline_tuned,9001,2560,3,65,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,66,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,67,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,68,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,69,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,70,558188,0,2739335,wall_cap
baseline_tuned,9001,2560,3,71,1548001,0,2739335,wall_cap
baseline_tuned,9001,2560,3,72,284795,0,2739335,wall_cap
baseline_tuned,9001,2560,3,73,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,74,1646382,0,2739335,wall_cap
baseline_tuned,9001,2560,3,75,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,76,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,77,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,78,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,79,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,80,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,81,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,82,1245527,0,2739335,wall_cap
baseline_tuned,9001,2560,3,83,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,84,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,85,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,86,2669603,0,2739335,wall_cap
baseline_tuned,9001,2560,3,87,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,88,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,89,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,90,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,91,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,92,2634414,0,2739335,wall_cap
baseline_tuned,9001,2560,3,93,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,94,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,95,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,96,2216970,0,2739335,wall_cap
baseline_tuned,9001,2560,3,97,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,98,,1,2739335,wall_cap
baseline_tuned,9001,2560,3,99,,1,2739335,wall_cap
baseline_tuned,9001,2560,4,0,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,1,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,2,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,3,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,4,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,5,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,6,238544,0,2482861,wall_cap
baseline_tuned,9001,2560,4,7,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,8,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,9,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,10,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,11,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,12,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,13,1543870,0,2482861,wall_cap
baseline_tuned,9001,2560,4,14,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,15,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,16,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,17,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,18,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,19,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,20,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,21,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,22,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,23,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,24,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,25,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,26,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,27,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,28,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,29,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,30,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,31,786915,0,2482861,wall_cap
baseline_tuned,9001,2560,4,32,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,33,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,34,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,35,61833,0,2482861,wall_cap
baseline_tuned,9001,2560,4,36,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,37,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,38,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,39,186890,0,2482861,wall_cap
baseline_tuned,9001,2560,4,40,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,41,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,42,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,43,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,44,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,45,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,46,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,47,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,48,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,49,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,50,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,51,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,52,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,53,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,54,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,55,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,56,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,57,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,58,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,59,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,60,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,61,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,62,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,63,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,64,154807,0,2482861,wall_cap
baseline_tuned,9001,2560,4,65,205362,0,2482861,wall_cap
baseline_tuned,9001,2560,4,66,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,67,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,68,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,69,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,70,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,71,713597,0,2482861,wall_cap
baseline_tuned,9001,2560,4,72,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,73,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,74,2034339,0,2482861,wall_cap
baseline_tuned,9001,2560,4,75,2070567,0,2482861,wall_cap
baseline_tuned,9001,2560,4,76,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,77,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,78,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,79,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,80,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,81,1921620,0,2482861,wall_cap
baseline_tuned,9001,2560,4,82,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,83,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,84,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,85,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,86,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,87,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,88,1733104,0,2482861,wall_cap
baseline_tuned,9001,2560,4,89,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,90,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,91,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,92,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,93,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,94,485928,0,2482861,wall_cap
baseline_tuned,9001,2560,4,95,1656728,0,2482861,wall_cap
baseline_tuned,9001,2560,4,96,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,97,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,98,,1,2482861,wall_cap
baseline_tuned,9001,2560,4,99,,1,2482861,wall_cap


==> anc/data/benchmarks/curvature/projection.py <==
"""Wall-clock projection for the W1 curvature full run (planning aid ONLY --
never used for any scientific estimate; the benchmark itself bans projection
estimators).  Prints a markdown table; assumptions are the constants below.

Anchors:
- s/step measured on beast's TITAN RTX, batch 100 (walltime stage 5,
  results_dmm_planted.json): design340 0.0181 @1280, 0.0242 @1810;
  solver_9001 0.0152 @1280, 0.0203 @1810.  Above 1810 the per-step cost grew
  ~linearly in N (memory-bound), so s(N) = s(1810) * N / 1810.
- Per-solver relative per-step cost factors vs design 340 measured in the
  2026-07-13 smoke (N=320, batch 30): see REL_COST below.
- Stop step per draw ~ Q60_FACTOR x median (the solved>=0.6 stop); the smoke
  measured stop_step/KM-median ratios of ~1.1-1.5 at N=160/320; 1.5 is used
  as the central value, 2.0 as conservative.
- Medians @1280/@1810 are known (campaign DBs / walltime / n1810 draws).
  @2560 and @3620 are scenario assumptions:
    scenario P ("polynomial real"): extrapolate each solver's 1280->1810
      local exponent, clamped to [1.3, 3.0];
    scenario B ("band"): champions' @2560 median = 7.5e5 (the task's
      5e5-1e6 band midpoint) -> every champion draw wall-caps at 2560.
- 9001 medians: 768k @1280 (measured), 1.31e6 @1810 (KM-bounded), >4e6 above.

Usage: python projection.py [--factor 1.5] [--trim none|T1|T0T1|T0T1T3]
"""

from __future__ import annotations

import argparse
import math

RUNGS = [1280, 1810, 2560, 3620]
CAPS = {1280: 4 * 3600, 1810: 4 * 3600, 2560: 8 * 3600, 3620: 12 * 3600}
S_PER_STEP_340 = {1280: 0.0181, 1810: 0.0242}     # measured
S_PER_STEP_9001 = {1280: 0.0152, 1810: 0.0203}    # measured
# smoke-measured per-step cost relative to design340 (N=320, batch 30,
# 2026-07-13): 89: 0.89, 80: 0.95, 353: 1.14; 9001 uses its own measured
# batch-100 anchors, so REL_COST stays 1.0 for it.
REL_COST = {89: 0.90, 80: 0.95, 340: 1.0, 353: 1.15, 9001: 1.0}
MEDIANS_KNOWN = {  # steps
    89: {1280: 50_000, 1810: 53_000},
    80: {1280: 49_000, 1810: 163_000},
    340: {1280: 40_000, 1810: 120_000},
    353: {1280: 51_000, 1810: 73_000},
    9001: {1280: 768_000, 1810: 1_310_000},
}
GATE_KM_MAX = 8e5
DRAWS_BASE, DRAWS_TOP = 5, 10


def s_per_step(did: int, N: int) -> float:
    base = S_PER_STEP_9001 if did == 9001 else S_PER_STEP_340
    s = base[N] if N in base else base[1810] * N / 1810
    return s * REL_COST.get(did, 1.0)


def medians(did: int, scenario: str) -> dict:
    m = dict(MEDIANS_KNOWN[did])
    if did == 9001:
        m[2560] = m[3620] = 5e6  # >> caps; draws censor at the wall cap
        return m
    e = math.log(m[1810] / m[1280]) / math.log(1810 / 1280)
    e = min(max(e, 1.3), 3.0)
    if scenario == "P":
        m[2560] = m[1810] * (2560 / 1810) ** e
        m[3620] = m[2560] * (3620 / 2560) ** e
    else:  # B
        m[2560] = 7.5e5
        m[3620] = m[2560] * (3620 / 2560) ** e
    return m


def project(scenario: str, factor: float, trim: str):
    solvers = [89, 340, 9001] if "T1" in trim else [89, 80, 340, 353, 9001]
    t0 = "T0" in trim   # futility: stop a rung after 3 all-capped
                        # unidentified draws; skip higher rungs entirely
    t3 = "T3" in trim   # capped top rung: extension target 6 draws, not 10
    rows, total = [], 0.0
    for did in solvers:
        m = medians(did, scenario)
        dead = False    # T0: rung fully censored -> skip higher rungs
        top_is_2560 = True
        for N in RUNGS:
            if dead:
                rows.append((did, N, 0, "skipped (T0: lower rung censored)"))
                continue
            s = s_per_step(did, N)
            stop_wall = factor * m[N] * s          # uncapped stop wall
            capped = stop_wall > CAPS[N]
            median_wall = m[N] * s                 # wall to reach the median
            identified = median_wall < CAPS[N]     # KM median reachable?
            per_draw = min(stop_wall, CAPS[N])
            if N == 3620:
                gate_pass = (m[2560] < GATE_KM_MAX
                             and factor * m[2560] * s_per_step(did, 2560)
                             < CAPS[2560])
                if not gate_pass:
                    rows.append((did, N, 0, "gate: not attempted"))
                    continue
                draws = DRAWS_TOP
            elif N == 2560:
                gate_pass = (m[2560] < GATE_KM_MAX and not capped)
                top_is_2560 = not gate_pass
                draws = DRAWS_BASE
                if top_is_2560:                    # top-rung extension
                    draws = 6 if t3 and capped else DRAWS_TOP
            else:
                draws = DRAWS_BASE
            note = []
            if capped:
                note.append("capped" + ("" if identified else "+UNIDENTIFIED"))
            if t0 and capped and not identified:
                draws = min(draws, 3)
                dead = True
                note.append("T0: stop after 3, skip higher rungs")
            wall = draws * per_draw
            total += wall
            rows.append((did, N, wall,
                         f"{draws} draws x {per_draw / 3600:.2f}h"
                         + (" [" + "; ".join(note) + "]" if note else "")))
    return rows, total


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--factor", type=float, default=1.5)
    ap.add_argument("--trim", default="none",
                    choices=["none", "T1", "T0T1", "T0T1T3"])
    args = ap.parse_args()
    for scen, label in (("P", "polynomial holds (exponent from 1280->1810, "
                              "clamped [1.3,3])"),
                        ("B", "curvature band (champions' median @2560 = "
                              "7.5e5)")):
        rows, total = project(scen, args.factor, args.trim)
        print(f"\n### Scenario {scen}: {label} | q60 factor {args.factor} | "
              f"trim {args.trim}")
        print("| solver | N | wall (h) | detail |")
        print("|---|---|---|---|")
        for did, N, wall, detail in rows:
            print(f"| {did} | {N} | {wall / 3600:.1f} | {detail} |")
        print(f"| **total** | | **{total / 3600:.0f} h = "
              f"{total / 86400:.1f} d** | |")


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/curvature/results.json <==
{
 "spec": "see HANDOFF.md (pre-registered)",
 "smoke": false,
 "hardware": {},
 "solvers": {
  "340": {
   "tag": "treatment340",
   "source": "[artifact-root]/solvers/solver_340.py",
   "dt0": 2.98620780605473
  },
  "353": {
   "tag": "treatment353",
   "source": "[artifact-root]/solvers/solver_353.py",
   "dt0": 2.98620780605473
  },
  "80": {
   "tag": "control80",
   "source": "[artifact-root]/solvers_fixed_obj_control/solver_80.py",
   "dt0": 1.1833127810166453
  },
  "89": {
   "tag": "control89",
   "source": "[artifact-root]/solvers_fixed_obj_control/solver_89.py",
   "dt0": 1.1833127810166453
  },
  "9001": {
   "tag": "baseline_tuned",
   "source": "[artifact-root]/rebuttal_experiments/hebo_baseline/solvers_work/solver_9001.py",
   "dt0": 1.8289499256257025
  }
 },
 "cells": {
  "340|1280|0": {
   "design_id": 340,
   "N": 1280,
   "draw": 0,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280000340,
   "stop_reason": "solved_target",
   "stop_step": 81442,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1051.406,
   "wall_seconds_per_step": 0.01291,
   "first_solve_steps": [
    null,
    null,
    57730,
    null,
    32349,
    11936,
    null,
    null,
    7850,
    19223,
    29059,
    9316,
    14353,
    null,
    17125,
    65772,
    65460,
    null,
    13540,
    10292,
    null,
    null,
    null,
    null,
    null,
    71429,
    31909,
    27357,
    null,
    40259,
    9711,
    null,
    null,
    21791,
    3055,
    null,
    null,
    null,
    null,
    10229,
    17465,
    null,
    null,
    3810,
    null,
    null,
    4910,
    null,
    null,
    34099,
    null,
    15658,
    9530,
    61588,
    28112,
    null,
    26965,
    37547,
    null,
    null,
    6832,
    24232,
    null,
    7592,
    24797,
    18424,
    10905,
    39796,
    14428,
    22945,
    18896,
    1673,
    null,
    null,
    19300,
    null,
    14240,
    null,
    16950,
    20470,
    null,
    null,
    23240,
    14985,
    81442,
    2781,
    4898,
    55548,
    11280,
    3767,
    null,
    null,
    9219,
    null,
    25397,
    41463,
    null,
    23363,
    36957,
    16423
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L4"
  },
  "340|1280|1": {
   "design_id": 340,
   "N": 1280,
   "draw": 1,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280010340,
   "stop_reason": "solved_target",
   "stop_step": 47429,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 582.424,
   "wall_seconds_per_step": 0.01228,
   "first_solve_steps": [
    8488,
    null,
    37928,
    26366,
    23799,
    7230,
    17504,
    null,
    17660,
    19237,
    4990,
    9727,
    8671,
    null,
    null,
    null,
    18520,
    null,
    22964,
    9166,
    45479,
    null,
    2420,
    35760,
    null,
    null,
    5867,
    null,
    null,
    null,
    30839,
    13679,
    null,
    null,
    14095,
    5792,
    14840,
    22718,
    null,
    null,
    35168,
    29876,
    12656,
    null,
    16207,
    6538,
    5060,
    null,
    null,
    null,
    14144,
    null,
    null,
    null,
    4152,
    5231,
    16790,
    15360,
    2277,
    null,
    7242,
    12558,
    3996,
    34830,
    19111,
    13428,
    4188,
    29505,
    null,
    25305,
    35776,
    11483,
    11479,
    28763,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    9916,
    null,
    null,
    null,
    44847,
    null,
    30820,
    null,
    36940,
    14731,
    47429,
    null,
    1126,
    9560,
    null,
    6931,
    40814,
    null,
    12967
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "340|1280|2": {
   "design_id": 340,
   "N": 1280,
   "draw": 2,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280020340,
   "stop_reason": "solved_target",
   "stop_step": 71576,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1150.141,
   "wall_seconds_per_step": 0.016069,
   "first_solve_steps": [
    null,
    2114,
    4773,
    3912,
    9720,
    14836,
    null,
    null,
    8876,
    8915,
    18586,
    6296,
    50029,
    2261,
    null,
    11579,
    14806,
    13723,
    4935,
    null,
    null,
    2716,
    71576,
    4397,
    12239,
    14364,
    7793,
    2677,
    41608,
    null,
    26358,
    null,
    null,
    61104,
    36605,
    null,
    null,
    null,
    19113,
    8646,
    17571,
    null,
    5721,
    31808,
    40642,
    null,
    17624,
    null,
    10244,
    14381,
    null,
    null,
    3657,
    10085,
    10388,
    9225,
    null,
    null,
    null,
    null,
    36827,
    null,
    45700,
    31978,
    18930,
    null,
    2310,
    4376,
    null,
    23341,
    7202,
    12331,
    34307,
    null,
    10516,
    9728,
    20557,
    25372,
    null,
    null,
    null,
    null,
    37081,
    null,
    null,
    null,
    6653,
    19559,
    4087,
    null,
    17486,
    3351,
    null,
    null,
    null,
    null,
    14340,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L4"
  },
  "340|1280|3": {
   "design_id": 340,
   "N": 1280,
   "draw": 3,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280030340,
   "stop_reason": "solved_target",
   "stop_step": 47953,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 688.66,
   "wall_seconds_per_step": 0.014361,
   "first_solve_steps": [
    10196,
    null,
    39142,
    null,
    12833,
    null,
    1776,
    8990,
    18511,
    null,
    null,
    7661,
    26832,
    null,
    8151,
    18829,
    15523,
    null,
    null,
    null,
    8250,
    null,
    null,
    20375,
    null,
    33715,
    null,
    2814,
    null,
    null,
    8959,
    16590,
    6795,
    null,
    null,
    11021,
    12262,
    null,
    null,
    null,
    16354,
    null,
    9765,
    10911,
    15229,
    6599,
    4395,
    17698,
    26175,
    20359,
    8893,
    null,
    9729,
    15563,
    4663,
    29947,
    null,
    6946,
    40613,
    10212,
    23483,
    10996,
    null,
    null,
    null,
    4511,
    null,
    9955,
    29773,
    null,
    29771,
    null,
    15207,
    47305,
    null,
    15534,
    null,
    2761,
    null,
    19673,
    null,
    13574,
    47953,
    null,
    20150,
    18926,
    null,
    30584,
    5263,
    null,
    2665,
    20925,
    29520,
    null,
    36397,
    null,
    null,
    25960,
    9092,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "340|1280|4": {
   "design_id": 340,
   "N": 1280,
   "draw": 4,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280040340,
   "stop_reason": "solved_target",
   "stop_step": 62805,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 531.078,
   "wall_seconds_per_step": 0.008456,
   "first_solve_steps": [
    17865,
    null,
    null,
    null,
    41831,
    55994,
    52849,
    8918,
    null,
    1418,
    58389,
    null,
    48249,
    7548,
    35359,
    9325,
    1658,
    49484,
    58438,
    45686,
    null,
    null,
    null,
    null,
    1235,
    null,
    16794,
    null,
    null,
    null,
    7736,
    null,
    2394,
    3419,
    null,
    4949,
    33097,
    null,
    null,
    null,
    null,
    null,
    null,
    28658,
    null,
    9450,
    null,
    4114,
    5874,
    8578,
    31514,
    19776,
    null,
    11420,
    41744,
    null,
    21291,
    null,
    null,
    9951,
    62805,
    null,
    null,
    50411,
    55160,
    null,
    8648,
    null,
    null,
    14228,
    null,
    10274,
    8780,
    22363,
    null,
    51260,
    39257,
    25978,
    null,
    8725,
    19080,
    6856,
    null,
    null,
    null,
    null,
    11958,
    24898,
    11642,
    3275,
    37258,
    5515,
    null,
    3325,
    34501,
    8337,
    14464,
    3896,
    14468,
    5028
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "340|1810|0": {
   "design_id": 340,
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810000340,
   "stop_reason": "solved_target",
   "stop_step": 192153,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 3160.954,
   "wall_seconds_per_step": 0.01645,
   "first_solve_steps": [
    12158,
    73830,
    7465,
    98325,
    null,
    null,
    null,
    60861,
    167883,
    null,
    null,
    38594,
    47256,
    192153,
    184272,
    6932,
    null,
    63374,
    12205,
    null,
    45935,
    4219,
    65426,
    null,
    null,
    null,
    138841,
    null,
    null,
    null,
    null,
    106335,
    22253,
    null,
    106970,
    66921,
    9682,
    15613,
    17972,
    null,
    null,
    null,
    7522,
    null,
    null,
    37533,
    40236,
    null,
    18329,
    51618,
    null,
    null,
    72603,
    73232,
    null,
    74600,
    null,
    34226,
    null,
    null,
    null,
    47770,
    60706,
    16736,
    51630,
    null,
    null,
    109769,
    22850,
    3604,
    4083,
    124343,
    25829,
    19148,
    50806,
    6898,
    18448,
    null,
    21540,
    null,
    7183,
    null,
    8449,
    23637,
    68072,
    139525,
    44742,
    null,
    null,
    null,
    null,
    24942,
    null,
    5715,
    null,
    138941,
    125164,
    2726,
    null,
    36919
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "340|1810|1": {
   "design_id": 340,
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810010340,
   "stop_reason": "solved_target",
   "stop_step": 233659,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 3699.488,
   "wall_seconds_per_step": 0.015833,
   "first_solve_steps": [
    null,
    10434,
    66763,
    28026,
    null,
    null,
    75995,
    89885,
    127962,
    20900,
    null,
    142513,
    172555,
    87220,
    31949,
    null,
    null,
    51804,
    null,
    null,
    null,
    null,
    12973,
    10413,
    5489,
    null,
    50821,
    null,
    null,
    null,
    null,
    null,
    66454,
    null,
    142297,
    128327,
    15607,
    31777,
    null,
    4556,
    35254,
    null,
    36261,
    null,
    4993,
    null,
    null,
    null,
    null,
    null,
    92202,
    28843,
    91806,
    139725,
    233659,
    19422,
    null,
    null,
    null,
    null,
    41172,
    null,
    160506,
    3732,
    null,
    51774,
    null,
    null,
    11474,
    159354,
    172125,
    68500,
    34016,
    48626,
    157444,
    155372,
    null,
    181326,
    null,
    73700,
    41602,
    60160,
    51377,
    128883,
    150412,
    null,
    15917,
    38168,
    3119,
    null,
    121552,
    50823,
    null,
    158400,
    105400,
    35081,
    178257,
    null,
    null,
    93976
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "340|1810|2": {
   "design_id": 340,
   "N": 1810,
   "draw": 2,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810020340,
   "stop_reason": "solved_target",
   "stop_step": 157121,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1980.85,
   "wall_seconds_per_step": 0.012607,
   "first_solve_steps": [
    128714,
    null,
    null,
    null,
    77136,
    null,
    28926,
    null,
    68167,
    null,
    null,
    null,
    null,
    null,
    9363,
    7716,
    null,
    null,
    5006,
    5975,
    146869,
    101237,
    10540,
    13278,
    null,
    null,
    48627,
    37423,
    null,
    18083,
    null,
    108724,
    134151,
    null,
    73475,
    49299,
    null,
    86309,
    24908,
    96073,
    null,
    82387,
    34354,
    67714,
    80967,
    83248,
    16327,
    22324,
    62271,
    4439,
    65770,
    89350,
    null,
    10069,
    47739,
    null,
    null,
    4126,
    41824,
    30992,
    157121,
    8408,
    91847,
    null,
    131355,
    null,
    11969,
    16708,
    null,
    null,
    null,
    null,
    106344,
    null,
    null,
    147144,
    9681,
    null,
    146673,
    43499,
    16137,
    3090,
    null,
    104043,
    null,
    52923,
    null,
    65025,
    11903,
    null,
    55748,
    9693,
    null,
    132079,
    76414,
    null,
    null,
    null,
    null,
    53911
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "340|1810|3": {
   "design_id": 340,
   "N": 1810,
   "draw": 3,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810030340,
   "stop_reason": "solved_target",
   "stop_step": 237382,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2183.198,
   "wall_seconds_per_step": 0.009197,
   "first_solve_steps": [
    27191,
    35214,
    25835,
    null,
    35126,
    35346,
    10157,
    null,
    null,
    null,
    null,
    null,
    60282,
    81372,
    234707,
    117561,
    null,
    null,
    12275,
    38374,
    null,
    173725,
    null,
    null,
    132016,
    null,
    null,
    91486,
    23911,
    null,
    null,
    null,
    76242,
    32734,
    28943,
    131268,
    36428,
    28272,
    10788,
    null,
    79282,
    58295,
    null,
    12122,
    22300,
    180495,
    175584,
    3731,
    null,
    173937,
    28889,
    null,
    122143,
    20255,
    null,
    102614,
    null,
    16811,
    null,
    30041,
    null,
    null,
    8185,
    null,
    145032,
    null,
    38357,
    null,
    null,
    124998,
    null,
    null,
    27724,
    173459,
    46240,
    131372,
    79585,
    null,
    3788,
    25564,
    14687,
    null,
    null,
    172371,
    10248,
    237382,
    null,
    16539,
    null,
    null,
    39957,
    68396,
    null,
    7624,
    88776,
    null,
    146874,
    85291,
    null,
    43297
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "340|1810|4": {
   "design_id": 340,
   "N": 1810,
   "draw": 4,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810040340,
   "stop_reason": "solved_target",
   "stop_step": 179732,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 3333.317,
   "wall_seconds_per_step": 0.018546,
   "first_solve_steps": [
    125346,
    142183,
    null,
    123088,
    null,
    null,
    null,
    null,
    null,
    159983,
    13863,
    122263,
    38217,
    157452,
    null,
    null,
    41695,
    11728,
    null,
    14954,
    4184,
    85737,
    null,
    11495,
    null,
    null,
    35936,
    null,
    null,
    22953,
    30145,
    35965,
    null,
    19557,
    24131,
    59935,
    17684,
    29211,
    18549,
    32620,
    null,
    null,
    57941,
    47154,
    null,
    2966,
    null,
    12157,
    18370,
    83375,
    64407,
    16729,
    4460,
    21671,
    null,
    null,
    18702,
    null,
    56248,
    82643,
    47798,
    31697,
    null,
    null,
    null,
    96137,
    166285,
    96574,
    20486,
    12559,
    null,
    8029,
    null,
    null,
    36366,
    23592,
    null,
    36772,
    107911,
    null,
    42130,
    null,
    null,
    69967,
    55891,
    null,
    113305,
    null,
    179732,
    65203,
    null,
    null,
    null,
    36921,
    null,
    4826,
    14861,
    null,
    147160,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "340|2560|0": {
   "design_id": 340,
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560000340,
   "stop_reason": "solved_target",
   "stop_step": 1190951,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 20605.796,
   "wall_seconds_per_step": 0.017302,
   "first_solve_steps": [
    null,
    391107,
    27974,
    null,
    167512,
    null,
    240466,
    null,
    253414,
    null,
    107197,
    1089373,
    222772,
    337382,
    817401,
    596631,
    96243,
    null,
    null,
    null,
    442529,
    null,
    289700,
    null,
    null,
    463570,
    22812,
    null,
    344946,
    138387,
    163459,
    848834,
    null,
    75128,
    null,
    31865,
    344402,
    null,
    null,
    74460,
    1145273,
    null,
    null,
    436291,
    121534,
    55993,
    117453,
    329873,
    181865,
    null,
    517039,
    328566,
    269001,
    null,
    null,
    26960,
    195213,
    661123,
    934166,
    413814,
    142201,
    158546,
    207403,
    590212,
    null,
    509715,
    null,
    null,
    null,
    622331,
    15002,
    null,
    196271,
    21890,
    13965,
    857622,
    null,
    1190951,
    154932,
    null,
    null,
    22908,
    null,
    null,
    500453,
    93389,
    60066,
    null,
    269775,
    null,
    null,
    39240,
    null,
    null,
    984754,
    666957,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "340|2560|1": {
   "design_id": 340,
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560010340,
   "stop_reason": "solved_target",
   "stop_step": 1297121,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 17218.986,
   "wall_seconds_per_step": 0.013275,
   "first_solve_steps": [
    234282,
    636004,
    110284,
    38972,
    65573,
    null,
    null,
    null,
    6860,
    823168,
    28656,
    10653,
    null,
    null,
    474800,
    null,
    146517,
    631594,
    195803,
    38576,
    null,
    22234,
    914450,
    null,
    null,
    239661,
    915841,
    39429,
    518163,
    null,
    1256824,
    1079620,
    37950,
    334198,
    987674,
    243023,
    56476,
    43514,
    200522,
    606884,
    89420,
    237921,
    160153,
    68927,
    1191587,
    4026,
    null,
    null,
    21187,
    null,
    23772,
    null,
    null,
    16105,
    null,
    null,
    null,
    null,
    null,
    1010127,
    660132,
    540985,
    105903,
    null,
    null,
    335791,
    null,
    null,
    679799,
    null,
    203352,
    142451,
    349434,
    null,
    null,
    null,
    118547,
    null,
    411464,
    1241030,
    627890,
    null,
    null,
    221231,
    null,
    null,
    211811,
    976005,
    null,
    null,
    585911,
    492084,
    null,
    null,
    null,
    1279958,
    null,
    1297121,
    59711,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "340|2560|2": {
   "design_id": 340,
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560020340,
   "stop_reason": "solved_target",
   "stop_step": 505767,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 7078.282,
   "wall_seconds_per_step": 0.013995,
   "first_solve_steps": [
    null,
    147919,
    495947,
    7673,
    169686,
    22033,
    null,
    119073,
    null,
    null,
    null,
    505767,
    61274,
    209522,
    169274,
    78095,
    null,
    null,
    null,
    49683,
    346052,
    null,
    null,
    19484,
    60260,
    null,
    278932,
    null,
    null,
    null,
    38739,
    null,
    58554,
    482584,
    48782,
    134611,
    292881,
    null,
    null,
    248590,
    504355,
    175902,
    502260,
    192149,
    null,
    null,
    null,
    57070,
    null,
    null,
    83930,
    null,
    272234,
    30009,
    null,
    11515,
    null,
    null,
    255112,
    3161,
    13312,
    407368,
    null,
    null,
    45709,
    293765,
    175330,
    10840,
    5651,
    14642,
    null,
    13539,
    118416,
    297605,
    68162,
    228704,
    20453,
    null,
    33623,
    null,
    126454,
    null,
    323170,
    null,
    283214,
    null,
    56788,
    213728,
    null,
    52878,
    null,
    122497,
    null,
    8357,
    null,
    null,
    31543,
    93780,
    115845,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|2560|3": {
   "design_id": 340,
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560030340,
   "stop_reason": "solved_target",
   "stop_step": 873567,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 13541.264,
   "wall_seconds_per_step": 0.015501,
   "first_solve_steps": [
    305914,
    475090,
    null,
    148140,
    66069,
    null,
    496785,
    null,
    null,
    120956,
    236927,
    null,
    null,
    null,
    null,
    126472,
    null,
    null,
    33145,
    null,
    485972,
    25285,
    null,
    102949,
    null,
    null,
    255207,
    null,
    null,
    76035,
    null,
    136694,
    null,
    null,
    432864,
    539325,
    62714,
    126581,
    null,
    13829,
    null,
    267711,
    464366,
    240916,
    56287,
    123511,
    null,
    12130,
    165482,
    159791,
    null,
    null,
    34138,
    93916,
    null,
    729292,
    125862,
    44209,
    null,
    null,
    111448,
    null,
    757338,
    null,
    223600,
    140261,
    40504,
    null,
    89576,
    220094,
    166056,
    502192,
    22052,
    null,
    348005,
    35495,
    null,
    null,
    null,
    378167,
    156956,
    40572,
    26180,
    203607,
    834802,
    null,
    null,
    235139,
    729963,
    719799,
    873567,
    224947,
    6105,
    124181,
    101335,
    null,
    null,
    33234,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "340|2560|4": {
   "design_id": 340,
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560040340,
   "stop_reason": "solved_target",
   "stop_step": 1127874,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 15079.453,
   "wall_seconds_per_step": 0.01337,
   "first_solve_steps": [
    null,
    null,
    null,
    119688,
    288685,
    null,
    141546,
    null,
    918679,
    null,
    1033181,
    51864,
    null,
    51268,
    96610,
    1076481,
    341357,
    154213,
    32070,
    20685,
    5599,
    907789,
    null,
    null,
    null,
    null,
    31956,
    null,
    409131,
    764317,
    null,
    270863,
    null,
    864341,
    null,
    null,
    null,
    80092,
    440620,
    86171,
    null,
    238419,
    48979,
    null,
    null,
    405717,
    822348,
    14197,
    690164,
    null,
    294985,
    477891,
    371568,
    209616,
    44185,
    null,
    null,
    1127874,
    null,
    75013,
    null,
    null,
    null,
    null,
    72553,
    61283,
    4174,
    null,
    null,
    null,
    962938,
    12453,
    298553,
    null,
    28835,
    80604,
    232111,
    null,
    null,
    39580,
    60268,
    15050,
    null,
    null,
    632321,
    465587,
    85678,
    223111,
    472213,
    null,
    243828,
    95988,
    11226,
    168689,
    73714,
    45393,
    null,
    919448,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|1280|0": {
   "design_id": 353,
   "N": 1280,
   "draw": 0,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280000353,
   "stop_reason": "solved_target",
   "stop_step": 88906,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 844.579,
   "wall_seconds_per_step": 0.0095,
   "first_solve_steps": [
    null,
    null,
    10385,
    null,
    17278,
    8982,
    null,
    null,
    3839,
    null,
    null,
    8535,
    null,
    null,
    null,
    null,
    null,
    64088,
    50644,
    34532,
    null,
    61324,
    null,
    16621,
    78042,
    null,
    31207,
    8865,
    null,
    32678,
    19301,
    61251,
    null,
    66377,
    9016,
    47244,
    40008,
    null,
    82763,
    10334,
    null,
    14083,
    null,
    null,
    null,
    null,
    84523,
    null,
    60358,
    null,
    45546,
    19819,
    2263,
    6202,
    48092,
    null,
    4367,
    49088,
    null,
    null,
    61554,
    4454,
    null,
    23681,
    null,
    6692,
    47034,
    null,
    25388,
    8891,
    null,
    3198,
    null,
    88906,
    69516,
    17831,
    13633,
    null,
    null,
    82013,
    39079,
    null,
    6069,
    8822,
    21041,
    10656,
    6026,
    null,
    1154,
    3093,
    null,
    65795,
    10354,
    47294,
    null,
    null,
    28253,
    8776,
    4169,
    75811
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|1280|1": {
   "design_id": 353,
   "N": 1280,
   "draw": 1,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280010353,
   "stop_reason": "solved_target",
   "stop_step": 61848,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 745.424,
   "wall_seconds_per_step": 0.012053,
   "first_solve_steps": [
    21376,
    null,
    null,
    null,
    22835,
    7409,
    23078,
    null,
    6684,
    null,
    32383,
    null,
    11355,
    null,
    null,
    61848,
    46796,
    null,
    null,
    15722,
    22818,
    null,
    1680,
    8571,
    22460,
    null,
    40578,
    null,
    null,
    22477,
    null,
    12277,
    null,
    12081,
    null,
    null,
    18718,
    4190,
    10912,
    25793,
    13372,
    29944,
    null,
    null,
    9242,
    60239,
    4316,
    null,
    null,
    22145,
    21245,
    null,
    56785,
    13181,
    1074,
    3262,
    5056,
    11386,
    8891,
    44106,
    4494,
    1362,
    3515,
    13633,
    47608,
    33319,
    6401,
    null,
    null,
    null,
    3678,
    24203,
    4908,
    null,
    null,
    null,
    null,
    48423,
    null,
    46537,
    null,
    4980,
    null,
    null,
    null,
    11639,
    null,
    2590,
    41005,
    36897,
    26124,
    36689,
    null,
    13836,
    22979,
    null,
    null,
    null,
    59795,
    11588
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "353|1280|2": {
   "design_id": 353,
   "N": 1280,
   "draw": 2,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280020353,
   "stop_reason": "solved_target",
   "stop_step": 48560,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 617.589,
   "wall_seconds_per_step": 0.012718,
   "first_solve_steps": [
    3855,
    2708,
    3438,
    null,
    38658,
    4783,
    null,
    null,
    null,
    null,
    45313,
    2984,
    21196,
    19118,
    null,
    36864,
    2428,
    null,
    41593,
    null,
    13420,
    19181,
    22501,
    16699,
    null,
    3149,
    11668,
    null,
    null,
    null,
    2909,
    45648,
    null,
    14303,
    null,
    23823,
    null,
    10304,
    6422,
    18381,
    null,
    15689,
    14768,
    22035,
    null,
    null,
    9383,
    10376,
    null,
    15840,
    27995,
    32156,
    10300,
    4884,
    8982,
    3922,
    31245,
    null,
    null,
    40671,
    6117,
    null,
    null,
    10497,
    14807,
    null,
    2378,
    2897,
    12275,
    48560,
    null,
    45498,
    23547,
    null,
    null,
    8161,
    35290,
    null,
    28939,
    null,
    null,
    null,
    4495,
    null,
    null,
    null,
    5758,
    11940,
    30364,
    20530,
    null,
    17561,
    null,
    44741,
    null,
    11285,
    2497,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L4"
  },
  "353|1280|3": {
   "design_id": 353,
   "N": 1280,
   "draw": 3,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280030353,
   "stop_reason": "solved_target",
   "stop_step": 57627,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 683.552,
   "wall_seconds_per_step": 0.011862,
   "first_solve_steps": [
    7256,
    null,
    24471,
    32480,
    null,
    16296,
    9448,
    null,
    null,
    null,
    9038,
    19740,
    null,
    null,
    3987,
    42347,
    30116,
    null,
    null,
    null,
    null,
    null,
    null,
    30811,
    39256,
    23195,
    null,
    2192,
    15422,
    11963,
    1726,
    12911,
    null,
    null,
    null,
    6041,
    15023,
    null,
    null,
    null,
    null,
    null,
    20734,
    9462,
    27286,
    15111,
    20700,
    36684,
    null,
    null,
    5078,
    35644,
    2970,
    16549,
    2931,
    33962,
    20318,
    17455,
    null,
    17883,
    null,
    5283,
    8945,
    5772,
    null,
    31419,
    null,
    7685,
    25415,
    null,
    null,
    17977,
    null,
    6365,
    32094,
    6530,
    8392,
    4205,
    15699,
    14650,
    null,
    5495,
    24644,
    null,
    null,
    null,
    51446,
    null,
    8044,
    39413,
    10838,
    8471,
    null,
    null,
    8979,
    null,
    null,
    2299,
    27139,
    57627
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "353|1280|4": {
   "design_id": 353,
   "N": 1280,
   "draw": 4,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280040353,
   "stop_reason": "solved_target",
   "stop_step": 44054,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 424.55,
   "wall_seconds_per_step": 0.009637,
   "first_solve_steps": [
    7242,
    null,
    44054,
    null,
    6025,
    16242,
    null,
    30442,
    null,
    11465,
    31870,
    null,
    38282,
    10150,
    33487,
    5390,
    34455,
    null,
    null,
    17123,
    11198,
    null,
    null,
    25568,
    26728,
    null,
    3548,
    null,
    null,
    null,
    7469,
    null,
    31047,
    5247,
    null,
    1027,
    4662,
    13294,
    null,
    null,
    null,
    null,
    31085,
    null,
    39283,
    12952,
    null,
    38550,
    37769,
    15735,
    2600,
    35988,
    null,
    40691,
    31780,
    null,
    5289,
    null,
    null,
    20095,
    null,
    21985,
    20925,
    26035,
    null,
    null,
    14155,
    7161,
    3285,
    11289,
    14894,
    11759,
    5831,
    35913,
    null,
    null,
    null,
    null,
    null,
    null,
    6997,
    1545,
    33894,
    null,
    null,
    null,
    10527,
    4631,
    null,
    18330,
    null,
    2656,
    null,
    27593,
    32017,
    24695,
    41372,
    43554,
    17927,
    12362
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|1810|0": {
   "design_id": 353,
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810000353,
   "stop_reason": "solved_target",
   "stop_step": 175820,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2251.031,
   "wall_seconds_per_step": 0.012803,
   "first_solve_steps": [
    2033,
    null,
    91352,
    7304,
    null,
    53722,
    null,
    20685,
    105382,
    null,
    62777,
    null,
    22646,
    null,
    null,
    null,
    null,
    166885,
    null,
    null,
    32291,
    31509,
    86316,
    null,
    null,
    null,
    null,
    167728,
    null,
    96193,
    null,
    147437,
    44145,
    null,
    6908,
    22103,
    6271,
    102160,
    173503,
    null,
    null,
    113013,
    22295,
    null,
    null,
    22377,
    49693,
    null,
    null,
    7472,
    78460,
    null,
    125053,
    17642,
    null,
    70334,
    39260,
    4388,
    null,
    139743,
    null,
    37423,
    124625,
    7233,
    131908,
    null,
    40431,
    20062,
    155501,
    16019,
    41944,
    null,
    23369,
    121211,
    5095,
    175820,
    64982,
    null,
    6831,
    null,
    24528,
    null,
    50168,
    21080,
    12748,
    42118,
    23027,
    null,
    null,
    57983,
    15064,
    31038,
    null,
    12579,
    null,
    null,
    null,
    171428,
    null,
    78847
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|1810|1": {
   "design_id": 353,
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810010353,
   "stop_reason": "solved_target",
   "stop_step": 173475,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2995.901,
   "wall_seconds_per_step": 0.01727,
   "first_solve_steps": [
    null,
    32608,
    null,
    2070,
    null,
    null,
    61719,
    63405,
    18043,
    5629,
    null,
    1872,
    14167,
    2442,
    15730,
    null,
    null,
    6456,
    null,
    null,
    124333,
    null,
    19436,
    108926,
    3596,
    null,
    18073,
    173475,
    null,
    null,
    null,
    null,
    108816,
    93417,
    null,
    91634,
    7214,
    105651,
    null,
    4079,
    null,
    null,
    10084,
    null,
    30573,
    null,
    75188,
    null,
    130335,
    null,
    null,
    14699,
    60166,
    null,
    74303,
    19618,
    null,
    69046,
    32189,
    null,
    68497,
    null,
    5462,
    53989,
    78496,
    3931,
    null,
    null,
    85467,
    13705,
    10509,
    null,
    26718,
    79894,
    null,
    null,
    null,
    9463,
    null,
    28708,
    39582,
    120143,
    19417,
    79789,
    null,
    null,
    54263,
    32894,
    21534,
    null,
    12408,
    138391,
    79249,
    47627,
    null,
    29622,
    14568,
    67964,
    null,
    17234
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "353|1810|2": {
   "design_id": 353,
   "N": 1810,
   "draw": 2,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810020353,
   "stop_reason": "solved_target",
   "stop_step": 126284,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1268.525,
   "wall_seconds_per_step": 0.010045,
   "first_solve_steps": [
    31851,
    32308,
    null,
    null,
    32592,
    78919,
    100842,
    22191,
    55416,
    null,
    null,
    null,
    null,
    null,
    53446,
    32548,
    null,
    117408,
    78200,
    9339,
    73371,
    null,
    13906,
    26710,
    null,
    97491,
    4509,
    53675,
    null,
    16822,
    null,
    86311,
    null,
    null,
    12333,
    null,
    null,
    null,
    81891,
    126284,
    null,
    24017,
    36644,
    50514,
    null,
    20515,
    17904,
    24623,
    null,
    32902,
    54311,
    null,
    null,
    68510,
    33287,
    null,
    null,
    37304,
    21594,
    18431,
    null,
    2593,
    59002,
    null,
    15947,
    16632,
    55611,
    14198,
    33327,
    null,
    null,
    72506,
    76324,
    null,
    1443,
    121499,
    2996,
    null,
    57389,
    14698,
    null,
    2518,
    null,
    null,
    null,
    55971,
    null,
    62092,
    16152,
    null,
    18808,
    5183,
    null,
    15270,
    75549,
    null,
    null,
    101670,
    null,
    52862
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|1810|3": {
   "design_id": 353,
   "N": 1810,
   "draw": 3,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810030353,
   "stop_reason": "solved_target",
   "stop_step": 173804,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2649.497,
   "wall_seconds_per_step": 0.015244,
   "first_solve_steps": [
    26811,
    32732,
    9620,
    31757,
    38357,
    93487,
    8179,
    94814,
    null,
    null,
    null,
    173804,
    79661,
    150854,
    null,
    133730,
    null,
    null,
    87456,
    46517,
    null,
    null,
    null,
    null,
    null,
    8219,
    9752,
    59014,
    92380,
    null,
    42963,
    null,
    168140,
    14343,
    10602,
    null,
    32231,
    10681,
    2738,
    null,
    173315,
    7935,
    null,
    25519,
    17488,
    59965,
    null,
    28354,
    19171,
    null,
    124012,
    null,
    null,
    38907,
    null,
    23179,
    12524,
    84111,
    14686,
    53029,
    167689,
    null,
    null,
    null,
    null,
    null,
    15083,
    11091,
    null,
    null,
    null,
    146832,
    9153,
    27761,
    null,
    64857,
    null,
    127999,
    51538,
    58726,
    146724,
    null,
    null,
    null,
    86720,
    null,
    null,
    21131,
    null,
    133647,
    96796,
    48568,
    null,
    3969,
    50727,
    117675,
    null,
    64368,
    null,
    26485
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "353|1810|4": {
   "design_id": 353,
   "N": 1810,
   "draw": 4,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810040353,
   "stop_reason": "solved_target",
   "stop_step": 240628,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 4280.803,
   "wall_seconds_per_step": 0.01779,
   "first_solve_steps": [
    47738,
    102471,
    43086,
    240628,
    null,
    null,
    null,
    null,
    null,
    58799,
    15084,
    null,
    15198,
    158289,
    192722,
    60855,
    71139,
    132759,
    null,
    18025,
    2221,
    25141,
    6697,
    17978,
    null,
    null,
    2491,
    null,
    51357,
    58373,
    52470,
    null,
    36321,
    79969,
    23052,
    4342,
    21086,
    null,
    66300,
    46559,
    null,
    50739,
    23383,
    115681,
    null,
    25878,
    null,
    78762,
    14146,
    140217,
    2531,
    18477,
    null,
    3849,
    null,
    205576,
    null,
    null,
    null,
    184790,
    58889,
    5810,
    null,
    null,
    null,
    160364,
    null,
    213933,
    47846,
    216919,
    null,
    11620,
    182664,
    null,
    null,
    2440,
    165750,
    null,
    25281,
    null,
    86471,
    null,
    115739,
    null,
    146813,
    null,
    null,
    null,
    null,
    3719,
    null,
    113864,
    null,
    223684,
    null,
    100079,
    3703,
    null,
    140901,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA A10"
  },
  "353|2560|0": {
   "design_id": 353,
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560000353,
   "stop_reason": "solved_target",
   "stop_step": 1243308,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 17824.856,
   "wall_seconds_per_step": 0.014337,
   "first_solve_steps": [
    null,
    83333,
    104410,
    null,
    31800,
    null,
    906180,
    null,
    488882,
    null,
    130725,
    null,
    601781,
    314025,
    null,
    null,
    201175,
    null,
    null,
    null,
    100588,
    null,
    480169,
    null,
    null,
    1116657,
    25923,
    null,
    1243308,
    119683,
    209990,
    315759,
    null,
    138134,
    null,
    65946,
    155613,
    null,
    394192,
    61981,
    311890,
    null,
    995333,
    12819,
    71835,
    638786,
    null,
    979491,
    16995,
    null,
    86952,
    826733,
    39937,
    null,
    null,
    66940,
    256194,
    17379,
    432684,
    null,
    874452,
    234868,
    110562,
    352310,
    1237759,
    803262,
    null,
    124919,
    null,
    124596,
    208240,
    null,
    677039,
    30178,
    207411,
    749201,
    null,
    118973,
    null,
    null,
    null,
    9660,
    null,
    468221,
    200752,
    null,
    549565,
    null,
    1066826,
    null,
    null,
    257048,
    1126177,
    null,
    1084554,
    22981,
    750125,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|2560|1": {
   "design_id": 353,
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560010353,
   "stop_reason": "wall_cap",
   "stop_step": 1776023,
   "censored_at_cap": true,
   "n_solved": 59,
   "solved_fraction": 0.59,
   "wall_seconds": 28800.001,
   "wall_seconds_per_step": 0.016216,
   "first_solve_steps": [
    586928,
    407289,
    62182,
    156841,
    6011,
    null,
    null,
    null,
    80125,
    32896,
    23571,
    34816,
    1562765,
    null,
    188896,
    null,
    2954,
    null,
    145508,
    527126,
    null,
    206462,
    100068,
    null,
    null,
    1163662,
    null,
    147729,
    null,
    null,
    29362,
    689497,
    504755,
    12421,
    1010927,
    123901,
    62411,
    24135,
    193156,
    126144,
    37209,
    57757,
    49830,
    164546,
    962107,
    93084,
    null,
    1691490,
    6777,
    null,
    30341,
    263882,
    1385878,
    409098,
    null,
    null,
    null,
    null,
    null,
    null,
    687625,
    82025,
    304169,
    null,
    1429689,
    136252,
    null,
    null,
    null,
    null,
    null,
    null,
    80571,
    null,
    null,
    null,
    870231,
    null,
    null,
    956699,
    958039,
    614780,
    null,
    69242,
    null,
    null,
    1139581,
    1151161,
    367315,
    null,
    351495,
    1482238,
    null,
    480167,
    null,
    1111435,
    null,
    null,
    443248,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|2560|2": {
   "design_id": 353,
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560020353,
   "stop_reason": "solved_target",
   "stop_step": 1012963,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 28459.251,
   "wall_seconds_per_step": 0.028095,
   "first_solve_steps": [
    null,
    null,
    249782,
    143678,
    59369,
    5305,
    666095,
    null,
    255536,
    901671,
    null,
    54285,
    928789,
    440260,
    437082,
    301429,
    46299,
    82894,
    538759,
    null,
    null,
    null,
    null,
    57569,
    193650,
    null,
    132259,
    null,
    null,
    null,
    null,
    487842,
    330965,
    1001005,
    559107,
    null,
    649778,
    null,
    null,
    552579,
    null,
    53386,
    null,
    null,
    null,
    null,
    null,
    109598,
    null,
    null,
    null,
    null,
    485991,
    11076,
    null,
    null,
    null,
    129957,
    272239,
    77169,
    6907,
    719360,
    115332,
    null,
    9968,
    25940,
    234241,
    14273,
    27807,
    8632,
    null,
    142337,
    null,
    618224,
    43522,
    null,
    130427,
    1012963,
    249893,
    9515,
    168354,
    null,
    737686,
    448770,
    365964,
    null,
    317614,
    284181,
    null,
    89020,
    null,
    611917,
    null,
    116224,
    216312,
    null,
    37550,
    447592,
    477334,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|2560|3": {
   "design_id": 353,
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560030353,
   "stop_reason": "solved_target",
   "stop_step": 942116,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 12654.564,
   "wall_seconds_per_step": 0.013432,
   "first_solve_steps": [
    null,
    633117,
    null,
    382767,
    70838,
    null,
    66837,
    null,
    null,
    17272,
    740308,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    14896,
    null,
    549784,
    356463,
    null,
    5015,
    null,
    194167,
    36177,
    null,
    null,
    26287,
    272945,
    18488,
    null,
    null,
    336953,
    680338,
    518022,
    17119,
    null,
    136184,
    null,
    72385,
    74771,
    null,
    37851,
    21851,
    null,
    55372,
    44238,
    null,
    null,
    null,
    338007,
    212595,
    607192,
    7768,
    868881,
    19977,
    null,
    null,
    160489,
    null,
    null,
    221688,
    123343,
    48130,
    942116,
    null,
    90964,
    927592,
    31172,
    10805,
    32346,
    460192,
    267226,
    94699,
    null,
    65182,
    null,
    337055,
    226952,
    null,
    35028,
    93513,
    185239,
    null,
    null,
    21695,
    null,
    250282,
    89381,
    null,
    81094,
    429850,
    111845,
    null,
    181245,
    166819,
    376083,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "353|2560|4": {
   "design_id": 353,
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560040353,
   "stop_reason": "solved_target",
   "stop_step": 977181,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 12384.311,
   "wall_seconds_per_step": 0.012674,
   "first_solve_steps": [
    null,
    135219,
    null,
    79580,
    169351,
    811323,
    181580,
    null,
    421180,
    432916,
    718872,
    7816,
    null,
    108420,
    null,
    29995,
    520228,
    null,
    37923,
    12206,
    54186,
    null,
    null,
    458756,
    null,
    null,
    199796,
    null,
    299212,
    null,
    null,
    42673,
    null,
    null,
    null,
    null,
    null,
    106518,
    265978,
    25223,
    554100,
    63262,
    977181,
    631500,
    212874,
    null,
    886427,
    76622,
    36764,
    null,
    94847,
    149794,
    43437,
    138912,
    178311,
    null,
    null,
    null,
    180007,
    174856,
    null,
    null,
    null,
    null,
    9634,
    23967,
    451608,
    null,
    null,
    810699,
    506592,
    55500,
    488268,
    null,
    72788,
    null,
    87617,
    null,
    null,
    45660,
    242169,
    20479,
    null,
    null,
    91088,
    674280,
    null,
    164094,
    78777,
    null,
    277555,
    148948,
    null,
    238200,
    36916,
    251364,
    null,
    379117,
    null,
    836396
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "80|1280|0": {
   "design_id": 80,
   "N": 1280,
   "draw": 0,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280000080,
   "stop_reason": "solved_target",
   "stop_step": 67241,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 562.983,
   "wall_seconds_per_step": 0.008373,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    23202,
    null,
    null,
    18592,
    8553,
    null,
    30546,
    null,
    null,
    null,
    37680,
    null,
    37427,
    31762,
    38495,
    null,
    null,
    null,
    null,
    37733,
    null,
    44099,
    6910,
    null,
    17916,
    10328,
    null,
    null,
    7110,
    14226,
    14582,
    null,
    null,
    39151,
    47607,
    null,
    27538,
    null,
    24209,
    46242,
    null,
    8132,
    null,
    41930,
    null,
    11136,
    14738,
    28133,
    null,
    15197,
    65325,
    6918,
    36632,
    null,
    24219,
    42979,
    17150,
    null,
    29241,
    null,
    52838,
    41990,
    null,
    4824,
    6173,
    null,
    15036,
    null,
    47053,
    7485,
    61826,
    44318,
    21324,
    null,
    45207,
    null,
    null,
    60863,
    13796,
    15663,
    4045,
    23482,
    null,
    11874,
    13553,
    null,
    67241,
    3805,
    49415,
    22677,
    6324,
    null,
    46278,
    3590,
    45410
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "80|1280|1": {
   "design_id": 80,
   "N": 1280,
   "draw": 1,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280010080,
   "stop_reason": "solved_target",
   "stop_step": 58159,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 735.213,
   "wall_seconds_per_step": 0.012641,
   "first_solve_steps": [
    40845,
    46378,
    null,
    null,
    5983,
    2050,
    3383,
    null,
    20889,
    53429,
    33456,
    25504,
    null,
    null,
    49205,
    null,
    null,
    null,
    null,
    null,
    31582,
    51728,
    2537,
    null,
    40157,
    null,
    6810,
    null,
    null,
    null,
    null,
    44315,
    null,
    null,
    null,
    10225,
    null,
    6285,
    null,
    17489,
    31321,
    32288,
    null,
    null,
    6292,
    null,
    6932,
    null,
    21357,
    null,
    45235,
    47396,
    31402,
    38150,
    6088,
    9124,
    19167,
    23094,
    34306,
    26561,
    10592,
    8474,
    17041,
    11229,
    22345,
    29156,
    25843,
    16371,
    50469,
    null,
    11958,
    11661,
    6427,
    12726,
    56408,
    null,
    null,
    38829,
    null,
    null,
    29773,
    2750,
    null,
    22921,
    43199,
    3768,
    null,
    34790,
    48987,
    null,
    null,
    null,
    null,
    5146,
    30884,
    null,
    58159,
    null,
    13469,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA A10"
  },
  "80|1280|2": {
   "design_id": 80,
   "N": 1280,
   "draw": 2,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280020080,
   "stop_reason": "solved_target",
   "stop_step": 57010,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 580.783,
   "wall_seconds_per_step": 0.010187,
   "first_solve_steps": [
    32363,
    1478,
    2465,
    null,
    null,
    7443,
    42251,
    17907,
    49578,
    17374,
    17313,
    13882,
    null,
    7752,
    null,
    28017,
    15188,
    null,
    null,
    36222,
    19287,
    36313,
    null,
    18474,
    19053,
    19967,
    17365,
    22896,
    46787,
    29306,
    9770,
    23894,
    null,
    34886,
    50128,
    null,
    null,
    null,
    null,
    3143,
    5006,
    null,
    25040,
    11149,
    52318,
    null,
    57010,
    27021,
    null,
    4312,
    8668,
    null,
    28691,
    5262,
    20247,
    9135,
    null,
    7948,
    null,
    11953,
    30496,
    null,
    null,
    null,
    null,
    null,
    11979,
    16578,
    null,
    null,
    null,
    27999,
    null,
    20735,
    null,
    12699,
    21089,
    null,
    null,
    16086,
    null,
    48007,
    21146,
    null,
    null,
    null,
    29527,
    null,
    7257,
    6121,
    null,
    null,
    null,
    18365,
    21346,
    9600,
    4834,
    null,
    29676,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "80|1280|3": {
   "design_id": 80,
   "N": 1280,
   "draw": 3,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280030080,
   "stop_reason": "solved_target",
   "stop_step": 57245,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 762.943,
   "wall_seconds_per_step": 0.013328,
   "first_solve_steps": [
    14903,
    null,
    null,
    null,
    44096,
    null,
    10223,
    null,
    19851,
    27155,
    17040,
    4249,
    null,
    null,
    49726,
    20921,
    26712,
    57245,
    null,
    null,
    null,
    54080,
    null,
    null,
    51726,
    19134,
    null,
    2709,
    9259,
    54212,
    22205,
    51986,
    22054,
    null,
    29261,
    11461,
    18722,
    32584,
    null,
    6952,
    53523,
    null,
    7261,
    15829,
    32092,
    11937,
    null,
    5711,
    null,
    null,
    null,
    null,
    31070,
    47272,
    13587,
    25459,
    null,
    8456,
    null,
    39058,
    null,
    8467,
    16942,
    7967,
    null,
    38768,
    null,
    30688,
    null,
    null,
    null,
    null,
    29840,
    9740,
    6592,
    35139,
    27437,
    15053,
    12457,
    7981,
    null,
    19290,
    null,
    31205,
    29050,
    26113,
    6072,
    null,
    5060,
    null,
    6043,
    5550,
    null,
    null,
    11177,
    null,
    null,
    16614,
    null,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "80|1280|4": {
   "design_id": 80,
   "N": 1280,
   "draw": 4,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280040080,
   "stop_reason": "solved_target",
   "stop_step": 48415,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 367.163,
   "wall_seconds_per_step": 0.007584,
   "first_solve_steps": [
    22230,
    null,
    31378,
    null,
    18346,
    26007,
    48415,
    10110,
    null,
    22324,
    5399,
    null,
    45279,
    5956,
    30185,
    12638,
    24400,
    null,
    null,
    null,
    null,
    11644,
    null,
    43680,
    17811,
    32293,
    11350,
    null,
    null,
    null,
    3580,
    null,
    44437,
    11347,
    null,
    14458,
    15872,
    12509,
    null,
    28394,
    null,
    7945,
    null,
    null,
    33218,
    13900,
    null,
    null,
    null,
    null,
    11292,
    null,
    null,
    44610,
    14163,
    null,
    12299,
    null,
    null,
    4485,
    23582,
    null,
    null,
    11510,
    22364,
    5397,
    11507,
    null,
    null,
    null,
    24097,
    null,
    6407,
    null,
    15551,
    23925,
    29553,
    10338,
    null,
    9137,
    null,
    7362,
    5003,
    21188,
    null,
    null,
    13243,
    26965,
    null,
    4522,
    38099,
    5154,
    null,
    7942,
    26059,
    18158,
    36478,
    27917,
    22243,
    44369
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "80|1810|0": {
   "design_id": 80,
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810000080,
   "stop_reason": "solved_target",
   "stop_step": 260015,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 3574.257,
   "wall_seconds_per_step": 0.013746,
   "first_solve_steps": [
    5341,
    63600,
    36271,
    23272,
    null,
    null,
    null,
    null,
    138400,
    48783,
    53434,
    null,
    6321,
    53922,
    null,
    null,
    null,
    93613,
    null,
    null,
    171211,
    41554,
    null,
    null,
    67602,
    null,
    null,
    70428,
    null,
    260015,
    null,
    52250,
    51872,
    null,
    3393,
    90851,
    17039,
    4440,
    null,
    null,
    null,
    41022,
    33931,
    null,
    202274,
    9373,
    137627,
    null,
    null,
    27579,
    77115,
    null,
    40574,
    163098,
    51629,
    87079,
    null,
    37115,
    null,
    null,
    null,
    67520,
    222153,
    23457,
    22444,
    33167,
    null,
    83233,
    84833,
    27285,
    21332,
    35496,
    62258,
    140081,
    33112,
    91181,
    22345,
    null,
    null,
    null,
    2128,
    null,
    52349,
    7936,
    115305,
    null,
    84148,
    null,
    null,
    75390,
    61408,
    31101,
    68407,
    10425,
    null,
    null,
    null,
    27615,
    null,
    16748
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA A10"
  },
  "80|1810|1": {
   "design_id": 80,
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810010080,
   "stop_reason": "solved_target",
   "stop_step": 150968,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2184.022,
   "wall_seconds_per_step": 0.014467,
   "first_solve_steps": [
    null,
    25501,
    61740,
    29268,
    null,
    null,
    12487,
    null,
    65744,
    19501,
    null,
    86316,
    null,
    6494,
    33807,
    null,
    null,
    29250,
    13628,
    null,
    147438,
    null,
    91664,
    37992,
    8813,
    null,
    34368,
    null,
    null,
    41772,
    null,
    null,
    null,
    null,
    58640,
    9614,
    40090,
    null,
    22018,
    7777,
    136332,
    null,
    null,
    null,
    3589,
    null,
    127127,
    null,
    null,
    null,
    60856,
    15074,
    76119,
    null,
    null,
    null,
    null,
    34376,
    48036,
    null,
    4275,
    null,
    48544,
    28846,
    null,
    104958,
    97775,
    61234,
    27863,
    19753,
    118190,
    95321,
    18329,
    150968,
    null,
    null,
    null,
    35485,
    null,
    null,
    61677,
    20481,
    60757,
    82393,
    7840,
    null,
    9964,
    15879,
    7720,
    59807,
    null,
    91074,
    28374,
    103691,
    59630,
    122591,
    null,
    26769,
    140143,
    75271
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA A10"
  },
  "80|1810|2": {
   "design_id": 80,
   "N": 1810,
   "draw": 2,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810020080,
   "stop_reason": "solved_target",
   "stop_step": 208174,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 3438.749,
   "wall_seconds_per_step": 0.016519,
   "first_solve_steps": [
    42005,
    51807,
    89794,
    null,
    144801,
    29049,
    208174,
    null,
    156791,
    null,
    null,
    null,
    null,
    null,
    62431,
    39555,
    null,
    85657,
    89683,
    null,
    43758,
    null,
    132649,
    9166,
    79928,
    null,
    21040,
    27113,
    null,
    59023,
    null,
    49292,
    62894,
    62653,
    39272,
    null,
    18084,
    null,
    null,
    37961,
    12201,
    7789,
    7807,
    105726,
    null,
    11514,
    51261,
    11407,
    22331,
    2407,
    41591,
    null,
    null,
    50478,
    null,
    38772,
    null,
    11250,
    24037,
    19829,
    203146,
    25922,
    54186,
    null,
    35246,
    19045,
    19071,
    18360,
    40546,
    40855,
    null,
    null,
    null,
    null,
    34166,
    null,
    6541,
    null,
    null,
    109195,
    null,
    17233,
    null,
    91727,
    null,
    null,
    null,
    null,
    5846,
    null,
    38170,
    25727,
    47361,
    81084,
    null,
    null,
    null,
    29097,
    32888,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|1810|3": {
   "design_id": 80,
   "N": 1810,
   "draw": 3,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810030080,
   "stop_reason": "solved_target",
   "stop_step": 173672,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 2392.8,
   "wall_seconds_per_step": 0.013778,
   "first_solve_steps": [
    27053,
    5498,
    15468,
    null,
    null,
    28786,
    9258,
    52070,
    null,
    null,
    null,
    113297,
    22561,
    91152,
    17831,
    null,
    null,
    25053,
    21601,
    70768,
    null,
    null,
    110354,
    null,
    null,
    null,
    null,
    117933,
    null,
    null,
    null,
    74646,
    null,
    78230,
    23670,
    null,
    47382,
    null,
    16616,
    16602,
    null,
    73071,
    null,
    7354,
    32459,
    109293,
    77572,
    17601,
    135667,
    74819,
    38566,
    72504,
    null,
    115238,
    null,
    null,
    5066,
    44517,
    31576,
    null,
    155572,
    168321,
    null,
    null,
    155951,
    173672,
    52566,
    null,
    null,
    null,
    66861,
    41158,
    60447,
    null,
    35150,
    29258,
    15506,
    24247,
    null,
    14179,
    20819,
    null,
    null,
    137744,
    null,
    156874,
    null,
    149878,
    null,
    104786,
    17255,
    15532,
    null,
    8310,
    4431,
    null,
    23374,
    74455,
    null,
    18022
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA A10"
  },
  "80|1810|4": {
   "design_id": 80,
   "N": 1810,
   "draw": 4,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810040080,
   "stop_reason": "solved_target",
   "stop_step": 352372,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 6501.189,
   "wall_seconds_per_step": 0.01845,
   "first_solve_steps": [
    352372,
    36579,
    20351,
    61302,
    null,
    null,
    null,
    null,
    null,
    35386,
    12771,
    null,
    12658,
    47425,
    null,
    null,
    14520,
    203747,
    null,
    206062,
    48823,
    null,
    136877,
    39592,
    237537,
    null,
    14363,
    null,
    325527,
    3647,
    42613,
    null,
    21496,
    46501,
    26632,
    116114,
    28991,
    112530,
    137932,
    47274,
    63397,
    null,
    9867,
    15856,
    null,
    18566,
    null,
    36649,
    27642,
    null,
    140666,
    58966,
    16750,
    9626,
    null,
    238685,
    null,
    null,
    249469,
    null,
    119111,
    79842,
    71367,
    null,
    null,
    208631,
    null,
    null,
    null,
    167057,
    146142,
    13902,
    236364,
    36851,
    206094,
    75866,
    68547,
    null,
    30262,
    null,
    157356,
    null,
    null,
    291604,
    null,
    null,
    null,
    null,
    null,
    80784,
    null,
    28933,
    69984,
    null,
    null,
    91532,
    16690,
    null,
    11775,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA A10"
  },
  "80|2560|0": {
   "design_id": 80,
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560000080,
   "stop_reason": "wall_cap",
   "stop_step": 1270829,
   "censored_at_cap": true,
   "n_solved": 39,
   "solved_fraction": 0.39,
   "wall_seconds": 28800.012,
   "wall_seconds_per_step": 0.022662,
   "first_solve_steps": [
    null,
    null,
    207085,
    null,
    74170,
    null,
    null,
    null,
    157056,
    null,
    18480,
    996193,
    null,
    65844,
    null,
    null,
    192549,
    28789,
    null,
    null,
    40446,
    null,
    null,
    null,
    null,
    418534,
    393990,
    null,
    1121099,
    null,
    35869,
    null,
    343928,
    null,
    null,
    150548,
    212837,
    null,
    null,
    444902,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    319331,
    null,
    null,
    434098,
    null,
    838004,
    null,
    null,
    23739,
    28316,
    28486,
    null,
    null,
    247027,
    null,
    199685,
    68855,
    null,
    246750,
    null,
    null,
    null,
    419291,
    null,
    null,
    41593,
    55306,
    133495,
    461777,
    null,
    142912,
    null,
    null,
    null,
    81648,
    null,
    null,
    739098,
    null,
    131660,
    null,
    573361,
    null,
    null,
    37588,
    null,
    null,
    210194,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|2560|1": {
   "design_id": 80,
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560010080,
   "stop_reason": "wall_cap",
   "stop_step": 2201143,
   "censored_at_cap": true,
   "n_solved": 51,
   "solved_fraction": 0.51,
   "wall_seconds": 28800.004,
   "wall_seconds_per_step": 0.013084,
   "first_solve_steps": [
    null,
    1037170,
    41692,
    131312,
    22675,
    null,
    1181524,
    null,
    20246,
    null,
    1439211,
    482478,
    69325,
    null,
    1733311,
    26245,
    17274,
    202515,
    69084,
    1012164,
    null,
    24633,
    null,
    null,
    null,
    null,
    null,
    874530,
    27435,
    null,
    null,
    323943,
    25155,
    null,
    1889524,
    29543,
    44454,
    695764,
    185882,
    1562503,
    13568,
    122478,
    81614,
    1956057,
    null,
    236888,
    null,
    null,
    345435,
    1166574,
    982202,
    1233689,
    null,
    null,
    null,
    null,
    null,
    null,
    1543571,
    null,
    null,
    125473,
    221770,
    null,
    null,
    37024,
    null,
    null,
    408279,
    1680026,
    1646725,
    94868,
    null,
    null,
    null,
    null,
    null,
    null,
    289304,
    null,
    69306,
    197454,
    null,
    2071977,
    null,
    null,
    21625,
    592582,
    null,
    null,
    null,
    956435,
    null,
    null,
    null,
    null,
    null,
    null,
    778195,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|2560|2": {
   "design_id": 80,
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560020080,
   "stop_reason": "wall_cap",
   "stop_step": 2128251,
   "censored_at_cap": true,
   "n_solved": 54,
   "solved_fraction": 0.54,
   "wall_seconds": 28800.004,
   "wall_seconds_per_step": 0.013532,
   "first_solve_steps": [
    null,
    null,
    76630,
    1871694,
    193340,
    19415,
    null,
    null,
    null,
    593122,
    null,
    50432,
    null,
    502562,
    null,
    null,
    346646,
    1401791,
    1649862,
    null,
    1611130,
    null,
    null,
    42988,
    null,
    null,
    63316,
    null,
    null,
    null,
    null,
    null,
    1926066,
    80444,
    null,
    60257,
    88947,
    null,
    1660286,
    53329,
    null,
    197762,
    null,
    null,
    null,
    null,
    910349,
    null,
    1389380,
    null,
    null,
    null,
    642786,
    439536,
    1786805,
    748801,
    null,
    944693,
    14487,
    492568,
    80368,
    1616991,
    null,
    null,
    22684,
    null,
    425998,
    15111,
    1469042,
    54179,
    null,
    70144,
    748077,
    null,
    270766,
    26989,
    23872,
    null,
    1014506,
    null,
    2089258,
    null,
    null,
    1666419,
    2001383,
    null,
    86242,
    228451,
    null,
    9600,
    null,
    null,
    null,
    197533,
    195015,
    958636,
    49184,
    733266,
    null,
    1210456
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "80|2560|3": {
   "design_id": 80,
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560030080,
   "stop_reason": "wall_cap",
   "stop_step": 1473290,
   "censored_at_cap": true,
   "n_solved": 49,
   "solved_fraction": 0.49,
   "wall_seconds": 28800.008,
   "wall_seconds_per_step": 0.019548,
   "first_solve_steps": [
    null,
    1120347,
    null,
    null,
    129860,
    null,
    83341,
    235502,
    null,
    216738,
    494799,
    null,
    null,
    216427,
    null,
    null,
    null,
    null,
    235963,
    null,
    15802,
    127648,
    null,
    344199,
    null,
    null,
    177596,
    null,
    null,
    null,
    null,
    261494,
    68353,
    null,
    null,
    847054,
    68699,
    134716,
    139118,
    66582,
    null,
    null,
    null,
    null,
    103421,
    407074,
    null,
    181739,
    122842,
    null,
    null,
    null,
    28278,
    12231,
    null,
    820211,
    235464,
    1051755,
    null,
    1116916,
    null,
    null,
    null,
    null,
    114086,
    null,
    1060959,
    null,
    1111416,
    null,
    null,
    376265,
    32399,
    568963,
    94795,
    31877,
    null,
    null,
    null,
    354252,
    46462,
    null,
    13903,
    null,
    null,
    1287170,
    1337716,
    156780,
    null,
    null,
    null,
    68319,
    45175,
    47032,
    257471,
    null,
    45225,
    1332634,
    null,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|2560|4": {
   "design_id": 80,
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560040080,
   "stop_reason": "wall_cap",
   "stop_step": 1475663,
   "censored_at_cap": true,
   "n_solved": 47,
   "solved_fraction": 0.47,
   "wall_seconds": 28800.009,
   "wall_seconds_per_step": 0.019517,
   "first_solve_steps": [
    null,
    41781,
    null,
    23588,
    466562,
    86496,
    230569,
    null,
    469678,
    null,
    null,
    104892,
    null,
    113810,
    65093,
    184504,
    null,
    130722,
    268014,
    null,
    378714,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1242068,
    null,
    null,
    26656,
    null,
    null,
    null,
    null,
    null,
    909564,
    null,
    111196,
    null,
    null,
    200336,
    null,
    null,
    152971,
    743384,
    535776,
    null,
    null,
    882575,
    null,
    34984,
    null,
    1179980,
    null,
    600542,
    null,
    13066,
    null,
    null,
    null,
    432471,
    null,
    15423,
    30503,
    null,
    null,
    null,
    null,
    179645,
    194275,
    null,
    130334,
    546501,
    24588,
    552036,
    null,
    null,
    null,
    161085,
    107023,
    null,
    null,
    477387,
    1332300,
    null,
    848804,
    22279,
    null,
    600453,
    131999,
    null,
    120783,
    29963,
    82724,
    null,
    579736,
    null,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|1280|0": {
   "design_id": 89,
   "N": 1280,
   "draw": 0,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280000089,
   "stop_reason": "solved_target",
   "stop_step": 48522,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 421.956,
   "wall_seconds_per_step": 0.008696,
   "first_solve_steps": [
    null,
    null,
    35856,
    null,
    48522,
    16418,
    44981,
    null,
    20188,
    null,
    17375,
    38759,
    null,
    null,
    39482,
    34076,
    33729,
    19067,
    18178,
    29091,
    null,
    null,
    null,
    24516,
    null,
    null,
    11882,
    7536,
    null,
    6855,
    null,
    null,
    null,
    6580,
    25925,
    40163,
    null,
    null,
    8505,
    17854,
    29225,
    12063,
    null,
    27060,
    null,
    null,
    41617,
    30599,
    null,
    null,
    null,
    null,
    4326,
    null,
    4122,
    null,
    27875,
    5518,
    null,
    null,
    null,
    4792,
    10099,
    11103,
    null,
    null,
    13579,
    null,
    19060,
    11635,
    5649,
    21456,
    null,
    38710,
    12135,
    25172,
    7155,
    null,
    26613,
    47177,
    null,
    null,
    17209,
    18692,
    5335,
    46054,
    11628,
    23294,
    1637,
    9459,
    null,
    38262,
    14373,
    null,
    19798,
    43254,
    null,
    23463,
    21423,
    33929
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "89|1280|1": {
   "design_id": 89,
   "N": 1280,
   "draw": 1,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280010089,
   "stop_reason": "solved_target",
   "stop_step": 59551,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 587.047,
   "wall_seconds_per_step": 0.009858,
   "first_solve_steps": [
    null,
    null,
    16625,
    39239,
    10036,
    30292,
    15011,
    28877,
    7605,
    31470,
    11988,
    null,
    58177,
    null,
    null,
    33124,
    null,
    null,
    null,
    37157,
    35778,
    12054,
    3101,
    null,
    null,
    null,
    14864,
    null,
    null,
    null,
    null,
    10715,
    null,
    null,
    null,
    18061,
    52926,
    21974,
    null,
    null,
    22818,
    null,
    12324,
    null,
    10235,
    7848,
    3866,
    null,
    51862,
    12467,
    19227,
    29030,
    null,
    21719,
    1288,
    6262,
    33117,
    36467,
    9021,
    null,
    35683,
    48706,
    9498,
    42516,
    null,
    13563,
    3232,
    null,
    null,
    31995,
    35683,
    5022,
    9360,
    null,
    33073,
    48866,
    31689,
    null,
    null,
    12377,
    null,
    4817,
    23581,
    null,
    null,
    8792,
    null,
    null,
    null,
    31634,
    15674,
    null,
    null,
    6604,
    18480,
    null,
    18099,
    59551,
    43941,
    41775
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "89|1280|2": {
   "design_id": 89,
   "N": 1280,
   "draw": 2,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280020089,
   "stop_reason": "solved_target",
   "stop_step": 35225,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 438.871,
   "wall_seconds_per_step": 0.012459,
   "first_solve_steps": [
    null,
    5633,
    16966,
    null,
    23397,
    12007,
    null,
    17134,
    29866,
    35225,
    null,
    8559,
    null,
    null,
    null,
    null,
    7158,
    null,
    31200,
    19439,
    null,
    8308,
    null,
    12726,
    null,
    6894,
    2428,
    19589,
    null,
    8297,
    19234,
    null,
    null,
    null,
    null,
    null,
    null,
    24502,
    7532,
    8781,
    6366,
    25210,
    9597,
    5876,
    20538,
    null,
    13255,
    null,
    23783,
    14489,
    null,
    null,
    12253,
    13177,
    6979,
    31380,
    13604,
    16508,
    null,
    27895,
    2416,
    null,
    null,
    4204,
    12596,
    null,
    11645,
    7252,
    24308,
    20760,
    24996,
    10061,
    33934,
    13136,
    7638,
    6752,
    20697,
    26215,
    null,
    null,
    null,
    null,
    13801,
    null,
    null,
    null,
    7749,
    null,
    2749,
    9738,
    25181,
    7093,
    null,
    null,
    null,
    27430,
    6675,
    null,
    null,
    26551
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|1280|3": {
   "design_id": 89,
   "N": 1280,
   "draw": 3,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280030089,
   "stop_reason": "solved_target",
   "stop_step": 48316,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 551.299,
   "wall_seconds_per_step": 0.01141,
   "first_solve_steps": [
    12554,
    null,
    32965,
    19173,
    22629,
    8508,
    4300,
    null,
    19314,
    null,
    11168,
    45540,
    23053,
    16531,
    37487,
    18614,
    11125,
    12653,
    null,
    null,
    null,
    22944,
    null,
    null,
    27563,
    3795,
    null,
    2175,
    24183,
    null,
    6757,
    null,
    5616,
    null,
    null,
    11548,
    32275,
    null,
    39096,
    19984,
    27414,
    null,
    16074,
    3980,
    32253,
    4187,
    4403,
    13424,
    null,
    null,
    null,
    null,
    null,
    null,
    21270,
    null,
    27500,
    9785,
    null,
    null,
    null,
    null,
    10163,
    35750,
    null,
    48316,
    null,
    9914,
    14648,
    null,
    3458,
    null,
    null,
    13215,
    19086,
    null,
    12101,
    12900,
    null,
    null,
    null,
    12637,
    45228,
    37883,
    39549,
    null,
    29760,
    8661,
    15402,
    null,
    9323,
    null,
    33317,
    12645,
    6615,
    7506,
    null,
    14719,
    24038,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "89|1280|4": {
   "design_id": 89,
   "N": 1280,
   "draw": 4,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280040089,
   "stop_reason": "solved_target",
   "stop_step": 47546,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 618.826,
   "wall_seconds_per_step": 0.013015,
   "first_solve_steps": [
    35004,
    null,
    45622,
    null,
    16241,
    10796,
    15079,
    36244,
    23377,
    7824,
    13029,
    null,
    15136,
    15418,
    null,
    4138,
    2928,
    11397,
    null,
    47546,
    5560,
    null,
    null,
    null,
    7942,
    null,
    5579,
    null,
    12540,
    null,
    6961,
    5181,
    7970,
    7917,
    null,
    3927,
    35488,
    null,
    16349,
    null,
    null,
    null,
    null,
    null,
    null,
    20311,
    null,
    null,
    null,
    null,
    3069,
    null,
    null,
    46857,
    11141,
    null,
    8906,
    null,
    22044,
    29235,
    null,
    21853,
    null,
    null,
    9967,
    36698,
    15590,
    13203,
    35723,
    22227,
    25551,
    11770,
    4487,
    null,
    null,
    null,
    16392,
    41317,
    null,
    null,
    30019,
    5010,
    5557,
    26939,
    null,
    null,
    12493,
    null,
    45403,
    4873,
    null,
    4357,
    10727,
    16700,
    8156,
    11248,
    8215,
    null,
    6816,
    14342
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|1810|0": {
   "design_id": 89,
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810000089,
   "stop_reason": "solved_target",
   "stop_step": 104982,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1632.137,
   "wall_seconds_per_step": 0.015547,
   "first_solve_steps": [
    35422,
    10004,
    32835,
    16382,
    null,
    null,
    null,
    8940,
    38317,
    null,
    45022,
    95191,
    null,
    81663,
    null,
    62322,
    18905,
    null,
    null,
    96471,
    47278,
    9829,
    51044,
    null,
    17508,
    null,
    42211,
    16920,
    null,
    null,
    null,
    71875,
    38099,
    null,
    9093,
    38596,
    18332,
    13582,
    null,
    null,
    null,
    null,
    47365,
    null,
    18976,
    47466,
    104982,
    null,
    null,
    78538,
    null,
    null,
    61891,
    20015,
    102143,
    31626,
    null,
    3649,
    null,
    null,
    null,
    27878,
    40683,
    null,
    null,
    null,
    93983,
    39416,
    10029,
    29235,
    20127,
    null,
    76243,
    14330,
    60589,
    7023,
    47638,
    null,
    null,
    null,
    63971,
    null,
    42409,
    56416,
    36533,
    90399,
    36477,
    null,
    40095,
    null,
    23101,
    27191,
    19972,
    18697,
    null,
    42014,
    null,
    null,
    23992,
    44495
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|1810|1": {
   "design_id": 89,
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810010089,
   "stop_reason": "solved_target",
   "stop_step": 124287,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1419.406,
   "wall_seconds_per_step": 0.01142,
   "first_solve_steps": [
    null,
    28739,
    55335,
    11392,
    null,
    82637,
    28129,
    97044,
    6358,
    59545,
    null,
    20770,
    null,
    2772,
    19954,
    null,
    null,
    34011,
    null,
    82138,
    null,
    null,
    8908,
    17762,
    18860,
    null,
    40213,
    null,
    null,
    null,
    null,
    null,
    49797,
    null,
    31831,
    34300,
    27580,
    68945,
    35162,
    5550,
    114291,
    null,
    29205,
    124287,
    12490,
    102053,
    43576,
    null,
    null,
    null,
    null,
    70284,
    34678,
    null,
    null,
    null,
    null,
    null,
    null,
    85563,
    2068,
    null,
    52116,
    32500,
    27966,
    80593,
    null,
    null,
    49204,
    28648,
    68033,
    73745,
    13447,
    25678,
    23126,
    null,
    null,
    14082,
    24831,
    47621,
    32181,
    null,
    47826,
    21597,
    null,
    null,
    93182,
    38846,
    6368,
    49158,
    null,
    null,
    21149,
    null,
    null,
    78229,
    115914,
    67507,
    null,
    29143
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|1810|2": {
   "design_id": 89,
   "N": 1810,
   "draw": 2,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810020089,
   "stop_reason": "solved_target",
   "stop_step": 82595,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 827.182,
   "wall_seconds_per_step": 0.010015,
   "first_solve_steps": [
    null,
    null,
    69941,
    null,
    25319,
    null,
    57078,
    24024,
    65518,
    null,
    25944,
    null,
    null,
    null,
    21115,
    10353,
    null,
    66323,
    41082,
    37044,
    63623,
    null,
    32415,
    15065,
    15115,
    null,
    16564,
    18076,
    null,
    10779,
    null,
    14056,
    52461,
    61447,
    21426,
    null,
    8526,
    38221,
    null,
    49403,
    null,
    28227,
    18410,
    35999,
    71981,
    19942,
    2268,
    14764,
    null,
    38643,
    19338,
    51167,
    null,
    null,
    null,
    null,
    null,
    19636,
    3069,
    72897,
    7706,
    5139,
    82595,
    43504,
    null,
    18999,
    28573,
    16137,
    null,
    null,
    null,
    null,
    null,
    null,
    47818,
    null,
    5813,
    null,
    38976,
    null,
    null,
    2704,
    null,
    null,
    35090,
    72460,
    60914,
    null,
    27539,
    null,
    16208,
    null,
    48486,
    null,
    16934,
    null,
    43474,
    36346,
    43658,
    35295
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|1810|3": {
   "design_id": 89,
   "N": 1810,
   "draw": 3,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810030089,
   "stop_reason": "solved_target",
   "stop_step": 87570,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 1730.197,
   "wall_seconds_per_step": 0.019758,
   "first_solve_steps": [
    36422,
    19914,
    20347,
    null,
    23768,
    37623,
    17422,
    11609,
    null,
    null,
    null,
    null,
    null,
    33047,
    50988,
    null,
    24739,
    44950,
    11332,
    34064,
    null,
    null,
    null,
    null,
    43997,
    36382,
    65501,
    null,
    11810,
    null,
    null,
    null,
    87570,
    null,
    19997,
    null,
    69829,
    null,
    68464,
    87284,
    18494,
    6042,
    null,
    12949,
    34751,
    54730,
    36952,
    10217,
    null,
    null,
    59114,
    60497,
    null,
    70064,
    74365,
    41682,
    null,
    57717,
    29268,
    null,
    7728,
    null,
    null,
    null,
    null,
    56186,
    59801,
    null,
    77288,
    49735,
    null,
    null,
    39013,
    41884,
    33740,
    40085,
    7488,
    7423,
    null,
    66027,
    41423,
    null,
    null,
    43640,
    38330,
    null,
    null,
    null,
    null,
    26375,
    37739,
    21335,
    57062,
    27951,
    21074,
    40583,
    null,
    16327,
    null,
    36490
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA A10"
  },
  "89|1810|4": {
   "design_id": 89,
   "N": 1810,
   "draw": 4,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810040089,
   "stop_reason": "solved_target",
   "stop_step": 106070,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 996.914,
   "wall_seconds_per_step": 0.009399,
   "first_solve_steps": [
    86402,
    60354,
    20226,
    21634,
    26928,
    null,
    97424,
    null,
    61163,
    53623,
    19890,
    71622,
    10944,
    11746,
    43109,
    null,
    6735,
    null,
    null,
    20763,
    44836,
    null,
    39083,
    21299,
    null,
    null,
    7443,
    null,
    78776,
    95497,
    7567,
    null,
    94906,
    47429,
    11414,
    24174,
    25241,
    6166,
    38815,
    61612,
    null,
    27951,
    null,
    null,
    106070,
    15877,
    null,
    11716,
    8981,
    31709,
    19594,
    24893,
    50559,
    5326,
    null,
    null,
    null,
    null,
    null,
    null,
    62973,
    null,
    35635,
    null,
    null,
    null,
    null,
    19157,
    95589,
    null,
    null,
    5871,
    86530,
    null,
    68632,
    4262,
    43371,
    null,
    81043,
    null,
    null,
    70774,
    null,
    10353,
    43540,
    null,
    null,
    null,
    87964,
    null,
    104323,
    43190,
    null,
    null,
    24280,
    14978,
    11932,
    null,
    57576,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L4"
  },
  "89|2560|0": {
   "design_id": 89,
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560000089,
   "stop_reason": "solved_target",
   "stop_step": 1643370,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 25122.547,
   "wall_seconds_per_step": 0.015287,
   "first_solve_steps": [
    null,
    null,
    126275,
    null,
    8423,
    null,
    145389,
    null,
    78930,
    null,
    27098,
    44417,
    825757,
    64129,
    null,
    678286,
    40042,
    820979,
    289828,
    null,
    118344,
    null,
    1047021,
    null,
    null,
    12511,
    27897,
    null,
    495908,
    null,
    985848,
    null,
    125447,
    null,
    null,
    40574,
    163397,
    null,
    null,
    45292,
    139940,
    487783,
    670483,
    null,
    42717,
    245629,
    44613,
    841609,
    null,
    null,
    366683,
    149936,
    34839,
    null,
    null,
    28749,
    91100,
    177055,
    1246106,
    1543595,
    678443,
    250780,
    43263,
    121157,
    651435,
    85211,
    null,
    null,
    447683,
    43322,
    null,
    null,
    48053,
    231716,
    69112,
    27254,
    null,
    null,
    null,
    null,
    858878,
    17214,
    null,
    216361,
    null,
    211429,
    39263,
    null,
    1033552,
    null,
    null,
    13738,
    1129832,
    null,
    183354,
    171216,
    null,
    null,
    null,
    1643370
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|2560|1": {
   "design_id": 89,
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560010089,
   "stop_reason": "wall_cap",
   "stop_step": 1226171,
   "censored_at_cap": true,
   "n_solved": 57,
   "solved_fraction": 0.57,
   "wall_seconds": 28800.02,
   "wall_seconds_per_step": 0.023488,
   "first_solve_steps": [
    184827,
    828044,
    267373,
    null,
    65521,
    614834,
    null,
    null,
    35728,
    null,
    253087,
    18102,
    434566,
    null,
    56046,
    null,
    46413,
    277056,
    13123,
    112544,
    null,
    47799,
    null,
    null,
    null,
    96516,
    855143,
    58489,
    null,
    420705,
    86738,
    35198,
    null,
    728879,
    null,
    61995,
    15383,
    17051,
    474683,
    534199,
    6690,
    60774,
    40080,
    122566,
    49818,
    52963,
    null,
    null,
    16150,
    null,
    28350,
    98557,
    null,
    null,
    null,
    null,
    720302,
    null,
    null,
    null,
    null,
    35481,
    123879,
    81964,
    null,
    null,
    null,
    null,
    828591,
    971130,
    1067604,
    null,
    741781,
    null,
    121078,
    null,
    727209,
    null,
    991827,
    null,
    82704,
    432965,
    538275,
    39969,
    null,
    1090525,
    535037,
    null,
    null,
    null,
    null,
    null,
    null,
    43277,
    null,
    null,
    867946,
    null,
    299414,
    122194
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|2560|2": {
   "design_id": 89,
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560020089,
   "stop_reason": "solved_target",
   "stop_step": 583681,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 14044.019,
   "wall_seconds_per_step": 0.024061,
   "first_solve_steps": [
    106233,
    46266,
    null,
    null,
    348749,
    48618,
    null,
    235341,
    null,
    null,
    null,
    null,
    88912,
    203561,
    null,
    68888,
    37424,
    118717,
    92635,
    null,
    52613,
    null,
    118985,
    30552,
    61539,
    null,
    null,
    null,
    88457,
    null,
    null,
    null,
    null,
    557592,
    26109,
    122291,
    31161,
    null,
    583681,
    61073,
    null,
    28764,
    null,
    50374,
    null,
    null,
    null,
    129503,
    null,
    null,
    null,
    null,
    20166,
    232463,
    139932,
    null,
    null,
    541491,
    72915,
    57521,
    29684,
    70146,
    null,
    56200,
    33650,
    29688,
    67048,
    15666,
    345892,
    null,
    null,
    65650,
    null,
    null,
    22447,
    31135,
    18557,
    null,
    235857,
    318950,
    112419,
    183763,
    53894,
    583036,
    null,
    null,
    134103,
    375600,
    null,
    16692,
    360277,
    251993,
    null,
    49113,
    92456,
    540782,
    552970,
    139561,
    93666,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|2560|3": {
   "design_id": 89,
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560030089,
   "stop_reason": "solved_target",
   "stop_step": 659467,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 16123.784,
   "wall_seconds_per_step": 0.02445,
   "first_solve_steps": [
    89674,
    165369,
    null,
    20885,
    44128,
    null,
    74803,
    112217,
    null,
    35847,
    145312,
    null,
    null,
    112057,
    52330,
    null,
    null,
    null,
    434253,
    null,
    205934,
    32350,
    null,
    28550,
    null,
    212655,
    85056,
    null,
    null,
    68223,
    211334,
    35500,
    659467,
    null,
    184638,
    52522,
    55794,
    62458,
    94461,
    6324,
    null,
    null,
    101331,
    249561,
    65837,
    37174,
    null,
    113793,
    12088,
    null,
    null,
    null,
    6379,
    89984,
    null,
    470990,
    168873,
    34381,
    null,
    null,
    38078,
    null,
    null,
    175471,
    52723,
    204585,
    null,
    null,
    101564,
    26225,
    239626,
    22503,
    42355,
    null,
    79565,
    67717,
    null,
    null,
    null,
    null,
    165167,
    null,
    11030,
    180019,
    null,
    139964,
    309502,
    66700,
    null,
    null,
    223562,
    null,
    183429,
    240127,
    78702,
    null,
    10229,
    null,
    55472,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|2560|4": {
   "design_id": 89,
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560040089,
   "stop_reason": "solved_target",
   "stop_step": 932590,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 24332.447,
   "wall_seconds_per_step": 0.026091,
   "first_solve_steps": [
    186985,
    932590,
    null,
    212255,
    742886,
    175796,
    102265,
    null,
    null,
    null,
    null,
    159598,
    394107,
    80202,
    106304,
    null,
    142940,
    30833,
    197409,
    783644,
    171856,
    null,
    59619,
    null,
    null,
    null,
    null,
    655605,
    223728,
    null,
    null,
    11003,
    53020,
    null,
    903148,
    null,
    196845,
    30438,
    null,
    616487,
    null,
    143571,
    201262,
    null,
    32755,
    null,
    58357,
    null,
    595528,
    null,
    117765,
    null,
    36847,
    null,
    65608,
    null,
    null,
    81536,
    504781,
    234297,
    null,
    null,
    null,
    178278,
    9920,
    98649,
    null,
    38017,
    null,
    214924,
    null,
    67022,
    null,
    15866,
    162701,
    427371,
    249278,
    null,
    103796,
    96315,
    31366,
    41572,
    null,
    null,
    63596,
    58130,
    170610,
    56650,
    51018,
    null,
    266362,
    null,
    null,
    222325,
    36791,
    19031,
    133725,
    85167,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "9001|1280|0": {
   "design_id": 9001,
   "N": 1280,
   "draw": 0,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280009001,
   "stop_reason": "solved_target",
   "stop_step": 1597403,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 14014.921,
   "wall_seconds_per_step": 0.008774,
   "first_solve_steps": [
    155956,
    null,
    459205,
    null,
    309970,
    288585,
    139123,
    1205990,
    31662,
    1407291,
    null,
    671617,
    null,
    null,
    null,
    399698,
    452720,
    1597403,
    810273,
    null,
    null,
    null,
    1226178,
    1404366,
    38780,
    285050,
    null,
    145525,
    null,
    null,
    202931,
    null,
    1084669,
    null,
    459347,
    null,
    null,
    null,
    795356,
    null,
    70374,
    752334,
    null,
    198728,
    null,
    null,
    416880,
    null,
    null,
    356647,
    1562872,
    137754,
    75691,
    null,
    273629,
    null,
    108325,
    44496,
    null,
    null,
    null,
    71965,
    null,
    70909,
    547523,
    53444,
    92477,
    1128254,
    105951,
    127107,
    null,
    220910,
    1485562,
    787168,
    276079,
    null,
    195917,
    null,
    null,
    null,
    157586,
    null,
    1048811,
    1154657,
    null,
    1163836,
    575876,
    null,
    203981,
    149189,
    null,
    1065718,
    116169,
    null,
    337727,
    193508,
    null,
    62676,
    777033,
    110474
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L40"
  },
  "9001|1280|1": {
   "design_id": 9001,
   "N": 1280,
   "draw": 1,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280019001,
   "stop_reason": "wall_cap",
   "stop_step": 1748245,
   "censored_at_cap": true,
   "n_solved": 57,
   "solved_fraction": 0.57,
   "wall_seconds": 14400.007,
   "wall_seconds_per_step": 0.008237,
   "first_solve_steps": [
    224727,
    null,
    127209,
    null,
    157516,
    132560,
    39809,
    null,
    49569,
    1181568,
    null,
    213588,
    null,
    null,
    304283,
    null,
    null,
    null,
    17493,
    null,
    1177204,
    null,
    110281,
    213580,
    1435794,
    null,
    null,
    1499410,
    null,
    1434167,
    null,
    724672,
    null,
    null,
    null,
    143663,
    null,
    null,
    null,
    921653,
    null,
    null,
    null,
    null,
    229686,
    639296,
    25971,
    35739,
    547972,
    363893,
    null,
    null,
    306988,
    200172,
    66108,
    232564,
    103896,
    40489,
    45883,
    null,
    77348,
    97449,
    33593,
    573740,
    1285021,
    null,
    664724,
    31170,
    null,
    973321,
    1626393,
    70579,
    247975,
    null,
    1297773,
    null,
    null,
    1245415,
    null,
    790316,
    null,
    74592,
    553631,
    null,
    null,
    561306,
    null,
    58464,
    1096220,
    1487785,
    329427,
    856401,
    null,
    182492,
    324221,
    null,
    null,
    null,
    110278,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L4"
  },
  "9001|1280|2": {
   "design_id": 9001,
   "N": 1280,
   "draw": 2,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280029001,
   "stop_reason": "solved_target",
   "stop_step": 903547,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 10857.244,
   "wall_seconds_per_step": 0.012016,
   "first_solve_steps": [
    null,
    17526,
    148396,
    null,
    315091,
    61791,
    null,
    279657,
    null,
    159672,
    285499,
    216447,
    768776,
    204040,
    null,
    null,
    null,
    null,
    386830,
    null,
    null,
    739961,
    null,
    301326,
    null,
    null,
    null,
    714114,
    null,
    727785,
    442755,
    611516,
    null,
    58298,
    null,
    364000,
    null,
    477071,
    null,
    96404,
    null,
    null,
    218023,
    76907,
    775721,
    null,
    129950,
    null,
    60831,
    221768,
    311325,
    31556,
    808009,
    87401,
    266292,
    85392,
    null,
    null,
    null,
    503319,
    96459,
    null,
    903547,
    675811,
    180090,
    null,
    72207,
    180790,
    883259,
    328788,
    null,
    507434,
    668771,
    270811,
    65052,
    143317,
    460924,
    null,
    19936,
    31793,
    416760,
    175625,
    83548,
    null,
    null,
    null,
    164438,
    null,
    168716,
    null,
    null,
    300118,
    242741,
    null,
    null,
    189902,
    694931,
    null,
    null,
    109403
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA A10"
  },
  "9001|1280|3": {
   "design_id": 9001,
   "N": 1280,
   "draw": 3,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280039001,
   "stop_reason": "solved_target",
   "stop_step": 626862,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 6044.092,
   "wall_seconds_per_step": 0.009642,
   "first_solve_steps": [
    68494,
    null,
    436120,
    null,
    null,
    43557,
    200421,
    114595,
    607932,
    null,
    178736,
    210824,
    187208,
    null,
    null,
    211268,
    null,
    null,
    159884,
    null,
    null,
    190597,
    null,
    626862,
    null,
    60427,
    null,
    17775,
    294597,
    null,
    327726,
    null,
    257560,
    127864,
    null,
    206897,
    164748,
    null,
    null,
    276561,
    622236,
    null,
    null,
    100153,
    null,
    124016,
    554988,
    323050,
    null,
    null,
    74876,
    null,
    115312,
    261183,
    63838,
    275027,
    152066,
    456881,
    null,
    74148,
    null,
    365784,
    128072,
    374008,
    null,
    58724,
    null,
    393375,
    null,
    3095,
    null,
    534034,
    null,
    null,
    null,
    17525,
    140193,
    38533,
    null,
    null,
    8697,
    176031,
    305968,
    91026,
    571948,
    95215,
    614613,
    185785,
    296957,
    null,
    153760,
    null,
    null,
    223915,
    null,
    24932,
    null,
    276160,
    150855,
    185248
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L4"
  },
  "9001|1280|4": {
   "design_id": 9001,
   "N": 1280,
   "draw": 4,
   "batch": 100,
   "M": 5504,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301280049001,
   "stop_reason": "solved_target",
   "stop_step": 655299,
   "censored_at_cap": false,
   "n_solved": 60,
   "solved_fraction": 0.6,
   "wall_seconds": 4700.614,
   "wall_seconds_per_step": 0.007173,
   "first_solve_steps": [
    127989,
    null,
    null,
    14172,
    266627,
    146206,
    540572,
    null,
    null,
    52821,
    null,
    43820,
    null,
    42791,
    138258,
    46408,
    243298,
    null,
    null,
    120420,
    null,
    null,
    null,
    309975,
    172719,
    null,
    287253,
    null,
    null,
    618729,
    111928,
    null,
    196296,
    263774,
    null,
    27571,
    55468,
    null,
    null,
    null,
    null,
    null,
    28486,
    null,
    null,
    133656,
    null,
    220493,
    55059,
    166983,
    335074,
    null,
    null,
    null,
    261946,
    null,
    null,
    null,
    null,
    60036,
    139370,
    216255,
    null,
    298558,
    251372,
    262841,
    350714,
    149429,
    558437,
    111581,
    null,
    405008,
    145329,
    222151,
    null,
    null,
    134744,
    273957,
    null,
    null,
    43031,
    114455,
    230595,
    136538,
    476346,
    null,
    109033,
    300142,
    655299,
    60895,
    122594,
    219300,
    null,
    84532,
    83093,
    194025,
    456059,
    null,
    115625,
    23373
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L4"
  },
  "9001|1810|0": {
   "design_id": 9001,
   "N": 1810,
   "draw": 0,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810009001,
   "stop_reason": "wall_cap",
   "stop_step": 1083218,
   "censored_at_cap": true,
   "n_solved": 42,
   "solved_fraction": 0.42,
   "wall_seconds": 14400.004,
   "wall_seconds_per_step": 0.013294,
   "first_solve_steps": [
    628447,
    null,
    null,
    588642,
    null,
    9790,
    null,
    null,
    883004,
    null,
    672410,
    null,
    null,
    null,
    1076645,
    null,
    null,
    860749,
    null,
    null,
    355971,
    169671,
    267582,
    null,
    null,
    null,
    null,
    null,
    null,
    919663,
    null,
    null,
    null,
    null,
    null,
    null,
    427745,
    222413,
    null,
    null,
    null,
    null,
    207162,
    null,
    null,
    null,
    null,
    null,
    null,
    470703,
    154620,
    null,
    746513,
    215587,
    null,
    null,
    null,
    219581,
    null,
    260650,
    null,
    221099,
    null,
    61044,
    787665,
    null,
    null,
    274442,
    null,
    111619,
    121927,
    546867,
    984335,
    544658,
    null,
    610333,
    276612,
    null,
    null,
    null,
    848226,
    null,
    null,
    975127,
    337229,
    null,
    651911,
    null,
    null,
    null,
    389342,
    238285,
    575697,
    170358,
    null,
    null,
    43211,
    331260,
    null,
    230171
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA A10"
  },
  "9001|1810|1": {
   "design_id": 9001,
   "N": 1810,
   "draw": 1,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810019001,
   "stop_reason": "wall_cap",
   "stop_step": 809761,
   "censored_at_cap": true,
   "n_solved": 25,
   "solved_fraction": 0.25,
   "wall_seconds": 14400.005,
   "wall_seconds_per_step": 0.017783,
   "first_solve_steps": [
    null,
    null,
    null,
    134318,
    null,
    null,
    null,
    null,
    770181,
    null,
    null,
    340094,
    583638,
    270665,
    763155,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    506736,
    null,
    240778,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    38704,
    null,
    null,
    498925,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    205279,
    null,
    null,
    12967,
    283301,
    null,
    null,
    null,
    null,
    442407,
    null,
    719795,
    null,
    null,
    null,
    null,
    null,
    251153,
    null,
    116969,
    null,
    151366,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    774889,
    null,
    null,
    140115,
    74918,
    null,
    66844,
    null,
    null,
    368346,
    null,
    613512,
    null,
    null,
    null,
    423490
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L4"
  },
  "9001|1810|2": {
   "design_id": 9001,
   "N": 1810,
   "draw": 2,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810029001,
   "stop_reason": "wall_cap",
   "stop_step": 1138591,
   "censored_at_cap": true,
   "n_solved": 42,
   "solved_fraction": 0.42,
   "wall_seconds": 14400.003,
   "wall_seconds_per_step": 0.012647,
   "first_solve_steps": [
    693974,
    787217,
    null,
    null,
    890633,
    null,
    92426,
    null,
    254763,
    null,
    null,
    null,
    253259,
    null,
    200563,
    758386,
    null,
    null,
    210895,
    182979,
    null,
    null,
    null,
    null,
    null,
    null,
    145509,
    null,
    null,
    365349,
    null,
    51909,
    null,
    null,
    583900,
    null,
    596987,
    null,
    418514,
    863812,
    null,
    626289,
    1054717,
    null,
    null,
    null,
    177721,
    710717,
    null,
    1085487,
    null,
    null,
    null,
    null,
    329745,
    null,
    477803,
    99053,
    757692,
    null,
    431602,
    99114,
    74559,
    null,
    null,
    null,
    null,
    54332,
    null,
    null,
    null,
    null,
    null,
    null,
    259160,
    null,
    104063,
    null,
    368946,
    194549,
    null,
    42918,
    null,
    1136219,
    null,
    null,
    null,
    null,
    107619,
    null,
    975913,
    101596,
    null,
    null,
    null,
    null,
    null,
    422385,
    843960,
    140162
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA A10"
  },
  "9001|1810|3": {
   "design_id": 9001,
   "N": 1810,
   "draw": 3,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810039001,
   "stop_reason": "wall_cap",
   "stop_step": 1120915,
   "censored_at_cap": true,
   "n_solved": 33,
   "solved_fraction": 0.33,
   "wall_seconds": 14400.011,
   "wall_seconds_per_step": 0.012847,
   "first_solve_steps": [
    249535,
    359743,
    null,
    null,
    289098,
    373126,
    137154,
    null,
    1012397,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    318885,
    null,
    null,
    null,
    null,
    null,
    346792,
    289898,
    null,
    null,
    null,
    297245,
    null,
    null,
    null,
    null,
    null,
    66829,
    null,
    1072671,
    null,
    779779,
    null,
    284348,
    null,
    442108,
    57104,
    212259,
    null,
    null,
    169151,
    null,
    744222,
    null,
    null,
    null,
    null,
    null,
    240290,
    null,
    623611,
    430332,
    null,
    null,
    null,
    31528,
    null,
    null,
    null,
    217803,
    576842,
    null,
    null,
    null,
    null,
    299150,
    null,
    926307,
    null,
    null,
    259122,
    null,
    null,
    590590,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    504019,
    null,
    782471,
    222894,
    null,
    null,
    null,
    null,
    526112
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA A10"
  },
  "9001|1810|4": {
   "design_id": 9001,
   "N": 1810,
   "draw": 4,
   "batch": 100,
   "M": 7783,
   "max_steps": 4000000,
   "wall_cap_s": 14400.0,
   "stop_frac": 0.6,
   "init_seed": 2026071301810049001,
   "stop_reason": "wall_cap",
   "stop_step": 1695030,
   "censored_at_cap": true,
   "n_solved": 40,
   "solved_fraction": 0.4,
   "wall_seconds": 14400.008,
   "wall_seconds_per_step": 0.008495,
   "first_solve_steps": [
    1437921,
    380126,
    531105,
    135732,
    null,
    null,
    null,
    null,
    null,
    null,
    71960,
    null,
    202920,
    456564,
    null,
    null,
    752581,
    1012456,
    null,
    101691,
    563819,
    73773,
    null,
    289779,
    160492,
    null,
    71077,
    null,
    null,
    null,
    223031,
    null,
    null,
    787353,
    237100,
    540323,
    844450,
    null,
    null,
    431499,
    null,
    null,
    null,
    null,
    null,
    456531,
    null,
    228262,
    83344,
    null,
    null,
    64308,
    423358,
    1420362,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    463237,
    670636,
    null,
    null,
    222710,
    null,
    null,
    null,
    166928,
    null,
    241164,
    null,
    null,
    null,
    198674,
    null,
    null,
    167612,
    null,
    1303150,
    null,
    null,
    null,
    866692,
    null,
    null,
    null,
    null,
    1238615,
    null,
    null,
    null,
    null,
    null,
    562010,
    131718,
    null,
    900471,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L4"
  },
  "9001|2560|0": {
   "design_id": 9001,
   "N": 2560,
   "draw": 0,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560009001,
   "stop_reason": "wall_cap",
   "stop_step": 1306430,
   "censored_at_cap": true,
   "n_solved": 20,
   "solved_fraction": 0.2,
   "wall_seconds": 28800.024,
   "wall_seconds_per_step": 0.022045,
   "first_solve_steps": [
    null,
    null,
    661129,
    null,
    183938,
    null,
    null,
    null,
    null,
    null,
    1042707,
    null,
    null,
    190314,
    null,
    null,
    972619,
    null,
    null,
    null,
    245872,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    225411,
    null,
    null,
    null,
    null,
    1260434,
    920086,
    null,
    653460,
    null,
    null,
    null,
    null,
    null,
    666238,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1006438,
    null,
    null,
    null,
    null,
    null,
    null,
    894378,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1144128,
    null,
    1218093,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    336294,
    743186,
    null,
    565965,
    null,
    901688,
    null,
    null,
    529381,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "9001|2560|1": {
   "design_id": 9001,
   "N": 2560,
   "draw": 1,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560019001,
   "stop_reason": "wall_cap",
   "stop_step": 2273339,
   "censored_at_cap": true,
   "n_solved": 10,
   "solved_fraction": 0.1,
   "wall_seconds": 28800.008,
   "wall_seconds_per_step": 0.012669,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    642192,
    null,
    null,
    null,
    586081,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1375514,
    null,
    1501730,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    752176,
    null,
    null,
    347950,
    904790,
    null,
    null,
    null,
    null,
    504718,
    null,
    null,
    788094,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    163966,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "9001|2560|2": {
   "design_id": 9001,
   "N": 2560,
   "draw": 2,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560029001,
   "stop_reason": "wall_cap",
   "stop_step": 2144754,
   "censored_at_cap": true,
   "n_solved": 22,
   "solved_fraction": 0.22,
   "wall_seconds": 28800.01,
   "wall_seconds_per_step": 0.013428,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    952874,
    null,
    null,
    null,
    null,
    null,
    null,
    266795,
    null,
    null,
    null,
    233776,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1310045,
    null,
    1658213,
    1425961,
    null,
    185615,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    612528,
    1925791,
    null,
    null,
    null,
    null,
    null,
    94840,
    null,
    null,
    null,
    833028,
    null,
    null,
    308013,
    null,
    409838,
    400785,
    1477045,
    null,
    1241274,
    null,
    null,
    null,
    null,
    433272,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    302728,
    null,
    null,
    212411,
    null,
    null,
    null,
    null,
    352556,
    null,
    84377,
    1051835,
    null,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L40S"
  },
  "9001|2560|3": {
   "design_id": 9001,
   "N": 2560,
   "draw": 3,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560039001,
   "stop_reason": "wall_cap",
   "stop_step": 2739335,
   "censored_at_cap": true,
   "n_solved": 22,
   "solved_fraction": 0.22,
   "wall_seconds": 28800.01,
   "wall_seconds_per_step": 0.010514,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    184106,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1599154,
    null,
    null,
    1128178,
    null,
    395551,
    null,
    null,
    null,
    null,
    null,
    588042,
    null,
    null,
    null,
    null,
    null,
    2147006,
    null,
    230781,
    null,
    2329471,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    965300,
    178010,
    null,
    526526,
    null,
    1760539,
    null,
    null,
    null,
    null,
    215566,
    null,
    null,
    null,
    null,
    null,
    null,
    1658867,
    null,
    null,
    null,
    null,
    null,
    558188,
    1548001,
    284795,
    null,
    1646382,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1245527,
    null,
    null,
    null,
    2669603,
    null,
    null,
    null,
    null,
    null,
    2634414,
    null,
    null,
    null,
    2216970,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "9001|2560|4": {
   "design_id": 9001,
   "N": 2560,
   "draw": 4,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560049001,
   "stop_reason": "wall_cap",
   "stop_step": 2482861,
   "censored_at_cap": true,
   "n_solved": 14,
   "solved_fraction": 0.14,
   "wall_seconds": 28800.001,
   "wall_seconds_per_step": 0.0116,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    238544,
    null,
    null,
    null,
    null,
    null,
    null,
    1543870,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    786915,
    null,
    null,
    null,
    61833,
    null,
    null,
    null,
    186890,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    154807,
    205362,
    null,
    null,
    null,
    null,
    null,
    713597,
    null,
    null,
    2034339,
    2070567,
    null,
    null,
    null,
    null,
    null,
    1921620,
    null,
    null,
    null,
    null,
    null,
    null,
    1733104,
    null,
    null,
    null,
    null,
    null,
    485928,
    1656728,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "baseline_tuned",
   "dt0": 1.8289499256257025,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|0": {
   "design_id": 340,
   "N": 3620,
   "draw": 0,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620000340,
   "stop_reason": "wall_cap",
   "stop_step": 869466,
   "censored_at_cap": true,
   "n_solved": 19,
   "solved_fraction": 0.19,
   "wall_seconds": 43200.029,
   "wall_seconds_per_step": 0.049686,
   "first_solve_steps": [
    null,
    null,
    null,
    311591,
    447215,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    576924,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    595253,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    34378,
    523087,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    143175,
    250679,
    null,
    null,
    null,
    100841,
    856876,
    null,
    null,
    null,
    null,
    347186,
    245638,
    null,
    555772,
    null,
    583493,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    133242,
    null,
    null,
    null,
    null,
    null,
    843024,
    null,
    30190,
    null,
    null,
    null,
    null,
    null,
    null,
    606168,
    null,
    112258,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|1": {
   "design_id": 340,
   "N": 3620,
   "draw": 1,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620010340,
   "stop_reason": "wall_cap",
   "stop_step": 966506,
   "censored_at_cap": true,
   "n_solved": 29,
   "solved_fraction": 0.29,
   "wall_seconds": 43200.033,
   "wall_seconds_per_step": 0.044697,
   "first_solve_steps": [
    null,
    955964,
    null,
    null,
    null,
    null,
    null,
    195180,
    null,
    533062,
    null,
    null,
    null,
    81703,
    null,
    null,
    null,
    null,
    437658,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    172204,
    null,
    75152,
    null,
    284804,
    23197,
    null,
    null,
    null,
    null,
    null,
    null,
    77819,
    null,
    88345,
    933301,
    null,
    397332,
    null,
    null,
    null,
    null,
    184949,
    696814,
    null,
    643658,
    null,
    null,
    450268,
    null,
    63222,
    null,
    119740,
    null,
    null,
    null,
    null,
    null,
    null,
    578914,
    null,
    null,
    79132,
    747676,
    null,
    null,
    null,
    null,
    null,
    741185,
    null,
    null,
    286167,
    null,
    null,
    null,
    null,
    293796,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    389177,
    138843,
    null,
    911377,
    null,
    647072,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|2": {
   "design_id": 340,
   "N": 3620,
   "draw": 2,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620020340,
   "stop_reason": "wall_cap",
   "stop_step": 1004315,
   "censored_at_cap": true,
   "n_solved": 30,
   "solved_fraction": 0.3,
   "wall_seconds": 43200.034,
   "wall_seconds_per_step": 0.043014,
   "first_solve_steps": [
    null,
    null,
    null,
    170346,
    null,
    null,
    null,
    null,
    null,
    225635,
    682501,
    null,
    null,
    243058,
    null,
    null,
    null,
    null,
    null,
    null,
    480377,
    142058,
    null,
    219243,
    null,
    243290,
    null,
    13119,
    null,
    null,
    489575,
    null,
    229505,
    null,
    428995,
    null,
    null,
    268810,
    333495,
    null,
    527416,
    null,
    null,
    176132,
    null,
    null,
    null,
    null,
    299685,
    null,
    null,
    924373,
    225208,
    null,
    null,
    null,
    null,
    440371,
    null,
    null,
    null,
    952316,
    null,
    null,
    70394,
    null,
    null,
    null,
    null,
    39729,
    697917,
    null,
    null,
    125020,
    null,
    113808,
    null,
    69314,
    null,
    null,
    102961,
    null,
    null,
    null,
    null,
    null,
    720510,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    437515,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|3": {
   "design_id": 340,
   "N": 3620,
   "draw": 3,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620030340,
   "stop_reason": "wall_cap",
   "stop_step": 1041182,
   "censored_at_cap": true,
   "n_solved": 30,
   "solved_fraction": 0.3,
   "wall_seconds": 43200.024,
   "wall_seconds_per_step": 0.041491,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    204797,
    null,
    null,
    null,
    273888,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    384130,
    null,
    null,
    null,
    867032,
    511859,
    null,
    null,
    null,
    549672,
    558772,
    null,
    null,
    293248,
    null,
    441397,
    null,
    null,
    null,
    null,
    42366,
    null,
    null,
    701227,
    null,
    null,
    null,
    292331,
    null,
    null,
    446948,
    null,
    null,
    null,
    null,
    null,
    515123,
    null,
    66779,
    null,
    853048,
    null,
    null,
    null,
    null,
    null,
    58238,
    997302,
    null,
    78785,
    null,
    680419,
    null,
    null,
    null,
    980797,
    null,
    null,
    331998,
    null,
    null,
    null,
    925944,
    120177,
    274762,
    58755,
    null,
    null,
    null,
    null,
    null,
    null,
    964661,
    303982,
    null,
    590290,
    null,
    null,
    579239,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "340|3620|4": {
   "design_id": 340,
   "N": 3620,
   "draw": 4,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620040340,
   "stop_reason": "wall_cap",
   "stop_step": 957982,
   "censored_at_cap": true,
   "n_solved": 23,
   "solved_fraction": 0.23,
   "wall_seconds": 43200.044,
   "wall_seconds_per_step": 0.045095,
   "first_solve_steps": [
    null,
    null,
    null,
    138393,
    null,
    null,
    null,
    18064,
    null,
    null,
    null,
    42472,
    null,
    null,
    null,
    null,
    83593,
    null,
    476337,
    null,
    875459,
    null,
    null,
    null,
    550840,
    null,
    552444,
    null,
    77218,
    null,
    null,
    null,
    null,
    null,
    null,
    801704,
    null,
    null,
    null,
    830054,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    172469,
    null,
    null,
    null,
    227411,
    null,
    null,
    349267,
    null,
    null,
    null,
    null,
    770504,
    null,
    null,
    null,
    null,
    null,
    43831,
    452905,
    null,
    null,
    334044,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    447409,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    45132,
    272088,
    null,
    414120,
    93062,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|5": {
   "design_id": 340,
   "N": 3620,
   "draw": 5,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620050340,
   "stop_reason": "wall_cap",
   "stop_step": 954929,
   "censored_at_cap": true,
   "n_solved": 30,
   "solved_fraction": 0.3,
   "wall_seconds": 43200.037,
   "wall_seconds_per_step": 0.045239,
   "first_solve_steps": [
    null,
    null,
    211669,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    93390,
    null,
    859454,
    217360,
    null,
    null,
    null,
    463066,
    null,
    null,
    59478,
    null,
    null,
    null,
    null,
    216746,
    null,
    901990,
    null,
    687900,
    null,
    null,
    11858,
    null,
    null,
    494204,
    null,
    360153,
    null,
    445271,
    null,
    null,
    null,
    null,
    null,
    745182,
    43718,
    null,
    null,
    null,
    319437,
    null,
    null,
    null,
    null,
    null,
    null,
    167564,
    null,
    304733,
    null,
    null,
    654603,
    38950,
    null,
    null,
    null,
    544787,
    40401,
    null,
    250994,
    null,
    null,
    175936,
    null,
    null,
    null,
    null,
    840499,
    null,
    null,
    null,
    2462,
    null,
    null,
    null,
    null,
    26161,
    677253,
    854411,
    null,
    46104,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|6": {
   "design_id": 340,
   "N": 3620,
   "draw": 6,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620060340,
   "stop_reason": "wall_cap",
   "stop_step": 1143759,
   "censored_at_cap": true,
   "n_solved": 29,
   "solved_fraction": 0.29,
   "wall_seconds": 43200.028,
   "wall_seconds_per_step": 0.03777,
   "first_solve_steps": [
    null,
    null,
    1053684,
    null,
    null,
    813045,
    null,
    1125367,
    null,
    null,
    524510,
    null,
    null,
    null,
    null,
    194807,
    23689,
    null,
    null,
    null,
    1129026,
    null,
    null,
    1046335,
    null,
    null,
    null,
    462812,
    null,
    null,
    null,
    null,
    null,
    310357,
    null,
    null,
    null,
    439328,
    null,
    null,
    618302,
    362443,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    170314,
    null,
    72623,
    null,
    null,
    null,
    141914,
    null,
    null,
    null,
    null,
    null,
    248439,
    410329,
    150935,
    null,
    null,
    null,
    1125525,
    645232,
    null,
    190930,
    null,
    367156,
    17801,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    491613,
    null,
    null,
    193421,
    424156,
    null,
    null,
    null,
    null,
    83116,
    null,
    null,
    441894,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "340|3620|7": {
   "design_id": 340,
   "N": 3620,
   "draw": 7,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620070340,
   "stop_reason": "wall_cap",
   "stop_step": 1028584,
   "censored_at_cap": true,
   "n_solved": 35,
   "solved_fraction": 0.35,
   "wall_seconds": 43200.033,
   "wall_seconds_per_step": 0.042,
   "first_solve_steps": [
    null,
    null,
    259722,
    620796,
    null,
    null,
    null,
    null,
    null,
    308884,
    null,
    null,
    null,
    null,
    481182,
    null,
    null,
    null,
    null,
    null,
    584045,
    null,
    null,
    146978,
    6914,
    null,
    114952,
    null,
    null,
    644964,
    null,
    null,
    null,
    null,
    null,
    null,
    664733,
    512027,
    null,
    null,
    270479,
    409199,
    null,
    null,
    90689,
    null,
    null,
    null,
    null,
    null,
    190755,
    109708,
    null,
    null,
    215690,
    37192,
    null,
    null,
    null,
    396210,
    null,
    89245,
    794211,
    553938,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    45008,
    793374,
    233085,
    null,
    null,
    455876,
    null,
    null,
    null,
    289199,
    null,
    51611,
    446039,
    71073,
    null,
    180237,
    null,
    null,
    null,
    null,
    null,
    98402,
    null,
    null,
    305042,
    null,
    60202,
    742713
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "340|3620|8": {
   "design_id": 340,
   "N": 3620,
   "draw": 8,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620080340,
   "stop_reason": "wall_cap",
   "stop_step": 957512,
   "censored_at_cap": true,
   "n_solved": 25,
   "solved_fraction": 0.25,
   "wall_seconds": 43200.004,
   "wall_seconds_per_step": 0.045117,
   "first_solve_steps": [
    786100,
    null,
    125768,
    null,
    null,
    null,
    413085,
    null,
    347879,
    null,
    null,
    null,
    546467,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    446343,
    480753,
    null,
    null,
    24398,
    null,
    162875,
    null,
    null,
    956512,
    null,
    null,
    521354,
    null,
    369885,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    369201,
    null,
    614465,
    138125,
    null,
    null,
    326814,
    760335,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    840271,
    null,
    null,
    null,
    null,
    null,
    519193,
    null,
    123812,
    null,
    null,
    null,
    null,
    75813,
    null,
    null,
    null,
    497141,
    null,
    248631,
    null,
    null,
    null,
    90715,
    null,
    null,
    null,
    188452,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "340|3620|9": {
   "design_id": 340,
   "N": 3620,
   "draw": 9,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620090340,
   "stop_reason": "wall_cap",
   "stop_step": 952534,
   "censored_at_cap": true,
   "n_solved": 24,
   "solved_fraction": 0.24,
   "wall_seconds": 43200.024,
   "wall_seconds_per_step": 0.045353,
   "first_solve_steps": [
    null,
    null,
    681034,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    364782,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    26392,
    null,
    null,
    140917,
    null,
    null,
    null,
    183940,
    null,
    null,
    379422,
    null,
    null,
    338763,
    null,
    null,
    null,
    null,
    71420,
    null,
    null,
    null,
    null,
    null,
    283401,
    773337,
    63045,
    666319,
    null,
    15742,
    null,
    null,
    371709,
    null,
    null,
    null,
    null,
    null,
    178634,
    null,
    null,
    null,
    null,
    null,
    625343,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    127867,
    null,
    null,
    785148,
    19691,
    58610,
    null,
    null,
    262371,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    293729,
    null,
    null,
    null,
    null,
    null,
    null,
    682506,
    152987
   ],
   "complete": true,
   "tag": "treatment340",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|3620|0": {
   "design_id": 353,
   "N": 3620,
   "draw": 0,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620000353,
   "stop_reason": "wall_cap",
   "stop_step": 949671,
   "censored_at_cap": true,
   "n_solved": 23,
   "solved_fraction": 0.23,
   "wall_seconds": 43200.044,
   "wall_seconds_per_step": 0.045489,
   "first_solve_steps": [
    null,
    313016,
    null,
    37272,
    744117,
    189813,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    347624,
    null,
    null,
    null,
    null,
    null,
    60920,
    null,
    null,
    144835,
    136661,
    null,
    null,
    null,
    null,
    null,
    33109,
    209689,
    null,
    525262,
    null,
    null,
    null,
    361250,
    null,
    null,
    106790,
    null,
    null,
    null,
    125006,
    null,
    null,
    null,
    null,
    null,
    566571,
    null,
    null,
    510879,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    379657,
    null,
    null,
    null,
    48873,
    200544,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    11436,
    null,
    null,
    null,
    null,
    null,
    null,
    42158,
    491646,
    9303,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|3620|1": {
   "design_id": 353,
   "N": 3620,
   "draw": 1,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620010353,
   "stop_reason": "wall_cap",
   "stop_step": 955720,
   "censored_at_cap": true,
   "n_solved": 31,
   "solved_fraction": 0.31,
   "wall_seconds": 43200.011,
   "wall_seconds_per_step": 0.045202,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    53520,
    null,
    null,
    null,
    null,
    243231,
    81604,
    202178,
    315522,
    null,
    null,
    41926,
    null,
    null,
    null,
    null,
    null,
    237316,
    423431,
    null,
    391122,
    356444,
    null,
    319319,
    54773,
    null,
    null,
    null,
    null,
    null,
    null,
    13846,
    null,
    211141,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    104357,
    146772,
    79598,
    null,
    null,
    null,
    null,
    373120,
    151182,
    96128,
    null,
    null,
    null,
    276555,
    683471,
    null,
    null,
    null,
    null,
    212975,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    154637,
    null,
    null,
    null,
    null,
    null,
    null,
    147804,
    null,
    240852,
    null,
    null,
    601883,
    null,
    162967,
    null,
    256315,
    null,
    494747,
    563798,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|3620|2": {
   "design_id": 353,
   "N": 3620,
   "draw": 2,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620020353,
   "stop_reason": "wall_cap",
   "stop_step": 970161,
   "censored_at_cap": true,
   "n_solved": 29,
   "solved_fraction": 0.29,
   "wall_seconds": 43200.013,
   "wall_seconds_per_step": 0.044529,
   "first_solve_steps": [
    null,
    null,
    383752,
    785702,
    null,
    326247,
    530840,
    null,
    null,
    null,
    179993,
    null,
    null,
    744653,
    null,
    null,
    null,
    null,
    null,
    null,
    276689,
    630500,
    null,
    173399,
    null,
    null,
    null,
    419227,
    100463,
    null,
    40260,
    null,
    null,
    null,
    450860,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    375059,
    null,
    544871,
    null,
    null,
    null,
    null,
    644447,
    895223,
    null,
    null,
    null,
    null,
    62683,
    null,
    null,
    null,
    872317,
    null,
    null,
    115798,
    null,
    null,
    null,
    null,
    null,
    466030,
    null,
    null,
    421480,
    null,
    394532,
    null,
    87549,
    null,
    null,
    124444,
    null,
    null,
    14556,
    null,
    null,
    null,
    null,
    null,
    497549,
    null,
    null,
    null,
    561600,
    713720,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|3620|3": {
   "design_id": 353,
   "N": 3620,
   "draw": 3,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620030353,
   "stop_reason": "wall_cap",
   "stop_step": 951665,
   "censored_at_cap": true,
   "n_solved": 23,
   "solved_fraction": 0.23,
   "wall_seconds": 43200.034,
   "wall_seconds_per_step": 0.045394,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    23511,
    null,
    46289,
    null,
    null,
    null,
    9551,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    477302,
    588993,
    null,
    null,
    null,
    null,
    372830,
    172464,
    null,
    412372,
    null,
    148624,
    null,
    null,
    null,
    499424,
    null,
    null,
    null,
    18897,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    742869,
    null,
    284699,
    null,
    null,
    null,
    null,
    null,
    null,
    684304,
    null,
    198796,
    null,
    7164,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    124240,
    null,
    null,
    null,
    null,
    110750,
    26761,
    386712,
    null,
    null,
    null,
    null,
    null,
    null,
    322058,
    null,
    406072,
    38569,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|3620|4": {
   "design_id": 353,
   "N": 3620,
   "draw": 4,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620040353,
   "stop_reason": "wall_cap",
   "stop_step": 852830,
   "censored_at_cap": true,
   "n_solved": 18,
   "solved_fraction": 0.18,
   "wall_seconds": 43200.008,
   "wall_seconds_per_step": 0.050655,
   "first_solve_steps": [
    null,
    null,
    null,
    30022,
    null,
    600612,
    null,
    493990,
    null,
    null,
    null,
    43660,
    null,
    null,
    null,
    null,
    40318,
    null,
    269372,
    null,
    774889,
    null,
    null,
    null,
    null,
    null,
    660962,
    null,
    null,
    null,
    null,
    null,
    845654,
    null,
    null,
    null,
    333383,
    null,
    null,
    null,
    null,
    150612,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    757184,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    86793,
    56874,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    430618,
    null,
    null,
    null,
    259075,
    null,
    null,
    null,
    null,
    null,
    null,
    177743,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    117637,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "353|3620|5": {
   "design_id": 353,
   "N": 3620,
   "draw": 5,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620050353,
   "stop_reason": "wall_cap",
   "stop_step": 1100902,
   "censored_at_cap": true,
   "n_solved": 27,
   "solved_fraction": 0.27,
   "wall_seconds": 43200.015,
   "wall_seconds_per_step": 0.039241,
   "first_solve_steps": [
    null,
    null,
    41932,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1069952,
    null,
    868072,
    143850,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    1072639,
    542537,
    null,
    null,
    null,
    null,
    null,
    null,
    280691,
    null,
    null,
    225369,
    null,
    506636,
    null,
    877367,
    null,
    null,
    46932,
    809645,
    null,
    54935,
    null,
    null,
    null,
    null,
    843110,
    734300,
    null,
    null,
    null,
    null,
    789131,
    15884,
    null,
    11016,
    null,
    null,
    null,
    482669,
    1013060,
    null,
    null,
    null,
    289522,
    null,
    915130,
    416209,
    null,
    null,
    null,
    null,
    null,
    null,
    859894,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    269648,
    null,
    591309,
    867264,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "353|3620|6": {
   "design_id": 353,
   "N": 3620,
   "draw": 6,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620060353,
   "stop_reason": "wall_cap",
   "stop_step": 841443,
   "censored_at_cap": true,
   "n_solved": 26,
   "solved_fraction": 0.26,
   "wall_seconds": 43200.015,
   "wall_seconds_per_step": 0.05134,
   "first_solve_steps": [
    null,
    639154,
    113528,
    null,
    null,
    534109,
    null,
    152752,
    162603,
    195493,
    499333,
    null,
    null,
    null,
    null,
    208145,
    107216,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    259426,
    null,
    633894,
    null,
    null,
    null,
    70380,
    null,
    null,
    null,
    null,
    49600,
    null,
    null,
    null,
    null,
    325520,
    null,
    141107,
    null,
    96691,
    null,
    null,
    null,
    66819,
    null,
    null,
    null,
    null,
    null,
    255842,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    44473,
    28084,
    null,
    null,
    743088,
    null,
    null,
    null,
    null,
    551772,
    null,
    null,
    null,
    null,
    334114,
    null,
    null,
    null,
    null,
    null,
    305162,
    null,
    650640,
    251256,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40"
  },
  "353|3620|7": {
   "design_id": 353,
   "N": 3620,
   "draw": 7,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620070353,
   "stop_reason": "wall_cap",
   "stop_step": 1152556,
   "censored_at_cap": true,
   "n_solved": 29,
   "solved_fraction": 0.29,
   "wall_seconds": 43200.018,
   "wall_seconds_per_step": 0.037482,
   "first_solve_steps": [
    1105783,
    null,
    228669,
    null,
    null,
    1055571,
    null,
    749389,
    281250,
    null,
    null,
    null,
    null,
    null,
    1030600,
    null,
    null,
    null,
    null,
    null,
    994141,
    null,
    null,
    952280,
    null,
    null,
    151542,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    662697,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    365946,
    526789,
    940482,
    null,
    null,
    null,
    null,
    235776,
    null,
    null,
    222055,
    609961,
    null,
    null,
    null,
    132701,
    null,
    218788,
    30120,
    430176,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    287598,
    null,
    null,
    null,
    523830,
    null,
    143943,
    null,
    21704,
    null,
    41883,
    null,
    null,
    null,
    null,
    null,
    21878,
    null,
    841649,
    647028,
    null,
    130655,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "353|3620|8": {
   "design_id": 353,
   "N": 3620,
   "draw": 8,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620080353,
   "stop_reason": "wall_cap",
   "stop_step": 1091012,
   "censored_at_cap": true,
   "n_solved": 25,
   "solved_fraction": 0.25,
   "wall_seconds": 43200.011,
   "wall_seconds_per_step": 0.039596,
   "first_solve_steps": [
    93779,
    906281,
    null,
    null,
    null,
    null,
    78637,
    null,
    null,
    null,
    null,
    796259,
    null,
    null,
    null,
    null,
    null,
    null,
    592654,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    597488,
    null,
    null,
    null,
    null,
    353936,
    null,
    641400,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    311968,
    240577,
    null,
    null,
    933519,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    773409,
    52427,
    null,
    164126,
    22649,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    60745,
    null,
    292884,
    null,
    214471,
    null,
    null,
    null,
    318534,
    null,
    null,
    619217,
    null,
    502863,
    54249,
    803870,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    87402,
    null,
    532097
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "353|3620|9": {
   "design_id": 353,
   "N": 3620,
   "draw": 9,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620090353,
   "stop_reason": "wall_cap",
   "stop_step": 955240,
   "censored_at_cap": true,
   "n_solved": 26,
   "solved_fraction": 0.26,
   "wall_seconds": 43200.032,
   "wall_seconds_per_step": 0.045224,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    589009,
    null,
    389151,
    null,
    null,
    722019,
    null,
    null,
    null,
    null,
    null,
    null,
    247736,
    null,
    null,
    134959,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    350567,
    null,
    null,
    536248,
    null,
    null,
    null,
    704379,
    913775,
    null,
    null,
    null,
    null,
    768209,
    null,
    197849,
    13343,
    null,
    556340,
    255416,
    null,
    618320,
    118614,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    329710,
    null,
    null,
    null,
    null,
    null,
    null,
    834832,
    null,
    null,
    null,
    86863,
    92070,
    null,
    504053,
    201207,
    329568,
    null,
    null,
    273034,
    null,
    631005,
    null,
    null,
    null,
    null,
    null,
    832674,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "treatment353",
   "dt0": 2.98620780605473,
   "hardware_gpu": "NVIDIA L40S"
  },
  "80|2560|5": {
   "design_id": 80,
   "N": 2560,
   "draw": 5,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560050080,
   "stop_reason": "wall_cap",
   "stop_step": 2048059,
   "censored_at_cap": true,
   "n_solved": 47,
   "solved_fraction": 0.47,
   "wall_seconds": 28800.01,
   "wall_seconds_per_step": 0.014062,
   "first_solve_steps": [
    38289,
    null,
    230326,
    null,
    1265810,
    74552,
    null,
    null,
    null,
    null,
    null,
    108431,
    null,
    null,
    null,
    186451,
    135474,
    null,
    null,
    15038,
    null,
    1553517,
    null,
    31148,
    null,
    288848,
    null,
    28578,
    1302074,
    689578,
    null,
    371329,
    null,
    null,
    null,
    1120008,
    null,
    null,
    null,
    null,
    97595,
    67848,
    null,
    55823,
    null,
    null,
    null,
    1279097,
    null,
    184499,
    27393,
    null,
    224998,
    639912,
    46722,
    null,
    null,
    null,
    1227395,
    522615,
    242441,
    25924,
    null,
    26779,
    null,
    40105,
    null,
    null,
    null,
    null,
    null,
    28920,
    null,
    61447,
    null,
    null,
    null,
    95704,
    62691,
    null,
    null,
    28217,
    124343,
    1324800,
    null,
    14101,
    null,
    1173907,
    null,
    468537,
    287429,
    61022,
    38522,
    1089439,
    null,
    27200,
    null,
    null,
    237687,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|2560|6": {
   "design_id": 80,
   "N": 2560,
   "draw": 6,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560060080,
   "stop_reason": "wall_cap",
   "stop_step": 1377061,
   "censored_at_cap": true,
   "n_solved": 49,
   "solved_fraction": 0.49,
   "wall_seconds": 28800.012,
   "wall_seconds_per_step": 0.020914,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    81248,
    39582,
    777333,
    null,
    null,
    8991,
    null,
    32146,
    401344,
    1294813,
    40453,
    180943,
    null,
    null,
    659850,
    null,
    null,
    119829,
    null,
    164652,
    null,
    94457,
    null,
    101426,
    null,
    13058,
    null,
    null,
    34144,
    171038,
    1063402,
    102363,
    42257,
    null,
    null,
    null,
    652052,
    null,
    null,
    null,
    null,
    30416,
    null,
    252662,
    null,
    null,
    25158,
    80131,
    null,
    null,
    891027,
    30758,
    365416,
    null,
    null,
    34024,
    55073,
    null,
    933971,
    null,
    403873,
    56521,
    null,
    null,
    337633,
    280428,
    null,
    null,
    69629,
    832813,
    143527,
    null,
    34275,
    null,
    63632,
    313019,
    null,
    null,
    null,
    63579,
    833006,
    null,
    20100,
    668283,
    917691,
    null,
    21877,
    906514,
    null,
    null,
    null,
    49199,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|2560|7": {
   "design_id": 80,
   "N": 2560,
   "draw": 7,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560070080,
   "stop_reason": "wall_cap",
   "stop_step": 1877525,
   "censored_at_cap": true,
   "n_solved": 53,
   "solved_fraction": 0.53,
   "wall_seconds": 28800.01,
   "wall_seconds_per_step": 0.015339,
   "first_solve_steps": [
    189448,
    544554,
    1866698,
    145365,
    802756,
    null,
    549839,
    null,
    null,
    null,
    null,
    1089647,
    null,
    207496,
    37176,
    null,
    null,
    null,
    null,
    null,
    null,
    36476,
    57699,
    80252,
    37921,
    null,
    1230924,
    914712,
    null,
    null,
    null,
    null,
    null,
    null,
    47677,
    null,
    1295204,
    1860161,
    199651,
    null,
    null,
    null,
    70820,
    39168,
    null,
    1461982,
    584544,
    222443,
    5146,
    null,
    42341,
    547105,
    null,
    35201,
    null,
    null,
    678302,
    56514,
    151051,
    null,
    null,
    null,
    52870,
    null,
    279387,
    131279,
    null,
    null,
    52210,
    null,
    680674,
    42194,
    null,
    null,
    8137,
    null,
    50100,
    null,
    null,
    88764,
    52335,
    null,
    null,
    1059159,
    20084,
    975415,
    981117,
    362518,
    null,
    null,
    null,
    1122261,
    1777949,
    null,
    17729,
    87105,
    75141,
    49466,
    39006,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "80|2560|8": {
   "design_id": 80,
   "N": 2560,
   "draw": 8,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560080080,
   "stop_reason": "wall_cap",
   "stop_step": 1708669,
   "censored_at_cap": true,
   "n_solved": 59,
   "solved_fraction": 0.59,
   "wall_seconds": 28800.001,
   "wall_seconds_per_step": 0.016855,
   "first_solve_steps": [
    702288,
    null,
    null,
    null,
    42052,
    629834,
    null,
    55657,
    217378,
    null,
    176533,
    787501,
    104354,
    100168,
    59251,
    null,
    null,
    465905,
    null,
    24966,
    null,
    979489,
    964476,
    null,
    null,
    null,
    192119,
    258647,
    null,
    1038264,
    145314,
    null,
    74792,
    13975,
    null,
    null,
    38188,
    37274,
    null,
    65932,
    127016,
    132219,
    null,
    null,
    58829,
    392016,
    18163,
    null,
    1351011,
    null,
    32319,
    1497920,
    null,
    1648849,
    167586,
    null,
    null,
    30028,
    null,
    null,
    null,
    83707,
    488653,
    1076517,
    33022,
    null,
    null,
    null,
    null,
    null,
    251889,
    139899,
    null,
    241005,
    null,
    null,
    348304,
    791475,
    244977,
    62571,
    488171,
    null,
    103011,
    null,
    204005,
    258820,
    null,
    78610,
    68220,
    null,
    null,
    131873,
    null,
    53121,
    1087933,
    946605,
    204640,
    21135,
    801334,
    639006
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "80|2560|9": {
   "design_id": 80,
   "N": 2560,
   "draw": 9,
   "batch": 100,
   "M": 11008,
   "max_steps": 4000000,
   "wall_cap_s": 28800.0,
   "stop_frac": 0.6,
   "init_seed": 2026071302560090080,
   "stop_reason": "wall_cap",
   "stop_step": 1370499,
   "censored_at_cap": true,
   "n_solved": 47,
   "solved_fraction": 0.47,
   "wall_seconds": 28800.004,
   "wall_seconds_per_step": 0.021014,
   "first_solve_steps": [
    443555,
    null,
    184118,
    null,
    64881,
    null,
    106476,
    null,
    43804,
    315066,
    null,
    null,
    380924,
    null,
    51394,
    38757,
    null,
    null,
    538089,
    null,
    null,
    null,
    126265,
    728401,
    37071,
    52937,
    1124792,
    null,
    76351,
    57559,
    121018,
    51656,
    null,
    null,
    178522,
    null,
    207367,
    469150,
    231171,
    594935,
    472616,
    5386,
    52368,
    null,
    null,
    null,
    126553,
    null,
    null,
    736275,
    null,
    92515,
    208298,
    null,
    337292,
    null,
    1333545,
    null,
    null,
    653747,
    null,
    null,
    23250,
    null,
    null,
    null,
    155678,
    null,
    null,
    230083,
    null,
    485662,
    null,
    null,
    null,
    73569,
    null,
    null,
    98052,
    null,
    null,
    null,
    229428,
    123162,
    null,
    null,
    663895,
    null,
    1278096,
    null,
    null,
    null,
    null,
    681661,
    null,
    null,
    1291545,
    null,
    317287,
    null
   ],
   "complete": true,
   "tag": "control80",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA GeForce RTX 3090"
  },
  "89|3620|0": {
   "design_id": 89,
   "N": 3620,
   "draw": 0,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620000089,
   "stop_reason": "wall_cap",
   "stop_step": 1005702,
   "censored_at_cap": true,
   "n_solved": 16,
   "solved_fraction": 0.16,
   "wall_seconds": 43200.04,
   "wall_seconds_per_step": 0.042955,
   "first_solve_steps": [
    null,
    null,
    null,
    16923,
    18808,
    null,
    null,
    318423,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    378077,
    null,
    null,
    null,
    null,
    199376,
    null,
    null,
    null,
    908162,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    51540,
    null,
    null,
    null,
    615680,
    null,
    null,
    null,
    334939,
    87393,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    148395,
    null,
    null,
    null,
    null,
    null,
    null,
    35344,
    null,
    null,
    null,
    111838,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    67150,
    140281,
    null,
    null,
    null,
    null,
    null,
    151234,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "89|3620|1": {
   "design_id": 89,
   "N": 3620,
   "draw": 1,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620010089,
   "stop_reason": "wall_cap",
   "stop_step": 1158874,
   "censored_at_cap": true,
   "n_solved": 25,
   "solved_fraction": 0.25,
   "wall_seconds": 43200.035,
   "wall_seconds_per_step": 0.037278,
   "first_solve_steps": [
    259566,
    null,
    null,
    null,
    null,
    null,
    null,
    111107,
    null,
    null,
    null,
    null,
    null,
    17814,
    null,
    null,
    null,
    null,
    null,
    null,
    56092,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    771097,
    null,
    153785,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    8030,
    null,
    21287,
    72242,
    null,
    14594,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    485186,
    null,
    null,
    null,
    null,
    null,
    null,
    12732,
    null,
    null,
    null,
    748672,
    null,
    null,
    107642,
    null,
    null,
    114402,
    93998,
    null,
    null,
    null,
    null,
    null,
    17618,
    null,
    null,
    64312,
    884323,
    null,
    516285,
    null,
    949062,
    null,
    null,
    null,
    null,
    null,
    null,
    276384,
    null,
    907342,
    548257,
    null,
    40729,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40S"
  },
  "89|3620|2": {
   "design_id": 89,
   "N": 3620,
   "draw": 2,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620020089,
   "stop_reason": "wall_cap",
   "stop_step": 1150807,
   "censored_at_cap": true,
   "n_solved": 24,
   "solved_fraction": 0.24,
   "wall_seconds": 43200.012,
   "wall_seconds_per_step": 0.037539,
   "first_solve_steps": [
    null,
    null,
    449836,
    156091,
    null,
    null,
    null,
    27316,
    null,
    null,
    17474,
    null,
    null,
    116542,
    null,
    112936,
    1131658,
    null,
    1070675,
    null,
    121340,
    1091238,
    null,
    null,
    14087,
    null,
    null,
    null,
    null,
    324147,
    27402,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    144543,
    null,
    null,
    47428,
    null,
    509482,
    null,
    null,
    null,
    null,
    null,
    81091,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    122173,
    null,
    null,
    null,
    null,
    185499,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    36885,
    null,
    null,
    519870,
    null,
    null,
    null,
    null,
    null,
    null,
    1027892,
    null,
    null,
    99120,
    null,
    71247,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40S"
  },
  "89|3620|3": {
   "design_id": 89,
   "N": 3620,
   "draw": 3,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620030089,
   "stop_reason": "wall_cap",
   "stop_step": 1043069,
   "censored_at_cap": true,
   "n_solved": 22,
   "solved_fraction": 0.22,
   "wall_seconds": 43200.014,
   "wall_seconds_per_step": 0.041416,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    354296,
    null,
    null,
    null,
    null,
    857564,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    420325,
    null,
    615006,
    55261,
    null,
    null,
    null,
    null,
    null,
    57653,
    null,
    null,
    null,
    384461,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    119034,
    null,
    null,
    null,
    null,
    null,
    null,
    16107,
    254373,
    105483,
    null,
    null,
    94022,
    109967,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    171719,
    null,
    null,
    null,
    null,
    665731,
    null,
    null,
    null,
    null,
    81072,
    25827,
    null,
    null,
    null,
    null,
    null,
    119373,
    86824,
    null,
    null,
    125171,
    null,
    null,
    null,
    273630,
    74512,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40S"
  },
  "89|3620|4": {
   "design_id": 89,
   "N": 3620,
   "draw": 4,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620040089,
   "stop_reason": "wall_cap",
   "stop_step": 1160179,
   "censored_at_cap": true,
   "n_solved": 23,
   "solved_fraction": 0.23,
   "wall_seconds": 43200.007,
   "wall_seconds_per_step": 0.037236,
   "first_solve_steps": [
    null,
    null,
    null,
    135012,
    null,
    null,
    null,
    86192,
    null,
    142967,
    null,
    23025,
    null,
    null,
    null,
    null,
    375729,
    null,
    419090,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    13805,
    null,
    null,
    null,
    null,
    132718,
    null,
    166033,
    null,
    null,
    null,
    null,
    71019,
    64632,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    42946,
    null,
    null,
    35199,
    null,
    null,
    null,
    null,
    null,
    64476,
    null,
    null,
    null,
    77997,
    556544,
    null,
    null,
    82719,
    null,
    null,
    null,
    null,
    null,
    99610,
    null,
    null,
    35244,
    474773,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    132903,
    null,
    null,
    null,
    322182,
    72190,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40S"
  },
  "89|3620|5": {
   "design_id": 89,
   "N": 3620,
   "draw": 5,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620050089,
   "stop_reason": "wall_cap",
   "stop_step": 968620,
   "censored_at_cap": true,
   "n_solved": 19,
   "solved_fraction": 0.19,
   "wall_seconds": 43200.031,
   "wall_seconds_per_step": 0.0446,
   "first_solve_steps": [
    null,
    null,
    19481,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    307726,
    null,
    null,
    null,
    42317,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    61180,
    109176,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    388134,
    null,
    null,
    null,
    49644,
    null,
    null,
    null,
    null,
    null,
    696954,
    null,
    null,
    null,
    null,
    452581,
    null,
    null,
    null,
    null,
    null,
    null,
    519743,
    null,
    32295,
    null,
    940170,
    null,
    366642,
    543700,
    null,
    null,
    null,
    null,
    null,
    626712,
    null,
    null,
    55395,
    null,
    null,
    null,
    null,
    45933,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    119904,
    null,
    null,
    45460,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "89|3620|6": {
   "design_id": 89,
   "N": 3620,
   "draw": 6,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620060089,
   "stop_reason": "wall_cap",
   "stop_step": 968642,
   "censored_at_cap": true,
   "n_solved": 25,
   "solved_fraction": 0.25,
   "wall_seconds": 43200.028,
   "wall_seconds_per_step": 0.044599,
   "first_solve_steps": [
    406194,
    null,
    null,
    null,
    null,
    178548,
    null,
    null,
    null,
    684894,
    60775,
    null,
    null,
    null,
    null,
    null,
    93163,
    null,
    448734,
    null,
    null,
    null,
    null,
    26974,
    null,
    null,
    null,
    null,
    591185,
    null,
    null,
    null,
    null,
    null,
    100533,
    null,
    null,
    50247,
    null,
    null,
    42512,
    null,
    17328,
    null,
    null,
    14431,
    null,
    null,
    null,
    null,
    null,
    50732,
    null,
    null,
    null,
    91642,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    49534,
    547530,
    null,
    146204,
    53910,
    344167,
    null,
    null,
    null,
    98596,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    870551,
    null,
    null,
    118118,
    null,
    958769,
    null,
    563925,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "89|3620|7": {
   "design_id": 89,
   "N": 3620,
   "draw": 7,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620070089,
   "stop_reason": "wall_cap",
   "stop_step": 878293,
   "censored_at_cap": true,
   "n_solved": 23,
   "solved_fraction": 0.23,
   "wall_seconds": 43200.038,
   "wall_seconds_per_step": 0.049186,
   "first_solve_steps": [
    null,
    null,
    523182,
    309259,
    null,
    null,
    null,
    null,
    null,
    136805,
    null,
    null,
    null,
    null,
    66527,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    295758,
    54973,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    342272,
    null,
    null,
    null,
    51273,
    null,
    null,
    85104,
    28032,
    null,
    null,
    null,
    null,
    null,
    86656,
    null,
    null,
    null,
    25934,
    null,
    null,
    null,
    null,
    5082,
    148333,
    null,
    null,
    502316,
    null,
    null,
    null,
    null,
    null,
    220419,
    null,
    null,
    28942,
    null,
    null,
    null,
    null,
    82512,
    null,
    null,
    null,
    null,
    null,
    null,
    89322,
    97142,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    105440,
    null,
    null,
    133654,
    null,
    91494,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "89|3620|8": {
   "design_id": 89,
   "N": 3620,
   "draw": 8,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620080089,
   "stop_reason": "wall_cap",
   "stop_step": 977499,
   "censored_at_cap": true,
   "n_solved": 24,
   "solved_fraction": 0.24,
   "wall_seconds": 43200.034,
   "wall_seconds_per_step": 0.044194,
   "first_solve_steps": [
    68542,
    154806,
    null,
    null,
    null,
    null,
    550996,
    null,
    139803,
    null,
    null,
    112863,
    null,
    null,
    null,
    null,
    null,
    null,
    218586,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    243420,
    null,
    null,
    null,
    null,
    61127,
    null,
    479122,
    null,
    null,
    null,
    65173,
    null,
    null,
    null,
    null,
    31016,
    null,
    175908,
    486791,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    344660,
    null,
    null,
    263539,
    133456,
    null,
    601988,
    110821,
    null,
    null,
    null,
    545161,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    239839,
    null,
    130457,
    null,
    null,
    null,
    269002,
    null,
    null,
    null,
    null,
    735224,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    737155,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  },
  "89|3620|9": {
   "design_id": 89,
   "N": 3620,
   "draw": 9,
   "batch": 100,
   "M": 15566,
   "max_steps": 4000000,
   "wall_cap_s": 43200.0,
   "stop_frac": 0.6,
   "init_seed": 2026071303620090089,
   "stop_reason": "wall_cap",
   "stop_step": 1003915,
   "censored_at_cap": true,
   "n_solved": 22,
   "solved_fraction": 0.22,
   "wall_seconds": 43200.038,
   "wall_seconds_per_step": 0.043032,
   "first_solve_steps": [
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    850457,
    273399,
    null,
    null,
    395992,
    null,
    73282,
    202577,
    644781,
    62583,
    null,
    null,
    null,
    null,
    25189,
    null,
    null,
    null,
    249299,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    531588,
    null,
    null,
    null,
    null,
    760253,
    57079,
    210426,
    null,
    null,
    null,
    null,
    135526,
    null,
    null,
    117426,
    null,
    null,
    423936,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    48609,
    null,
    null,
    47675,
    null,
    868691,
    null,
    null,
    null,
    null,
    null,
    null,
    null,
    63143,
    null,
    null,
    36566,
    869526,
    null,
    null,
    null,
    null,
    null,
    null,
    null
   ],
   "complete": true,
   "tag": "control89",
   "dt0": 1.1833127810166453,
   "hardware_gpu": "NVIDIA L40"
  }
 },
 "gates": {
  "89": {
   "ready": true,
   "passed": true,
   "pooled_km_median_at_gate_prev": 487783,
   "km_median_threshold": 800000.0,
   "draws_reaching_solved_stop": 4,
   "draws_required": 3,
   "n_draws": 5
  },
  "80": {
   "ready": true,
   "passed": false,
   "pooled_km_median_at_gate_prev": 1786805,
   "km_median_threshold": 800000.0,
   "draws_reaching_solved_stop": 0,
   "draws_required": 3,
   "n_draws": 5
  },
  "340": {
   "ready": true,
   "passed": true,
   "pooled_km_median_at_gate_prev": 540985,
   "km_median_threshold": 800000.0,
   "draws_reaching_solved_stop": 5,
   "draws_required": 3,
   "n_draws": 5
  },
  "353": {
   "ready": true,
   "passed": true,
   "pooled_km_median_at_gate_prev": 666095,
   "km_median_threshold": 800000.0,
   "draws_reaching_solved_stop": 4,
   "draws_required": 3,
   "n_draws": 5
  },
  "9001": {
   "ready": true,
   "passed": false,
   "pooled_km_median_at_gate_prev": null,
   "km_median_threshold": 800000.0,
   "draws_reaching_solved_stop": 0,
   "draws_required": 3,
   "n_draws": 5
  }
 }
}

==> anc/data/benchmarks/curvature/run_curvature.py <==
"""W1 — Champions curvature benchmark (NeurIPS-2026 rebuttal).

Question (R3): is the discovered polynomial scaling real, or does it break at
the top of the ladder?  Five solvers (control 89/80, treatment 340/353, tuned
baseline 9001) on SHARED fresh planted r=4.3 instance draws at rungs
N = 1280 / 1810 / 2560 / 3620 (gated), with budgets DECOUPLED from the paper
ladder, per-instance first-solve recording, censoring-aware Kaplan-Meier
estimation and adjacent-rung local exponents.

The full spec is PRE-REGISTERED in curvature/HANDOFF.md.  Highlights:
- max_steps = 4e6 at every rung; stop a draw at solved>=0.6 OR step cap OR
  the rung's wall cap (4h @1280/1810, 8h @2560, 12h @3620); capped draws are
  CENSORED at the recorded step, never dropped, never projected;
- the harness projection formula max_steps*(batch/2+0.5)/(solved+0.5) is NOT
  used anywhere: solve()'s returned median_step is discarded, and all step
  statistics come from the per-instance first-solve record (the
  common2.run_on_instances2 wrapping mechanism, extended with early stops);
- 3620 go/no-go per solver: pooled KM median @2560 (first 5 draws) < 8e5 AND
  >=3 of those draws reached the 0.6-solved stop before any cap;
- rung-major execution, solvers interleaved within a draw; resumable via
  results.json (completed (solver, rung, draw) cells are skipped).

Everything outside rebuttal_experiments/curvature/ is READ-ONLY (imports and
in-process monkey-patching only).  No LLM calls, no git operations.

Usage: --generate | --run | --analyze | --finalize   (+ --smoke)
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import math
import shutil
import sys
import time
from pathlib import Path

CURV = Path(__file__).resolve().parent
RE_DIR = CURV.parent
REPO = RE_DIR.parent
sys.path.insert(0, str(RE_DIR))

from common import load_json, patch_dirs, save_json, solver_default_hp  # noqa: E402
from common2 import _fresh_sat_solver_module, hardware_info  # noqa: E402

SEED_CURV = 20260713
RATIO, P0 = 4.3, 0.08
SOLVER_ORDER = [89, 80, 340, 353, 9001]
SOLVER_SOURCES = {
    89: ("control89", REPO / "solvers_fixed_obj_control" / "solver_89.py"),
    80: ("control80", REPO / "solvers_fixed_obj_control" / "solver_80.py"),
    340: ("treatment340", REPO / "solvers" / "solver_340.py"),
    353: ("treatment353", REPO / "solvers" / "solver_353.py"),
    9001: ("baseline_tuned",
           RE_DIR / "hebo_baseline" / "solvers_work" / "solver_9001.py"),
}
STATUS_PATH = CURV / "STATUS.md"


def append_status(msg: str) -> None:
    """Append-only log local to curvature/ (we never write RE_DIR/STATUS.md)."""
    ts = time.strftime("%Y-%m-%d %H:%M:%S")
    with open(STATUS_PATH, "a", encoding="utf-8") as f:
        f.write(f"- `{ts}` {msg}\n")
    print(f"[STATUS] {msg}", flush=True)


def config(smoke: bool) -> dict:
    if smoke:
        return {
            "rungs": [160, 320], "gated_rung": 320, "gate_prev": 160,
            "draws_base": 2, "draws_top": 2, "batch": 30,
            "max_steps": 4_000_000,
            "wall_caps": {160: 300.0, 320: 300.0},
            "gate_km_max": 1e9,     # vacuous: smoke only exercises the code path
            "gate_min_ok": 2,       # min(3, draws_base)
            # test-only knob: force the censoring path on one cell
            "censor_override": {(9001, 320, 1): 3.0},
            "n_boot": 200,
        }
    return {
        "rungs": [1280, 1810, 2560, 3620], "gated_rung": 3620,
        "gate_prev": 2560,
        "draws_base": 5, "draws_top": 10, "batch": 100,
        "max_steps": 4_000_000,
        "wall_caps": {1280: 4 * 3600.0, 1810: 4 * 3600.0,
                      2560: 8 * 3600.0, 3620: 12 * 3600.0},
        "gate_km_max": 8e5,
        "gate_min_ok": 3,
        "censor_override": {},
        "n_boot": 2000,
    }


def paths(smoke: bool) -> dict:
    base = CURV / "smoke" if smoke else CURV
    return {"base": base, "inst": base / "instances",
            "work": base / "solvers_work",
            "manifest": base / "instances_manifest.json",
            "results": base / "results.json",
            "analysis": base / "analysis.json",
            "per_instance": base / "per_instance.csv",
            "results_md": base / "RESULTS.md"}


def cell_key(design_id: int, N: int, draw: int) -> str:
    return f"{design_id}|{N}|{draw}"


def draw_file(P: dict, N: int, draw: int) -> Path:
    return P["inst"] / f"N_{N:05d}" / f"draw_{draw:02d}.pt"


def _sha(idx32, sgn8) -> str:
    return hashlib.sha256(idx32.numpy().tobytes()
                          + sgn8.numpy().tobytes()).hexdigest()


# --------------------------------------------------------------------------- #
# Stage: generate-instances                                                    #
# --------------------------------------------------------------------------- #
def generate(smoke: bool) -> None:
    # The seed scheme is defined on the CPU global torch RNG; importing
    # domain_knowledge.sat_solver would flip the default tensor type to CUDA
    # and silently change the streams.  Hard-fail instead.
    assert not any("sat_solver" in k for k in sys.modules), \
        "generate() must run before any solver import (CPU RNG requirement)"
    import torch
    from domain_knowledge.dataset import SAT_dataset

    cfg, P = config(smoke), paths(smoke)
    manifest = load_json(P["manifest"], {
        "generator": "domain_knowledge/dataset.py SAT_dataset "
                     "(transformed-Barthel PLANTED construction)",
        "ratio": RATIO, "p0": P0, "M": "int(4.3*N)",
        "seed_scheme": f"torch.manual_seed({SEED_CURV}*10**7 + N*100 + draw) "
                       "on CPU immediately before SAT_dataset(batch, N, 4.3, "
                       "0.08).generate_instances(); shared across all solvers",
        "batch": cfg["batch"], "draws": {}})
    for N in cfg["rungs"]:
        for d in range(cfg["draws_top"]):
            f = draw_file(P, N, d)
            key = f"{N}|{d}"
            if f.exists() and key in manifest["draws"]:
                continue
            f.parent.mkdir(parents=True, exist_ok=True)
            seed = SEED_CURV * 10**7 + N * 100 + d
            torch.manual_seed(seed)
            idx, sgn = SAT_dataset(cfg["batch"], N, r=RATIO,
                                   p0=P0).generate_instances()
            idx32, sgn8 = idx.to(torch.int32), sgn.to(torch.int8)
            torch.save({"idx": idx32, "sgn": sgn8, "seed": seed,
                        "N": N, "draw": d}, f)
            manifest["draws"][key] = {
                "N": N, "draw": d, "M": int(idx.shape[1]), "seed": seed,
                "sha256": _sha(idx32, sgn8), "file": str(f.relative_to(CURV))}
            save_json(P["manifest"], manifest)
        append_status(f"curvature{' [smoke]' if smoke else ''} generated "
                      f"N={N}: {cfg['draws_top']} draws x {cfg['batch']} "
                      f"instances (r={RATIO}, p0={P0})")
    append_status(f"curvature{' [smoke]' if smoke else ''} instance "
                  f"generation DONE ({len(manifest['draws'])} draw files)")


def load_draw(P: dict, manifest: dict, N: int, draw: int):
    """Load a stored draw and verify its manifest SHA256 (hard error on any
    drift -- the shared-instances guarantee)."""
    import torch
    rec = manifest["draws"][f"{N}|{draw}"]
    blob = torch.load(draw_file(P, N, draw), map_location="cpu",
                      weights_only=True)
    if _sha(blob["idx"], blob["sgn"]) != rec["sha256"]:
        raise RuntimeError(f"instance SHA256 mismatch for N={N} draw={draw}")
    return blob["idx"], blob["sgn"]


# --------------------------------------------------------------------------- #
# Stage: run                                                                   #
# --------------------------------------------------------------------------- #
class _StopSolve(Exception):
    def __init__(self, reason: str):
        self.reason = reason


def run_cell(design_id: int, idx_cpu, sgn_cpu, N: int, draw: int,
             max_steps: int, wall_cap_s: float, batch: int,
             stop_frac: float = 0.6) -> dict:
    """One (solver, rung, draw) cell: integrate until solved>=stop_frac,
    step cap, or wall cap.  Per-instance first-solve steps via the
    common2.run_on_instances2 wrapping mechanism (instance-attr shadowing of
    _is_solved; called exactly once per Euler step inside solve()).
    solve()'s own return values (incl. the projected median_step) are
    DISCARDED -- see HANDOFF.md section 5."""
    import torch

    ss = _fresh_sat_solver_module(design_id)
    device = "cuda" if torch.cuda.is_available() else "cpu"
    idx = idx_cpu.to(device=device, dtype=torch.int64)
    sgn = sgn_cpu.to(device=device, dtype=torch.get_default_dtype())
    B, M, _ = idx.shape
    assert B == batch

    var_spec = ss._materialise_shapes(ss.VARIABLES_SPEC, B, N, M)
    bounds = {k: v["bounds"] for k, v in var_spec.items()}
    hp = {n: c["default"] for n, c in ss.HYPER_SPACE.items()}

    init_seed = (SEED_CURV * 10**7 + N * 100 + draw) * 10**4 \
        + design_id % 10**4
    torch.manual_seed(init_seed)
    solver = ss.make_solver(
        sat_instance={"clause_idx": idx, "clause_sign": sgn},
        variables_spec=var_spec, bounds_spec=bounds, hyper_params=hp)

    target = math.ceil(stop_frac * B)
    state = {"step": 0}
    first = torch.zeros(B, dtype=torch.int64, device=idx.device)
    orig_is_solved = solver._is_solved
    t0 = time.time()
    log_every = 50_000

    def _tracked_is_solved():
        out = orig_is_solved()
        state["step"] += 1
        newly = (first == 0) & out
        first[newly] = state["step"]
        n_solved = int(out.sum().item())
        if state["step"] % log_every == 0:
            print(f"[cell d{design_id} N={N} draw={draw}] step "
                  f"{state['step']} solved {n_solved}/{B} "
                  f"({time.time() - t0:.0f}s)", flush=True)
        if n_solved >= target:
            raise _StopSolve("solved_target")
        if time.time() - t0 > wall_cap_s:
            raise _StopSolve("wall_cap")
        return out

    solver._is_solved = _tracked_is_solved
    stop_reason = "step_cap"
    try:
        solver.solve(max_steps=max_steps, run_till_median=False,
                     verbose=False, log_interval=max_steps + 1)
    except _StopSolve as e:
        stop_reason = e.reason
    wall = time.time() - t0

    stop_step = min(state["step"], max_steps)  # post-loop call would be +1
    first_list = [int(s) if 0 < s <= stop_step else None
                  for s in first.cpu().tolist()]
    n_solved = sum(1 for s in first_list if s is not None)
    del solver
    if device == "cuda":
        torch.cuda.empty_cache()
    return {
        "design_id": design_id, "N": N, "draw": draw, "batch": B, "M": M,
        "max_steps": max_steps, "wall_cap_s": wall_cap_s,
        "stop_frac": stop_frac, "init_seed": init_seed,
        "stop_reason": stop_reason, "stop_step": stop_step,
        "censored_at_cap": stop_reason in ("wall_cap", "step_cap"),
        "n_solved": n_solved, "solved_fraction": round(n_solved / B, 4),
        "wall_seconds": round(wall, 3),
        "wall_seconds_per_step": round(wall / max(stop_step, 1), 6),
        "first_solve_steps": first_list, "complete": True,
    }


def assemble_solvers(P: dict) -> dict:
    """Copy the five contenders into the stage work dir and point the harness
    there (run_alpha425 / assemble_solvers2 pattern).  Hard-fails if any
    source is missing.  Returns {design_id: tag} in run order."""
    P["work"].mkdir(parents=True, exist_ok=True)
    solvers = {}
    for did in SOLVER_ORDER:
        tag, src = SOLVER_SOURCES[did]
        if not src.exists():
            raise FileNotFoundError(f"solver source missing: {src}")
        shutil.copy2(src, P["work"] / f"solver_{did}.py")
        solvers[did] = tag
    patch_dirs(solvers_dir=P["work"])
    return solvers


def _cell_done(cells: dict, did: int, N: int, d: int) -> bool:
    return bool(cells.get(cell_key(did, N, d), {}).get("complete"))


def _run_draw(res: dict, P: dict, cfg: dict, manifest: dict, solvers: dict,
              dids: list, N: int, d: int, smoke: bool) -> None:
    """Run one shared draw for the given solvers (skip completed cells)."""
    todo = [did for did in dids if not _cell_done(res["cells"], did, N, d)]
    if not todo:
        return
    idx_cpu, sgn_cpu = load_draw(P, manifest, N, d)
    for did in todo:
        cap = cfg["censor_override"].get((did, N, d), cfg["wall_caps"][N])
        tag = solvers[did]
        append_status(f"curvature{' [smoke]' if smoke else ''} cell START "
                      f"{tag} N={N} draw={d} (cap {cap:.0f}s)")
        cell = run_cell(did, idx_cpu, sgn_cpu, N, d, cfg["max_steps"], cap,
                        cfg["batch"])
        cell["tag"] = tag
        cell["dt0"] = solver_default_hp(did, P["work"])["lr"]
        res["cells"][cell_key(did, N, d)] = cell
        save_json(P["results"], res)
        append_status(f"curvature{' [smoke]' if smoke else ''} cell DONE "
                      f"{tag} N={N} draw={d}: {cell['stop_reason']} at step "
                      f"{cell['stop_step']}, solved {cell['n_solved']}/"
                      f"{cell['batch']}, wall {cell['wall_seconds']}s")


def _pooled_times_events(cells: dict, did: int, N: int, draws: list):
    times, events = [], []
    for d in draws:
        c = cells.get(cell_key(did, N, d))
        if not c or not c.get("complete"):
            continue
        for s in c["first_solve_steps"]:
            if s is None:
                times.append(c["stop_step"])
                events.append(0)
            else:
                times.append(s)
                events.append(1)
    return times, events


def gate_check(cells: dict, did: int, cfg: dict) -> dict:
    """3620 go/no-go: pooled KM median @gate_prev (first draws_base draws)
    < gate_km_max AND >= gate_min_ok of those draws stopped at solved>=0.6."""
    N = cfg["gate_prev"]
    base = list(range(cfg["draws_base"]))
    cs = [cells.get(cell_key(did, N, d)) for d in base]
    if any(c is None or not c.get("complete") for c in cs):
        return {"ready": False, "passed": False,
                "reason": "gate-prev draws incomplete"}
    times, events = _pooled_times_events(cells, did, N, base)
    m = km_median(times, events)
    n_ok = sum(1 for c in cs if c["stop_reason"] == "solved_target")
    passed = (m is not None and m < cfg["gate_km_max"]
              and n_ok >= cfg["gate_min_ok"])
    return {"ready": True, "passed": bool(passed),
            "pooled_km_median_at_gate_prev": m,
            "km_median_threshold": cfg["gate_km_max"],
            "draws_reaching_solved_stop": n_ok,
            "draws_required": cfg["gate_min_ok"], "n_draws": len(base)}


def _futile(cells: dict, did: int, N: int) -> bool:
    """T0 futility (only active with CURV_FUTILITY=1): the first 3 draws of
    (solver, rung) all ended at a cap with solved fraction < 0.5 (per-draw KM
    median unidentified) -- further draws / higher rungs add nothing beyond
    the censoring bound."""
    cs = [cells.get(cell_key(did, N, d)) for d in range(3)]
    cs = [c for c in cs if c and c.get("complete")]
    return len(cs) == 3 and all(
        c["stop_reason"] != "solved_target" and c["solved_fraction"] < 0.5
        for c in cs)


def run(smoke: bool) -> None:
    import os
    cfg, P = config(smoke), paths(smoke)
    manifest = load_json(P["manifest"])
    if not manifest:
        raise RuntimeError("no instances_manifest.json -- run --generate first")

    # Optional PRE-REGISTERED trim knobs (HANDOFF.md section 11).  Defaults =
    # the full spec; any non-default value is logged.  Never trim silently.
    keep_env = os.environ.get("CURV_SOLVERS")
    keep = ([int(x) for x in keep_env.split(",")] if keep_env
            else list(SOLVER_ORDER))
    draws_top = int(os.environ.get("CURV_DRAWS_TOP", cfg["draws_top"]))
    futility_on = os.environ.get("CURV_FUTILITY") == "1"
    # SHARD knobs (distributed execution, 2026-07-13): filter which rungs /
    # draw indices this process runs, and redirect results.json to a
    # per-shard file.  Cells themselves are unchanged (same instances via
    # SHA-verified files, same seeds, same caps); a merge step unions shard
    # cells back into the canonical results.json.  Defaults = full spec.
    rungs_env = os.environ.get("CURV_RUNGS")
    draws_env = os.environ.get("CURV_DRAWS")
    results_env = os.environ.get("CURV_RESULTS")
    rungs_sel = ([int(x) for x in rungs_env.split(",")] if rungs_env
                 else list(cfg["rungs"]))
    draws_sel = ([int(x) for x in draws_env.split(",")] if draws_env
                 else None)  # None = all draw indices
    if results_env:
        P["results"] = Path(results_env)
    if keep_env or draws_top != cfg["draws_top"] or futility_on \
            or rungs_env or draws_env or results_env:
        append_status(f"curvature run TRIM KNOBS ACTIVE: "
                      f"CURV_SOLVERS={keep_env or 'all'} "
                      f"CURV_DRAWS_TOP={draws_top} "
                      f"CURV_FUTILITY={int(futility_on)} "
                      f"CURV_RUNGS={rungs_env or 'all'} "
                      f"CURV_DRAWS={draws_env or 'all'} "
                      f"CURV_RESULTS={results_env or 'default'}")

    solvers = {did: tag for did, tag in assemble_solvers(P).items()
               if did in keep}
    res = load_json(P["results"], {
        "spec": "see HANDOFF.md (pre-registered)", "smoke": smoke,
        "hardware": hardware_info(), "solvers": {},
        "cells": {}, "gates": {}})
    for did, tag in solvers.items():
        res["solvers"][str(did)] = {
            "tag": tag, "source": str(SOLVER_SOURCES[did][1]),
            "dt0": solver_default_hp(did, P["work"])["lr"]}
    res["hardware"] = hardware_info()
    save_json(P["results"], res)
    dids = list(solvers)
    dead: set = set()   # T0: solvers whose curve terminated in a censored rung

    def active(N: int, d: int) -> list:
        out = []
        for did in dids:
            if did in dead:
                continue
            if futility_on and d >= 3 and _futile(res["cells"], did, N):
                append_status(f"curvature futility: {solvers[did]} N={N} "
                              f"draw={d} skipped (first 3 draws capped, "
                              f"median unidentified)")
                continue
            out.append(did)
        return out

    # rung-major over ungated rungs, draws 0..draws_base-1
    for N in cfg["rungs"]:
        if N == cfg["gated_rung"] or N not in rungs_sel:
            continue
        for d in range(cfg["draws_base"]):
            if draws_sel is not None and d not in draws_sel:
                continue
            _run_draw(res, P, cfg, manifest, solvers, active(N, d), N, d,
                      smoke)
        if futility_on:
            for did in dids:
                if did not in dead and _futile(res["cells"], did, N):
                    dead.add(did)
                    append_status(f"curvature futility: {solvers[did]} "
                                  f"terminated at N={N} (censored rung); "
                                  f"skipping higher rungs")

    if cfg["gated_rung"] is None:
        append_status("curvature run DONE (no gated rung)")
        return
    if cfg["gated_rung"] not in rungs_sel and cfg["gate_prev"] not in rungs_sel:
        append_status("curvature run DONE (shard: no gate-relevant rungs)")
        return

    # gate check per solver, then top-rung extension / gated rung
    gates = {str(did): gate_check(res["cells"], did, cfg) for did in dids}
    res["gates"] = gates
    save_json(P["results"], res)
    for did in dids:
        g = gates[str(did)]
        append_status(f"curvature{' [smoke]' if smoke else ''} GATE "
                      f"{solvers[did]}: passed={g.get('passed')} "
                      f"(KM@{cfg['gate_prev']}="
                      f"{g.get('pooled_km_median_at_gate_prev')}, "
                      f"solved-stop draws="
                      f"{g.get('draws_reaching_solved_stop')})")

    # gate-not-ready guard (no-op in sequential mode, where base draws are
    # always complete here; matters only for filtered shards launched early)
    fail = [did for did in dids
            if did not in dead and gates[str(did)].get("ready")
            and not gates[str(did)]["passed"]]
    passed = [did for did in dids
              if gates[str(did)].get("ready") and gates[str(did)]["passed"]]
    # failers: top attempted rung is gate_prev -> extend to draws_top there
    if cfg["gate_prev"] in rungs_sel:
        for d in range(cfg["draws_base"], draws_top):
            if draws_sel is not None and d not in draws_sel:
                continue
            _run_draw(res, P, cfg, manifest, solvers,
                      [x for x in fail if not (futility_on and
                       _futile(res["cells"], x, cfg["gate_prev"]))],
                      cfg["gate_prev"], d, smoke)
    # passers: gated rung, draws_top draws
    if cfg["gated_rung"] in rungs_sel:
        for d in range(draws_top):
            if draws_sel is not None and d not in draws_sel:
                continue
            _run_draw(res, P, cfg, manifest, solvers,
                      [x for x in passed if not (futility_on and d >= 3 and
                       _futile(res["cells"], x, cfg["gated_rung"]))],
                      cfg["gated_rung"], d, smoke)
    append_status(f"curvature{' [smoke]' if smoke else ''} run DONE")


# --------------------------------------------------------------------------- #
# Kaplan-Meier + bootstrap                                                     #
# --------------------------------------------------------------------------- #
def km_median(times, events):
    """Product-limit median: smallest event time t with S(t) <= 0.5.
    Ties: events before censorings.  None if unidentified."""
    if not times:
        return None
    pairs = sorted(zip(times, events))
    n = len(pairs)
    at_risk, S, i = n, 1.0, 0
    while i < n:
        t = pairs[i][0]
        d = c = 0
        while i < n and pairs[i][0] == t:
            if pairs[i][1]:
                d += 1
            else:
                c += 1
            i += 1
        if d:
            S *= 1.0 - d / at_risk
            if S <= 0.5 + 1e-12:
                return int(t)
        at_risk -= d + c
    return None


def _boot_median_draw(times, events, n_boot: int, rng):
    """Per-draw bootstrap: resample instances with replacement."""
    import numpy as np
    t = np.asarray(times)
    e = np.asarray(events)
    n = len(t)
    meds = []
    for _ in range(n_boot):
        ix = rng.integers(0, n, n)
        meds.append(km_median(t[ix].tolist(), e[ix].tolist()))
    return meds


def _boot_median_pooled(cells, did, N, draws, n_boot: int, rng):
    """Pooled bootstrap: cluster resampling over draws."""
    per_draw = []
    for d in draws:
        c = cells.get(cell_key(did, N, d))
        if c and c.get("complete"):
            t, e = _pooled_times_events(cells, did, N, [d])
            per_draw.append((t, e))
    if not per_draw:
        return []
    meds = []
    for _ in range(n_boot):
        t, e = [], []
        for j in rng.integers(0, len(per_draw), len(per_draw)):
            t += per_draw[j][0]
            e += per_draw[j][1]
        meds.append(km_median(t, e))
    return meds


def _pct_ci(meds):
    """Percentile 2.5/97.5 CI; None medians (unidentified) count as +inf.
    Order statistics (no interpolation: inf-safe).  Returns
    (lo, hi, n_unidentified); a bound is None if it lands on +inf."""
    if not meds:
        return None, None, 0
    vals = sorted(math.inf if m is None else float(m) for m in meds)
    n = len(vals)
    n_inf = sum(1 for v in vals if math.isinf(v))
    lo = vals[int(math.floor(0.025 * (n - 1)))]
    hi = vals[int(math.ceil(0.975 * (n - 1)))]
    return (None if math.isinf(lo) else round(lo, 1),
            None if math.isinf(hi) else round(hi, 1), n_inf)


def analyze(smoke: bool) -> None:
    import numpy as np
    cfg, P = config(smoke), paths(smoke)
    res = load_json(P["results"])
    if not res:
        raise RuntimeError("no results.json -- run --run first")
    cells = res["cells"]
    rng = np.random.default_rng([SEED_CURV, 424242])  # analysis-only seed
    solvers = {int(k): v["tag"] for k, v in res["solvers"].items()}

    out = {"smoke": smoke, "n_boot": cfg["n_boot"],
           "estimators": "KM product-limit; per-draw CI: instance bootstrap;"
                         " pooled CI: cluster bootstrap over draws; "
                         "NO projection estimator anywhere",
           "per_draw": {}, "pooled": {}, "local_exponents": {},
           "gates": res.get("gates", {})}
    pooled_boot = {}   # (did, N) -> replicate medians (for exponent pairing)

    for did, tag in solvers.items():
        out["per_draw"][tag] = {}
        out["pooled"][tag] = {}
        for N in cfg["rungs"]:
            draws = [d for d in range(cfg["draws_top"])
                     if _cell_done(cells, did, N, d)]
            if not draws:
                continue
            rows = []
            for d in draws:
                c = cells[cell_key(did, N, d)]
                t, e = _pooled_times_events(cells, did, N, [d])
                m = km_median(t, e)
                lo, hi, n_inf = _pct_ci(
                    _boot_median_draw(t, e, cfg["n_boot"], rng))
                rows.append({"draw": d, "km_median": m, "ci95": [lo, hi],
                             "boot_unidentified": n_inf,
                             "n_solved": c["n_solved"], "batch": c["batch"],
                             "stop_reason": c["stop_reason"],
                             "stop_step": c["stop_step"],
                             "wall_seconds": c["wall_seconds"],
                             "wall_seconds_per_step":
                                 c["wall_seconds_per_step"]})
            out["per_draw"][tag][str(N)] = rows
            t, e = _pooled_times_events(cells, did, N, draws)
            m = km_median(t, e)
            boots = _boot_median_pooled(cells, did, N, draws,
                                        cfg["n_boot"], rng)
            pooled_boot[(did, N)] = boots
            lo, hi, n_inf = _pct_ci(boots)
            censor_bound = max((cells[cell_key(did, N, d)]["stop_step"]
                                for d in draws), default=None)
            out["pooled"][tag][str(N)] = {
                "n_draws": len(draws), "n_instances": len(t),
                "n_events": int(sum(e)), "km_median": m,
                "ci95": [lo, hi], "boot_unidentified": n_inf,
                "median_lower_bound_if_unidentified":
                    censor_bound if m is None else None}

        # adjacent-rung local exponents
        exps = []
        for N1, N2 in zip(cfg["rungs"][:-1], cfg["rungs"][1:]):
            p1 = out["pooled"][tag].get(str(N1))
            p2 = out["pooled"][tag].get(str(N2))
            if not p1 or not p2:
                continue
            m1, m2 = p1["km_median"], p2["km_median"]
            row = {"N1": N1, "N2": N2, "m1": m1, "m2": m2}
            logr = math.log(N2 / N1)
            if m1 is not None and m2 is not None:
                row["exponent"] = round(math.log(m2 / m1) / logr, 3)
                b1 = pooled_boot.get((int(did), N1), [])
                b2 = pooled_boot.get((int(did), N2), [])
                eb = [math.log(y / x) / logr
                      for x, y in zip(b1, b2)
                      if x is not None and y is not None and x > 0]
                if eb:
                    lo, hi = np.percentile(eb, [2.5, 97.5])
                    row["ci95"] = [round(float(lo), 3), round(float(hi), 3)]
                    row["n_boot_used"] = len(eb)
            elif m1 is not None and m2 is None:
                c2 = p2["median_lower_bound_if_unidentified"]
                row["exponent_lower_bound"] = round(
                    math.log(c2 / m1) / logr, 3)
                row["note"] = (f"KM median at N={N2} unidentified "
                               f"(censored); bound uses median > {c2}")
            else:
                row["note"] = f"KM median at N={N1} unidentified"
            exps.append(row)
        out["local_exponents"][tag] = exps

    save_json(P["analysis"], out)

    # per-instance CSV
    with open(P["per_instance"], "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["solver", "design_id", "N", "draw", "instance",
                    "first_solve_step", "censored", "stop_step",
                    "stop_reason"])
        for key in sorted(cells):
            c = cells[key]
            if not c.get("complete"):
                continue
            for j, s in enumerate(c["first_solve_steps"]):
                w.writerow([c.get("tag"), c["design_id"], c["N"], c["draw"],
                            j, "" if s is None else s,
                            1 if s is None else 0, c["stop_step"],
                            c["stop_reason"]])
    append_status(f"curvature{' [smoke]' if smoke else ''} analyze DONE "
                  f"(analysis.json + per_instance.csv)")


# --------------------------------------------------------------------------- #
# Stage: finalize (RESULTS.md)                                                 #
# --------------------------------------------------------------------------- #
def finalize(smoke: bool) -> None:
    cfg, P = config(smoke), paths(smoke)
    res = load_json(P["results"], {})
    ana = load_json(P["analysis"], {})
    hw = res.get("hardware", {})
    solvers = {int(k): v for k, v in res.get("solvers", {}).items()}
    lines = [
        "# W1 — Champions curvature benchmark" + (" (SMOKE)" if smoke else ""),
        "",
        "Pre-registered spec: `HANDOFF.md` (this directory). Estimators are "
        "censoring-aware (Kaplan-Meier + bootstrap); capped draws are "
        "censored at the recorded step count — reported, never dropped, "
        "never projected. The harness projection estimator is not used "
        "anywhere in this benchmark.", "",
        f"- Instances: fresh planted transformed-Barthel r={RATIO}, "
        f"p0={P0}, shared draws across all solvers "
        f"(seed family {SEED_CURV}, see manifest).",
        f"- Rungs: {cfg['rungs']} (top rung gated). Budget: max_steps = "
        f"{cfg['max_steps']:,} at every rung; stop at solved>=0.6, step cap, "
        f"or wall cap {sorted(cfg['wall_caps'].items())}.",
        f"- GPU: {hw.get('gpu')}; CPU: {hw.get('cpu_model')}.", ""]

    lines += ["## Solvers", "",
              "| design | tag | dt0 | source |", "|---|---|---|---|"]
    for did in SOLVER_ORDER:
        s = solvers.get(did)
        if s:
            lines.append(f"| {did} | {s['tag']} | {s['dt0']:.4f} | "
                         f"`{s['source']}` |")
    lines.append("")

    for did in SOLVER_ORDER:
        s = solvers.get(did)
        if not s:
            continue
        tag = s["tag"]
        pooled = (ana.get("pooled") or {}).get(tag) or {}
        per_draw = (ana.get("per_draw") or {}).get(tag) or {}
        if not pooled:
            continue
        lines += [f"## {tag} (design {did})", "",
                  "| N | draws | events/instances | pooled KM median "
                  "[95% CI] | per-draw KM medians | solved-stop draws | "
                  "capped (censored) draws |", "|---|---|---|---|---|---|---|"]
        for N in cfg["rungs"]:
            p = pooled.get(str(N))
            if not p:
                continue
            rows = per_draw.get(str(N), [])
            if p["km_median"] is None:
                med = (f"UNIDENTIFIED (> "
                       f"{p['median_lower_bound_if_unidentified']})")
            else:
                med = f"{p['km_median']} [{p['ci95'][0]}, {p['ci95'][1]}]"
            dm = ", ".join(str(r["km_median"]) if r["km_median"] is not None
                           else f">{r['stop_step']}" for r in rows)
            n_ok = sum(1 for r in rows if r["stop_reason"] == "solved_target")
            n_cap = sum(1 for r in rows if r["stop_reason"] in
                        ("wall_cap", "step_cap"))
            lines.append(f"| {N} | {p['n_draws']} | {p['n_events']}/"
                         f"{p['n_instances']} | {med} | {dm} | {n_ok} | "
                         f"{n_cap} |")
        exps = (ana.get("local_exponents") or {}).get(tag) or []
        if exps:
            lines += ["", "Local exponents (adjacent rungs, pooled KM "
                      "medians):", ""]
            for r in exps:
                if "exponent" in r:
                    ci = r.get("ci95")
                    lines.append(f"- {r['N1']}→{r['N2']}: {r['exponent']}"
                                 + (f" [95% CI {ci[0]}, {ci[1]}]" if ci
                                    else ""))
                elif "exponent_lower_bound" in r:
                    lines.append(f"- {r['N1']}→{r['N2']}: > "
                                 f"{r['exponent_lower_bound']} "
                                 f"({r['note']})")
                else:
                    lines.append(f"- {r['N1']}→{r['N2']}: {r.get('note')}")
        lines.append("")

    gates = ana.get("gates") or {}
    if gates:
        lines += [f"## N={cfg['gated_rung']} gate verdicts", "",
                  "| solver | passed | pooled KM median @"
                  f"{cfg['gate_prev']} | solved-stop draws (first "
                  f"{cfg['draws_base']}) |", "|---|---|---|---|"]
        for did in SOLVER_ORDER:
            g = gates.get(str(did))
            if g:
                lines.append(
                    f"| {solvers.get(did, {}).get('tag', did)} | "
                    f"{g.get('passed')} | "
                    f"{g.get('pooled_km_median_at_gate_prev')} | "
                    f"{g.get('draws_reaching_solved_stop')}/"
                    f"{g.get('n_draws')} |")
        lines.append("")
    lines += ["## Artifacts", "",
              "- `results.json` — per-cell records incl. per-instance "
              "first-solve steps, stop reason, wall.",
              "- `analysis.json` — KM medians/CIs, local exponents, gates.",
              "- `per_instance.csv` — flat per-instance table.",
              "- `instances_manifest.json` — seeds + SHA256 of every draw.",
              ""]
    P["results_md"].write_text("\n".join(lines), encoding="utf-8")
    append_status(f"curvature{' [smoke]' if smoke else ''} RESULTS.md written")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--generate", action="store_true")
    ap.add_argument("--run", action="store_true")
    ap.add_argument("--analyze", action="store_true")
    ap.add_argument("--finalize", action="store_true")
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()
    if args.generate:
        generate(args.smoke)
    if args.run:
        run(args.smoke)
    if args.analyze:
        analyze(args.smoke)
    if args.finalize:
        finalize(args.smoke)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/gate_ablation/results.json <==
{
  "protocol": "paper ladder (ratio 4.3 planted, 100 inst/N, budgets 50*2^k capped 1e6, advance while unsolved<0.5) + forced record sizes 320/640/905/1280 at paper budgets",
  "ablation_semantics": "gate factor removed from the release product only (clamped to 1); internal appearances inside other gates kept",
  "variants": {
    "34000": {
      "name": "control_full_340",
      "description": "Intact Design 340 (control; exact copy of solvers/solver_340.py)",
      "lr_dt0": 2.98620780605473,
      "ladder": [
        {
          "design_id": 34000,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "max_steps": 50,
          "run_till_median": true,
          "wall_seconds": 4.521,
          "wall_seconds_per_instance": 0.04521,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 59.724156121094595,
          "steps_executed": 20,
          "wall_seconds_per_step": 0.22604,
          "k": 0
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "max_steps": 100,
          "run_till_median": true,
          "wall_seconds": 0.422,
          "wall_seconds_per_instance": 0.00422,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 179.1724683632838,
          "steps_executed": 60,
          "wall_seconds_per_step": 0.007039,
          "k": 1
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "max_steps": 200,
          "run_till_median": true,
          "wall_seconds": 1.322,
          "wall_seconds_per_instance": 0.01322,
          "unsolved_fraction": 0.49,
          "median_step": 191,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 570.3656909564534,
          "steps_executed": 191,
          "wall_seconds_per_step": 0.00692,
          "k": 2
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "max_steps": 400,
          "run_till_median": true,
          "wall_seconds": 2.386,
          "wall_seconds_per_instance": 0.02386,
          "unsolved_fraction": 0.49,
          "median_step": 314,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 937.6692511011852,
          "steps_executed": 314,
          "wall_seconds_per_step": 0.007598,
          "k": 3
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "max_steps": 800,
          "run_till_median": true,
          "wall_seconds": 3.706,
          "wall_seconds_per_instance": 0.03706,
          "unsolved_fraction": 0.49,
          "median_step": 480,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1433.3797469062704,
          "steps_executed": 480,
          "wall_seconds_per_step": 0.007721,
          "k": 4
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "max_steps": 1600,
          "run_till_median": true,
          "wall_seconds": 4.561,
          "wall_seconds_per_instance": 0.04561,
          "unsolved_fraction": 0.49,
          "median_step": 572,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1708.1108650633055,
          "steps_executed": 572,
          "wall_seconds_per_step": 0.007973,
          "k": 5
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "max_steps": 3200,
          "run_till_median": true,
          "wall_seconds": 7.075,
          "wall_seconds_per_instance": 0.07075,
          "unsolved_fraction": 0.49,
          "median_step": 887,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2648.7663239705453,
          "steps_executed": 887,
          "wall_seconds_per_step": 0.007977,
          "k": 6
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "max_steps": 6400,
          "run_till_median": true,
          "wall_seconds": 10.352,
          "wall_seconds_per_instance": 0.10352,
          "unsolved_fraction": 0.49,
          "median_step": 1262,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 3768.5942512410693,
          "steps_executed": 1262,
          "wall_seconds_per_step": 0.008203,
          "k": 7
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "max_steps": 12800,
          "run_till_median": true,
          "wall_seconds": 11.528,
          "wall_seconds_per_instance": 0.11528,
          "unsolved_fraction": 0.49,
          "median_step": 1385,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 4135.897811385801,
          "steps_executed": 1385,
          "wall_seconds_per_step": 0.008323,
          "k": 8
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "max_steps": 25600,
          "run_till_median": true,
          "wall_seconds": 22.058,
          "wall_seconds_per_instance": 0.22058,
          "unsolved_fraction": 0.49,
          "median_step": 2557,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 7635.733360081945,
          "steps_executed": 2557,
          "wall_seconds_per_step": 0.008627,
          "k": 9
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "max_steps": 51200,
          "run_till_median": true,
          "wall_seconds": 26.244,
          "wall_seconds_per_instance": 0.26244,
          "unsolved_fraction": 0.49,
          "median_step": 3001,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 8961.609625970244,
          "steps_executed": 3001,
          "wall_seconds_per_step": 0.008745,
          "k": 10
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "max_steps": 102400,
          "run_till_median": true,
          "wall_seconds": 43.394,
          "wall_seconds_per_instance": 0.43394,
          "unsolved_fraction": 0.49,
          "median_step": 4744,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 14166.569831923638,
          "steps_executed": 4744,
          "wall_seconds_per_step": 0.009147,
          "k": 11
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "max_steps": 204800,
          "run_till_median": true,
          "wall_seconds": 110.619,
          "wall_seconds_per_instance": 1.10619,
          "unsolved_fraction": 0.49,
          "median_step": 10247,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 30599.67138864282,
          "steps_executed": 10247,
          "wall_seconds_per_step": 0.010795,
          "k": 12
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "max_steps": 409600,
          "run_till_median": true,
          "wall_seconds": 318.724,
          "wall_seconds_per_instance": 3.18724,
          "unsolved_fraction": 0.49,
          "median_step": 23543,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 70304.29037794651,
          "steps_executed": 23543,
          "wall_seconds_per_step": 0.013538,
          "k": 13
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "max_steps": 819200,
          "run_till_median": true,
          "wall_seconds": 510.482,
          "wall_seconds_per_instance": 5.10482,
          "unsolved_fraction": 0.49,
          "median_step": 30231,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 90276.04818484055,
          "steps_executed": 30231,
          "wall_seconds_per_step": 0.016886,
          "k": 14
        },
        {
          "design_id": 34000,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "max_steps": 1000000,
          "run_till_median": true,
          "wall_seconds": 2522.223,
          "wall_seconds_per_instance": 25.22223,
          "unsolved_fraction": 0.49,
          "median_step": 109448,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 326834.4719570781,
          "steps_executed": 109448,
          "wall_seconds_per_step": 0.023045,
          "k": 15
        }
      ],
      "forced": [],
      "N_max": 1810
    },
    "34001": {
      "name": "no_gate_xl",
      "description": "Leave-one-out: long-term memory gate (gate_xl, Eq. S3) removed from the release product. gate_xl still shifts gate_tail internally.",
      "lr_dt0": 2.98620780605473,
      "ladder": [
        {
          "design_id": 34001,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "max_steps": 50,
          "run_till_median": true,
          "wall_seconds": 0.183,
          "wall_seconds_per_instance": 0.00183,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 71.66898734531352,
          "steps_executed": 24,
          "wall_seconds_per_step": 0.007606,
          "k": 0
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "max_steps": 100,
          "run_till_median": true,
          "wall_seconds": 0.26,
          "wall_seconds_per_instance": 0.0026,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 110.48968882402501,
          "steps_executed": 37,
          "wall_seconds_per_step": 0.007016,
          "k": 1
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "max_steps": 200,
          "run_till_median": true,
          "wall_seconds": 0.558,
          "wall_seconds_per_instance": 0.00558,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 241.88283229043313,
          "steps_executed": 81,
          "wall_seconds_per_step": 0.006886,
          "k": 2
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "max_steps": 400,
          "run_till_median": true,
          "wall_seconds": 1.227,
          "wall_seconds_per_instance": 0.01227,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 507.6553270293041,
          "steps_executed": 170,
          "wall_seconds_per_step": 0.007216,
          "k": 3
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "max_steps": 800,
          "run_till_median": true,
          "wall_seconds": 2.267,
          "wall_seconds_per_instance": 0.02267,
          "unsolved_fraction": 0.49,
          "median_step": 311,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 928.710627683021,
          "steps_executed": 311,
          "wall_seconds_per_step": 0.007288,
          "k": 4
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "max_steps": 1600,
          "run_till_median": true,
          "wall_seconds": 2.519,
          "wall_seconds_per_instance": 0.02519,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1006.352030640444,
          "steps_executed": 337,
          "wall_seconds_per_step": 0.007474,
          "k": 5
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "max_steps": 3200,
          "run_till_median": true,
          "wall_seconds": 4.496,
          "wall_seconds_per_instance": 0.04496,
          "unsolved_fraction": 0.49,
          "median_step": 589,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1758.8763977662359,
          "steps_executed": 589,
          "wall_seconds_per_step": 0.007633,
          "k": 6
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "max_steps": 6400,
          "run_till_median": true,
          "wall_seconds": 4.894,
          "wall_seconds_per_instance": 0.04894,
          "unsolved_fraction": 0.49,
          "median_step": 636,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1899.2281646508081,
          "steps_executed": 636,
          "wall_seconds_per_step": 0.007695,
          "k": 7
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "max_steps": 12800,
          "run_till_median": true,
          "wall_seconds": 6.996,
          "wall_seconds_per_instance": 0.06996,
          "unsolved_fraction": 0.49,
          "median_step": 882,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2633.835284940272,
          "steps_executed": 882,
          "wall_seconds_per_step": 0.007932,
          "k": 8
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "max_steps": 25600,
          "run_till_median": true,
          "wall_seconds": 12.926,
          "wall_seconds_per_instance": 0.12926,
          "unsolved_fraction": 0.49,
          "median_step": 1581,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 4721.194541372528,
          "steps_executed": 1581,
          "wall_seconds_per_step": 0.008176,
          "k": 9
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "max_steps": 51200,
          "run_till_median": true,
          "wall_seconds": 23.263,
          "wall_seconds_per_instance": 0.23263,
          "unsolved_fraction": 0.49,
          "median_step": 2719,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 8119.49902466281,
          "steps_executed": 2719,
          "wall_seconds_per_step": 0.008556,
          "k": 10
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "max_steps": 102400,
          "run_till_median": true,
          "wall_seconds": 68.29,
          "wall_seconds_per_instance": 0.6829,
          "unsolved_fraction": 0.49,
          "median_step": 7375,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 22023.282569653635,
          "steps_executed": 7375,
          "wall_seconds_per_step": 0.00926,
          "k": 11
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "max_steps": 204800,
          "run_till_median": true,
          "wall_seconds": 256.941,
          "wall_seconds_per_instance": 2.56941,
          "unsolved_fraction": 0.49,
          "median_step": 25625,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 76521.57503015245,
          "steps_executed": 25625,
          "wall_seconds_per_step": 0.010027,
          "k": 12
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "max_steps": 409600,
          "run_till_median": true,
          "wall_seconds": 1519.609,
          "wall_seconds_per_instance": 15.19609,
          "unsolved_fraction": 0.49,
          "median_step": 113865,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 340024.55183642183,
          "steps_executed": 113865,
          "wall_seconds_per_step": 0.013346,
          "k": 13
        },
        {
          "design_id": 34001,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "max_steps": 819200,
          "run_till_median": true,
          "wall_seconds": 13771.531,
          "wall_seconds_per_instance": 137.71531,
          "unsolved_fraction": 0.54,
          "median_step": 889668,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2656733.5263970993,
          "steps_executed": 819200,
          "wall_seconds_per_step": 0.016811,
          "k": 14
        }
      ],
      "forced": [],
      "N_max": 905
    },
    "34002": {
      "name": "no_weak_band",
      "description": "Leave-one-out: weak-satisfaction band (weak_band, Eq. S4) removed from the release product. weak_band still drives floor_gate.",
      "lr_dt0": 2.98620780605473,
      "ladder": [
        {
          "design_id": 34002,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "max_steps": 50,
          "run_till_median": true,
          "wall_seconds": 0.142,
          "wall_seconds_per_instance": 0.00142,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 53.75174050898514,
          "steps_executed": 18,
          "wall_seconds_per_step": 0.007901,
          "k": 0
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "max_steps": 100,
          "run_till_median": true,
          "wall_seconds": 0.151,
          "wall_seconds_per_instance": 0.00151,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 62.71036392714933,
          "steps_executed": 21,
          "wall_seconds_per_step": 0.007175,
          "k": 1
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "max_steps": 200,
          "run_till_median": true,
          "wall_seconds": 0.158,
          "wall_seconds_per_instance": 0.00158,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 65.69657173320405,
          "steps_executed": 22,
          "wall_seconds_per_step": 0.007183,
          "k": 2
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "max_steps": 400,
          "run_till_median": true,
          "wall_seconds": 0.253,
          "wall_seconds_per_instance": 0.00253,
          "unsolved_fraction": 0.47,
          "median_step": 35,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 104.51727321191555,
          "steps_executed": 35,
          "wall_seconds_per_step": 0.007238,
          "k": 3
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "max_steps": 800,
          "run_till_median": true,
          "wall_seconds": 0.428,
          "wall_seconds_per_instance": 0.00428,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 176.18626055722908,
          "steps_executed": 59,
          "wall_seconds_per_step": 0.00726,
          "k": 4
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "max_steps": 1600,
          "run_till_median": true,
          "wall_seconds": 0.787,
          "wall_seconds_per_instance": 0.00787,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 319.5242352478561,
          "steps_executed": 107,
          "wall_seconds_per_step": 0.007353,
          "k": 5
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "max_steps": 3200,
          "run_till_median": true,
          "wall_seconds": 1.409,
          "wall_seconds_per_instance": 0.01409,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 564.3932753443439,
          "steps_executed": 189,
          "wall_seconds_per_step": 0.007456,
          "k": 6
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "max_steps": 6400,
          "run_till_median": true,
          "wall_seconds": 3.031,
          "wall_seconds_per_instance": 0.03031,
          "unsolved_fraction": 0.49,
          "median_step": 395,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1179.5520833916182,
          "steps_executed": 395,
          "wall_seconds_per_step": 0.007672,
          "k": 7
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "max_steps": 12800,
          "run_till_median": true,
          "wall_seconds": 6.748,
          "wall_seconds_per_instance": 0.06748,
          "unsolved_fraction": 0.49,
          "median_step": 780,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2329.2420887226895,
          "steps_executed": 780,
          "wall_seconds_per_step": 0.008652,
          "k": 8
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "max_steps": 25600,
          "run_till_median": true,
          "wall_seconds": 17.912,
          "wall_seconds_per_instance": 0.17912,
          "unsolved_fraction": 0.49,
          "median_step": 2098,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 6265.063977102824,
          "steps_executed": 2098,
          "wall_seconds_per_step": 0.008538,
          "k": 9
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "max_steps": 51200,
          "run_till_median": true,
          "wall_seconds": 74.276,
          "wall_seconds_per_instance": 0.74276,
          "unsolved_fraction": 0.49,
          "median_step": 8518,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 25436.51809197419,
          "steps_executed": 8518,
          "wall_seconds_per_step": 0.00872,
          "k": 10
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "max_steps": 102400,
          "run_till_median": true,
          "wall_seconds": 386.682,
          "wall_seconds_per_instance": 3.86682,
          "unsolved_fraction": 0.49,
          "median_step": 42185,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 125973.17629841878,
          "steps_executed": 42185,
          "wall_seconds_per_step": 0.009166,
          "k": 11
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "max_steps": 204800,
          "run_till_median": true,
          "wall_seconds": 2101.586,
          "wall_seconds_per_instance": 21.01586,
          "unsolved_fraction": 0.65,
          "median_step": 291335,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 869986.8511769547,
          "steps_executed": 204800,
          "wall_seconds_per_step": 0.010262,
          "k": 12
        }
      ],
      "forced": [
        {
          "design_id": 34002,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "max_steps": 409600,
          "run_till_median": true,
          "wall_seconds": 5305.888,
          "wall_seconds_per_instance": 53.05888,
          "unsolved_fraction": 0.9299999999999999,
          "median_step": 2757973,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 8235880.501488182,
          "steps_executed": 409600,
          "wall_seconds_per_step": 0.012954,
          "forced": true
        },
        {
          "design_id": 34002,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "max_steps": 819200,
          "run_till_median": true,
          "wall_seconds": 13178.467,
          "wall_seconds_per_instance": 131.78467,
          "unsolved_fraction": 1.0,
          "median_step": 82739200,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 247076444.9067235,
          "steps_executed": 819200,
          "wall_seconds_per_step": 0.016087,
          "forced": true
        }
      ],
      "N_max": 453
    },
    "34003": {
      "name": "no_push_up",
      "description": "Leave-one-out: bounded upward push (push_up, Eq. S5) removed from the release product. push_up still drives floor_gate.",
      "lr_dt0": 2.98620780605473,
      "ladder": [
        {
          "design_id": 34003,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "max_steps": 50,
          "run_till_median": true,
          "wall_seconds": 0.182,
          "wall_seconds_per_instance": 0.00182,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 68.68277953925879,
          "steps_executed": 23,
          "wall_seconds_per_step": 0.007924,
          "k": 0
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "max_steps": 100,
          "run_till_median": true,
          "wall_seconds": 0.447,
          "wall_seconds_per_instance": 0.00447,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 185.14488397539324,
          "steps_executed": 62,
          "wall_seconds_per_step": 0.007205,
          "k": 1
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "max_steps": 200,
          "run_till_median": true,
          "wall_seconds": 1.295,
          "wall_seconds_per_instance": 0.01295,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 540.5036128959061,
          "steps_executed": 181,
          "wall_seconds_per_step": 0.007152,
          "k": 2
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "max_steps": 400,
          "run_till_median": true,
          "wall_seconds": 2.219,
          "wall_seconds_per_instance": 0.02219,
          "unsolved_fraction": 0.48,
          "median_step": 294,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 877.9450949800906,
          "steps_executed": 294,
          "wall_seconds_per_step": 0.007547,
          "k": 3
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "max_steps": 800,
          "run_till_median": true,
          "wall_seconds": 3.778,
          "wall_seconds_per_instance": 0.03778,
          "unsolved_fraction": 0.49,
          "median_step": 494,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1475.1866561910365,
          "steps_executed": 494,
          "wall_seconds_per_step": 0.007648,
          "k": 4
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "max_steps": 1600,
          "run_till_median": true,
          "wall_seconds": 5.059,
          "wall_seconds_per_instance": 0.05059,
          "unsolved_fraction": 0.49,
          "median_step": 654,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1952.9799051597934,
          "steps_executed": 654,
          "wall_seconds_per_step": 0.007735,
          "k": 5
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "max_steps": 3200,
          "run_till_median": true,
          "wall_seconds": 7.619,
          "wall_seconds_per_instance": 0.07619,
          "unsolved_fraction": 0.49,
          "median_step": 958,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2860.787078200431,
          "steps_executed": 958,
          "wall_seconds_per_step": 0.007953,
          "k": 6
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "max_steps": 6400,
          "run_till_median": true,
          "wall_seconds": 8.126,
          "wall_seconds_per_instance": 0.08126,
          "unsolved_fraction": 0.49,
          "median_step": 1053,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 3144.4768197756307,
          "steps_executed": 1053,
          "wall_seconds_per_step": 0.007717,
          "k": 7
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "max_steps": 12800,
          "run_till_median": true,
          "wall_seconds": 13.482,
          "wall_seconds_per_instance": 0.13482,
          "unsolved_fraction": 0.49,
          "median_step": 1627,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 4858.560100451045,
          "steps_executed": 1627,
          "wall_seconds_per_step": 0.008287,
          "k": 8
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "max_steps": 25600,
          "run_till_median": true,
          "wall_seconds": 22.289,
          "wall_seconds_per_instance": 0.22289,
          "unsolved_fraction": 0.49,
          "median_step": 2575,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 7689.4851005909295,
          "steps_executed": 2575,
          "wall_seconds_per_step": 0.008656,
          "k": 9
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "max_steps": 51200,
          "run_till_median": true,
          "wall_seconds": 40.199,
          "wall_seconds_per_instance": 0.40199,
          "unsolved_fraction": 0.49,
          "median_step": 4433,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 13237.859204240618,
          "steps_executed": 4433,
          "wall_seconds_per_step": 0.009068,
          "k": 10
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "max_steps": 102400,
          "run_till_median": true,
          "wall_seconds": 141.992,
          "wall_seconds_per_instance": 1.41992,
          "unsolved_fraction": 0.49,
          "median_step": 15296,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 45677.03460141315,
          "steps_executed": 15296,
          "wall_seconds_per_step": 0.009283,
          "k": 11
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "max_steps": 204800,
          "run_till_median": true,
          "wall_seconds": 2059.51,
          "wall_seconds_per_instance": 20.5951,
          "unsolved_fraction": 0.51,
          "median_step": 208937,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 623929.3003736571,
          "steps_executed": 204800,
          "wall_seconds_per_step": 0.010056,
          "k": 12
        }
      ],
      "forced": [
        {
          "design_id": 34003,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "max_steps": 409600,
          "run_till_median": true,
          "wall_seconds": 5348.109,
          "wall_seconds_per_instance": 53.48109,
          "unsolved_fraction": 0.73,
          "median_step": 752174,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2246147.8703114106,
          "steps_executed": 409600,
          "wall_seconds_per_step": 0.013057,
          "forced": true
        },
        {
          "design_id": 34003,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "max_steps": 819200,
          "run_till_median": true,
          "wall_seconds": 12956.309,
          "wall_seconds_per_instance": 129.56309,
          "unsolved_fraction": 0.92,
          "median_step": 4867011,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 14533906.240354236,
          "steps_executed": 819200,
          "wall_seconds_per_step": 0.015816,
          "forced": true
        }
      ],
      "N_max": 453
    },
    "34004": {
      "name": "no_gate_tail",
      "description": "Leave-one-out: tail-safety gate (gate_tail, Eq. S6) removed from the release product.",
      "lr_dt0": 2.98620780605473,
      "ladder": [
        {
          "design_id": 34004,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "max_steps": 50,
          "run_till_median": true,
          "wall_seconds": 0.199,
          "wall_seconds_per_instance": 0.00199,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 80.6276107634777,
          "steps_executed": 27,
          "wall_seconds_per_step": 0.007354,
          "k": 0
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "max_steps": 100,
          "run_till_median": true,
          "wall_seconds": 0.428,
          "wall_seconds_per_instance": 0.00428,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 185.14488397539324,
          "steps_executed": 62,
          "wall_seconds_per_step": 0.006897,
          "k": 1
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "max_steps": 200,
          "run_till_median": true,
          "wall_seconds": 0.778,
          "wall_seconds_per_instance": 0.00778,
          "unsolved_fraction": 0.48,
          "median_step": 113,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 337.4414820841845,
          "steps_executed": 113,
          "wall_seconds_per_step": 0.006888,
          "k": 2
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "max_steps": 400,
          "run_till_median": true,
          "wall_seconds": 1.92,
          "wall_seconds_per_instance": 0.0192,
          "unsolved_fraction": 0.49,
          "median_step": 264,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 788.3588607984487,
          "steps_executed": 264,
          "wall_seconds_per_step": 0.007272,
          "k": 3
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "max_steps": 800,
          "run_till_median": true,
          "wall_seconds": 3.816,
          "wall_seconds_per_instance": 0.03816,
          "unsolved_fraction": 0.49,
          "median_step": 525,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1567.7590981787332,
          "steps_executed": 525,
          "wall_seconds_per_step": 0.007268,
          "k": 4
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "max_steps": 1600,
          "run_till_median": true,
          "wall_seconds": 4.935,
          "wall_seconds_per_instance": 0.04935,
          "unsolved_fraction": 0.49,
          "median_step": 668,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1994.7868144445595,
          "steps_executed": 668,
          "wall_seconds_per_step": 0.007387,
          "k": 5
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "max_steps": 3200,
          "run_till_median": true,
          "wall_seconds": 6.614,
          "wall_seconds_per_instance": 0.06614,
          "unsolved_fraction": 0.49,
          "median_step": 849,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2535.2904273404656,
          "steps_executed": 849,
          "wall_seconds_per_step": 0.00779,
          "k": 6
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "max_steps": 6400,
          "run_till_median": true,
          "wall_seconds": 8.78,
          "wall_seconds_per_instance": 0.0878,
          "unsolved_fraction": 0.49,
          "median_step": 1071,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 3198.228560284616,
          "steps_executed": 1071,
          "wall_seconds_per_step": 0.008198,
          "k": 7
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "max_steps": 12800,
          "run_till_median": true,
          "wall_seconds": 12.776,
          "wall_seconds_per_instance": 0.12776,
          "unsolved_fraction": 0.49,
          "median_step": 1513,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 4518.132410560806,
          "steps_executed": 1513,
          "wall_seconds_per_step": 0.008444,
          "k": 8
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "max_steps": 25600,
          "run_till_median": true,
          "wall_seconds": 15.13,
          "wall_seconds_per_instance": 0.1513,
          "unsolved_fraction": 0.49,
          "median_step": 1815,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 5419.9671679893345,
          "steps_executed": 1815,
          "wall_seconds_per_step": 0.008336,
          "k": 9
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "max_steps": 51200,
          "run_till_median": true,
          "wall_seconds": 37.308,
          "wall_seconds_per_instance": 0.37308,
          "unsolved_fraction": 0.49,
          "median_step": 4253,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 12700.341799150767,
          "steps_executed": 4253,
          "wall_seconds_per_step": 0.008772,
          "k": 10
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "max_steps": 102400,
          "run_till_median": true,
          "wall_seconds": 55.495,
          "wall_seconds_per_instance": 0.55495,
          "unsolved_fraction": 0.49,
          "median_step": 6077,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 18147.184837394594,
          "steps_executed": 6077,
          "wall_seconds_per_step": 0.009132,
          "k": 11
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "max_steps": 204800,
          "run_till_median": true,
          "wall_seconds": 130.389,
          "wall_seconds_per_instance": 1.30389,
          "unsolved_fraction": 0.49,
          "median_step": 12840,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 38342.90822974273,
          "steps_executed": 12840,
          "wall_seconds_per_step": 0.010155,
          "k": 12
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "max_steps": 409600,
          "run_till_median": true,
          "wall_seconds": 251.674,
          "wall_seconds_per_instance": 2.51674,
          "unsolved_fraction": 0.49,
          "median_step": 18741,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 55964.520493271695,
          "steps_executed": 18741,
          "wall_seconds_per_step": 0.013429,
          "k": 13
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "max_steps": 819200,
          "run_till_median": true,
          "wall_seconds": 983.139,
          "wall_seconds_per_instance": 9.83139,
          "unsolved_fraction": 0.49,
          "median_step": 59173,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 176702.87450767652,
          "steps_executed": 59173,
          "wall_seconds_per_step": 0.016615,
          "k": 14
        },
        {
          "design_id": 34004,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "max_steps": 1000000,
          "run_till_median": true,
          "wall_seconds": 3043.752,
          "wall_seconds_per_instance": 30.43752,
          "unsolved_fraction": 0.49,
          "median_step": 130520,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 389759.8428462634,
          "steps_executed": 130520,
          "wall_seconds_per_step": 0.02332,
          "k": 15
        }
      ],
      "forced": [],
      "N_max": 1810
    },
    "34005": {
      "name": "no_amp_norm",
      "description": "Leave-one-out: amplitude normalization (amp_norm, Eqs. S7-S9) removed from the release product.",
      "lr_dt0": 2.98620780605473,
      "ladder": [
        {
          "design_id": 34005,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "max_steps": 50,
          "run_till_median": true,
          "wall_seconds": 0.223,
          "wall_seconds_per_instance": 0.00223,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 86.60002637558716,
          "steps_executed": 29,
          "wall_seconds_per_step": 0.007681,
          "k": 0
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "max_steps": 100,
          "run_till_median": true,
          "wall_seconds": 0.571,
          "wall_seconds_per_instance": 0.00571,
          "unsolved_fraction": 0.48,
          "median_step": 79,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 235.91041667832366,
          "steps_executed": 79,
          "wall_seconds_per_step": 0.007223,
          "k": 1
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "max_steps": 200,
          "run_till_median": true,
          "wall_seconds": 0.947,
          "wall_seconds_per_instance": 0.00947,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 391.1932225931696,
          "steps_executed": 131,
          "wall_seconds_per_step": 0.007231,
          "k": 2
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "max_steps": 400,
          "run_till_median": true,
          "wall_seconds": 2.315,
          "wall_seconds_per_instance": 0.02315,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 916.7657964588021,
          "steps_executed": 307,
          "wall_seconds_per_step": 0.007541,
          "k": 3
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "max_steps": 800,
          "run_till_median": true,
          "wall_seconds": 3.022,
          "wall_seconds_per_instance": 0.03022,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1233.3038239006034,
          "steps_executed": 413,
          "wall_seconds_per_step": 0.007317,
          "k": 4
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "max_steps": 1600,
          "run_till_median": true,
          "wall_seconds": 4.578,
          "wall_seconds_per_instance": 0.04578,
          "unsolved_fraction": 0.49,
          "median_step": 617,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 1842.4902163357683,
          "steps_executed": 617,
          "wall_seconds_per_step": 0.00742,
          "k": 5
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "max_steps": 3200,
          "run_till_median": true,
          "wall_seconds": 5.971,
          "wall_seconds_per_instance": 0.05971,
          "unsolved_fraction": 0.49,
          "median_step": 795,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 2374.0352058135104,
          "steps_executed": 795,
          "wall_seconds_per_step": 0.007511,
          "k": 6
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "max_steps": 6400,
          "run_till_median": true,
          "wall_seconds": 8.32,
          "wall_seconds_per_instance": 0.0832,
          "unsolved_fraction": 0.49,
          "median_step": 1081,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 3228.090638345163,
          "steps_executed": 1081,
          "wall_seconds_per_step": 0.007697,
          "k": 7
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "max_steps": 12800,
          "run_till_median": true,
          "wall_seconds": 12.788,
          "wall_seconds_per_instance": 0.12788,
          "unsolved_fraction": 0.49,
          "median_step": 1607,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 4798.8359443299505,
          "steps_executed": 1607,
          "wall_seconds_per_step": 0.007958,
          "k": 8
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "max_steps": 25600,
          "run_till_median": true,
          "wall_seconds": 17.023,
          "wall_seconds_per_instance": 0.17023,
          "unsolved_fraction": 0.49,
          "median_step": 2016,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 6020.194937006336,
          "steps_executed": 2016,
          "wall_seconds_per_step": 0.008444,
          "k": 9
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "max_steps": 51200,
          "run_till_median": true,
          "wall_seconds": 32.051,
          "wall_seconds_per_instance": 0.32051,
          "unsolved_fraction": 0.49,
          "median_step": 3667,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 10950.424024802694,
          "steps_executed": 3667,
          "wall_seconds_per_step": 0.00874,
          "k": 10
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "max_steps": 102400,
          "run_till_median": true,
          "wall_seconds": 46.415,
          "wall_seconds_per_instance": 0.46415,
          "unsolved_fraction": 0.49,
          "median_step": 5082,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 15175.908070370137,
          "steps_executed": 5082,
          "wall_seconds_per_step": 0.009133,
          "k": 11
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "max_steps": 204800,
          "run_till_median": true,
          "wall_seconds": 123.254,
          "wall_seconds_per_instance": 1.23254,
          "unsolved_fraction": 0.48,
          "median_step": 12265,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 36625.838741261265,
          "steps_executed": 12265,
          "wall_seconds_per_step": 0.010049,
          "k": 12
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "max_steps": 409600,
          "run_till_median": true,
          "wall_seconds": 227.258,
          "wall_seconds_per_instance": 2.27258,
          "unsolved_fraction": 0.49,
          "median_step": 16919,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 50523.64987063997,
          "steps_executed": 16919,
          "wall_seconds_per_step": 0.013432,
          "k": 13
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "max_steps": 819200,
          "run_till_median": true,
          "wall_seconds": 585.862,
          "wall_seconds_per_instance": 5.85862,
          "unsolved_fraction": 0.49,
          "median_step": 34937,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 104329.1421201341,
          "steps_executed": 34937,
          "wall_seconds_per_step": 0.016769,
          "k": 14
        },
        {
          "design_id": 34005,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "max_steps": 1000000,
          "run_till_median": true,
          "wall_seconds": 2878.109,
          "wall_seconds_per_instance": 28.78109,
          "unsolved_fraction": 0.49,
          "median_step": 126402,
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 377462.63910092996,
          "steps_executed": 126402,
          "wall_seconds_per_step": 0.022769,
          "k": 15
        }
      ],
      "forced": [],
      "N_max": 1810
    }
  }
}

==> anc/data/benchmarks/gate_ablation/variants/solver_34000.py <==
"""GATE-ABLATION VARIANT 34000 (control_full_340).

Intact Design 340 (control; exact copy of solvers/solver_340.py)

Derived from solvers/solver_340.py (unmodified elsewhere).
"""
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/gate_ablation/variants/solver_34001.py <==
"""GATE-ABLATION VARIANT 34001 (no_gate_xl).

Leave-one-out: long-term memory gate (gate_xl, Eq. S3) removed from the release product. gate_xl still shifts gate_tail internally.

Derived from solvers/solver_340.py (unmodified elsewhere).
"""
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * weak_band * push_up * gate_tail * amp_norm  # ABLATED: gate_xl removed

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/gate_ablation/variants/solver_34002.py <==
"""GATE-ABLATION VARIANT 34002 (no_weak_band).

Leave-one-out: weak-satisfaction band (weak_band, Eq. S4) removed from the release product. weak_band still drives floor_gate.

Derived from solvers/solver_340.py (unmodified elsewhere).
"""
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * push_up * gate_tail * amp_norm  # ABLATED: weak_band removed

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/gate_ablation/variants/solver_34003.py <==
"""GATE-ABLATION VARIANT 34003 (no_push_up).

Leave-one-out: bounded upward push (push_up, Eq. S5) removed from the release product. push_up still drives floor_gate.

Derived from solvers/solver_340.py (unmodified elsewhere).
"""
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * gate_tail * amp_norm  # ABLATED: push_up removed

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/gate_ablation/variants/solver_34004.py <==
"""GATE-ABLATION VARIANT 34004 (no_gate_tail).

Leave-one-out: tail-safety gate (gate_tail, Eq. S6) removed from the release product.

Derived from solvers/solver_340.py (unmodified elsewhere).
"""
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * amp_norm  # ABLATED: gate_tail removed

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/gate_ablation/variants/solver_34005.py <==
"""GATE-ABLATION VARIANT 34005 (no_amp_norm).

Leave-one-out: amplitude normalization (amp_norm, Eqs. S7-S9) removed from the release product.

Derived from solvers/solver_340.py (unmodified elsewhere).
"""
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail  # ABLATED: amp_norm removed

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/hebo_baseline/n1810_draws.json <==
{
  "design": 340,
  "N": 1810,
  "batch": 100,
  "budget_steps": 250000,
  "lr_dt0": 2.98620780605473,
  "draws_completed": 10,
  "median_step_per_draw": [
    188072,
    94351,
    111614,
    148257,
    143949,
    164491,
    166565,
    107226,
    125656,
    115983
  ],
  "median_of_medians": 143949,
  "min_median": 94351,
  "max_median": 188072,
  "pooled_unsolved_at_budget": {
    "unsolved": 365,
    "total": 1000,
    "fraction": 0.365,
    "wilson95": [
      0.3357,
      0.3953
    ]
  },
  "draws_passing_paper_criterion": 10,
  "note": "unsolved fraction is at THIS budget; upper-bounds the unsolved fraction at the paper's 1e6 cap",
  "rows": [
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5825.971,
      "wall_seconds_per_instance": 58.25971,
      "unsolved_fraction": 0.41000000000000003,
      "median_step": 188072,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 561622.0745003251,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023304,
      "draw": 0,
      "torch_seed": 2026070500,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5927.838,
      "wall_seconds_per_instance": 59.27838,
      "unsolved_fraction": 0.38,
      "median_step": 94351,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 281751.6927090698,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023711,
      "draw": 1,
      "torch_seed": 2026070501,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5917.808,
      "wall_seconds_per_instance": 59.17808,
      "unsolved_fraction": 0.35,
      "median_step": 111614,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 333302.59806499264,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023671,
      "draw": 2,
      "torch_seed": 2026070502,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5893.621,
      "wall_seconds_per_instance": 58.93621,
      "unsolved_fraction": 0.37,
      "median_step": 148257,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 442726.21070225607,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023574,
      "draw": 3,
      "torch_seed": 2026070503,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5913.856,
      "wall_seconds_per_instance": 59.13856,
      "unsolved_fraction": 0.38,
      "median_step": 143949,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 429861.6274737723,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023655,
      "draw": 4,
      "torch_seed": 2026070504,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5889.15,
      "wall_seconds_per_instance": 58.8915,
      "unsolved_fraction": 0.41000000000000003,
      "median_step": 164491,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 491204.3082257486,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023557,
      "draw": 5,
      "torch_seed": 2026070505,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5846.32,
      "wall_seconds_per_instance": 58.4632,
      "unsolved_fraction": 0.36,
      "median_step": 166565,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 497397.7032155061,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023385,
      "draw": 6,
      "torch_seed": 2026070506,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5966.663,
      "wall_seconds_per_instance": 59.66663,
      "unsolved_fraction": 0.31999999999999995,
      "median_step": 107226,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 320199.11821202445,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023867,
      "draw": 7,
      "torch_seed": 2026070507,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5901.134,
      "wall_seconds_per_instance": 59.01134,
      "unsolved_fraction": 0.33999999999999997,
      "median_step": 125656,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 375234.9280776131,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023605,
      "draw": 8,
      "torch_seed": 2026070508,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 250000,
      "run_till_median": false,
      "wall_seconds": 5979.486,
      "wall_seconds_per_instance": 59.79486,
      "unsolved_fraction": 0.32999999999999996,
      "median_step": 115983,
      "lr_dt0": 2.98620780605473,
      "median_steps_x_dt0": 346349.3399696457,
      "steps_executed": 250000,
      "wall_seconds_per_step": 0.023918,
      "draw": 9,
      "torch_seed": 2026070509,
      "seed_scheme": "torch.manual_seed(20260705*100 + draw)",
      "median_reached_within_budget": true
    }
  ]
}

==> anc/data/benchmarks/hebo_baseline/scaling_results.json <==
{
  "solver": "tuned baseline (solver_9001, parent design 1)",
  "tuned_params": {
    "alpha": 6.834858583646712,
    "beta": 18.4858973404431,
    "gamma": 0.24766483348402368,
    "delta": 0.030773188856081733,
    "epsilon": 0.0003778909847826005,
    "zeta": 0.0012132212156103995,
    "lr": 1.8289499256257025
  },
  "bound_hits": {},
  "protocol": "paper schedule: N_k=round(10*2^(k/2)), 100 fresh planted instances/N at ratio 4.3, max_steps=50*2^k capped at 1000000, advance while unsolved<0.5, run_till_median semantics (median_step at failed levels is the harness's projection)",
  "experiments": [
    {
      "design_id": 9001,
      "batch": 100,
      "N": 10,
      "ratio": 4.3,
      "max_steps": 50,
      "run_till_median": true,
      "wall_seconds": 0.136,
      "wall_seconds_per_instance": 0.00136,
      "unsolved_fraction": 0.49,
      "median_step": 20,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 36.57899851251405,
      "steps_executed": 20,
      "wall_seconds_per_step": 0.006796,
      "k": 0
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 14,
      "ratio": 4.3,
      "max_steps": 100,
      "run_till_median": true,
      "wall_seconds": 0.174,
      "wall_seconds_per_instance": 0.00174,
      "unsolved_fraction": 0.49,
      "median_step": 27,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 49.38164799189396,
      "steps_executed": 27,
      "wall_seconds_per_step": 0.006433,
      "k": 1
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 20,
      "ratio": 4.3,
      "max_steps": 200,
      "run_till_median": true,
      "wall_seconds": 0.377,
      "wall_seconds_per_instance": 0.00377,
      "unsolved_fraction": 0.48,
      "median_step": 60,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 109.73699553754214,
      "steps_executed": 60,
      "wall_seconds_per_step": 0.00629,
      "k": 2
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 28,
      "ratio": 4.3,
      "max_steps": 400,
      "run_till_median": true,
      "wall_seconds": 0.602,
      "wall_seconds_per_instance": 0.00602,
      "unsolved_fraction": 0.49,
      "median_step": 96,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 175.57919286006745,
      "steps_executed": 96,
      "wall_seconds_per_step": 0.006275,
      "k": 3
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 40,
      "ratio": 4.3,
      "max_steps": 800,
      "run_till_median": true,
      "wall_seconds": 1.236,
      "wall_seconds_per_instance": 0.01236,
      "unsolved_fraction": 0.49,
      "median_step": 196,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 358.4741854226377,
      "steps_executed": 196,
      "wall_seconds_per_step": 0.006304,
      "k": 4
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 57,
      "ratio": 4.3,
      "max_steps": 1600,
      "run_till_median": true,
      "wall_seconds": 1.72,
      "wall_seconds_per_instance": 0.0172,
      "unsolved_fraction": 0.49,
      "median_step": 271,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 495.64542984456534,
      "steps_executed": 271,
      "wall_seconds_per_step": 0.006347,
      "k": 5
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 80,
      "ratio": 4.3,
      "max_steps": 3200,
      "run_till_median": true,
      "wall_seconds": 5.211,
      "wall_seconds_per_instance": 0.05211,
      "unsolved_fraction": 0.49,
      "median_step": 816,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1492.423139310573,
      "steps_executed": 816,
      "wall_seconds_per_step": 0.006386,
      "k": 6
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 113,
      "ratio": 4.3,
      "max_steps": 6400,
      "run_till_median": true,
      "wall_seconds": 8.694,
      "wall_seconds_per_instance": 0.08694,
      "unsolved_fraction": 0.49,
      "median_step": 1340,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 2450.792900338441,
      "steps_executed": 1340,
      "wall_seconds_per_step": 0.006488,
      "k": 7
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 160,
      "ratio": 4.3,
      "max_steps": 12800,
      "run_till_median": true,
      "wall_seconds": 18.384,
      "wall_seconds_per_instance": 0.18384,
      "unsolved_fraction": 0.49,
      "median_step": 2774,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 5073.507093685698,
      "steps_executed": 2774,
      "wall_seconds_per_step": 0.006627,
      "k": 8
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 226,
      "ratio": 4.3,
      "max_steps": 25600,
      "run_till_median": true,
      "wall_seconds": 51.826,
      "wall_seconds_per_instance": 0.51826,
      "unsolved_fraction": 0.49,
      "median_step": 7598,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 13896.361534904087,
      "steps_executed": 7598,
      "wall_seconds_per_step": 0.006821,
      "k": 9
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 320,
      "ratio": 4.3,
      "max_steps": 51200,
      "run_till_median": true,
      "wall_seconds": 102.806,
      "wall_seconds_per_instance": 1.02806,
      "unsolved_fraction": 0.49,
      "median_step": 14445,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 26419.181675663272,
      "steps_executed": 14445,
      "wall_seconds_per_step": 0.007117,
      "k": 10
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 453,
      "ratio": 4.3,
      "max_steps": 102400,
      "run_till_median": true,
      "wall_seconds": 259.23,
      "wall_seconds_per_instance": 2.5923,
      "unsolved_fraction": 0.49,
      "median_step": 34613,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 63305.44377568244,
      "steps_executed": 34613,
      "wall_seconds_per_step": 0.007489,
      "k": 11
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 640,
      "ratio": 4.3,
      "max_steps": 204800,
      "run_till_median": true,
      "wall_seconds": 597.428,
      "wall_seconds_per_instance": 5.97428,
      "unsolved_fraction": 0.49,
      "median_step": 71510,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 130788.20918149398,
      "steps_executed": 71510,
      "wall_seconds_per_step": 0.008354,
      "k": 12
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 905,
      "ratio": 4.3,
      "max_steps": 409600,
      "run_till_median": true,
      "wall_seconds": 1806.495,
      "wall_seconds_per_instance": 18.06495,
      "unsolved_fraction": 0.49,
      "median_step": 172671,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 315806.61260771565,
      "steps_executed": 172671,
      "wall_seconds_per_step": 0.010462,
      "k": 13
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 1280,
      "ratio": 4.3,
      "max_steps": 819200,
      "run_till_median": true,
      "wall_seconds": 10645.217,
      "wall_seconds_per_instance": 106.45217,
      "unsolved_fraction": 0.49,
      "median_step": 738018,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1349797.9662104298,
      "steps_executed": 738018,
      "wall_seconds_per_step": 0.014424,
      "k": 14
    },
    {
      "design_id": 9001,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "max_steps": 1000000,
      "run_till_median": true,
      "wall_seconds": 19644.978,
      "wall_seconds_per_instance": 196.44978,
      "unsolved_fraction": 0.54,
      "median_step": 1086021,
      "lr_dt0": 1.8289499256257025,
      "median_steps_x_dt0": 1986278.027177951,
      "steps_executed": 1000000,
      "wall_seconds_per_step": 0.019645,
      "k": 15
    }
  ],
  "N_max": 1280,
  "enlarged_budget_N1810": {
    "design_id": 9001,
    "batch": 100,
    "N": 1810,
    "ratio": 4.3,
    "max_steps": 2000000,
    "run_till_median": true,
    "wall_seconds": 38318.097,
    "wall_seconds_per_instance": 383.18097,
    "unsolved_fraction": 0.71,
    "median_step": 3423728,
    "lr_dt0": 1.8289499256257025,
    "median_steps_x_dt0": 6261827.070962635,
    "steps_executed": 2000000,
    "wall_seconds_per_step": 0.019159,
    "note": "enlarged budget (2e6 steps, 2x the paper high-fidelity cap); median_step is a projection if unsolved_fraction >= 0.5"
  }
}

==> anc/data/benchmarks/hebo_baseline/solvers_work/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/hebo_baseline/solvers_work/solver_9001.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=6.834858583646712,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=18.4858973404431, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.24766483348402368, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.030773188856081733, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=0.0003778909847826005, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=0.0012132212156103995, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.8289499256257025, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/hebo_baseline/tuning_log.json <==
{
  "objective": "direct: -(levels passed on paper ladder, N<=905, steps<=100000, 100 planted instances/level, ratio 4.3, advance while unsolved<0.5) + min(median/budget, 1) at last attempted level; lower is better",
  "parent": "solver_1 (baseline, 7 hyperparameters)",
  "hebo": {
    "iterations": 50,
    "suggestions_per_iter": 1,
    "rand_sample": false,
    "warm_start": "parent defaults"
  },
  "search_space": {
    "alpha": {
      "type": "log_uniform",
      "default": 5.0,
      "low": 0.5,
      "high": 50.0
    },
    "beta": {
      "type": "log_uniform",
      "default": 20.0,
      "low": 2.0,
      "high": 200.0
    },
    "gamma": {
      "type": "uniform",
      "default": 0.25,
      "low": 0.01,
      "high": 0.5
    },
    "delta": {
      "type": "uniform",
      "default": 0.05,
      "low": 0.01,
      "high": 0.5
    },
    "epsilon": {
      "type": "log_uniform",
      "default": 0.001,
      "low": 0.0001,
      "high": 0.01
    },
    "zeta": {
      "type": "log_uniform",
      "default": 0.001,
      "low": 0.0001,
      "high": 1.0
    },
    "lr": {
      "type": "log_uniform",
      "default": 1.0,
      "low": 0.1,
      "high": 3.0
    }
  },
  "history": [
    {
      "trial": 0,
      "iteration": "warmstart",
      "params": {
        "alpha": 5.0,
        "beta": 20.0,
        "gamma": 0.25,
        "delta": 0.05,
        "epsilon": 0.001,
        "zeta": 0.001,
        "lr": 1.0
      },
      "metric": -10.0,
      "levels_passed": 11,
      "reach_N": 320,
      "last_N": 453,
      "last_median_step": 116091,
      "last_unsolved": 0.5700000000000001,
      "trial_wall_seconds": 1189.14,
      "new_best": true
    },
    {
      "trial": 1,
      "iteration": 0,
      "params": {
        "alpha": 0.7541270778046337,
        "beta": 118.58874368444415,
        "gamma": 0.39424579799175263,
        "delta": 0.05437582582235336,
        "epsilon": 0.0005938565911476661,
        "zeta": 0.0007861686833503093,
        "lr": 1.5972358623214733
      },
      "metric": -9.0,
      "levels_passed": 10,
      "reach_N": 226,
      "last_N": 320,
      "last_median_step": 58103,
      "last_unsolved": 0.56,
      "trial_wall_seconds": 520.2
    },
    {
      "trial": 2,
      "iteration": 1,
      "params": {
        "alpha": 1.4536473521131006,
        "beta": 2.0142052740982495,
        "gamma": 0.10157059918551195,
        "delta": 0.31688133717178724,
        "epsilon": 0.0002133308972304026,
        "zeta": 0.0005260522846191076,
        "lr": 0.3321077298802157
      },
      "metric": 1.0,
      "levels_passed": 0,
      "reach_N": null,
      "last_N": 10,
      "last_median_step": 56,
      "last_unsolved": 0.56,
      "trial_wall_seconds": 0.33
    },
    {
      "trial": 3,
      "iteration": 2,
      "params": {
        "alpha": 4.890338514551749,
        "beta": 36.45562807671896,
        "gamma": 0.16644731163978577,
        "delta": 0.04453937434905033,
        "epsilon": 0.00595593280036355,
        "zeta": 0.054544066789081504,
        "lr": 0.13530063288506608
      },
      "metric": -7.0,
      "levels_passed": 8,
      "reach_N": 113,
      "last_N": 160,
      "last_median_step": 15960,
      "last_unsolved": 0.6,
      "trial_wall_seconds": 125.58
    },
    {
      "trial": 4,
      "iteration": 3,
      "params": {
        "alpha": 3.088043129105071,
        "beta": 7.747466611074459,
        "gamma": 0.30291045757157176,
        "delta": 0.1583330192320692,
        "epsilon": 0.0003498473849697844,
        "zeta": 0.010301667897643599,
        "lr": 0.8703257825426708
      },
      "metric": -6.0,
      "levels_passed": 7,
      "reach_N": 80,
      "last_N": 113,
      "last_median_step": 6529,
      "last_unsolved": 0.51,
      "trial_wall_seconds": 62.59
    },
    {
      "trial": 5,
      "iteration": 4,
      "params": {
        "alpha": 5.001354388672552,
        "beta": 19.924357786084034,
        "gamma": 0.2501211893497376,
        "delta": 0.04872112912080557,
        "epsilon": 0.0003301173902200865,
        "zeta": 0.0010139108621489924,
        "lr": 0.98410356360098
      },
      "metric": -11.01136,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 98864,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 1190.18,
      "new_best": true
    },
    {
      "trial": 6,
      "iteration": 5,
      "params": {
        "alpha": 1.983564692668575,
        "beta": 17.805991671027037,
        "gamma": 0.11482764895138854,
        "delta": 0.026618961195107038,
        "epsilon": 0.00012198254034354675,
        "zeta": 0.0008636972828563119,
        "lr": 0.7808149117432519
      },
      "metric": -5.0,
      "levels_passed": 6,
      "reach_N": 57,
      "last_N": 80,
      "last_median_step": 3475,
      "last_unsolved": 0.54,
      "trial_wall_seconds": 23.97
    },
    {
      "trial": 7,
      "iteration": 6,
      "params": {
        "alpha": 5.5001959769995485,
        "beta": 19.930975299061405,
        "gamma": 0.19492581743118362,
        "delta": 0.0493836645929431,
        "epsilon": 0.0001681050654987993,
        "zeta": 0.6436418296724681,
        "lr": 1.0691544955851147
      },
      "metric": -9.0,
      "levels_passed": 10,
      "reach_N": 226,
      "last_N": 320,
      "last_median_step": 55604,
      "last_unsolved": 0.54,
      "trial_wall_seconds": 527.28
    },
    {
      "trial": 8,
      "iteration": 7,
      "params": {
        "alpha": 5.001373776392979,
        "beta": 19.919678737849665,
        "gamma": 0.25012117624282837,
        "delta": 0.3037757550694444,
        "epsilon": 0.00035065966189632856,
        "zeta": 0.0009525962869483093,
        "lr": 0.9855312808028752
      },
      "metric": -6.0,
      "levels_passed": 7,
      "reach_N": 80,
      "last_N": 113,
      "last_median_step": 7103,
      "last_unsolved": 0.55,
      "trial_wall_seconds": 56.35
    },
    {
      "trial": 9,
      "iteration": 8,
      "params": {
        "alpha": 5.001354281231941,
        "beta": 15.35974858624931,
        "gamma": 0.25012117624282837,
        "delta": 0.047597545457107135,
        "epsilon": 0.0003122596989718722,
        "zeta": 0.0010131208267939412,
        "lr": 1.2597335907435727
      },
      "metric": -11.19012,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 80988,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 862.87,
      "new_best": true
    },
    {
      "trial": 10,
      "iteration": 9,
      "params": {
        "alpha": 5.051400780573612,
        "beta": 15.461051606949725,
        "gamma": 0.2490582855603097,
        "delta": 0.03435117350188124,
        "epsilon": 0.0001778240450883998,
        "zeta": 0.001252051843412486,
        "lr": 1.1714215239954486
      },
      "metric": -11.41652,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 58348,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 746.95,
      "new_best": true
    },
    {
      "trial": 11,
      "iteration": 10,
      "params": {
        "alpha": 5.055673329300015,
        "beta": 17.607819972095896,
        "gamma": 0.23431594029384495,
        "delta": 0.028949764731732358,
        "epsilon": 0.00014234341275987637,
        "zeta": 0.0011839600964957374,
        "lr": 1.1561795956780252
      },
      "metric": -11.3461,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 65390,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 793.05
    },
    {
      "trial": 12,
      "iteration": 11,
      "params": {
        "alpha": 4.451018046060712,
        "beta": 15.430864940128695,
        "gamma": 0.2960196429447333,
        "delta": 0.02749284954092164,
        "epsilon": 0.00011474291360654471,
        "zeta": 0.001976384865744933,
        "lr": 1.185518342160621
      },
      "metric": -9.0,
      "levels_passed": 10,
      "reach_N": 226,
      "last_N": 320,
      "last_median_step": 51200,
      "last_unsolved": 0.5,
      "trial_wall_seconds": 488.14
    },
    {
      "trial": 13,
      "iteration": 12,
      "params": {
        "alpha": 5.051388980012327,
        "beta": 15.051855639202122,
        "gamma": 0.24449133191100147,
        "delta": 0.03438416599718568,
        "epsilon": 0.00018822000130009652,
        "zeta": 0.0012387547675090582,
        "lr": 1.1678345636075669
      },
      "metric": -11.41253,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 58747,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 683.5
    },
    {
      "trial": 14,
      "iteration": 13,
      "params": {
        "alpha": 4.804711701560718,
        "beta": 2.75173127936683,
        "gamma": 0.2376306910536098,
        "delta": 0.027300811083594934,
        "epsilon": 0.0001782492007340258,
        "zeta": 0.00010820797794942599,
        "lr": 1.1800428535603817
      },
      "metric": -7.0,
      "levels_passed": 8,
      "reach_N": 113,
      "last_N": 160,
      "last_median_step": 14525,
      "last_unsolved": 0.56,
      "trial_wall_seconds": 118.96
    },
    {
      "trial": 15,
      "iteration": 14,
      "params": {
        "alpha": 5.071564727451575,
        "beta": 10.9415186877274,
        "gamma": 0.25038130179370494,
        "delta": 0.027106069427954713,
        "epsilon": 0.00011979869375042528,
        "zeta": 0.0009495300553013391,
        "lr": 1.2241881621364334
      },
      "metric": -10.0,
      "levels_passed": 11,
      "reach_N": 320,
      "last_N": 453,
      "last_median_step": 110989,
      "last_unsolved": 0.55,
      "trial_wall_seconds": 1055.7
    },
    {
      "trial": 16,
      "iteration": 15,
      "params": {
        "alpha": 5.051049703283252,
        "beta": 22.084983954273387,
        "gamma": 0.22922248877511073,
        "delta": 0.03469464522421911,
        "epsilon": 0.00018981846882018156,
        "zeta": 0.001400056226123261,
        "lr": 1.4254648470919649
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 110989,
      "last_unsolved": 0.55,
      "trial_wall_seconds": 1316.12
    },
    {
      "trial": 17,
      "iteration": 16,
      "params": {
        "alpha": 5.947841217877087,
        "beta": 16.92762385691973,
        "gamma": 0.24823142424340275,
        "delta": 0.030431442841048224,
        "epsilon": 0.00024300331982156527,
        "zeta": 0.00015323385768340887,
        "lr": 1.026660705215077
      },
      "metric": -10.0,
      "levels_passed": 11,
      "reach_N": 320,
      "last_N": 453,
      "last_median_step": 106315,
      "last_unsolved": 0.53,
      "trial_wall_seconds": 1110.46
    },
    {
      "trial": 18,
      "iteration": 17,
      "params": {
        "alpha": 5.057219779921989,
        "beta": 17.74375609886489,
        "gamma": 0.22452338989169002,
        "delta": 0.03438482544138895,
        "epsilon": 0.00019687408413822578,
        "zeta": 0.001017007149562679,
        "lr": 1.1155414885998292
      },
      "metric": -9.0,
      "levels_passed": 10,
      "reach_N": 226,
      "last_N": 320,
      "last_median_step": 51200,
      "last_unsolved": 0.5,
      "trial_wall_seconds": 468.06
    },
    {
      "trial": 19,
      "iteration": 18,
      "params": {
        "alpha": 5.04635240193321,
        "beta": 15.842495026999963,
        "gamma": 0.24177366707832096,
        "delta": 0.0358015133495239,
        "epsilon": 0.000141372392709503,
        "zeta": 0.0012495659992650162,
        "lr": 1.063981672835813
      },
      "metric": -11.17787,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 82213,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 962.23
    },
    {
      "trial": 20,
      "iteration": 19,
      "params": {
        "alpha": 5.113076730451377,
        "beta": 30.72108871989288,
        "gamma": 0.24727340361786043,
        "delta": 0.03225022588957348,
        "epsilon": 0.00015827186375479775,
        "zeta": 0.0013454780358996747,
        "lr": 1.563363646940758
      },
      "metric": -11.2672,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 73280,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 744.53
    },
    {
      "trial": 21,
      "iteration": 20,
      "params": {
        "alpha": 4.908378872883223,
        "beta": 18.177641966991338,
        "gamma": 0.24921580141325497,
        "delta": 0.035139071759189955,
        "epsilon": 0.00017142870683788217,
        "zeta": 0.0012521474001633557,
        "lr": 1.3549761156104096
      },
      "metric": -11.30834,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 69166,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 834.4
    },
    {
      "trial": 22,
      "iteration": 21,
      "params": {
        "alpha": 6.176742940419405,
        "beta": 18.36612422408471,
        "gamma": 0.25049460677738294,
        "delta": 0.011416553475226025,
        "epsilon": 0.00021376210093742678,
        "zeta": 0.0012445261103565543,
        "lr": 1.248641113146096
      },
      "metric": -11.3727,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 62730,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 851.84
    },
    {
      "trial": 23,
      "iteration": 22,
      "params": {
        "alpha": 5.051400670515096,
        "beta": 15.461051440662215,
        "gamma": 0.24738480283512254,
        "delta": 0.034853699746718994,
        "epsilon": 0.00019027918070713896,
        "zeta": 0.0012520520815067976,
        "lr": 1.1908640589382906
      },
      "metric": -11.32758,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 67242,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 841.39
    },
    {
      "trial": 24,
      "iteration": 23,
      "params": {
        "alpha": 7.24294407432124,
        "beta": 19.931570869652436,
        "gamma": 0.25028911683870697,
        "delta": 0.07415111011829585,
        "epsilon": 0.0002474396310638618,
        "zeta": 0.001215449648719173,
        "lr": 1.6962408830234685
      },
      "metric": -11.28026,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 71974,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 826.77
    },
    {
      "trial": 25,
      "iteration": 24,
      "params": {
        "alpha": 5.054792649141999,
        "beta": 18.39836238882041,
        "gamma": 0.24874208418515767,
        "delta": 0.029529076492226965,
        "epsilon": 0.00023938977836287102,
        "zeta": 0.001236446217275902,
        "lr": 1.2591243450828857
      },
      "metric": -11.58455,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 41545,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 622.57,
      "new_best": true
    },
    {
      "trial": 26,
      "iteration": 25,
      "params": {
        "alpha": 5.1232087057341875,
        "beta": 17.566925349074886,
        "gamma": 0.27955393274354373,
        "delta": 0.05874724200560858,
        "epsilon": 0.0004730659118181292,
        "zeta": 0.001245707635324706,
        "lr": 1.567218782861926
      },
      "metric": -11.497489999999999,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 50251,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 681.14
    },
    {
      "trial": 27,
      "iteration": 26,
      "params": {
        "alpha": 5.544647473138274,
        "beta": 29.54920416095666,
        "gamma": 0.2688615452872619,
        "delta": 0.05111718087240821,
        "epsilon": 0.00023885957278736524,
        "zeta": 0.0011102281639208122,
        "lr": 1.2710782742935465
      },
      "metric": -10.0,
      "levels_passed": 11,
      "reach_N": 320,
      "last_N": 453,
      "last_median_step": 118823,
      "last_unsolved": 0.5800000000000001,
      "trial_wall_seconds": 1128.67
    },
    {
      "trial": 28,
      "iteration": 27,
      "params": {
        "alpha": 5.242977038040978,
        "beta": 14.115528809461175,
        "gamma": 0.2586543658720914,
        "delta": 0.062385035522370194,
        "epsilon": 0.0006202541134415209,
        "zeta": 0.0013089409420077483,
        "lr": 1.7906857528576947
      },
      "metric": -11.49244,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 50756,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 610.12
    },
    {
      "trial": 29,
      "iteration": 28,
      "params": {
        "alpha": 5.099971885857836,
        "beta": 8.029386255053362,
        "gamma": 0.2730465944336414,
        "delta": 0.030577581260566863,
        "epsilon": 0.00040081931502803183,
        "zeta": 0.0011617494347498478,
        "lr": 2.2025465274153353
      },
      "metric": -11.19504,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 80496,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 989.77
    },
    {
      "trial": 30,
      "iteration": 29,
      "params": {
        "alpha": 4.241381761292535,
        "beta": 17.69238070388166,
        "gamma": 0.2632446709534516,
        "delta": 0.02493717493813841,
        "epsilon": 0.0003076788940752372,
        "zeta": 0.00125756501448104,
        "lr": 1.8975456680566811
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 124691,
      "last_unsolved": 0.6,
      "trial_wall_seconds": 1331.89
    },
    {
      "trial": 31,
      "iteration": 30,
      "params": {
        "alpha": 5.4277860428630245,
        "beta": 14.653529571662249,
        "gamma": 0.2609796590322659,
        "delta": 0.02922758946683667,
        "epsilon": 0.00037087878341631115,
        "zeta": 0.0012364720749410312,
        "lr": 1.3688744107943953
      },
      "metric": -11.42397,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 57603,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 706.57
    },
    {
      "trial": 32,
      "iteration": 31,
      "params": {
        "alpha": 5.052725854387626,
        "beta": 10.632258766103499,
        "gamma": 0.2664122208115693,
        "delta": 0.0774090189247159,
        "epsilon": 0.00030255181001479664,
        "zeta": 0.0013378086390086225,
        "lr": 1.752540017522236
      },
      "metric": -9.0,
      "levels_passed": 10,
      "reach_N": 226,
      "last_N": 320,
      "last_median_step": 55604,
      "last_unsolved": 0.54,
      "trial_wall_seconds": 495.94
    },
    {
      "trial": 33,
      "iteration": 32,
      "params": {
        "alpha": 6.267502989242922,
        "beta": 11.197532295961334,
        "gamma": 0.257777494230688,
        "delta": 0.05210819187020301,
        "epsilon": 0.0008398054703321874,
        "zeta": 0.0011608292836863712,
        "lr": 1.3310956171654902
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 108602,
      "last_unsolved": 0.54,
      "trial_wall_seconds": 1344.81
    },
    {
      "trial": 34,
      "iteration": 33,
      "params": {
        "alpha": 5.339030598354899,
        "beta": 21.993438857445675,
        "gamma": 0.24761820485458833,
        "delta": 0.05399999125599146,
        "epsilon": 0.0008554418474242913,
        "zeta": 0.0012613111515528503,
        "lr": 1.355453756669255
      },
      "metric": -11.03402,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 96598,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 935.67
    },
    {
      "trial": 35,
      "iteration": 34,
      "params": {
        "alpha": 6.821844247313563,
        "beta": 18.400359872616445,
        "gamma": 0.24870096733704686,
        "delta": 0.030954587536260122,
        "epsilon": 0.00035504967959001027,
        "zeta": 0.0012175130030173185,
        "lr": 1.8487982320174077
      },
      "metric": -12.38197,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 61803,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 852.22,
      "new_best": true
    },
    {
      "trial": 36,
      "iteration": 35,
      "params": {
        "alpha": 7.028362255331656,
        "beta": 20.28350589745477,
        "gamma": 0.2502756337695073,
        "delta": 0.034668653745004045,
        "epsilon": 0.0004785845452572501,
        "zeta": 0.0012598430449509651,
        "lr": 2.986557203831659
      },
      "metric": -5.0,
      "levels_passed": 6,
      "reach_N": 57,
      "last_N": 80,
      "last_median_step": 3200,
      "last_unsolved": 0.5,
      "trial_wall_seconds": 33.79
    },
    {
      "trial": 37,
      "iteration": 36,
      "params": {
        "alpha": 6.353305299303022,
        "beta": 16.564975506338016,
        "gamma": 0.2694058209995252,
        "delta": 0.02324342861606416,
        "epsilon": 0.0004954922702534295,
        "zeta": 0.0010614396927665513,
        "lr": 1.8467921832306982
      },
      "metric": -12.08551,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 91449,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 1194.16
    },
    {
      "trial": 38,
      "iteration": 37,
      "params": {
        "alpha": 6.908361271457053,
        "beta": 18.360483971262713,
        "gamma": 0.25351908562057685,
        "delta": 0.019933223931354643,
        "epsilon": 0.0009684678382051578,
        "zeta": 0.0012223946611758531,
        "lr": 1.7812733544794754
      },
      "metric": -10.0,
      "levels_passed": 11,
      "reach_N": 320,
      "last_N": 453,
      "last_median_step": 102020,
      "last_unsolved": 0.51,
      "trial_wall_seconds": 920.74
    },
    {
      "trial": 39,
      "iteration": 38,
      "params": {
        "alpha": 6.056793807724728,
        "beta": 11.456058603208714,
        "gamma": 0.24814630024333265,
        "delta": 0.04159744792152728,
        "epsilon": 0.0003576831323978455,
        "zeta": 0.0010815198963903682,
        "lr": 1.6854445361128627
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 116091,
      "last_unsolved": 0.5700000000000001,
      "trial_wall_seconds": 1241.55
    },
    {
      "trial": 40,
      "iteration": 39,
      "params": {
        "alpha": 6.918253175665757,
        "beta": 17.989744217612053,
        "gamma": 0.25277005248503087,
        "delta": 0.03155727706589749,
        "epsilon": 0.0003559346984129739,
        "zeta": 0.0012222240219980697,
        "lr": 1.7681982416610942
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 102020,
      "last_unsolved": 0.51,
      "trial_wall_seconds": 1229.96
    },
    {
      "trial": 41,
      "iteration": 40,
      "params": {
        "alpha": 6.814183690701873,
        "beta": 22.443937308310264,
        "gamma": 0.24328777095943355,
        "delta": 0.029449271976691945,
        "epsilon": 0.00035179344150282045,
        "zeta": 0.0012118816832049474,
        "lr": 1.783111645944895
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 102020,
      "last_unsolved": 0.51,
      "trial_wall_seconds": 1110.42
    },
    {
      "trial": 42,
      "iteration": 41,
      "params": {
        "alpha": 6.0403238367989935,
        "beta": 18.436624856595266,
        "gamma": 0.2754633325611443,
        "delta": 0.011765069624021393,
        "epsilon": 0.0005023042128400584,
        "zeta": 0.0006161530751237576,
        "lr": 1.8622618919628096
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 150746,
      "last_unsolved": 0.6699999999999999,
      "trial_wall_seconds": 1268.13
    },
    {
      "trial": 43,
      "iteration": 42,
      "params": {
        "alpha": 6.355729049276375,
        "beta": 17.722925240570746,
        "gamma": 0.24869470341008024,
        "delta": 0.02998594733248034,
        "epsilon": 0.0003493594548494506,
        "zeta": 0.002169756115187561,
        "lr": 1.6442458582806116
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 118823,
      "last_unsolved": 0.5800000000000001,
      "trial_wall_seconds": 1352.11
    },
    {
      "trial": 44,
      "iteration": 43,
      "params": {
        "alpha": 4.835798365811742,
        "beta": 18.631322980000064,
        "gamma": 0.27347261834671466,
        "delta": 0.022590399432141774,
        "epsilon": 0.001148089634254564,
        "zeta": 0.0014109260604885272,
        "lr": 1.785044932091467
      },
      "metric": -12.22678,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 77322,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 1035.82
    },
    {
      "trial": 45,
      "iteration": 44,
      "params": {
        "alpha": 7.206319687511423,
        "beta": 18.382485816983994,
        "gamma": 0.24870096147060394,
        "delta": 0.03611010285509895,
        "epsilon": 0.00030034296165604634,
        "zeta": 0.001225343533317783,
        "lr": 1.8226062135696344
      },
      "metric": -12.21339,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 78661,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 1025.16
    },
    {
      "trial": 46,
      "iteration": 45,
      "params": {
        "alpha": 5.356213328484386,
        "beta": 18.816511070669257,
        "gamma": 0.2718767905029936,
        "delta": 0.019925102032382458,
        "epsilon": 0.0009317917303784185,
        "zeta": 0.0012593630253254237,
        "lr": 1.8055586821171674
      },
      "metric": -12.15193,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 84807,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 1271.86
    },
    {
      "trial": 47,
      "iteration": 46,
      "params": {
        "alpha": 6.7916666556217935,
        "beta": 15.873353406215202,
        "gamma": 0.276497300597814,
        "delta": 0.027339711839828362,
        "epsilon": 0.0010721531389487925,
        "zeta": 0.0014386693194111146,
        "lr": 1.8546515500250202
      },
      "metric": -12.37104,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 62896,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 862.34
    },
    {
      "trial": 48,
      "iteration": 47,
      "params": {
        "alpha": 6.335160122675054,
        "beta": 17.684736820205647,
        "gamma": 0.2740277738558059,
        "delta": 0.012507415517869321,
        "epsilon": 0.00040716743275437763,
        "zeta": 0.0014508631309566845,
        "lr": 2.23520622152238
      },
      "metric": -11.34474,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 453,
      "last_median_step": 65526,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 660.89
    },
    {
      "trial": 49,
      "iteration": 48,
      "params": {
        "alpha": 6.853478864348712,
        "beta": 12.404747896173362,
        "gamma": 0.27543207805758363,
        "delta": 0.01759000325270014,
        "epsilon": 0.0011876747883352884,
        "zeta": 0.001460637112641753,
        "lr": 1.549905521963997
      },
      "metric": -11.0,
      "levels_passed": 12,
      "reach_N": 453,
      "last_N": 640,
      "last_median_step": 121686,
      "last_unsolved": 0.5900000000000001,
      "trial_wall_seconds": 1148.58
    },
    {
      "trial": 50,
      "iteration": 49,
      "params": {
        "alpha": 6.834858583646712,
        "beta": 18.4858973404431,
        "gamma": 0.24766483348402368,
        "delta": 0.030773188856081733,
        "epsilon": 0.0003778909847826005,
        "zeta": 0.0012132212156103995,
        "lr": 1.8289499256257025
      },
      "metric": -12.40337,
      "levels_passed": 13,
      "reach_N": 640,
      "last_N": 640,
      "last_median_step": 59663,
      "last_unsolved": 0.49,
      "trial_wall_seconds": 912.94,
      "new_best": true
    }
  ],
  "best_metric": -12.40337,
  "best_params": {
    "alpha": 6.834858583646712,
    "beta": 18.4858973404431,
    "gamma": 0.24766483348402368,
    "delta": 0.030773188856081733,
    "epsilon": 0.0003778909847826005,
    "zeta": 0.0012132212156103995,
    "lr": 1.8289499256257025
  },
  "bound_hits": {}
}

==> anc/data/benchmarks/microbench.json <==
{
  "note": "per-step cost, batch of 100 planted instances at ratio 4.3, run_till_median=False",
  "rows": [
    {
      "design_id": 1,
      "label": "baseline (design 1, default hp)",
      "N": 320,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 18.657,
      "ms_per_step": 9.3285,
      "unsolved_fraction_at_budget": 0.92,
      "lr_dt0": 1.0
    },
    {
      "design_id": 1,
      "label": "baseline (design 1, default hp)",
      "N": 640,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 17.41,
      "ms_per_step": 8.705,
      "unsolved_fraction_at_budget": 0.99,
      "lr_dt0": 1.0
    },
    {
      "design_id": 1,
      "label": "baseline (design 1, default hp)",
      "N": 1280,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 22.694,
      "ms_per_step": 11.347,
      "unsolved_fraction_at_budget": 1.0,
      "lr_dt0": 1.0
    },
    {
      "design_id": 1,
      "label": "baseline (design 1, default hp)",
      "N": 1810,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 30.631,
      "ms_per_step": 15.3155,
      "unsolved_fraction_at_budget": 1.0,
      "lr_dt0": 1.0
    },
    {
      "design_id": 340,
      "label": "Design 340 (published tuned hp)",
      "N": 320,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 17.194,
      "ms_per_step": 8.597,
      "unsolved_fraction_at_budget": 0.7,
      "lr_dt0": 2.98620780605473
    },
    {
      "design_id": 340,
      "label": "Design 340 (published tuned hp)",
      "N": 640,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 20.068,
      "ms_per_step": 10.034,
      "unsolved_fraction_at_budget": 0.87,
      "lr_dt0": 2.98620780605473
    },
    {
      "design_id": 340,
      "label": "Design 340 (published tuned hp)",
      "N": 1280,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 27.918,
      "ms_per_step": 13.959,
      "unsolved_fraction_at_budget": 0.99,
      "lr_dt0": 2.98620780605473
    },
    {
      "design_id": 340,
      "label": "Design 340 (published tuned hp)",
      "N": 1810,
      "batch": 100,
      "steps": 2000,
      "wall_seconds": 38.909,
      "ms_per_step": 19.4545,
      "unsolved_fraction_at_budget": 0.98,
      "lr_dt0": 2.98620780605473
    }
  ]
}

==> anc/data/benchmarks/probsat/analyze.py <==
#!/usr/bin/env python3
"""W4 analysis: per-level medians, local exponents, DMM comparison inputs."""
import csv
import math
import os
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
LEVELS = [160, 320, 640, 1280, 1810]


def km_median(values, n_total):
    """Median treating censored (missing) as +inf. Returns (value, censored?)."""
    solved = sorted(values)
    if len(solved) * 2 < n_total:
        return (None, True)  # median beyond cap
    # median position over all n_total observations (censored = +inf)
    k = n_total // 2  # 0-based upper-median index; n_total=100 -> idx 50
    if k < len(solved):
        if n_total % 2 == 0 and k - 1 < len(solved):
            return ((solved[k - 1] + solved[k]) / 2.0, False)
        return (solved[k], False)
    return (None, True)


def main():
    rows = list(csv.DictReader(open(os.path.join(
        HERE, "probsat_per_instance.csv"))))
    by = defaultdict(list)
    for r in rows:
        by[(r["family"], int(r["N"]))].append(r)

    for fam in ["planted_r4.3", "relaxed_r3.8"]:
        print(f"\n== {fam} ==")
        print(f"{'N':>5} {'n':>4} {'solved':>6} {'med_flips':>14} "
              f"{'med_wall_s':>10} {'med_tries':>9} {'max_flips':>14}")
        med_f = {}
        med_w = {}
        for N in LEVELS:
            g = by.get((fam, N), [])
            if not g:
                continue
            n = len(g)
            solved = [r for r in g if r["solved"] == "1"]
            flips = [int(r["flips"]) for r in solved]
            walls = [float(r["wall_s"]) for r in solved]
            tries = [int(r["tries_used"]) for r in solved]
            mf, cf = km_median(flips, n)
            mw, cw = km_median(walls, n)
            med_f[N], med_w[N] = (mf, cf), (mw, cw)
            mfs = f"{mf:.0f}" if not cf else ">1e9/cens"
            mws = f"{mw:.3f}" if not cw else ">60/cens"
            mt = sorted(tries)[len(tries) // 2] if tries else "-"
            mx = max(flips) if flips else "-"
            print(f"{N:>5} {n:>4} {len(solved):>6} {mfs:>14} {mws:>10} "
                  f"{str(mt):>9} {str(mx):>14}")
        # local exponents on adjacent defined medians
        print("local exponents (flips | wall):")
        for a, b in zip(LEVELS, LEVELS[1:]):
            fa, fb = med_f.get(a), med_f.get(b)
            wa, wb = med_w.get(a), med_w.get(b)
            if not fa or not fb:
                continue
            lg = math.log(b / a)

            def ex(x, y):
                if x[0] and y[0] and not x[1] and not y[1]:
                    return f"{math.log(y[0] / x[0]) / lg:+.2f}"
                if x[0] and not x[1] and y[1]:
                    return "censored@top"
                return "n/a"
            print(f"  {a:>4}->{b:<4}: flips {ex(fa, fb):>13} | "
                  f"wall {ex(wa, wb):>13}")


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/probsat/probSAT/LICENSE <==
Copyright (c) 2010 - 2013, Adrian Balint 
Ulm University 
Institute of Theoretical Computer Science


Permission is hereby granted, free of charge, to use this software for
evaluation and research purposes.

This license does not allow this software to be used in a commercial context!

It is further prohibited to use this software or a substantial portions of
it in a submission to a competition or a similar competitive event, such as
the SAT, SMT or QBF competition, without explicit written permission of the
copyright holder.

However, competition organizers are allowed to use this software as part of
the evaluation process of a particular competition or competitive event, if
the copyright holder of this software submitted this software to this
particular competition explicitly.

Permission of using the software as part of a competition submission is only 
granted for one year and for one particular instance of the competition to 
which this software will be submitted by the copyright holder.

All other usage is reserved.

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING
FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS
IN THE SOFTWARE.

==> anc/data/benchmarks/probsat/probSAT/README.md <==
probSAT
=======

The probSAT SAT Solver

An efficient implementation of a variant of the probSAT solver presented in:

"Choosing Probability Distributions for Stochastic Local Search and the Role of Make versus Break" by
Adrian Balint, Uwe Schöning

published in Lecture Notes in Computer Science, 2012, Volume 7317, Theory and Applications of Satisfiability Testing - SAT 2012, pages 16-29

This version does not track the make values of variables and is thus also not able to use them. 

=======
To build the solver run:

make

=======
To run the solver:

./probSAT instance.cnf <seed>

=======
The solver accepts a series of parameters which can be displayed by typing:

./probSAT -h

==> anc/data/benchmarks/probsat/probSAT/makefile <==
CC=gcc
CFLAGS= -Wall -Wextra -static -O3 -funroll-loops -fexpensive-optimizations 
#CFLAGS=  -pg -ggdb -Wall -lm   -Wno-missing-braces -static 

all: probSAT

probSAT:	probSAT.c
			$(CC) $(CFLAGS)  probSAT.c -lm -o probSAT
clean:	
		rm -f probSAT



==> anc/data/benchmarks/probsat/probSAT/probSAT.c <==
/**
 * probSAT version SC13_v2
 * uses only break!
 * in case of 3-SAT implements pick and flip method without caching
 * Author: Adrian Balint
 */

#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <unistd.h>
#include <sys/time.h>
#include <sys/times.h>
#include <string.h>
#include <limits.h>
#include <float.h>
#include <getopt.h>
#include <signal.h>

#define MAXCLAUSELENGTH 10000 //maximum number of literals per clause //TODO: eliminate this limit
#define STOREBLOCK  20000
# undef LLONG_MAX
#define LLONG_MAX  9223372036854775807
#define BIGINT long long int

void (*initLookUpTable)() = NULL;
void (*pickAndFlipVar)() = NULL;

/*--------*/

/*----Instance data (independent from assignment)----*/
/** The numbers of variables. */
int numVars;
/** The number of clauses. */
int numClauses;
/** The number of literals. */
int numLiterals;
/** The value of the variables. The numbering starts at 1 and the possible values are 0 or 1. */
char *atom;
/** The clauses of the formula represented as: clause[clause_number][literal_number].
 * The clause and literal numbering start both at 1. literal and clause 0 0 is sentinel*/
int **clause;
/**min and max clause length*/
int maxClauseSize;
int minClauseSize;
/** The number of occurrence of each literal.*/
int *numOccurrence;
/** The clauses where each literal occurs. For literal i : occurrence[i+MAXATOMS][j] gives the clause =
 * the j'th occurrence of literal i.  */
int **occurrence;
int maxNumOccurences = 0; //maximum number of occurences for a literal
/*--------*/

/**----Assignment dependent data----*/
/** The number of false clauses.*/
int numFalse;
/** Array containing all clauses that are false. Managed as a list.*/
int *falseClause;
/** whereFalse[i]=j tells that clause i is listed in falseClause at position j.  */
int *whereFalse;
/** The number of true literals in each clause. */
unsigned short *numTrueLit;
/*the number of clauses the variable i will make unsat if flipped*/
int *breaks;
/** critVar[i]=j tells that for clause i the variable j is critically responsible for satisfying i.*/
int *critVar;
int bestVar;

/*----probSAT variables----*/
/** Look-up table for the functions. The values are computed in the initProbSAT method.*/
double *probsBreak;
/** contains the probabilities of the variables from an unsatisfied clause*/
double *probs;
double cb; //for break
double eps = 1.0;
int fct = 0; //function to use 0= poly 1=exp
int caching = 0;
/*--------*/

/*----Input file variables----*/
FILE *fp;
char *fileName;
/*---------*/

/** Run time variables variables*/BIGINT seed;
BIGINT maxTries = LLONG_MAX;
BIGINT maxFlips = LLONG_MAX;
BIGINT flip;
float timeOut = FLT_MAX;
int run = 1;
int printSol = 0;
double tryTime;
long ticks_per_second;
int bestNumFalse;
//parameters flags - indicates if the parameters were set on the command line
int cm_spec = 0, cb_spec = 0, fct_spec = 0, caching_spec = 0;

inline int abs(int a) {
	return (a < 0) ? -a : a;
}

void printFormulaProperties() {
	printf("\nc %-20s:  %s\n", "instance name", fileName);
	printf("c %-20s:  %d\n", "number of variables", numVars);
	printf("c %-20s:  %d\n", "number of literals", numLiterals);
	printf("c %-20s:  %d\n", "number of clauses", numClauses);
	printf("c %-20s:  %d\n", "max. clause length", maxClauseSize);
}

void printProbs() {
	int i;
	printf("c Probs values:\n");
	printf("c  ");
	for (i = 0; i <= 10; i++)
		printf(" %7i |", i);

	printf("\nc b");
	for (i = 0; i <= 10; i++) {
		if (probsBreak[i] != 0)
			printf(" %-6.5f |", probsBreak[i]);
	}
	printf("\n");
}

void printSolverParameters() {
	printf("\nc probSAT parameteres: \n");
	printf("c %-20s: %-20s\n", "using:", "only break");
	if (fct == 0)
		printf("c %-20s: %-20s\n", "using:", "polynomial function");
	else
		printf("c %-20s: %-20s\n", "using:", "exponential function");

	printf("c %-20s: %6.6f\n", "cb", cb);
	if (fct == 0) { //poly
		printf("c %-20s: %-20s\n", "function:", "probsBreak[break]*probsMake[make] = pow((eps + break), -cb);");
		printf("c %-20s: %6.6f\n", "eps", eps);
	} else { //exp
		printf("c %-20s: %-20s\n", "function:", "probsBreak[break]*probsMake[make] = pow(cb, -break);");
	}
	if (caching)
		printf("c %-20s: %-20s\n", "using:", "caching of break values");
	else
		printf("c %-20s: %-20s\n", "using:", "no caching of break values");
	//printProbs();
	printf("\nc general parameteres: \n");
	printf("c %-20s: %lli\n", "maxTries", maxTries);
	printf("c %-20s: %lli\n", "maxFlips", maxFlips);
	printf("c %-20s: %lli\n", "seed", seed);
	printf("c %-20s: \n", "-->Starting solver");
	fflush(stdout);
}

void printSolution() {
	register int i;
	printf("v ");
	for (i = 1; i <= numVars; i++) {
		if (i % 21 == 0)
			printf("\nv ");
		if (atom[i] == 1)
			printf("%d ", i);
		else
			printf("%d ", -i);
	}

}

static inline void printStatsEndFlip() {
	if (numFalse < bestNumFalse) {
		//fprintf(stderr, "%8lli numFalse: %5d\n", flip, numFalse);
		bestNumFalse = numFalse;
	}
}

static inline void allocateMemory() {
	// Allocating memory for the instance data (independent from the assignment).
	numLiterals = numVars * 2;
	atom = (char*) malloc(sizeof(char) * (numVars + 1));
	clause = (int**) malloc(sizeof(int*) * (numClauses + 1));
	numOccurrence = (int*) malloc(sizeof(int) * (numLiterals + 1));
	occurrence = (int**) malloc(sizeof(int*) * (numLiterals + 1));
	critVar = (int*) malloc(sizeof(int) * (numClauses + 1));

	// Allocating memory for the assignment dependent data.
	falseClause = (int*) malloc(sizeof(int) * (numClauses + 1));
	whereFalse = (int*) malloc(sizeof(int) * (numClauses + 1));
	numTrueLit = (unsigned short*) malloc(sizeof(unsigned short) * (numClauses + 1));
}

static inline void parseFile() {
	register int i, j;
	int lit, r;
	int clauseSize;
	int tatom;
	char c;
	long filePos;
	fp = NULL;
	fp = fopen(fileName, "r");
	if (fp == NULL) {
		fprintf(stderr, "c Error: Not able to open the file: %s\n", fileName);
		exit(-1);
	}

	// Start scanning the header and set numVars and numClauses
	for (;;) {
		c = fgetc(fp);
		if (c == 'c') //comment line - skip content
			do {
				c = fgetc(fp); //read the complete comment line until a eol is detected.
			} while ((c != '\n') && (c != EOF));
		else if (c == 'p') { //p-line detected
			if ((fscanf(fp, "%*s %d %d", &numVars, &numClauses))) //%*s should match with "cnf"
				break;
		} else {
			printf("c No parameter line found! Computing number of atoms and number of clauses from file!\n");
			r = fseek(fp, -1L, SEEK_CUR); //try to unget c
			if (r == -1) {
				fprintf(stderr, "c Error: Not able to seek in file: %s", fileName);
				exit(-1);
			}
			filePos = ftell(fp);
			if (r == -1) {
				fprintf(stderr, "c Error: Not able to obtain position in file: %s", fileName);
				exit(-1);
			}

			numVars = 0;
			numClauses = 0;
			for (; fscanf(fp, "%i", &lit) == 1;) {
				if (lit == 0)
					numClauses++;
				else {
					tatom = abs(lit);
					if (tatom > numVars)
						numVars = tatom;
				}
			}
			printf("c numVars: %d numClauses: %d\n", numVars, numClauses);

			r = fseek(fp, filePos, SEEK_SET); //try to rewind the file to the beginning of the formula
			if (r == -1) {
				fprintf(stderr, "c Error: Not able to seek in file: %s", fileName);
				exit(-1);
			}

			break;
		}
	}
	// Finished scanning header.
	//allocating memory to use!
	allocateMemory();
	maxClauseSize = 0;
	minClauseSize = MAXCLAUSELENGTH;
	int *numOccurrenceT = (int*) malloc(sizeof(int) * (numLiterals + 1));

	int freeStore = 0;
	int *tempClause = 0;
	for (i = 0; i < numLiterals + 1; i++) {
		numOccurrence[i] = 0;
		numOccurrenceT[i] = 0;
	}

	for (i = 1; i <= numClauses; i++) {
		whereFalse[i] = -1;
		if (freeStore < MAXCLAUSELENGTH) {
			tempClause = (int*) malloc(sizeof(int) * STOREBLOCK);
			freeStore = STOREBLOCK;
		}
		clause[i] = tempClause;
		clauseSize = 0;
		do {
			r = fscanf(fp, "%i", &lit);
			if (lit != 0) {
				clauseSize++;
				*tempClause++ = lit;
				numOccurrenceT[numVars + lit]++;
			} else {
				*tempClause++ = 0; //0 sentinel as literal!
			}
			freeStore--;
		} while (lit != 0);
		if (clauseSize > maxClauseSize)
			maxClauseSize = clauseSize;
		if (clauseSize < minClauseSize)
			minClauseSize = clauseSize;
	}

	for (i = 0; i < numLiterals + 1; i++) {
		occurrence[i] = (int*) malloc(sizeof(int) * (numOccurrenceT[i] + 1));
		occurrence[i][numOccurrenceT[i]] = 0; //sentinal at the end!
		if (numOccurrenceT[i] > maxNumOccurences)
			maxNumOccurences = numOccurrenceT[i];
	}

	for (i = 1; i <= numClauses; i++) {
		j = 0;
		while ((lit = clause[i][j])) {
			occurrence[lit + numVars][numOccurrence[lit + numVars]++] = i;
			j++;
		}
		occurrence[lit + numVars][numOccurrence[lit + numVars]] = 0; //sentinel at the end!
	}
	probs = (double*) malloc(sizeof(double) * (numVars + 1));
	breaks = (int*) malloc(sizeof(int) * (numVars + 1));
	free(numOccurrenceT);
	fclose(fp);
}

static inline void init() {
	ticks_per_second = sysconf(_SC_CLK_TCK);
	register int i, j;
	int critLit = 0, lit;
	numFalse = 0;
	for (i = 1; i <= numClauses; i++) {
		numTrueLit[i] = 0;
		whereFalse[i] = -1;
	}

	for (i = 1; i <= numVars; i++) {
		atom[i] = rand() % 2;
		breaks[i] = 0;
	}
	//pass trough all clauses and apply the assignment previously generated
	for (i = 1; i <= numClauses; i++) {
		j = 0;
		while ((lit = clause[i][j])) {
			if (atom[abs(lit)] == (lit > 0)) {
				numTrueLit[i]++;
				critLit = lit;
			}
			j++;
		}
		if (numTrueLit[i] == 1) {
			//if the clause has only one literal that causes it to be sat,
			//then this var. will break the sat of the clause if flipped.
			critVar[i] = abs(critLit);
			breaks[abs(critLit)]++;
		} else if (numTrueLit[i] == 0) {
			//add this clause to the list of unsat caluses.
			falseClause[numFalse] = i;
			whereFalse[i] = numFalse;
			numFalse++;
		}
	}
}

/** Checks whether the assignment from atom is a satisfying assignment.*/
static inline int checkAssignment() {
	register int i, j;
	int sat, lit;
	for (i = 1; i <= numClauses; i++) {
		sat = 0;
		j = 0;
		while ((lit = clause[i][j])) {
			if (atom[abs(lit)] == (lit > 0))
				sat = 1;
			j++;
		}
		if (sat == 0)
			return 0;
	}
	return 1;
}

//go trough the unsat clauses with the flip counter and DO NOT pick RANDOM unsat clause!!
// do not cache the break values but compute them on the fly (this is also the default implementation of WalkSAT in UBCSAT)
static inline void pickAndFlipNC() {
	register int i, j;
	int bestVar;
	int rClause, tClause;
	rClause = falseClause[flip % numFalse]; //random unsat clause
	bestVar = abs(clause[rClause][0]);
	double randPosition;
	int lit;
	double sumProb = 0;
	int xMakesSat = 0;
	i = 0;
	while ((lit = clause[rClause][i])) {
		breaks[i] = 0;
		//lit = clause[rClause][i];
		//numOccurenceX = numOccurrence[numVars - lit]; //only the negated occurrence of lit will count for break
		j=0;
		while ((tClause = occurrence[numVars - lit][j])){
			if (numTrueLit[tClause] == 1)
				breaks[i]++;
			j++;
		}
		probs[i] = probsBreak[breaks[i]];
		sumProb += probs[i];
		i++;
	}
	randPosition = (double) (rand()) / RAND_MAX * sumProb;
	for (i = i - 1; i != 0; i--) {
		sumProb -= probs[i];
		if (sumProb <= randPosition)
			break;
	}
	bestVar = abs(clause[rClause][i]);

	//flip bestvar
	if (atom[bestVar])
		xMakesSat = -bestVar; //if x=1 then all clauses containing -x will be made sat after fliping x
	else
		xMakesSat = bestVar; //if x=0 then all clauses containing x will be made sat after fliping x
	atom[bestVar] = 1 - atom[bestVar];
	//1. Clauses that contain xMakeSAT will get SAT if not already SAT
	//numOccurenceX = numOccurrence[numVars + xMakesSat];
	i = 0;
	while ((tClause = occurrence[xMakesSat + numVars][i])) {
		//if the clause is unsat it will become SAT so it has to be removed from the list of unsat-clauses.
		if (numTrueLit[tClause] == 0) {
			//remove from unsat-list
			falseClause[whereFalse[tClause]] = falseClause[--numFalse]; //overwrite this clause with the last clause in the list.
			whereFalse[falseClause[numFalse]] = whereFalse[tClause];
			whereFalse[tClause] = -1;
		}
		numTrueLit[tClause]++; //the number of true Lit is increased.
		i++;
	}
	//2. all clauses that contain the literal -xMakesSat=0 will not be longer satisfied by variable x.
	//all this clauses contained x as a satisfying literal
	//numOccurenceX = numOccurrence[numVars - xMakesSat];
	i = 0;
	while ((tClause = occurrence[numVars - xMakesSat][i])) {
		if (numTrueLit[tClause] == 1) { //then xMakesSat=1 was the satisfying literal.
			falseClause[numFalse] = tClause;
			whereFalse[tClause] = numFalse;
			numFalse++;
		}
		numTrueLit[tClause]--;
		i++;
	}
	//fliping done!
}
static inline void pickAndFlip() {
	int var;
	int rClause = falseClause[flip % numFalse];
	double sumProb = 0.0;
	double randPosition;
	register int i, j;
	int tClause; //temporary clause variable
	int xMakesSat; //tells which literal of x will make the clauses where it appears sat.
	i = 0;
	while ((var = abs(clause[rClause][i]))) {
		probs[i] = probsBreak[breaks[var]];
		sumProb += probs[i];
		i++;
	}
	randPosition = (double) (rand()) / RAND_MAX * sumProb;
	for (i = i - 1; i != 0; i--) {
		sumProb -= probs[i];
		if (sumProb <= randPosition)
			break;
	}
	bestVar = abs(clause[rClause][i]);

	if (atom[bestVar] == 1)
		xMakesSat = -bestVar; //if x=1 then all clauses containing -x will be made sat after fliping x
	else
		xMakesSat = bestVar; //if x=0 then all clauses containing x will be made sat after fliping x

	atom[bestVar] = 1 - atom[bestVar];

	//1. all clauses that contain the literal xMakesSat will become SAT, if they where not already sat.
	i = 0;
	while ((tClause = occurrence[xMakesSat + numVars][i])) {
		//if the clause is unsat it will become SAT so it has to be removed from the list of unsat-clauses.
		if (numTrueLit[tClause] == 0) {
			//remove from unsat-list
			falseClause[whereFalse[tClause]] = falseClause[--numFalse]; //overwrite this clause with the last clause in the list.
			whereFalse[falseClause[numFalse]] = whereFalse[tClause];
			whereFalse[tClause] = -1;
			critVar[tClause] = abs(xMakesSat); //this variable is now critically responsible for satisfying tClause
			//adapt the scores of the variables
			//the score of x has to be decreased by one because x is critical and will break this clause if fliped.
			breaks[bestVar]++;
		} else {
			//if the clause is satisfied by only one literal then the score has to be increased by one for this var.
			//because fliping this variable will no longer break the clause
			if (numTrueLit[tClause] == 1) {
				breaks[critVar[tClause]]--;
			}
		}
		//if the number of numTrueLit[tClause]>=2 then nothing will change in the scores
		numTrueLit[tClause]++; //the number of true Lit is increased.
		i++;
	}
	//2. all clauses that contain the literal -xMakesSat=0 will not be longer satisfied by variable x.
	//all this clauses contained x as a satisfying literal
	i = 0;
	while ((tClause = occurrence[numVars - xMakesSat][i])) {
		if (numTrueLit[tClause] == 1) { //then xMakesSat=1 was the satisfying literal.
			//this clause gets unsat.
			falseClause[numFalse] = tClause;
			whereFalse[tClause] = numFalse;
			numFalse++;
			//the score of x has to be increased by one because it is not breaking any more for this clause.
			breaks[bestVar]--;
			//the scores of all variables have to be increased by one ; inclusive x because flipping them will make the clause again sat
		} else if (numTrueLit[tClause] == 2) { //find which literal is true and make it critical and decrease its score
			j = 0;
			while ((var = abs(clause[tClause][j]))) {
				if (((clause[tClause][j] > 0) == atom[abs(var)])) { //x can not be the var anymore because it was flipped //&&(xMakesSat!=var)
					critVar[tClause] = var;
					breaks[var]++;
					break;
				}
				j++;
			}
		}
		numTrueLit[tClause]--;
		i++;
	}

}

double elapsed_seconds(void) {
	double answer;
	static struct tms prog_tms;
	static long prev_times = 0;
	(void) times(&prog_tms);
	answer = ((double) (((long) prog_tms.tms_utime) - prev_times)) / ((double) ticks_per_second);
	prev_times = (long) prog_tms.tms_utime;
	return answer;
}

static inline void printEndStatistics() {
	printf("\nc EndStatistics:\n");
	printf("c %-30s: %-9lli\n", "numFlips", flip);
	printf("c %-30s: %-8.2f\n", "avg. flips/variable", (double) flip / (double) numVars);
	printf("c %-30s: %-8.2f\n", "avg. flips/clause", (double) flip / (double) numClauses);
	printf("c %-30s: %-8.0f\n", "flips/sec", (double) flip / tryTime);
	printf("c %-30s: %-8.4f\n", "CPU Time", tryTime);
}

static inline void printUsage() {
	printf("\n----------------------------------------------------------\n");
	printf("probSAT version SC13.2\n");
	printf("Authors: Adrian Balint\n");
	printf("Ulm University - Institute of Theoretical Computer Science \n");
	printf("2013\n");
	printf("----------------------------------------------------------\n");
	printf("\nUsage of probSAT:\n");
	printf("./probSAT [options] <DIMACS CNF instance> [<seed>]\n");
	printf("\nprobSAT options:\n");
	printf("which function to use:\n");
	printf("--fct <0,1> : 0 =  polynomial; 1 = exponential [default = 0]\n");
	printf("--eps <double_value> : eps>0 (only valid when --fct 0)[default = 1.0]\n");
	printf("which constant to use in the functions:\n");
	printf("--cb <double_value> : constant for break [default = k dependet]\n");
	printf("\nFurther options:\n");
	printf("--caching <0,1>, -c<0,1>  : use caching of break values \n");
	printf("--runs <int_value>, -r<int_value>  : maximum number of tries \n");
	printf("--maxflips <int_value> , -m<int_value>: number of flips per try \n");
	printf("--printSolution, -a : output assignment\n");
	printf("--help, -h : output this help\n");
	printf("----------------------------------------------------------\n\n");
}

void initPoly() {
	int i;
	probsBreak = (double*) malloc(sizeof(double) * (maxNumOccurences + 1));
	for (i = 0; i <= maxNumOccurences; i++) {
		probsBreak[i] = pow((eps + i), -cb);
	}
}

void initExp() {
	int i;
	probsBreak = (double*) malloc(sizeof(double) * (maxNumOccurences + 1));
	for (i = 0; i <= maxNumOccurences; i++) {
		probsBreak[i] = pow(cb, -i);
	}
}

void parseParameters(int argc, char *argv[]) {
	//define the argument parser
	static struct option long_options[] =
			{ { "fct", required_argument, 0, 'f' }, { "caching", required_argument, 0, 'c' }, { "eps", required_argument, 0, 'e' }, { "cb", required_argument, 0, 'b' }, { "runs", required_argument, 0, 't' }, { "maxflips", required_argument, 0, 'm' }, { "printSolution", no_argument, 0, 'a' }, { "help", no_argument, 0, 'h' }, { 0, 0, 0, 0 } };

	while (optind < argc) {
		int index = -1;
		struct option * opt = 0;
		int result = getopt_long(argc, argv, "f:e:c:b:t:m:ah", long_options, &index); //
		if (result == -1)
			break; /* end of list */
		switch (result) {
		case 'h':
			printUsage();
			exit(0);
			break;
		case 'c':
			caching = atoi(optarg);
			caching_spec = 1;
			break;
		case 'f':
			fct = atoi(optarg);
			fct_spec = 1;
			break;
		case 'e':
			eps = atof(optarg);
			if (eps <= 0) {
				printf("\nERROR: eps should >0!!!\n");
				exit(0);
			}
			break;
		case 'b':
			cb = atof(optarg);
			cb_spec = 1;
			break;
		case 't': //maximum number of tries to solve the problems within the maxFlips
			maxTries = atoi(optarg);
			break;
		case 'm': //maximum number of flips to solve the problem
			maxFlips = atoi(optarg);
			break;
		case 'a': //print assignment for variables at the end
			printSol = 1;
			break;
		case 0: /* all parameter that do not */
			/* appear in the optstring */
			opt = (struct option *) &(long_options[index]);
			printf("'%s' was specified.", opt->name);
			if (opt->has_arg == required_argument)
				printf("Arg: <%s>", optarg);
			printf("\n");
			break;
		default:
			printf("parameter not known!\n");
			printUsage();
			exit(0);
			break;
		}
	}
	if (optind == argc) {
		printf("ERROR: Parameter String not correct!\n");
		printUsage();
		exit(0);
	}
	fileName = *(argv + optind);

	if (argc > optind + 1) {
		seed = atoi(*(argv + optind + 1));
		if (seed == 0)
			printf("c there might be an error in the command line or is your seed 0?");
	} else
		seed = time(0);
}

void handle_interrupt() {
	printf("\nc caught signal... exiting\n ");
	tryTime = elapsed_seconds();
	printf("\ns UNKNOWN best(%d) (%-15.5fsec)\n", bestNumFalse, tryTime);
	printEndStatistics();
	fflush(NULL);
	exit(-1);
}

void setupSignalHandler() {
	signal(SIGTERM, handle_interrupt);
	signal(SIGINT, handle_interrupt);
	signal(SIGQUIT, handle_interrupt);
	signal(SIGABRT, handle_interrupt);
	signal(SIGKILL, handle_interrupt);
}

void setupParameters() {
	if (!caching_spec) {
		if (maxClauseSize <= 3){
			pickAndFlipVar = pickAndFlipNC; //no caching of the break values in case of 3SAT
			caching =0;
		}
		else{
			pickAndFlipVar = pickAndFlip; //cache the break values for other k-SAT
			caching = 1;
		}
	}
	else{
		if (caching)
			pickAndFlipVar = pickAndFlip; //cache the break values for other k-SAT
		else
			pickAndFlipVar = pickAndFlipNC; //no caching of the break values in case of 3SAT
	}
	if (!cb_spec) {
		if (maxClauseSize <= 3) {
			cb = 2.06;
			eps = 0.9;

		} else if (maxClauseSize <= 4)
			cb = 2.85;
		else if (maxClauseSize <= 5)
			cb = 3.7;
		else if (maxClauseSize <= 6)
			cb = 5.1;
		else
			cb = 5.4;
	}
	if (!fct_spec) {
		if (maxClauseSize < 4)
			fct = 0;
		else
			fct = 1;
	}
	if (fct == 0)
		initLookUpTable = initPoly;
	else
		initLookUpTable = initExp;
}

int main(int argc, char *argv[]) {
	int try = 0;
	tryTime = 0.;
	double totalTime = 0.;
	parseParameters(argc, argv);
	parseFile();
	printFormulaProperties();
	setupParameters(); //call only after parsing file!!!
	initLookUpTable(); //Initialize the look up table
	setupSignalHandler();
	printSolverParameters();
	srand(seed);

	for (try = 0; try < maxTries; try++) {
		init();
		bestNumFalse = numClauses;
		for (flip = 0; flip < maxFlips; flip++) {
			if (numFalse == 0)
				break;
			pickAndFlipVar();
			printStatsEndFlip(); //update bestNumFalse
		}
		tryTime = elapsed_seconds();
		totalTime += tryTime;
		if (numFalse == 0) {
			if (!checkAssignment()) {
				fprintf(stderr, "c ERROR the assignment is not valid!");
				printf("c UNKNOWN");
				return 0;
			} else {
				printEndStatistics();
				printf("s SATISFIABLE\n");
				if (printSol == 1)
					printSolution();
				return 10;
			}
		} else
			printf("c UNKNOWN best(%4d) current(%4d) (%-15.5fsec)\n", bestNumFalse, numFalse, tryTime);
	}
	printEndStatistics();
	if (maxTries > 1)
		printf("c %-30s: %-8.3fsec\n", "Mean time per try", totalTime / (double) try);
	return 0;
}



==> anc/data/benchmarks/probsat/probsat_per_instance.csv <==
family,N,instance,cnf,solved,censored,try_success,tries_used,seed_success,flips,wall_s,solver_cpu_s,total_wall_all_tries_s
planted_r4.3,160,4,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_004.cnf,1,0,0,1,16000401,2540,0.0126,0.0,0.0126
planted_r4.3,160,7,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_007.cnf,1,0,0,1,16000701,4680,0.0128,0.0,0.0128
planted_r4.3,160,1,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_001.cnf,1,0,0,1,16000101,3945,0.0142,0.0,0.0142
planted_r4.3,160,18,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_018.cnf,1,0,0,1,16001801,2639,0.0118,0.0,0.0118
planted_r4.3,160,24,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_024.cnf,1,0,0,1,16002401,1882,0.0109,0.0,0.0109
planted_r4.3,160,32,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_032.cnf,1,0,0,1,16003201,1117,0.0093,0.0,0.0093
planted_r4.3,160,25,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_025.cnf,1,0,0,1,16002501,2375,0.0111,0.0,0.0111
planted_r4.3,160,21,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_021.cnf,1,0,0,1,16002101,3949,0.0123,0.0,0.0123
planted_r4.3,160,38,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_038.cnf,1,0,0,1,16003801,1047,0.0093,0.0,0.0093
planted_r4.3,160,14,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_014.cnf,1,0,0,1,16001401,4727,0.0141,0.0,0.0141
planted_r4.3,160,19,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_019.cnf,1,0,0,1,16001901,2845,0.0139,0.0,0.0139
planted_r4.3,160,11,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_011.cnf,1,0,0,1,16001101,21387,0.0154,0.01,0.0154
planted_r4.3,160,3,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_003.cnf,1,0,0,1,16000301,14146,0.0171,0.0,0.0171
planted_r4.3,160,22,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_022.cnf,1,0,0,1,16002201,7656,0.0141,0.0,0.0141
planted_r4.3,160,34,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_034.cnf,1,0,0,1,16003401,3155,0.0122,0.0,0.0122
planted_r4.3,160,13,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_013.cnf,1,0,0,1,16001301,23918,0.0163,0.0,0.0163
planted_r4.3,160,44,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_044.cnf,1,0,0,1,16004401,3799,0.0105,0.0,0.0105
planted_r4.3,160,12,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_012.cnf,1,0,0,1,16001201,9450,0.017,0.01,0.017
planted_r4.3,160,27,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_027.cnf,1,0,0,1,16002701,11449,0.0141,0.0,0.0141
planted_r4.3,160,45,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_045.cnf,1,0,0,1,16004501,952,0.0109,0.0,0.0109
planted_r4.3,160,40,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_040.cnf,1,0,0,1,16004001,2213,0.0114,0.0,0.0114
planted_r4.3,160,26,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_026.cnf,1,0,0,1,16002601,31569,0.0159,0.0,0.0159
planted_r4.3,160,35,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_035.cnf,1,0,0,1,16003501,10609,0.0147,0.0,0.0147
planted_r4.3,160,17,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_017.cnf,1,0,0,1,16001701,26505,0.0196,0.01,0.0196
planted_r4.3,160,33,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_033.cnf,1,0,0,1,16003301,21382,0.017,0.01,0.017
planted_r4.3,160,54,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_054.cnf,1,0,0,1,16005401,810,0.0076,0.0,0.0076
planted_r4.3,160,57,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_057.cnf,1,0,0,1,16005701,1643,0.0073,0.0,0.0073
planted_r4.3,160,46,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_046.cnf,1,0,0,1,16004601,12674,0.0159,0.0,0.0159
planted_r4.3,160,49,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_049.cnf,1,0,0,1,16004901,2906,0.0108,0.0,0.0108
planted_r4.3,160,30,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_030.cnf,1,0,0,1,16003001,31107,0.0197,0.01,0.0197
planted_r4.3,160,10,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_010.cnf,1,0,0,1,16001001,30574,0.0238,0.01,0.0238
planted_r4.3,160,28,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_028.cnf,1,0,0,1,16002801,50221,0.0203,0.01,0.0203
planted_r4.3,160,63,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_063.cnf,1,0,0,1,16006301,1077,0.0078,0.0,0.0078
planted_r4.3,160,59,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_059.cnf,1,0,0,1,16005901,5149,0.0093,0.0,0.0093
planted_r4.3,160,64,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_064.cnf,1,0,0,1,16006401,5782,0.0081,0.0,0.0081
planted_r4.3,160,48,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_048.cnf,1,0,0,1,16004801,22264,0.0145,0.0,0.0145
planted_r4.3,160,36,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_036.cnf,1,0,0,1,16003601,47397,0.0213,0.01,0.0213
planted_r4.3,160,15,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_015.cnf,1,0,0,1,16001501,50662,0.0264,0.01,0.0264
planted_r4.3,160,67,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_067.cnf,1,0,0,1,16006701,3009,0.0096,0.0,0.0096
planted_r4.3,160,69,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_069.cnf,1,0,0,1,16006901,1499,0.0086,0.0,0.0086
planted_r4.3,160,66,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_066.cnf,1,0,0,1,16006601,6427,0.0105,0.0,0.0105
planted_r4.3,160,68,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_068.cnf,1,0,0,1,16006801,433,0.0098,0.0,0.0098
planted_r4.3,160,71,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_071.cnf,1,0,0,1,16007101,1249,0.0073,0.0,0.0073
planted_r4.3,160,52,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_052.cnf,1,0,0,1,16005201,28653,0.015,0.0,0.015
planted_r4.3,160,58,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_058.cnf,1,0,0,1,16005801,13563,0.0133,0.01,0.0133
planted_r4.3,160,60,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_060.cnf,1,0,0,1,16006001,19988,0.0131,0.01,0.0131
planted_r4.3,160,47,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_047.cnf,1,0,0,1,16004701,43272,0.0221,0.01,0.0221
planted_r4.3,160,56,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_056.cnf,1,0,0,1,16005601,13821,0.0146,0.0,0.0146
planted_r4.3,160,61,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_061.cnf,1,0,0,1,16006101,22583,0.0139,0.0,0.0139
planted_r4.3,160,73,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_073.cnf,1,0,0,1,16007301,5706,0.0084,0.0,0.0084
planted_r4.3,160,51,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_051.cnf,1,0,0,1,16005101,46401,0.019,0.01,0.019
planted_r4.3,160,83,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_083.cnf,1,0,0,1,16008301,3431,0.0062,0.0,0.0062
planted_r4.3,160,80,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_080.cnf,1,0,0,1,16008001,9394,0.0095,0.0,0.0095
planted_r4.3,160,89,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_089.cnf,1,0,0,1,16008901,1271,0.008,0.0,0.008
planted_r4.3,160,84,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_084.cnf,1,0,0,1,16008401,3335,0.0102,0.0,0.0102
planted_r4.3,160,92,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_092.cnf,1,0,0,1,16009201,2089,0.0076,0.0,0.0076
planted_r4.3,160,90,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_090.cnf,1,0,0,1,16009001,5052,0.0087,0.0,0.0087
planted_r4.3,160,72,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_072.cnf,1,0,0,1,16007201,43491,0.0166,0.0,0.0166
planted_r4.3,160,29,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_029.cnf,1,0,0,1,16002901,94053,0.0346,0.02,0.0346
planted_r4.3,160,95,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_095.cnf,1,0,0,1,16009501,919,0.0086,0.0,0.0086
planted_r4.3,160,16,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_016.cnf,1,0,0,1,16001601,106356,0.038,0.02,0.038
planted_r4.3,160,62,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_062.cnf,1,0,0,1,16006201,43388,0.0232,0.01,0.0232
planted_r4.3,160,99,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_099.cnf,1,0,0,1,16009901,2303,0.0092,0.0,0.0092
planted_r4.3,160,53,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_053.cnf,1,0,0,1,16005301,80118,0.0298,0.02,0.0298
planted_r4.3,160,50,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_050.cnf,1,0,0,1,16005001,95214,0.0312,0.02,0.0312
planted_r4.3,160,93,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_093.cnf,1,0,0,1,16009301,18747,0.0147,0.0,0.0147
planted_r4.3,160,96,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_096.cnf,1,0,0,1,16009601,21322,0.0136,0.0,0.0136
planted_r4.3,160,75,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_075.cnf,1,0,0,1,16007501,40763,0.0212,0.01,0.0212
planted_r4.3,160,74,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_074.cnf,1,0,0,1,16007401,55502,0.0226,0.01,0.0226
planted_r4.3,160,86,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_086.cnf,1,0,0,1,16008601,42854,0.0183,0.01,0.0183
planted_r4.3,160,94,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_094.cnf,1,0,0,1,16009401,33049,0.0176,0.01,0.0176
planted_r4.3,160,20,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_020.cnf,1,0,0,1,16002001,133677,0.0462,0.03,0.0462
planted_r4.3,320,8,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_008.cnf,1,0,0,1,32000801,4372,0.009,0.0,0.009
planted_r4.3,160,37,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_037.cnf,1,0,0,1,16003701,143953,0.0433,0.03,0.0433
planted_r4.3,160,31,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_031.cnf,1,0,0,1,16003101,161165,0.0446,0.03,0.0446
planted_r4.3,160,79,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_079.cnf,1,0,0,1,16007901,80120,0.0264,0.01,0.0264
planted_r4.3,320,2,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_002.cnf,1,0,0,1,32000201,24410,0.0139,0.0,0.0139
planted_r4.3,160,70,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_070.cnf,1,0,0,1,16007001,86626,0.0332,0.02,0.0332
planted_r4.3,320,4,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_004.cnf,1,0,0,1,32000401,42414,0.0166,0.01,0.0166
planted_r4.3,160,82,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_082.cnf,1,0,0,1,16008201,75886,0.0308,0.02,0.0308
planted_r4.3,320,7,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_007.cnf,1,0,0,1,32000701,24936,0.0192,0.01,0.0192
planted_r4.3,320,11,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_011.cnf,1,0,0,1,32001101,21275,0.0144,0.0,0.0144
planted_r4.3,320,24,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_024.cnf,1,0,0,1,32002401,10398,0.0085,0.0,0.0085
planted_r4.3,320,25,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_025.cnf,1,0,0,1,32002501,4444,0.0079,0.0,0.0079
planted_r4.3,160,0,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_000.cnf,1,0,0,1,16000001,219335,0.0648,0.05,0.0648
planted_r4.3,160,81,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_081.cnf,1,0,0,1,16008101,130479,0.0393,0.03,0.0393
planted_r4.3,320,26,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_026.cnf,1,0,0,1,32002601,14866,0.0115,0.0,0.0115
planted_r4.3,160,98,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_098.cnf,1,0,0,1,16009801,97034,0.0342,0.03,0.0342
planted_r4.3,160,88,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_088.cnf,1,0,0,1,16008801,130757,0.0396,0.03,0.0396
planted_r4.3,320,3,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_003.cnf,1,0,0,1,32000301,72826,0.0307,0.02,0.0307
planted_r4.3,320,22,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_022.cnf,1,0,0,1,32002201,46733,0.021,0.01,0.021
planted_r4.3,320,5,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_005.cnf,1,0,0,1,32000501,105101,0.0337,0.03,0.0337
planted_r4.3,320,16,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_016.cnf,1,0,0,1,32001601,56408,0.0288,0.02,0.0288
planted_r4.3,160,55,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_055.cnf,1,0,0,1,16005501,216941,0.06,0.05,0.06
planted_r4.3,320,19,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_019.cnf,1,0,0,1,32001901,72446,0.027,0.02,0.027
planted_r4.3,160,78,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_078.cnf,1,0,0,1,16007801,171032,0.0532,0.04,0.0532
planted_r4.3,320,33,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_033.cnf,1,0,0,1,32003301,7940,0.0143,0.0,0.0143
planted_r4.3,320,23,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_023.cnf,1,0,0,1,32002301,77738,0.0337,0.02,0.0337
planted_r4.3,160,39,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_039.cnf,1,0,0,1,16003901,306511,0.0801,0.06,0.0801
planted_r4.3,320,18,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_018.cnf,1,0,0,1,32001801,117262,0.0394,0.03,0.0394
planted_r4.3,320,37,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_037.cnf,1,0,0,1,32003701,60393,0.0215,0.01,0.0215
planted_r4.3,320,10,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_010.cnf,1,0,0,1,32001001,138903,0.0483,0.03,0.0483
planted_r4.3,320,40,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_040.cnf,1,0,0,1,32004001,24179,0.018,0.0,0.018
planted_r4.3,320,42,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_042.cnf,1,0,0,1,32004201,42570,0.0197,0.01,0.0197
planted_r4.3,320,49,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_049.cnf,1,0,0,1,32004901,3083,0.01,0.0,0.01
planted_r4.3,320,48,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_048.cnf,1,0,0,1,32004801,12036,0.0122,0.0,0.0122
planted_r4.3,320,47,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_047.cnf,1,0,0,1,32004701,29450,0.0174,0.01,0.0174
planted_r4.3,320,44,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_044.cnf,1,0,0,1,32004401,107204,0.0336,0.03,0.0336
planted_r4.3,320,53,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_053.cnf,1,0,0,1,32005301,19863,0.0144,0.0,0.0144
planted_r4.3,320,52,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_052.cnf,1,0,0,1,32005201,34143,0.0185,0.01,0.0185
planted_r4.3,160,43,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_043.cnf,1,0,0,1,16004301,485047,0.1159,0.11,0.1159
planted_r4.3,320,36,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_036.cnf,1,0,0,1,32003601,231438,0.0619,0.05,0.0619
planted_r4.3,320,56,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_056.cnf,1,0,0,1,32005601,11212,0.0132,0.01,0.0132
planted_r4.3,320,58,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_058.cnf,1,0,0,1,32005801,9707,0.0098,0.0,0.0098
planted_r4.3,320,60,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_060.cnf,1,0,0,1,32006001,34056,0.015,0.0,0.015
planted_r4.3,320,61,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_061.cnf,1,0,0,1,32006101,52379,0.0205,0.01,0.0205
planted_r4.3,160,41,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_041.cnf,1,0,0,1,16004101,582663,0.1512,0.13,0.1512
planted_r4.3,320,62,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_062.cnf,1,0,0,1,32006201,77782,0.0287,0.02,0.0287
planted_r4.3,320,63,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_063.cnf,1,0,0,1,32006301,46703,0.0209,0.01,0.0209
planted_r4.3,320,51,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_051.cnf,1,0,0,1,32005101,301240,0.0824,0.08,0.0824
planted_r4.3,160,23,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_023.cnf,1,0,0,1,16002301,774935,0.1756,0.17,0.1756
planted_r4.3,320,67,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_067.cnf,1,0,0,1,32006701,15071,0.0151,0.0,0.0151
planted_r4.3,160,76,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_076.cnf,1,0,0,1,16007601,691878,0.1706,0.16,0.1706
planted_r4.3,320,27,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_027.cnf,1,0,0,1,32002701,551464,0.1454,0.14,0.1454
planted_r4.3,320,66,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_066.cnf,1,0,0,1,32006601,125888,0.0366,0.03,0.0366
planted_r4.3,320,71,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_071.cnf,1,0,0,1,32007101,13560,0.013,0.0,0.013
planted_r4.3,320,41,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_041.cnf,1,0,0,1,32004101,537534,0.1491,0.13,0.1491
planted_r4.3,320,72,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_072.cnf,1,0,0,1,32007201,36178,0.0157,0.01,0.0157
planted_r4.3,320,73,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_073.cnf,1,0,0,1,32007301,28057,0.0148,0.01,0.0148
planted_r4.3,320,74,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_074.cnf,1,0,0,1,32007401,19157,0.0117,0.0,0.0117
planted_r4.3,320,77,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_077.cnf,1,0,0,1,32007701,1771,0.0069,0.0,0.0069
planted_r4.3,320,17,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_017.cnf,1,0,0,1,32001701,774078,0.1983,0.19,0.1983
planted_r4.3,160,5,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_005.cnf,1,0,0,1,16000501,1128270,0.2512,0.24,0.2512
planted_r4.3,320,75,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_075.cnf,1,0,0,1,32007501,69716,0.0242,0.01,0.0242
planted_r4.3,320,79,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_079.cnf,1,0,0,1,32007901,6707,0.0089,0.0,0.0089
planted_r4.3,320,78,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_078.cnf,1,0,0,1,32007801,35809,0.0175,0.01,0.0175
planted_r4.3,320,82,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_082.cnf,1,0,0,1,32008201,80329,0.0276,0.01,0.0276
planted_r4.3,320,84,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_084.cnf,1,0,0,1,32008401,8768,0.0127,0.0,0.0127
planted_r4.3,320,80,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_080.cnf,1,0,0,1,32008001,167376,0.0467,0.04,0.0467
planted_r4.3,320,85,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_085.cnf,1,0,0,1,32008501,17910,0.0138,0.0,0.0138
planted_r4.3,160,8,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_008.cnf,1,0,0,1,16000801,1336896,0.3119,0.3,0.3119
planted_r4.3,320,86,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_086.cnf,1,0,0,1,32008601,48214,0.0193,0.01,0.0193
planted_r4.3,160,65,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_065.cnf,1,0,0,1,16006501,1343422,0.3062,0.29,0.3062
planted_r4.3,320,43,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_043.cnf,1,0,0,1,32004301,911360,0.2498,0.24,0.2498
planted_r4.3,320,91,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_091.cnf,1,0,0,1,32009101,8169,0.0113,0.0,0.0113
planted_r4.3,160,42,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_042.cnf,1,0,0,1,16004201,1628399,0.3688,0.36,0.3688
planted_r4.3,160,87,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_087.cnf,1,0,0,1,16008701,2157156,0.47,0.46,0.47
planted_r4.3,320,39,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_039.cnf,1,0,0,1,32003901,1697618,0.4369,0.43,0.4369
planted_r4.3,320,83,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_083.cnf,1,0,0,1,32008301,924896,0.2531,0.24,0.2531
planted_r4.3,320,95,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_095.cnf,1,0,0,1,32009501,20136,0.0145,0.0,0.0145
planted_r4.3,320,96,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_096.cnf,1,0,0,1,32009601,25521,0.0132,0.0,0.0132
planted_r4.3,320,97,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_097.cnf,1,0,0,1,32009701,53784,0.0253,0.01,0.0253
planted_r4.3,320,87,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_087.cnf,1,0,0,1,32008701,1091748,0.2593,0.25,0.2593
planted_r4.3,160,85,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_085.cnf,1,0,0,1,16008501,2297965,0.5468,0.54,0.5468
planted_r4.3,640,0,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_000.cnf,1,0,0,1,64000001,151947,0.0483,0.04,0.0483
planted_r4.3,320,98,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_098.cnf,1,0,0,1,32009801,338379,0.0969,0.09,0.0969
planted_r4.3,640,3,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_003.cnf,1,0,0,1,64000301,41444,0.0173,0.01,0.0173
planted_r4.3,320,38,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_038.cnf,1,0,0,1,32003801,2617636,0.6471,0.64,0.6471
planted_r4.3,320,0,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_000.cnf,1,0,0,1,32000001,3037260,0.7,0.68,0.7
planted_r4.3,640,5,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_005.cnf,1,0,0,1,64000501,61525,0.0253,0.02,0.0253
planted_r4.3,320,89,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_089.cnf,1,0,0,1,32008901,1934753,0.4717,0.46,0.4717
planted_r4.3,320,6,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_006.cnf,1,0,0,1,32000601,3669805,0.8778,0.87,0.8778
planted_r4.3,320,76,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_076.cnf,1,0,0,1,32007601,2945099,0.6891,0.68,0.6891
planted_r4.3,320,29,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_029.cnf,1,0,0,1,32002901,4018908,0.9002,0.89,0.9002
planted_r4.3,640,9,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_009.cnf,1,0,0,1,64000901,256157,0.072,0.06,0.072
planted_r4.3,640,11,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_011.cnf,1,0,0,1,64001101,142029,0.0392,0.03,0.0392
planted_r4.3,640,12,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_012.cnf,1,0,0,1,64001201,236570,0.0669,0.06,0.0669
planted_r4.3,640,14,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_014.cnf,1,0,0,1,64001401,56762,0.0247,0.01,0.0247
planted_r4.3,320,94,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_094.cnf,1,0,0,1,32009401,2364210,0.583,0.57,0.583
planted_r4.3,640,15,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_015.cnf,1,0,0,1,64001501,30622,0.0178,0.01,0.0178
planted_r4.3,640,16,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_016.cnf,1,0,0,1,64001601,90186,0.0342,0.02,0.0342
planted_r4.3,320,28,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_028.cnf,1,0,0,1,32002801,6711454,1.5369,1.52,1.5369
planted_r4.3,160,2,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_002.cnf,1,0,0,1,16000201,7087679,1.7163,1.7,1.7163
planted_r4.3,640,20,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_020.cnf,1,0,0,1,64002001,179289,0.0541,0.04,0.0541
planted_r4.3,320,34,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_034.cnf,1,0,0,1,32003401,7744311,1.7304,1.72,1.7304
planted_r4.3,320,1,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_001.cnf,1,0,0,1,32000101,9403835,2.2962,2.28,2.2962
planted_r4.3,160,6,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_006.cnf,1,0,0,1,16000601,10105726,2.5264,2.51,2.5264
planted_r4.3,640,24,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_024.cnf,1,0,0,1,64002401,290385,0.0855,0.07,0.0855
planted_r4.3,320,30,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_030.cnf,1,0,0,1,32003001,9564789,2.5673,2.56,2.5673
planted_r4.3,320,55,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_055.cnf,1,0,0,1,32005501,10984725,2.5271,2.51,2.5271
planted_r4.3,640,25,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_025.cnf,1,0,0,1,64002501,201985,0.0646,0.06,0.0646
planted_r4.3,640,1,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_001.cnf,1,0,0,1,64000101,9385091,2.1228,2.11,2.1228
planted_r4.3,320,35,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_035.cnf,1,0,0,1,32003501,12407146,2.6564,2.64,2.6564
planted_r4.3,640,26,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_026.cnf,1,0,0,1,64002601,1157610,0.3322,0.32,0.3322
planted_r4.3,320,65,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_065.cnf,1,0,0,1,32006501,12310676,2.8353,2.82,2.8353
planted_r4.3,320,54,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_054.cnf,1,0,0,1,32005401,11359280,2.9385,2.93,2.9385
planted_r4.3,640,31,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_031.cnf,1,0,0,1,64003101,2094755,0.5922,0.58,0.5922
planted_r4.3,640,34,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_034.cnf,1,0,0,1,64003401,160969,0.0531,0.05,0.0531
planted_r4.3,320,90,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_090.cnf,1,0,0,1,32009001,14009767,3.4156,3.4,3.4156
planted_r4.3,320,32,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_032.cnf,1,0,0,1,32003201,16607723,3.7724,3.76,3.7724
planted_r4.3,320,21,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_021.cnf,1,0,0,1,32002101,22115683,5.0242,5.01,5.0242
planted_r4.3,320,68,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_068.cnf,1,0,0,1,32006801,22521960,5.0502,5.03,5.0502
planted_r4.3,640,17,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_017.cnf,1,0,0,1,64001701,22144403,4.8415,4.83,4.8415
planted_r4.3,640,40,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_040.cnf,1,0,0,1,64004001,82475,0.0272,0.02,0.0272
planted_r4.3,640,41,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_041.cnf,1,0,0,1,64004101,29096,0.0136,0.01,0.0136
planted_r4.3,160,9,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_009.cnf,1,0,0,1,16000901,32721934,6.8248,6.81,6.8248
planted_r4.3,640,4,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_004.cnf,1,0,0,1,64000401,26485236,6.4155,6.4,6.4155
planted_r4.3,640,44,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_044.cnf,1,0,0,1,64004401,77223,0.0298,0.02,0.0298
planted_r4.3,640,45,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_045.cnf,1,0,0,1,64004501,153426,0.0456,0.04,0.0456
planted_r4.3,640,19,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_019.cnf,1,0,0,1,64001901,24265943,6.0357,6.03,6.0357
planted_r4.3,640,35,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_035.cnf,1,0,0,1,64003501,17745692,4.7609,4.75,4.7609
planted_r4.3,160,91,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_091.cnf,1,0,0,1,16009101,40854342,8.6428,8.63,8.6428
planted_r4.3,640,49,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_049.cnf,1,0,0,1,64004901,119853,0.0418,0.03,0.0418
planted_r4.3,640,50,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_050.cnf,1,0,0,1,64005001,145477,0.0499,0.04,0.0499
planted_r4.3,640,51,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_051.cnf,1,0,0,1,64005101,491010,0.1408,0.13,0.1408
planted_r4.3,640,52,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_052.cnf,1,0,0,1,64005201,40152,0.0198,0.01,0.0198
planted_r4.3,640,53,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_053.cnf,1,0,0,1,64005301,555731,0.159,0.15,0.159
planted_r4.3,640,54,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_054.cnf,1,0,0,1,64005401,39100,0.0146,0.01,0.0146
planted_r4.3,640,42,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_042.cnf,1,0,0,1,64004201,17811852,4.2199,4.21,4.2199
planted_r4.3,640,2,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_002.cnf,1,0,0,1,64000201,38684580,9.729,9.71,9.729
planted_r4.3,320,57,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_057.cnf,1,0,0,1,32005701,45115712,10.461,10.45,10.461
planted_r4.3,640,58,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_058.cnf,1,0,0,1,64005801,1250997,0.3031,0.3,0.3031
planted_r4.3,640,59,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_059.cnf,1,0,0,1,64005901,1209101,0.2879,0.28,0.2879
planted_r4.3,320,15,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_015.cnf,1,0,0,1,32001501,50548723,11.3215,11.31,11.3215
planted_r4.3,640,61,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_061.cnf,1,0,0,1,64006101,348559,0.0876,0.08,0.0876
planted_r4.3,640,62,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_062.cnf,1,0,0,1,64006201,133807,0.0409,0.03,0.0409
planted_r4.3,640,48,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_048.cnf,1,0,0,1,64004801,11756586,3.2104,3.2,3.2104
planted_r4.3,640,64,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_064.cnf,1,0,0,1,64006401,678433,0.1692,0.16,0.1692
planted_r4.3,640,65,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_065.cnf,1,0,0,1,64006501,2564436,0.5866,0.58,0.5866
planted_r4.3,640,55,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_055.cnf,1,0,0,1,64005501,34618200,8.2639,8.25,8.2639
planted_r4.3,160,97,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_097.cnf,1,0,0,1,16009701,80729475,17.6748,17.66,17.6748
planted_r4.3,320,81,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_081.cnf,1,0,0,1,32008101,78289746,17.7284,17.71,17.7284
planted_r4.3,320,46,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_046.cnf,1,0,0,1,32004601,80315031,18.8056,18.79,18.8056
planted_r4.3,640,70,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_070.cnf,1,0,0,1,64007001,6009445,1.4359,1.43,1.4359
planted_r4.3,640,66,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_066.cnf,1,0,0,1,64006601,40980596,9.6291,9.61,9.6291
planted_r4.3,640,67,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_067.cnf,1,0,0,1,64006701,32984262,7.7435,7.73,7.7435
planted_r4.3,640,73,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_073.cnf,1,0,0,1,64007301,63504,0.0228,0.01,0.0228
planted_r4.3,320,50,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_050.cnf,1,0,0,1,32005001,129807627,28.1673,28.15,28.1673
planted_r4.3,640,8,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_008.cnf,1,0,0,1,64000801,125053430,28.0922,28.07,28.0922
planted_r4.3,320,45,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_045.cnf,1,0,0,1,32004501,127575123,29.2727,29.26,29.2727
planted_r4.3,320,9,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_009.cnf,1,0,0,1,32000901,152901336,35.6696,35.65,35.6696
planted_r4.3,640,32,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_032.cnf,1,0,0,1,64003201,168778947,40.8492,40.82,40.8492
planted_r4.3,640,79,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_079.cnf,1,0,0,1,64007901,373143,0.0995,0.09,0.0995
planted_r4.3,320,31,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_031.cnf,1,0,0,1,32003101,193694906,44.3479,44.33,44.3479
planted_r4.3,640,80,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_080.cnf,1,0,0,1,64008001,3299347,0.7692,0.76,0.7692
planted_r4.3,320,69,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_069.cnf,1,0,0,1,32006901,180500213,45.1057,45.08,45.1057
planted_r4.3,640,83,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_083.cnf,1,0,0,1,64008301,48939867,12.4502,12.43,12.4502
planted_r4.3,640,84,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_084.cnf,1,0,0,1,64008401,488113,0.1387,0.13,0.1387
planted_r4.3,320,20,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_020.cnf,1,0,1,2,32002002,14336003,3.9313,3.92,63.992
planted_r4.3,640,86,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_086.cnf,1,0,0,1,64008601,28568,0.0159,0.01,0.0159
planted_r4.3,640,57,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_057.cnf,1,0,0,1,64005701,229163355,56.308,56.28,56.308
planted_r4.3,640,27,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_027.cnf,1,0,1,2,64002702,33700065,7.735,7.72,67.799
planted_r4.3,640,56,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_056.cnf,1,0,1,2,64005602,47638833,12.3401,12.33,72.405
planted_r4.3,320,13,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_013.cnf,1,0,1,2,32001302,143408992,32.0826,32.06,92.1458
planted_r4.3,640,90,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_090.cnf,1,0,0,1,64009001,76770345,18.4382,18.42,18.4382
planted_r4.3,640,85,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_085.cnf,1,0,0,1,64008501,202128943,48.2912,48.26,48.2912
planted_r4.3,640,93,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_093.cnf,1,0,0,1,64009301,39991330,9.4538,9.44,9.4538
planted_r4.3,640,94,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_094.cnf,1,0,0,1,64009401,65769,0.0261,0.02,0.0261
planted_r4.3,640,87,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_087.cnf,1,0,1,2,64008702,216144359,51.9024,51.87,111.9373
planted_r4.3,320,92,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_092.cnf,1,0,3,4,32009204,9845043,2.0838,2.08,182.2266
planted_r4.3,640,88,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_088.cnf,1,0,2,3,64008803,91020775,20.2547,20.24,140.3818
planted_r4.3,640,22,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_022.cnf,1,0,4,5,64002205,35976480,8.5254,8.52,248.7693
planted_r4.3,640,30,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_030.cnf,1,0,4,5,64003005,68596933,17.3253,17.31,257.5264
planted_r4.3,640,96,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_096.cnf,1,0,1,2,64009602,161896101,37.8818,37.86,97.9461
planted_r4.3,640,6,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_006.cnf,1,0,5,6,64000606,16067860,4.1012,4.09,304.3344
planted_r4.3,640,99,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_099.cnf,1,0,0,1,64009901,185232999,55.1545,55.1,55.1545
planted_r4.3,1280,3,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_003.cnf,1,0,0,1,128000301,345653,0.1103,0.1,0.1103
planted_r4.3,320,88,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_088.cnf,1,0,5,6,32008806,59249254,13.052,13.04,313.2889
planted_r4.3,640,92,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_092.cnf,1,0,4,5,64009205,187085792,45.2879,45.26,285.5413
planted_r4.3,640,10,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_010.cnf,1,0,6,7,64001007,115718547,26.3022,26.28,386.6484
planted_r4.3,640,72,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_072.cnf,1,0,8,9,64007209,87312830,21.5327,21.48,501.9539
planted_r4.3,320,70,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_070.cnf,1,0,9,10,32007010,44732218,11.1891,11.12,551.7193
planted_r4.3,320,12,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_012.cnf,0,1,-1,10,,,,,600.5565
planted_r4.3,160,77,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160/inst_077.cnf,0,1,-1,10,,,,,600.5767
planted_r4.3,320,14,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_014.cnf,0,1,-1,10,,,,,600.5641
planted_r4.3,320,59,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_059.cnf,0,1,-1,10,,,,,600.5741
planted_r4.3,320,64,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_064.cnf,0,1,-1,10,,,,,600.6271
planted_r4.3,1280,13,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_013.cnf,1,0,0,1,128001301,970921,0.2427,0.23,0.2427
planted_r4.3,320,93,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_093.cnf,0,1,-1,10,,,,,600.6249
planted_r4.3,320,99,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320/inst_099.cnf,0,1,-1,10,,,,,600.6226
planted_r4.3,1280,10,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_010.cnf,1,0,0,1,128001001,2492089,0.687,0.67,0.687
planted_r4.3,640,7,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_007.cnf,0,1,-1,10,,,,,600.5698
planted_r4.3,640,13,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_013.cnf,0,1,-1,10,,,,,600.6264
planted_r4.3,640,18,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_018.cnf,0,1,-1,10,,,,,600.5956
planted_r4.3,640,21,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_021.cnf,0,1,-1,10,,,,,600.5832
planted_r4.3,1280,12,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_012.cnf,1,0,0,1,128001201,9175167,2.2272,2.21,2.2272
planted_r4.3,640,23,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_023.cnf,0,1,-1,10,,,,,600.5976
planted_r4.3,640,28,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_028.cnf,0,1,-1,10,,,,,600.612
planted_r4.3,640,29,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_029.cnf,0,1,-1,10,,,,,600.5991
planted_r4.3,1280,25,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_025.cnf,1,0,0,1,128002501,503246,0.136,0.12,0.136
planted_r4.3,640,33,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_033.cnf,0,1,-1,10,,,,,600.5694
planted_r4.3,640,36,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_036.cnf,0,1,-1,10,,,,,600.5426
planted_r4.3,640,37,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_037.cnf,0,1,-1,10,,,,,600.5446
planted_r4.3,640,38,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_038.cnf,0,1,-1,10,,,,,600.6116
planted_r4.3,640,39,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_039.cnf,0,1,-1,10,,,,,600.6319
planted_r4.3,640,43,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_043.cnf,0,1,-1,10,,,,,600.5398
planted_r4.3,640,46,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_046.cnf,0,1,-1,10,,,,,600.6065
planted_r4.3,640,47,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_047.cnf,0,1,-1,10,,,,,600.5804
planted_r4.3,640,60,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_060.cnf,0,1,-1,10,,,,,600.5772
planted_r4.3,640,63,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_063.cnf,0,1,-1,10,,,,,600.5948
planted_r4.3,640,68,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_068.cnf,0,1,-1,10,,,,,600.5955
planted_r4.3,640,69,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_069.cnf,0,1,-1,10,,,,,600.6308
planted_r4.3,640,71,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_071.cnf,0,1,-1,10,,,,,600.5846
planted_r4.3,1280,23,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_023.cnf,1,0,0,1,128002301,76067171,19.5841,19.57,19.5841
planted_r4.3,1280,39,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_039.cnf,1,0,0,1,128003901,23511723,5.7639,5.75,5.7639
planted_r4.3,640,74,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_074.cnf,0,1,-1,10,,,,,600.6173
planted_r4.3,1280,42,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_042.cnf,1,0,0,1,128004201,6303695,1.5023,1.49,1.5023
planted_r4.3,640,75,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_075.cnf,0,1,-1,10,,,,,600.5677
planted_r4.3,640,76,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_076.cnf,0,1,-1,10,,,,,600.5853
planted_r4.3,640,77,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_077.cnf,0,1,-1,10,,,,,600.6109
planted_r4.3,640,78,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_078.cnf,0,1,-1,10,,,,,600.534
planted_r4.3,1280,48,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_048.cnf,1,0,0,1,128004801,22097496,5.3166,5.3,5.3166
planted_r4.3,640,81,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_081.cnf,0,1,-1,10,,,,,600.5147
planted_r4.3,640,82,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_082.cnf,0,1,-1,10,,,,,600.564
planted_r4.3,640,89,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_089.cnf,0,1,-1,10,,,,,600.6123
planted_r4.3,640,91,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_091.cnf,0,1,-1,10,,,,,600.566
planted_r4.3,640,95,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_095.cnf,0,1,-1,10,,,,,600.5681
planted_r4.3,640,97,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_097.cnf,0,1,-1,10,,,,,600.5546
planted_r4.3,640,98,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640/inst_098.cnf,0,1,-1,10,,,,,600.6277
planted_r4.3,1280,0,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_000.cnf,0,1,-1,10,,,,,600.5663
planted_r4.3,1280,1,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_001.cnf,0,1,-1,10,,,,,600.5794
planted_r4.3,1280,2,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_002.cnf,0,1,-1,10,,,,,600.6389
planted_r4.3,1280,4,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_004.cnf,0,1,-1,10,,,,,600.6248
planted_r4.3,1280,5,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_005.cnf,0,1,-1,10,,,,,600.6156
planted_r4.3,1280,6,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_006.cnf,0,1,-1,10,,,,,600.6297
planted_r4.3,1280,7,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_007.cnf,0,1,-1,10,,,,,600.6355
planted_r4.3,1280,8,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_008.cnf,0,1,-1,10,,,,,600.6545
planted_r4.3,1280,9,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_009.cnf,0,1,-1,10,,,,,600.642
planted_r4.3,1280,11,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_011.cnf,0,1,-1,10,,,,,600.6472
planted_r4.3,1280,14,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_014.cnf,0,1,-1,10,,,,,600.6271
planted_r4.3,1280,15,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_015.cnf,0,1,-1,10,,,,,600.6282
planted_r4.3,1280,16,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_016.cnf,0,1,-1,10,,,,,600.5952
planted_r4.3,1280,17,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_017.cnf,0,1,-1,10,,,,,600.6125
planted_r4.3,1280,18,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_018.cnf,0,1,-1,10,,,,,600.6319
planted_r4.3,1280,19,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_019.cnf,0,1,-1,10,,,,,600.6509
planted_r4.3,1280,71,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_071.cnf,1,0,0,1,128007101,1130002,0.2819,0.27,0.2819
planted_r4.3,1280,20,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_020.cnf,0,1,-1,10,,,,,600.6416
planted_r4.3,1280,21,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_021.cnf,0,1,-1,10,,,,,600.6281
planted_r4.3,1280,67,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_067.cnf,1,0,0,1,128006701,3889057,1.0751,1.06,1.0751
planted_r4.3,1280,22,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_022.cnf,0,1,-1,10,,,,,600.6271
planted_r4.3,1280,24,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_024.cnf,0,1,-1,10,,,,,600.64
planted_r4.3,1280,26,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_026.cnf,0,1,-1,10,,,,,600.641
planted_r4.3,1280,27,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_027.cnf,0,1,-1,10,,,,,600.6189
planted_r4.3,1280,28,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_028.cnf,0,1,-1,10,,,,,600.6279
planted_r4.3,1280,29,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_029.cnf,0,1,-1,10,,,,,600.6211
planted_r4.3,1280,30,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_030.cnf,0,1,-1,10,,,,,600.6354
planted_r4.3,1280,31,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_031.cnf,0,1,-1,10,,,,,600.6559
planted_r4.3,1280,32,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_032.cnf,0,1,-1,10,,,,,600.6312
planted_r4.3,1280,84,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_084.cnf,1,0,0,1,128008401,5916485,1.4308,1.42,1.4308
planted_r4.3,1280,33,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_033.cnf,0,1,-1,10,,,,,600.6312
planted_r4.3,1280,34,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_034.cnf,0,1,-1,10,,,,,600.6493
planted_r4.3,1280,35,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_035.cnf,0,1,-1,10,,,,,600.6281
planted_r4.3,1280,36,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_036.cnf,0,1,-1,10,,,,,600.63
planted_r4.3,1280,37,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_037.cnf,0,1,-1,10,,,,,600.5834
planted_r4.3,1280,38,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_038.cnf,0,1,-1,10,,,,,600.6184
planted_r4.3,1280,40,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_040.cnf,0,1,-1,10,,,,,600.6469
planted_r4.3,1280,93,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_093.cnf,1,0,0,1,128009301,3699023,1.0305,0.92,1.0305
planted_r4.3,1280,41,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_041.cnf,0,1,-1,10,,,,,600.659
planted_r4.3,1280,43,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_043.cnf,0,1,-1,10,,,,,600.6523
planted_r4.3,1280,44,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_044.cnf,0,1,-1,10,,,,,600.6295
planted_r4.3,1280,45,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_045.cnf,0,1,-1,10,,,,,600.6474
planted_r4.3,1280,46,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_046.cnf,0,1,-1,10,,,,,600.6044
planted_r4.3,1280,47,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_047.cnf,0,1,-1,10,,,,,600.6432
planted_r4.3,1280,49,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_049.cnf,1,0,9,10,128004910,224462486,56.345,56.21,596.9236
planted_r4.3,1280,98,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_098.cnf,1,0,0,1,128009801,35860304,11.0516,11.04,11.0516
planted_r4.3,1280,50,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_050.cnf,0,1,-1,10,,,,,600.6192
planted_r4.3,1280,51,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_051.cnf,0,1,-1,10,,,,,600.635
planted_r4.3,1280,52,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_052.cnf,0,1,-1,10,,,,,600.6341
planted_r4.3,1810,2,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_002.cnf,1,0,0,1,181000201,119876455,34.1976,34.18,34.1976
planted_r4.3,1280,53,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_053.cnf,0,1,-1,10,,,,,600.5903
planted_r4.3,1280,54,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_054.cnf,0,1,-1,10,,,,,600.5356
planted_r4.3,1280,66,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_066.cnf,1,0,2,3,128006603,174640840,44.1322,44.11,164.2558
planted_r4.3,1280,56,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_056.cnf,1,0,9,10,128005610,98965138,24.0055,23.99,564.5923
planted_r4.3,1280,55,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_055.cnf,0,1,-1,10,,,,,600.639
planted_r4.3,1810,11,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_011.cnf,1,0,0,1,181001101,333103,0.1181,0.11,0.1181
planted_r4.3,1280,57,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_057.cnf,0,1,-1,10,,,,,600.6464
planted_r4.3,1280,58,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_058.cnf,0,1,-1,10,,,,,600.5874
planted_r4.3,1280,59,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_059.cnf,0,1,-1,10,,,,,600.6386
planted_r4.3,1280,60,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_060.cnf,0,1,-1,10,,,,,600.578
planted_r4.3,1280,61,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_061.cnf,0,1,-1,10,,,,,600.591
planted_r4.3,1280,62,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_062.cnf,0,1,-1,10,,,,,600.5454
planted_r4.3,1280,63,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_063.cnf,0,1,-1,10,,,,,600.523
planted_r4.3,1280,64,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_064.cnf,0,1,-1,10,,,,,600.603
planted_r4.3,1280,65,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_065.cnf,0,1,-1,10,,,,,600.5634
planted_r4.3,1280,69,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_069.cnf,0,1,-1,10,,,,,600.5138
planted_r4.3,1280,68,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_068.cnf,0,1,-1,10,,,,,600.5514
planted_r4.3,1280,70,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_070.cnf,0,1,-1,10,,,,,600.5783
planted_r4.3,1280,72,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_072.cnf,0,1,-1,10,,,,,600.5164
planted_r4.3,1280,73,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_073.cnf,0,1,-1,10,,,,,600.5461
planted_r4.3,1280,75,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_075.cnf,0,1,-1,10,,,,,600.5223
planted_r4.3,1280,74,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_074.cnf,0,1,-1,10,,,,,600.6286
planted_r4.3,1810,28,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_028.cnf,1,0,0,1,181002801,711305,0.1893,0.18,0.1893
planted_r4.3,1280,76,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_076.cnf,0,1,-1,10,,,,,600.6287
planted_r4.3,1280,77,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_077.cnf,0,1,-1,10,,,,,600.6129
planted_r4.3,1810,29,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_029.cnf,1,0,0,1,181002901,3307606,0.7765,0.77,0.7765
planted_r4.3,1280,78,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_078.cnf,0,1,-1,10,,,,,600.5448
planted_r4.3,1280,79,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_079.cnf,0,1,-1,10,,,,,600.6071
planted_r4.3,1280,80,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_080.cnf,0,1,-1,10,,,,,600.558
planted_r4.3,1810,32,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_032.cnf,1,0,0,1,181003201,3178628,0.8093,0.8,0.8093
planted_r4.3,1280,81,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_081.cnf,0,1,-1,10,,,,,600.6064
planted_r4.3,1810,37,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_037.cnf,1,0,0,1,181003701,1813273,0.5606,0.55,0.5606
planted_r4.3,1280,82,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_082.cnf,0,1,-1,10,,,,,600.5758
planted_r4.3,1280,83,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_083.cnf,0,1,-1,10,,,,,600.6153
planted_r4.3,1810,5,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_005.cnf,1,0,8,9,181000509,220096472,54.4686,54.44,534.9812
planted_r4.3,1280,85,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_085.cnf,0,1,-1,10,,,,,600.6234
planted_r4.3,1280,86,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_086.cnf,0,1,-1,10,,,,,600.5274
planted_r4.3,1280,87,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_087.cnf,0,1,-1,10,,,,,600.611
planted_r4.3,1280,88,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_088.cnf,0,1,-1,10,,,,,600.5884
planted_r4.3,1280,89,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_089.cnf,0,1,-1,10,,,,,600.5071
planted_r4.3,1280,90,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_090.cnf,0,1,-1,10,,,,,600.543
planted_r4.3,1280,91,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_091.cnf,0,1,-1,10,,,,,600.601
planted_r4.3,1810,47,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_047.cnf,1,0,0,1,181004701,13568145,3.3249,3.31,3.3249
planted_r4.3,1280,92,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_092.cnf,0,1,-1,10,,,,,600.6393
planted_r4.3,1810,23,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_023.cnf,1,0,0,1,181002301,83531709,20.8272,20.81,20.8272
planted_r4.3,1280,94,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_094.cnf,0,1,-1,10,,,,,600.5889
planted_r4.3,1810,52,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_052.cnf,1,0,0,1,181005201,1463841,0.3982,0.38,0.3982
planted_r4.3,1280,95,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_095.cnf,0,1,-1,10,,,,,600.5232
planted_r4.3,1810,53,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_053.cnf,1,0,0,1,181005301,749656,0.2388,0.23,0.2388
planted_r4.3,1280,96,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_096.cnf,0,1,-1,10,,,,,600.5034
planted_r4.3,1280,97,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_097.cnf,0,1,-1,10,,,,,600.6024
planted_r4.3,1810,57,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_057.cnf,1,0,0,1,181005701,223336,0.0651,0.06,0.0651
planted_r4.3,1280,99,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280/inst_099.cnf,0,1,-1,10,,,,,600.5952
planted_r4.3,1810,33,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_033.cnf,1,0,0,1,181003301,103072432,26.5697,26.55,26.5697
planted_r4.3,1810,0,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_000.cnf,0,1,-1,10,,,,,600.5626
planted_r4.3,1810,46,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_046.cnf,1,0,0,1,181004601,95629865,24.2694,24.25,24.2694
planted_r4.3,1810,1,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_001.cnf,0,1,-1,10,,,,,600.5221
planted_r4.3,1810,63,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_063.cnf,1,0,0,1,181006301,13231098,4.1497,4.14,4.1497
planted_r4.3,1810,3,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_003.cnf,0,1,-1,10,,,,,600.5596
planted_r4.3,1810,4,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_004.cnf,0,1,-1,10,,,,,600.6316
planted_r4.3,1810,65,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_065.cnf,1,0,0,1,181006501,31811487,7.936,7.92,7.936
planted_r4.3,1810,6,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_006.cnf,0,1,-1,10,,,,,600.5974
planted_r4.3,1810,7,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_007.cnf,0,1,-1,10,,,,,600.5798
planted_r4.3,1810,8,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_008.cnf,0,1,-1,10,,,,,600.6192
planted_r4.3,1810,70,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_070.cnf,1,0,0,1,181007001,1119826,0.2896,0.28,0.2896
planted_r4.3,1810,9,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_009.cnf,0,1,-1,10,,,,,600.6271
planted_r4.3,1810,10,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_010.cnf,0,1,-1,10,,,,,600.6305
planted_r4.3,1810,12,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_012.cnf,0,1,-1,10,,,,,600.602
planted_r4.3,1810,73,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_073.cnf,1,0,0,1,181007301,157985252,43.7826,43.74,43.7826
planted_r4.3,1810,75,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_075.cnf,1,0,0,1,181007501,3525677,0.8711,0.86,0.8711
planted_r4.3,1810,13,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_013.cnf,0,1,-1,10,,,,,600.6257
planted_r4.3,1810,14,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_014.cnf,0,1,-1,10,,,,,600.5831
planted_r4.3,1810,78,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_078.cnf,1,0,0,1,181007801,1505921,0.4064,0.39,0.4064
planted_r4.3,1810,15,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_015.cnf,0,1,-1,10,,,,,600.5507
planted_r4.3,1810,16,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_016.cnf,0,1,-1,10,,,,,600.6082
planted_r4.3,1810,81,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_081.cnf,1,0,0,1,181008101,5278963,1.566,1.55,1.566
planted_r4.3,1810,17,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_017.cnf,0,1,-1,10,,,,,600.4314
planted_r4.3,1810,69,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_069.cnf,1,0,3,4,181006904,208220454,53.6648,53.64,233.8483
planted_r4.3,1810,77,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_077.cnf,1,0,1,2,181007702,43136746,10.8405,10.83,70.9047
planted_r4.3,1810,18,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_018.cnf,0,1,-1,10,,,,,600.5607
planted_r4.3,1810,19,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_019.cnf,0,1,-1,10,,,,,600.6152
planted_r4.3,1810,20,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_020.cnf,0,1,-1,10,,,,,600.5792
planted_r4.3,1810,21,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_021.cnf,0,1,-1,10,,,,,600.5634
planted_r4.3,1810,22,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_022.cnf,0,1,-1,10,,,,,600.5887
planted_r4.3,1810,24,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_024.cnf,0,1,-1,10,,,,,600.6232
planted_r4.3,1810,25,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_025.cnf,0,1,-1,10,,,,,600.5345
planted_r4.3,1810,92,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_092.cnf,1,0,0,1,181009201,791689,0.2117,0.2,0.2117
planted_r4.3,1810,26,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_026.cnf,0,1,-1,10,,,,,600.6262
planted_r4.3,1810,27,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_027.cnf,0,1,-1,10,,,,,600.6158
planted_r4.3,1810,93,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_093.cnf,1,0,0,1,181009301,1420294,0.3565,0.35,0.3565
planted_r4.3,1810,30,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_030.cnf,0,1,-1,10,,,,,600.5536
planted_r4.3,1810,31,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_031.cnf,0,1,-1,10,,,,,600.5753
planted_r4.3,1810,34,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_034.cnf,0,1,-1,10,,,,,600.5764
planted_r4.3,1810,95,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_095.cnf,1,0,0,1,181009501,6747406,1.6851,1.68,1.6851
relaxed_r3.8,160,0,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_000.cnf,1,0,0,1,16000001,4164,0.0066,0.0,0.0066
relaxed_r3.8,160,1,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_001.cnf,1,0,0,1,16000101,645,0.005,0.0,0.005
planted_r4.3,1810,35,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_035.cnf,0,1,-1,10,,,,,600.5769
relaxed_r3.8,160,2,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_002.cnf,1,0,0,1,16000201,3150,0.0066,0.0,0.0066
relaxed_r3.8,160,3,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_003.cnf,1,0,0,1,16000301,1545,0.0078,0.0,0.0078
relaxed_r3.8,160,4,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_004.cnf,1,0,0,1,16000401,744,0.0057,0.0,0.0057
relaxed_r3.8,160,5,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_005.cnf,1,0,0,1,16000501,530,0.0051,0.0,0.0051
relaxed_r3.8,160,6,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_006.cnf,1,0,0,1,16000601,1512,0.0067,0.0,0.0067
relaxed_r3.8,160,7,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_007.cnf,1,0,0,1,16000701,253,0.0051,0.0,0.0051
relaxed_r3.8,160,8,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_008.cnf,1,0,0,1,16000801,507,0.0077,0.0,0.0077
relaxed_r3.8,160,9,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_009.cnf,1,0,0,1,16000901,526,0.0056,0.0,0.0056
planted_r4.3,1810,36,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_036.cnf,0,1,-1,10,,,,,600.5356
relaxed_r3.8,160,11,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_011.cnf,1,0,0,1,16001101,319,0.0073,0.0,0.0073
relaxed_r3.8,160,10,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_010.cnf,1,0,0,1,16001001,1783,0.0076,0.0,0.0076
relaxed_r3.8,160,12,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_012.cnf,1,0,0,1,16001201,923,0.006,0.0,0.006
relaxed_r3.8,160,13,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_013.cnf,1,0,0,1,16001301,607,0.0064,0.0,0.0064
relaxed_r3.8,160,14,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_014.cnf,1,0,0,1,16001401,1156,0.0063,0.0,0.0063
relaxed_r3.8,160,15,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_015.cnf,1,0,0,1,16001501,2659,0.0062,0.0,0.0062
relaxed_r3.8,160,17,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_017.cnf,1,0,0,1,16001701,1249,0.0063,0.0,0.0063
relaxed_r3.8,160,16,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_016.cnf,1,0,0,1,16001601,624,0.0066,0.0,0.0066
relaxed_r3.8,160,18,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_018.cnf,1,0,0,1,16001801,3821,0.0062,0.0,0.0062
planted_r4.3,1810,98,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_098.cnf,1,0,0,1,181009801,4301380,1.0596,1.05,1.0596
relaxed_r3.8,160,20,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_020.cnf,1,0,0,1,16002001,1538,0.0063,0.0,0.0063
relaxed_r3.8,160,19,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_019.cnf,1,0,0,1,16001901,2057,0.0085,0.0,0.0085
relaxed_r3.8,160,21,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_021.cnf,1,0,0,1,16002101,1026,0.0079,0.0,0.0079
relaxed_r3.8,160,22,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_022.cnf,1,0,0,1,16002201,2280,0.0061,0.0,0.0061
relaxed_r3.8,160,23,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_023.cnf,1,0,0,1,16002301,930,0.0064,0.0,0.0064
relaxed_r3.8,160,24,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_024.cnf,1,0,0,1,16002401,389,0.0058,0.0,0.0058
relaxed_r3.8,160,26,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_026.cnf,1,0,0,1,16002601,618,0.0058,0.0,0.0058
relaxed_r3.8,160,25,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_025.cnf,1,0,0,1,16002501,1139,0.0068,0.0,0.0068
relaxed_r3.8,160,27,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_027.cnf,1,0,0,1,16002701,2049,0.0066,0.0,0.0066
relaxed_r3.8,160,28,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_028.cnf,1,0,0,1,16002801,1058,0.0062,0.0,0.0062
relaxed_r3.8,160,30,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_030.cnf,1,0,0,1,16003001,1093,0.0075,0.0,0.0075
relaxed_r3.8,160,29,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_029.cnf,1,0,0,1,16002901,2813,0.0082,0.0,0.0082
relaxed_r3.8,160,31,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_031.cnf,1,0,0,1,16003101,1790,0.0064,0.0,0.0064
relaxed_r3.8,160,32,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_032.cnf,1,0,0,1,16003201,1552,0.0064,0.0,0.0064
relaxed_r3.8,160,34,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_034.cnf,1,0,0,1,16003401,1653,0.0068,0.0,0.0068
relaxed_r3.8,160,33,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_033.cnf,1,0,0,1,16003301,1247,0.0094,0.0,0.0094
relaxed_r3.8,160,35,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_035.cnf,1,0,0,1,16003501,1604,0.0079,0.0,0.0079
relaxed_r3.8,160,36,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_036.cnf,1,0,0,1,16003601,158,0.0077,0.0,0.0077
relaxed_r3.8,160,37,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_037.cnf,1,0,0,1,16003701,609,0.0064,0.0,0.0064
relaxed_r3.8,160,39,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_039.cnf,1,0,0,1,16003901,294,0.0062,0.0,0.0062
relaxed_r3.8,160,38,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_038.cnf,1,0,0,1,16003801,848,0.007,0.0,0.007
relaxed_r3.8,160,40,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_040.cnf,1,0,0,1,16004001,372,0.0064,0.0,0.0064
relaxed_r3.8,160,41,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_041.cnf,1,0,0,1,16004101,744,0.0064,0.0,0.0064
relaxed_r3.8,160,42,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_042.cnf,1,0,0,1,16004201,814,0.0064,0.0,0.0064
relaxed_r3.8,160,44,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_044.cnf,1,0,0,1,16004401,1250,0.0064,0.0,0.0064
relaxed_r3.8,160,43,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_043.cnf,1,0,0,1,16004301,613,0.0072,0.0,0.0072
relaxed_r3.8,160,45,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_045.cnf,1,0,0,1,16004501,173,0.006,0.0,0.006
relaxed_r3.8,160,46,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_046.cnf,1,0,0,1,16004601,2523,0.0068,0.0,0.0068
relaxed_r3.8,160,48,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_048.cnf,1,0,0,1,16004801,475,0.0066,0.0,0.0066
relaxed_r3.8,160,47,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_047.cnf,1,0,0,1,16004701,237,0.0082,0.0,0.0082
relaxed_r3.8,160,49,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_049.cnf,1,0,0,1,16004901,254,0.0063,0.0,0.0063
relaxed_r3.8,160,50,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_050.cnf,1,0,0,1,16005001,1310,0.0082,0.0,0.0082
relaxed_r3.8,160,51,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_051.cnf,1,0,0,1,16005101,1681,0.0074,0.0,0.0074
relaxed_r3.8,160,52,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_052.cnf,1,0,0,1,16005201,480,0.0068,0.0,0.0068
relaxed_r3.8,160,53,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_053.cnf,1,0,0,1,16005301,749,0.0081,0.0,0.0081
relaxed_r3.8,160,54,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_054.cnf,1,0,0,1,16005401,701,0.0064,0.0,0.0064
relaxed_r3.8,160,56,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_056.cnf,1,0,0,1,16005601,1394,0.0066,0.0,0.0066
relaxed_r3.8,160,55,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_055.cnf,1,0,0,1,16005501,337,0.0082,0.0,0.0082
relaxed_r3.8,160,57,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_057.cnf,1,0,0,1,16005701,543,0.0076,0.0,0.0076
relaxed_r3.8,160,58,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_058.cnf,1,0,0,1,16005801,232,0.0061,0.0,0.0061
relaxed_r3.8,160,60,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_060.cnf,1,0,0,1,16006001,807,0.0079,0.0,0.0079
relaxed_r3.8,160,61,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_061.cnf,1,0,0,1,16006101,778,0.0064,0.0,0.0064
relaxed_r3.8,160,59,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_059.cnf,1,0,0,1,16005901,6222,0.0106,0.0,0.0106
relaxed_r3.8,160,62,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_062.cnf,1,0,0,1,16006201,370,0.0061,0.0,0.0061
relaxed_r3.8,160,63,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_063.cnf,1,0,0,1,16006301,581,0.0065,0.0,0.0065
relaxed_r3.8,160,65,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_065.cnf,1,0,0,1,16006501,201,0.0067,0.0,0.0067
relaxed_r3.8,160,66,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_066.cnf,1,0,0,1,16006601,2683,0.0069,0.0,0.0069
relaxed_r3.8,160,64,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_064.cnf,1,0,0,1,16006401,5291,0.0082,0.0,0.0082
relaxed_r3.8,160,67,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_067.cnf,1,0,0,1,16006701,2858,0.007,0.0,0.007
relaxed_r3.8,160,68,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_068.cnf,1,0,0,1,16006801,474,0.0068,0.0,0.0068
relaxed_r3.8,160,69,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_069.cnf,1,0,0,1,16006901,656,0.0067,0.0,0.0067
relaxed_r3.8,160,70,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_070.cnf,1,0,0,1,16007001,1338,0.0067,0.0,0.0067
relaxed_r3.8,160,71,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_071.cnf,1,0,0,1,16007101,630,0.0063,0.0,0.0063
relaxed_r3.8,160,73,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_073.cnf,1,0,0,1,16007301,948,0.0064,0.0,0.0064
relaxed_r3.8,160,74,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_074.cnf,1,0,0,1,16007401,213,0.0067,0.0,0.0067
relaxed_r3.8,160,72,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_072.cnf,1,0,0,1,16007201,727,0.0077,0.0,0.0077
relaxed_r3.8,160,75,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_075.cnf,1,0,0,1,16007501,1169,0.0064,0.0,0.0064
relaxed_r3.8,160,76,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_076.cnf,1,0,0,1,16007601,299,0.0078,0.0,0.0078
relaxed_r3.8,160,78,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_078.cnf,1,0,0,1,16007801,1226,0.0072,0.0,0.0072
relaxed_r3.8,160,77,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_077.cnf,1,0,0,1,16007701,3636,0.0078,0.0,0.0078
relaxed_r3.8,160,79,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_079.cnf,1,0,0,1,16007901,1743,0.007,0.0,0.007
relaxed_r3.8,160,81,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_081.cnf,1,0,0,1,16008101,484,0.0062,0.0,0.0062
relaxed_r3.8,160,82,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_082.cnf,1,0,0,1,16008201,496,0.0072,0.0,0.0072
relaxed_r3.8,160,80,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_080.cnf,1,0,0,1,16008001,1678,0.0085,0.0,0.0085
relaxed_r3.8,160,83,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_083.cnf,1,0,0,1,16008301,3605,0.0084,0.0,0.0084
relaxed_r3.8,160,84,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_084.cnf,1,0,0,1,16008401,921,0.0058,0.0,0.0058
relaxed_r3.8,160,85,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_085.cnf,1,0,0,1,16008501,1291,0.007,0.0,0.007
relaxed_r3.8,160,86,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_086.cnf,1,0,0,1,16008601,4345,0.0077,0.0,0.0077
relaxed_r3.8,160,88,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_088.cnf,1,0,0,1,16008801,561,0.0065,0.0,0.0065
relaxed_r3.8,160,87,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_087.cnf,1,0,0,1,16008701,1067,0.0071,0.0,0.0071
relaxed_r3.8,160,90,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_090.cnf,1,0,0,1,16009001,319,0.0058,0.0,0.0058
relaxed_r3.8,160,89,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_089.cnf,1,0,0,1,16008901,2252,0.0069,0.0,0.0069
relaxed_r3.8,160,91,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_091.cnf,1,0,0,1,16009101,293,0.0063,0.0,0.0063
relaxed_r3.8,160,92,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_092.cnf,1,0,0,1,16009201,1180,0.0066,0.0,0.0066
relaxed_r3.8,160,93,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_093.cnf,1,0,0,1,16009301,1032,0.0069,0.0,0.0069
relaxed_r3.8,160,94,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_094.cnf,1,0,0,1,16009401,1436,0.0068,0.0,0.0068
relaxed_r3.8,160,96,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_096.cnf,1,0,0,1,16009601,549,0.0072,0.0,0.0072
relaxed_r3.8,160,95,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_095.cnf,1,0,0,1,16009501,3236,0.009,0.0,0.009
relaxed_r3.8,160,98,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_098.cnf,1,0,0,1,16009801,234,0.0076,0.0,0.0076
relaxed_r3.8,160,97,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_097.cnf,1,0,0,1,16009701,2146,0.0086,0.0,0.0086
relaxed_r3.8,320,0,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_000.cnf,1,0,0,1,32000001,5143,0.0084,0.0,0.0084
relaxed_r3.8,160,99,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00160/inst_099.cnf,1,0,0,1,16009901,3136,0.0097,0.0,0.0097
relaxed_r3.8,320,1,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_001.cnf,1,0,0,1,32000101,3152,0.0079,0.0,0.0079
relaxed_r3.8,320,2,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_002.cnf,1,0,0,1,32000201,2813,0.0073,0.0,0.0073
relaxed_r3.8,320,3,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_003.cnf,1,0,0,1,32000301,2534,0.0087,0.0,0.0087
relaxed_r3.8,320,4,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_004.cnf,1,0,0,1,32000401,5005,0.0101,0.0,0.0101
relaxed_r3.8,320,5,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_005.cnf,1,0,0,1,32000501,5311,0.0084,0.0,0.0084
relaxed_r3.8,320,6,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_006.cnf,1,0,0,1,32000601,5765,0.0085,0.0,0.0085
relaxed_r3.8,320,7,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_007.cnf,1,0,0,1,32000701,2629,0.0065,0.0,0.0065
relaxed_r3.8,320,9,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_009.cnf,1,0,0,1,32000901,4091,0.0079,0.0,0.0079
relaxed_r3.8,320,10,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_010.cnf,1,0,0,1,32001001,1129,0.0083,0.0,0.0083
relaxed_r3.8,320,8,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_008.cnf,1,0,0,1,32000801,864,0.0093,0.0,0.0093
relaxed_r3.8,320,13,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_013.cnf,1,0,0,1,32001301,677,0.0067,0.0,0.0067
relaxed_r3.8,320,11,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_011.cnf,1,0,0,1,32001101,6414,0.0108,0.0,0.0108
relaxed_r3.8,320,12,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_012.cnf,1,0,0,1,32001201,1358,0.009,0.0,0.009
relaxed_r3.8,320,14,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_014.cnf,1,0,0,1,32001401,5284,0.0082,0.0,0.0082
relaxed_r3.8,320,16,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_016.cnf,1,0,0,1,32001601,1830,0.007,0.0,0.007
relaxed_r3.8,320,15,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_015.cnf,1,0,0,1,32001501,3759,0.0077,0.0,0.0077
relaxed_r3.8,320,18,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_018.cnf,1,0,0,1,32001801,4316,0.0075,0.0,0.0075
relaxed_r3.8,320,17,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_017.cnf,1,0,0,1,32001701,6040,0.0085,0.0,0.0085
relaxed_r3.8,320,20,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_020.cnf,1,0,0,1,32002001,791,0.0078,0.0,0.0078
relaxed_r3.8,320,19,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_019.cnf,1,0,0,1,32001901,2777,0.009,0.0,0.009
relaxed_r3.8,320,22,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_022.cnf,1,0,0,1,32002201,6231,0.0081,0.0,0.0081
relaxed_r3.8,320,21,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_021.cnf,1,0,0,1,32002101,3671,0.0098,0.0,0.0098
relaxed_r3.8,320,23,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_023.cnf,1,0,0,1,32002301,1528,0.007,0.0,0.007
relaxed_r3.8,320,24,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_024.cnf,1,0,0,1,32002401,865,0.0065,0.0,0.0065
relaxed_r3.8,320,25,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_025.cnf,1,0,0,1,32002501,1880,0.0087,0.0,0.0087
relaxed_r3.8,320,26,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_026.cnf,1,0,0,1,32002601,4332,0.0075,0.0,0.0075
relaxed_r3.8,320,28,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_028.cnf,1,0,0,1,32002801,999,0.0063,0.0,0.0063
relaxed_r3.8,320,27,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_027.cnf,1,0,0,1,32002701,6784,0.0098,0.0,0.0098
relaxed_r3.8,320,29,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_029.cnf,1,0,0,1,32002901,4088,0.0079,0.0,0.0079
relaxed_r3.8,320,30,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_030.cnf,1,0,0,1,32003001,4056,0.008,0.0,0.008
relaxed_r3.8,320,31,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_031.cnf,1,0,0,1,32003101,7271,0.0082,0.0,0.0082
relaxed_r3.8,320,32,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_032.cnf,1,0,0,1,32003201,870,0.0076,0.0,0.0076
relaxed_r3.8,320,34,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_034.cnf,1,0,0,1,32003401,2767,0.0077,0.0,0.0077
relaxed_r3.8,320,33,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_033.cnf,1,0,0,1,32003301,1684,0.009,0.0,0.009
relaxed_r3.8,320,35,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_035.cnf,1,0,0,1,32003501,1837,0.007,0.0,0.007
relaxed_r3.8,320,36,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_036.cnf,1,0,0,1,32003601,3127,0.0093,0.0,0.0093
relaxed_r3.8,320,39,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_039.cnf,1,0,0,1,32003901,1025,0.0072,0.0,0.0072
relaxed_r3.8,320,38,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_038.cnf,1,0,0,1,32003801,2664,0.0076,0.0,0.0076
relaxed_r3.8,320,37,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_037.cnf,1,0,0,1,32003701,1886,0.0093,0.0,0.0093
relaxed_r3.8,320,40,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_040.cnf,1,0,0,1,32004001,4851,0.0077,0.0,0.0077
relaxed_r3.8,320,43,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_043.cnf,1,0,0,1,32004301,1058,0.007,0.0,0.007
relaxed_r3.8,320,42,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_042.cnf,1,0,0,1,32004201,2787,0.0093,0.0,0.0093
relaxed_r3.8,320,41,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_041.cnf,1,0,0,1,32004101,5263,0.0097,0.0,0.0097
relaxed_r3.8,320,44,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_044.cnf,1,0,0,1,32004401,894,0.0066,0.0,0.0066
relaxed_r3.8,320,45,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_045.cnf,1,0,0,1,32004501,1586,0.0072,0.0,0.0072
relaxed_r3.8,320,47,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_047.cnf,1,0,0,1,32004701,1264,0.0075,0.0,0.0075
relaxed_r3.8,320,48,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_048.cnf,1,0,0,1,32004801,910,0.0065,0.0,0.0065
relaxed_r3.8,320,46,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_046.cnf,1,0,0,1,32004601,2471,0.01,0.0,0.01
relaxed_r3.8,320,49,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_049.cnf,1,0,0,1,32004901,2042,0.0083,0.0,0.0083
relaxed_r3.8,320,50,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_050.cnf,1,0,0,1,32005001,1874,0.0075,0.0,0.0075
relaxed_r3.8,320,51,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_051.cnf,1,0,0,1,32005101,2286,0.0069,0.0,0.0069
relaxed_r3.8,320,52,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_052.cnf,1,0,0,1,32005201,895,0.0084,0.0,0.0084
relaxed_r3.8,320,55,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_055.cnf,1,0,0,1,32005501,465,0.0066,0.0,0.0066
relaxed_r3.8,320,54,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_054.cnf,1,0,0,1,32005401,2964,0.008,0.0,0.008
relaxed_r3.8,320,53,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_053.cnf,1,0,0,1,32005301,8284,0.011,0.0,0.011
relaxed_r3.8,320,56,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_056.cnf,1,0,0,1,32005601,962,0.0071,0.0,0.0071
relaxed_r3.8,320,58,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_058.cnf,1,0,0,1,32005801,717,0.0061,0.0,0.0061
relaxed_r3.8,320,57,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_057.cnf,1,0,0,1,32005701,2215,0.0074,0.0,0.0074
relaxed_r3.8,320,59,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_059.cnf,1,0,0,1,32005901,2656,0.0081,0.0,0.0081
relaxed_r3.8,320,60,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_060.cnf,1,0,0,1,32006001,4029,0.0077,0.0,0.0077
relaxed_r3.8,320,62,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_062.cnf,1,0,0,1,32006201,3105,0.0069,0.0,0.0069
relaxed_r3.8,320,61,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_061.cnf,1,0,0,1,32006101,3183,0.0089,0.0,0.0089
relaxed_r3.8,320,64,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_064.cnf,1,0,0,1,32006401,1109,0.0072,0.0,0.0072
relaxed_r3.8,320,63,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_063.cnf,1,0,0,1,32006301,1581,0.0082,0.0,0.0082
relaxed_r3.8,320,65,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_065.cnf,1,0,0,1,32006501,1543,0.0069,0.0,0.0069
relaxed_r3.8,320,66,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_066.cnf,1,0,0,1,32006601,8293,0.011,0.0,0.011
relaxed_r3.8,320,67,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_067.cnf,1,0,0,1,32006701,2471,0.0092,0.0,0.0092
relaxed_r3.8,320,69,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_069.cnf,1,0,0,1,32006901,882,0.0065,0.0,0.0065
relaxed_r3.8,320,68,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_068.cnf,1,0,0,1,32006801,5722,0.0087,0.0,0.0087
relaxed_r3.8,320,72,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_072.cnf,1,0,0,1,32007201,2051,0.0073,0.0,0.0073
relaxed_r3.8,320,73,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_073.cnf,1,0,0,1,32007301,1989,0.0075,0.0,0.0075
relaxed_r3.8,320,70,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_070.cnf,1,0,0,1,32007001,8822,0.0088,0.0,0.0088
relaxed_r3.8,320,71,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_071.cnf,1,0,0,1,32007101,5531,0.0113,0.0,0.0113
relaxed_r3.8,320,74,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_074.cnf,1,0,0,1,32007401,1858,0.0073,0.0,0.0073
relaxed_r3.8,320,75,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_075.cnf,1,0,0,1,32007501,2195,0.0072,0.0,0.0072
relaxed_r3.8,320,76,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_076.cnf,1,0,0,1,32007601,7886,0.0086,0.0,0.0086
relaxed_r3.8,320,77,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_077.cnf,1,0,0,1,32007701,3704,0.0075,0.0,0.0075
relaxed_r3.8,320,79,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_079.cnf,1,0,0,1,32007901,2640,0.0078,0.0,0.0078
relaxed_r3.8,320,80,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_080.cnf,1,0,0,1,32008001,1553,0.0068,0.0,0.0068
relaxed_r3.8,320,78,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_078.cnf,1,0,0,1,32007801,5570,0.0112,0.0,0.0112
relaxed_r3.8,320,81,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_081.cnf,1,0,0,1,32008101,4146,0.0077,0.0,0.0077
relaxed_r3.8,320,83,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_083.cnf,1,0,0,1,32008301,848,0.0068,0.0,0.0068
relaxed_r3.8,320,82,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_082.cnf,1,0,0,1,32008201,756,0.0076,0.0,0.0076
relaxed_r3.8,320,84,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_084.cnf,1,0,0,1,32008401,765,0.0071,0.0,0.0071
relaxed_r3.8,320,85,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_085.cnf,1,0,0,1,32008501,904,0.007,0.0,0.007
relaxed_r3.8,320,87,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_087.cnf,1,0,0,1,32008701,3217,0.0091,0.0,0.0091
relaxed_r3.8,320,88,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_088.cnf,1,0,0,1,32008801,2079,0.011,0.0,0.011
relaxed_r3.8,320,86,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_086.cnf,1,0,0,1,32008601,13370,0.0149,0.0,0.0149
relaxed_r3.8,320,89,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_089.cnf,1,0,0,1,32008901,12867,0.0125,0.0,0.0125
relaxed_r3.8,320,90,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_090.cnf,1,0,0,1,32009001,1482,0.0071,0.0,0.0071
relaxed_r3.8,320,91,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_091.cnf,1,0,0,1,32009101,3991,0.0074,0.0,0.0074
relaxed_r3.8,320,92,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_092.cnf,1,0,0,1,32009201,3622,0.0072,0.0,0.0072
relaxed_r3.8,320,94,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_094.cnf,1,0,0,1,32009401,1018,0.0063,0.0,0.0063
relaxed_r3.8,320,93,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_093.cnf,1,0,0,1,32009301,2874,0.0073,0.0,0.0073
relaxed_r3.8,320,96,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_096.cnf,1,0,0,1,32009601,2377,0.0067,0.0,0.0067
relaxed_r3.8,320,98,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_098.cnf,1,0,0,1,32009801,2690,0.0076,0.0,0.0076
relaxed_r3.8,320,95,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_095.cnf,1,0,0,1,32009501,10406,0.011,0.0,0.011
relaxed_r3.8,320,97,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_097.cnf,1,0,0,1,32009701,7408,0.0125,0.0,0.0125
relaxed_r3.8,320,99,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00320/inst_099.cnf,1,0,0,1,32009901,6141,0.0081,0.0,0.0081
relaxed_r3.8,640,1,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_001.cnf,1,0,0,1,64000101,4166,0.0084,0.0,0.0084
relaxed_r3.8,640,0,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_000.cnf,1,0,0,1,64000001,7539,0.0101,0.0,0.0101
relaxed_r3.8,640,2,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_002.cnf,1,0,0,1,64000201,3294,0.0086,0.0,0.0086
relaxed_r3.8,640,3,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_003.cnf,1,0,0,1,64000301,5152,0.0094,0.0,0.0094
relaxed_r3.8,640,5,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_005.cnf,1,0,0,1,64000501,7887,0.0101,0.0,0.0101
relaxed_r3.8,640,4,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_004.cnf,1,0,0,1,64000401,10148,0.0104,0.0,0.0104
relaxed_r3.8,640,6,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_006.cnf,1,0,0,1,64000601,1333,0.0078,0.0,0.0078
relaxed_r3.8,640,7,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_007.cnf,1,0,0,1,64000701,7235,0.0092,0.0,0.0092
relaxed_r3.8,640,9,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_009.cnf,1,0,0,1,64000901,9475,0.0102,0.0,0.0102
relaxed_r3.8,640,8,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_008.cnf,1,0,0,1,64000801,7549,0.0104,0.0,0.0104
relaxed_r3.8,640,10,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_010.cnf,1,0,0,1,64001001,15790,0.013,0.0,0.013
relaxed_r3.8,640,11,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_011.cnf,1,0,0,1,64001101,11713,0.0112,0.0,0.0112
relaxed_r3.8,640,12,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_012.cnf,1,0,0,1,64001201,5557,0.0092,0.0,0.0092
relaxed_r3.8,640,13,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_013.cnf,1,0,0,1,64001301,4068,0.0111,0.0,0.0111
relaxed_r3.8,640,14,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_014.cnf,1,0,0,1,64001401,2963,0.0081,0.0,0.0081
relaxed_r3.8,640,16,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_016.cnf,1,0,0,1,64001601,2217,0.0073,0.0,0.0073
relaxed_r3.8,640,15,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_015.cnf,1,0,0,1,64001501,19011,0.0123,0.0,0.0123
relaxed_r3.8,640,18,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_018.cnf,1,0,0,1,64001801,3358,0.008,0.0,0.008
relaxed_r3.8,640,17,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_017.cnf,1,0,0,1,64001701,3707,0.0104,0.0,0.0104
relaxed_r3.8,640,20,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_020.cnf,1,0,0,1,64002001,4233,0.0083,0.0,0.0083
relaxed_r3.8,640,19,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_019.cnf,1,0,0,1,64001901,11826,0.0115,0.0,0.0115
relaxed_r3.8,640,21,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_021.cnf,1,0,0,1,64002101,4352,0.0088,0.0,0.0088
relaxed_r3.8,640,22,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_022.cnf,1,0,0,1,64002201,4596,0.0107,0.0,0.0107
relaxed_r3.8,640,23,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_023.cnf,1,0,0,1,64002301,9045,0.0095,0.0,0.0095
relaxed_r3.8,640,24,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_024.cnf,1,0,0,1,64002401,6121,0.0089,0.0,0.0089
relaxed_r3.8,640,26,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_026.cnf,1,0,0,1,64002601,7253,0.0093,0.0,0.0093
relaxed_r3.8,640,25,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_025.cnf,1,0,0,1,64002501,20099,0.0146,0.01,0.0146
relaxed_r3.8,640,27,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_027.cnf,1,0,0,1,64002701,2815,0.0085,0.0,0.0085
relaxed_r3.8,640,28,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_028.cnf,1,0,0,1,64002801,4358,0.0082,0.0,0.0082
relaxed_r3.8,640,30,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_030.cnf,1,0,0,1,64003001,4051,0.0093,0.0,0.0093
relaxed_r3.8,640,29,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_029.cnf,1,0,0,1,64002901,11809,0.0124,0.0,0.0124
relaxed_r3.8,640,31,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_031.cnf,1,0,0,1,64003101,11006,0.0107,0.0,0.0107
relaxed_r3.8,640,32,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_032.cnf,1,0,0,1,64003201,13649,0.0112,0.0,0.0112
relaxed_r3.8,640,33,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_033.cnf,1,0,0,1,64003301,8169,0.0104,0.0,0.0104
relaxed_r3.8,640,34,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_034.cnf,1,0,0,1,64003401,10353,0.0105,0.0,0.0105
relaxed_r3.8,640,36,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_036.cnf,1,0,0,1,64003601,5394,0.0084,0.0,0.0084
relaxed_r3.8,640,35,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_035.cnf,1,0,0,1,64003501,14679,0.0141,0.01,0.0141
relaxed_r3.8,640,37,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_037.cnf,1,0,0,1,64003701,3933,0.0109,0.0,0.0109
relaxed_r3.8,640,39,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_039.cnf,1,0,0,1,64003901,9513,0.0102,0.0,0.0102
relaxed_r3.8,640,40,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_040.cnf,1,0,0,1,64004001,6789,0.0085,0.0,0.0085
relaxed_r3.8,640,38,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_038.cnf,1,0,0,1,64003801,19633,0.0131,0.0,0.0131
relaxed_r3.8,640,42,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_042.cnf,1,0,0,1,64004201,4152,0.0084,0.0,0.0084
relaxed_r3.8,640,43,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_043.cnf,1,0,0,1,64004301,3708,0.0084,0.0,0.0084
relaxed_r3.8,640,44,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_044.cnf,1,0,0,1,64004401,10889,0.0096,0.0,0.0096
relaxed_r3.8,640,41,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_041.cnf,1,0,0,1,64004101,18961,0.0174,0.01,0.0174
relaxed_r3.8,640,46,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_046.cnf,1,0,0,1,64004601,5797,0.0085,0.0,0.0085
relaxed_r3.8,640,45,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_045.cnf,1,0,0,1,64004501,4106,0.011,0.0,0.011
relaxed_r3.8,640,47,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_047.cnf,1,0,0,1,64004701,6173,0.0092,0.0,0.0092
relaxed_r3.8,640,48,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_048.cnf,1,0,0,1,64004801,3347,0.0086,0.0,0.0086
relaxed_r3.8,640,49,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_049.cnf,1,0,0,1,64004901,6742,0.0096,0.0,0.0096
relaxed_r3.8,640,50,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_050.cnf,1,0,0,1,64005001,8492,0.0095,0.0,0.0095
relaxed_r3.8,640,51,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_051.cnf,1,0,0,1,64005101,8432,0.0124,0.0,0.0124
relaxed_r3.8,640,52,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_052.cnf,1,0,0,1,64005201,7132,0.0097,0.0,0.0097
relaxed_r3.8,640,53,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_053.cnf,1,0,0,1,64005301,9341,0.0101,0.0,0.0101
relaxed_r3.8,640,54,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_054.cnf,1,0,0,1,64005401,10427,0.0119,0.0,0.0119
relaxed_r3.8,640,56,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_056.cnf,1,0,0,1,64005601,5570,0.009,0.0,0.009
relaxed_r3.8,640,55,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_055.cnf,1,0,0,1,64005501,6633,0.0118,0.0,0.0118
relaxed_r3.8,640,57,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_057.cnf,1,0,0,1,64005701,4740,0.0084,0.0,0.0084
relaxed_r3.8,640,58,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_058.cnf,1,0,0,1,64005801,4586,0.0078,0.0,0.0078
relaxed_r3.8,640,59,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_059.cnf,1,0,0,1,64005901,1940,0.0104,0.0,0.0104
relaxed_r3.8,640,60,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_060.cnf,1,0,0,1,64006001,5451,0.0086,0.0,0.0086
relaxed_r3.8,640,62,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_062.cnf,1,0,0,1,64006201,4417,0.0086,0.0,0.0086
relaxed_r3.8,640,61,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_061.cnf,1,0,0,1,64006101,9485,0.0101,0.0,0.0101
relaxed_r3.8,640,63,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_063.cnf,1,0,0,1,64006301,3695,0.0088,0.0,0.0088
relaxed_r3.8,640,66,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_066.cnf,1,0,0,1,64006601,4365,0.0084,0.0,0.0084
relaxed_r3.8,640,64,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_064.cnf,1,0,0,1,64006401,6692,0.0122,0.01,0.0122
relaxed_r3.8,640,65,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_065.cnf,1,0,0,1,64006501,3846,0.0115,0.0,0.0115
relaxed_r3.8,640,67,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_067.cnf,1,0,0,1,64006701,4796,0.0105,0.0,0.0105
relaxed_r3.8,640,69,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_069.cnf,1,0,0,1,64006901,1416,0.0076,0.0,0.0076
relaxed_r3.8,640,70,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_070.cnf,1,0,0,1,64007001,4670,0.0082,0.0,0.0082
relaxed_r3.8,640,68,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_068.cnf,1,0,0,1,64006801,16326,0.0124,0.01,0.0124
relaxed_r3.8,640,72,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_072.cnf,1,0,0,1,64007201,11427,0.0105,0.0,0.0105
relaxed_r3.8,640,71,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_071.cnf,1,0,0,1,64007101,2794,0.0111,0.0,0.0111
relaxed_r3.8,640,73,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_073.cnf,1,0,0,1,64007301,6791,0.0089,0.0,0.0089
relaxed_r3.8,640,74,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_074.cnf,1,0,0,1,64007401,8243,0.0115,0.0,0.0115
relaxed_r3.8,640,75,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_075.cnf,1,0,0,1,64007501,4204,0.0091,0.0,0.0091
relaxed_r3.8,640,77,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_077.cnf,1,0,0,1,64007701,3870,0.0088,0.0,0.0088
relaxed_r3.8,640,76,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_076.cnf,1,0,0,1,64007601,5039,0.0115,0.0,0.0115
relaxed_r3.8,640,80,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_080.cnf,1,0,0,1,64008001,6801,0.0091,0.0,0.0091
relaxed_r3.8,640,79,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_079.cnf,1,0,0,1,64007901,1628,0.0098,0.0,0.0098
relaxed_r3.8,640,78,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_078.cnf,1,0,0,1,64007801,16026,0.0144,0.01,0.0144
relaxed_r3.8,640,81,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_081.cnf,1,0,0,1,64008101,3001,0.008,0.0,0.008
relaxed_r3.8,640,83,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_083.cnf,1,0,0,1,64008301,2592,0.0077,0.0,0.0077
relaxed_r3.8,640,84,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_084.cnf,1,0,0,1,64008401,2891,0.0084,0.0,0.0084
relaxed_r3.8,640,85,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_085.cnf,1,0,0,1,64008501,2323,0.0085,0.0,0.0085
relaxed_r3.8,640,82,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_082.cnf,1,0,0,1,64008201,3665,0.0107,0.0,0.0107
relaxed_r3.8,640,86,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_086.cnf,1,0,0,1,64008601,2752,0.0083,0.0,0.0083
relaxed_r3.8,640,89,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_089.cnf,1,0,0,1,64008901,7036,0.0091,0.0,0.0091
relaxed_r3.8,640,88,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_088.cnf,1,0,0,1,64008801,5904,0.0118,0.0,0.0118
relaxed_r3.8,640,87,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_087.cnf,1,0,0,1,64008701,11462,0.0136,0.0,0.0136
relaxed_r3.8,640,90,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_090.cnf,1,0,0,1,64009001,15146,0.0126,0.01,0.0126
relaxed_r3.8,640,91,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_091.cnf,1,0,0,1,64009101,10622,0.01,0.0,0.01
relaxed_r3.8,640,92,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_092.cnf,1,0,0,1,64009201,5171,0.0091,0.0,0.0091
relaxed_r3.8,640,93,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_093.cnf,1,0,0,1,64009301,12754,0.011,0.0,0.011
relaxed_r3.8,640,94,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_094.cnf,1,0,0,1,64009401,3789,0.0093,0.0,0.0093
relaxed_r3.8,640,96,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_096.cnf,1,0,0,1,64009601,3387,0.0082,0.0,0.0082
relaxed_r3.8,640,95,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_095.cnf,1,0,0,1,64009501,4159,0.0106,0.0,0.0106
relaxed_r3.8,640,97,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_097.cnf,1,0,0,1,64009701,3602,0.0113,0.0,0.0113
relaxed_r3.8,640,98,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_098.cnf,1,0,0,1,64009801,3469,0.0104,0.0,0.0104
relaxed_r3.8,640,99,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_00640/inst_099.cnf,1,0,0,1,64009901,12334,0.011,0.0,0.011
relaxed_r3.8,1280,0,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_000.cnf,1,0,0,1,128000001,7896,0.0117,0.0,0.0117
relaxed_r3.8,1280,1,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_001.cnf,1,0,0,1,128000101,21206,0.017,0.01,0.017
relaxed_r3.8,1280,3,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_003.cnf,1,0,0,1,128000301,15074,0.0136,0.0,0.0136
relaxed_r3.8,1280,2,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_002.cnf,1,0,0,1,128000201,14671,0.0177,0.01,0.0177
relaxed_r3.8,1280,4,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_004.cnf,1,0,0,1,128000401,9958,0.015,0.0,0.015
relaxed_r3.8,1280,5,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_005.cnf,1,0,0,1,128000501,8021,0.0111,0.0,0.0111
relaxed_r3.8,1280,6,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_006.cnf,1,0,0,1,128000601,7415,0.0128,0.01,0.0128
relaxed_r3.8,1280,7,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_007.cnf,1,0,0,1,128000701,6106,0.0109,0.0,0.0109
relaxed_r3.8,1280,8,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_008.cnf,1,0,0,1,128000801,13485,0.0146,0.0,0.0146
relaxed_r3.8,1280,9,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_009.cnf,1,0,0,1,128000901,12206,0.0139,0.0,0.0139
relaxed_r3.8,1280,11,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_011.cnf,1,0,0,1,128001101,11251,0.0123,0.0,0.0123
relaxed_r3.8,1280,10,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_010.cnf,1,0,0,1,128001001,14059,0.0159,0.01,0.0159
relaxed_r3.8,1280,12,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_012.cnf,1,0,0,1,128001201,13135,0.0122,0.0,0.0122
relaxed_r3.8,1280,13,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_013.cnf,1,0,0,1,128001301,6771,0.0106,0.0,0.0106
relaxed_r3.8,1280,15,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_015.cnf,1,0,0,1,128001501,7088,0.0115,0.0,0.0115
relaxed_r3.8,1280,16,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_016.cnf,1,0,0,1,128001601,9480,0.0126,0.0,0.0126
relaxed_r3.8,1280,14,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_014.cnf,1,0,0,1,128001401,17541,0.017,0.0,0.017
relaxed_r3.8,1280,17,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_017.cnf,1,0,0,1,128001701,6392,0.0129,0.0,0.0129
relaxed_r3.8,1280,18,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_018.cnf,1,0,0,1,128001801,6811,0.014,0.01,0.014
relaxed_r3.8,1280,21,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_021.cnf,1,0,0,1,128002101,8039,0.0109,0.0,0.0109
relaxed_r3.8,1280,20,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_020.cnf,1,0,0,1,128002001,19830,0.0149,0.01,0.0149
relaxed_r3.8,1280,19,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_019.cnf,1,0,0,1,128001901,32144,0.019,0.01,0.019
relaxed_r3.8,1280,22,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_022.cnf,1,0,0,1,128002201,11328,0.0148,0.01,0.0148
relaxed_r3.8,1280,24,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_024.cnf,1,0,0,1,128002401,8605,0.0115,0.0,0.0115
relaxed_r3.8,1280,23,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_023.cnf,1,0,0,1,128002301,14339,0.0157,0.01,0.0157
relaxed_r3.8,1280,25,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_025.cnf,1,0,0,1,128002501,8290,0.0144,0.0,0.0144
planted_r4.3,1810,38,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_038.cnf,0,1,-1,10,,,,,600.5305
relaxed_r3.8,1280,26,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_026.cnf,1,0,0,1,128002601,9232,0.0163,0.01,0.0163
relaxed_r3.8,1280,27,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_027.cnf,1,0,0,1,128002701,26069,0.0164,0.01,0.0164
relaxed_r3.8,1280,29,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_029.cnf,1,0,0,1,128002901,15526,0.012,0.01,0.012
relaxed_r3.8,1280,28,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_028.cnf,1,0,0,1,128002801,22037,0.0152,0.0,0.0152
relaxed_r3.8,1280,30,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_030.cnf,1,0,0,1,128003001,13538,0.0126,0.01,0.0126
relaxed_r3.8,1280,34,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_034.cnf,1,0,0,1,128003401,6787,0.0109,0.0,0.0109
relaxed_r3.8,1280,31,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_031.cnf,1,0,0,1,128003101,8915,0.0143,0.0,0.0143
relaxed_r3.8,1280,32,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_032.cnf,1,0,0,1,128003201,13108,0.0136,0.0,0.0136
relaxed_r3.8,1280,33,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_033.cnf,1,0,0,1,128003301,9040,0.0138,0.0,0.0138
relaxed_r3.8,1280,35,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_035.cnf,1,0,0,1,128003501,11304,0.0129,0.0,0.0129
relaxed_r3.8,1280,36,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_036.cnf,1,0,0,1,128003601,7683,0.0112,0.0,0.0112
relaxed_r3.8,1280,38,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_038.cnf,1,0,0,1,128003801,13396,0.0133,0.01,0.0133
relaxed_r3.8,1280,39,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_039.cnf,1,0,0,1,128003901,9126,0.0117,0.0,0.0117
relaxed_r3.8,1280,37,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_037.cnf,1,0,0,1,128003701,14118,0.0158,0.01,0.0158
relaxed_r3.8,1280,40,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_040.cnf,1,0,0,1,128004001,5512,0.0103,0.0,0.0103
relaxed_r3.8,1280,41,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_041.cnf,1,0,0,1,128004101,12637,0.0143,0.0,0.0143
relaxed_r3.8,1280,44,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_044.cnf,1,0,0,1,128004401,3467,0.0103,0.0,0.0103
relaxed_r3.8,1280,42,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_042.cnf,1,0,0,1,128004201,11011,0.0131,0.01,0.0131
relaxed_r3.8,1280,43,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_043.cnf,1,0,0,1,128004301,19942,0.0149,0.0,0.0149
relaxed_r3.8,1280,45,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_045.cnf,1,0,0,1,128004501,14363,0.0134,0.0,0.0134
relaxed_r3.8,1280,46,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_046.cnf,1,0,0,1,128004601,6744,0.0084,0.0,0.0084
relaxed_r3.8,1280,48,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_048.cnf,1,0,0,1,128004801,15227,0.0134,0.01,0.0134
relaxed_r3.8,1280,49,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_049.cnf,1,0,0,1,128004901,11167,0.012,0.0,0.012
relaxed_r3.8,1280,47,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_047.cnf,1,0,0,1,128004701,11488,0.0156,0.0,0.0156
relaxed_r3.8,1280,50,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_050.cnf,1,0,0,1,128005001,13228,0.0126,0.0,0.0126
relaxed_r3.8,1280,51,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_051.cnf,1,0,0,1,128005101,19113,0.0167,0.0,0.0167
relaxed_r3.8,1280,53,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_053.cnf,1,0,0,1,128005301,12118,0.0101,0.0,0.0101
relaxed_r3.8,1280,52,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_052.cnf,1,0,0,1,128005201,7725,0.0139,0.0,0.0139
relaxed_r3.8,1280,54,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_054.cnf,1,0,0,1,128005401,12018,0.0131,0.0,0.0131
relaxed_r3.8,1280,55,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_055.cnf,1,0,0,1,128005501,15634,0.0138,0.01,0.0138
relaxed_r3.8,1280,57,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_057.cnf,1,0,0,1,128005701,9910,0.0103,0.0,0.0103
relaxed_r3.8,1280,56,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_056.cnf,1,0,0,1,128005601,26310,0.0167,0.01,0.0167
relaxed_r3.8,1280,59,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_059.cnf,1,0,0,1,128005901,14012,0.0138,0.0,0.0138
relaxed_r3.8,1280,60,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_060.cnf,1,0,0,1,128006001,11528,0.0136,0.01,0.0136
relaxed_r3.8,1280,58,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_058.cnf,1,0,0,1,128005801,14961,0.0171,0.01,0.0171
relaxed_r3.8,1280,61,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_061.cnf,1,0,0,1,128006101,11055,0.0114,0.0,0.0114
relaxed_r3.8,1280,63,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_063.cnf,1,0,0,1,128006301,13583,0.0137,0.0,0.0137
relaxed_r3.8,1280,62,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_062.cnf,1,0,0,1,128006201,25203,0.0158,0.0,0.0158
relaxed_r3.8,1280,65,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_065.cnf,1,0,0,1,128006501,11329,0.0126,0.0,0.0126
relaxed_r3.8,1280,64,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_064.cnf,1,0,0,1,128006401,18439,0.0143,0.0,0.0143
relaxed_r3.8,1280,66,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_066.cnf,1,0,0,1,128006601,11733,0.0119,0.0,0.0119
relaxed_r3.8,1280,68,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_068.cnf,1,0,0,1,128006801,5370,0.0107,0.0,0.0107
relaxed_r3.8,1280,69,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_069.cnf,1,0,0,1,128006901,6016,0.011,0.0,0.011
relaxed_r3.8,1280,71,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_071.cnf,1,0,0,1,128007101,9582,0.0113,0.0,0.0113
relaxed_r3.8,1280,70,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_070.cnf,1,0,0,1,128007001,11933,0.0149,0.0,0.0149
relaxed_r3.8,1280,67,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_067.cnf,1,0,0,1,128006701,17171,0.0178,0.01,0.0178
relaxed_r3.8,1280,72,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_072.cnf,1,0,0,1,128007201,16517,0.0133,0.01,0.0133
relaxed_r3.8,1280,74,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_074.cnf,1,0,0,1,128007401,16948,0.0137,0.0,0.0137
relaxed_r3.8,1280,73,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_073.cnf,1,0,0,1,128007301,17572,0.0155,0.01,0.0155
relaxed_r3.8,1280,76,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_076.cnf,1,0,0,1,128007601,7280,0.0113,0.0,0.0113
relaxed_r3.8,1280,75,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_075.cnf,1,0,0,1,128007501,35306,0.0192,0.01,0.0192
relaxed_r3.8,1280,77,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_077.cnf,1,0,0,1,128007701,8884,0.0113,0.0,0.0113
relaxed_r3.8,1280,79,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_079.cnf,1,0,0,1,128007901,4683,0.0127,0.0,0.0127
relaxed_r3.8,1280,78,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_078.cnf,1,0,0,1,128007801,13271,0.0152,0.01,0.0152
relaxed_r3.8,1280,80,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_080.cnf,1,0,0,1,128008001,17579,0.0143,0.0,0.0143
relaxed_r3.8,1280,82,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_082.cnf,1,0,0,1,128008201,8313,0.0111,0.0,0.0111
planted_r4.3,1810,39,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_039.cnf,0,1,-1,10,,,,,600.611
relaxed_r3.8,1280,81,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_081.cnf,1,0,0,1,128008101,13541,0.016,0.01,0.016
relaxed_r3.8,1280,84,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_084.cnf,1,0,0,1,128008401,5922,0.0108,0.0,0.0108
relaxed_r3.8,1280,83,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_083.cnf,1,0,0,1,128008301,11970,0.0151,0.0,0.0151
relaxed_r3.8,1280,85,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_085.cnf,1,0,0,1,128008501,13431,0.014,0.0,0.014
relaxed_r3.8,1280,86,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_086.cnf,1,0,0,1,128008601,8915,0.0111,0.0,0.0111
relaxed_r3.8,1280,88,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_088.cnf,1,0,0,1,128008801,6784,0.0106,0.0,0.0106
relaxed_r3.8,1280,87,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_087.cnf,1,0,0,1,128008701,18918,0.0154,0.0,0.0154
relaxed_r3.8,1280,91,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_091.cnf,1,0,0,1,128009101,5108,0.0087,0.0,0.0087
relaxed_r3.8,1280,89,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_089.cnf,1,0,0,1,128008901,23229,0.0152,0.0,0.0152
relaxed_r3.8,1280,90,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_090.cnf,1,0,0,1,128009001,15696,0.0135,0.0,0.0135
relaxed_r3.8,1280,92,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_092.cnf,1,0,0,1,128009201,19514,0.0149,0.0,0.0149
relaxed_r3.8,1280,94,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_094.cnf,1,0,0,1,128009401,7169,0.0127,0.0,0.0127
relaxed_r3.8,1280,93,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_093.cnf,1,0,0,1,128009301,18117,0.0144,0.01,0.0144
relaxed_r3.8,1280,95,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_095.cnf,1,0,0,1,128009501,9407,0.0134,0.0,0.0134
relaxed_r3.8,1280,97,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_097.cnf,1,0,0,1,128009701,6294,0.0107,0.0,0.0107
relaxed_r3.8,1280,96,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_096.cnf,1,0,0,1,128009601,14323,0.0129,0.0,0.0129
relaxed_r3.8,1280,98,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_098.cnf,1,0,0,1,128009801,22663,0.0152,0.0,0.0152
relaxed_r3.8,1280,99,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01280/inst_099.cnf,1,0,0,1,128009901,12256,0.0124,0.0,0.0124
relaxed_r3.8,1810,0,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_000.cnf,1,0,0,1,181000001,15822,0.0148,0.01,0.0148
relaxed_r3.8,1810,2,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_002.cnf,1,0,0,1,181000201,10577,0.0143,0.0,0.0143
relaxed_r3.8,1810,1,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_001.cnf,1,0,0,1,181000101,12868,0.0177,0.01,0.0177
relaxed_r3.8,1810,3,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_003.cnf,1,0,0,1,181000301,17430,0.0161,0.01,0.0161
relaxed_r3.8,1810,5,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_005.cnf,1,0,0,1,181000501,14967,0.0127,0.0,0.0127
relaxed_r3.8,1810,4,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_004.cnf,1,0,0,1,181000401,11403,0.0139,0.0,0.0139
relaxed_r3.8,1810,6,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_006.cnf,1,0,0,1,181000601,15198,0.0187,0.01,0.0187
relaxed_r3.8,1810,9,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_009.cnf,1,0,0,1,181000901,20548,0.0167,0.01,0.0167
relaxed_r3.8,1810,11,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_011.cnf,1,0,0,1,181001101,19698,0.0142,0.01,0.0142
relaxed_r3.8,1810,7,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_007.cnf,1,0,0,1,181000701,33848,0.0224,0.01,0.0224
relaxed_r3.8,1810,8,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_008.cnf,1,0,0,1,181000801,34650,0.0218,0.01,0.0218
relaxed_r3.8,1810,12,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_012.cnf,1,0,0,1,181001201,12447,0.0135,0.01,0.0135
relaxed_r3.8,1810,10,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_010.cnf,1,0,0,1,181001001,38981,0.0222,0.02,0.0222
relaxed_r3.8,1810,13,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_013.cnf,1,0,0,1,181001301,16479,0.0147,0.01,0.0147
relaxed_r3.8,1810,14,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_014.cnf,1,0,0,1,181001401,16916,0.0184,0.01,0.0184
relaxed_r3.8,1810,16,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_016.cnf,1,0,0,1,181001601,21148,0.0161,0.01,0.0161
relaxed_r3.8,1810,15,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_015.cnf,1,0,0,1,181001501,19312,0.0192,0.01,0.0192
relaxed_r3.8,1810,19,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_019.cnf,1,0,0,1,181001901,8706,0.0116,0.0,0.0116
relaxed_r3.8,1810,17,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_017.cnf,1,0,0,1,181001701,17311,0.0223,0.01,0.0223
relaxed_r3.8,1810,18,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_018.cnf,1,0,0,1,181001801,23578,0.0232,0.01,0.0232
planted_r4.3,1810,40,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_040.cnf,0,1,-1,10,,,,,600.5592
relaxed_r3.8,1810,22,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_022.cnf,1,0,0,1,181002201,12272,0.014,0.0,0.014
relaxed_r3.8,1810,20,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_020.cnf,1,0,0,1,181002001,22851,0.0171,0.01,0.0171
relaxed_r3.8,1810,21,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_021.cnf,1,0,0,1,181002101,21100,0.0173,0.01,0.0173
relaxed_r3.8,1810,25,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_025.cnf,1,0,0,1,181002501,16608,0.0126,0.01,0.0126
relaxed_r3.8,1810,23,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_023.cnf,1,0,0,1,181002301,28865,0.0189,0.01,0.0189
relaxed_r3.8,1810,24,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_024.cnf,1,0,0,1,181002401,24151,0.0183,0.01,0.0183
relaxed_r3.8,1810,26,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_026.cnf,1,0,0,1,181002601,18200,0.019,0.01,0.019
relaxed_r3.8,1810,28,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_028.cnf,1,0,0,1,181002801,22197,0.0173,0.01,0.0173
relaxed_r3.8,1810,27,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_027.cnf,1,0,0,1,181002701,22416,0.0227,0.01,0.0227
relaxed_r3.8,1810,30,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_030.cnf,1,0,0,1,181003001,15590,0.015,0.0,0.015
relaxed_r3.8,1810,29,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_029.cnf,1,0,0,1,181002901,40020,0.0232,0.01,0.0232
relaxed_r3.8,1810,32,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_032.cnf,1,0,0,1,181003201,17929,0.0158,0.01,0.0158
relaxed_r3.8,1810,33,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_033.cnf,1,0,0,1,181003301,16022,0.0145,0.01,0.0145
relaxed_r3.8,1810,31,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_031.cnf,1,0,0,1,181003101,38196,0.0236,0.01,0.0236
relaxed_r3.8,1810,34,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_034.cnf,1,0,0,1,181003401,13855,0.0143,0.0,0.0143
relaxed_r3.8,1810,35,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_035.cnf,1,0,0,1,181003501,11955,0.014,0.0,0.014
relaxed_r3.8,1810,36,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_036.cnf,1,0,0,1,181003601,20208,0.0185,0.0,0.0185
relaxed_r3.8,1810,37,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_037.cnf,1,0,0,1,181003701,31860,0.0192,0.01,0.0192
relaxed_r3.8,1810,39,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_039.cnf,1,0,0,1,181003901,20019,0.0166,0.0,0.0166
relaxed_r3.8,1810,40,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_040.cnf,1,0,0,1,181004001,16888,0.0157,0.01,0.0157
relaxed_r3.8,1810,38,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_038.cnf,1,0,0,1,181003801,18084,0.0193,0.01,0.0193
relaxed_r3.8,1810,41,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_041.cnf,1,0,0,1,181004101,33639,0.0207,0.01,0.0207
relaxed_r3.8,1810,42,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_042.cnf,1,0,0,1,181004201,17869,0.0189,0.01,0.0189
relaxed_r3.8,1810,43,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_043.cnf,1,0,0,1,181004301,14145,0.0142,0.0,0.0142
relaxed_r3.8,1810,47,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_047.cnf,1,0,0,1,181004701,14442,0.0149,0.0,0.0149
relaxed_r3.8,1810,44,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_044.cnf,1,0,0,1,181004401,27800,0.0192,0.01,0.0192
relaxed_r3.8,1810,45,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_045.cnf,1,0,0,1,181004501,16173,0.0172,0.01,0.0172
relaxed_r3.8,1810,46,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_046.cnf,1,0,0,1,181004601,31681,0.0225,0.01,0.0225
relaxed_r3.8,1810,48,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_048.cnf,1,0,0,1,181004801,16083,0.0179,0.01,0.0179
relaxed_r3.8,1810,50,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_050.cnf,1,0,0,1,181005001,22097,0.0171,0.01,0.0171
relaxed_r3.8,1810,53,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_053.cnf,1,0,0,1,181005301,11623,0.0114,0.0,0.0114
relaxed_r3.8,1810,49,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_049.cnf,1,0,0,1,181004901,32947,0.0204,0.01,0.0204
relaxed_r3.8,1810,51,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_051.cnf,1,0,0,1,181005101,15576,0.0154,0.01,0.0154
relaxed_r3.8,1810,52,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_052.cnf,1,0,0,1,181005201,11578,0.0163,0.01,0.0163
relaxed_r3.8,1810,55,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_055.cnf,1,0,0,1,181005501,9170,0.0129,0.0,0.0129
relaxed_r3.8,1810,58,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_058.cnf,1,0,0,1,181005801,7336,0.0124,0.0,0.0124
relaxed_r3.8,1810,56,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_056.cnf,1,0,0,1,181005601,25512,0.0163,0.01,0.0163
relaxed_r3.8,1810,54,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_054.cnf,1,0,0,1,181005401,23630,0.0212,0.01,0.0212
relaxed_r3.8,1810,59,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_059.cnf,1,0,0,1,181005901,16155,0.0171,0.0,0.0171
relaxed_r3.8,1810,57,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_057.cnf,1,0,0,1,181005701,42041,0.0233,0.01,0.0233
relaxed_r3.8,1810,61,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_061.cnf,1,0,0,1,181006101,16844,0.0157,0.01,0.0157
relaxed_r3.8,1810,60,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_060.cnf,1,0,0,1,181006001,19821,0.0198,0.01,0.0198
relaxed_r3.8,1810,62,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_062.cnf,1,0,0,1,181006201,18539,0.0163,0.01,0.0163
relaxed_r3.8,1810,64,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_064.cnf,1,0,0,1,181006401,15095,0.0147,0.01,0.0147
relaxed_r3.8,1810,63,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_063.cnf,1,0,0,1,181006301,29181,0.0197,0.01,0.0197
relaxed_r3.8,1810,68,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_068.cnf,1,0,0,1,181006801,12407,0.0147,0.0,0.0147
relaxed_r3.8,1810,66,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_066.cnf,1,0,0,1,181006601,9990,0.0165,0.01,0.0165
relaxed_r3.8,1810,65,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_065.cnf,1,0,0,1,181006501,33729,0.0208,0.01,0.0208
relaxed_r3.8,1810,67,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_067.cnf,1,0,0,1,181006701,30931,0.019,0.01,0.019
relaxed_r3.8,1810,69,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_069.cnf,1,0,0,1,181006901,13033,0.0156,0.01,0.0156
relaxed_r3.8,1810,71,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_071.cnf,1,0,0,1,181007101,12791,0.0139,0.01,0.0139
relaxed_r3.8,1810,70,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_070.cnf,1,0,0,1,181007001,12345,0.0172,0.01,0.0172
relaxed_r3.8,1810,72,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_072.cnf,1,0,0,1,181007201,20765,0.0171,0.01,0.0171
relaxed_r3.8,1810,75,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_075.cnf,1,0,0,1,181007501,21670,0.0174,0.01,0.0174
relaxed_r3.8,1810,73,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_073.cnf,1,0,0,1,181007301,34324,0.021,0.01,0.021
relaxed_r3.8,1810,76,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_076.cnf,1,0,0,1,181007601,13262,0.0169,0.01,0.0169
relaxed_r3.8,1810,74,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_074.cnf,1,0,0,1,181007401,26510,0.0214,0.01,0.0214
relaxed_r3.8,1810,78,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_078.cnf,1,0,0,1,181007801,25453,0.0147,0.0,0.0147
relaxed_r3.8,1810,77,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_077.cnf,1,0,0,1,181007701,20237,0.0189,0.01,0.0189
relaxed_r3.8,1810,79,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_079.cnf,1,0,0,1,181007901,27457,0.0186,0.01,0.0186
relaxed_r3.8,1810,81,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_081.cnf,1,0,0,1,181008101,12346,0.0148,0.0,0.0148
relaxed_r3.8,1810,82,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_082.cnf,1,0,0,1,181008201,6607,0.0147,0.0,0.0147
relaxed_r3.8,1810,80,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_080.cnf,1,0,0,1,181008001,20080,0.0165,0.01,0.0165
relaxed_r3.8,1810,84,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_084.cnf,1,0,0,1,181008401,15915,0.0153,0.0,0.0153
relaxed_r3.8,1810,83,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_083.cnf,1,0,0,1,181008301,18575,0.017,0.01,0.017
relaxed_r3.8,1810,88,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_088.cnf,1,0,0,1,181008801,11820,0.0109,0.0,0.0109
relaxed_r3.8,1810,85,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_085.cnf,1,0,0,1,181008501,48832,0.0243,0.02,0.0243
relaxed_r3.8,1810,90,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_090.cnf,1,0,0,1,181009001,9824,0.013,0.0,0.013
relaxed_r3.8,1810,87,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_087.cnf,1,0,0,1,181008701,19614,0.0166,0.01,0.0166
relaxed_r3.8,1810,89,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_089.cnf,1,0,0,1,181008901,16393,0.0164,0.01,0.0164
relaxed_r3.8,1810,86,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_086.cnf,1,0,0,1,181008601,21729,0.021,0.01,0.021
relaxed_r3.8,1810,93,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_093.cnf,1,0,0,1,181009301,18091,0.0158,0.0,0.0158
relaxed_r3.8,1810,92,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_092.cnf,1,0,0,1,181009201,31464,0.0204,0.01,0.0204
relaxed_r3.8,1810,94,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_094.cnf,1,0,0,1,181009401,8982,0.0167,0.01,0.0167
relaxed_r3.8,1810,96,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_096.cnf,1,0,0,1,181009601,15386,0.0148,0.0,0.0148
relaxed_r3.8,1810,91,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_091.cnf,1,0,0,1,181009101,65262,0.0293,0.02,0.0293
relaxed_r3.8,1810,95,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_095.cnf,1,0,0,1,181009501,19528,0.0178,0.01,0.0178
relaxed_r3.8,1810,97,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_097.cnf,1,0,0,1,181009701,24839,0.0184,0.01,0.0184
relaxed_r3.8,1810,99,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_099.cnf,1,0,0,1,181009901,11896,0.0158,0.01,0.0158
relaxed_r3.8,1810,98,[artifact-root]/rebuttal_experiments/alpha_relaxed/instances/N_01810/inst_098.cnf,1,0,0,1,181009801,16970,0.0178,0.01,0.0178
planted_r4.3,1810,41,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_041.cnf,0,1,-1,10,,,,,600.5695
planted_r4.3,1810,42,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_042.cnf,0,1,-1,10,,,,,600.6182
planted_r4.3,1810,94,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_094.cnf,1,0,0,1,181009401,19612938,4.9615,4.95,4.9615
planted_r4.3,1810,43,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_043.cnf,0,1,-1,10,,,,,600.5629
planted_r4.3,1810,44,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_044.cnf,0,1,-1,10,,,,,600.5313
planted_r4.3,1810,45,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_045.cnf,0,1,-1,10,,,,,600.5602
planted_r4.3,1810,48,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_048.cnf,0,1,-1,10,,,,,600.5862
planted_r4.3,1810,49,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_049.cnf,0,1,-1,10,,,,,600.563
planted_r4.3,1810,97,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_097.cnf,1,0,0,1,181009701,60844292,14.9942,14.98,14.9942
planted_r4.3,1810,50,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_050.cnf,0,1,-1,10,,,,,600.5686
planted_r4.3,1810,51,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_051.cnf,0,1,-1,10,,,,,600.5896
planted_r4.3,1810,54,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_054.cnf,0,1,-1,10,,,,,600.575
planted_r4.3,1810,55,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_055.cnf,0,1,-1,10,,,,,600.4378
planted_r4.3,1810,56,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_056.cnf,0,1,-1,10,,,,,600.5764
planted_r4.3,1810,58,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_058.cnf,0,1,-1,10,,,,,600.5265
planted_r4.3,1810,59,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_059.cnf,0,1,-1,10,,,,,600.5476
planted_r4.3,1810,60,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_060.cnf,0,1,-1,10,,,,,600.625
planted_r4.3,1810,61,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_061.cnf,0,1,-1,10,,,,,600.5214
planted_r4.3,1810,62,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_062.cnf,0,1,-1,10,,,,,600.5492
planted_r4.3,1810,64,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_064.cnf,0,1,-1,10,,,,,600.5729
planted_r4.3,1810,66,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_066.cnf,0,1,-1,10,,,,,600.5793
planted_r4.3,1810,67,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_067.cnf,0,1,-1,10,,,,,600.6261
planted_r4.3,1810,68,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_068.cnf,0,1,-1,10,,,,,600.5553
planted_r4.3,1810,71,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_071.cnf,0,1,-1,10,,,,,600.6374
planted_r4.3,1810,72,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_072.cnf,0,1,-1,10,,,,,600.6034
planted_r4.3,1810,74,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_074.cnf,0,1,-1,10,,,,,600.5784
planted_r4.3,1810,76,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_076.cnf,0,1,-1,10,,,,,600.6203
planted_r4.3,1810,79,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_079.cnf,0,1,-1,10,,,,,600.5159
planted_r4.3,1810,80,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_080.cnf,0,1,-1,10,,,,,600.5807
planted_r4.3,1810,82,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_082.cnf,0,1,-1,10,,,,,600.5688
planted_r4.3,1810,83,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_083.cnf,0,1,-1,10,,,,,600.5092
planted_r4.3,1810,84,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_084.cnf,0,1,-1,10,,,,,600.5872
planted_r4.3,1810,85,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_085.cnf,0,1,-1,10,,,,,600.6147
planted_r4.3,1810,86,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_086.cnf,0,1,-1,10,,,,,600.4884
planted_r4.3,1810,87,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_087.cnf,0,1,-1,10,,,,,600.5831
planted_r4.3,1810,88,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_088.cnf,0,1,-1,10,,,,,600.6412
planted_r4.3,1810,89,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_089.cnf,0,1,-1,10,,,,,600.5419
planted_r4.3,1810,90,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_090.cnf,0,1,-1,10,,,,,600.5483
planted_r4.3,1810,91,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_091.cnf,0,1,-1,10,,,,,600.6215
planted_r4.3,1810,96,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_096.cnf,0,1,-1,10,,,,,600.5944
planted_r4.3,1810,99,[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810/inst_099.cnf,0,1,-1,10,,,,,600.6094


==> anc/data/benchmarks/probsat/run_probsat.py <==
#!/usr/bin/env python3
"""W4 probSAT baseline runner (NeurIPS 2026 rebuttal, INTERNAL risk check).

Solver: reference probSAT SC13.2 (Balint), gcc -O3, defaults for 3-SAT:
  polynomial break function, cb=2.06, eps=0.9 (the standard tuned config).

Protocol per instance:
  up to TRIES tries; each try = one probSAT run with --runs 1 --maxflips 1e9,
  wall-capped at 60 s (external kill). First successful try's flips and wall
  are recorded; instance is censored if all tries fail.
  Seed(try) = (N*1000 + instance_idx)*100 + try_idx + 1  (deterministic).

Parallelism: multiprocessing pool (<=48 workers), each probSAT process runs
under nice -n 10. One task = one instance (tries sequential within task).
"""
import csv
import json
import os
import subprocess
import sys
import time
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
PROBSAT = os.path.join(HERE, "probSAT", "probSAT")
PLANTED_DIR = os.path.normpath(os.path.join(
    HERE, "..", "walltime", "planted", "instances"))
RELAXED_DIR = os.path.normpath(os.path.join(
    HERE, "..", "alpha_relaxed", "instances"))
RELAXED_KISSAT = os.path.normpath(os.path.join(
    HERE, "..", "alpha_relaxed", "kissat"))

LEVELS = [160, 320, 640, 1280, 1810]
N_INST = 100
TRIES = 10
MAXFLIPS = 10**9
WALL_CAP_S = 60.0
WORKERS = 48

CSV_FIELDS = ["family", "N", "instance", "cnf", "solved", "censored",
              "try_success", "tries_used", "seed_success", "flips",
              "wall_s", "solver_cpu_s", "total_wall_all_tries_s"]


def seed_for(N, inst, try_idx):
    return (N * 1000 + inst) * 100 + try_idx + 1


def run_one_try(cnf, seed):
    """One probSAT try. Returns (solved, flips, wall_s, cpu_s)."""
    cmd = ["nice", "-n", "10", PROBSAT, "--runs", "1",
           "--maxflips", str(MAXFLIPS), cnf, str(seed)]
    t0 = time.monotonic()
    try:
        p = subprocess.run(cmd, capture_output=True, text=True,
                           timeout=WALL_CAP_S)
    except subprocess.TimeoutExpired:
        return (False, None, time.monotonic() - t0, None)
    wall = time.monotonic() - t0
    solved = (p.returncode == 10) or ("s SATISFIABLE" in p.stdout)
    flips = cpu = None
    for line in p.stdout.splitlines():
        if line.startswith("c numFlips"):
            flips = int(line.split(":")[1].strip())
        elif line.startswith("c CPU Time"):
            cpu = float(line.split(":")[1].strip())
    return (solved, flips, wall, cpu)


def run_instance(job):
    family, N, inst, cnf = job
    total_wall = 0.0
    for t in range(TRIES):
        seed = seed_for(N, inst, t)
        solved, flips, wall, cpu = run_one_try(cnf, seed)
        total_wall += wall
        if solved:
            return {"family": family, "N": N, "instance": inst, "cnf": cnf,
                    "solved": 1, "censored": 0, "try_success": t,
                    "tries_used": t + 1, "seed_success": seed, "flips": flips,
                    "wall_s": round(wall, 4), "solver_cpu_s": cpu,
                    "total_wall_all_tries_s": round(total_wall, 4)}
    return {"family": family, "N": N, "instance": inst, "cnf": cnf,
            "solved": 0, "censored": 1, "try_success": -1,
            "tries_used": TRIES, "seed_success": "", "flips": "",
            "wall_s": "", "solver_cpu_s": "",
            "total_wall_all_tries_s": round(total_wall, 4)}


def build_jobs(families):
    jobs = []
    if "planted" in families:
        for N in LEVELS:
            d = os.path.join(PLANTED_DIR, f"N_{N:05d}")
            for i in range(N_INST):
                jobs.append(("planted_r4.3", N, i,
                             os.path.join(d, f"inst_{i:03d}.cnf")))
    if "relaxed" in families:
        for N in LEVELS:
            v = json.load(open(os.path.join(RELAXED_KISSAT,
                                            f"N_{N}.json")))["verdicts"]
            sat_idx = sorted(int(k) for k, s in v.items() if s == "SAT")[:N_INST]
            d = os.path.join(RELAXED_DIR, f"N_{N:05d}")
            for i in sat_idx:
                jobs.append(("relaxed_r3.8", N, i,
                             os.path.join(d, f"inst_{i:03d}.cnf")))
    for _, _, _, cnf in jobs:
        assert os.path.isfile(cnf), cnf
    return jobs


def main():
    families = sys.argv[1].split(",") if len(sys.argv) > 1 else ["planted",
                                                                 "relaxed"]
    out_csv = sys.argv[2] if len(sys.argv) > 2 else os.path.join(
        HERE, "probsat_per_instance.csv")
    jobs = build_jobs(families)
    print(f"{len(jobs)} instance jobs, {WORKERS} workers", flush=True)
    new_file = not os.path.exists(out_csv)
    t0 = time.monotonic()
    with open(out_csv, "a", newline="") as f:
        w = csv.DictWriter(f, fieldnames=CSV_FIELDS)
        if new_file:
            w.writeheader()
        done = 0
        with Pool(WORKERS) as pool:
            for row in pool.imap_unordered(run_instance, jobs, chunksize=1):
                w.writerow(row)
                f.flush()
                done += 1
                if done % 50 == 0:
                    print(f"  {done}/{len(jobs)} done "
                          f"({time.monotonic()-t0:.0f}s)", flush=True)
    print(f"finished {len(jobs)} jobs in {time.monotonic()-t0:.0f}s",
          flush=True)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_alpha425.py <==
"""Stage 2: UNPLANTED uniform random 3-SAT at clause-to-variable ratio 4.25.

Generator: each clause samples 3 DISTINCT variables uniformly, each literal
negated with prob 1/2, M = round(4.25*N).  NO planting -- contrast with the
harness generator (domain_knowledge/dataset.py), which is a transformed-
Barthel PLANTED construction at ratio 4.3 with p0=0.08 hard-coded.
Seeds: numpy default_rng([20260705, N, instance_index]) -- fully reproducible.

Satisfiability filtering: run_kissat_filter.py (CPU, concurrent) labels each
instance SAT / UNSAT / UNKNOWN(timeout).  Where kissat can decide a level,
the GPU benchmark uses the first 100 SAT-verified instances and the
REJECTION RATE is reported.  Where kissat times out (large N near threshold),
instances are used unfiltered and that is flagged.

Benchmarked solvers: Design 340 (published tuned hyperparameters,
solvers/solver_340.py defaults = Table S1), the default baseline
(design 1), and -- when stage 1 has produced it -- the HEBO-tuned
baseline (solver_9001), per R3 panel-v2 Q6 ("baseline, tuned baseline,
and Design 340 under the identical protocol").  Paper ladder budgets:
max_steps = 50*2^k capped at 1e6, 100 instances/N, advance while
unsolved_fraction < 0.5.

Usage: --generate | --solve | --finalize   (+ --smoke)
"""

from __future__ import annotations

import argparse
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import (ALPHA425, RE_DIR, append_status, gen_uniform_3sat,
                    instance_rng, load_json, paper_levels, patch_dirs,
                    read_dimacs, run_on_instances, save_json,
                    solver_default_hp, write_dimacs)

A_DIR = RE_DIR / "alpha425"
INST_DIR = A_DIR / "instances"
KISSAT_DIR = A_DIR / "kissat"
LADDER_STOPPED = KISSAT_DIR / "LADDER_STOPPED"
SOLVERS_WORK = A_DIR / "solvers_work"
TUNED_BASELINE_SRC = RE_DIR / "hebo_baseline" / "solvers_work" / "solver_9001.py"
N_GEN = 120           # 100 for the benchmark + 20 spares for SAT-filtering
SOLVERS = {340: "design340", 1: "baseline"}
SOLVER_TAGS = ["design340", "baseline", "baseline_tuned"]


def assemble_solvers() -> dict:
    """Stage-2 solver set (R3 panel-v2 Q6: baseline, TUNED baseline, 340).

    Copies the needed solver files into a stage-2 work dir and redirects the
    harness there, so the stage-1 HEBO-tuned baseline (solver_9001) can run
    side by side with the repo solvers. Returns {design_id: tag}."""
    import shutil

    SOLVERS_WORK.mkdir(parents=True, exist_ok=True)
    repo_solvers = RE_DIR.parent / "solvers"
    solvers = dict(SOLVERS)
    for did in list(SOLVERS):
        shutil.copy2(repo_solvers / f"solver_{did}.py",
                     SOLVERS_WORK / f"solver_{did}.py")
    if TUNED_BASELINE_SRC.exists():
        shutil.copy2(TUNED_BASELINE_SRC, SOLVERS_WORK / "solver_9001.py")
        solvers[9001] = "baseline_tuned"
    else:
        append_status("stage2 WARNING: tuned baseline (stage-1 solver_9001) "
                      "not found -- running without it; re-run "
                      "`run_alpha425.py --solve` after stage 1 to add it")
    patch_dirs(solvers_dir=SOLVERS_WORK)
    return solvers


def levels(smoke: bool):
    n_cap = 20 if smoke else 2560
    return list(paper_levels(10, 50, 1_000_000, n_cap))


def level_dir(N: int) -> Path:
    return INST_DIR / f"N_{N:05d}"


def generate(smoke: bool) -> None:
    n_inst = 12 if smoke else N_GEN
    manifest = {"generator": "uniform random 3-SAT, 3 distinct vars/clause, "
                             "sign +-1 w.p. 1/2, unplanted",
                "ratio": ALPHA425, "M": "round(4.25*N)",
                "seed_scheme": "numpy default_rng([20260705, N, i])",
                "n_instances_per_N": n_inst, "levels": []}
    for k, N, _ in levels(smoke):
        d = level_dir(N)
        d.mkdir(parents=True, exist_ok=True)
        M = int(round(ALPHA425 * N))
        for i in range(n_inst):
            path = d / f"inst_{i:03d}.cnf"
            if path.exists():
                continue
            idx, sgn = gen_uniform_3sat(N, M, instance_rng(N, i))
            write_dimacs(path, N, idx, sgn,
                         comment=f"uniform 3-SAT N={N} M={M} r=4.25 unplanted "
                                 f"seed=[20260705,{N},{i}]")
        manifest["levels"].append({"k": k, "N": N, "M": M, "dir": str(d)})
        print(f"[gen] N={N}: {n_inst} instances (M={M})", flush=True)
    save_json(A_DIR / "instances_manifest.json", manifest)
    append_status(f"stage2 instance generation done: "
                  f"{len(manifest['levels'])} levels x {n_inst} instances "
                  f"(unplanted, r=4.25)")


def select_instances(N: int, batch: int, wait_s: float):
    """Return (list of cnf paths, info dict). Prefers kissat-SAT-verified."""
    kfile = KISSAT_DIR / f"N_{N}.json"
    t0 = time.time()
    while True:
        data = load_json(kfile)
        if data is not None and data.get("complete"):
            break
        if LADDER_STOPPED.exists():
            stopped_at = LADDER_STOPPED.read_text().strip()
            if data is None or not data.get("complete"):
                data = None
                break
        if time.time() - t0 > wait_s:
            data = None
            break
        time.sleep(30)

    d = level_dir(N)
    all_paths = sorted(d.glob("inst_*.cnf"))
    if data is not None and not data.get("abandoned"):
        verdicts = data["verdicts"]
        sat = [p for p in all_paths
               if verdicts.get(str(int(p.stem.split("_")[1]))) == "SAT"]
        n_unsat = sum(1 for v in verdicts.values() if v == "UNSAT")
        n_unknown = sum(1 for v in verdicts.values() if v == "UNKNOWN")
        info = {"filtered": True, "n_sat": len(sat), "n_unsat": n_unsat,
                "n_unknown": n_unknown,
                "rejection_rate": round(n_unsat / max(len(verdicts), 1), 4)}
        return sat[:batch], info
    info = {"filtered": False,
            "reason": "kissat verdicts unavailable or level abandoned "
                      "(timeout-dominated)"}
    return all_paths[:batch], info


def solve(smoke: bool) -> None:
    import numpy as np

    batch = 10 if smoke else 100
    wait_s = 60 if smoke else 7200
    lvls = levels(smoke)
    solvers = assemble_solvers()

    for design_id, tag in solvers.items():
        lr = solver_default_hp(design_id, SOLVERS_WORK)["lr"]
        out_path = A_DIR / f"results_{tag}.json"
        out = {"design_id": design_id, "label": tag, "ratio": ALPHA425,
               "lr_dt0": lr, "batch": batch,
               "protocol": "paper ladder budgets 50*2^k capped 1e6, "
                           "advance while unsolved<0.5, run_till_median",
               "experiments": []}
        append_status(f"stage2 GPU benchmark started: {tag} "
                      f"(design {design_id}) on unplanted r=4.25")
        for k, N, max_steps in lvls:
            paths, info = select_instances(N, batch, wait_s)
            if len(paths) == 0:
                out["experiments"].append({"N": N, "error": "no instances"})
                break
            idx = np.stack([read_dimacs(p)[1][0] for p in paths])
            sgn = np.stack([read_dimacs(p)[1][1] for p in paths])
            res = run_on_instances(design_id, idx, sgn, N, max_steps)
            res.update({"k": k, "lr_dt0": lr,
                        "median_steps_x_dt0": res["median_step"] * lr,
                        "instance_selection": info,
                        "instances_used": len(paths)})
            out["experiments"].append(res)
            save_json(out_path, out)
            append_status(f"stage2 {tag} N={N}: median={res['median_step']} "
                          f"unsolved={res['unsolved_fraction']:.2f} "
                          f"filtered={info.get('filtered')} "
                          f"wall={res['wall_seconds']}s")
            if res["unsolved_fraction"] >= 0.5:
                break
        passed = [e for e in out["experiments"]
                  if e.get("unsolved_fraction", 1.0) < 0.5]
        out["N_max"] = max((e["N"] for e in passed), default=0)
        save_json(out_path, out)
        append_status(f"stage2 {tag} DONE: N_max={out['N_max']}")


def finalize() -> None:
    kres = load_json(A_DIR / "results_kissat.json", {})
    lines = ["# Stage 2 — Unplanted uniform random 3-SAT at ratio 4.25", "",
             "## Instance generation", "",
             "- Uniform random 3-SAT: 3 distinct variables per clause "
             "(uniform), each literal negated with p=1/2, M=round(4.25*N). "
             "NO planted solution.",
             "- Seeds: numpy `default_rng([20260705, N, i])`; instances and "
             "manifest under `alpha425/instances/`.",
             "- Contrast: the codebase generator (domain_knowledge/dataset.py) "
             "is a transformed-Barthel PLANTED construction, default ratio "
             "r=4.3, flip probabilities [p0, (1-4p0)/2, (1+2p0)/2] with "
             "p0=0.08 hard-coded -- instances are satisfiable by "
             "construction. The paper's Fig. 3b uses that planted ensemble.",
             "",
             "## Satisfiability filtering (kissat 3.0.0)", ""]
    if kres.get("levels"):
        lines += ["| N | tested | SAT | UNSAT | UNKNOWN(timeout) | rejection "
                  "rate | median kissat wall (s, decided) | level status |",
                  "|---|---|---|---|---|---|---|---|"]
        for lv in kres["levels"]:
            lines.append(
                f"| {lv['N']} | {lv['tested']} | {lv['n_sat']} | "
                f"{lv['n_unsat']} | {lv['n_unknown']} | "
                f"{lv['rejection_rate']} | {lv['median_wall_decided']} | "
                f"{'abandoned' if lv.get('abandoned') else 'complete'} |")
    else:
        lines.append("(kissat results missing)")
    lines += ["", "Rejection rate = fraction of tested instances proven "
              "UNSAT. UNKNOWN = kissat timeout "
              f"({kres.get('timeout_s', '?')} s); at those levels the DMM "
              "benchmark ran on unfiltered instances (flagged per row below), "
              "so its unsolved fraction has a floor at the UNSAT rate.", ""]
    for tag in SOLVER_TAGS:
        r = load_json(A_DIR / f"results_{tag}.json")
        if not r:
            if tag == "baseline_tuned":
                lines += ["## DMM benchmark: baseline_tuned", "",
                          "MISSING -- stage-1 tuned baseline was not available "
                          "when --solve ran; re-run `run_alpha425.py --solve "
                          "--finalize` after stage 1 completes.", ""]
            continue
        lines += [f"## DMM benchmark: {tag} (design {r['design_id']}, "
                  f"dt0={r['lr_dt0']:.4f})", "",
                  "| N | budget | median steps | steps x dt0 | unsolved | "
                  "wall/inst (s) | filtered | used |",
                  "|---|---|---|---|---|---|---|---|"]
        for e in r["experiments"]:
            if "error" in e:
                lines.append(f"| {e['N']} | - | - | - | - | - | - | "
                             f"{e['error']} |")
                continue
            sel = e.get("instance_selection", {})
            lines.append(
                f"| {e['N']} | {e['max_steps']} | {e['median_step']} | "
                f"{e['median_steps_x_dt0']:.0f} | "
                f"{e['unsolved_fraction']:.2f} | "
                f"{e['wall_seconds_per_instance']} | "
                f"{sel.get('filtered')} | {e['instances_used']} |")
        lines += ["", f"**N_max: {r.get('N_max')}**", ""]
    lines += ["## WalkSAT", "",
              "Skipped: no WalkSAT implementation trivially available "
              "(no ubcsat binary on this machine; no maintained pip package). "
              "Noted per plan.", "",
              "## Semantics", "",
              "- median steps at failed levels is the harness projection "
              "(same as the paper).",
              "- wall/inst = level wall-clock / batch; instances run as one "
              "GPU batch.", ""]
    (A_DIR / "RESULTS.md").write_text("\n".join(lines), encoding="utf-8")
    append_status("stage2 RESULTS.md written")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--generate", action="store_true")
    ap.add_argument("--solve", action="store_true")
    ap.add_argument("--finalize", action="store_true")
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()
    if args.generate:
        generate(args.smoke)
    if args.solve:
        solve(args.smoke)
    if args.finalize:
        finalize()


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_alpha425_rescue.py <==
"""Stage 4a: rescue the alpha=4.25 unplanted ladder at N=453 (and N=640).

Why: in stage 2 the kissat filter (300 s timeout) was abandoned at N=453
(10 timeouts, only 6/16 decided), so the DMM benchmark ran UNFILTERED there
and all three solvers "failed" at N=453 with unsolved in 0.63-0.68.  The
finite-size UNSAT fraction of uniform 3-SAT at alpha=4.25 near N~453 is
plausibly >=50% (stage-2 rejection rates rose 17.5% -> 56% up to N=320), so
the unfiltered level could never pass the unsolved<0.5 criterion: the stage-2
"N_max=320" is partly an ENSEMBLE artifact, not a solver limit.  Bearden et
al. (arXiv:2011.06551, suppl.) give DMM scaling ~N^3.55 at alpha=4.25;
extrapolating the stage-2 baseline median at N=320 (9,410 steps) by
(453/320)^3.55 predicts ~32k steps at N=453 -- well inside the paper's
102,400-step budget -- IF the instances are SAT-filtered.

Design: 300 extra instances at N=453 (need ~100 SAT at ~50% rejection),
seed family numpy default_rng([20260709, 425, N, i]) -- the 425 subfamily
element keeps these streams distinct from the stage-4b alpha=3.8 sets that
share ladder sizes N=453/640 (deviation from the flat [20260709, N, i]
wording, documented here).  kissat filter: run_kissat_filter2.py --family
a425_n453 (3600 s timeout, 24 workers, stop at 100 SAT; launched in the
background at queue start, CPU-only).  Benchmark design 340 / baseline /
tuned baseline (solver_9001) on the SAT set at the paper budget (102,400
steps at N=453).  If any solver passes (unsolved<0.5), escalate to N=640
the same way (kissat CPU capped at 24 h for that level; likely
threshold-limited).  If <100 SAT: use what we have if >=50, else declare the
level threshold-limited.

Usage: --generate | --solve | --finalize   (+ --smoke)
Smoke stand-ins: N=20 for the 453 role, N=28 for the 640 escalation role.
"""

from __future__ import annotations

import argparse
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common2 import (ALPHA425, SEED2, append_status, assemble_solvers2,
                     budget_for_N, gen_uniform_3sat, load_batch, load_json,
                     rng2, run_on_instances2, save_json, solver_default_hp,
                     stage_dir, write_dimacs)

DIRNAME = "alpha425_rescue"
N_GEN = 300
SMOKE_N = {453: 20, 640: 28}
SOLVER_TAGS = ["design340", "baseline", "baseline_tuned"]


def paths(smoke: bool) -> dict:
    base = stage_dir(DIRNAME, smoke)
    return {"base": base, "inst": base / "instances",
            "kissat": base / "kissat", "work": base / "solvers_work"}


def real_n(role: int, smoke: bool) -> int:
    return SMOKE_N[role] if smoke else role


def generate(smoke: bool, role: int = 453) -> None:
    P = paths(smoke)
    N = real_n(role, smoke)
    n_inst = 12 if smoke else N_GEN
    d = P["inst"] / f"N_{N:05d}"
    d.mkdir(parents=True, exist_ok=True)
    M = int(round(ALPHA425 * N))
    for i in range(n_inst):
        path = d / f"inst_{i:03d}.cnf"
        if path.exists():
            continue
        idx, sgn = gen_uniform_3sat(N, M, rng2(N, i, subfamily=425))
        write_dimacs(path, N, idx, sgn,
                     comment=f"uniform 3-SAT N={N} M={M} r=4.25 unplanted "
                             f"rescue seed=[{SEED2},425,{N},{i}]")
    manifest = load_json(P["base"] / "instances_manifest.json",
                         {"generator": "uniform random 3-SAT, 3 distinct "
                                       "vars/clause, sign +-1 w.p. 1/2, "
                                       "unplanted",
                          "ratio": ALPHA425, "M": "round(4.25*N)",
                          "seed_scheme":
                              f"numpy default_rng([{SEED2}, 425, N, i]) "
                              "(425 = subfamily tag, keeps streams distinct "
                              "from the stage-4b alpha=3.8 sets at N=453/640)",
                          "levels": []})
    manifest["levels"] = [lv for lv in manifest["levels"] if lv["N"] != N]
    manifest["levels"].append({"N": N, "M": M, "n_instances": n_inst,
                               "dir": str(d)})
    save_json(P["base"] / "instances_manifest.json", manifest)
    append_status(f"stage4a instance generation done: N={N}, {n_inst} "
                  f"instances (unplanted, r=4.25, rescue seeds)")


def wait_for_level(P: dict, N: int, wait_s: float, poll_s: float):
    """Poll the stage-4a kissat level JSON until complete (or wait cap)."""
    kfile = P["kissat"] / f"N_{N}.json"
    t0 = time.time()
    while True:
        data = load_json(kfile)
        if data is not None and data.get("complete"):
            return data
        if time.time() - t0 > wait_s:
            append_status(f"stage4a WARNING: kissat N={N} not complete after "
                          f"{wait_s:.0f}s wait -- proceeding with partial "
                          f"verdicts ({0 if data is None else data.get('n_tested', 0)} tested)")
            return data
        time.sleep(poll_s)


def bench_level(P: dict, N: int, smoke: bool, solvers: dict) -> dict:
    """Kissat-selected benchmark of one level.  Returns the level record."""
    batch_cap = 8 if smoke else 100
    min_ok = 5 if smoke else 50
    budget = budget_for_N(N)
    data = wait_for_level(P, N, wait_s=(300 if smoke else 40 * 3600),
                          poll_s=(5 if smoke else 60))
    rec = {"N": N, "budget": budget, "ratio": ALPHA425, "solvers": {}}
    if data is None:
        rec["verdict"] = "no kissat data -- benchmark skipped"
        append_status(f"stage4a N={N}: no kissat data, benchmark skipped")
        return rec
    verdicts = data.get("verdicts", {})
    d = P["inst"] / f"N_{N:05d}"
    all_paths = sorted(d.glob("inst_*.cnf"))
    sat = [p for p in all_paths
           if verdicts.get(str(int(p.stem.split("_")[1]))) == "SAT"]
    n_sat = len(sat)
    n_unsat = sum(1 for v in verdicts.values() if v == "UNSAT")
    n_dec = n_sat + n_unsat
    rec["selection"] = {
        "filtered": True, "n_generated": len(all_paths),
        "n_tested": len(verdicts), "n_sat": n_sat, "n_unsat": n_unsat,
        "n_unknown": sum(1 for v in verdicts.values() if v == "UNKNOWN"),
        "rejection_rate_tested": round(n_unsat / max(len(verdicts), 1), 4),
        "rejection_rate_decided": round(n_unsat / max(n_dec, 1), 4),
        "kissat_stop_reason": data.get("stop_reason"),
        "kissat_cpu_seconds": data.get("cpu_seconds")}
    if n_sat < min_ok:
        rec["verdict"] = (f"THRESHOLD-LIMITED: only {n_sat} SAT instances "
                          f"(<{min_ok}); kissat cannot certify enough "
                          f"satisfiable instances at this level")
        append_status(f"stage4a N={N}: threshold-limited ({n_sat} SAT "
                      f"< {min_ok}) -- benchmark skipped")
        return rec
    use = sat[:batch_cap]
    rec["instances_used"] = len(use)
    if len(use) < batch_cap:
        append_status(f"stage4a N={N}: only {len(use)} SAT instances "
                      f"(target {batch_cap}) -- using what we have")
    idx, sgn = load_batch(use)
    for design_id, tag in solvers.items():
        lr = solver_default_hp(design_id, P["work"])["lr"]
        try:
            res = run_on_instances2(design_id, idx, sgn, N, budget)
        except RuntimeError as e:
            rec["solvers"][tag] = {"error": str(e)[:300]}
            append_status(f"stage4a {tag} N={N}: RUNTIME ERROR "
                          f"({str(e)[:120]})")
            continue
        res.update({"lr_dt0": lr,
                    "median_steps_x_dt0": res["median_step"] * lr})
        rec["solvers"][tag] = res
        append_status(f"stage4a {tag} N={N}: median={res['median_step']} "
                      f"unsolved={res['unsolved_fraction']:.2f} "
                      f"(SAT-filtered, {len(use)} instances, "
                      f"budget {budget})")
    passed = [t for t, r in rec["solvers"].items()
              if r.get("unsolved_fraction", 1.0) < 0.5]
    rec["passed_solvers"] = passed
    rec["verdict"] = (f"PASS ({', '.join(passed)})" if passed
                      else "FAIL (all solvers unsolved>=0.5 on SAT-filtered "
                           "instances)")
    return rec


def solve(smoke: bool) -> None:
    P = paths(smoke)
    solvers = assemble_solvers2(P["work"], "stage4a")
    out_path = P["base"] / "results_rescue.json"
    out = load_json(out_path, {"stage": "4a", "levels": []})

    N1 = real_n(453, smoke)
    rec1 = bench_level(P, N1, smoke, solvers)
    out["levels"] = [lv for lv in out["levels"] if lv["N"] != N1] + [rec1]
    save_json(out_path, out)

    if rec1.get("passed_solvers"):
        append_status(f"stage4a: N={N1} passed ({rec1['passed_solvers']}) -- "
                      f"escalating to the N=640 role")
        generate(smoke, role=640)
        from run_kissat_filter2 import run_a425
        run_a425(640, smoke, workers=None, cpu_cap_s=24 * 3600.0)
        N2 = real_n(640, smoke)
        rec2 = bench_level(P, N2, smoke, solvers)
        out["levels"] = [lv for lv in out["levels"] if lv["N"] != N2] + [rec2]
        save_json(out_path, out)
    else:
        out["escalation"] = "not attempted (no solver passed the first level)"
        save_json(out_path, out)
        append_status(f"stage4a: N={N1} did not pass -- no escalation")
    append_status("stage4a solve DONE")


def finalize(smoke: bool) -> None:
    P = paths(smoke)
    out = load_json(P["base"] / "results_rescue.json", {})
    kres = load_json(P["base"] / "results_kissat.json", {})
    lines = ["# Stage 4a — Rescuing the alpha=4.25 ladder at N=453 (and 640) "
             "with long-timeout SAT filtering", "",
             "## Rationale", "",
             "- Stage 2 (alpha425/RESULTS.md) reported N_max=320 for all "
             "three solvers, but the N=453 level ran UNFILTERED: the 300 s "
             "kissat filter was abandoned there (10 timeouts, 6/16 decided).",
             "- The finite-size UNSAT fraction of uniform 3-SAT at "
             "alpha=4.25 near N~453 is plausibly >=50% (stage-2 rejection "
             "rose 17.5% -> 56% up to N=320), so an unfiltered level cannot "
             "pass unsolved<0.5 regardless of solver quality: the stage-2 "
             "N=453 failure is partly an ENSEMBLE artifact.",
             "- Extrapolation via Bearden et al. (arXiv:2011.06551, suppl., "
             "DMM ~N^3.55 at alpha=4.25): baseline median 9,410 steps at "
             "N=320 x (453/320)^3.55 ~ 32k steps at N=453, well inside the "
             "paper's 102,400-step budget -- IF instances are SAT-filtered.",
             "",
             "## Instances and filtering", "",
             f"- 300 fresh instances per level, seeds numpy "
             f"`default_rng([{SEED2}, 425, N, i])` (425 = subfamily tag; "
             "keeps streams distinct from the stage-4b alpha=3.8 sets at the "
             "shared ladder sizes N=453/640).",
             "- kissat 3.0.0, 3600 s/instance, 24 parallel single-threaded "
             "workers, stop once 100 SAT are certified; the N=640 level is "
             "additionally capped at 24 h total single-thread CPU.", ""]
    if kres.get("levels"):
        lines += ["| N | tested | SAT | UNSAT | UNKNOWN(timeout) | rejection "
                  "(decided) | kissat CPU (s) | stop reason |",
                  "|---|---|---|---|---|---|---|---|"]
        for lv in kres["levels"]:
            dec = lv["n_sat"] + lv["n_unsat"]
            rej = round(lv["n_unsat"] / dec, 4) if dec else "-"
            lines.append(f"| {lv['N']} | {lv['tested']} | {lv['n_sat']} | "
                         f"{lv['n_unsat']} | {lv['n_unknown']} | {rej} | "
                         f"{lv['cpu_seconds']} | {lv.get('stop_reason')} |")
        lines.append("")
    for rec in out.get("levels", []):
        lines += [f"## Benchmark at N={rec['N']} (paper budget "
                  f"{rec['budget']} steps)", ""]
        sel = rec.get("selection")
        if sel:
            lines += [f"- SAT set: {sel['n_sat']} certified SAT of "
                      f"{sel['n_tested']} tested ({sel['n_generated']} "
                      f"generated); rejection among decided: "
                      f"{sel['rejection_rate_decided']}; kissat stop: "
                      f"{sel.get('kissat_stop_reason')}.",
                      f"- Instances used: {rec.get('instances_used', 0)} "
                      f"(first SAT indices).", ""]
        if rec.get("solvers"):
            lines += ["| solver | dt0 | median steps | steps x dt0 | "
                      "unsolved | wall/inst (s) |",
                      "|---|---|---|---|---|---|"]
            for tag in SOLVER_TAGS:
                r = rec["solvers"].get(tag)
                if not r:
                    continue
                if "error" in r:
                    lines.append(f"| {tag} | - | - | - | - | {r['error']} |")
                    continue
                lines.append(f"| {tag} | {r['lr_dt0']:.4f} | "
                             f"{r['median_step']} | "
                             f"{r['median_steps_x_dt0']:.0f} | "
                             f"{r['unsolved_fraction']:.2f} | "
                             f"{r['wall_seconds_per_instance']} |")
            lines.append("")
        lines += [f"**Verdict: {rec.get('verdict')}**", ""]
    if out.get("escalation"):
        lines += [f"Escalation: {out['escalation']}", ""]
    lines += ["## Semantics", "",
              "- unsolved<0.5 on the SAT-certified set is the paper "
              "criterion; contrast with the stage-2 unfiltered N=453 rows "
              "(unsolved 0.63-0.68, floor set by the ensemble UNSAT rate).",
              "- Per-instance first-solve steps stored in "
              "results_rescue.json.",
              "- Instances run as one GPU batch (TITAN RTX); wall/inst = "
              "level wall / batch.", ""]
    (P["base"] / "RESULTS.md").write_text("\n".join(lines), encoding="utf-8")
    append_status("stage4a RESULTS.md written")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--generate", action="store_true")
    ap.add_argument("--solve", action="store_true")
    ap.add_argument("--finalize", action="store_true")
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()
    if args.generate:
        generate(args.smoke, role=453)
    if args.solve:
        solve(args.smoke)
    if args.finalize:
        finalize(args.smoke)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_alpha_relaxed.py <==
"""Stage 4b: UNPLANTED uniform random 3-SAT at ratio alpha = 3.8
(the Bearden protocol point).

Scientific context: Bearden, Pei & Di Ventra (arXiv:2011.06551), supplementary
"Random 3-SAT", benchmark their DMM at alpha in {3.4, 3.8, 4.25} with scaling
~N^1.25 / ~N^1.11 / ~N^3.55 respectively, handling satisfiability via
MiniSAT-prefiltered instances (Molnar et al. 2020) or the asymptotic argument.
alpha=3.8 is therefore the protocol-faithful RELAXED clause ratio: far enough
below the threshold (~4.267) that nearly all instances are SAT, so the
unsolved<0.5 ladder criterion measures the solver, not the ensemble.

Design: identical to stage 2 (run_alpha425.py) except M = round(3.8*N) and
seed family numpy default_rng([20260709, N, i]) (queue-2 seeds; queue 1 used
20260705).  120 instances per paper-ladder level N=10..2560; kissat filter
(run_kissat_filter2.py --family relaxed, 300 s timeout, concurrent on CPU);
benchmark Design 340, baseline (design 1) and the stage-1 HEBO-tuned baseline
(solver_9001) on the first 100 SAT instances per level with paper budgets
(50*2^k capped 1e6), advance while unsolved < 0.5.

Extra vs stage 2: per-instance first-solve steps recorded (common2.
run_on_instances2) -- reused by stage 5 for the wall-time comparison -- and a
fitted large-N exponent per solver in RESULTS.md.

Usage: --generate | --solve | --finalize   (+ --smoke)
"""

from __future__ import annotations

import argparse
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common2 import (ALPHA_RELAXED, SEED2, append_status, assemble_solvers2,
                     budget_for_N, fit_exponent, gen_uniform_3sat, load_batch,
                     load_json, paper_levels, rng2, save_json,
                     select_sat_instances, solver_default_hp, stage_dir,
                     run_on_instances2, write_dimacs)

DIRNAME = "alpha_relaxed"
N_GEN = 120           # 100 for the benchmark + 20 spares for SAT-filtering
SOLVER_TAGS = ["design340", "baseline", "baseline_tuned"]


def paths(smoke: bool) -> dict:
    base = stage_dir(DIRNAME, smoke)
    return {"base": base, "inst": base / "instances",
            "kissat": base / "kissat", "work": base / "solvers_work",
            "ladder_stopped": base / "kissat" / "LADDER_STOPPED"}


def levels(smoke: bool):
    return list(paper_levels(10, 50, 1_000_000, 20 if smoke else 2560))


def generate(smoke: bool) -> None:
    P = paths(smoke)
    n_inst = 12 if smoke else N_GEN
    manifest = {"generator": "uniform random 3-SAT, 3 distinct vars/clause, "
                             "sign +-1 w.p. 1/2, unplanted",
                "ratio": ALPHA_RELAXED, "M": "round(3.8*N)",
                "seed_scheme": f"numpy default_rng([{SEED2}, N, i])",
                "n_instances_per_N": n_inst, "levels": []}
    for k, N, _ in levels(smoke):
        d = P["inst"] / f"N_{N:05d}"
        d.mkdir(parents=True, exist_ok=True)
        M = int(round(ALPHA_RELAXED * N))
        for i in range(n_inst):
            path = d / f"inst_{i:03d}.cnf"
            if path.exists():
                continue
            idx, sgn = gen_uniform_3sat(N, M, rng2(N, i))
            write_dimacs(path, N, idx, sgn,
                         comment=f"uniform 3-SAT N={N} M={M} r=3.8 unplanted "
                                 f"seed=[{SEED2},{N},{i}]")
        manifest["levels"].append({"k": k, "N": N, "M": M, "dir": str(d)})
        print(f"[gen] N={N}: {n_inst} instances (M={M})", flush=True)
    save_json(P["base"] / "instances_manifest.json", manifest)
    append_status(f"stage4b instance generation done: "
                  f"{len(manifest['levels'])} levels x {n_inst} instances "
                  f"(unplanted, r=3.8)")


def solve(smoke: bool) -> None:
    P = paths(smoke)
    batch = 10 if smoke else 100
    wait_s = 120 if smoke else 7200
    lvls = levels(smoke)
    solvers = assemble_solvers2(P["work"], "stage4b")

    for design_id, tag in solvers.items():
        lr = solver_default_hp(design_id, P["work"])["lr"]
        out_path = P["base"] / f"results_{tag}.json"
        out = {"design_id": design_id, "label": tag, "ratio": ALPHA_RELAXED,
               "lr_dt0": lr, "batch": batch,
               "protocol": "paper ladder budgets 50*2^k capped 1e6, "
                           "advance while unsolved<0.5, run_till_median",
               "experiments": []}
        append_status(f"stage4b GPU benchmark started: {tag} "
                      f"(design {design_id}) on unplanted r=3.8")
        for k, N, max_steps in lvls:
            sel, info = select_sat_instances(
                P["inst"] / f"N_{N:05d}", P["kissat"] / f"N_{N}.json",
                batch, wait_s, P["ladder_stopped"])
            if len(sel) == 0:
                out["experiments"].append({"N": N, "error": "no instances"})
                break
            idx, sgn = load_batch(sel)
            try:
                res = run_on_instances2(design_id, idx, sgn, N, max_steps)
            except RuntimeError as e:  # e.g. CUDA OOM at the largest levels
                out["experiments"].append({"N": N, "error": str(e)[:300]})
                append_status(f"stage4b {tag} N={N}: RUNTIME ERROR "
                              f"({str(e)[:120]}) -- ladder stopped")
                break
            res.update({"k": k, "lr_dt0": lr,
                        "median_steps_x_dt0": res["median_step"] * lr,
                        "instance_selection": info,
                        "instances_used": len(sel)})
            out["experiments"].append(res)
            save_json(out_path, out)
            append_status(f"stage4b {tag} N={N}: median={res['median_step']} "
                          f"unsolved={res['unsolved_fraction']:.2f} "
                          f"filtered={info.get('filtered')} "
                          f"wall={res['wall_seconds']}s")
            if res["unsolved_fraction"] >= 0.5:
                break
        passed = [e for e in out["experiments"]
                  if e.get("unsolved_fraction", 1.0) < 0.5]
        out["N_max"] = max((e["N"] for e in passed), default=0)
        out["exponent_fit"] = fit_exponent(out["experiments"])
        save_json(out_path, out)
        append_status(f"stage4b {tag} DONE: N_max={out['N_max']}, "
                      f"exponent={ (out['exponent_fit'] or {}).get('exponent') }")


def finalize(smoke: bool) -> None:
    P = paths(smoke)
    kres = load_json(P["base"] / "results_kissat.json", {})
    lines = ["# Stage 4b — Unplanted uniform random 3-SAT at ratio 3.8 "
             "(Bearden protocol point)", "",
             "## Why alpha = 3.8", "",
             "- Bearden, Pei & Di Ventra (arXiv:2011.06551), supplementary "
             "'Random 3-SAT', benchmark their DMM at alpha in {3.4, 3.8, "
             "4.25}, with scaling ~N^1.25, ~N^1.11 and ~N^3.55 respectively; "
             "satisfiability is handled via MiniSAT-prefiltered instances "
             "(Molnar et al. 2020) or the asymptotic argument.",
             "- alpha=3.8 is therefore the protocol-faithful relaxed ratio: "
             "nearly all instances are SAT, so the ladder criterion "
             "(unsolved < 0.5) measures the solver rather than the finite-"
             "size UNSAT fraction of the ensemble (which capped the "
             "alpha=4.25 ladder in stage 2 at N=453, where the level ran "
             "unfiltered).", "",
             "## Instance generation", "",
             "- Uniform random 3-SAT: 3 distinct variables per clause "
             "(uniform), each literal negated with p=1/2, M=round(3.8*N), "
             "NO planting.",
             f"- Seeds: numpy `default_rng([{SEED2}, N, i])` (queue-2 seed "
             "family; queue 1 used 20260705). 120 instances per paper-ladder "
             "level N=10..2560, under `alpha_relaxed/instances/`.", "",
             f"## Satisfiability filtering (kissat 3.0.0, "
             f"{kres.get('timeout_s', '?')} s timeout, "
             f"{kres.get('workers', '?')} parallel workers)", ""]
    if kres.get("levels"):
        lines += ["| N | tested | SAT | UNSAT | UNKNOWN(timeout) | "
                  "rejection rate | median kissat wall (s, decided) | "
                  "level status |", "|---|---|---|---|---|---|---|---|"]
        for lv in kres["levels"]:
            lines.append(
                f"| {lv['N']} | {lv['tested']} | {lv['n_sat']} | "
                f"{lv['n_unsat']} | {lv['n_unknown']} | "
                f"{lv['rejection_rate']} | {lv['median_wall_decided']} | "
                f"{'abandoned' if lv.get('abandoned') else 'complete'} |")
    else:
        lines.append("(kissat results missing)")
    lines += ["", "Rejection rate = fraction of tested instances proven "
              "UNSAT. Bearden's alpha=3.8 expectation is a near-zero "
              "rejection rate (well below the ~4.267 threshold); the "
              "alpha=4.25 stage-2 rates rose from 17.5% to 56% with N.", ""]
    for tag in SOLVER_TAGS:
        r = load_json(P["base"] / f"results_{tag}.json")
        if not r:
            lines += [f"## DMM benchmark: {tag}", "", "MISSING", ""]
            continue
        lines += [f"## DMM benchmark: {tag} (design {r['design_id']}, "
                  f"dt0={r['lr_dt0']:.4f})", "",
                  "| N | budget | median steps | steps x dt0 | unsolved | "
                  "wall/inst (s) | filtered | used |",
                  "|---|---|---|---|---|---|---|---|"]
        for e in r["experiments"]:
            if "error" in e:
                lines.append(f"| {e['N']} | - | - | - | - | - | - | "
                             f"{e['error']} |")
                continue
            sel = e.get("instance_selection", {})
            lines.append(
                f"| {e['N']} | {e['max_steps']} | {e['median_step']} | "
                f"{e['median_steps_x_dt0']:.0f} | "
                f"{e['unsolved_fraction']:.2f} | "
                f"{e['wall_seconds_per_instance']} | "
                f"{sel.get('filtered')} | {e['instances_used']} |")
        fit = r.get("exponent_fit")
        lines += ["", f"**N_max: {r.get('N_max')}**"]
        if fit:
            lines += [f"**Fitted large-N exponent: median_steps ~ "
                      f"N^{fit['exponent']}** ({fit['n_points']} passing "
                      f"levels, N in {fit['N_range']}). Bearden et al. "
                      f"report ~N^1.11 for their DMM at alpha=3.8 "
                      f"(arXiv:2011.06551, suppl.).", ""]
        else:
            lines += ["(exponent fit unavailable: fewer than 2 passing "
                      "levels)", ""]
    lines += ["## Semantics", "",
              "- The three currencies per level: median integration steps, "
              "median steps x dt0 (physical time), wall-clock per instance.",
              "- median steps at failed levels is the harness projection "
              "(same as the paper).",
              "- wall/inst = level wall-clock / batch; instances run as one "
              "GPU batch (TITAN RTX).",
              "- Per-instance first-solve steps are stored in "
              "`results_<tag>.json` (`first_solve_steps`; null = not solved "
              "before the median-stop) and reused by stage 5.", ""]
    (P["base"] / "RESULTS.md").write_text("\n".join(lines), encoding="utf-8")
    append_status("stage4b RESULTS.md written")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--generate", action="store_true")
    ap.add_argument("--solve", action="store_true")
    ap.add_argument("--finalize", action="store_true")
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()
    if args.generate:
        generate(args.smoke)
    if args.solve:
        solve(args.smoke)
    if args.finalize:
        finalize(args.smoke)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_gate_ablation.py <==
"""Stage 3: leave-one-gate-out ablation of Design 340 (planted, ratio 4.3).

For the intact control and each of the 5 single-gate-removed variants
(see make_variants.py for the exact edit):
1. Run the paper ladder from N=10 (budgets 50*2^k capped 1e6, 100 fresh
   planted instances/N, advance while unsolved<0.5) -> reach N_max.
2. Force-run any of the record sizes {320, 640, 905, 1280} the ladder did
   not attempt (paper budgets 51200/204800/409600/819200), so all variants
   report median steps + unsolved fraction at all four sizes.

Outputs: rebuttal_experiments/gate_ablation/{results.json, RESULTS.md}
"""

from __future__ import annotations

import argparse
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import (RE_DIR, append_status, budget_for_N, ladder_run,
                    patch_dirs, save_json, solver_default_hp, timed_experiment)

GA_DIR = RE_DIR / "gate_ablation"
VAR_DIR = GA_DIR / "variants"
RECORD_NS = [320, 640, 905, 1280]

from make_variants import VARIANTS  # id -> (name, repl, description)


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()

    # Ensure the ablation variant solver files exist (idempotent).
    import make_variants
    if not all((VAR_DIR / f"solver_{vid}.py").exists() for vid in VARIANTS):
        make_variants.main()

    patch_dirs(solvers_dir=VAR_DIR)

    if args.smoke:
        batch, n_cap, steps_cap, record_ns = 10, 40, 800, []
    else:
        batch, n_cap, steps_cap, record_ns = 100, 1810, 1_000_000, RECORD_NS

    out_path = GA_DIR / "results.json"
    out = {"protocol": "paper ladder (ratio 4.3 planted, 100 inst/N, budgets "
                       "50*2^k capped 1e6, advance while unsolved<0.5) + "
                       "forced record sizes 320/640/905/1280 at paper budgets",
           "ablation_semantics": "gate factor removed from the release "
                                 "product only (clamped to 1); internal "
                                 "appearances inside other gates kept",
           "variants": {}}

    for vid, (name, _, desc) in VARIANTS.items():
        lr = solver_default_hp(vid, VAR_DIR)["lr"]
        append_status(f"stage3 variant {vid} ({name}) ladder started")
        entry = {"name": name, "description": desc, "lr_dt0": lr,
                 "ladder": [], "forced": []}
        out["variants"][str(vid)] = entry

        def on_res(res, all_res, entry=entry, name=name):
            entry["ladder"] = all_res
            save_json(out_path, out)
            append_status(f"stage3 {name} N={res['N']}: "
                          f"median={res['median_step']} "
                          f"unsolved={res['unsolved_fraction']:.2f}")

        ladder = ladder_run(vid, batch=batch, ratio=4.3, n_start=10,
                            n_cap=n_cap, steps_cap=steps_cap, lr=lr,
                            on_result=on_res)
        passed = [r for r in ladder if "N" in r and r["unsolved_fraction"] < 0.5]
        entry["N_max"] = max((r["N"] for r in passed), default=0)

        attempted = {r["N"] for r in ladder if "N" in r}
        for N in record_ns:
            if N in attempted:
                continue
            res = timed_experiment(vid, batch, N, 4.3, budget_for_N(N))
            res["lr_dt0"] = lr
            res["median_steps_x_dt0"] = res["median_step"] * lr
            res["forced"] = True
            entry["forced"].append(res)
            save_json(out_path, out)
            append_status(f"stage3 {name} forced N={N}: "
                          f"median={res['median_step']} "
                          f"unsolved={res['unsolved_fraction']:.2f}")

        save_json(out_path, out)
        append_status(f"stage3 variant {vid} ({name}) DONE: "
                      f"N_max={entry['N_max']}")

    write_results_md(out)
    append_status("stage3 DONE: results in gate_ablation/RESULTS.md")


def write_results_md(out: dict) -> None:
    lines = ["# Stage 3 — Leave-one-gate-out ablation of Design 340", "",
             "Planted instances at ratio 4.3, 100 instances/N, paper step "
             "budgets. Gate names follow supplementary S1 (Eqs. S2-S9). "
             "Ablation = gate factor removed from the release product "
             "(clamped to 1); internal uses inside other gates kept "
             "(see make_variants.py).", "",
             "## Reach (N_max under the paper schedule)", "",
             "| variant | gate removed | N_max |", "|---|---|---|"]
    for vid, entry in out["variants"].items():
        lines.append(f"| {vid} | {entry['name']} | {entry.get('N_max')} |")
    lines += ["", "## Record sizes (ladder + forced runs)", "",
              "| variant | N | budget | median steps | steps x dt0 | "
              "unsolved | wall/inst (s) | source |",
              "|---|---|---|---|---|---|---|---|"]
    for vid, entry in out["variants"].items():
        rows = ([(r, "ladder") for r in entry["ladder"] if "N" in r]
                + [(r, "forced") for r in entry["forced"]])
        for r, srcname in sorted(rows, key=lambda t: t[0]["N"]):
            if r["N"] not in RECORD_NS and srcname == "ladder" \
               and r["N"] not in (1810,):
                continue
            xdt = r.get("median_steps_x_dt0",
                        r["median_step"] * entry["lr_dt0"])
            lines.append(f"| {entry['name']} | {r['N']} | {r['max_steps']} | "
                         f"{r['median_step']} | {xdt:.0f} | "
                         f"{r['unsolved_fraction']:.2f} | "
                         f"{r['wall_seconds_per_instance']} | {srcname} |")
    lines += ["", "Full per-level ladder data in results.json. Median steps "
              "at failed levels is the harness projection (paper semantics).",
              ""]
    (GA_DIR / "RESULTS.md").write_text("\n".join(lines), encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_hebo_baseline.py <==
"""Stage 1: HEBO-tune the 7 baseline hyperparameters (incl. Delta-t0 = `lr`),
then run the full paper-schedule scaling benchmark of the tuned baseline.

Protocol notes (per the mock-review addendum):
- All 7 baseline params are tuned over their existing HYPER_SPACE bounds,
  including `lr` (the integration step Delta-t0) over [0.1, 3.0].
- The tuning objective is a DIRECT performance objective, not the consensus
  path of scripts/hebo_tune.py:
      metric = -(levels passed on the paper ladder)
               + min(median_step / step_budget at last attempted level, 1)
  (lower is better; a level is "passed" when unsolved_fraction < 0.5 on 100
  fresh planted instances at ratio 4.3, exactly the paper's advancement rule).
  Trial ladders use the medium-fidelity caps (N <= 905, max_steps <= 1e5)
  with a 600 s per-trial wall guard.
- HEBO mechanics mirror scripts/hebo_tune.py: same DesignSpace conversion,
  HEBO(space, rand_sample=False), warm start with the parent defaults,
  50 iterations x 1 suggestion.
- Tuned params that land at a search-space bound are flagged (Delta-t0 at the
  3.0 box bound is a central rebuttal question).

Outputs: rebuttal_experiments/hebo_baseline/{tuning_log.json,
         scaling_results.json, RESULTS.md}
"""

from __future__ import annotations

import argparse
import shutil
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import (REPO, RE_DIR, append_status, budget_for_N, flag_bound_hits,
                    ladder_run, load_json, paper_levels, save_json,
                    solver_default_hp, timed_experiment, patch_dirs)

HB_DIR = RE_DIR / "hebo_baseline"
SOLVERS_WORK = HB_DIR / "solvers_work"
PARENT_ID = 1          # the paper's baseline design (solvers/solver_1.py)
TUNED_ID = 9001        # tuned baseline written to solvers_work/solver_9001.py
TRIAL_ID_BASE = 100000

# Reference numbers pulled from database/database.json (read-only) for RESULTS.md
REF_BASELINE_HIGH = [  # design 1, high fidelity, planted ratio 4.3
    (10, 50, 24), (20, 200, 60), (40, 800, 241), (80, 3200, 780),
    (160, 12800, 3895), (320, 51200, 37729)]
REF_340_N1810 = 95503  # design 340 median steps at N=1810 (paper Fig 3b / Table S2)


def evaluate_trial(design_id: int, batch: int, n_cap: int, steps_cap: int,
                   wall_guard_s: float) -> tuple:
    """Direct performance objective on the paper ladder. Lower is better."""
    levels_passed = 0
    last = None
    t0 = time.time()
    for k, N, max_steps in paper_levels(10, 50, steps_cap, n_cap):
        last = timed_experiment(design_id, batch, N, 4.3, max_steps)
        if last["unsolved_fraction"] < 0.5:
            levels_passed += 1
        else:
            break
        if time.time() - t0 > wall_guard_s:
            break
    if last is None:
        return 1000.0, {"note": "no levels run"}
    progress = min(last["median_step"] / last["max_steps"], 1.0)
    metric = -levels_passed + progress
    details = {
        "levels_passed": levels_passed,
        "reach_N": last["N"] if last["unsolved_fraction"] < 0.5 else
                   (None if levels_passed == 0 else
                    int(round(10 * 2 ** ((levels_passed - 1) / 2)))),
        "last_N": last["N"],
        "last_median_step": last["median_step"],
        "last_unsolved": last["unsolved_fraction"],
        "trial_wall_seconds": round(time.time() - t0, 2),
    }
    return metric, details


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()

    import numpy as np
    import pandas as pd
    import torch
    from hebo.design_space.design_space import DesignSpace
    from hebo.optimizers.hebo import HEBO

    # Harness imports (READ-ONLY usage; solver writes are redirected below)
    patch_dirs(solvers_dir=SOLVERS_WORK, llm_log_dir=HB_DIR / "llm_log")
    from scripts.hebo_tune import (convert_to_design_space, row_to_params,
                                   update_hyper_space_in_code)
    from solver_writer import read_solver_code, write_solver_file

    if args.smoke:
        n_iter, trial_batch, trial_ncap, trial_scap, guard = 2, 10, 28, 800, 60
        scale_ncap, scale_scap, scale_batch = 40, 2000, 10
    else:
        n_iter, trial_batch, trial_ncap, trial_scap, guard = 50, 100, 905, 100000, 600
        scale_ncap, scale_scap, scale_batch = 2560, 1000000, 100

    # ---- set up working copy of the baseline solver (originals untouched) ----
    SOLVERS_WORK.mkdir(parents=True, exist_ok=True)
    src = REPO / "solvers" / f"solver_{PARENT_ID}.py"
    shutil.copy2(src, SOLVERS_WORK / f"solver_{PARENT_ID}.py")
    parent_code = read_solver_code(PARENT_ID, SOLVERS_WORK)

    import importlib.util
    spec = importlib.util.spec_from_file_location("_parent_baseline",
                                                  SOLVERS_WORK / f"solver_{PARENT_ID}.py")
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    hyper_space = mod.HYPER_SPACE
    assert set(hyper_space) == {"alpha", "beta", "gamma", "delta",
                                "epsilon", "zeta", "lr"}, \
        f"expected the 7 baseline params, got {sorted(hyper_space)}"

    append_status(f"stage1 HEBO tuning started (iters={n_iter}, params="
                  f"{sorted(hyper_space)}, objective=direct ladder reach)")

    # ---- HEBO setup, mirroring scripts/hebo_tune.py ----
    space = DesignSpace().parse(convert_to_design_space(hyper_space))
    cpu = torch.device("cpu")
    for attr in ("opt_lb", "opt_ub", "opt_lb_raw", "opt_ub_raw"):
        if hasattr(space, attr):
            try:
                setattr(space, attr, getattr(space, attr).to(cpu))
            except AttributeError:
                pass
    optimizer = HEBO(space, rand_sample=False)

    history = []
    best_metric, best_params = float("inf"), None

    def run_one(params: dict, tag) -> float:
        nonlocal best_metric, best_params
        trial_id = TRIAL_ID_BASE + len(history)
        code = update_hyper_space_in_code(parent_code, params)
        path = write_solver_file(code, trial_id, SOLVERS_WORK,
                                 validate=True, overwrite=True)
        metric, details = evaluate_trial(trial_id, trial_batch, trial_ncap,
                                         trial_scap, guard)
        try:
            Path(path).unlink()
        except OSError:
            pass
        rec = {"trial": len(history), "iteration": tag, "params": params,
               "metric": metric, **details}
        history.append(rec)
        if metric < best_metric:
            best_metric, best_params = metric, dict(params)
            rec["new_best"] = True
        print(f"[HEBO] trial {rec['trial']} ({tag}): metric={metric:.4f} "
              f"levels={details.get('levels_passed')} params={params}", flush=True)
        save_json(HB_DIR / "tuning_log.json", {
            "objective": "direct: -(levels passed on paper ladder, N<=%d, "
                         "steps<=%d, 100 planted instances/level, ratio 4.3, "
                         "advance while unsolved<0.5) + min(median/budget, 1) "
                         "at last attempted level; lower is better"
                         % (trial_ncap, trial_scap),
            "parent": f"solver_{PARENT_ID} (baseline, 7 hyperparameters)",
            "hebo": {"iterations": n_iter, "suggestions_per_iter": 1,
                     "rand_sample": False, "warm_start": "parent defaults"},
            "search_space": {n: {k: v for k, v in c.items() if k != "init"}
                             for n, c in hyper_space.items()},
            "history": history,
            "best_metric": best_metric, "best_params": best_params,
            "bound_hits": flag_bound_hits(best_params, hyper_space)
            if best_params else {},
        })
        return metric

    # ---- warm start: evaluate parent defaults, observe into HEBO ----
    defaults = {n: c["default"] for n, c in hyper_space.items()}
    m0 = run_one(defaults, "warmstart")
    torch.set_default_tensor_type(torch.FloatTensor)
    try:
        optimizer.observe(pd.DataFrame([defaults]), np.array([[m0]]))
    finally:
        if torch.cuda.is_available():
            torch.set_default_tensor_type(torch.cuda.FloatTensor)

    # ---- HEBO loop (n_iter iterations x 1 suggestion, as in the paper) ----
    for it in range(n_iter):
        torch.set_default_tensor_type(torch.FloatTensor)
        try:
            sugg = optimizer.suggest(n_suggestions=1)
        finally:
            if torch.cuda.is_available():
                torch.set_default_tensor_type(torch.cuda.FloatTensor)
        metrics = []
        for _, row in sugg.iterrows():
            params = row_to_params(row, hyper_space)
            metrics.append(run_one(params, it))
        torch.set_default_tensor_type(torch.FloatTensor)
        try:
            optimizer.observe(sugg, np.array(metrics).reshape(-1, 1))
        finally:
            if torch.cuda.is_available():
                torch.set_default_tensor_type(torch.cuda.FloatTensor)

    bound_hits = flag_bound_hits(best_params, hyper_space)
    append_status(f"stage1 HEBO tuning done: best_metric={best_metric:.4f}, "
                  f"best dt0(lr)={best_params.get('lr'):.4f}, "
                  f"bound_hits={bound_hits or 'none'}")

    # ---- write tuned solver and run the full paper-schedule scaling bench ----
    tuned_code = update_hyper_space_in_code(parent_code, best_params)
    write_solver_file(tuned_code, TUNED_ID, SOLVERS_WORK,
                      validate=True, overwrite=True)
    tuned_lr = solver_default_hp(TUNED_ID, SOLVERS_WORK)["lr"]

    append_status(f"stage1 scaling benchmark of tuned baseline started "
                  f"(N up to {scale_ncap}, steps cap {scale_scap})")

    scaling = {"solver": f"tuned baseline (solver_{TUNED_ID}, parent design "
                         f"{PARENT_ID})",
               "tuned_params": best_params, "bound_hits": bound_hits,
               "protocol": "paper schedule: N_k=round(10*2^(k/2)), 100 fresh "
                           "planted instances/N at ratio 4.3, max_steps=50*2^k "
                           f"capped at {scale_scap}, advance while unsolved<0.5, "
                           "run_till_median semantics (median_step at failed "
                           "levels is the harness's projection)",
               "experiments": []}

    def on_res(res, all_res):
        scaling["experiments"] = all_res
        save_json(HB_DIR / "scaling_results.json", scaling)
        append_status(f"stage1 scaling: N={res['N']} median={res['median_step']} "
                      f"unsolved={res['unsolved_fraction']:.2f} "
                      f"wall={res['wall_seconds']}s")

    results = ladder_run(TUNED_ID, batch=scale_batch, ratio=4.3, n_start=10,
                         n_cap=scale_ncap, steps_cap=scale_scap,
                         lr=tuned_lr, on_result=on_res)

    passed = [r for r in results if "N" in r and r["unsolved_fraction"] < 0.5]
    n_max = max((r["N"] for r in passed), default=0)
    scaling["N_max"] = n_max
    save_json(HB_DIR / "scaling_results.json", scaling)

    # ---- enlarged-budget probe at N=1810 (Design 340's reach) ----
    if not args.smoke and n_max < 1810:
        append_status("stage1 enlarged-budget probe at N=1810 started "
                      "(max_steps=2e6, tuned baseline)")
        probe = timed_experiment(TUNED_ID, 100, 1810, 4.3, 2000000)
        probe["lr_dt0"] = tuned_lr
        probe["median_steps_x_dt0"] = probe["median_step"] * tuned_lr
        probe["note"] = ("enlarged budget (2e6 steps, 2x the paper high-"
                         "fidelity cap); median_step is a projection if "
                         "unsolved_fraction >= 0.5")
        scaling["enlarged_budget_N1810"] = probe
        save_json(HB_DIR / "scaling_results.json", scaling)
        append_status(f"stage1 N=1810 probe: median={probe['median_step']} "
                      f"unsolved={probe['unsolved_fraction']:.2f}")

    write_results_md(scaling, results, bound_hits, hyper_space, tuned_lr)
    append_status(f"stage1 DONE: tuned-baseline N_max={n_max}, dt0={tuned_lr}")


def write_results_md(scaling, results, bound_hits, hyper_space, tuned_lr):
    lines = ["# Stage 1 — HEBO-tuned baseline (7 hyperparameters incl. Delta-t0)",
             "",
             f"- Parent: design {PARENT_ID} (baseline). Tuning: HEBO, 50 iterations x 1 "
             "suggestion, warm-started with defaults, `rand_sample=False`.",
             "- Objective (DIRECT, not the consensus path of scripts/hebo_tune.py): "
             "ladder reach on the paper schedule (medium-fidelity caps N<=905, "
             "steps<=1e5), tie-broken by normalized median steps. Documented in "
             "tuning_log.json.",
             "", "## Tuned hyperparameters", "",
             "| param | default | tuned | bounds | at bound? |",
             "|---|---|---|---|---|"]
    for n, cfg in hyper_space.items():
        tuned = scaling["tuned_params"].get(n)
        lines.append(f"| {n} | {cfg['default']} | {tuned:.6g} | "
                     f"[{cfg['low']}, {cfg['high']}] | {bound_hits.get(n, '')} |")
    lines += ["",
              f"**Delta-t0 (lr) tuned value: {tuned_lr:.4f}** "
              f"(bounds [0.1, 3.0]; Design 340's published Delta-t0=2.986 sits at "
              "the same 3.0 box bound).",
              "", "## Scaling on the paper schedule (planted, ratio 4.3, 100 inst/N)",
              "",
              "| N | budget | median steps | steps x dt0 | unsolved | wall (s) | wall/inst (s) |",
              "|---|---|---|---|---|---|---|"]
    for r in results:
        if "N" not in r:
            continue
        lines.append(f"| {r['N']} | {r['max_steps']} | {r['median_step']} | "
                     f"{r['median_step'] * tuned_lr:.0f} | "
                     f"{r['unsolved_fraction']:.2f} | {r['wall_seconds']} | "
                     f"{r['wall_seconds_per_instance']} |")
    lines += ["", f"**N_max (unsolved < 0.5): {scaling.get('N_max')}**", "",
              "## Reference points (from database/database.json, read-only)", "",
              "- Paper baseline (design 1, defaults, dt0=1.0), high fidelity: "
              + "; ".join(f"N={n}: {m} steps (budget {b})" for n, b, m in REF_BASELINE_HIGH),
              f"- Design 340 at N=1810: {REF_340_N1810} median steps "
              "(dt0=2.986, steps x dt0 = 285,172).",
              "",
              "Median steps at FAILED levels (unsolved >= 0.5) are the harness's "
              "projection `max_steps*(batch/2+0.5)/(solved+0.5)`, same semantics "
              "as the paper.",
              ""]
    probe = scaling.get("enlarged_budget_N1810")
    if probe:
        lines += ["## Enlarged-budget probe at N=1810 (tuned baseline)", "",
                  f"- max_steps=2e6: median={probe['median_step']} "
                  f"(x dt0 = {probe['median_steps_x_dt0']:.0f}), "
                  f"unsolved={probe['unsolved_fraction']:.2f}, "
                  f"wall={probe['wall_seconds']} s.", ""]
    (HB_DIR / "RESULTS.md").write_text("\n".join(lines), encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_kissat_filter.py <==
"""Stage 2 (CPU side): kissat satisfiability filter for the unplanted
r=4.25 instances.  Pure stdlib; runs concurrently with GPU stages.

Per instance: kissat with a wall timeout -> SAT (exit 10) / UNSAT (exit 20) /
UNKNOWN (timeout or other).  Per level it writes
  alpha425/kissat/N_<N>.json  {complete, abandoned, verdicts{idx: v}, walls}
A level is ABANDONED (and the ladder stopped) once 10 instances have timed
out or the level exceeds 3 h wall -- beyond that point kissat cannot certify
satisfiability near threshold, which is itself a reported result.

Summary: alpha425/results_kissat.json (verdict counts, rejection rate,
wall-clock stats per level).
"""

from __future__ import annotations

import argparse
import json
import os
import statistics
import subprocess
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import append_status, paper_levels, save_json

RE_DIR = Path(__file__).resolve().parent
A_DIR = RE_DIR / "alpha425"
INST_DIR = A_DIR / "instances"
KISSAT_DIR = A_DIR / "kissat"
LADDER_STOPPED = KISSAT_DIR / "LADDER_STOPPED"
KISSAT_BIN = "kissat"

MAX_TIMEOUTS_PER_LEVEL = 10
LEVEL_WALL_CAP_S = 3 * 3600


def run_kissat(cnf: Path, timeout_s: float) -> tuple:
    t0 = time.time()
    try:
        proc = subprocess.run([KISSAT_BIN, "-q", str(cnf)],
                              capture_output=True, timeout=timeout_s)
        wall = time.time() - t0
        if proc.returncode == 10:
            return "SAT", wall
        if proc.returncode == 20:
            return "UNSAT", wall
        return "UNKNOWN", wall
    except subprocess.TimeoutExpired:
        return "UNKNOWN", time.time() - t0


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()

    timeout_s = float(os.environ.get("KISSAT_TIMEOUT", "30" if args.smoke else "300"))
    n_cap = 20 if args.smoke else 2560
    KISSAT_DIR.mkdir(parents=True, exist_ok=True)

    append_status(f"stage2 kissat filter started (timeout {timeout_s}s/instance)")
    summary_levels = []
    stopped = False

    for k, N, _ in paper_levels(10, 50, 1_000_000, n_cap):
        d = INST_DIR / f"N_{N:05d}"
        paths = sorted(d.glob("inst_*.cnf"))
        if not paths:
            break
        out_path = KISSAT_DIR / f"N_{N}.json"
        # resume support
        prev = {}
        if out_path.exists():
            with open(out_path) as f:
                prev = json.load(f)
            if prev.get("complete"):
                summary_levels.append(_summarize(N, prev, timeout_s))
                if prev.get("abandoned"):
                    stopped = True
                    break
                continue
        verdicts = prev.get("verdicts", {})
        walls = prev.get("walls", {})
        n_timeouts = sum(1 for v in verdicts.values() if v == "UNKNOWN")
        abandoned = False
        t_level = time.time()

        for p in paths:
            idx = str(int(p.stem.split("_")[1]))
            if idx in verdicts:
                continue
            v, w = run_kissat(p, timeout_s)
            verdicts[idx] = v
            walls[idx] = round(w, 3)
            if v == "UNKNOWN":
                n_timeouts += 1
            if n_timeouts >= MAX_TIMEOUTS_PER_LEVEL or \
               time.time() - t_level > LEVEL_WALL_CAP_S:
                abandoned = True
            data = {"N": N, "complete": False, "abandoned": abandoned,
                    "timeout_s": timeout_s, "verdicts": verdicts, "walls": walls}
            save_json(out_path, data)
            if abandoned:
                break

        data = {"N": N, "complete": True, "abandoned": abandoned,
                "timeout_s": timeout_s, "verdicts": verdicts, "walls": walls}
        save_json(out_path, data)
        summary_levels.append(_summarize(N, data, timeout_s))
        save_json(A_DIR / "results_kissat.json",
                  {"kissat": KISSAT_BIN, "version": "3.0.0",
                   "timeout_s": timeout_s, "levels": summary_levels,
                   "ladder_stopped": stopped})
        n_sat = summary_levels[-1]["n_sat"]
        append_status(f"stage2 kissat N={N}: SAT={n_sat} "
                      f"UNSAT={summary_levels[-1]['n_unsat']} "
                      f"UNKNOWN={summary_levels[-1]['n_unknown']}"
                      f"{' ABANDONED' if abandoned else ''}")
        if abandoned:
            stopped = True
            LADDER_STOPPED.write_text(f"stopped at N={N} "
                                      f"({n_timeouts} timeouts)\n")
            break

    save_json(A_DIR / "results_kissat.json",
              {"kissat": KISSAT_BIN, "version": "3.0.0",
               "timeout_s": timeout_s, "levels": summary_levels,
               "ladder_stopped": stopped})
    if not stopped:
        LADDER_STOPPED.write_text("completed all generated levels\n")
    append_status(f"stage2 kissat filter DONE "
                  f"({len(summary_levels)} levels, stopped={stopped})")


def _summarize(N: int, data: dict, timeout_s: float) -> dict:
    verdicts = data["verdicts"]
    walls = data.get("walls", {})
    decided = [float(walls[i]) for i, v in verdicts.items()
               if v in ("SAT", "UNSAT") and i in walls]
    n_unsat = sum(1 for v in verdicts.values() if v == "UNSAT")
    return {
        "N": N, "tested": len(verdicts),
        "n_sat": sum(1 for v in verdicts.values() if v == "SAT"),
        "n_unsat": n_unsat,
        "n_unknown": sum(1 for v in verdicts.values() if v == "UNKNOWN"),
        "rejection_rate": round(n_unsat / max(len(verdicts), 1), 4),
        "median_wall_decided": round(statistics.median(decided), 3) if decided else None,
        "max_wall_decided": round(max(decided), 3) if decided else None,
        "abandoned": data.get("abandoned", False),
    }


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_kissat_filter2.py <==
"""Queue-2 CPU-side kissat runner (parallel, resumable).  Three families:

--family relaxed          stage 4b: SAT-filter the alpha=3.8 unplanted ladder
                          (300 s timeout, 12 workers; a level is ABANDONED
                          after 10 timeouts, queue-1 semantics -- not expected
                          at alpha=3.8).
--family a425_n453        stage 4a: filter the 300 extra alpha=4.25 instances
                          at N=453 (3600 s timeout, 24 workers, stop once
                          100 SAT found).
--family a425_n640        stage 4a escalation: same at N=640, additionally
                          capped at 24 h total single-thread CPU for the
                          level (kissat is likely hopeless there).
--family planted_walltime stage 5: wall-clock measurement of kissat on the
                          paper's own PLANTED transformed-Barthel r=4.3
                          instances (3600 s timeout, 16 workers).  A level is
                          marked median-exceeds-timeout once >half its
                          instances time out; higher levels are then skipped.

kissat is single-threaded; parallelism is across instances only.  Worker
budget across all concurrently running families (12+24+16 = 52 threads) stays
well below the 96 logical / 48 physical cores, leaving >=4 cores free (spec).
All writes stay inside rebuttal_experiments/.  Usage: --family F [--smoke]
[--workers W].
"""

from __future__ import annotations

import argparse
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common2 import (KISSAT_BIN, WALL_LEVELS, append_status,
                     filter_level_parallel, load_json, paper_levels,
                     save_json, stage_dir, summarize_level)


def level_paths(inst_root: Path, N: int) -> list:
    return sorted((inst_root / f"N_{N:05d}").glob("inst_*.cnf"))


# --------------------------------------------------------------------------- #
# stage 4b: relaxed alpha=3.8 ladder filter                                    #
# --------------------------------------------------------------------------- #
def run_relaxed(smoke: bool, workers: int | None) -> None:
    base = stage_dir("alpha_relaxed", smoke)
    inst_root, kdir = base / "instances", base / "kissat"
    kdir.mkdir(parents=True, exist_ok=True)
    ladder_stopped = kdir / "LADDER_STOPPED"
    timeout_s = 20.0 if smoke else 300.0
    workers = workers or (4 if smoke else 12)
    n_cap = 20 if smoke else 2560

    append_status(f"stage4b kissat filter started (timeout {timeout_s}s, "
                  f"{workers} workers)")
    summary_levels, stopped = [], False
    for k, N, _ in paper_levels(10, 50, 1_000_000, n_cap):
        paths = level_paths(inst_root, N)
        if not paths:
            break
        data = filter_level_parallel(
            paths, kdir / f"N_{N}.json", N, timeout_s, workers,
            max_timeouts=10)
        row = summarize_level(N, data, timeout_s)
        summary_levels.append(row)
        save_json(base / "results_kissat.json",
                  {"kissat": KISSAT_BIN, "version": "3.0.0",
                   "timeout_s": timeout_s, "workers": workers,
                   "levels": summary_levels, "ladder_stopped": stopped})
        append_status(f"stage4b kissat N={N}: SAT={row['n_sat']} "
                      f"UNSAT={row['n_unsat']} UNKNOWN={row['n_unknown']}"
                      f"{' ABANDONED' if data.get('abandoned') else ''}")
        if data.get("abandoned"):
            stopped = True
            ladder_stopped.write_text(
                f"stopped at N={N} ({data.get('stop_reason')})\n")
            break
    save_json(base / "results_kissat.json",
              {"kissat": KISSAT_BIN, "version": "3.0.0",
               "timeout_s": timeout_s, "workers": workers,
               "levels": summary_levels, "ladder_stopped": stopped})
    if not stopped:
        ladder_stopped.write_text("completed all generated levels\n")
    append_status(f"stage4b kissat filter DONE ({len(summary_levels)} levels, "
                  f"stopped={stopped})")


# --------------------------------------------------------------------------- #
# stage 4a: alpha=4.25 rescue filters (N=453 / N=640)                          #
# --------------------------------------------------------------------------- #
def run_a425(N_real: int, smoke: bool, workers: int | None,
             cpu_cap_s: float | None) -> None:
    base = stage_dir("alpha425_rescue", smoke)
    inst_root, kdir = base / "instances", base / "kissat"
    kdir.mkdir(parents=True, exist_ok=True)
    # smoke stand-ins: N=20 for the 453 role, N=28 for the 640 role
    N = {453: 20, 640: 28}[N_real] if smoke else N_real
    timeout_s = 5.0 if smoke else 3600.0
    workers = workers or (4 if smoke else 24)
    target_sat = 8 if smoke else 100
    if smoke and cpu_cap_s is not None:
        cpu_cap_s = 60.0

    paths = level_paths(inst_root, N)
    if not paths:
        append_status(f"stage4a kissat N={N}: NO INSTANCES (generate first)")
        return
    append_status(f"stage4a kissat filter started: N={N}, {len(paths)} "
                  f"instances, timeout {timeout_s}s, {workers} workers, "
                  f"stop at {target_sat} SAT"
                  + (f", CPU cap {cpu_cap_s:.0f}s" if cpu_cap_s else ""))
    data = filter_level_parallel(
        paths, kdir / f"N_{N}.json", N, timeout_s, workers,
        stop_after_sat=target_sat, cpu_cap_s=cpu_cap_s)
    row = summarize_level(N, data, timeout_s)
    # merge into a per-stage summary keyed by N
    spath = base / "results_kissat.json"
    summary = load_json(spath, {"kissat": KISSAT_BIN, "version": "3.0.0",
                                "levels": []})
    summary["levels"] = [lv for lv in summary["levels"] if lv["N"] != N]
    summary["levels"].append(row)
    summary["levels"].sort(key=lambda lv: lv["N"])
    save_json(spath, summary)
    append_status(f"stage4a kissat N={N} DONE: SAT={row['n_sat']} "
                  f"UNSAT={row['n_unsat']} UNKNOWN={row['n_unknown']} "
                  f"tested={row['tested']}/{len(paths)} "
                  f"cpu={row['cpu_seconds']}s ({data.get('stop_reason')})")


# --------------------------------------------------------------------------- #
# stage 5: kissat wall-clock on the planted transformed-Barthel instances      #
# --------------------------------------------------------------------------- #
def run_planted_walltime(smoke: bool, workers: int | None) -> None:
    base = stage_dir("walltime", smoke)
    inst_root, kdir = base / "planted" / "instances", base / "kissat_planted"
    kdir.mkdir(parents=True, exist_ok=True)
    timeout_s = 20.0 if smoke else 3600.0
    workers = workers or (4 if smoke else 16)
    lvls = [20, 28] if smoke else WALL_LEVELS

    append_status(f"stage5 kissat (planted r=4.3) started: levels {lvls}, "
                  f"timeout {timeout_s}s, {workers} workers")
    summary_levels, skipped = [], []
    exceeded = False
    for N in lvls:
        if exceeded:
            skipped.append(N)
            continue
        paths = level_paths(inst_root, N)
        if not paths:
            append_status(f"stage5 kissat planted N={N}: no instances, skipped")
            skipped.append(N)
            continue
        data = filter_level_parallel(
            paths, kdir / f"N_{N}.json", N, timeout_s, workers,
            abort_when_median_timeout=True)
        row = summarize_level(N, data, timeout_s)
        n_unsat = row["n_unsat"]
        if n_unsat:  # planted instances are SAT by construction
            append_status(f"stage5 kissat planted N={N}: WARNING {n_unsat} "
                          f"UNSAT verdicts on planted instances -- check "
                          f"generation!")
        summary_levels.append(row)
        save_json(base / "results_kissat_planted.json",
                  {"kissat": KISSAT_BIN, "version": "3.0.0",
                   "timeout_s": timeout_s, "workers": workers,
                   "levels": summary_levels, "skipped_levels": skipped})
        append_status(f"stage5 kissat planted N={N}: median_wall="
                      f"{row['median_wall_all']}s"
                      f"{' (LOWER BOUND, >=timeout)' if row['median_is_lower_bound'] else ''} "
                      f"SAT={row['n_sat']} timeouts={row['n_unknown']}")
        if data.get("abandoned") or row["median_is_lower_bound"]:
            exceeded = True
            append_status(f"stage5 kissat planted: median exceeds ~1h at "
                          f"N={N}; higher levels marked and skipped")
    save_json(base / "results_kissat_planted.json",
              {"kissat": KISSAT_BIN, "version": "3.0.0",
               "timeout_s": timeout_s, "workers": workers,
               "levels": summary_levels, "skipped_levels": skipped,
               "median_exceeded_at": (summary_levels[-1]["N"]
                                      if exceeded and summary_levels else None)})
    append_status(f"stage5 kissat planted DONE ({len(summary_levels)} levels "
                  f"run, skipped {skipped})")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--family", required=True,
                    choices=["relaxed", "a425_n453", "a425_n640",
                             "planted_walltime"])
    ap.add_argument("--smoke", action="store_true")
    ap.add_argument("--workers", type=int, default=None)
    args = ap.parse_args()
    if args.family == "relaxed":
        run_relaxed(args.smoke, args.workers)
    elif args.family == "a425_n453":
        run_a425(453, args.smoke, args.workers, cpu_cap_s=None)
    elif args.family == "a425_n640":
        run_a425(640, args.smoke, args.workers, cpu_cap_s=24 * 3600.0)
    elif args.family == "planted_walltime":
        run_planted_walltime(args.smoke, args.workers)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_microbench.py <==
"""Stage 0: per-step wall-time microbenchmark, baseline vs Design 340.

Measures raw per-step cost of the dynamics (fresh planted instances at
ratio 4.3, batch 100, fixed step count, run_till_median=False) at several
problem sizes.  Addresses the reviewer question about the per-step cost of
the five-gate release term, and calibrates ETAs for the later stages.

Output: rebuttal_experiments/microbench.json
"""

from __future__ import annotations

import argparse
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import (RE_DIR, append_status, save_json, timed_experiment,
                    solver_default_hp)

OUT = RE_DIR / "microbench.json"


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()

    if args.smoke:
        sizes, steps, batch = [40, 80], 200, 10
    else:
        sizes, steps, batch = [320, 640, 1280, 1810], 2000, 100

    designs = {1: "baseline (design 1, default hp)",
               340: "Design 340 (published tuned hp)"}

    rows = []
    for design_id, label in designs.items():
        lr = solver_default_hp(design_id)["lr"]
        for N in sizes:
            res = timed_experiment(design_id, batch, N, 4.3, steps,
                                   run_till_median=False)
            row = {
                "design_id": design_id, "label": label, "N": N,
                "batch": batch, "steps": steps,
                "wall_seconds": res["wall_seconds"],
                "ms_per_step": round(1000.0 * res["wall_seconds"] / steps, 4),
                "unsolved_fraction_at_budget": res["unsolved_fraction"],
                "lr_dt0": lr,
            }
            rows.append(row)
            print(f"[microbench] design {design_id} N={N}: "
                  f"{row['ms_per_step']} ms/step", flush=True)
            save_json(OUT, {"note": "per-step cost, batch of 100 planted "
                                    "instances at ratio 4.3, run_till_median=False",
                            "rows": rows})

    append_status(f"stage0 microbench done: {len(rows)} rows -> {OUT}")


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_n1810_draws.py <==
"""Stage 1b: replication draws for Design 340 at N=1810 (planted, ratio 4.3).

The paper's N=1810 pass rests on a single 100-instance draw.  Here we run
NUM_DRAWS independent 100-instance draws with run_till_median=False and a
fixed step budget, and report:
- the distribution of median steps across draws (true medians when reached
  within the budget), and
- a Wilson binomial CI on the per-instance unsolved fraction at the budget,
  pooled over all draws.

Budget default 250,000 steps (~2.6x the paper's N=1810 median of 95,503;
below the 1e6 high-fidelity cap for wall-clock feasibility -- the reported
unsolved fraction at this budget is therefore an UPPER bound on the
unsolved fraction at the paper budget).

Output: rebuttal_experiments/hebo_baseline/n1810_draws.json (+ section
appended to hebo_baseline/RESULTS.md by this script).
"""

from __future__ import annotations

import argparse
import math
import os
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common import (RE_DIR, append_status, save_json, solver_default_hp,
                    timed_experiment)

HB_DIR = RE_DIR / "hebo_baseline"
OUT = HB_DIR / "n1810_draws.json"
DESIGN = 340


def wilson_ci(k: int, n: int, z: float = 1.96) -> tuple:
    if n == 0:
        return (0.0, 1.0)
    p = k / n
    denom = 1 + z * z / n
    center = (p + z * z / (2 * n)) / denom
    half = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / denom
    return (max(0.0, center - half), min(1.0, center + half))


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()

    draws = int(os.environ.get("STAGE1B_DRAWS", "10"))
    steps = int(os.environ.get("STAGE1B_STEPS", "250000"))
    N, batch = 1810, 100
    if args.smoke:
        draws, steps, N, batch = 2, 2000, 40, 10

    lr = solver_default_hp(DESIGN)["lr"]
    append_status(f"stage1b started: {draws} draws of {batch} planted instances "
                  f"at N={N}, budget {steps} steps, design {DESIGN}")

    rows = []
    for d in range(draws):
        # Reproducibility (rebuttal-grade): seed the global torch RNG per draw
        # so the fresh planted instances AND initial conditions of this draw
        # can be regenerated exactly. Seed scheme documented in output.
        import torch
        draw_seed = 20260705 * 100 + d
        torch.manual_seed(draw_seed)
        res = timed_experiment(DESIGN, batch, N, 4.3, steps,
                               run_till_median=False)
        res["draw"] = d
        res["torch_seed"] = draw_seed
        res["seed_scheme"] = "torch.manual_seed(20260705*100 + draw)"
        res["lr_dt0"] = lr
        res["median_reached_within_budget"] = res["median_step"] < steps
        res["median_steps_x_dt0"] = res["median_step"] * lr
        rows.append(res)
        unsolved_total = sum(round(r["unsolved_fraction"] * r["batch"]) for r in rows)
        n_total = sum(r["batch"] for r in rows)
        lo, hi = wilson_ci(unsolved_total, n_total)
        medians = sorted(r["median_step"] for r in rows)
        summary = {
            "design": DESIGN, "N": N, "batch": batch, "budget_steps": steps,
            "lr_dt0": lr, "draws_completed": len(rows),
            "median_step_per_draw": [r["median_step"] for r in rows],
            "median_of_medians": medians[len(medians) // 2],
            "min_median": medians[0], "max_median": medians[-1],
            "pooled_unsolved_at_budget": {
                "unsolved": unsolved_total, "total": n_total,
                "fraction": round(unsolved_total / n_total, 4),
                "wilson95": [round(lo, 4), round(hi, 4)],
            },
            "draws_passing_paper_criterion": sum(
                1 for r in rows if r["unsolved_fraction"] < 0.5),
            "note": "unsolved fraction is at THIS budget; upper-bounds the "
                    "unsolved fraction at the paper's 1e6 cap",
            "rows": rows,
        }
        save_json(OUT, summary)
        append_status(f"stage1b draw {d + 1}/{draws}: median={res['median_step']} "
                      f"unsolved@budget={res['unsolved_fraction']:.2f} "
                      f"wall={res['wall_seconds']}s")

    md = ["", "## Stage 1b — Design 340 replication draws at N=%d" % N, "",
          f"- {draws} independent {batch}-instance draws, budget {steps} steps, "
          f"dt0={lr:.4f}.",
          f"- Median steps per draw: {summary['median_step_per_draw']}",
          f"- Median of medians: {summary['median_of_medians']}; range "
          f"[{summary['min_median']}, {summary['max_median']}].",
          f"- Pooled unsolved fraction at budget: "
          f"{summary['pooled_unsolved_at_budget']['fraction']} "
          f"(Wilson 95% CI {summary['pooled_unsolved_at_budget']['wilson95']}, "
          f"n={summary['pooled_unsolved_at_budget']['total']}).",
          f"- Draws passing the paper criterion (unsolved<0.5 within budget): "
          f"{summary['draws_passing_paper_criterion']}/{draws}.", ""]
    with open(HB_DIR / "RESULTS.md", "a", encoding="utf-8") as f:
        f.write("\n".join(md))
    append_status(f"stage1b DONE: {summary['draws_passing_paper_criterion']}/"
                  f"{draws} draws pass; pooled unsolved "
                  f"{summary['pooled_unsolved_at_budget']['fraction']} "
                  f"CI {summary['pooled_unsolved_at_budget']['wilson95']}")


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/run_walltime.py <==
"""Stage 5: wall-clock comparison, kissat vs DMMs, on the SAME instances.

Two instance families:
  (i)  PLANTED transformed-Barthel r=4.3 -- the paper's own ensemble
       (domain_knowledge/dataset.py generator, fresh instances,
       torch.manual_seed(20260709*1000 + N) per level, documented);
  (ii) the UNPLANTED alpha=3.8 SAT-filtered sets from stage 4b (identical
       instances: first 100 kissat-SAT indices per level).

Levels: N in {160, 320, 640, 1280, 1810}; a solver skips a level if it
already failed (unsolved>=0.5) below it in the same family.

Contenders:
  - kissat 3.0.0 (single process, single-threaded; CPU model recorded);
    planted family measured by run_kissat_filter2.py --family
    planted_walltime (3600 s timeout, 16 parallel workers -- parallelism is
    across instances, each run stays single-threaded); relaxed-family walls
    reused from the stage-4b filtering pass (same binary/machine/instances,
    300 s timeout, 12 workers).
  - baseline (design 1), tuned baseline (solver_9001), design 340: GPU,
    batched as in the paper protocol (one batch per level, run_till_median,
    paper step budgets); GPU model recorded.
    Relaxed-family DMM numbers are REUSED from the stage-4b runs (identical
    instances, budgets, protocol, GPU) instead of re-run; the planted family
    is run here.

FRAMING (also in RESULTS.md): this is an external wall-clock reference point
only; the paper's contribution is the discovery method, not a SAT-SOTA claim.
Hardware differs fundamentally between contenders (CPU vs GPU).

Usage: --generate | --solve | --finalize   (+ --smoke)
"""

from __future__ import annotations

import argparse
import csv
import statistics
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from common2 import (SEED2, WALL_LEVELS, append_status, assemble_solvers2,
                     budget_for_N, hardware_info, load_batch, load_json,
                     run_on_instances2, save_json, solver_default_hp,
                     stage_dir)

DIRNAME = "walltime"
BATCH = 100
SOLVER_TAGS = ["design340", "baseline", "baseline_tuned"]


def paths(smoke: bool) -> dict:
    base = stage_dir(DIRNAME, smoke)
    return {"base": base,
            "planted_inst": base / "planted" / "instances",
            "kissat_planted": base / "kissat_planted",
            "work": base / "solvers_work",
            "relaxed_base": stage_dir("alpha_relaxed", smoke)}


def levels(smoke: bool) -> list:
    return [20, 28] if smoke else WALL_LEVELS


def batch_size(smoke: bool) -> int:
    return 5 if smoke else BATCH


def generate(smoke: bool) -> None:
    """Fresh planted transformed-Barthel r=4.3 instances, written as DIMACS
    so kissat and the DMMs consume the exact same instances."""
    import torch
    from common2 import write_dimacs
    from domain_knowledge.dataset import SAT_dataset

    P = paths(smoke)
    n_inst = batch_size(smoke)
    manifest = {"generator": "domain_knowledge/dataset.py SAT_dataset "
                             "(transformed-Barthel PLANTED construction)",
                "ratio": 4.3, "p0": 0.08, "M": "int(4.3*N)",
                "seed_scheme": f"torch.manual_seed({SEED2}*1000 + N) per "
                               "level, then SAT_dataset(batch, N, 4.3, 0.08)"
                               ".generate_instances(); instance i = batch "
                               "row i",
                "n_instances_per_N": n_inst, "levels": []}
    for N in levels(smoke):
        d = P["planted_inst"] / f"N_{N:05d}"
        d.mkdir(parents=True, exist_ok=True)
        torch.manual_seed(SEED2 * 1000 + N)
        idx, sgn = SAT_dataset(n_inst, N, r=4.3, p0=0.08).generate_instances()
        M = idx.shape[1]
        for i in range(n_inst):
            write_dimacs(d / f"inst_{i:03d}.cnf", N,
                         idx[i].numpy(), sgn[i].numpy().astype("int8"),
                         comment=f"transformed-Barthel planted N={N} M={M} "
                                 f"r=4.3 p0=0.08 "
                                 f"torch_seed={SEED2 * 1000 + N} row={i}")
        manifest["levels"].append({"N": N, "M": int(M), "dir": str(d)})
        print(f"[gen] planted N={N}: {n_inst} instances (M={M})", flush=True)
    save_json(P["base"] / "planted_manifest.json", manifest)
    append_status(f"stage5 planted instance generation done: "
                  f"{len(manifest['levels'])} levels x {n_inst} instances "
                  f"(transformed-Barthel r=4.3, p0=0.08)")


def solve(smoke: bool) -> None:
    """GPU part: the three DMM contenders on the PLANTED family (the relaxed
    family is reused from stage 4b)."""
    P = paths(smoke)
    solvers = assemble_solvers2(P["work"], "stage5")
    out_path = P["base"] / "results_dmm_planted.json"
    out = {"family": "planted transformed-Barthel r=4.3",
           "batch": batch_size(smoke), "hardware": hardware_info(),
           "protocol": "paper budgets 50*2^k capped 1e6, one GPU batch per "
                       "level, run_till_median; skip levels above a failed "
                       "level", "solvers": {}}
    for design_id, tag in solvers.items():
        lr = solver_default_hp(design_id, P["work"])["lr"]
        rows = []
        failed = False
        append_status(f"stage5 GPU (planted) started: {tag} "
                      f"(design {design_id})")
        for N in levels(smoke):
            if failed:
                rows.append({"N": N, "skipped": "lower level failed"})
                continue
            d = P["planted_inst"] / f"N_{N:05d}"
            sel = sorted(d.glob("inst_*.cnf"))
            if not sel:
                rows.append({"N": N, "error": "no instances"})
                break
            idx, sgn = load_batch(sel)
            budget = budget_for_N(N)
            try:
                res = run_on_instances2(design_id, idx, sgn, N, budget)
            except RuntimeError as e:
                rows.append({"N": N, "error": str(e)[:300]})
                append_status(f"stage5 planted {tag} N={N}: RUNTIME ERROR "
                              f"({str(e)[:120]})")
                break
            res.update({"lr_dt0": lr,
                        "median_steps_x_dt0": res["median_step"] * lr})
            rows.append(res)
            out["solvers"][tag] = {"design_id": design_id, "lr_dt0": lr,
                                   "levels": rows}
            save_json(out_path, out)
            append_status(f"stage5 planted {tag} N={N}: "
                          f"median={res['median_step']} "
                          f"unsolved={res['unsolved_fraction']:.2f} "
                          f"wall={res['wall_seconds']}s")
            if res["unsolved_fraction"] >= 0.5:
                failed = True
        out["solvers"][tag] = {"design_id": design_id, "lr_dt0": lr,
                               "levels": rows}
        save_json(out_path, out)
    append_status("stage5 GPU (planted) DONE")


# --------------------------------------------------------------------------- #
# finalize: assemble tables + per-instance artifacts                           #
# --------------------------------------------------------------------------- #
def _selected_relaxed(P: dict, N: int, batch: int):
    """Reproduce the stage-4b instance selection (first `batch` SAT indices)
    and return [(index, wall_s, verdict)] for exactly those instances."""
    data = load_json(P["relaxed_base"] / "kissat" / f"N_{N}.json")
    if not data or not data.get("complete") or data.get("abandoned"):
        return None
    verdicts, walls = data["verdicts"], data["walls"]
    sat_idx = sorted((int(i) for i, v in verdicts.items() if v == "SAT"))
    return [(i, float(walls[str(i)]), "SAT") for i in sat_idx[:batch]]


def _planted_kissat(P: dict, N: int):
    data = load_json(P["kissat_planted"] / f"N_{N}.json")
    if not data:
        return None
    verdicts, walls = data["verdicts"], data["walls"]
    return [(int(i), float(walls[i]), verdicts[i])
            for i in sorted(verdicts, key=int) if i in walls]


def _median_wall(rows, timeout_s):
    """Median per-instance wall; timeouts enter at the timeout (lower bound).
    Returns (median, is_lower_bound)."""
    if not rows:
        return None, False
    vals = sorted(min(w, timeout_s) if v == "UNKNOWN" else w
                  for _, w, v in rows)
    med = statistics.median(vals)
    n_to = sum(1 for _, _, v in rows if v == "UNKNOWN")
    return round(med, 3), (n_to > 0 and med >= timeout_s)


def _dmm_cell(row):
    if row is None:
        return "not run", "-"
    if row.get("skipped"):
        return "skipped (failed below)", "-"
    if row.get("error"):
        return "error", "-"
    star = "*" if row["unsolved_fraction"] >= 0.5 else ""
    return (f"{row['wall_seconds']}{star}",
            f"{row['wall_seconds_per_instance']}{star}")


def finalize(smoke: bool) -> None:
    P = paths(smoke)
    lvls = levels(smoke)
    batch = batch_size(smoke)
    kp = load_json(P["base"] / "results_kissat_planted.json", {})
    kp_timeout = kp.get("timeout_s", 3600.0)
    kr = load_json(P["relaxed_base"] / "results_kissat.json", {})
    kr_timeout = kr.get("timeout_s", 300.0)
    dmm_planted = load_json(P["base"] / "results_dmm_planted.json", {})
    hw = dmm_planted.get("hardware") or hardware_info()

    # ---------- per-instance CSVs -----------------------------------------
    with open(P["base"] / "kissat_per_instance.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["family", "N", "instance", "verdict", "wall_s",
                    "timeout_s"])
        for N in lvls:
            for i, wall, v in (_planted_kissat(P, N) or []):
                w.writerow(["planted_r4.3", N, i, v, wall, kp_timeout])
            for i, wall, v in (_selected_relaxed(P, N, batch) or []):
                w.writerow(["unplanted_r3.8", N, i, v, wall, kr_timeout])

    def dmm_rows(family, tag):
        """{N: level-row} for one solver/family."""
        if family == "planted":
            solver = (dmm_planted.get("solvers") or {}).get(tag) or {}
            rows = solver.get("levels", [])
        else:
            r = load_json(P["relaxed_base"] / f"results_{tag}.json") or {}
            rows = r.get("experiments", [])
        return {row["N"]: row for row in rows if "N" in row}

    with open(P["base"] / "dmm_per_instance.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["family", "solver", "N", "instance", "first_solve_step",
                    "wall_derived_s", "censored",
                    "note=wall derived as first_solve_step * (batch wall / "
                    "steps executed); batch-synchronous GPU integration"])
        for family in ("planted", "relaxed"):
            for tag in SOLVER_TAGS:
                rows = dmm_rows(family, tag)
                for N in lvls:
                    row = rows.get(N)
                    if not row or "first_solve_steps" not in row:
                        continue
                    per_step = (row["wall_seconds"]
                                / max(row["steps_executed"], 1))
                    if family == "planted":
                        indices = list(range(row["batch"]))
                    else:
                        sel = _selected_relaxed(P, N, row["batch"]) or []
                        indices = [i for i, _, _ in sel]
                        if len(indices) != row["batch"]:
                            indices = list(range(row["batch"]))
                    for j, s in enumerate(row["first_solve_steps"]):
                        inst = indices[j] if j < len(indices) else j
                        if s is None:
                            w.writerow([family, tag, N, inst, "", "", 1, ""])
                        else:
                            w.writerow([family, tag, N, inst, s,
                                        round(s * per_step, 4), 0, ""])

    # ---------- RESULTS.md --------------------------------------------------
    lines = ["# Stage 5 — Wall-clock comparison: kissat vs DMMs, same "
             "instances", "",
             "## Framing", "",
             "- This comparison is an EXTERNAL REFERENCE POINT for "
             "wall-clock context only. The paper's contribution is the "
             "discovery method (meta-optimization over solver designs), not "
             "a claim of SAT state-of-the-art.",
             "- HARDWARE DISCLAIMER: contenders run on fundamentally "
             "different hardware. kissat: one single-threaded CPU process "
             f"per instance ({hw.get('cpu_model')}). DMMs: all instances of "
             "a level integrated as ONE GPU batch "
             f"({hw.get('gpu') or 'NVIDIA TITAN RTX'}), the paper protocol. "
             "Per-instance wall-clock is therefore not a like-for-like "
             "hardware comparison; treat it as 'time a practitioner waits "
             "per instance on the respective natural hardware'.", "",
             "## Setup", "",
             "- Families: (i) planted transformed-Barthel r=4.3 "
             "(paper ensemble; fresh instances, torch.manual_seed("
             f"{SEED2}*1000+N), `walltime/planted/`); (ii) unplanted "
             "alpha=3.8 kissat-SAT-filtered sets from stage 4b (identical "
             "instances: first 100 SAT indices per level).",
             f"- Levels: N in {lvls}; paper step budgets; a solver skips "
             "levels above one it failed (unsolved>=0.5).",
             f"- kissat timeouts: {kp_timeout} s (planted), {kr_timeout} s "
             "(relaxed, from the stage-4b filtering pass). kissat "
             "parallelism is across instances only "
             f"({kp.get('workers', '?')} / {kr.get('workers', '?')} workers)"
             "; each run is single-threaded.",
             "- DMM relaxed-family rows are REUSED from stage 4b (identical "
             "instances, budgets, protocol, GPU) rather than re-run.",
             "- DMM cells: wall-to-median = batch wall-clock until the "
             "median instance solves (run_till_median); wall/inst = level "
             "wall / batch (throughput). '*' marks a failed level "
             "(unsolved>=0.5: the run consumed the full budget). kissat "
             "cells marked '>= timeout' are lower bounds.", ""]

    totals = {}

    def add(tag_key, v):
        if v is not None:
            totals[tag_key] = totals.get(tag_key, 0.0) + v

    for family, fam_label in (("planted", "planted transformed-Barthel "
                                          "r=4.3 (paper ensemble)"),
                              ("relaxed", "unplanted alpha=3.8, "
                                          "SAT-filtered (stage 4b)")):
        lines += [f"## Family: {fam_label}", "",
                  "| N | kissat median wall/inst (s) | "
                  "baseline wall-to-median (s) | baseline wall/inst (s) | "
                  "tuned wall-to-median (s) | tuned wall/inst (s) | "
                  "340 wall-to-median (s) | 340 wall/inst (s) |",
                  "|---|---|---|---|---|---|---|---|"]
        for N in lvls:
            if family == "planted":
                krows = _planted_kissat(P, N)
                med, lb = _median_wall(krows or [], kp_timeout)
            else:
                krows = _selected_relaxed(P, N, batch)
                med, lb = _median_wall(krows or [], kr_timeout)
            if med is None:
                kcell = "not run"
            else:
                kcell = f">= {med} (timeout-bounded)" if lb else f"{med}"
                add((family, "kissat"), sum(min(w, kp_timeout if family ==
                    "planted" else kr_timeout) for _, w, _ in krows))
            cells = [kcell]
            for tag in ("baseline", "baseline_tuned", "design340"):
                row = dmm_rows(family, tag).get(N)
                w2m, wpi = _dmm_cell(row)
                cells += [w2m, wpi]
                if row and "wall_seconds" in row:
                    add((family, tag), row["wall_seconds"])
            lines.append(f"| {N} | " + " | ".join(str(c) for c in cells)
                         + " |")
        lines += ["",
                  "Totals over levels actually run (s): " + ", ".join(
                      f"{t}={round(v, 1)}"
                      for (fam, t), v in sorted(totals.items())
                      if fam == family) + ".",
                  "kissat total = sum of per-instance single-thread CPU "
                  "walls (timeouts truncated at the timeout); DMM total = "
                  "sum of batch wall-clock.", ""]
    lines += ["## Artifacts", "",
              "- `kissat_per_instance.csv` — per-instance kissat walls, "
              "both families.",
              "- `dmm_per_instance.csv` — per-instance DMM first-solve "
              "steps and derived walls (first_solve_step x wall/step; "
              "batch-synchronous integration makes per-step cost uniform "
              "across the batch). Censored rows (null step) = not solved "
              "before the median-stop / budget.",
              "- Level-resolved JSON: `results_dmm_planted.json`, "
              "`results_kissat_planted.json`, stage-4b "
              "`alpha_relaxed/results_*.json`.", "",
              "## Hardware", "",
              f"- CPU: {hw.get('cpu_model')} ({hw.get('cpu_logical')} "
              "logical CPUs).",
              f"- GPU: {hw.get('gpu') or 'NVIDIA TITAN RTX (CUDA index 1)'}"
              ".", ""]
    (P["base"] / "RESULTS.md").write_text("\n".join(lines), encoding="utf-8")
    append_status("stage5 RESULTS.md written")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--generate", action="store_true")
    ap.add_argument("--solve", action="store_true")
    ap.add_argument("--finalize", action="store_true")
    ap.add_argument("--smoke", action="store_true")
    args = ap.parse_args()
    if args.generate:
        generate(args.smoke)
    if args.solve:
        solve(args.smoke)
    if args.finalize:
        finalize(args.smoke)


if __name__ == "__main__":
    main()


==> anc/data/benchmarks/walltime/dmm_per_instance.csv <==
family,solver,N,instance,first_solve_step,wall_derived_s,censored,note=wall derived as first_solve_step * (batch wall / steps executed); batch-synchronous GPU integration
planted,design340,160,0,,,1,
planted,design340,160,1,,,1,
planted,design340,160,2,,,1,
planted,design340,160,3,,,1,
planted,design340,160,4,629,5.7178,0,
planted,design340,160,5,1089,9.8994,0,
planted,design340,160,6,,,1,
planted,design340,160,7,594,5.3997,0,
planted,design340,160,8,,,1,
planted,design340,160,9,1282,11.6538,0,
planted,design340,160,10,,,1,
planted,design340,160,11,1077,9.7903,0,
planted,design340,160,12,634,5.7633,0,
planted,design340,160,13,,,1,
planted,design340,160,14,,,1,
planted,design340,160,15,,,1,
planted,design340,160,16,,,1,
planted,design340,160,17,469,4.2634,0,
planted,design340,160,18,1098,9.9812,0,
planted,design340,160,19,627,5.6997,0,
planted,design340,160,20,1162,10.563,0,
planted,design340,160,21,1317,11.972,0,
planted,design340,160,22,,,1,
planted,design340,160,23,1124,10.2176,0,
planted,design340,160,24,937,8.5177,0,
planted,design340,160,25,591,5.3724,0,
planted,design340,160,26,,,1,
planted,design340,160,27,,,1,
planted,design340,160,28,,,1,
planted,design340,160,29,1201,10.9175,0,
planted,design340,160,30,1008,9.1631,0,
planted,design340,160,31,,,1,
planted,design340,160,32,877,7.9722,0,
planted,design340,160,33,710,6.4542,0,
planted,design340,160,34,,,1,
planted,design340,160,35,840,7.6359,0,
planted,design340,160,36,,,1,
planted,design340,160,37,,,1,
planted,design340,160,38,995,9.0449,0,
planted,design340,160,39,,,1,
planted,design340,160,40,719,6.536,0,
planted,design340,160,41,,,1,
planted,design340,160,42,,,1,
planted,design340,160,43,,,1,
planted,design340,160,44,1069,9.7176,0,
planted,design340,160,45,1255,11.4084,0,
planted,design340,160,46,1150,10.4539,0,
planted,design340,160,47,,,1,
planted,design340,160,48,745,6.7723,0,
planted,design340,160,49,,,1,
planted,design340,160,50,,,1,
planted,design340,160,51,1099,9.9903,0,
planted,design340,160,52,,,1,
planted,design340,160,53,1284,11.672,0,
planted,design340,160,54,,,1,
planted,design340,160,55,,,1,
planted,design340,160,56,,,1,
planted,design340,160,57,414,3.7634,0,
planted,design340,160,58,760,6.9087,0,
planted,design340,160,59,,,1,
planted,design340,160,60,,,1,
planted,design340,160,61,468,4.2543,0,
planted,design340,160,62,455,4.1361,0,
planted,design340,160,63,602,5.4724,0,
planted,design340,160,64,982,8.9267,0,
planted,design340,160,65,866,7.8722,0,
planted,design340,160,66,831,7.5541,0,
planted,design340,160,67,593,5.3906,0,
planted,design340,160,68,468,4.2543,0,
planted,design340,160,69,536,4.8724,0,
planted,design340,160,70,861,7.8268,0,
planted,design340,160,71,677,6.1542,0,
planted,design340,160,72,601,5.4633,0,
planted,design340,160,73,528,4.7997,0,
planted,design340,160,74,683,6.2087,0,
planted,design340,160,75,,,1,
planted,design340,160,76,1269,11.5357,0,
planted,design340,160,77,,,1,
planted,design340,160,78,,,1,
planted,design340,160,79,,,1,
planted,design340,160,80,,,1,
planted,design340,160,81,1203,10.9357,0,
planted,design340,160,82,853,7.7541,0,
planted,design340,160,83,,,1,
planted,design340,160,84,595,5.4088,0,
planted,design340,160,85,,,1,
planted,design340,160,86,,,1,
planted,design340,160,87,,,1,
planted,design340,160,88,,,1,
planted,design340,160,89,288,2.618,0,
planted,design340,160,90,,,1,
planted,design340,160,91,,,1,
planted,design340,160,92,,,1,
planted,design340,160,93,776,7.0541,0,
planted,design340,160,94,,,1,
planted,design340,160,95,,,1,
planted,design340,160,96,1093,9.9358,0,
planted,design340,160,97,,,1,
planted,design340,160,98,,,1,
planted,design340,160,99,940,8.5449,0,
planted,design340,320,0,,,1,
planted,design340,320,1,1218,11.8513,0,
planted,design340,320,2,,,1,
planted,design340,320,3,1051,10.2264,0,
planted,design340,320,4,,,1,
planted,design340,320,5,436,4.2423,0,
planted,design340,320,6,,,1,
planted,design340,320,7,,,1,
planted,design340,320,8,483,4.6996,0,
planted,design340,320,9,,,1,
planted,design340,320,10,,,1,
planted,design340,320,11,1564,15.2179,0,
planted,design340,320,12,3131,30.465,0,
planted,design340,320,13,,,1,
planted,design340,320,14,,,1,
planted,design340,320,15,,,1,
planted,design340,320,16,,,1,
planted,design340,320,17,,,1,
planted,design340,320,18,,,1,
planted,design340,320,19,,,1,
planted,design340,320,20,,,1,
planted,design340,320,21,,,1,
planted,design340,320,22,1239,12.0556,0,
planted,design340,320,23,2940,28.6065,0,
planted,design340,320,24,,,1,
planted,design340,320,25,2899,28.2076,0,
planted,design340,320,26,,,1,
planted,design340,320,27,,,1,
planted,design340,320,28,,,1,
planted,design340,320,29,,,1,
planted,design340,320,30,2476,24.0918,0,
planted,design340,320,31,,,1,
planted,design340,320,32,1715,16.6872,0,
planted,design340,320,33,1663,16.1812,0,
planted,design340,320,34,,,1,
planted,design340,320,35,,,1,
planted,design340,320,36,,,1,
planted,design340,320,37,,,1,
planted,design340,320,38,,,1,
planted,design340,320,39,2139,20.8127,0,
planted,design340,320,40,,,1,
planted,design340,320,41,,,1,
planted,design340,320,42,2325,22.6225,0,
planted,design340,320,43,1136,11.0534,0,
planted,design340,320,44,,,1,
planted,design340,320,45,1915,18.6332,0,
planted,design340,320,46,,,1,
planted,design340,320,47,1733,16.8623,0,
planted,design340,320,48,1150,11.1896,0,
planted,design340,320,49,1031,10.0318,0,
planted,design340,320,50,,,1,
planted,design340,320,51,1996,19.4213,0,
planted,design340,320,52,1390,13.5249,0,
planted,design340,320,53,1149,11.1799,0,
planted,design340,320,54,2303,22.4085,0,
planted,design340,320,55,1316,12.8048,0,
planted,design340,320,56,835,8.1246,0,
planted,design340,320,57,,,1,
planted,design340,320,58,2022,19.6743,0,
planted,design340,320,59,,,1,
planted,design340,320,60,,,1,
planted,design340,320,61,998,9.7107,0,
planted,design340,320,62,1103,10.7323,0,
planted,design340,320,63,2810,27.3416,0,
planted,design340,320,64,,,1,
planted,design340,320,65,,,1,
planted,design340,320,66,,,1,
planted,design340,320,67,,,1,
planted,design340,320,68,2544,24.7534,0,
planted,design340,320,69,2921,28.4217,0,
planted,design340,320,70,3113,30.2899,0,
planted,design340,320,71,780,7.5895,0,
planted,design340,320,72,994,9.6717,0,
planted,design340,320,73,583,5.6727,0,
planted,design340,320,74,667,6.49,0,
planted,design340,320,75,871,8.4749,0,
planted,design340,320,76,927,9.0198,0,
planted,design340,320,77,,,1,
planted,design340,320,78,,,1,
planted,design340,320,79,2063,20.0732,0,
planted,design340,320,80,1222,11.8902,0,
planted,design340,320,81,3091,30.0758,0,
planted,design340,320,82,2901,28.2271,0,
planted,design340,320,83,2199,21.3965,0,
planted,design340,320,84,1295,12.6005,0,
planted,design340,320,85,,,1,
planted,design340,320,86,2688,26.1546,0,
planted,design340,320,87,1367,13.3011,0,
planted,design340,320,88,2509,24.4129,0,
planted,design340,320,89,,,1,
planted,design340,320,90,,,1,
planted,design340,320,91,1024,9.9636,0,
planted,design340,320,92,,,1,
planted,design340,320,93,2130,20.7252,0,
planted,design340,320,94,,,1,
planted,design340,320,95,1208,11.754,0,
planted,design340,320,96,,,1,
planted,design340,320,97,1198,11.6567,0,
planted,design340,320,98,,,1,
planted,design340,320,99,,,1,
planted,design340,640,0,,,1,
planted,design340,640,1,7632,84.4242,0,
planted,design340,640,2,7226,79.9331,0,
planted,design340,640,3,3510,38.8272,0,
planted,design340,640,4,,,1,
planted,design340,640,5,,,1,
planted,design340,640,6,3209,35.4975,0,
planted,design340,640,7,3499,38.7055,0,
planted,design340,640,8,,,1,
planted,design340,640,9,,,1,
planted,design340,640,10,,,1,
planted,design340,640,11,2817,31.1613,0,
planted,design340,640,12,2207,24.4136,0,
planted,design340,640,13,3220,35.6192,0,
planted,design340,640,14,,,1,
planted,design340,640,15,1026,11.3495,0,
planted,design340,640,16,1519,16.803,0,
planted,design340,640,17,,,1,
planted,design340,640,18,2025,22.4003,0,
planted,design340,640,19,3633,40.1878,0,
planted,design340,640,20,7262,80.3313,0,
planted,design340,640,21,,,1,
planted,design340,640,22,,,1,
planted,design340,640,23,7307,80.8291,0,
planted,design340,640,24,,,1,
planted,design340,640,25,1077,11.9136,0,
planted,design340,640,26,4225,46.7364,0,
planted,design340,640,27,,,1,
planted,design340,640,28,,,1,
planted,design340,640,29,2227,24.6348,0,
planted,design340,640,30,,,1,
planted,design340,640,31,6054,66.9686,0,
planted,design340,640,32,2695,29.8117,0,
planted,design340,640,33,1994,22.0574,0,
planted,design340,640,34,,,1,
planted,design340,640,35,,,1,
planted,design340,640,36,8954,99.048,0,
planted,design340,640,37,,,1,
planted,design340,640,38,,,1,
planted,design340,640,39,3788,41.9024,0,
planted,design340,640,40,,,1,
planted,design340,640,41,4646,51.3935,0,
planted,design340,640,42,7496,82.9198,0,
planted,design340,640,43,,,1,
planted,design340,640,44,,,1,
planted,design340,640,45,4029,44.5683,0,
planted,design340,640,46,2651,29.325,0,
planted,design340,640,47,5232,57.8757,0,
planted,design340,640,48,,,1,
planted,design340,640,49,884,9.7787,0,
planted,design340,640,50,4260,47.1236,0,
planted,design340,640,51,6729,74.4353,0,
planted,design340,640,52,,,1,
planted,design340,640,53,,,1,
planted,design340,640,54,694,7.6769,0,
planted,design340,640,55,1033,11.4269,0,
planted,design340,640,56,2944,32.5662,0,
planted,design340,640,57,8134,89.9773,0,
planted,design340,640,58,,,1,
planted,design340,640,59,,,1,
planted,design340,640,60,8553,94.6122,0,
planted,design340,640,61,,,1,
planted,design340,640,62,,,1,
planted,design340,640,63,827,9.1482,0,
planted,design340,640,64,,,1,
planted,design340,640,65,,,1,
planted,design340,640,66,3493,38.6391,0,
planted,design340,640,67,,,1,
planted,design340,640,68,,,1,
planted,design340,640,69,,,1,
planted,design340,640,70,8579,94.8998,0,
planted,design340,640,71,,,1,
planted,design340,640,72,3949,43.6833,0,
planted,design340,640,73,1328,14.6902,0,
planted,design340,640,74,3441,38.0639,0,
planted,design340,640,75,,,1,
planted,design340,640,76,,,1,
planted,design340,640,77,,,1,
planted,design340,640,78,,,1,
planted,design340,640,79,2421,26.7808,0,
planted,design340,640,80,,,1,
planted,design340,640,81,,,1,
planted,design340,640,82,7327,81.0503,0,
planted,design340,640,83,1972,21.814,0,
planted,design340,640,84,,,1,
planted,design340,640,85,,,1,
planted,design340,640,86,,,1,
planted,design340,640,87,,,1,
planted,design340,640,88,4674,51.7032,0,
planted,design340,640,89,2012,22.2565,0,
planted,design340,640,90,,,1,
planted,design340,640,91,5850,64.7119,0,
planted,design340,640,92,1558,17.2344,0,
planted,design340,640,93,,,1,
planted,design340,640,94,2609,28.8604,0,
planted,design340,640,95,,,1,
planted,design340,640,96,3841,42.4886,0,
planted,design340,640,97,,,1,
planted,design340,640,98,,,1,
planted,design340,640,99,3448,38.1413,0,
planted,design340,1280,0,21139,382.7686,0,
planted,design340,1280,1,,,1,
planted,design340,1280,2,24094,436.2755,0,
planted,design340,1280,3,,,1,
planted,design340,1280,4,,,1,
planted,design340,1280,5,,,1,
planted,design340,1280,6,,,1,
planted,design340,1280,7,,,1,
planted,design340,1280,8,5497,99.5354,0,
planted,design340,1280,9,8329,150.8151,0,
planted,design340,1280,10,21724,393.3614,0,
planted,design340,1280,11,,,1,
planted,design340,1280,12,30557,553.3025,0,
planted,design340,1280,13,,,1,
planted,design340,1280,14,,,1,
planted,design340,1280,15,29827,540.0842,0,
planted,design340,1280,16,3982,72.103,0,
planted,design340,1280,17,6953,125.8995,0,
planted,design340,1280,18,,,1,
planted,design340,1280,19,26632,482.2316,0,
planted,design340,1280,20,,,1,
planted,design340,1280,21,,,1,
planted,design340,1280,22,,,1,
planted,design340,1280,23,16850,305.1068,0,
planted,design340,1280,24,,,1,
planted,design340,1280,25,,,1,
planted,design340,1280,26,,,1,
planted,design340,1280,27,6176,111.8302,0,
planted,design340,1280,28,,,1,
planted,design340,1280,29,5159,93.4152,0,
planted,design340,1280,30,,,1,
planted,design340,1280,31,22471,406.8875,0,
planted,design340,1280,32,,,1,
planted,design340,1280,33,3743,67.7753,0,
planted,design340,1280,34,,,1,
planted,design340,1280,35,5580,101.0383,0,
planted,design340,1280,36,,,1,
planted,design340,1280,37,11663,211.1846,0,
planted,design340,1280,38,3812,69.0247,0,
planted,design340,1280,39,5436,98.4309,0,
planted,design340,1280,40,,,1,
planted,design340,1280,41,2294,41.538,0,
planted,design340,1280,42,,,1,
planted,design340,1280,43,10585,191.665,0,
planted,design340,1280,44,,,1,
planted,design340,1280,45,,,1,
planted,design340,1280,46,7647,138.466,0,
planted,design340,1280,47,30657,555.1132,0,
planted,design340,1280,48,,,1,
planted,design340,1280,49,7212,130.5893,0,
planted,design340,1280,50,,,1,
planted,design340,1280,51,4547,82.3336,0,
planted,design340,1280,52,,,1,
planted,design340,1280,53,,,1,
planted,design340,1280,54,6953,125.8995,0,
planted,design340,1280,55,,,1,
planted,design340,1280,56,21580,390.7539,0,
planted,design340,1280,57,,,1,
planted,design340,1280,58,28669,519.1161,0,
planted,design340,1280,59,,,1,
planted,design340,1280,60,2305,41.7372,0,
planted,design340,1280,61,9362,169.5198,0,
planted,design340,1280,62,,,1,
planted,design340,1280,63,,,1,
planted,design340,1280,64,13195,238.9248,0,
planted,design340,1280,65,,,1,
planted,design340,1280,66,,,1,
planted,design340,1280,67,,,1,
planted,design340,1280,68,,,1,
planted,design340,1280,69,6661,120.6122,0,
planted,design340,1280,70,8448,152.9698,0,
planted,design340,1280,71,,,1,
planted,design340,1280,72,,,1,
planted,design340,1280,73,,,1,
planted,design340,1280,74,,,1,
planted,design340,1280,75,36467,660.3162,0,
planted,design340,1280,76,15325,277.4932,0,
planted,design340,1280,77,13687,247.8336,0,
planted,design340,1280,78,3914,70.8717,0,
planted,design340,1280,79,18279,330.982,0,
planted,design340,1280,80,2255,40.8318,0,
planted,design340,1280,81,,,1,
planted,design340,1280,82,37920,686.626,0,
planted,design340,1280,83,23468,424.9404,0,
planted,design340,1280,84,3750,67.9021,0,
planted,design340,1280,85,,,1,
planted,design340,1280,86,13066,236.589,0,
planted,design340,1280,87,27982,506.6764,0,
planted,design340,1280,88,35327,639.674,0,
planted,design340,1280,89,30016,543.5065,0,
planted,design340,1280,90,15448,279.7204,0,
planted,design340,1280,91,11295,204.5211,0,
planted,design340,1280,92,31271,566.2311,0,
planted,design340,1280,93,,,1,
planted,design340,1280,94,,,1,
planted,design340,1280,95,,,1,
planted,design340,1280,96,14135,255.9456,0,
planted,design340,1280,97,5027,91.025,0,
planted,design340,1280,98,,,1,
planted,design340,1280,99,,,1,
planted,design340,1810,0,50867,1231.6261,0,
planted,design340,1810,1,9319,225.6379,0,
planted,design340,1810,2,58371,1413.318,0,
planted,design340,1810,3,,,1,
planted,design340,1810,4,7247,175.4692,0,
planted,design340,1810,5,,,1,
planted,design340,1810,6,,,1,
planted,design340,1810,7,,,1,
planted,design340,1810,8,,,1,
planted,design340,1810,9,25432,615.7767,0,
planted,design340,1810,10,45795,1108.8194,0,
planted,design340,1810,11,,,1,
planted,design340,1810,12,,,1,
planted,design340,1810,13,,,1,
planted,design340,1810,14,2544,61.597,0,
planted,design340,1810,15,19430,470.4523,0,
planted,design340,1810,16,,,1,
planted,design340,1810,17,,,1,
planted,design340,1810,18,21747,526.553,0,
planted,design340,1810,19,13694,331.5684,0,
planted,design340,1810,20,37929,918.3625,0,
planted,design340,1810,21,22828,552.7269,0,
planted,design340,1810,22,44065,1066.9315,0,
planted,design340,1810,23,,,1,
planted,design340,1810,24,24427,591.443,0,
planted,design340,1810,25,,,1,
planted,design340,1810,26,8311,201.2315,0,
planted,design340,1810,27,,,1,
planted,design340,1810,28,,,1,
planted,design340,1810,29,,,1,
planted,design340,1810,30,,,1,
planted,design340,1810,31,,,1,
planted,design340,1810,32,58850,1424.9159,0,
planted,design340,1810,33,,,1,
planted,design340,1810,34,76774,1858.9038,0,
planted,design340,1810,35,2972,71.9601,0,
planted,design340,1810,36,13577,328.7355,0,
planted,design340,1810,37,51132,1238.0425,0,
planted,design340,1810,38,8548,206.9699,0,
planted,design340,1810,39,28186,682.4584,0,
planted,design340,1810,40,18171,439.9685,0,
planted,design340,1810,41,17783,430.574,0,
planted,design340,1810,42,93003,2251.8513,0,
planted,design340,1810,43,,,1,
planted,design340,1810,44,55747,1349.7839,0,
planted,design340,1810,45,5282,127.8913,0,
planted,design340,1810,46,39311,951.8244,0,
planted,design340,1810,47,,,1,
planted,design340,1810,48,,,1,
planted,design340,1810,49,,,1,
planted,design340,1810,50,,,1,
planted,design340,1810,51,50997,1234.7737,0,
planted,design340,1810,52,,,1,
planted,design340,1810,53,58721,1421.7924,0,
planted,design340,1810,54,,,1,
planted,design340,1810,55,,,1,
planted,design340,1810,56,47532,1150.8768,0,
planted,design340,1810,57,,,1,
planted,design340,1810,58,,,1,
planted,design340,1810,59,7908,191.4738,0,
planted,design340,1810,60,,,1,
planted,design340,1810,61,58561,1417.9184,0,
planted,design340,1810,62,11827,286.3633,0,
planted,design340,1810,63,,,1,
planted,design340,1810,64,15530,376.0228,0,
planted,design340,1810,65,,,1,
planted,design340,1810,66,,,1,
planted,design340,1810,67,,,1,
planted,design340,1810,68,,,1,
planted,design340,1810,69,9345,226.2674,0,
planted,design340,1810,70,,,1,
planted,design340,1810,71,14183,343.4084,0,
planted,design340,1810,72,94991,2299.9861,0,
planted,design340,1810,73,10009,242.3447,0,
planted,design340,1810,74,,,1,
planted,design340,1810,75,,,1,
planted,design340,1810,76,,,1,
planted,design340,1810,77,73334,1775.6122,0,
planted,design340,1810,78,87398,2116.1393,0,
planted,design340,1810,79,,,1,
planted,design340,1810,80,,,1,
planted,design340,1810,81,40750,986.6665,0,
planted,design340,1810,82,5254,127.2134,0,
planted,design340,1810,83,27038,654.6623,0,
planted,design340,1810,84,44629,1080.5874,0,
planted,design340,1810,85,,,1,
planted,design340,1810,86,36780,890.5422,0,
planted,design340,1810,87,98531,2385.699,0,
planted,design340,1810,88,,,1,
planted,design340,1810,89,8785,212.7083,0,
planted,design340,1810,90,,,1,
planted,design340,1810,91,,,1,
planted,design340,1810,92,73822,1787.428,0,
planted,design340,1810,93,,,1,
planted,design340,1810,94,,,1,
planted,design340,1810,95,,,1,
planted,design340,1810,96,72038,1744.2326,0,
planted,design340,1810,97,3962,95.9306,0,
planted,design340,1810,98,,,1,
planted,design340,1810,99,,,1,
planted,baseline,160,0,,,1,
planted,baseline,160,1,1059,8.0328,0,
planted,baseline,160,2,,,1,
planted,baseline,160,3,2934,22.2552,0,
planted,baseline,160,4,3746,28.4145,0,
planted,baseline,160,5,,,1,
planted,baseline,160,6,,,1,
planted,baseline,160,7,2166,16.4297,0,
planted,baseline,160,8,,,1,
planted,baseline,160,9,,,1,
planted,baseline,160,10,,,1,
planted,baseline,160,11,557,4.225,0,
planted,baseline,160,12,4539,34.4296,0,
planted,baseline,160,13,,,1,
planted,baseline,160,14,4867,36.9176,0,
planted,baseline,160,15,,,1,
planted,baseline,160,16,,,1,
planted,baseline,160,17,3618,27.4436,0,
planted,baseline,160,18,3241,24.5839,0,
planted,baseline,160,19,759,5.7572,0,
planted,baseline,160,20,,,1,
planted,baseline,160,21,,,1,
planted,baseline,160,22,,,1,
planted,baseline,160,23,,,1,
planted,baseline,160,24,4193,31.8051,0,
planted,baseline,160,25,720,5.4614,0,
planted,baseline,160,26,2879,21.8381,0,
planted,baseline,160,27,2900,21.9973,0,
planted,baseline,160,28,,,1,
planted,baseline,160,29,3696,28.0352,0,
planted,baseline,160,30,3503,26.5713,0,
planted,baseline,160,31,,,1,
planted,baseline,160,32,244,1.8508,0,
planted,baseline,160,33,970,7.3577,0,
planted,baseline,160,34,309,2.3439,0,
planted,baseline,160,35,,,1,
planted,baseline,160,36,,,1,
planted,baseline,160,37,3447,26.1465,0,
planted,baseline,160,38,2314,17.5524,0,
planted,baseline,160,39,,,1,
planted,baseline,160,40,1779,13.4942,0,
planted,baseline,160,41,,,1,
planted,baseline,160,42,,,1,
planted,baseline,160,43,,,1,
planted,baseline,160,44,2422,18.3716,0,
planted,baseline,160,45,,,1,
planted,baseline,160,46,,,1,
planted,baseline,160,47,,,1,
planted,baseline,160,48,,,1,
planted,baseline,160,49,4854,36.819,0,
planted,baseline,160,50,4895,37.13,0,
planted,baseline,160,51,,,1,
planted,baseline,160,52,,,1,
planted,baseline,160,53,,,1,
planted,baseline,160,54,3781,28.68,0,
planted,baseline,160,55,4451,33.7621,0,
planted,baseline,160,56,,,1,
planted,baseline,160,57,1826,13.8507,0,
planted,baseline,160,58,2257,17.12,0,
planted,baseline,160,59,1077,8.1694,0,
planted,baseline,160,60,,,1,
planted,baseline,160,61,4303,32.6395,0,
planted,baseline,160,62,,,1,
planted,baseline,160,63,248,1.8812,0,
planted,baseline,160,64,3683,27.9366,0,
planted,baseline,160,65,,,1,
planted,baseline,160,66,1093,8.2907,0,
planted,baseline,160,67,3134,23.7723,0,
planted,baseline,160,68,213,1.6157,0,
planted,baseline,160,69,3655,27.7242,0,
planted,baseline,160,70,2795,21.2009,0,
planted,baseline,160,71,197,1.4943,0,
planted,baseline,160,72,,,1,
planted,baseline,160,73,214,1.6233,0,
planted,baseline,160,74,,,1,
planted,baseline,160,75,,,1,
planted,baseline,160,76,2591,19.6535,0,
planted,baseline,160,77,,,1,
planted,baseline,160,78,,,1,
planted,baseline,160,79,,,1,
planted,baseline,160,80,2307,17.4993,0,
planted,baseline,160,81,,,1,
planted,baseline,160,82,,,1,
planted,baseline,160,83,995,7.5474,0,
planted,baseline,160,84,770,5.8407,0,
planted,baseline,160,85,,,1,
planted,baseline,160,86,4255,32.2754,0,
planted,baseline,160,87,,,1,
planted,baseline,160,88,,,1,
planted,baseline,160,89,358,2.7155,0,
planted,baseline,160,90,3574,27.1098,0,
planted,baseline,160,91,,,1,
planted,baseline,160,92,1627,12.3413,0,
planted,baseline,160,93,2511,19.0467,0,
planted,baseline,160,94,,,1,
planted,baseline,160,95,,,1,
planted,baseline,160,96,,,1,
planted,baseline,160,97,,,1,
planted,baseline,160,98,3124,23.6964,0,
planted,baseline,160,99,4394,33.3298,0,
planted,baseline,320,0,,,1,
planted,baseline,320,1,,,1,
planted,baseline,320,2,188,1.4741,0,
planted,baseline,320,3,8676,68.0283,0,
planted,baseline,320,4,6161,48.3083,0,
planted,baseline,320,5,5938,46.5597,0,
planted,baseline,320,6,20566,161.2576,0,
planted,baseline,320,7,17460,136.9035,0,
planted,baseline,320,8,1396,10.946,0,
planted,baseline,320,9,,,1,
planted,baseline,320,10,11137,87.325,0,
planted,baseline,320,11,10509,82.4008,0,
planted,baseline,320,12,,,1,
planted,baseline,320,13,,,1,
planted,baseline,320,14,,,1,
planted,baseline,320,15,,,1,
planted,baseline,320,16,,,1,
planted,baseline,320,17,,,1,
planted,baseline,320,18,,,1,
planted,baseline,320,19,3280,25.7184,0,
planted,baseline,320,20,,,1,
planted,baseline,320,21,,,1,
planted,baseline,320,22,,,1,
planted,baseline,320,23,13684,107.296,0,
planted,baseline,320,24,20079,157.439,0,
planted,baseline,320,25,859,6.7354,0,
planted,baseline,320,26,967,7.5822,0,
planted,baseline,320,27,,,1,
planted,baseline,320,28,,,1,
planted,baseline,320,29,,,1,
planted,baseline,320,30,,,1,
planted,baseline,320,31,,,1,
planted,baseline,320,32,,,1,
planted,baseline,320,33,357,2.7992,0,
planted,baseline,320,34,12449,97.6123,0,
planted,baseline,320,35,,,1,
planted,baseline,320,36,28752,225.4438,0,
planted,baseline,320,37,33788,264.931,0,
planted,baseline,320,38,,,1,
planted,baseline,320,39,19149,150.1469,0,
planted,baseline,320,40,12299,96.4362,0,
planted,baseline,320,41,7485,58.6897,0,
planted,baseline,320,42,,,1,
planted,baseline,320,43,27139,212.7963,0,
planted,baseline,320,44,,,1,
planted,baseline,320,45,,,1,
planted,baseline,320,46,,,1,
planted,baseline,320,47,2436,19.1006,0,
planted,baseline,320,48,,,1,
planted,baseline,320,49,2826,22.1586,0,
planted,baseline,320,50,,,1,
planted,baseline,320,51,3029,23.7503,0,
planted,baseline,320,52,1263,9.9032,0,
planted,baseline,320,53,13488,105.7591,0,
planted,baseline,320,54,,,1,
planted,baseline,320,55,,,1,
planted,baseline,320,56,13424,105.2573,0,
planted,baseline,320,57,,,1,
planted,baseline,320,58,14181,111.1929,0,
planted,baseline,320,59,,,1,
planted,baseline,320,60,327,2.564,0,
planted,baseline,320,61,7862,61.6458,0,
planted,baseline,320,62,2591,20.316,0,
planted,baseline,320,63,4592,36.0058,0,
planted,baseline,320,64,,,1,
planted,baseline,320,65,,,1,
planted,baseline,320,66,25487,199.843,0,
planted,baseline,320,67,21214,166.3385,0,
planted,baseline,320,68,,,1,
planted,baseline,320,69,,,1,
planted,baseline,320,70,,,1,
planted,baseline,320,71,4669,36.6095,0,
planted,baseline,320,72,878,6.8844,0,
planted,baseline,320,73,1946,15.2585,0,
planted,baseline,320,74,2091,16.3955,0,
planted,baseline,320,75,,,1,
planted,baseline,320,76,,,1,
planted,baseline,320,77,,,1,
planted,baseline,320,78,6526,51.1702,0,
planted,baseline,320,79,10415,81.6638,0,
planted,baseline,320,80,13472,105.6337,0,
planted,baseline,320,81,,,1,
planted,baseline,320,82,,,1,
planted,baseline,320,83,5902,46.2775,0,
planted,baseline,320,84,9656,75.7125,0,
planted,baseline,320,85,,,1,
planted,baseline,320,86,6365,49.9078,0,
planted,baseline,320,87,14071,110.3304,0,
planted,baseline,320,88,,,1,
planted,baseline,320,89,19714,154.5771,0,
planted,baseline,320,90,,,1,
planted,baseline,320,91,10041,78.7313,0,
planted,baseline,320,92,,,1,
planted,baseline,320,93,,,1,
planted,baseline,320,94,,,1,
planted,baseline,320,95,10243,80.3151,0,
planted,baseline,320,96,25510,200.0234,0,
planted,baseline,320,97,11267,88.3443,0,
planted,baseline,320,98,,,1,
planted,baseline,320,99,,,1,
planted,baseline,640,0,16591,147.3184,0,
planted,baseline,640,1,,,1,
planted,baseline,640,2,,,1,
planted,baseline,640,3,31440,279.1689,0,
planted,baseline,640,4,,,1,
planted,baseline,640,5,137462,1220.5827,0,
planted,baseline,640,6,,,1,
planted,baseline,640,7,,,1,
planted,baseline,640,8,,,1,
planted,baseline,640,9,30926,274.6049,0,
planted,baseline,640,10,,,1,
planted,baseline,640,11,,,1,
planted,baseline,640,12,43317,384.6298,0,
planted,baseline,640,13,,,1,
planted,baseline,640,14,45290,402.1489,0,
planted,baseline,640,15,22766,202.1489,0,
planted,baseline,640,16,944,8.3822,0,
planted,baseline,640,17,,,1,
planted,baseline,640,18,,,1,
planted,baseline,640,19,126800,1125.9103,0,
planted,baseline,640,20,,,1,
planted,baseline,640,21,,,1,
planted,baseline,640,22,,,1,
planted,baseline,640,23,,,1,
planted,baseline,640,24,42961,381.4687,0,
planted,baseline,640,25,31346,278.3343,0,
planted,baseline,640,26,,,1,
planted,baseline,640,27,,,1,
planted,baseline,640,28,,,1,
planted,baseline,640,29,,,1,
planted,baseline,640,30,,,1,
planted,baseline,640,31,74026,657.3079,0,
planted,baseline,640,32,52099,462.6088,0,
planted,baseline,640,33,,,1,
planted,baseline,640,34,59039,524.232,0,
planted,baseline,640,35,,,1,
planted,baseline,640,36,,,1,
planted,baseline,640,37,,,1,
planted,baseline,640,38,,,1,
planted,baseline,640,39,,,1,
planted,baseline,640,40,56112,498.242,0,
planted,baseline,640,41,4513,40.0728,0,
planted,baseline,640,42,,,1,
planted,baseline,640,43,,,1,
planted,baseline,640,44,158186,1404.5998,0,
planted,baseline,640,45,26436,234.7363,0,
planted,baseline,640,46,,,1,
planted,baseline,640,47,,,1,
planted,baseline,640,48,,,1,
planted,baseline,640,49,16255,144.335,0,
planted,baseline,640,50,16979,150.7637,0,
planted,baseline,640,51,49267,437.4623,0,
planted,baseline,640,52,7392,65.6367,0,
planted,baseline,640,53,,,1,
planted,baseline,640,54,79922,709.6609,0,
planted,baseline,640,55,,,1,
planted,baseline,640,56,,,1,
planted,baseline,640,57,,,1,
planted,baseline,640,58,,,1,
planted,baseline,640,59,,,1,
planted,baseline,640,60,,,1,
planted,baseline,640,61,37058,329.0535,0,
planted,baseline,640,62,,,1,
planted,baseline,640,63,,,1,
planted,baseline,640,64,74727,663.5323,0,
planted,baseline,640,65,,,1,
planted,baseline,640,66,,,1,
planted,baseline,640,67,,,1,
planted,baseline,640,68,,,1,
planted,baseline,640,69,,,1,
planted,baseline,640,70,,,1,
planted,baseline,640,71,,,1,
planted,baseline,640,72,,,1,
planted,baseline,640,73,8634,76.6649,0,
planted,baseline,640,74,43184,383.4488,0,
planted,baseline,640,75,,,1,
planted,baseline,640,76,,,1,
planted,baseline,640,77,,,1,
planted,baseline,640,78,,,1,
planted,baseline,640,79,,,1,
planted,baseline,640,80,,,1,
planted,baseline,640,81,,,1,
planted,baseline,640,82,,,1,
planted,baseline,640,83,,,1,
planted,baseline,640,84,,,1,
planted,baseline,640,85,,,1,
planted,baseline,640,86,33815,300.2576,0,
planted,baseline,640,87,,,1,
planted,baseline,640,88,,,1,
planted,baseline,640,89,,,1,
planted,baseline,640,90,,,1,
planted,baseline,640,91,,,1,
planted,baseline,640,92,,,1,
planted,baseline,640,93,,,1,
planted,baseline,640,94,40845,362.6799,0,
planted,baseline,640,95,,,1,
planted,baseline,640,96,,,1,
planted,baseline,640,97,,,1,
planted,baseline,640,98,,,1,
planted,baseline,640,99,,,1,
planted,baseline_tuned,160,0,,,1,
planted,baseline_tuned,160,1,1655,12.79,0,
planted,baseline_tuned,160,2,,,1,
planted,baseline_tuned,160,3,,,1,
planted,baseline_tuned,160,4,312,2.4112,0,
planted,baseline_tuned,160,5,2994,23.138,0,
planted,baseline_tuned,160,6,,,1,
planted,baseline_tuned,160,7,873,6.7467,0,
planted,baseline_tuned,160,8,,,1,
planted,baseline_tuned,160,9,,,1,
planted,baseline_tuned,160,10,2790,21.5615,0,
planted,baseline_tuned,160,11,1009,7.7977,0,
planted,baseline_tuned,160,12,384,2.9676,0,
planted,baseline_tuned,160,13,506,3.9104,0,
planted,baseline_tuned,160,14,,,1,
planted,baseline_tuned,160,15,2494,19.2739,0,
planted,baseline_tuned,160,16,,,1,
planted,baseline_tuned,160,17,412,3.184,0,
planted,baseline_tuned,160,18,1844,14.2507,0,
planted,baseline_tuned,160,19,1935,14.9539,0,
planted,baseline_tuned,160,20,1483,11.4608,0,
planted,baseline_tuned,160,21,1979,15.294,0,
planted,baseline_tuned,160,22,2783,21.5074,0,
planted,baseline_tuned,160,23,,,1,
planted,baseline_tuned,160,24,1941,15.0003,0,
planted,baseline_tuned,160,25,232,1.7929,0,
planted,baseline_tuned,160,26,,,1,
planted,baseline_tuned,160,27,1893,14.6293,0,
planted,baseline_tuned,160,28,,,1,
planted,baseline_tuned,160,29,894,6.9089,0,
planted,baseline_tuned,160,30,,,1,
planted,baseline_tuned,160,31,,,1,
planted,baseline_tuned,160,32,222,1.7156,0,
planted,baseline_tuned,160,33,737,5.6956,0,
planted,baseline_tuned,160,34,,,1,
planted,baseline_tuned,160,35,2161,16.7005,0,
planted,baseline_tuned,160,36,,,1,
planted,baseline_tuned,160,37,1865,14.4129,0,
planted,baseline_tuned,160,38,1675,12.9446,0,
planted,baseline_tuned,160,39,,,1,
planted,baseline_tuned,160,40,470,3.6322,0,
planted,baseline_tuned,160,41,,,1,
planted,baseline_tuned,160,42,,,1,
planted,baseline_tuned,160,43,,,1,
planted,baseline_tuned,160,44,,,1,
planted,baseline_tuned,160,45,942,7.2799,0,
planted,baseline_tuned,160,46,,,1,
planted,baseline_tuned,160,47,,,1,
planted,baseline_tuned,160,48,,,1,
planted,baseline_tuned,160,49,759,5.8656,0,
planted,baseline_tuned,160,50,,,1,
planted,baseline_tuned,160,51,,,1,
planted,baseline_tuned,160,52,,,1,
planted,baseline_tuned,160,53,,,1,
planted,baseline_tuned,160,54,254,1.9629,0,
planted,baseline_tuned,160,55,2485,19.2044,0,
planted,baseline_tuned,160,56,,,1,
planted,baseline_tuned,160,57,276,2.133,0,
planted,baseline_tuned,160,58,,,1,
planted,baseline_tuned,160,59,2188,16.9091,0,
planted,baseline_tuned,160,60,,,1,
planted,baseline_tuned,160,61,350,2.7048,0,
planted,baseline_tuned,160,62,1073,8.2923,0,
planted,baseline_tuned,160,63,208,1.6074,0,
planted,baseline_tuned,160,64,873,6.7467,0,
planted,baseline_tuned,160,65,,,1,
planted,baseline_tuned,160,66,482,3.725,0,
planted,baseline_tuned,160,67,773,5.9738,0,
planted,baseline_tuned,160,68,246,1.9011,0,
planted,baseline_tuned,160,69,,,1,
planted,baseline_tuned,160,70,1601,12.3727,0,
planted,baseline_tuned,160,71,1173,9.0651,0,
planted,baseline_tuned,160,72,,,1,
planted,baseline_tuned,160,73,1178,9.1037,0,
planted,baseline_tuned,160,74,,,1,
planted,baseline_tuned,160,75,,,1,
planted,baseline_tuned,160,76,738,5.7034,0,
planted,baseline_tuned,160,77,,,1,
planted,baseline_tuned,160,78,,,1,
planted,baseline_tuned,160,79,,,1,
planted,baseline_tuned,160,80,,,1,
planted,baseline_tuned,160,81,,,1,
planted,baseline_tuned,160,82,1583,12.2336,0,
planted,baseline_tuned,160,83,,,1,
planted,baseline_tuned,160,84,1117,8.6323,0,
planted,baseline_tuned,160,85,,,1,
planted,baseline_tuned,160,86,554,4.2814,0,
planted,baseline_tuned,160,87,,,1,
planted,baseline_tuned,160,88,,,1,
planted,baseline_tuned,160,89,409,3.1608,0,
planted,baseline_tuned,160,90,1036,8.0063,0,
planted,baseline_tuned,160,91,,,1,
planted,baseline_tuned,160,92,306,2.3648,0,
planted,baseline_tuned,160,93,1528,11.8086,0,
planted,baseline_tuned,160,94,317,2.4498,0,
planted,baseline_tuned,160,95,,,1,
planted,baseline_tuned,160,96,,,1,
planted,baseline_tuned,160,97,,,1,
planted,baseline_tuned,160,98,,,1,
planted,baseline_tuned,160,99,1359,10.5025,0,
planted,baseline_tuned,320,0,,,1,
planted,baseline_tuned,320,1,5812,44.9062,0,
planted,baseline_tuned,320,2,2777,21.4564,0,
planted,baseline_tuned,320,3,17114,132.2306,0,
planted,baseline_tuned,320,4,,,1,
planted,baseline_tuned,320,5,,,1,
planted,baseline_tuned,320,6,5441,42.0397,0,
planted,baseline_tuned,320,7,731,5.648,0,
planted,baseline_tuned,320,8,1948,15.0511,0,
planted,baseline_tuned,320,9,,,1,
planted,baseline_tuned,320,10,2175,16.805,0,
planted,baseline_tuned,320,11,,,1,
planted,baseline_tuned,320,12,,,1,
planted,baseline_tuned,320,13,,,1,
planted,baseline_tuned,320,14,,,1,
planted,baseline_tuned,320,15,,,1,
planted,baseline_tuned,320,16,,,1,
planted,baseline_tuned,320,17,15239,117.7435,0,
planted,baseline_tuned,320,18,,,1,
planted,baseline_tuned,320,19,2925,22.5999,0,
planted,baseline_tuned,320,20,14484,111.91,0,
planted,baseline_tuned,320,21,,,1,
planted,baseline_tuned,320,22,,,1,
planted,baseline_tuned,320,23,1350,10.4307,0,
planted,baseline_tuned,320,24,2335,18.0413,0,
planted,baseline_tuned,320,25,2372,18.3272,0,
planted,baseline_tuned,320,26,345,2.6656,0,
planted,baseline_tuned,320,27,7976,61.6262,0,
planted,baseline_tuned,320,28,,,1,
planted,baseline_tuned,320,29,,,1,
planted,baseline_tuned,320,30,,,1,
planted,baseline_tuned,320,31,,,1,
planted,baseline_tuned,320,32,,,1,
planted,baseline_tuned,320,33,12458,96.2562,0,
planted,baseline_tuned,320,34,17045,131.6975,0,
planted,baseline_tuned,320,35,,,1,
planted,baseline_tuned,320,36,,,1,
planted,baseline_tuned,320,37,2561,19.7875,0,
planted,baseline_tuned,320,38,1811,13.9926,0,
planted,baseline_tuned,320,39,8061,62.283,0,
planted,baseline_tuned,320,40,,,1,
planted,baseline_tuned,320,41,,,1,
planted,baseline_tuned,320,42,,,1,
planted,baseline_tuned,320,43,15426,119.1884,0,
planted,baseline_tuned,320,44,7890,60.9618,0,
planted,baseline_tuned,320,45,,,1,
planted,baseline_tuned,320,46,,,1,
planted,baseline_tuned,320,47,1528,11.806,0,
planted,baseline_tuned,320,48,17215,133.011,0,
planted,baseline_tuned,320,49,700,5.4085,0,
planted,baseline_tuned,320,50,,,1,
planted,baseline_tuned,320,51,,,1,
planted,baseline_tuned,320,52,1171,9.0477,0,
planted,baseline_tuned,320,53,,,1,
planted,baseline_tuned,320,54,,,1,
planted,baseline_tuned,320,55,,,1,
planted,baseline_tuned,320,56,6509,50.2915,0,
planted,baseline_tuned,320,57,,,1,
planted,baseline_tuned,320,58,4432,34.2437,0,
planted,baseline_tuned,320,59,,,1,
planted,baseline_tuned,320,60,1497,11.5665,0,
planted,baseline_tuned,320,61,2512,19.4089,0,
planted,baseline_tuned,320,62,1619,12.5091,0,
planted,baseline_tuned,320,63,3847,29.7237,0,
planted,baseline_tuned,320,64,,,1,
planted,baseline_tuned,320,65,,,1,
planted,baseline_tuned,320,66,,,1,
planted,baseline_tuned,320,67,14878,114.9543,0,
planted,baseline_tuned,320,68,,,1,
planted,baseline_tuned,320,69,,,1,
planted,baseline_tuned,320,70,,,1,
planted,baseline_tuned,320,71,1500,11.5897,0,
planted,baseline_tuned,320,72,8482,65.5358,0,
planted,baseline_tuned,320,73,1436,11.0952,0,
planted,baseline_tuned,320,74,749,5.7871,0,
planted,baseline_tuned,320,75,8635,66.718,0,
planted,baseline_tuned,320,76,9866,76.2292,0,
planted,baseline_tuned,320,77,,,1,
planted,baseline_tuned,320,78,1885,14.5644,0,
planted,baseline_tuned,320,79,5146,39.7604,0,
planted,baseline_tuned,320,80,12817,99.03,0,
planted,baseline_tuned,320,81,,,1,
planted,baseline_tuned,320,82,1790,13.8304,0,
planted,baseline_tuned,320,83,13839,106.9265,0,
planted,baseline_tuned,320,84,1051,8.1205,0,
planted,baseline_tuned,320,85,,,1,
planted,baseline_tuned,320,86,3763,29.0747,0,
planted,baseline_tuned,320,87,15986,123.5152,0,
planted,baseline_tuned,320,88,,,1,
planted,baseline_tuned,320,89,4288,33.1311,0,
planted,baseline_tuned,320,90,4984,38.5087,0,
planted,baseline_tuned,320,91,,,1,
planted,baseline_tuned,320,92,,,1,
planted,baseline_tuned,320,93,,,1,
planted,baseline_tuned,320,94,,,1,
planted,baseline_tuned,320,95,3347,25.8605,0,
planted,baseline_tuned,320,96,2343,18.1031,0,
planted,baseline_tuned,320,97,,,1,
planted,baseline_tuned,320,98,,,1,
planted,baseline_tuned,320,99,,,1,
planted,baseline_tuned,640,0,,,1,
planted,baseline_tuned,640,1,52673,458.9762,0,
planted,baseline_tuned,640,2,,,1,
planted,baseline_tuned,640,3,73778,642.8786,0,
planted,baseline_tuned,640,4,84814,739.0429,0,
planted,baseline_tuned,640,5,2160,18.8216,0,
planted,baseline_tuned,640,6,17209,149.9539,0,
planted,baseline_tuned,640,7,84418,735.5922,0,
planted,baseline_tuned,640,8,,,1,
planted,baseline_tuned,640,9,6770,58.9917,0,
planted,baseline_tuned,640,10,,,1,
planted,baseline_tuned,640,11,46969,409.2733,0,
planted,baseline_tuned,640,12,88170,768.286,0,
planted,baseline_tuned,640,13,60640,528.3981,0,
planted,baseline_tuned,640,14,18153,158.1796,0,
planted,baseline_tuned,640,15,8557,74.563,0,
planted,baseline_tuned,640,16,26804,233.5617,0,
planted,baseline_tuned,640,17,,,1,
planted,baseline_tuned,640,18,,,1,
planted,baseline_tuned,640,19,19963,173.9514,0,
planted,baseline_tuned,640,20,36904,321.57,0,
planted,baseline_tuned,640,21,66385,578.4583,0,
planted,baseline_tuned,640,22,,,1,
planted,baseline_tuned,640,23,,,1,
planted,baseline_tuned,640,24,,,1,
planted,baseline_tuned,640,25,4641,40.4402,0,
planted,baseline_tuned,640,26,47779,416.3314,0,
planted,baseline_tuned,640,27,,,1,
planted,baseline_tuned,640,28,,,1,
planted,baseline_tuned,640,29,69969,609.6881,0,
planted,baseline_tuned,640,30,,,1,
planted,baseline_tuned,640,31,,,1,
planted,baseline_tuned,640,32,22701,197.8095,0,
planted,baseline_tuned,640,33,21486,187.2223,0,
planted,baseline_tuned,640,34,,,1,
planted,baseline_tuned,640,35,45253,394.3206,0,
planted,baseline_tuned,640,36,,,1,
planted,baseline_tuned,640,37,,,1,
planted,baseline_tuned,640,38,,,1,
planted,baseline_tuned,640,39,34223,298.2086,0,
planted,baseline_tuned,640,40,7362,64.1502,0,
planted,baseline_tuned,640,41,9704,84.5576,0,
planted,baseline_tuned,640,42,,,1,
planted,baseline_tuned,640,43,,,1,
planted,baseline_tuned,640,44,4653,40.5448,0,
planted,baseline_tuned,640,45,5121,44.6228,0,
planted,baseline_tuned,640,46,43933,382.8185,0,
planted,baseline_tuned,640,47,,,1,
planted,baseline_tuned,640,48,68610,597.8462,0,
planted,baseline_tuned,640,49,3322,28.9469,0,
planted,baseline_tuned,640,50,4987,43.4552,0,
planted,baseline_tuned,640,51,43729,381.0409,0,
planted,baseline_tuned,640,52,,,1,
planted,baseline_tuned,640,53,,,1,
planted,baseline_tuned,640,54,1787,15.5714,0,
planted,baseline_tuned,640,55,82880,722.1906,0,
planted,baseline_tuned,640,56,,,1,
planted,baseline_tuned,640,57,,,1,
planted,baseline_tuned,640,58,53831,469.0666,0,
planted,baseline_tuned,640,59,,,1,
planted,baseline_tuned,640,60,,,1,
planted,baseline_tuned,640,61,1084,9.4456,0,
planted,baseline_tuned,640,62,,,1,
planted,baseline_tuned,640,63,13113,114.2626,0,
planted,baseline_tuned,640,64,86197,751.0939,0,
planted,baseline_tuned,640,65,,,1,
planted,baseline_tuned,640,66,57499,501.0284,0,
planted,baseline_tuned,640,67,,,1,
planted,baseline_tuned,640,68,,,1,
planted,baseline_tuned,640,69,,,1,
planted,baseline_tuned,640,70,44318,386.1733,0,
planted,baseline_tuned,640,71,,,1,
planted,baseline_tuned,640,72,,,1,
planted,baseline_tuned,640,73,22887,199.4302,0,
planted,baseline_tuned,640,74,,,1,
planted,baseline_tuned,640,75,,,1,
planted,baseline_tuned,640,76,,,1,
planted,baseline_tuned,640,77,,,1,
planted,baseline_tuned,640,78,,,1,
planted,baseline_tuned,640,79,27874,242.8854,0,
planted,baseline_tuned,640,80,86071,749.996,0,
planted,baseline_tuned,640,81,49748,433.4886,0,
planted,baseline_tuned,640,82,,,1,
planted,baseline_tuned,640,83,35378,308.2729,0,
planted,baseline_tuned,640,84,,,1,
planted,baseline_tuned,640,85,,,1,
planted,baseline_tuned,640,86,27203,237.0385,0,
planted,baseline_tuned,640,87,65400,569.8753,0,
planted,baseline_tuned,640,88,,,1,
planted,baseline_tuned,640,89,65320,569.1782,0,
planted,baseline_tuned,640,90,59315,516.8525,0,
planted,baseline_tuned,640,91,,,1,
planted,baseline_tuned,640,92,18262,159.1294,0,
planted,baseline_tuned,640,93,,,1,
planted,baseline_tuned,640,94,1291,11.2494,0,
planted,baseline_tuned,640,95,,,1,
planted,baseline_tuned,640,96,,,1,
planted,baseline_tuned,640,97,,,1,
planted,baseline_tuned,640,98,,,1,
planted,baseline_tuned,640,99,,,1,
planted,baseline_tuned,1280,0,82781,1258.1419,0,
planted,baseline_tuned,1280,1,,,1,
planted,baseline_tuned,1280,2,391801,5954.763,0,
planted,baseline_tuned,1280,3,26508,402.8802,0,
planted,baseline_tuned,1280,4,,,1,
planted,baseline_tuned,1280,5,,,1,
planted,baseline_tuned,1280,6,,,1,
planted,baseline_tuned,1280,7,,,1,
planted,baseline_tuned,1280,8,75275,1144.0624,0,
planted,baseline_tuned,1280,9,99857,1517.6704,0,
planted,baseline_tuned,1280,10,,,1,
planted,baseline_tuned,1280,11,,,1,
planted,baseline_tuned,1280,12,,,1,
planted,baseline_tuned,1280,13,97061,1475.1755,0,
planted,baseline_tuned,1280,14,,,1,
planted,baseline_tuned,1280,15,,,1,
planted,baseline_tuned,1280,16,,,1,
planted,baseline_tuned,1280,17,430412,6541.5899,0,
planted,baseline_tuned,1280,18,281925,4284.8195,0,
planted,baseline_tuned,1280,19,73312,1114.2278,0,
planted,baseline_tuned,1280,20,,,1,
planted,baseline_tuned,1280,21,,,1,
planted,baseline_tuned,1280,22,,,1,
planted,baseline_tuned,1280,23,31496,478.69,0,
planted,baseline_tuned,1280,24,,,1,
planted,baseline_tuned,1280,25,135808,2064.0694,0,
planted,baseline_tuned,1280,26,565904,8600.8566,0,
planted,baseline_tuned,1280,27,376259,5718.5489,0,
planted,baseline_tuned,1280,28,,,1,
planted,baseline_tuned,1280,29,317066,4818.9078,0,
planted,baseline_tuned,1280,30,116659,1773.0345,0,
planted,baseline_tuned,1280,31,122768,1865.8818,0,
planted,baseline_tuned,1280,32,,,1,
planted,baseline_tuned,1280,33,230512,3503.4222,0,
planted,baseline_tuned,1280,34,,,1,
planted,baseline_tuned,1280,35,416604,6331.7298,0,
planted,baseline_tuned,1280,36,,,1,
planted,baseline_tuned,1280,37,725583,11027.7279,0,
planted,baseline_tuned,1280,38,39923,606.7672,0,
planted,baseline_tuned,1280,39,,,1,
planted,baseline_tuned,1280,40,,,1,
planted,baseline_tuned,1280,41,111047,1687.7409,0,
planted,baseline_tuned,1280,42,768625,11681.899,0,
planted,baseline_tuned,1280,43,34482,524.0725,0,
planted,baseline_tuned,1280,44,,,1,
planted,baseline_tuned,1280,45,,,1,
planted,baseline_tuned,1280,46,124781,1896.4762,0,
planted,baseline_tuned,1280,47,286730,4357.848,0,
planted,baseline_tuned,1280,48,,,1,
planted,baseline_tuned,1280,49,22009,334.5024,0,
planted,baseline_tuned,1280,50,,,1,
planted,baseline_tuned,1280,51,63499,965.0856,0,
planted,baseline_tuned,1280,52,,,1,
planted,baseline_tuned,1280,53,,,1,
planted,baseline_tuned,1280,54,380393,5781.3792,0,
planted,baseline_tuned,1280,55,,,1,
planted,baseline_tuned,1280,56,163388,2483.2423,0,
planted,baseline_tuned,1280,57,,,1,
planted,baseline_tuned,1280,58,156172,2373.5704,0,
planted,baseline_tuned,1280,59,,,1,
planted,baseline_tuned,1280,60,123725,1880.4267,0,
planted,baseline_tuned,1280,61,478971,7279.6108,0,
planted,baseline_tuned,1280,62,,,1,
planted,baseline_tuned,1280,63,,,1,
planted,baseline_tuned,1280,64,580352,8820.4436,0,
planted,baseline_tuned,1280,65,,,1,
planted,baseline_tuned,1280,66,77019,1170.5685,0,
planted,baseline_tuned,1280,67,,,1,
planted,baseline_tuned,1280,68,,,1,
planted,baseline_tuned,1280,69,167870,2551.3617,0,
planted,baseline_tuned,1280,70,197843,3006.9045,0,
planted,baseline_tuned,1280,71,,,1,
planted,baseline_tuned,1280,72,,,1,
planted,baseline_tuned,1280,73,495173,7525.8559,0,
planted,baseline_tuned,1280,74,,,1,
planted,baseline_tuned,1280,75,,,1,
planted,baseline_tuned,1280,76,,,1,
planted,baseline_tuned,1280,77,336921,5120.6728,0,
planted,baseline_tuned,1280,78,693622,10541.9706,0,
planted,baseline_tuned,1280,79,467099,7099.1749,0,
planted,baseline_tuned,1280,80,105182,1598.602,0,
planted,baseline_tuned,1280,81,,,1,
planted,baseline_tuned,1280,82,,,1,
planted,baseline_tuned,1280,83,,,1,
planted,baseline_tuned,1280,84,445629,6772.8645,0,
planted,baseline_tuned,1280,85,385320,5856.2619,0,
planted,baseline_tuned,1280,86,178910,2719.1524,0,
planted,baseline_tuned,1280,87,485845,7384.0849,0,
planted,baseline_tuned,1280,88,155538,2363.9346,0,
planted,baseline_tuned,1280,89,486110,7388.1124,0,
planted,baseline_tuned,1280,90,,,1,
planted,baseline_tuned,1280,91,719794,10939.7441,0,
planted,baseline_tuned,1280,92,155283,2360.059,0,
planted,baseline_tuned,1280,93,268100,4074.7011,0,
planted,baseline_tuned,1280,94,,,1,
planted,baseline_tuned,1280,95,,,1,
planted,baseline_tuned,1280,96,146320,2223.8354,0,
planted,baseline_tuned,1280,97,,,1,
planted,baseline_tuned,1280,98,,,1,
planted,baseline_tuned,1280,99,,,1,
planted,baseline_tuned,1810,0,,,1,
planted,baseline_tuned,1810,1,,,1,
planted,baseline_tuned,1810,2,,,1,
planted,baseline_tuned,1810,3,,,1,
planted,baseline_tuned,1810,4,147362,2996.9308,0,
planted,baseline_tuned,1810,5,,,1,
planted,baseline_tuned,1810,6,,,1,
planted,baseline_tuned,1810,7,,,1,
planted,baseline_tuned,1810,8,,,1,
planted,baseline_tuned,1810,9,,,1,
planted,baseline_tuned,1810,10,,,1,
planted,baseline_tuned,1810,11,,,1,
planted,baseline_tuned,1810,12,,,1,
planted,baseline_tuned,1810,13,,,1,
planted,baseline_tuned,1810,14,160901,3272.2761,0,
planted,baseline_tuned,1810,15,,,1,
planted,baseline_tuned,1810,16,,,1,
planted,baseline_tuned,1810,17,210506,4281.103,0,
planted,baseline_tuned,1810,18,,,1,
planted,baseline_tuned,1810,19,,,1,
planted,baseline_tuned,1810,20,,,1,
planted,baseline_tuned,1810,21,,,1,
planted,baseline_tuned,1810,22,132740,2699.5602,0,
planted,baseline_tuned,1810,23,,,1,
planted,baseline_tuned,1810,24,,,1,
planted,baseline_tuned,1810,25,117478,2389.1738,0,
planted,baseline_tuned,1810,26,544769,11079.0772,0,
planted,baseline_tuned,1810,27,,,1,
planted,baseline_tuned,1810,28,110670,2250.7181,0,
planted,baseline_tuned,1810,29,498326,10134.5565,0,
planted,baseline_tuned,1810,30,,,1,
planted,baseline_tuned,1810,31,,,1,
planted,baseline_tuned,1810,32,,,1,
planted,baseline_tuned,1810,33,,,1,
planted,baseline_tuned,1810,34,,,1,
planted,baseline_tuned,1810,35,578341,11761.8377,0,
planted,baseline_tuned,1810,36,329165,6694.2951,0,
planted,baseline_tuned,1810,37,,,1,
planted,baseline_tuned,1810,38,332223,6756.4863,0,
planted,baseline_tuned,1810,39,247240,5028.1698,0,
planted,baseline_tuned,1810,40,,,1,
planted,baseline_tuned,1810,41,160007,3254.0947,0,
planted,baseline_tuned,1810,42,,,1,
planted,baseline_tuned,1810,43,48012,976.4297,0,
planted,baseline_tuned,1810,44,,,1,
planted,baseline_tuned,1810,45,356198,7244.0707,0,
planted,baseline_tuned,1810,46,380607,7740.4814,0,
planted,baseline_tuned,1810,47,,,1,
planted,baseline_tuned,1810,48,,,1,
planted,baseline_tuned,1810,49,,,1,
planted,baseline_tuned,1810,50,,,1,
planted,baseline_tuned,1810,51,346967,7056.338,0,
planted,baseline_tuned,1810,52,,,1,
planted,baseline_tuned,1810,53,,,1,
planted,baseline_tuned,1810,54,,,1,
planted,baseline_tuned,1810,55,,,1,
planted,baseline_tuned,1810,56,626337,12737.9421,0,
planted,baseline_tuned,1810,57,186751,3797.9928,0,
planted,baseline_tuned,1810,58,,,1,
planted,baseline_tuned,1810,59,698040,14196.1805,0,
planted,baseline_tuned,1810,60,,,1,
planted,baseline_tuned,1810,61,61256,1245.7756,0,
planted,baseline_tuned,1810,62,118223,2404.325,0,
planted,baseline_tuned,1810,63,,,1,
planted,baseline_tuned,1810,64,170920,3476.0346,0,
planted,baseline_tuned,1810,65,,,1,
planted,baseline_tuned,1810,66,312996,6365.4629,0,
planted,baseline_tuned,1810,67,,,1,
planted,baseline_tuned,1810,68,,,1,
planted,baseline_tuned,1810,69,,,1,
planted,baseline_tuned,1810,70,220887,4492.2235,0,
planted,baseline_tuned,1810,71,161258,3279.5365,0,
planted,baseline_tuned,1810,72,453954,9232.1542,0,
planted,baseline_tuned,1810,73,243505,4952.2104,0,
planted,baseline_tuned,1810,74,,,1,
planted,baseline_tuned,1810,75,,,1,
planted,baseline_tuned,1810,76,,,1,
planted,baseline_tuned,1810,77,965063,19626.6812,0,
planted,baseline_tuned,1810,78,250671,5097.9468,0,
planted,baseline_tuned,1810,79,,,1,
planted,baseline_tuned,1810,80,182663,3714.8543,0,
planted,baseline_tuned,1810,81,24445,497.1429,0,
planted,baseline_tuned,1810,82,101591,2066.0767,0,
planted,baseline_tuned,1810,83,311025,6325.3783,0,
planted,baseline_tuned,1810,84,,,1,
planted,baseline_tuned,1810,85,,,1,
planted,baseline_tuned,1810,86,753713,15328.4135,0,
planted,baseline_tuned,1810,87,,,1,
planted,baseline_tuned,1810,88,,,1,
planted,baseline_tuned,1810,89,926910,18850.7559,0,
planted,baseline_tuned,1810,90,,,1,
planted,baseline_tuned,1810,91,,,1,
planted,baseline_tuned,1810,92,,,1,
planted,baseline_tuned,1810,93,37382,760.2453,0,
planted,baseline_tuned,1810,94,,,1,
planted,baseline_tuned,1810,95,,,1,
planted,baseline_tuned,1810,96,,,1,
planted,baseline_tuned,1810,97,476282,9686.2432,0,
planted,baseline_tuned,1810,98,,,1,
planted,baseline_tuned,1810,99,,,1,
relaxed,design340,160,0,479,5.9858,0,
relaxed,design340,160,1,323,4.0364,0,
relaxed,design340,160,2,383,4.7861,0,
relaxed,design340,160,3,229,2.8617,0,
relaxed,design340,160,4,,,1,
relaxed,design340,160,5,561,7.0105,0,
relaxed,design340,160,6,499,6.2357,0,
relaxed,design340,160,7,558,6.973,0,
relaxed,design340,160,8,,,1,
relaxed,design340,160,9,51,0.6373,0,
relaxed,design340,160,10,,,1,
relaxed,design340,160,11,,,1,
relaxed,design340,160,12,457,5.7109,0,
relaxed,design340,160,13,,,1,
relaxed,design340,160,14,,,1,
relaxed,design340,160,15,,,1,
relaxed,design340,160,16,513,6.4107,0,
relaxed,design340,160,17,288,3.599,0,
relaxed,design340,160,18,538,6.7231,0,
relaxed,design340,160,19,,,1,
relaxed,design340,160,20,,,1,
relaxed,design340,160,21,242,3.0241,0,
relaxed,design340,160,22,,,1,
relaxed,design340,160,23,326,4.0738,0,
relaxed,design340,160,24,510,6.3732,0,
relaxed,design340,160,25,,,1,
relaxed,design340,160,26,564,7.048,0,
relaxed,design340,160,27,,,1,
relaxed,design340,160,28,,,1,
relaxed,design340,160,29,553,6.9105,0,
relaxed,design340,160,30,,,1,
relaxed,design340,160,31,,,1,
relaxed,design340,160,32,457,5.7109,0,
relaxed,design340,160,33,,,1,
relaxed,design340,160,34,,,1,
relaxed,design340,160,35,,,1,
relaxed,design340,160,36,415,5.186,0,
relaxed,design340,160,37,293,3.6615,0,
relaxed,design340,160,38,523,6.5356,0,
relaxed,design340,160,39,212,2.6492,0,
relaxed,design340,160,40,332,4.1488,0,
relaxed,design340,160,41,,,1,
relaxed,design340,160,42,,,1,
relaxed,design340,160,43,423,5.286,0,
relaxed,design340,160,44,460,5.7484,0,
relaxed,design340,160,45,235,2.9367,0,
relaxed,design340,160,46,299,3.7364,0,
relaxed,design340,160,47,,,1,
relaxed,design340,160,48,330,4.1238,0,
relaxed,design340,160,49,491,6.1358,0,
relaxed,design340,160,50,504,6.2982,0,
relaxed,design340,160,51,,,1,
relaxed,design340,160,52,546,6.8231,0,
relaxed,design340,160,53,386,4.8236,0,
relaxed,design340,160,54,548,6.8481,0,
relaxed,design340,160,55,231,2.8867,0,
relaxed,design340,160,56,,,1,
relaxed,design340,160,57,433,5.411,0,
relaxed,design340,160,58,230,2.8742,0,
relaxed,design340,160,59,,,1,
relaxed,design340,160,60,,,1,
relaxed,design340,160,61,558,6.973,0,
relaxed,design340,160,62,,,1,
relaxed,design340,160,63,482,6.0233,0,
relaxed,design340,160,64,428,5.3485,0,
relaxed,design340,160,65,,,1,
relaxed,design340,160,66,,,1,
relaxed,design340,160,67,,,1,
relaxed,design340,160,68,,,1,
relaxed,design340,160,69,,,1,
relaxed,design340,160,70,,,1,
relaxed,design340,160,71,,,1,
relaxed,design340,160,72,427,5.336,0,
relaxed,design340,160,73,519,6.4857,0,
relaxed,design340,160,74,554,6.923,0,
relaxed,design340,160,75,,,1,
relaxed,design340,160,76,546,6.8231,0,
relaxed,design340,160,77,,,1,
relaxed,design340,160,78,346,4.3238,0,
relaxed,design340,160,79,,,1,
relaxed,design340,160,80,259,3.2366,0,
relaxed,design340,160,81,,,1,
relaxed,design340,160,82,368,4.5987,0,
relaxed,design340,160,83,,,1,
relaxed,design340,160,84,373,4.6612,0,
relaxed,design340,160,85,,,1,
relaxed,design340,160,86,,,1,
relaxed,design340,160,87,348,4.3488,0,
relaxed,design340,160,88,,,1,
relaxed,design340,160,89,,,1,
relaxed,design340,160,90,,,1,
relaxed,design340,160,91,452,5.6484,0,
relaxed,design340,160,92,496,6.1982,0,
relaxed,design340,160,93,,,1,
relaxed,design340,160,94,,,1,
relaxed,design340,160,95,,,1,
relaxed,design340,160,96,,,1,
relaxed,design340,160,97,,,1,
relaxed,design340,160,98,220,2.7492,0,
relaxed,design340,160,99,,,1,
relaxed,design340,320,0,,,1,
relaxed,design340,320,1,298,3.0425,0,
relaxed,design340,320,2,,,1,
relaxed,design340,320,3,,,1,
relaxed,design340,320,4,,,1,
relaxed,design340,320,5,,,1,
relaxed,design340,320,6,,,1,
relaxed,design340,320,7,330,3.3692,0,
relaxed,design340,320,8,,,1,
relaxed,design340,320,9,,,1,
relaxed,design340,320,10,469,4.7884,0,
relaxed,design340,320,11,,,1,
relaxed,design340,320,12,562,5.7379,0,
relaxed,design340,320,13,,,1,
relaxed,design340,320,14,,,1,
relaxed,design340,320,15,,,1,
relaxed,design340,320,16,145,1.4804,0,
relaxed,design340,320,17,504,5.1457,0,
relaxed,design340,320,18,,,1,
relaxed,design340,320,19,316,3.2263,0,
relaxed,design340,320,20,486,4.9619,0,
relaxed,design340,320,21,,,1,
relaxed,design340,320,22,,,1,
relaxed,design340,320,23,338,3.4509,0,
relaxed,design340,320,24,529,5.401,0,
relaxed,design340,320,25,427,4.3596,0,
relaxed,design340,320,26,488,4.9824,0,
relaxed,design340,320,27,,,1,
relaxed,design340,320,28,475,4.8496,0,
relaxed,design340,320,29,438,4.4719,0,
relaxed,design340,320,30,450,4.5944,0,
relaxed,design340,320,31,,,1,
relaxed,design340,320,32,592,6.0442,0,
relaxed,design340,320,33,100,1.021,0,
relaxed,design340,320,34,,,1,
relaxed,design340,320,35,385,3.9308,0,
relaxed,design340,320,36,,,1,
relaxed,design340,320,37,,,1,
relaxed,design340,320,38,85,0.8678,0,
relaxed,design340,320,39,411,4.1962,0,
relaxed,design340,320,40,,,1,
relaxed,design340,320,41,,,1,
relaxed,design340,320,42,404,4.1247,0,
relaxed,design340,320,43,377,3.8491,0,
relaxed,design340,320,44,327,3.3386,0,
relaxed,design340,320,45,587,5.9931,0,
relaxed,design340,320,46,208,2.1236,0,
relaxed,design340,320,47,425,4.3391,0,
relaxed,design340,320,48,,,1,
relaxed,design340,320,49,363,3.7061,0,
relaxed,design340,320,50,,,1,
relaxed,design340,320,51,,,1,
relaxed,design340,320,52,492,5.0232,0,
relaxed,design340,320,53,,,1,
relaxed,design340,320,54,,,1,
relaxed,design340,320,55,,,1,
relaxed,design340,320,56,506,5.1661,0,
relaxed,design340,320,57,,,1,
relaxed,design340,320,58,432,4.4106,0,
relaxed,design340,320,59,297,3.0323,0,
relaxed,design340,320,60,547,5.5847,0,
relaxed,design340,320,61,,,1,
relaxed,design340,320,62,519,5.2989,0,
relaxed,design340,320,63,,,1,
relaxed,design340,320,64,615,6.279,0,
relaxed,design340,320,65,,,1,
relaxed,design340,320,66,,,1,
relaxed,design340,320,67,275,2.8077,0,
relaxed,design340,320,68,545,5.5643,0,
relaxed,design340,320,69,221,2.2564,0,
relaxed,design340,320,70,,,1,
relaxed,design340,320,71,,,1,
relaxed,design340,320,72,,,1,
relaxed,design340,320,73,,,1,
relaxed,design340,320,74,400,4.0839,0,
relaxed,design340,320,75,226,2.3074,0,
relaxed,design340,320,76,,,1,
relaxed,design340,320,77,,,1,
relaxed,design340,320,78,346,3.5326,0,
relaxed,design340,320,79,,,1,
relaxed,design340,320,80,593,6.0544,0,
relaxed,design340,320,81,,,1,
relaxed,design340,320,82,172,1.7561,0,
relaxed,design340,320,83,509,5.1968,0,
relaxed,design340,320,84,,,1,
relaxed,design340,320,85,421,4.2983,0,
relaxed,design340,320,86,,,1,
relaxed,design340,320,87,539,5.5031,0,
relaxed,design340,320,88,,,1,
relaxed,design340,320,89,,,1,
relaxed,design340,320,90,248,2.532,0,
relaxed,design340,320,91,410,4.186,0,
relaxed,design340,320,92,,,1,
relaxed,design340,320,93,398,4.0635,0,
relaxed,design340,320,94,613,6.2586,0,
relaxed,design340,320,95,,,1,
relaxed,design340,320,96,,,1,
relaxed,design340,320,97,476,4.8598,0,
relaxed,design340,320,98,284,2.8996,0,
relaxed,design340,320,99,,,1,
relaxed,design340,640,0,,,1,
relaxed,design340,640,1,552,5.9474,0,
relaxed,design340,640,2,,,1,
relaxed,design340,640,3,206,2.2195,0,
relaxed,design340,640,4,580,6.2491,0,
relaxed,design340,640,5,196,2.1118,0,
relaxed,design340,640,6,228,2.4565,0,
relaxed,design340,640,7,,,1,
relaxed,design340,640,8,628,6.7662,0,
relaxed,design340,640,9,396,4.2666,0,
relaxed,design340,640,10,191,2.0579,0,
relaxed,design340,640,11,462,4.9777,0,
relaxed,design340,640,12,,,1,
relaxed,design340,640,13,,,1,
relaxed,design340,640,14,,,1,
relaxed,design340,640,15,,,1,
relaxed,design340,640,16,589,6.346,0,
relaxed,design340,640,17,,,1,
relaxed,design340,640,18,191,2.0579,0,
relaxed,design340,640,19,,,1,
relaxed,design340,640,20,512,5.5164,0,
relaxed,design340,640,21,,,1,
relaxed,design340,640,22,,,1,
relaxed,design340,640,23,,,1,
relaxed,design340,640,24,,,1,
relaxed,design340,640,25,565,6.0874,0,
relaxed,design340,640,26,,,1,
relaxed,design340,640,27,512,5.5164,0,
relaxed,design340,640,28,310,3.34,0,
relaxed,design340,640,29,214,2.3057,0,
relaxed,design340,640,30,499,5.3763,0,
relaxed,design340,640,31,,,1,
relaxed,design340,640,32,,,1,
relaxed,design340,640,33,,,1,
relaxed,design340,640,34,,,1,
relaxed,design340,640,35,,,1,
relaxed,design340,640,36,,,1,
relaxed,design340,640,37,412,4.439,0,
relaxed,design340,640,38,477,5.1393,0,
relaxed,design340,640,39,386,4.1589,0,
relaxed,design340,640,40,527,5.678,0,
relaxed,design340,640,41,,,1,
relaxed,design340,640,42,,,1,
relaxed,design340,640,43,,,1,
relaxed,design340,640,44,239,2.575,0,
relaxed,design340,640,45,,,1,
relaxed,design340,640,46,,,1,
relaxed,design340,640,47,374,4.0296,0,
relaxed,design340,640,48,,,1,
relaxed,design340,640,49,552,5.9474,0,
relaxed,design340,640,50,231,2.4889,0,
relaxed,design340,640,51,,,1,
relaxed,design340,640,52,452,4.87,0,
relaxed,design340,640,53,117,1.2606,0,
relaxed,design340,640,54,491,5.2902,0,
relaxed,design340,640,55,471,5.0747,0,
relaxed,design340,640,56,556,5.9905,0,
relaxed,design340,640,57,482,5.1932,0,
relaxed,design340,640,58,538,5.7965,0,
relaxed,design340,640,59,164,1.767,0,
relaxed,design340,640,60,452,4.87,0,
relaxed,design340,640,61,,,1,
relaxed,design340,640,62,,,1,
relaxed,design340,640,63,218,2.3488,0,
relaxed,design340,640,64,366,3.9434,0,
relaxed,design340,640,65,,,1,
relaxed,design340,640,66,,,1,
relaxed,design340,640,67,455,4.9023,0,
relaxed,design340,640,68,,,1,
relaxed,design340,640,69,,,1,
relaxed,design340,640,70,543,5.8504,0,
relaxed,design340,640,71,249,2.6828,0,
relaxed,design340,640,72,,,1,
relaxed,design340,640,73,,,1,
relaxed,design340,640,74,119,1.2821,0,
relaxed,design340,640,75,,,1,
relaxed,design340,640,76,,,1,
relaxed,design340,640,77,,,1,
relaxed,design340,640,78,,,1,
relaxed,design340,640,79,,,1,
relaxed,design340,640,80,,,1,
relaxed,design340,640,81,,,1,
relaxed,design340,640,82,,,1,
relaxed,design340,640,83,427,4.6006,0,
relaxed,design340,640,84,348,3.7494,0,
relaxed,design340,640,85,258,2.7798,0,
relaxed,design340,640,86,96,1.0343,0,
relaxed,design340,640,87,266,2.8659,0,
relaxed,design340,640,88,,,1,
relaxed,design340,640,89,,,1,
relaxed,design340,640,90,,,1,
relaxed,design340,640,91,,,1,
relaxed,design340,640,92,629,6.777,0,
relaxed,design340,640,93,467,5.0316,0,
relaxed,design340,640,94,593,6.3891,0,
relaxed,design340,640,95,262,2.8229,0,
relaxed,design340,640,96,589,6.346,0,
relaxed,design340,640,97,109,1.1744,0,
relaxed,design340,640,98,,,1,
relaxed,design340,640,99,420,4.5252,0,
relaxed,design340,1280,0,274,3.9585,0,
relaxed,design340,1280,1,,,1,
relaxed,design340,1280,2,,,1,
relaxed,design340,1280,3,,,1,
relaxed,design340,1280,4,,,1,
relaxed,design340,1280,5,,,1,
relaxed,design340,1280,6,122,1.7626,0,
relaxed,design340,1280,7,,,1,
relaxed,design340,1280,8,,,1,
relaxed,design340,1280,9,,,1,
relaxed,design340,1280,10,337,4.8687,0,
relaxed,design340,1280,11,204,2.9472,0,
relaxed,design340,1280,12,325,4.6953,0,
relaxed,design340,1280,13,190,2.745,0,
relaxed,design340,1280,14,347,5.0132,0,
relaxed,design340,1280,15,249,3.5973,0,
relaxed,design340,1280,16,,,1,
relaxed,design340,1280,17,159,2.2971,0,
relaxed,design340,1280,18,,,1,
relaxed,design340,1280,19,,,1,
relaxed,design340,1280,20,,,1,
relaxed,design340,1280,21,,,1,
relaxed,design340,1280,22,,,1,
relaxed,design340,1280,23,,,1,
relaxed,design340,1280,24,268,3.8718,0,
relaxed,design340,1280,25,196,2.8316,0,
relaxed,design340,1280,26,239,3.4529,0,
relaxed,design340,1280,27,,,1,
relaxed,design340,1280,28,,,1,
relaxed,design340,1280,29,165,2.3838,0,
relaxed,design340,1280,30,245,3.5396,0,
relaxed,design340,1280,31,295,4.2619,0,
relaxed,design340,1280,32,315,4.5509,0,
relaxed,design340,1280,33,260,3.7563,0,
relaxed,design340,1280,34,,,1,
relaxed,design340,1280,35,,,1,
relaxed,design340,1280,36,247,3.5684,0,
relaxed,design340,1280,37,,,1,
relaxed,design340,1280,38,227,3.2795,0,
relaxed,design340,1280,39,,,1,
relaxed,design340,1280,40,,,1,
relaxed,design340,1280,41,,,1,
relaxed,design340,1280,42,319,4.6086,0,
relaxed,design340,1280,43,200,2.8894,0,
relaxed,design340,1280,44,220,3.1784,0,
relaxed,design340,1280,45,273,3.9441,0,
relaxed,design340,1280,46,304,4.3919,0,
relaxed,design340,1280,47,355,5.1287,0,
relaxed,design340,1280,48,325,4.6953,0,
relaxed,design340,1280,49,206,2.9761,0,
relaxed,design340,1280,50,227,3.2795,0,
relaxed,design340,1280,51,,,1,
relaxed,design340,1280,52,,,1,
relaxed,design340,1280,53,324,4.6809,0,
relaxed,design340,1280,54,,,1,
relaxed,design340,1280,55,280,4.0452,0,
relaxed,design340,1280,56,,,1,
relaxed,design340,1280,57,258,3.7274,0,
relaxed,design340,1280,58,,,1,
relaxed,design340,1280,59,369,5.331,0,
relaxed,design340,1280,60,291,4.2041,0,
relaxed,design340,1280,61,343,4.9554,0,
relaxed,design340,1280,62,,,1,
relaxed,design340,1280,63,345,4.9843,0,
relaxed,design340,1280,64,,,1,
relaxed,design340,1280,65,262,3.7852,0,
relaxed,design340,1280,66,,,1,
relaxed,design340,1280,67,251,3.6262,0,
relaxed,design340,1280,68,360,5.201,0,
relaxed,design340,1280,69,285,4.1174,0,
relaxed,design340,1280,70,,,1,
relaxed,design340,1280,71,,,1,
relaxed,design340,1280,72,227,3.2795,0,
relaxed,design340,1280,73,,,1,
relaxed,design340,1280,74,241,3.4818,0,
relaxed,design340,1280,75,,,1,
relaxed,design340,1280,76,,,1,
relaxed,design340,1280,77,,,1,
relaxed,design340,1280,78,,,1,
relaxed,design340,1280,79,339,4.8976,0,
relaxed,design340,1280,80,,,1,
relaxed,design340,1280,81,,,1,
relaxed,design340,1280,82,163,2.3549,0,
relaxed,design340,1280,83,267,3.8574,0,
relaxed,design340,1280,84,131,1.8926,0,
relaxed,design340,1280,85,,,1,
relaxed,design340,1280,86,337,4.8687,0,
relaxed,design340,1280,87,,,1,
relaxed,design340,1280,88,,,1,
relaxed,design340,1280,89,,,1,
relaxed,design340,1280,90,,,1,
relaxed,design340,1280,91,250,3.6118,0,
relaxed,design340,1280,92,,,1,
relaxed,design340,1280,93,,,1,
relaxed,design340,1280,94,281,4.0597,0,
relaxed,design340,1280,95,305,4.4064,0,
relaxed,design340,1280,96,,,1,
relaxed,design340,1280,97,,,1,
relaxed,design340,1280,98,211,3.0483,0,
relaxed,design340,1280,99,326,4.7098,0,
relaxed,design340,1810,0,,,1,
relaxed,design340,1810,1,322,13.1015,0,
relaxed,design340,1810,2,,,1,
relaxed,design340,1810,3,312,12.6946,0,
relaxed,design340,1810,4,339,13.7932,0,
relaxed,design340,1810,5,269,10.9451,0,
relaxed,design340,1810,6,238,9.6837,0,
relaxed,design340,1810,7,,,1,
relaxed,design340,1810,8,,,1,
relaxed,design340,1810,9,300,12.2064,0,
relaxed,design340,1810,10,,,1,
relaxed,design340,1810,11,147,5.9811,0,
relaxed,design340,1810,12,279,11.3519,0,
relaxed,design340,1810,13,243,9.8872,0,
relaxed,design340,1810,14,,,1,
relaxed,design340,1810,15,,,1,
relaxed,design340,1810,16,312,12.6946,0,
relaxed,design340,1810,17,278,11.3113,0,
relaxed,design340,1810,18,,,1,
relaxed,design340,1810,19,274,11.1485,0,
relaxed,design340,1810,20,320,13.0202,0,
relaxed,design340,1810,21,,,1,
relaxed,design340,1810,22,,,1,
relaxed,design340,1810,23,,,1,
relaxed,design340,1810,24,,,1,
relaxed,design340,1810,25,268,10.9044,0,
relaxed,design340,1810,26,178,7.2425,0,
relaxed,design340,1810,27,277,11.2706,0,
relaxed,design340,1810,28,,,1,
relaxed,design340,1810,29,354,14.4035,0,
relaxed,design340,1810,30,,,1,
relaxed,design340,1810,31,380,15.4614,0,
relaxed,design340,1810,32,,,1,
relaxed,design340,1810,33,,,1,
relaxed,design340,1810,34,333,13.5491,0,
relaxed,design340,1810,35,,,1,
relaxed,design340,1810,36,,,1,
relaxed,design340,1810,37,,,1,
relaxed,design340,1810,38,,,1,
relaxed,design340,1810,39,,,1,
relaxed,design340,1810,40,,,1,
relaxed,design340,1810,41,,,1,
relaxed,design340,1810,42,183,7.4459,0,
relaxed,design340,1810,43,159,6.4694,0,
relaxed,design340,1810,44,,,1,
relaxed,design340,1810,45,260,10.5789,0,
relaxed,design340,1810,46,317,12.8981,0,
relaxed,design340,1810,47,381,15.5021,0,
relaxed,design340,1810,48,215,8.7479,0,
relaxed,design340,1810,49,248,10.0906,0,
relaxed,design340,1810,50,,,1,
relaxed,design340,1810,51,367,14.9325,0,
relaxed,design340,1810,52,,,1,
relaxed,design340,1810,53,,,1,
relaxed,design340,1810,54,,,1,
relaxed,design340,1810,55,272,11.0671,0,
relaxed,design340,1810,56,219,8.9107,0,
relaxed,design340,1810,57,351,14.2815,0,
relaxed,design340,1810,58,,,1,
relaxed,design340,1810,59,,,1,
relaxed,design340,1810,60,,,1,
relaxed,design340,1810,61,269,10.9451,0,
relaxed,design340,1810,62,247,10.0499,0,
relaxed,design340,1810,63,,,1,
relaxed,design340,1810,64,298,12.125,0,
relaxed,design340,1810,65,366,14.8918,0,
relaxed,design340,1810,66,187,7.6087,0,
relaxed,design340,1810,67,,,1,
relaxed,design340,1810,68,,,1,
relaxed,design340,1810,69,,,1,
relaxed,design340,1810,70,,,1,
relaxed,design340,1810,71,227,9.2362,0,
relaxed,design340,1810,72,,,1,
relaxed,design340,1810,73,,,1,
relaxed,design340,1810,74,,,1,
relaxed,design340,1810,75,274,11.1485,0,
relaxed,design340,1810,76,,,1,
relaxed,design340,1810,77,,,1,
relaxed,design340,1810,78,,,1,
relaxed,design340,1810,79,240,9.7651,0,
relaxed,design340,1810,80,308,12.5319,0,
relaxed,design340,1810,81,329,13.3863,0,
relaxed,design340,1810,82,233,9.4803,0,
relaxed,design340,1810,83,,,1,
relaxed,design340,1810,84,323,13.1422,0,
relaxed,design340,1810,85,,,1,
relaxed,design340,1810,86,,,1,
relaxed,design340,1810,87,286,11.6368,0,
relaxed,design340,1810,88,,,1,
relaxed,design340,1810,89,214,8.7072,0,
relaxed,design340,1810,90,178,7.2425,0,
relaxed,design340,1810,91,,,1,
relaxed,design340,1810,92,391,15.909,0,
relaxed,design340,1810,93,246,10.0092,0,
relaxed,design340,1810,94,260,10.5789,0,
relaxed,design340,1810,95,,,1,
relaxed,design340,1810,96,184,7.4866,0,
relaxed,design340,1810,97,219,8.9107,0,
relaxed,design340,1810,98,264,10.7416,0,
relaxed,design340,1810,99,190,7.7307,0,
relaxed,baseline,160,0,,,1,
relaxed,baseline,160,1,217,1.6972,0,
relaxed,baseline,160,2,,,1,
relaxed,baseline,160,3,,,1,
relaxed,baseline,160,4,117,0.9151,0,
relaxed,baseline,160,5,,,1,
relaxed,baseline,160,6,143,1.1184,0,
relaxed,baseline,160,7,389,3.0424,0,
relaxed,baseline,160,8,277,2.1664,0,
relaxed,baseline,160,9,186,1.4547,0,
relaxed,baseline,160,10,,,1,
relaxed,baseline,160,11,104,0.8134,0,
relaxed,baseline,160,12,,,1,
relaxed,baseline,160,13,290,2.2681,0,
relaxed,baseline,160,14,,,1,
relaxed,baseline,160,15,,,1,
relaxed,baseline,160,16,,,1,
relaxed,baseline,160,17,90,0.7039,0,
relaxed,baseline,160,18,254,1.9866,0,
relaxed,baseline,160,19,,,1,
relaxed,baseline,160,20,391,3.058,0,
relaxed,baseline,160,21,408,3.191,0,
relaxed,baseline,160,22,,,1,
relaxed,baseline,160,23,267,2.0882,0,
relaxed,baseline,160,24,109,0.8525,0,
relaxed,baseline,160,25,103,0.8056,0,
relaxed,baseline,160,26,,,1,
relaxed,baseline,160,27,,,1,
relaxed,baseline,160,28,,,1,
relaxed,baseline,160,29,,,1,
relaxed,baseline,160,30,,,1,
relaxed,baseline,160,31,351,2.7452,0,
relaxed,baseline,160,32,238,1.8614,0,
relaxed,baseline,160,33,,,1,
relaxed,baseline,160,34,,,1,
relaxed,baseline,160,35,238,1.8614,0,
relaxed,baseline,160,36,319,2.4949,0,
relaxed,baseline,160,37,196,1.5329,0,
relaxed,baseline,160,38,103,0.8056,0,
relaxed,baseline,160,39,167,1.3061,0,
relaxed,baseline,160,40,83,0.6491,0,
relaxed,baseline,160,41,222,1.7363,0,
relaxed,baseline,160,42,,,1,
relaxed,baseline,160,43,290,2.2681,0,
relaxed,baseline,160,44,110,0.8603,0,
relaxed,baseline,160,45,62,0.4849,0,
relaxed,baseline,160,46,129,1.0089,0,
relaxed,baseline,160,47,,,1,
relaxed,baseline,160,48,258,2.0178,0,
relaxed,baseline,160,49,368,2.8782,0,
relaxed,baseline,160,50,,,1,
relaxed,baseline,160,51,,,1,
relaxed,baseline,160,52,372,2.9094,0,
relaxed,baseline,160,53,193,1.5095,0,
relaxed,baseline,160,54,82,0.6413,0,
relaxed,baseline,160,55,214,1.6737,0,
relaxed,baseline,160,56,247,1.9318,0,
relaxed,baseline,160,57,166,1.2983,0,
relaxed,baseline,160,58,60,0.4693,0,
relaxed,baseline,160,59,216,1.6894,0,
relaxed,baseline,160,60,80,0.6257,0,
relaxed,baseline,160,61,,,1,
relaxed,baseline,160,62,,,1,
relaxed,baseline,160,63,110,0.8603,0,
relaxed,baseline,160,64,,,1,
relaxed,baseline,160,65,,,1,
relaxed,baseline,160,66,,,1,
relaxed,baseline,160,67,,,1,
relaxed,baseline,160,68,352,2.753,0,
relaxed,baseline,160,69,,,1,
relaxed,baseline,160,70,299,2.3385,0,
relaxed,baseline,160,71,,,1,
relaxed,baseline,160,72,260,2.0335,0,
relaxed,baseline,160,73,112,0.876,0,
relaxed,baseline,160,74,129,1.0089,0,
relaxed,baseline,160,75,378,2.9564,0,
relaxed,baseline,160,76,275,2.1508,0,
relaxed,baseline,160,77,,,1,
relaxed,baseline,160,78,134,1.048,0,
relaxed,baseline,160,79,,,1,
relaxed,baseline,160,80,,,1,
relaxed,baseline,160,81,,,1,
relaxed,baseline,160,82,,,1,
relaxed,baseline,160,83,,,1,
relaxed,baseline,160,84,,,1,
relaxed,baseline,160,85,,,1,
relaxed,baseline,160,86,,,1,
relaxed,baseline,160,87,82,0.6413,0,
relaxed,baseline,160,88,150,1.1732,0,
relaxed,baseline,160,89,,,1,
relaxed,baseline,160,90,,,1,
relaxed,baseline,160,91,237,1.8536,0,
relaxed,baseline,160,92,,,1,
relaxed,baseline,160,93,,,1,
relaxed,baseline,160,94,,,1,
relaxed,baseline,160,95,,,1,
relaxed,baseline,160,96,,,1,
relaxed,baseline,160,97,,,1,
relaxed,baseline,160,98,,,1,
relaxed,baseline,160,99,,,1,
relaxed,baseline,320,0,,,1,
relaxed,baseline,320,1,,,1,
relaxed,baseline,320,2,,,1,
relaxed,baseline,320,3,,,1,
relaxed,baseline,320,4,,,1,
relaxed,baseline,320,5,308,2.3205,0,
relaxed,baseline,320,6,,,1,
relaxed,baseline,320,7,,,1,
relaxed,baseline,320,8,167,1.2582,0,
relaxed,baseline,320,9,,,1,
relaxed,baseline,320,10,229,1.7253,0,
relaxed,baseline,320,11,,,1,
relaxed,baseline,320,12,359,2.7047,0,
relaxed,baseline,320,13,435,3.2773,0,
relaxed,baseline,320,14,,,1,
relaxed,baseline,320,15,340,2.5616,0,
relaxed,baseline,320,16,503,3.7896,0,
relaxed,baseline,320,17,,,1,
relaxed,baseline,320,18,,,1,
relaxed,baseline,320,19,,,1,
relaxed,baseline,320,20,294,2.215,0,
relaxed,baseline,320,21,,,1,
relaxed,baseline,320,22,,,1,
relaxed,baseline,320,23,,,1,
relaxed,baseline,320,24,148,1.115,0,
relaxed,baseline,320,25,,,1,
relaxed,baseline,320,26,83,0.6253,0,
relaxed,baseline,320,27,497,3.7444,0,
relaxed,baseline,320,28,502,3.7821,0,
relaxed,baseline,320,29,,,1,
relaxed,baseline,320,30,464,3.4958,0,
relaxed,baseline,320,31,,,1,
relaxed,baseline,320,32,141,1.0623,0,
relaxed,baseline,320,33,616,4.641,0,
relaxed,baseline,320,34,568,4.2794,0,
relaxed,baseline,320,35,,,1,
relaxed,baseline,320,36,,,1,
relaxed,baseline,320,37,317,2.3883,0,
relaxed,baseline,320,38,280,2.1095,0,
relaxed,baseline,320,39,,,1,
relaxed,baseline,320,40,536,4.0383,0,
relaxed,baseline,320,41,,,1,
relaxed,baseline,320,42,,,1,
relaxed,baseline,320,43,145,1.0924,0,
relaxed,baseline,320,44,549,4.1362,0,
relaxed,baseline,320,45,457,3.4431,0,
relaxed,baseline,320,46,279,2.102,0,
relaxed,baseline,320,47,359,2.7047,0,
relaxed,baseline,320,48,405,3.0513,0,
relaxed,baseline,320,49,,,1,
relaxed,baseline,320,50,463,3.4883,0,
relaxed,baseline,320,51,172,1.2959,0,
relaxed,baseline,320,52,401,3.0212,0,
relaxed,baseline,320,53,,,1,
relaxed,baseline,320,54,178,1.3411,0,
relaxed,baseline,320,55,,,1,
relaxed,baseline,320,56,240,1.8082,0,
relaxed,baseline,320,57,,,1,
relaxed,baseline,320,58,192,1.4465,0,
relaxed,baseline,320,59,579,4.3622,0,
relaxed,baseline,320,60,595,4.4828,0,
relaxed,baseline,320,61,330,2.4863,0,
relaxed,baseline,320,62,,,1,
relaxed,baseline,320,63,166,1.2507,0,
relaxed,baseline,320,64,,,1,
relaxed,baseline,320,65,196,1.4767,0,
relaxed,baseline,320,66,,,1,
relaxed,baseline,320,67,386,2.9082,0,
relaxed,baseline,320,68,,,1,
relaxed,baseline,320,69,,,1,
relaxed,baseline,320,70,,,1,
relaxed,baseline,320,71,,,1,
relaxed,baseline,320,72,,,1,
relaxed,baseline,320,73,607,4.5732,0,
relaxed,baseline,320,74,358,2.6972,0,
relaxed,baseline,320,75,485,3.654,0,
relaxed,baseline,320,76,,,1,
relaxed,baseline,320,77,,,1,
relaxed,baseline,320,78,,,1,
relaxed,baseline,320,79,,,1,
relaxed,baseline,320,80,,,1,
relaxed,baseline,320,81,,,1,
relaxed,baseline,320,82,,,1,
relaxed,baseline,320,83,501,3.7746,0,
relaxed,baseline,320,84,108,0.8137,0,
relaxed,baseline,320,85,90,0.6781,0,
relaxed,baseline,320,86,,,1,
relaxed,baseline,320,87,,,1,
relaxed,baseline,320,88,385,2.9006,0,
relaxed,baseline,320,89,,,1,
relaxed,baseline,320,90,284,2.1397,0,
relaxed,baseline,320,91,262,1.9739,0,
relaxed,baseline,320,92,426,3.2095,0,
relaxed,baseline,320,93,311,2.3431,0,
relaxed,baseline,320,94,491,3.6992,0,
relaxed,baseline,320,95,,,1,
relaxed,baseline,320,96,273,2.0568,0,
relaxed,baseline,320,97,,,1,
relaxed,baseline,320,98,592,4.4602,0,
relaxed,baseline,320,99,,,1,
relaxed,baseline,640,0,,,1,
relaxed,baseline,640,1,1054,9.5659,0,
relaxed,baseline,640,2,,,1,
relaxed,baseline,640,3,1113,10.1014,0,
relaxed,baseline,640,4,650,5.8993,0,
relaxed,baseline,640,5,574,5.2095,0,
relaxed,baseline,640,6,1140,10.3465,0,
relaxed,baseline,640,7,1052,9.5478,0,
relaxed,baseline,640,8,,,1,
relaxed,baseline,640,9,,,1,
relaxed,baseline,640,10,,,1,
relaxed,baseline,640,11,,,1,
relaxed,baseline,640,12,,,1,
relaxed,baseline,640,13,744,6.7524,0,
relaxed,baseline,640,14,642,5.8267,0,
relaxed,baseline,640,15,,,1,
relaxed,baseline,640,16,388,3.5214,0,
relaxed,baseline,640,17,,,1,
relaxed,baseline,640,18,375,3.4034,0,
relaxed,baseline,640,19,245,2.2236,0,
relaxed,baseline,640,20,575,5.2186,0,
relaxed,baseline,640,21,,,1,
relaxed,baseline,640,22,,,1,
relaxed,baseline,640,23,,,1,
relaxed,baseline,640,24,856,7.7689,0,
relaxed,baseline,640,25,,,1,
relaxed,baseline,640,26,582,5.2821,0,
relaxed,baseline,640,27,,,1,
relaxed,baseline,640,28,,,1,
relaxed,baseline,640,29,251,2.278,0,
relaxed,baseline,640,30,,,1,
relaxed,baseline,640,31,455,4.1295,0,
relaxed,baseline,640,32,,,1,
relaxed,baseline,640,33,,,1,
relaxed,baseline,640,34,,,1,
relaxed,baseline,640,35,942,8.5495,0,
relaxed,baseline,640,36,,,1,
relaxed,baseline,640,37,737,6.6889,0,
relaxed,baseline,640,38,,,1,
relaxed,baseline,640,39,,,1,
relaxed,baseline,640,40,634,5.7541,0,
relaxed,baseline,640,41,,,1,
relaxed,baseline,640,42,582,5.2821,0,
relaxed,baseline,640,43,,,1,
relaxed,baseline,640,44,,,1,
relaxed,baseline,640,45,,,1,
relaxed,baseline,640,46,,,1,
relaxed,baseline,640,47,,,1,
relaxed,baseline,640,48,1147,10.41,0,
relaxed,baseline,640,49,737,6.6889,0,
relaxed,baseline,640,50,,,1,
relaxed,baseline,640,51,,,1,
relaxed,baseline,640,52,,,1,
relaxed,baseline,640,53,1026,9.3118,0,
relaxed,baseline,640,54,,,1,
relaxed,baseline,640,55,512,4.6468,0,
relaxed,baseline,640,56,534,4.8465,0,
relaxed,baseline,640,57,839,7.6146,0,
relaxed,baseline,640,58,598,5.4274,0,
relaxed,baseline,640,59,,,1,
relaxed,baseline,640,60,460,4.1749,0,
relaxed,baseline,640,61,710,6.4439,0,
relaxed,baseline,640,62,281,2.5503,0,
relaxed,baseline,640,63,382,3.467,0,
relaxed,baseline,640,64,476,4.3201,0,
relaxed,baseline,640,65,207,1.8787,0,
relaxed,baseline,640,66,,,1,
relaxed,baseline,640,67,,,1,
relaxed,baseline,640,68,,,1,
relaxed,baseline,640,69,825,7.4876,0,
relaxed,baseline,640,70,,,1,
relaxed,baseline,640,71,659,5.981,0,
relaxed,baseline,640,72,,,1,
relaxed,baseline,640,73,,,1,
relaxed,baseline,640,74,329,2.986,0,
relaxed,baseline,640,75,1059,9.6113,0,
relaxed,baseline,640,76,,,1,
relaxed,baseline,640,77,,,1,
relaxed,baseline,640,78,,,1,
relaxed,baseline,640,79,257,2.3325,0,
relaxed,baseline,640,80,788,7.1518,0,
relaxed,baseline,640,81,,,1,
relaxed,baseline,640,82,,,1,
relaxed,baseline,640,83,306,2.7772,0,
relaxed,baseline,640,84,910,8.259,0,
relaxed,baseline,640,85,403,3.6576,0,
relaxed,baseline,640,86,309,2.8044,0,
relaxed,baseline,640,87,,,1,
relaxed,baseline,640,88,498,4.5198,0,
relaxed,baseline,640,89,331,3.0041,0,
relaxed,baseline,640,90,,,1,
relaxed,baseline,640,91,529,4.8011,0,
relaxed,baseline,640,92,493,4.4744,0,
relaxed,baseline,640,93,,,1,
relaxed,baseline,640,94,912,8.2772,0,
relaxed,baseline,640,95,,,1,
relaxed,baseline,640,96,987,8.9579,0,
relaxed,baseline,640,97,215,1.9513,0,
relaxed,baseline,640,98,872,7.9141,0,
relaxed,baseline,640,99,,,1,
relaxed,baseline,1280,0,811,11.1103,0,
relaxed,baseline,1280,1,,,1,
relaxed,baseline,1280,2,,,1,
relaxed,baseline,1280,3,,,1,
relaxed,baseline,1280,4,,,1,
relaxed,baseline,1280,5,,,1,
relaxed,baseline,1280,6,1855,25.4127,0,
relaxed,baseline,1280,7,,,1,
relaxed,baseline,1280,8,981,13.4393,0,
relaxed,baseline,1280,9,1924,26.3579,0,
relaxed,baseline,1280,10,,,1,
relaxed,baseline,1280,11,970,13.2886,0,
relaxed,baseline,1280,12,679,9.302,0,
relaxed,baseline,1280,13,,,1,
relaxed,baseline,1280,14,1016,13.9187,0,
relaxed,baseline,1280,15,,,1,
relaxed,baseline,1280,16,,,1,
relaxed,baseline,1280,17,,,1,
relaxed,baseline,1280,18,1826,25.0154,0,
relaxed,baseline,1280,19,,,1,
relaxed,baseline,1280,20,1158,15.8641,0,
relaxed,baseline,1280,21,1083,14.8366,0,
relaxed,baseline,1280,22,,,1,
relaxed,baseline,1280,23,,,1,
relaxed,baseline,1280,24,1495,20.4808,0,
relaxed,baseline,1280,25,,,1,
relaxed,baseline,1280,26,575,7.8772,0,
relaxed,baseline,1280,27,2006,27.4813,0,
relaxed,baseline,1280,28,932,12.768,0,
relaxed,baseline,1280,29,,,1,
relaxed,baseline,1280,30,1118,15.3161,0,
relaxed,baseline,1280,31,1111,15.2202,0,
relaxed,baseline,1280,32,1887,25.8511,0,
relaxed,baseline,1280,33,1222,16.7409,0,
relaxed,baseline,1280,34,,,1,
relaxed,baseline,1280,35,,,1,
relaxed,baseline,1280,36,1050,14.3845,0,
relaxed,baseline,1280,37,,,1,
relaxed,baseline,1280,38,851,11.6583,0,
relaxed,baseline,1280,39,,,1,
relaxed,baseline,1280,40,1479,20.2616,0,
relaxed,baseline,1280,41,,,1,
relaxed,baseline,1280,42,,,1,
relaxed,baseline,1280,43,,,1,
relaxed,baseline,1280,44,1684,23.0701,0,
relaxed,baseline,1280,45,1191,16.3162,0,
relaxed,baseline,1280,46,651,8.9184,0,
relaxed,baseline,1280,47,,,1,
relaxed,baseline,1280,48,,,1,
relaxed,baseline,1280,49,1134,15.5353,0,
relaxed,baseline,1280,50,551,7.5485,0,
relaxed,baseline,1280,51,1852,25.3716,0,
relaxed,baseline,1280,52,1954,26.7689,0,
relaxed,baseline,1280,53,,,1,
relaxed,baseline,1280,54,1388,19.015,0,
relaxed,baseline,1280,55,1744,23.892,0,
relaxed,baseline,1280,56,,,1,
relaxed,baseline,1280,57,,,1,
relaxed,baseline,1280,58,1671,22.892,0,
relaxed,baseline,1280,59,1430,19.5904,0,
relaxed,baseline,1280,60,,,1,
relaxed,baseline,1280,61,,,1,
relaxed,baseline,1280,62,,,1,
relaxed,baseline,1280,63,1235,16.919,0,
relaxed,baseline,1280,64,,,1,
relaxed,baseline,1280,65,,,1,
relaxed,baseline,1280,66,796,10.9048,0,
relaxed,baseline,1280,67,1994,27.3169,0,
relaxed,baseline,1280,68,2027,27.769,0,
relaxed,baseline,1280,69,762,10.4391,0,
relaxed,baseline,1280,70,,,1,
relaxed,baseline,1280,71,,,1,
relaxed,baseline,1280,72,,,1,
relaxed,baseline,1280,73,1308,17.919,0,
relaxed,baseline,1280,74,,,1,
relaxed,baseline,1280,75,,,1,
relaxed,baseline,1280,76,,,1,
relaxed,baseline,1280,77,,,1,
relaxed,baseline,1280,78,,,1,
relaxed,baseline,1280,79,585,8.0142,0,
relaxed,baseline,1280,80,1360,18.6314,0,
relaxed,baseline,1280,81,1156,15.8367,0,
relaxed,baseline,1280,82,1893,25.9333,0,
relaxed,baseline,1280,83,1253,17.1655,0,
relaxed,baseline,1280,84,527,7.2197,0,
relaxed,baseline,1280,85,1030,14.1105,0,
relaxed,baseline,1280,86,,,1,
relaxed,baseline,1280,87,,,1,
relaxed,baseline,1280,88,,,1,
relaxed,baseline,1280,89,,,1,
relaxed,baseline,1280,90,,,1,
relaxed,baseline,1280,91,913,12.5077,0,
relaxed,baseline,1280,92,,,1,
relaxed,baseline,1280,93,1756,24.0564,0,
relaxed,baseline,1280,94,2017,27.632,0,
relaxed,baseline,1280,95,1304,17.8642,0,
relaxed,baseline,1280,96,1964,26.9059,0,
relaxed,baseline,1280,97,,,1,
relaxed,baseline,1280,98,,,1,
relaxed,baseline,1280,99,665,9.1102,0,
relaxed,baseline,1810,0,,,1,
relaxed,baseline,1810,1,1402,24.821,0,
relaxed,baseline,1810,2,,,1,
relaxed,baseline,1810,3,,,1,
relaxed,baseline,1810,4,1742,30.8403,0,
relaxed,baseline,1810,5,,,1,
relaxed,baseline,1810,6,,,1,
relaxed,baseline,1810,7,,,1,
relaxed,baseline,1810,8,2333,41.3034,0,
relaxed,baseline,1810,9,,,1,
relaxed,baseline,1810,10,,,1,
relaxed,baseline,1810,11,,,1,
relaxed,baseline,1810,12,1682,29.7781,0,
relaxed,baseline,1810,13,2207,39.0727,0,
relaxed,baseline,1810,14,1678,29.7073,0,
relaxed,baseline,1810,15,2167,38.3645,0,
relaxed,baseline,1810,16,1326,23.4755,0,
relaxed,baseline,1810,17,2579,45.6586,0,
relaxed,baseline,1810,18,1021,18.0758,0,
relaxed,baseline,1810,19,847,14.9953,0,
relaxed,baseline,1810,20,,,1,
relaxed,baseline,1810,21,1433,25.3698,0,
relaxed,baseline,1810,22,,,1,
relaxed,baseline,1810,23,,,1,
relaxed,baseline,1810,24,,,1,
relaxed,baseline,1810,25,,,1,
relaxed,baseline,1810,26,,,1,
relaxed,baseline,1810,27,,,1,
relaxed,baseline,1810,28,,,1,
relaxed,baseline,1810,29,,,1,
relaxed,baseline,1810,30,1775,31.4246,0,
relaxed,baseline,1810,31,,,1,
relaxed,baseline,1810,32,2422,42.879,0,
relaxed,baseline,1810,33,,,1,
relaxed,baseline,1810,34,,,1,
relaxed,baseline,1810,35,1520,26.91,0,
relaxed,baseline,1810,36,,,1,
relaxed,baseline,1810,37,,,1,
relaxed,baseline,1810,38,,,1,
relaxed,baseline,1810,39,,,1,
relaxed,baseline,1810,40,2116,37.4616,0,
relaxed,baseline,1810,41,2523,44.6671,0,
relaxed,baseline,1810,42,975,17.2614,0,
relaxed,baseline,1810,43,1320,23.3692,0,
relaxed,baseline,1810,44,,,1,
relaxed,baseline,1810,45,,,1,
relaxed,baseline,1810,46,,,1,
relaxed,baseline,1810,47,,,1,
relaxed,baseline,1810,48,2511,44.4547,0,
relaxed,baseline,1810,49,,,1,
relaxed,baseline,1810,50,,,1,
relaxed,baseline,1810,51,,,1,
relaxed,baseline,1810,52,,,1,
relaxed,baseline,1810,53,1469,26.0071,0,
relaxed,baseline,1810,54,1065,18.8547,0,
relaxed,baseline,1810,55,,,1,
relaxed,baseline,1810,56,2038,36.0807,0,
relaxed,baseline,1810,57,2591,45.871,0,
relaxed,baseline,1810,58,,,1,
relaxed,baseline,1810,59,,,1,
relaxed,baseline,1810,60,,,1,
relaxed,baseline,1810,61,2360,41.7814,0,
relaxed,baseline,1810,62,905,16.0221,0,
relaxed,baseline,1810,63,2077,36.7712,0,
relaxed,baseline,1810,64,,,1,
relaxed,baseline,1810,65,,,1,
relaxed,baseline,1810,66,1027,18.182,0,
relaxed,baseline,1810,67,864,15.2962,0,
relaxed,baseline,1810,68,2322,41.1086,0,
relaxed,baseline,1810,69,,,1,
relaxed,baseline,1810,70,1104,19.5452,0,
relaxed,baseline,1810,71,774,13.7029,0,
relaxed,baseline,1810,72,2282,40.4005,0,
relaxed,baseline,1810,73,,,1,
relaxed,baseline,1810,74,,,1,
relaxed,baseline,1810,75,831,14.712,0,
relaxed,baseline,1810,76,,,1,
relaxed,baseline,1810,77,,,1,
relaxed,baseline,1810,78,2129,37.6918,0,
relaxed,baseline,1810,79,2427,42.9675,0,
relaxed,baseline,1810,80,1279,22.6434,0,
relaxed,baseline,1810,81,1338,23.6879,0,
relaxed,baseline,1810,82,524,9.2769,0,
relaxed,baseline,1810,83,2113,37.4085,0,
relaxed,baseline,1810,84,2067,36.5941,0,
relaxed,baseline,1810,85,,,1,
relaxed,baseline,1810,86,1873,33.1595,0,
relaxed,baseline,1810,87,1492,26.4143,0,
relaxed,baseline,1810,88,1368,24.219,0,
relaxed,baseline,1810,89,1069,18.9255,0,
relaxed,baseline,1810,90,1714,30.3446,0,
relaxed,baseline,1810,91,,,1,
relaxed,baseline,1810,92,2294,40.6129,0,
relaxed,baseline,1810,93,1126,19.9347,0,
relaxed,baseline,1810,94,959,16.9781,0,
relaxed,baseline,1810,95,2110,37.3554,0,
relaxed,baseline,1810,96,2084,36.8951,0,
relaxed,baseline,1810,97,,,1,
relaxed,baseline,1810,98,,,1,
relaxed,baseline,1810,99,,,1,
relaxed,baseline_tuned,160,0,236,2.3414,0,
relaxed,baseline_tuned,160,1,,,1,
relaxed,baseline_tuned,160,2,257,2.5498,0,
relaxed,baseline_tuned,160,3,174,1.7263,0,
relaxed,baseline_tuned,160,4,,,1,
relaxed,baseline_tuned,160,5,209,2.0736,0,
relaxed,baseline_tuned,160,6,251,2.4903,0,
relaxed,baseline_tuned,160,7,86,0.8532,0,
relaxed,baseline_tuned,160,8,,,1,
relaxed,baseline_tuned,160,9,135,1.3394,0,
relaxed,baseline_tuned,160,10,257,2.5498,0,
relaxed,baseline_tuned,160,11,,,1,
relaxed,baseline_tuned,160,12,,,1,
relaxed,baseline_tuned,160,13,93,0.9227,0,
relaxed,baseline_tuned,160,14,,,1,
relaxed,baseline_tuned,160,15,,,1,
relaxed,baseline_tuned,160,16,,,1,
relaxed,baseline_tuned,160,17,237,2.3514,0,
relaxed,baseline_tuned,160,18,,,1,
relaxed,baseline_tuned,160,19,,,1,
relaxed,baseline_tuned,160,20,250,2.4803,0,
relaxed,baseline_tuned,160,21,,,1,
relaxed,baseline_tuned,160,22,211,2.0934,0,
relaxed,baseline_tuned,160,23,175,1.7362,0,
relaxed,baseline_tuned,160,24,70,0.6945,0,
relaxed,baseline_tuned,160,25,192,1.9049,0,
relaxed,baseline_tuned,160,26,,,1,
relaxed,baseline_tuned,160,27,224,2.2224,0,
relaxed,baseline_tuned,160,28,181,1.7958,0,
relaxed,baseline_tuned,160,29,108,1.0715,0,
relaxed,baseline_tuned,160,30,,,1,
relaxed,baseline_tuned,160,31,,,1,
relaxed,baseline_tuned,160,32,218,2.1629,0,
relaxed,baseline_tuned,160,33,,,1,
relaxed,baseline_tuned,160,34,,,1,
relaxed,baseline_tuned,160,35,,,1,
relaxed,baseline_tuned,160,36,142,1.4088,0,
relaxed,baseline_tuned,160,37,,,1,
relaxed,baseline_tuned,160,38,128,1.2699,0,
relaxed,baseline_tuned,160,39,90,0.8929,0,
relaxed,baseline_tuned,160,40,141,1.3989,0,
relaxed,baseline_tuned,160,41,135,1.3394,0,
relaxed,baseline_tuned,160,42,,,1,
relaxed,baseline_tuned,160,43,193,1.9148,0,
relaxed,baseline_tuned,160,44,,,1,
relaxed,baseline_tuned,160,45,,,1,
relaxed,baseline_tuned,160,46,,,1,
relaxed,baseline_tuned,160,47,103,1.0219,0,
relaxed,baseline_tuned,160,48,,,1,
relaxed,baseline_tuned,160,49,147,1.4584,0,
relaxed,baseline_tuned,160,50,,,1,
relaxed,baseline_tuned,160,51,119,1.1806,0,
relaxed,baseline_tuned,160,52,,,1,
relaxed,baseline_tuned,160,53,96,0.9524,0,
relaxed,baseline_tuned,160,54,80,0.7937,0,
relaxed,baseline_tuned,160,55,89,0.883,0,
relaxed,baseline_tuned,160,56,,,1,
relaxed,baseline_tuned,160,57,118,1.1707,0,
relaxed,baseline_tuned,160,58,50,0.4961,0,
relaxed,baseline_tuned,160,59,,,1,
relaxed,baseline_tuned,160,60,,,1,
relaxed,baseline_tuned,160,61,249,2.4704,0,
relaxed,baseline_tuned,160,62,251,2.4903,0,
relaxed,baseline_tuned,160,63,262,2.5994,0,
relaxed,baseline_tuned,160,64,,,1,
relaxed,baseline_tuned,160,65,233,2.3117,0,
relaxed,baseline_tuned,160,66,,,1,
relaxed,baseline_tuned,160,67,,,1,
relaxed,baseline_tuned,160,68,,,1,
relaxed,baseline_tuned,160,69,,,1,
relaxed,baseline_tuned,160,70,122,1.2104,0,
relaxed,baseline_tuned,160,71,193,1.9148,0,
relaxed,baseline_tuned,160,72,,,1,
relaxed,baseline_tuned,160,73,168,1.6668,0,
relaxed,baseline_tuned,160,74,91,0.9028,0,
relaxed,baseline_tuned,160,75,,,1,
relaxed,baseline_tuned,160,76,,,1,
relaxed,baseline_tuned,160,77,145,1.4386,0,
relaxed,baseline_tuned,160,78,167,1.6569,0,
relaxed,baseline_tuned,160,79,,,1,
relaxed,baseline_tuned,160,80,,,1,
relaxed,baseline_tuned,160,81,,,1,
relaxed,baseline_tuned,160,82,,,1,
relaxed,baseline_tuned,160,83,,,1,
relaxed,baseline_tuned,160,84,161,1.5973,0,
relaxed,baseline_tuned,160,85,,,1,
relaxed,baseline_tuned,160,86,,,1,
relaxed,baseline_tuned,160,87,77,0.7639,0,
relaxed,baseline_tuned,160,88,,,1,
relaxed,baseline_tuned,160,89,,,1,
relaxed,baseline_tuned,160,90,113,1.1211,0,
relaxed,baseline_tuned,160,91,161,1.5973,0,
relaxed,baseline_tuned,160,92,181,1.7958,0,
relaxed,baseline_tuned,160,93,130,1.2898,0,
relaxed,baseline_tuned,160,94,,,1,
relaxed,baseline_tuned,160,95,,,1,
relaxed,baseline_tuned,160,96,267,2.649,0,
relaxed,baseline_tuned,160,97,,,1,
relaxed,baseline_tuned,160,98,125,1.2402,0,
relaxed,baseline_tuned,160,99,,,1,
relaxed,baseline_tuned,320,0,,,1,
relaxed,baseline_tuned,320,1,,,1,
relaxed,baseline_tuned,320,2,,,1,
relaxed,baseline_tuned,320,3,513,4.2404,0,
relaxed,baseline_tuned,320,4,,,1,
relaxed,baseline_tuned,320,5,210,1.7358,0,
relaxed,baseline_tuned,320,6,,,1,
relaxed,baseline_tuned,320,7,,,1,
relaxed,baseline_tuned,320,8,444,3.6701,0,
relaxed,baseline_tuned,320,9,203,1.678,0,
relaxed,baseline_tuned,320,10,,,1,
relaxed,baseline_tuned,320,11,,,1,
relaxed,baseline_tuned,320,12,183,1.5127,0,
relaxed,baseline_tuned,320,13,,,1,
relaxed,baseline_tuned,320,14,229,1.8929,0,
relaxed,baseline_tuned,320,15,151,1.2482,0,
relaxed,baseline_tuned,320,16,196,1.6201,0,
relaxed,baseline_tuned,320,17,,,1,
relaxed,baseline_tuned,320,18,484,4.0007,0,
relaxed,baseline_tuned,320,19,,,1,
relaxed,baseline_tuned,320,20,316,2.612,0,
relaxed,baseline_tuned,320,21,,,1,
relaxed,baseline_tuned,320,22,,,1,
relaxed,baseline_tuned,320,23,436,3.6039,0,
relaxed,baseline_tuned,320,24,,,1,
relaxed,baseline_tuned,320,25,,,1,
relaxed,baseline_tuned,320,26,455,3.761,0,
relaxed,baseline_tuned,320,27,,,1,
relaxed,baseline_tuned,320,28,,,1,
relaxed,baseline_tuned,320,29,411,3.3973,0,
relaxed,baseline_tuned,320,30,,,1,
relaxed,baseline_tuned,320,31,,,1,
relaxed,baseline_tuned,320,32,,,1,
relaxed,baseline_tuned,320,33,,,1,
relaxed,baseline_tuned,320,34,,,1,
relaxed,baseline_tuned,320,35,,,1,
relaxed,baseline_tuned,320,36,,,1,
relaxed,baseline_tuned,320,37,,,1,
relaxed,baseline_tuned,320,38,216,1.7854,0,
relaxed,baseline_tuned,320,39,,,1,
relaxed,baseline_tuned,320,40,,,1,
relaxed,baseline_tuned,320,41,,,1,
relaxed,baseline_tuned,320,42,,,1,
relaxed,baseline_tuned,320,43,302,2.4963,0,
relaxed,baseline_tuned,320,44,,,1,
relaxed,baseline_tuned,320,45,314,2.5955,0,
relaxed,baseline_tuned,320,46,108,0.8927,0,
relaxed,baseline_tuned,320,47,117,0.9671,0,
relaxed,baseline_tuned,320,48,394,3.2568,0,
relaxed,baseline_tuned,320,49,,,1,
relaxed,baseline_tuned,320,50,145,1.1986,0,
relaxed,baseline_tuned,320,51,,,1,
relaxed,baseline_tuned,320,52,242,2.0004,0,
relaxed,baseline_tuned,320,53,399,3.2981,0,
relaxed,baseline_tuned,320,54,128,1.058,0,
relaxed,baseline_tuned,320,55,208,1.7193,0,
relaxed,baseline_tuned,320,56,289,2.3889,0,
relaxed,baseline_tuned,320,57,,,1,
relaxed,baseline_tuned,320,58,357,2.9509,0,
relaxed,baseline_tuned,320,59,245,2.0251,0,
relaxed,baseline_tuned,320,60,392,3.2402,0,
relaxed,baseline_tuned,320,61,208,1.7193,0,
relaxed,baseline_tuned,320,62,,,1,
relaxed,baseline_tuned,320,63,405,3.3477,0,
relaxed,baseline_tuned,320,64,135,1.1159,0,
relaxed,baseline_tuned,320,65,,,1,
relaxed,baseline_tuned,320,66,,,1,
relaxed,baseline_tuned,320,67,,,1,
relaxed,baseline_tuned,320,68,443,3.6618,0,
relaxed,baseline_tuned,320,69,,,1,
relaxed,baseline_tuned,320,70,534,4.414,0,
relaxed,baseline_tuned,320,71,,,1,
relaxed,baseline_tuned,320,72,,,1,
relaxed,baseline_tuned,320,73,156,1.2895,0,
relaxed,baseline_tuned,320,74,514,4.2487,0,
relaxed,baseline_tuned,320,75,,,1,
relaxed,baseline_tuned,320,76,,,1,
relaxed,baseline_tuned,320,77,,,1,
relaxed,baseline_tuned,320,78,,,1,
relaxed,baseline_tuned,320,79,,,1,
relaxed,baseline_tuned,320,80,456,3.7693,0,
relaxed,baseline_tuned,320,81,,,1,
relaxed,baseline_tuned,320,82,386,3.1906,0,
relaxed,baseline_tuned,320,83,248,2.0499,0,
relaxed,baseline_tuned,320,84,441,3.6453,0,
relaxed,baseline_tuned,320,85,264,2.1822,0,
relaxed,baseline_tuned,320,86,285,2.3558,0,
relaxed,baseline_tuned,320,87,276,2.2814,0,
relaxed,baseline_tuned,320,88,220,1.8185,0,
relaxed,baseline_tuned,320,89,127,1.0498,0,
relaxed,baseline_tuned,320,90,414,3.4221,0,
relaxed,baseline_tuned,320,91,95,0.7853,0,
relaxed,baseline_tuned,320,92,262,2.1657,0,
relaxed,baseline_tuned,320,93,352,2.9096,0,
relaxed,baseline_tuned,320,94,281,2.3227,0,
relaxed,baseline_tuned,320,95,,,1,
relaxed,baseline_tuned,320,96,290,2.3971,0,
relaxed,baseline_tuned,320,97,,,1,
relaxed,baseline_tuned,320,98,314,2.5955,0,
relaxed,baseline_tuned,320,99,,,1,
relaxed,baseline_tuned,640,0,,,1,
relaxed,baseline_tuned,640,1,343,3.2738,0,
relaxed,baseline_tuned,640,2,,,1,
relaxed,baseline_tuned,640,3,,,1,
relaxed,baseline_tuned,640,4,502,4.7914,0,
relaxed,baseline_tuned,640,5,444,4.2378,0,
relaxed,baseline_tuned,640,6,205,1.9566,0,
relaxed,baseline_tuned,640,7,359,3.4265,0,
relaxed,baseline_tuned,640,8,,,1,
relaxed,baseline_tuned,640,9,,,1,
relaxed,baseline_tuned,640,10,,,1,
relaxed,baseline_tuned,640,11,752,7.1775,0,
relaxed,baseline_tuned,640,12,,,1,
relaxed,baseline_tuned,640,13,,,1,
relaxed,baseline_tuned,640,14,427,4.0755,0,
relaxed,baseline_tuned,640,15,,,1,
relaxed,baseline_tuned,640,16,367,3.5028,0,
relaxed,baseline_tuned,640,17,584,5.574,0,
relaxed,baseline_tuned,640,18,661,6.3089,0,
relaxed,baseline_tuned,640,19,,,1,
relaxed,baseline_tuned,640,20,543,5.1827,0,
relaxed,baseline_tuned,640,21,640,6.1085,0,
relaxed,baseline_tuned,640,22,,,1,
relaxed,baseline_tuned,640,23,,,1,
relaxed,baseline_tuned,640,24,772,7.3684,0,
relaxed,baseline_tuned,640,25,,,1,
relaxed,baseline_tuned,640,26,595,5.679,0,
relaxed,baseline_tuned,640,27,,,1,
relaxed,baseline_tuned,640,28,420,4.0087,0,
relaxed,baseline_tuned,640,29,711,6.7862,0,
relaxed,baseline_tuned,640,30,,,1,
relaxed,baseline_tuned,640,31,622,5.9367,0,
relaxed,baseline_tuned,640,32,,,1,
relaxed,baseline_tuned,640,33,672,6.4139,0,
relaxed,baseline_tuned,640,34,,,1,
relaxed,baseline_tuned,640,35,,,1,
relaxed,baseline_tuned,640,36,594,5.6695,0,
relaxed,baseline_tuned,640,37,402,3.8369,0,
relaxed,baseline_tuned,640,38,,,1,
relaxed,baseline_tuned,640,39,495,4.7245,0,
relaxed,baseline_tuned,640,40,,,1,
relaxed,baseline_tuned,640,41,,,1,
relaxed,baseline_tuned,640,42,,,1,
relaxed,baseline_tuned,640,43,,,1,
relaxed,baseline_tuned,640,44,375,3.5792,0,
relaxed,baseline_tuned,640,45,,,1,
relaxed,baseline_tuned,640,46,,,1,
relaxed,baseline_tuned,640,47,,,1,
relaxed,baseline_tuned,640,48,637,6.0799,0,
relaxed,baseline_tuned,640,49,539,5.1445,0,
relaxed,baseline_tuned,640,50,,,1,
relaxed,baseline_tuned,640,51,,,1,
relaxed,baseline_tuned,640,52,576,5.4976,0,
relaxed,baseline_tuned,640,53,311,2.9683,0,
relaxed,baseline_tuned,640,54,517,4.9345,0,
relaxed,baseline_tuned,640,55,420,4.0087,0,
relaxed,baseline_tuned,640,56,673,6.4235,0,
relaxed,baseline_tuned,640,57,,,1,
relaxed,baseline_tuned,640,58,373,3.5601,0,
relaxed,baseline_tuned,640,59,680,6.4903,0,
relaxed,baseline_tuned,640,60,699,6.6716,0,
relaxed,baseline_tuned,640,61,,,1,
relaxed,baseline_tuned,640,62,358,3.4169,0,
relaxed,baseline_tuned,640,63,,,1,
relaxed,baseline_tuned,640,64,351,3.3501,0,
relaxed,baseline_tuned,640,65,770,7.3493,0,
relaxed,baseline_tuned,640,66,,,1,
relaxed,baseline_tuned,640,67,613,5.8508,0,
relaxed,baseline_tuned,640,68,579,5.5263,0,
relaxed,baseline_tuned,640,69,,,1,
relaxed,baseline_tuned,640,70,,,1,
relaxed,baseline_tuned,640,71,512,4.8868,0,
relaxed,baseline_tuned,640,72,700,6.6812,0,
relaxed,baseline_tuned,640,73,,,1,
relaxed,baseline_tuned,640,74,269,2.5675,0,
relaxed,baseline_tuned,640,75,605,5.7744,0,
relaxed,baseline_tuned,640,76,,,1,
relaxed,baseline_tuned,640,77,,,1,
relaxed,baseline_tuned,640,78,,,1,
relaxed,baseline_tuned,640,79,515,4.9154,0,
relaxed,baseline_tuned,640,80,,,1,
relaxed,baseline_tuned,640,81,399,3.8083,0,
relaxed,baseline_tuned,640,82,,,1,
relaxed,baseline_tuned,640,83,417,3.9801,0,
relaxed,baseline_tuned,640,84,440,4.1996,0,
relaxed,baseline_tuned,640,85,,,1,
relaxed,baseline_tuned,640,86,369,3.5219,0,
relaxed,baseline_tuned,640,87,,,1,
relaxed,baseline_tuned,640,88,786,7.502,0,
relaxed,baseline_tuned,640,89,,,1,
relaxed,baseline_tuned,640,90,,,1,
relaxed,baseline_tuned,640,91,,,1,
relaxed,baseline_tuned,640,92,271,2.5866,0,
relaxed,baseline_tuned,640,93,,,1,
relaxed,baseline_tuned,640,94,470,4.4859,0,
relaxed,baseline_tuned,640,95,538,5.135,0,
relaxed,baseline_tuned,640,96,,,1,
relaxed,baseline_tuned,640,97,227,2.1666,0,
relaxed,baseline_tuned,640,98,,,1,
relaxed,baseline_tuned,640,99,,,1,
relaxed,baseline_tuned,1280,0,875,11.634,0,
relaxed,baseline_tuned,1280,1,672,8.9349,0,
relaxed,baseline_tuned,1280,2,912,12.126,0,
relaxed,baseline_tuned,1280,3,,,1,
relaxed,baseline_tuned,1280,4,,,1,
relaxed,baseline_tuned,1280,5,372,4.9461,0,
relaxed,baseline_tuned,1280,6,,,1,
relaxed,baseline_tuned,1280,7,,,1,
relaxed,baseline_tuned,1280,8,,,1,
relaxed,baseline_tuned,1280,9,,,1,
relaxed,baseline_tuned,1280,10,787,10.464,0,
relaxed,baseline_tuned,1280,11,858,11.408,0,
relaxed,baseline_tuned,1280,12,686,9.1211,0,
relaxed,baseline_tuned,1280,13,350,4.6536,0,
relaxed,baseline_tuned,1280,14,,,1,
relaxed,baseline_tuned,1280,15,,,1,
relaxed,baseline_tuned,1280,16,,,1,
relaxed,baseline_tuned,1280,17,627,8.3366,0,
relaxed,baseline_tuned,1280,18,897,11.9266,0,
relaxed,baseline_tuned,1280,19,,,1,
relaxed,baseline_tuned,1280,20,665,8.8419,0,
relaxed,baseline_tuned,1280,21,458,6.0896,0,
relaxed,baseline_tuned,1280,22,768,10.2114,0,
relaxed,baseline_tuned,1280,23,755,10.0385,0,
relaxed,baseline_tuned,1280,24,889,11.8202,0,
relaxed,baseline_tuned,1280,25,497,6.6081,0,
relaxed,baseline_tuned,1280,26,754,10.0252,0,
relaxed,baseline_tuned,1280,27,,,1,
relaxed,baseline_tuned,1280,28,,,1,
relaxed,baseline_tuned,1280,29,611,8.1239,0,
relaxed,baseline_tuned,1280,30,855,11.3681,0,
relaxed,baseline_tuned,1280,31,576,7.6585,0,
relaxed,baseline_tuned,1280,32,,,1,
relaxed,baseline_tuned,1280,33,,,1,
relaxed,baseline_tuned,1280,34,314,4.175,0,
relaxed,baseline_tuned,1280,35,547,7.2729,0,
relaxed,baseline_tuned,1280,36,373,4.9594,0,
relaxed,baseline_tuned,1280,37,,,1,
relaxed,baseline_tuned,1280,38,769,10.2247,0,
relaxed,baseline_tuned,1280,39,,,1,
relaxed,baseline_tuned,1280,40,760,10.105,0,
relaxed,baseline_tuned,1280,41,750,9.972,0,
relaxed,baseline_tuned,1280,42,,,1,
relaxed,baseline_tuned,1280,43,679,9.028,0,
relaxed,baseline_tuned,1280,44,865,11.5011,0,
relaxed,baseline_tuned,1280,45,831,11.049,0,
relaxed,baseline_tuned,1280,46,665,8.8419,0,
relaxed,baseline_tuned,1280,47,765,10.1715,0,
relaxed,baseline_tuned,1280,48,,,1,
relaxed,baseline_tuned,1280,49,683,9.0812,0,
relaxed,baseline_tuned,1280,50,,,1,
relaxed,baseline_tuned,1280,51,,,1,
relaxed,baseline_tuned,1280,52,,,1,
relaxed,baseline_tuned,1280,53,,,1,
relaxed,baseline_tuned,1280,54,,,1,
relaxed,baseline_tuned,1280,55,,,1,
relaxed,baseline_tuned,1280,56,,,1,
relaxed,baseline_tuned,1280,57,,,1,
relaxed,baseline_tuned,1280,58,,,1,
relaxed,baseline_tuned,1280,59,733,9.746,0,
relaxed,baseline_tuned,1280,60,,,1,
relaxed,baseline_tuned,1280,61,802,10.6634,0,
relaxed,baseline_tuned,1280,62,,,1,
relaxed,baseline_tuned,1280,63,,,1,
relaxed,baseline_tuned,1280,64,,,1,
relaxed,baseline_tuned,1280,65,554,7.366,0,
relaxed,baseline_tuned,1280,66,,,1,
relaxed,baseline_tuned,1280,67,767,10.1981,0,
relaxed,baseline_tuned,1280,68,,,1,
relaxed,baseline_tuned,1280,69,655,8.7089,0,
relaxed,baseline_tuned,1280,70,,,1,
relaxed,baseline_tuned,1280,71,,,1,
relaxed,baseline_tuned,1280,72,,,1,
relaxed,baseline_tuned,1280,73,,,1,
relaxed,baseline_tuned,1280,74,,,1,
relaxed,baseline_tuned,1280,75,,,1,
relaxed,baseline_tuned,1280,76,,,1,
relaxed,baseline_tuned,1280,77,,,1,
relaxed,baseline_tuned,1280,78,852,11.3282,0,
relaxed,baseline_tuned,1280,79,759,10.0917,0,
relaxed,baseline_tuned,1280,80,,,1,
relaxed,baseline_tuned,1280,81,441,5.8636,0,
relaxed,baseline_tuned,1280,82,400,5.3184,0,
relaxed,baseline_tuned,1280,83,559,7.4325,0,
relaxed,baseline_tuned,1280,84,544,7.2331,0,
relaxed,baseline_tuned,1280,85,326,4.3345,0,
relaxed,baseline_tuned,1280,86,,,1,
relaxed,baseline_tuned,1280,87,387,5.1456,0,
relaxed,baseline_tuned,1280,88,,,1,
relaxed,baseline_tuned,1280,89,,,1,
relaxed,baseline_tuned,1280,90,857,11.3947,0,
relaxed,baseline_tuned,1280,91,570,7.5787,0,
relaxed,baseline_tuned,1280,92,,,1,
relaxed,baseline_tuned,1280,93,,,1,
relaxed,baseline_tuned,1280,94,560,7.4458,0,
relaxed,baseline_tuned,1280,95,,,1,
relaxed,baseline_tuned,1280,96,,,1,
relaxed,baseline_tuned,1280,97,739,9.8258,0,
relaxed,baseline_tuned,1280,98,338,4.4941,0,
relaxed,baseline_tuned,1280,99,597,7.9377,0,
relaxed,baseline_tuned,1810,0,,,1,
relaxed,baseline_tuned,1810,1,,,1,
relaxed,baseline_tuned,1810,2,,,1,
relaxed,baseline_tuned,1810,3,414,7.7294,0,
relaxed,baseline_tuned,1810,4,,,1,
relaxed,baseline_tuned,1810,5,859,16.0376,0,
relaxed,baseline_tuned,1810,6,802,14.9734,0,
relaxed,baseline_tuned,1810,7,,,1,
relaxed,baseline_tuned,1810,8,,,1,
relaxed,baseline_tuned,1810,9,,,1,
relaxed,baseline_tuned,1810,10,1141,21.3026,0,
relaxed,baseline_tuned,1810,11,778,14.5254,0,
relaxed,baseline_tuned,1810,12,793,14.8054,0,
relaxed,baseline_tuned,1810,13,,,1,
relaxed,baseline_tuned,1810,14,707,13.1998,0,
relaxed,baseline_tuned,1810,15,796,14.8614,0,
relaxed,baseline_tuned,1810,16,757,14.1333,0,
relaxed,baseline_tuned,1810,17,,,1,
relaxed,baseline_tuned,1810,18,621,11.5942,0,
relaxed,baseline_tuned,1810,19,,,1,
relaxed,baseline_tuned,1810,20,1155,21.564,0,
relaxed,baseline_tuned,1810,21,941,17.5686,0,
relaxed,baseline_tuned,1810,22,933,17.4192,0,
relaxed,baseline_tuned,1810,23,,,1,
relaxed,baseline_tuned,1810,24,715,13.3491,0,
relaxed,baseline_tuned,1810,25,,,1,
relaxed,baseline_tuned,1810,26,,,1,
relaxed,baseline_tuned,1810,27,1117,20.8545,0,
relaxed,baseline_tuned,1810,28,,,1,
relaxed,baseline_tuned,1810,29,,,1,
relaxed,baseline_tuned,1810,30,603,11.2581,0,
relaxed,baseline_tuned,1810,31,,,1,
relaxed,baseline_tuned,1810,32,1111,20.7425,0,
relaxed,baseline_tuned,1810,33,1096,20.4625,0,
relaxed,baseline_tuned,1810,34,384,7.1693,0,
relaxed,baseline_tuned,1810,35,968,18.0727,0,
relaxed,baseline_tuned,1810,36,,,1,
relaxed,baseline_tuned,1810,37,,,1,
relaxed,baseline_tuned,1810,38,,,1,
relaxed,baseline_tuned,1810,39,,,1,
relaxed,baseline_tuned,1810,40,,,1,
relaxed,baseline_tuned,1810,41,,,1,
relaxed,baseline_tuned,1810,42,,,1,
relaxed,baseline_tuned,1810,43,897,16.7471,0,
relaxed,baseline_tuned,1810,44,1024,19.1182,0,
relaxed,baseline_tuned,1810,45,691,12.9011,0,
relaxed,baseline_tuned,1810,46,,,1,
relaxed,baseline_tuned,1810,47,996,18.5954,0,
relaxed,baseline_tuned,1810,48,999,18.6515,0,
relaxed,baseline_tuned,1810,49,,,1,
relaxed,baseline_tuned,1810,50,,,1,
relaxed,baseline_tuned,1810,51,,,1,
relaxed,baseline_tuned,1810,52,,,1,
relaxed,baseline_tuned,1810,53,,,1,
relaxed,baseline_tuned,1810,54,,,1,
relaxed,baseline_tuned,1810,55,,,1,
relaxed,baseline_tuned,1810,56,450,8.4016,0,
relaxed,baseline_tuned,1810,57,,,1,
relaxed,baseline_tuned,1810,58,600,11.2021,0,
relaxed,baseline_tuned,1810,59,795,14.8428,0,
relaxed,baseline_tuned,1810,60,763,14.2453,0,
relaxed,baseline_tuned,1810,61,827,15.4402,0,
relaxed,baseline_tuned,1810,62,595,11.1087,0,
relaxed,baseline_tuned,1810,63,619,11.5568,0,
relaxed,baseline_tuned,1810,64,1149,21.452,0,
relaxed,baseline_tuned,1810,65,,,1,
relaxed,baseline_tuned,1810,66,605,11.2954,0,
relaxed,baseline_tuned,1810,67,,,1,
relaxed,baseline_tuned,1810,68,,,1,
relaxed,baseline_tuned,1810,69,,,1,
relaxed,baseline_tuned,1810,70,,,1,
relaxed,baseline_tuned,1810,71,995,18.5768,0,
relaxed,baseline_tuned,1810,72,,,1,
relaxed,baseline_tuned,1810,73,,,1,
relaxed,baseline_tuned,1810,74,,,1,
relaxed,baseline_tuned,1810,75,720,13.4425,0,
relaxed,baseline_tuned,1810,76,711,13.2745,0,
relaxed,baseline_tuned,1810,77,,,1,
relaxed,baseline_tuned,1810,78,562,10.4926,0,
relaxed,baseline_tuned,1810,79,,,1,
relaxed,baseline_tuned,1810,80,590,11.0154,0,
relaxed,baseline_tuned,1810,81,,,1,
relaxed,baseline_tuned,1810,82,,,1,
relaxed,baseline_tuned,1810,83,1003,18.7261,0,
relaxed,baseline_tuned,1810,84,424,7.9161,0,
relaxed,baseline_tuned,1810,85,866,16.1683,0,
relaxed,baseline_tuned,1810,86,1054,19.6783,0,
relaxed,baseline_tuned,1810,87,,,1,
relaxed,baseline_tuned,1810,88,851,15.8883,0,
relaxed,baseline_tuned,1810,89,931,17.3819,0,
relaxed,baseline_tuned,1810,90,572,10.6793,0,
relaxed,baseline_tuned,1810,91,712,13.2931,0,
relaxed,baseline_tuned,1810,92,,,1,
relaxed,baseline_tuned,1810,93,645,12.0422,0,
relaxed,baseline_tuned,1810,94,658,12.2849,0,
relaxed,baseline_tuned,1810,95,,,1,
relaxed,baseline_tuned,1810,96,,,1,
relaxed,baseline_tuned,1810,97,1000,18.6701,0,
relaxed,baseline_tuned,1810,98,,,1,
relaxed,baseline_tuned,1810,99,1128,21.0599,0,


==> anc/data/benchmarks/walltime/kissat_per_instance.csv <==
family,N,instance,verdict,wall_s,timeout_s
planted_r4.3,160,0,SAT,0.087,3600.0
planted_r4.3,160,1,SAT,0.024,3600.0
planted_r4.3,160,2,SAT,0.02,3600.0
planted_r4.3,160,3,SAT,0.032,3600.0
planted_r4.3,160,4,SAT,0.027,3600.0
planted_r4.3,160,5,SAT,0.079,3600.0
planted_r4.3,160,6,SAT,0.015,3600.0
planted_r4.3,160,7,SAT,0.03,3600.0
planted_r4.3,160,8,SAT,0.041,3600.0
planted_r4.3,160,9,SAT,0.082,3600.0
planted_r4.3,160,10,SAT,0.022,3600.0
planted_r4.3,160,11,SAT,0.029,3600.0
planted_r4.3,160,12,SAT,0.059,3600.0
planted_r4.3,160,13,SAT,0.044,3600.0
planted_r4.3,160,14,SAT,0.028,3600.0
planted_r4.3,160,15,SAT,0.053,3600.0
planted_r4.3,160,16,SAT,0.021,3600.0
planted_r4.3,160,17,SAT,0.012,3600.0
planted_r4.3,160,18,SAT,0.037,3600.0
planted_r4.3,160,19,SAT,0.056,3600.0
planted_r4.3,160,20,SAT,0.034,3600.0
planted_r4.3,160,21,SAT,0.019,3600.0
planted_r4.3,160,22,SAT,0.019,3600.0
planted_r4.3,160,23,SAT,0.009,3600.0
planted_r4.3,160,24,SAT,0.039,3600.0
planted_r4.3,160,25,SAT,0.052,3600.0
planted_r4.3,160,26,SAT,0.044,3600.0
planted_r4.3,160,27,SAT,0.054,3600.0
planted_r4.3,160,28,SAT,0.034,3600.0
planted_r4.3,160,29,SAT,0.051,3600.0
planted_r4.3,160,30,SAT,0.039,3600.0
planted_r4.3,160,31,SAT,0.072,3600.0
planted_r4.3,160,32,SAT,0.011,3600.0
planted_r4.3,160,33,SAT,0.059,3600.0
planted_r4.3,160,34,SAT,0.033,3600.0
planted_r4.3,160,35,SAT,0.044,3600.0
planted_r4.3,160,36,SAT,0.04,3600.0
planted_r4.3,160,37,SAT,0.021,3600.0
planted_r4.3,160,38,SAT,0.027,3600.0
planted_r4.3,160,39,SAT,0.052,3600.0
planted_r4.3,160,40,SAT,0.037,3600.0
planted_r4.3,160,41,SAT,0.08,3600.0
planted_r4.3,160,42,SAT,0.069,3600.0
planted_r4.3,160,43,SAT,0.051,3600.0
planted_r4.3,160,44,SAT,0.02,3600.0
planted_r4.3,160,45,SAT,0.049,3600.0
planted_r4.3,160,46,SAT,0.012,3600.0
planted_r4.3,160,47,SAT,0.01,3600.0
planted_r4.3,160,48,SAT,0.031,3600.0
planted_r4.3,160,49,SAT,0.01,3600.0
planted_r4.3,160,50,SAT,0.086,3600.0
planted_r4.3,160,51,SAT,0.072,3600.0
planted_r4.3,160,52,SAT,0.022,3600.0
planted_r4.3,160,53,SAT,0.019,3600.0
planted_r4.3,160,54,SAT,0.027,3600.0
planted_r4.3,160,55,SAT,0.018,3600.0
planted_r4.3,160,56,SAT,0.017,3600.0
planted_r4.3,160,57,SAT,0.062,3600.0
planted_r4.3,160,58,SAT,0.038,3600.0
planted_r4.3,160,59,SAT,0.054,3600.0
planted_r4.3,160,60,SAT,0.026,3600.0
planted_r4.3,160,61,SAT,0.026,3600.0
planted_r4.3,160,62,SAT,0.025,3600.0
planted_r4.3,160,63,SAT,0.018,3600.0
planted_r4.3,160,64,SAT,0.064,3600.0
planted_r4.3,160,65,SAT,0.062,3600.0
planted_r4.3,160,66,SAT,0.013,3600.0
planted_r4.3,160,67,SAT,0.032,3600.0
planted_r4.3,160,68,SAT,0.037,3600.0
planted_r4.3,160,69,SAT,0.039,3600.0
planted_r4.3,160,70,SAT,0.073,3600.0
planted_r4.3,160,71,SAT,0.014,3600.0
planted_r4.3,160,72,SAT,0.035,3600.0
planted_r4.3,160,73,SAT,0.026,3600.0
planted_r4.3,160,74,SAT,0.018,3600.0
planted_r4.3,160,75,SAT,0.057,3600.0
planted_r4.3,160,76,SAT,0.043,3600.0
planted_r4.3,160,77,SAT,0.017,3600.0
planted_r4.3,160,78,SAT,0.085,3600.0
planted_r4.3,160,79,SAT,0.078,3600.0
planted_r4.3,160,80,SAT,0.026,3600.0
planted_r4.3,160,81,SAT,0.02,3600.0
planted_r4.3,160,82,SAT,0.095,3600.0
planted_r4.3,160,83,SAT,0.033,3600.0
planted_r4.3,160,84,SAT,0.034,3600.0
planted_r4.3,160,85,SAT,0.045,3600.0
planted_r4.3,160,86,SAT,0.041,3600.0
planted_r4.3,160,87,SAT,0.081,3600.0
planted_r4.3,160,88,SAT,0.044,3600.0
planted_r4.3,160,89,SAT,0.021,3600.0
planted_r4.3,160,90,SAT,0.042,3600.0
planted_r4.3,160,91,SAT,0.013,3600.0
planted_r4.3,160,92,SAT,0.024,3600.0
planted_r4.3,160,93,SAT,0.033,3600.0
planted_r4.3,160,94,SAT,0.018,3600.0
planted_r4.3,160,95,SAT,0.014,3600.0
planted_r4.3,160,96,SAT,0.037,3600.0
planted_r4.3,160,97,SAT,0.056,3600.0
planted_r4.3,160,98,SAT,0.059,3600.0
planted_r4.3,160,99,SAT,0.028,3600.0
unplanted_r3.8,160,0,SAT,0.029,300.0
unplanted_r3.8,160,1,SAT,0.026,300.0
unplanted_r3.8,160,2,SAT,0.017,300.0
unplanted_r3.8,160,3,SAT,0.012,300.0
unplanted_r3.8,160,4,SAT,0.009,300.0
unplanted_r3.8,160,5,SAT,0.037,300.0
unplanted_r3.8,160,6,SAT,0.022,300.0
unplanted_r3.8,160,7,SAT,0.013,300.0
unplanted_r3.8,160,8,SAT,0.017,300.0
unplanted_r3.8,160,9,SAT,0.012,300.0
unplanted_r3.8,160,10,SAT,0.015,300.0
unplanted_r3.8,160,11,SAT,0.016,300.0
unplanted_r3.8,160,12,SAT,0.024,300.0
unplanted_r3.8,160,13,SAT,0.01,300.0
unplanted_r3.8,160,14,SAT,0.022,300.0
unplanted_r3.8,160,15,SAT,0.019,300.0
unplanted_r3.8,160,16,SAT,0.021,300.0
unplanted_r3.8,160,17,SAT,0.017,300.0
unplanted_r3.8,160,18,SAT,0.014,300.0
unplanted_r3.8,160,19,SAT,0.045,300.0
unplanted_r3.8,160,20,SAT,0.012,300.0
unplanted_r3.8,160,21,SAT,0.012,300.0
unplanted_r3.8,160,22,SAT,0.011,300.0
unplanted_r3.8,160,23,SAT,0.012,300.0
unplanted_r3.8,160,24,SAT,0.011,300.0
unplanted_r3.8,160,25,SAT,0.007,300.0
unplanted_r3.8,160,26,SAT,0.01,300.0
unplanted_r3.8,160,27,SAT,0.015,300.0
unplanted_r3.8,160,28,SAT,0.016,300.0
unplanted_r3.8,160,29,SAT,0.027,300.0
unplanted_r3.8,160,30,SAT,0.016,300.0
unplanted_r3.8,160,31,SAT,0.013,300.0
unplanted_r3.8,160,32,SAT,0.018,300.0
unplanted_r3.8,160,33,SAT,0.026,300.0
unplanted_r3.8,160,34,SAT,0.018,300.0
unplanted_r3.8,160,35,SAT,0.007,300.0
unplanted_r3.8,160,36,SAT,0.015,300.0
unplanted_r3.8,160,37,SAT,0.01,300.0
unplanted_r3.8,160,38,SAT,0.029,300.0
unplanted_r3.8,160,39,SAT,0.011,300.0
unplanted_r3.8,160,40,SAT,0.006,300.0
unplanted_r3.8,160,41,SAT,0.015,300.0
unplanted_r3.8,160,42,SAT,0.013,300.0
unplanted_r3.8,160,43,SAT,0.023,300.0
unplanted_r3.8,160,44,SAT,0.009,300.0
unplanted_r3.8,160,45,SAT,0.015,300.0
unplanted_r3.8,160,46,SAT,0.017,300.0
unplanted_r3.8,160,47,SAT,0.009,300.0
unplanted_r3.8,160,48,SAT,0.011,300.0
unplanted_r3.8,160,49,SAT,0.014,300.0
unplanted_r3.8,160,50,SAT,0.033,300.0
unplanted_r3.8,160,51,SAT,0.008,300.0
unplanted_r3.8,160,52,SAT,0.006,300.0
unplanted_r3.8,160,53,SAT,0.006,300.0
unplanted_r3.8,160,54,SAT,0.012,300.0
unplanted_r3.8,160,55,SAT,0.018,300.0
unplanted_r3.8,160,56,SAT,0.006,300.0
unplanted_r3.8,160,57,SAT,0.018,300.0
unplanted_r3.8,160,58,SAT,0.015,300.0
unplanted_r3.8,160,59,SAT,0.033,300.0
unplanted_r3.8,160,60,SAT,0.026,300.0
unplanted_r3.8,160,61,SAT,0.023,300.0
unplanted_r3.8,160,62,SAT,0.019,300.0
unplanted_r3.8,160,63,SAT,0.014,300.0
unplanted_r3.8,160,64,SAT,0.014,300.0
unplanted_r3.8,160,65,SAT,0.013,300.0
unplanted_r3.8,160,66,SAT,0.041,300.0
unplanted_r3.8,160,67,SAT,0.017,300.0
unplanted_r3.8,160,68,SAT,0.009,300.0
unplanted_r3.8,160,69,SAT,0.008,300.0
unplanted_r3.8,160,70,SAT,0.016,300.0
unplanted_r3.8,160,71,SAT,0.013,300.0
unplanted_r3.8,160,72,SAT,0.017,300.0
unplanted_r3.8,160,73,SAT,0.011,300.0
unplanted_r3.8,160,74,SAT,0.022,300.0
unplanted_r3.8,160,75,SAT,0.01,300.0
unplanted_r3.8,160,76,SAT,0.011,300.0
unplanted_r3.8,160,77,SAT,0.024,300.0
unplanted_r3.8,160,78,SAT,0.014,300.0
unplanted_r3.8,160,79,SAT,0.014,300.0
unplanted_r3.8,160,80,SAT,0.011,300.0
unplanted_r3.8,160,81,SAT,0.035,300.0
unplanted_r3.8,160,82,SAT,0.031,300.0
unplanted_r3.8,160,83,SAT,0.012,300.0
unplanted_r3.8,160,84,SAT,0.011,300.0
unplanted_r3.8,160,85,SAT,0.016,300.0
unplanted_r3.8,160,86,SAT,0.034,300.0
unplanted_r3.8,160,87,SAT,0.01,300.0
unplanted_r3.8,160,88,SAT,0.009,300.0
unplanted_r3.8,160,89,SAT,0.011,300.0
unplanted_r3.8,160,90,SAT,0.01,300.0
unplanted_r3.8,160,91,SAT,0.025,300.0
unplanted_r3.8,160,92,SAT,0.008,300.0
unplanted_r3.8,160,93,SAT,0.026,300.0
unplanted_r3.8,160,94,SAT,0.009,300.0
unplanted_r3.8,160,95,SAT,0.011,300.0
unplanted_r3.8,160,96,SAT,0.015,300.0
unplanted_r3.8,160,97,SAT,0.046,300.0
unplanted_r3.8,160,98,SAT,0.015,300.0
unplanted_r3.8,160,99,SAT,0.015,300.0
planted_r4.3,320,0,SAT,51.358,3600.0
planted_r4.3,320,1,SAT,11.264,3600.0
planted_r4.3,320,2,SAT,0.924,3600.0
planted_r4.3,320,3,SAT,2.835,3600.0
planted_r4.3,320,4,SAT,12.354,3600.0
planted_r4.3,320,5,SAT,0.501,3600.0
planted_r4.3,320,6,SAT,2.073,3600.0
planted_r4.3,320,7,SAT,0.943,3600.0
planted_r4.3,320,8,SAT,0.279,3600.0
planted_r4.3,320,9,SAT,4.394,3600.0
planted_r4.3,320,10,SAT,0.982,3600.0
planted_r4.3,320,11,SAT,1.263,3600.0
planted_r4.3,320,12,SAT,7.262,3600.0
planted_r4.3,320,13,SAT,5.281,3600.0
planted_r4.3,320,14,SAT,0.508,3600.0
planted_r4.3,320,15,SAT,0.93,3600.0
planted_r4.3,320,16,SAT,29.202,3600.0
planted_r4.3,320,17,SAT,6.696,3600.0
planted_r4.3,320,18,SAT,3.647,3600.0
planted_r4.3,320,19,SAT,0.918,3600.0
planted_r4.3,320,20,SAT,72.521,3600.0
planted_r4.3,320,21,SAT,0.163,3600.0
planted_r4.3,320,22,SAT,2.642,3600.0
planted_r4.3,320,23,SAT,1.753,3600.0
planted_r4.3,320,24,SAT,2.894,3600.0
planted_r4.3,320,25,SAT,0.288,3600.0
planted_r4.3,320,26,SAT,0.314,3600.0
planted_r4.3,320,27,SAT,0.952,3600.0
planted_r4.3,320,28,SAT,8.432,3600.0
planted_r4.3,320,29,SAT,0.37,3600.0
planted_r4.3,320,30,SAT,8.216,3600.0
planted_r4.3,320,31,SAT,6.918,3600.0
planted_r4.3,320,32,SAT,5.395,3600.0
planted_r4.3,320,33,SAT,0.656,3600.0
planted_r4.3,320,34,SAT,7.876,3600.0
planted_r4.3,320,35,SAT,47.455,3600.0
planted_r4.3,320,36,SAT,6.73,3600.0
planted_r4.3,320,37,SAT,0.939,3600.0
planted_r4.3,320,38,SAT,6.856,3600.0
planted_r4.3,320,39,SAT,3.298,3600.0
planted_r4.3,320,40,SAT,3.952,3600.0
planted_r4.3,320,41,SAT,37.193,3600.0
planted_r4.3,320,42,SAT,0.896,3600.0
planted_r4.3,320,43,SAT,4.773,3600.0
planted_r4.3,320,44,SAT,3.498,3600.0
planted_r4.3,320,45,SAT,56.872,3600.0
planted_r4.3,320,46,SAT,5.781,3600.0
planted_r4.3,320,47,SAT,0.149,3600.0
planted_r4.3,320,48,SAT,0.4,3600.0
planted_r4.3,320,49,SAT,0.084,3600.0
planted_r4.3,320,50,SAT,14.602,3600.0
planted_r4.3,320,51,SAT,2.059,3600.0
planted_r4.3,320,52,SAT,1.03,3600.0
planted_r4.3,320,53,SAT,0.413,3600.0
planted_r4.3,320,54,SAT,8.996,3600.0
planted_r4.3,320,55,SAT,29.873,3600.0
planted_r4.3,320,56,SAT,0.066,3600.0
planted_r4.3,320,57,SAT,9.763,3600.0
planted_r4.3,320,58,SAT,2.051,3600.0
planted_r4.3,320,59,SAT,40.221,3600.0
planted_r4.3,320,60,SAT,1.309,3600.0
planted_r4.3,320,61,SAT,0.398,3600.0
planted_r4.3,320,62,SAT,0.745,3600.0
planted_r4.3,320,63,SAT,0.898,3600.0
planted_r4.3,320,64,SAT,51.222,3600.0
planted_r4.3,320,65,SAT,16.94,3600.0
planted_r4.3,320,66,SAT,0.946,3600.0
planted_r4.3,320,67,SAT,0.196,3600.0
planted_r4.3,320,68,SAT,4.265,3600.0
planted_r4.3,320,69,SAT,62.191,3600.0
planted_r4.3,320,70,SAT,4.202,3600.0
planted_r4.3,320,71,SAT,0.945,3600.0
planted_r4.3,320,72,SAT,0.305,3600.0
planted_r4.3,320,73,SAT,0.308,3600.0
planted_r4.3,320,74,SAT,0.328,3600.0
planted_r4.3,320,75,SAT,1.529,3600.0
planted_r4.3,320,76,SAT,1.028,3600.0
planted_r4.3,320,77,SAT,0.364,3600.0
planted_r4.3,320,78,SAT,0.71,3600.0
planted_r4.3,320,79,SAT,9.727,3600.0
planted_r4.3,320,80,SAT,1.165,3600.0
planted_r4.3,320,81,SAT,79.977,3600.0
planted_r4.3,320,82,SAT,0.394,3600.0
planted_r4.3,320,83,SAT,1.06,3600.0
planted_r4.3,320,84,SAT,0.98,3600.0
planted_r4.3,320,85,SAT,0.255,3600.0
planted_r4.3,320,86,SAT,1.104,3600.0
planted_r4.3,320,87,SAT,36.494,3600.0
planted_r4.3,320,88,SAT,5.527,3600.0
planted_r4.3,320,89,SAT,9.955,3600.0
planted_r4.3,320,90,SAT,15.113,3600.0
planted_r4.3,320,91,SAT,0.861,3600.0
planted_r4.3,320,92,SAT,7.043,3600.0
planted_r4.3,320,93,SAT,27.541,3600.0
planted_r4.3,320,94,SAT,3.565,3600.0
planted_r4.3,320,95,SAT,0.975,3600.0
planted_r4.3,320,96,SAT,0.477,3600.0
planted_r4.3,320,97,SAT,0.952,3600.0
planted_r4.3,320,98,SAT,0.947,3600.0
planted_r4.3,320,99,SAT,3.561,3600.0
unplanted_r3.8,320,0,SAT,0.054,300.0
unplanted_r3.8,320,1,SAT,0.023,300.0
unplanted_r3.8,320,2,SAT,0.066,300.0
unplanted_r3.8,320,3,SAT,0.056,300.0
unplanted_r3.8,320,4,SAT,0.047,300.0
unplanted_r3.8,320,5,SAT,0.016,300.0
unplanted_r3.8,320,6,SAT,0.083,300.0
unplanted_r3.8,320,7,SAT,0.054,300.0
unplanted_r3.8,320,8,SAT,0.029,300.0
unplanted_r3.8,320,9,SAT,0.035,300.0
unplanted_r3.8,320,10,SAT,0.02,300.0
unplanted_r3.8,320,11,SAT,0.056,300.0
unplanted_r3.8,320,12,SAT,0.047,300.0
unplanted_r3.8,320,13,SAT,0.05,300.0
unplanted_r3.8,320,14,SAT,0.02,300.0
unplanted_r3.8,320,15,SAT,0.012,300.0
unplanted_r3.8,320,16,SAT,0.018,300.0
unplanted_r3.8,320,17,SAT,0.052,300.0
unplanted_r3.8,320,18,SAT,0.052,300.0
unplanted_r3.8,320,19,SAT,0.045,300.0
unplanted_r3.8,320,20,SAT,0.023,300.0
unplanted_r3.8,320,21,SAT,0.037,300.0
unplanted_r3.8,320,22,SAT,0.014,300.0
unplanted_r3.8,320,23,SAT,0.01,300.0
unplanted_r3.8,320,24,SAT,0.043,300.0
unplanted_r3.8,320,25,SAT,0.08,300.0
unplanted_r3.8,320,26,SAT,0.045,300.0
unplanted_r3.8,320,27,SAT,0.044,300.0
unplanted_r3.8,320,28,SAT,0.049,300.0
unplanted_r3.8,320,29,SAT,0.064,300.0
unplanted_r3.8,320,30,SAT,0.051,300.0
unplanted_r3.8,320,31,SAT,0.051,300.0
unplanted_r3.8,320,32,SAT,0.042,300.0
unplanted_r3.8,320,33,SAT,0.012,300.0
unplanted_r3.8,320,34,SAT,0.045,300.0
unplanted_r3.8,320,35,SAT,0.045,300.0
unplanted_r3.8,320,36,SAT,0.031,300.0
unplanted_r3.8,320,37,SAT,0.031,300.0
unplanted_r3.8,320,38,SAT,0.037,300.0
unplanted_r3.8,320,39,SAT,0.016,300.0
unplanted_r3.8,320,40,SAT,0.182,300.0
unplanted_r3.8,320,41,SAT,0.044,300.0
unplanted_r3.8,320,42,SAT,0.04,300.0
unplanted_r3.8,320,43,SAT,0.041,300.0
unplanted_r3.8,320,44,SAT,0.053,300.0
unplanted_r3.8,320,45,SAT,0.023,300.0
unplanted_r3.8,320,46,SAT,0.017,300.0
unplanted_r3.8,320,47,SAT,0.03,300.0
unplanted_r3.8,320,48,SAT,0.042,300.0
unplanted_r3.8,320,49,SAT,0.041,300.0
unplanted_r3.8,320,50,SAT,0.044,300.0
unplanted_r3.8,320,51,SAT,0.253,300.0
unplanted_r3.8,320,52,SAT,0.055,300.0
unplanted_r3.8,320,53,SAT,0.059,300.0
unplanted_r3.8,320,54,SAT,0.047,300.0
unplanted_r3.8,320,55,SAT,0.02,300.0
unplanted_r3.8,320,56,SAT,0.019,300.0
unplanted_r3.8,320,57,SAT,0.051,300.0
unplanted_r3.8,320,58,SAT,0.047,300.0
unplanted_r3.8,320,59,SAT,0.053,300.0
unplanted_r3.8,320,60,SAT,0.038,300.0
unplanted_r3.8,320,61,SAT,0.017,300.0
unplanted_r3.8,320,62,SAT,0.062,300.0
unplanted_r3.8,320,63,SAT,0.043,300.0
unplanted_r3.8,320,64,SAT,0.047,300.0
unplanted_r3.8,320,65,SAT,0.038,300.0
unplanted_r3.8,320,66,SAT,0.045,300.0
unplanted_r3.8,320,67,SAT,0.123,300.0
unplanted_r3.8,320,68,SAT,0.018,300.0
unplanted_r3.8,320,69,SAT,0.015,300.0
unplanted_r3.8,320,70,SAT,0.041,300.0
unplanted_r3.8,320,71,SAT,0.042,300.0
unplanted_r3.8,320,72,SAT,0.027,300.0
unplanted_r3.8,320,73,SAT,0.048,300.0
unplanted_r3.8,320,74,SAT,0.064,300.0
unplanted_r3.8,320,75,SAT,0.043,300.0
unplanted_r3.8,320,76,SAT,0.375,300.0
unplanted_r3.8,320,77,SAT,0.136,300.0
unplanted_r3.8,320,78,SAT,0.03,300.0
unplanted_r3.8,320,79,SAT,0.053,300.0
unplanted_r3.8,320,80,SAT,0.299,300.0
unplanted_r3.8,320,81,SAT,0.051,300.0
unplanted_r3.8,320,82,SAT,0.051,300.0
unplanted_r3.8,320,83,SAT,0.033,300.0
unplanted_r3.8,320,84,SAT,0.044,300.0
unplanted_r3.8,320,85,SAT,0.007,300.0
unplanted_r3.8,320,86,SAT,0.292,300.0
unplanted_r3.8,320,87,SAT,0.071,300.0
unplanted_r3.8,320,88,SAT,0.037,300.0
unplanted_r3.8,320,89,SAT,0.064,300.0
unplanted_r3.8,320,90,SAT,0.025,300.0
unplanted_r3.8,320,91,SAT,0.029,300.0
unplanted_r3.8,320,92,SAT,0.135,300.0
unplanted_r3.8,320,93,SAT,0.048,300.0
unplanted_r3.8,320,94,SAT,0.043,300.0
unplanted_r3.8,320,95,SAT,0.302,300.0
unplanted_r3.8,320,96,SAT,0.029,300.0
unplanted_r3.8,320,97,SAT,0.024,300.0
unplanted_r3.8,320,98,SAT,0.052,300.0
unplanted_r3.8,320,99,SAT,0.042,300.0
planted_r4.3,640,0,SAT,7.82,3600.0
planted_r4.3,640,1,SAT,620.537,3600.0
planted_r4.3,640,2,SAT,123.03,3600.0
planted_r4.3,640,3,SAT,7.706,3600.0
planted_r4.3,640,4,SAT,247.444,3600.0
planted_r4.3,640,5,SAT,3.68,3600.0
planted_r4.3,640,6,UNKNOWN,3600.104,3600.0
planted_r4.3,640,7,UNKNOWN,3600.119,3600.0
planted_r4.3,640,8,SAT,1285.948,3600.0
planted_r4.3,640,9,SAT,4.954,3600.0
planted_r4.3,640,10,UNKNOWN,3600.108,3600.0
planted_r4.3,640,11,SAT,34.255,3600.0
planted_r4.3,640,12,SAT,2.116,3600.0
planted_r4.3,640,13,UNKNOWN,3600.107,3600.0
planted_r4.3,640,14,SAT,4.723,3600.0
planted_r4.3,640,15,SAT,1.743,3600.0
planted_r4.3,640,16,SAT,19.995,3600.0
planted_r4.3,640,17,SAT,29.315,3600.0
planted_r4.3,640,18,UNKNOWN,3600.106,3600.0
planted_r4.3,640,19,SAT,674.313,3600.0
planted_r4.3,640,20,SAT,22.256,3600.0
planted_r4.3,640,21,UNKNOWN,3600.104,3600.0
planted_r4.3,640,22,UNKNOWN,3600.109,3600.0
planted_r4.3,640,23,UNKNOWN,3600.102,3600.0
planted_r4.3,640,24,SAT,21.965,3600.0
planted_r4.3,640,25,SAT,6.075,3600.0
planted_r4.3,640,26,SAT,13.311,3600.0
planted_r4.3,640,27,SAT,1252.282,3600.0
planted_r4.3,640,28,UNKNOWN,3600.104,3600.0
planted_r4.3,640,29,SAT,0.52,3600.0
planted_r4.3,640,30,UNKNOWN,3600.105,3600.0
planted_r4.3,640,31,SAT,61.843,3600.0
planted_r4.3,640,32,SAT,570.487,3600.0
planted_r4.3,640,33,UNKNOWN,3600.104,3600.0
planted_r4.3,640,34,SAT,37.838,3600.0
planted_r4.3,640,35,SAT,286.031,3600.0
planted_r4.3,640,36,UNKNOWN,3600.102,3600.0
planted_r4.3,640,37,UNKNOWN,3600.102,3600.0
planted_r4.3,640,38,UNKNOWN,3600.097,3600.0
planted_r4.3,640,39,UNKNOWN,3600.103,3600.0
planted_r4.3,640,40,SAT,1.545,3600.0
planted_r4.3,640,41,SAT,0.489,3600.0
planted_r4.3,640,42,SAT,44.137,3600.0
planted_r4.3,640,43,UNKNOWN,3600.102,3600.0
planted_r4.3,640,44,SAT,10.644,3600.0
planted_r4.3,640,45,SAT,3.802,3600.0
planted_r4.3,640,46,UNKNOWN,3600.105,3600.0
planted_r4.3,640,47,UNKNOWN,3600.105,3600.0
planted_r4.3,640,48,SAT,1494.406,3600.0
planted_r4.3,640,49,SAT,10.745,3600.0
planted_r4.3,640,50,SAT,1.486,3600.0
planted_r4.3,640,51,SAT,16.449,3600.0
planted_r4.3,640,52,SAT,10.873,3600.0
planted_r4.3,640,53,SAT,158.032,3600.0
planted_r4.3,640,54,SAT,0.425,3600.0
planted_r4.3,640,55,UNKNOWN,3600.103,3600.0
planted_r4.3,640,56,SAT,336.665,3600.0
planted_r4.3,640,57,UNKNOWN,3600.104,3600.0
planted_r4.3,640,58,SAT,6.169,3600.0
planted_r4.3,640,59,SAT,16.962,3600.0
planted_r4.3,640,60,UNKNOWN,3600.106,3600.0
planted_r4.3,640,61,SAT,5.835,3600.0
planted_r4.3,640,62,SAT,45.57,3600.0
planted_r4.3,640,63,UNKNOWN,3600.101,3600.0
planted_r4.3,640,64,SAT,73.422,3600.0
planted_r4.3,640,65,SAT,64.849,3600.0
planted_r4.3,640,66,SAT,273.742,3600.0
planted_r4.3,640,67,SAT,70.374,3600.0
planted_r4.3,640,68,UNKNOWN,3600.1,3600.0
planted_r4.3,640,69,UNKNOWN,3600.104,3600.0
planted_r4.3,640,70,SAT,17.364,3600.0
planted_r4.3,640,71,UNKNOWN,3600.103,3600.0
planted_r4.3,640,72,UNKNOWN,3600.103,3600.0
planted_r4.3,640,73,SAT,34.997,3600.0
planted_r4.3,640,74,SAT,2790.857,3600.0
planted_r4.3,640,75,UNKNOWN,3600.104,3600.0
planted_r4.3,640,76,UNKNOWN,3600.104,3600.0
planted_r4.3,640,77,UNKNOWN,3600.103,3600.0
planted_r4.3,640,78,UNKNOWN,3600.105,3600.0
planted_r4.3,640,79,SAT,62.68,3600.0
planted_r4.3,640,80,SAT,135.865,3600.0
planted_r4.3,640,81,UNKNOWN,3600.105,3600.0
planted_r4.3,640,82,UNKNOWN,3600.102,3600.0
planted_r4.3,640,83,SAT,2166.56,3600.0
planted_r4.3,640,84,SAT,33.208,3600.0
planted_r4.3,640,85,SAT,1416.181,3600.0
planted_r4.3,640,86,SAT,3.753,3600.0
planted_r4.3,640,87,UNKNOWN,3600.104,3600.0
planted_r4.3,640,88,SAT,2609.406,3600.0
planted_r4.3,640,89,UNKNOWN,3600.104,3600.0
planted_r4.3,640,90,SAT,859.915,3600.0
planted_r4.3,640,91,UNKNOWN,3600.102,3600.0
planted_r4.3,640,92,SAT,609.054,3600.0
planted_r4.3,640,93,SAT,452.658,3600.0
planted_r4.3,640,94,SAT,7.598,3600.0
planted_r4.3,640,95,UNKNOWN,3600.103,3600.0
planted_r4.3,640,96,UNKNOWN,3600.081,3600.0
planted_r4.3,640,97,UNKNOWN,3600.104,3600.0
planted_r4.3,640,98,UNKNOWN,3600.104,3600.0
planted_r4.3,640,99,UNKNOWN,3600.027,3600.0
unplanted_r3.8,640,0,SAT,0.592,300.0
unplanted_r3.8,640,1,SAT,0.067,300.0
unplanted_r3.8,640,2,SAT,0.508,300.0
unplanted_r3.8,640,3,SAT,0.087,300.0
unplanted_r3.8,640,4,SAT,1.398,300.0
unplanted_r3.8,640,5,SAT,0.079,300.0
unplanted_r3.8,640,6,SAT,0.063,300.0
unplanted_r3.8,640,7,SAT,0.379,300.0
unplanted_r3.8,640,8,SAT,0.106,300.0
unplanted_r3.8,640,9,SAT,0.077,300.0
unplanted_r3.8,640,10,SAT,0.41,300.0
unplanted_r3.8,640,11,SAT,0.453,300.0
unplanted_r3.8,640,12,SAT,0.071,300.0
unplanted_r3.8,640,13,SAT,0.058,300.0
unplanted_r3.8,640,14,SAT,0.078,300.0
unplanted_r3.8,640,15,SAT,0.356,300.0
unplanted_r3.8,640,16,SAT,2.238,300.0
unplanted_r3.8,640,17,SAT,1.055,300.0
unplanted_r3.8,640,18,SAT,0.074,300.0
unplanted_r3.8,640,19,SAT,1.224,300.0
unplanted_r3.8,640,20,SAT,0.076,300.0
unplanted_r3.8,640,21,SAT,0.607,300.0
unplanted_r3.8,640,22,SAT,0.378,300.0
unplanted_r3.8,640,23,SAT,0.076,300.0
unplanted_r3.8,640,24,SAT,0.075,300.0
unplanted_r3.8,640,25,SAT,0.455,300.0
unplanted_r3.8,640,26,SAT,0.371,300.0
unplanted_r3.8,640,27,SAT,0.065,300.0
unplanted_r3.8,640,28,SAT,0.061,300.0
unplanted_r3.8,640,29,SAT,0.422,300.0
unplanted_r3.8,640,30,SAT,0.44,300.0
unplanted_r3.8,640,31,SAT,0.273,300.0
unplanted_r3.8,640,32,SAT,0.534,300.0
unplanted_r3.8,640,33,SAT,0.592,300.0
unplanted_r3.8,640,34,SAT,0.38,300.0
unplanted_r3.8,640,35,SAT,0.619,300.0
unplanted_r3.8,640,36,SAT,0.085,300.0
unplanted_r3.8,640,37,SAT,0.061,300.0
unplanted_r3.8,640,38,SAT,0.446,300.0
unplanted_r3.8,640,39,SAT,0.6,300.0
unplanted_r3.8,640,40,SAT,0.062,300.0
unplanted_r3.8,640,41,SAT,0.44,300.0
unplanted_r3.8,640,42,SAT,0.07,300.0
unplanted_r3.8,640,43,SAT,0.255,300.0
unplanted_r3.8,640,44,SAT,0.078,300.0
unplanted_r3.8,640,45,SAT,0.297,300.0
unplanted_r3.8,640,46,SAT,0.129,300.0
unplanted_r3.8,640,47,SAT,0.454,300.0
unplanted_r3.8,640,48,SAT,0.059,300.0
unplanted_r3.8,640,49,SAT,0.33,300.0
unplanted_r3.8,640,50,SAT,0.084,300.0
unplanted_r3.8,640,51,SAT,0.058,300.0
unplanted_r3.8,640,52,SAT,0.111,300.0
unplanted_r3.8,640,53,SAT,0.056,300.0
unplanted_r3.8,640,54,SAT,0.061,300.0
unplanted_r3.8,640,55,SAT,0.078,300.0
unplanted_r3.8,640,56,SAT,0.055,300.0
unplanted_r3.8,640,57,SAT,0.439,300.0
unplanted_r3.8,640,58,SAT,0.292,300.0
unplanted_r3.8,640,59,SAT,0.063,300.0
unplanted_r3.8,640,60,SAT,0.425,300.0
unplanted_r3.8,640,61,SAT,0.078,300.0
unplanted_r3.8,640,62,SAT,0.348,300.0
unplanted_r3.8,640,63,SAT,0.072,300.0
unplanted_r3.8,640,64,SAT,0.079,300.0
unplanted_r3.8,640,65,SAT,0.082,300.0
unplanted_r3.8,640,66,SAT,0.784,300.0
unplanted_r3.8,640,67,SAT,3.801,300.0
unplanted_r3.8,640,68,SAT,0.076,300.0
unplanted_r3.8,640,69,SAT,0.253,300.0
unplanted_r3.8,640,70,SAT,0.476,300.0
unplanted_r3.8,640,71,SAT,0.06,300.0
unplanted_r3.8,640,72,SAT,0.091,300.0
unplanted_r3.8,640,73,SAT,1.504,300.0
unplanted_r3.8,640,74,SAT,0.066,300.0
unplanted_r3.8,640,75,SAT,0.097,300.0
unplanted_r3.8,640,76,SAT,0.175,300.0
unplanted_r3.8,640,77,SAT,0.066,300.0
unplanted_r3.8,640,78,SAT,0.494,300.0
unplanted_r3.8,640,79,SAT,0.08,300.0
unplanted_r3.8,640,80,SAT,0.479,300.0
unplanted_r3.8,640,81,SAT,0.106,300.0
unplanted_r3.8,640,82,SAT,0.057,300.0
unplanted_r3.8,640,83,SAT,0.06,300.0
unplanted_r3.8,640,84,SAT,0.066,300.0
unplanted_r3.8,640,85,SAT,0.082,300.0
unplanted_r3.8,640,86,SAT,0.04,300.0
unplanted_r3.8,640,87,SAT,0.528,300.0
unplanted_r3.8,640,88,SAT,0.442,300.0
unplanted_r3.8,640,89,SAT,1.691,300.0
unplanted_r3.8,640,90,SAT,0.082,300.0
unplanted_r3.8,640,91,SAT,0.079,300.0
unplanted_r3.8,640,92,SAT,0.086,300.0
unplanted_r3.8,640,93,SAT,0.096,300.0
unplanted_r3.8,640,94,SAT,0.074,300.0
unplanted_r3.8,640,95,SAT,0.063,300.0
unplanted_r3.8,640,96,SAT,0.46,300.0
unplanted_r3.8,640,97,SAT,0.061,300.0
unplanted_r3.8,640,98,SAT,0.08,300.0
unplanted_r3.8,640,99,SAT,0.061,300.0
planted_r4.3,1280,0,UNKNOWN,3600.129,3600.0
planted_r4.3,1280,1,UNKNOWN,3600.129,3600.0
planted_r4.3,1280,2,UNKNOWN,3600.079,3600.0
planted_r4.3,1280,3,SAT,25.08,3600.0
planted_r4.3,1280,4,UNKNOWN,3600.073,3600.0
planted_r4.3,1280,5,UNKNOWN,3600.072,3600.0
planted_r4.3,1280,6,UNKNOWN,3600.116,3600.0
planted_r4.3,1280,7,UNKNOWN,3600.071,3600.0
planted_r4.3,1280,8,UNKNOWN,3600.115,3600.0
planted_r4.3,1280,9,UNKNOWN,3600.118,3600.0
planted_r4.3,1280,10,SAT,245.927,3600.0
planted_r4.3,1280,11,UNKNOWN,3600.063,3600.0
planted_r4.3,1280,12,SAT,158.672,3600.0
planted_r4.3,1280,13,SAT,57.432,3600.0
planted_r4.3,1280,14,UNKNOWN,3600.057,3600.0
planted_r4.3,1280,15,UNKNOWN,3600.107,3600.0
planted_r4.3,1280,16,UNKNOWN,3600.105,3600.0
planted_r4.3,1280,17,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,18,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,19,UNKNOWN,3600.1,3600.0
planted_r4.3,1280,20,UNKNOWN,3600.106,3600.0
planted_r4.3,1280,21,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,22,UNKNOWN,3600.113,3600.0
planted_r4.3,1280,23,SAT,3214.423,3600.0
planted_r4.3,1280,24,UNKNOWN,3600.109,3600.0
planted_r4.3,1280,25,SAT,53.036,3600.0
planted_r4.3,1280,26,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,27,UNKNOWN,3600.106,3600.0
planted_r4.3,1280,28,UNKNOWN,3600.105,3600.0
planted_r4.3,1280,29,UNKNOWN,3600.108,3600.0
planted_r4.3,1280,30,UNKNOWN,3600.106,3600.0
planted_r4.3,1280,31,UNKNOWN,3600.055,3600.0
planted_r4.3,1280,32,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,33,UNKNOWN,3600.065,3600.0
planted_r4.3,1280,34,UNKNOWN,3600.102,3600.0
planted_r4.3,1280,35,UNKNOWN,3600.013,3600.0
planted_r4.3,1280,36,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,37,UNKNOWN,3600.11,3600.0
planted_r4.3,1280,38,UNKNOWN,3600.105,3600.0
planted_r4.3,1280,39,SAT,87.679,3600.0
planted_r4.3,1280,40,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,41,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,42,SAT,234.286,3600.0
planted_r4.3,1280,43,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,44,UNKNOWN,3600.015,3600.0
planted_r4.3,1280,45,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,46,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,47,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,48,SAT,25.14,3600.0
planted_r4.3,1280,49,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,50,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,51,UNKNOWN,3600.1,3600.0
planted_r4.3,1280,52,UNKNOWN,3600.117,3600.0
planted_r4.3,1280,53,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,54,UNKNOWN,3600.1,3600.0
planted_r4.3,1280,55,UNKNOWN,3600.047,3600.0
planted_r4.3,1280,56,SAT,2676.449,3600.0
planted_r4.3,1280,57,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,58,UNKNOWN,3600.1,3600.0
planted_r4.3,1280,59,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,60,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,61,UNKNOWN,3600.102,3600.0
planted_r4.3,1280,62,UNKNOWN,3600.105,3600.0
planted_r4.3,1280,63,UNKNOWN,3600.105,3600.0
planted_r4.3,1280,64,UNKNOWN,3600.104,3600.0
planted_r4.3,1280,65,UNKNOWN,3600.1,3600.0
planted_r4.3,1280,66,UNKNOWN,3600.102,3600.0
planted_r4.3,1280,67,SAT,966.2,3600.0
planted_r4.3,1280,68,UNKNOWN,3600.076,3600.0
planted_r4.3,1280,69,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,70,UNKNOWN,3600.097,3600.0
planted_r4.3,1280,71,SAT,24.221,3600.0
planted_r4.3,1280,72,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,73,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,74,UNKNOWN,3600.006,3600.0
planted_r4.3,1280,75,UNKNOWN,3600.103,3600.0
planted_r4.3,1280,76,UNKNOWN,3600.101,3600.0
planted_r4.3,1280,77,UNKNOWN,3600.101,3600.0
unplanted_r3.8,1280,0,SAT,1.773,300.0
unplanted_r3.8,1280,1,SAT,2.745,300.0
unplanted_r3.8,1280,2,SAT,0.798,300.0
unplanted_r3.8,1280,3,SAT,2.409,300.0
unplanted_r3.8,1280,4,SAT,2.494,300.0
unplanted_r3.8,1280,5,SAT,0.594,300.0
unplanted_r3.8,1280,6,SAT,0.826,300.0
unplanted_r3.8,1280,7,SAT,0.745,300.0
unplanted_r3.8,1280,8,SAT,1.396,300.0
unplanted_r3.8,1280,9,SAT,0.782,300.0
unplanted_r3.8,1280,10,SAT,1.796,300.0
unplanted_r3.8,1280,11,SAT,0.735,300.0
unplanted_r3.8,1280,12,SAT,0.993,300.0
unplanted_r3.8,1280,13,SAT,0.738,300.0
unplanted_r3.8,1280,14,SAT,1.9,300.0
unplanted_r3.8,1280,15,SAT,0.732,300.0
unplanted_r3.8,1280,16,SAT,0.749,300.0
unplanted_r3.8,1280,17,SAT,0.752,300.0
unplanted_r3.8,1280,18,SAT,1.02,300.0
unplanted_r3.8,1280,19,SAT,2.276,300.0
unplanted_r3.8,1280,20,SAT,0.751,300.0
unplanted_r3.8,1280,21,SAT,1.224,300.0
unplanted_r3.8,1280,22,SAT,2.017,300.0
unplanted_r3.8,1280,23,SAT,0.728,300.0
unplanted_r3.8,1280,24,SAT,0.789,300.0
unplanted_r3.8,1280,25,SAT,0.811,300.0
unplanted_r3.8,1280,26,SAT,1.822,300.0
unplanted_r3.8,1280,27,SAT,9.377,300.0
unplanted_r3.8,1280,28,SAT,4.684,300.0
unplanted_r3.8,1280,29,SAT,0.744,300.0
unplanted_r3.8,1280,30,SAT,1.824,300.0
unplanted_r3.8,1280,31,SAT,0.737,300.0
unplanted_r3.8,1280,32,SAT,1.917,300.0
unplanted_r3.8,1280,33,SAT,0.756,300.0
unplanted_r3.8,1280,34,SAT,1.774,300.0
unplanted_r3.8,1280,35,SAT,0.974,300.0
unplanted_r3.8,1280,36,SAT,0.761,300.0
unplanted_r3.8,1280,37,SAT,2.348,300.0
unplanted_r3.8,1280,38,SAT,0.607,300.0
unplanted_r3.8,1280,39,SAT,1.831,300.0
unplanted_r3.8,1280,40,SAT,0.771,300.0
unplanted_r3.8,1280,41,SAT,0.751,300.0
unplanted_r3.8,1280,42,SAT,0.736,300.0
unplanted_r3.8,1280,43,SAT,0.589,300.0
unplanted_r3.8,1280,44,SAT,0.766,300.0
unplanted_r3.8,1280,45,SAT,1.825,300.0
unplanted_r3.8,1280,46,SAT,2.372,300.0
unplanted_r3.8,1280,47,SAT,0.809,300.0
unplanted_r3.8,1280,48,SAT,1.006,300.0
unplanted_r3.8,1280,49,SAT,0.127,300.0
unplanted_r3.8,1280,50,SAT,0.604,300.0
unplanted_r3.8,1280,51,SAT,4.597,300.0
unplanted_r3.8,1280,52,SAT,1.904,300.0
unplanted_r3.8,1280,53,SAT,1.792,300.0
unplanted_r3.8,1280,54,SAT,0.798,300.0
unplanted_r3.8,1280,55,SAT,2.32,300.0
unplanted_r3.8,1280,56,SAT,0.855,300.0
unplanted_r3.8,1280,57,SAT,0.997,300.0
unplanted_r3.8,1280,58,SAT,0.861,300.0
unplanted_r3.8,1280,59,SAT,0.739,300.0
unplanted_r3.8,1280,60,SAT,0.167,300.0
unplanted_r3.8,1280,61,SAT,2.192,300.0
unplanted_r3.8,1280,62,SAT,9.958,300.0
unplanted_r3.8,1280,63,SAT,0.977,300.0
unplanted_r3.8,1280,64,SAT,1.438,300.0
unplanted_r3.8,1280,65,SAT,0.444,300.0
unplanted_r3.8,1280,66,SAT,0.88,300.0
unplanted_r3.8,1280,67,SAT,2.508,300.0
unplanted_r3.8,1280,68,SAT,1.099,300.0
unplanted_r3.8,1280,69,SAT,0.715,300.0
unplanted_r3.8,1280,70,SAT,0.723,300.0
unplanted_r3.8,1280,71,SAT,0.796,300.0
unplanted_r3.8,1280,72,SAT,2.042,300.0
unplanted_r3.8,1280,73,SAT,0.946,300.0
unplanted_r3.8,1280,74,SAT,1.796,300.0
unplanted_r3.8,1280,75,SAT,2.447,300.0
unplanted_r3.8,1280,76,SAT,0.714,300.0
unplanted_r3.8,1280,77,SAT,5.82,300.0
unplanted_r3.8,1280,78,SAT,0.979,300.0
unplanted_r3.8,1280,79,SAT,2.12,300.0
unplanted_r3.8,1280,80,SAT,0.8,300.0
unplanted_r3.8,1280,81,SAT,0.725,300.0
unplanted_r3.8,1280,82,SAT,0.165,300.0
unplanted_r3.8,1280,83,SAT,0.735,300.0
unplanted_r3.8,1280,84,SAT,1.473,300.0
unplanted_r3.8,1280,85,SAT,0.094,300.0
unplanted_r3.8,1280,86,SAT,0.957,300.0
unplanted_r3.8,1280,87,SAT,1.953,300.0
unplanted_r3.8,1280,88,SAT,2.155,300.0
unplanted_r3.8,1280,89,SAT,0.986,300.0
unplanted_r3.8,1280,90,SAT,0.697,300.0
unplanted_r3.8,1280,91,SAT,0.584,300.0
unplanted_r3.8,1280,92,SAT,2.65,300.0
unplanted_r3.8,1280,93,SAT,0.533,300.0
unplanted_r3.8,1280,94,SAT,1.851,300.0
unplanted_r3.8,1280,95,SAT,0.94,300.0
unplanted_r3.8,1280,96,SAT,1.761,300.0
unplanted_r3.8,1280,97,SAT,0.862,300.0
unplanted_r3.8,1280,98,SAT,0.73,300.0
unplanted_r3.8,1280,99,SAT,0.764,300.0
unplanted_r3.8,1810,0,SAT,5.98,300.0
unplanted_r3.8,1810,1,SAT,1.159,300.0
unplanted_r3.8,1810,2,SAT,6.592,300.0
unplanted_r3.8,1810,3,SAT,2.519,300.0
unplanted_r3.8,1810,4,SAT,0.913,300.0
unplanted_r3.8,1810,5,SAT,11.424,300.0
unplanted_r3.8,1810,6,SAT,1.333,300.0
unplanted_r3.8,1810,7,SAT,5.854,300.0
unplanted_r3.8,1810,8,SAT,11.283,300.0
unplanted_r3.8,1810,9,SAT,6.564,300.0
unplanted_r3.8,1810,10,SAT,11.53,300.0
unplanted_r3.8,1810,11,SAT,3.602,300.0
unplanted_r3.8,1810,12,SAT,6.492,300.0
unplanted_r3.8,1810,13,SAT,2.272,300.0
unplanted_r3.8,1810,14,SAT,12.239,300.0
unplanted_r3.8,1810,15,SAT,3.045,300.0
unplanted_r3.8,1810,16,SAT,6.643,300.0
unplanted_r3.8,1810,17,SAT,1.111,300.0
unplanted_r3.8,1810,18,SAT,5.604,300.0
unplanted_r3.8,1810,19,SAT,0.888,300.0
unplanted_r3.8,1810,20,SAT,3.015,300.0
unplanted_r3.8,1810,21,SAT,5.441,300.0
unplanted_r3.8,1810,22,SAT,2.229,300.0
unplanted_r3.8,1810,23,SAT,11.021,300.0
unplanted_r3.8,1810,24,SAT,2.558,300.0
unplanted_r3.8,1810,25,SAT,11.857,300.0
unplanted_r3.8,1810,26,SAT,0.883,300.0
unplanted_r3.8,1810,27,SAT,1.361,300.0
unplanted_r3.8,1810,28,SAT,6.285,300.0
unplanted_r3.8,1810,29,SAT,10.726,300.0
unplanted_r3.8,1810,30,SAT,3.057,300.0
unplanted_r3.8,1810,31,SAT,2.766,300.0
unplanted_r3.8,1810,32,SAT,0.905,300.0
unplanted_r3.8,1810,33,SAT,0.882,300.0
unplanted_r3.8,1810,34,SAT,6.822,300.0
unplanted_r3.8,1810,35,SAT,5.678,300.0
unplanted_r3.8,1810,36,SAT,5.714,300.0
unplanted_r3.8,1810,37,SAT,0.901,300.0
unplanted_r3.8,1810,38,SAT,2.417,300.0
unplanted_r3.8,1810,39,SAT,6.092,300.0
unplanted_r3.8,1810,40,SAT,2.551,300.0
unplanted_r3.8,1810,41,SAT,11.413,300.0
unplanted_r3.8,1810,42,SAT,2.268,300.0
unplanted_r3.8,1810,43,SAT,2.184,300.0
unplanted_r3.8,1810,44,SAT,11.595,300.0
unplanted_r3.8,1810,45,SAT,2.744,300.0
unplanted_r3.8,1810,46,SAT,10.96,300.0
unplanted_r3.8,1810,47,SAT,9.484,300.0
unplanted_r3.8,1810,48,SAT,2.246,300.0
unplanted_r3.8,1810,49,SAT,6.102,300.0
unplanted_r3.8,1810,50,SAT,5.778,300.0
unplanted_r3.8,1810,51,SAT,2.652,300.0
unplanted_r3.8,1810,52,SAT,2.294,300.0
unplanted_r3.8,1810,53,SAT,0.159,300.0
unplanted_r3.8,1810,54,SAT,5.404,300.0
unplanted_r3.8,1810,55,SAT,5.63,300.0
unplanted_r3.8,1810,56,SAT,2.239,300.0
unplanted_r3.8,1810,57,SAT,13.875,300.0
unplanted_r3.8,1810,58,SAT,2.948,300.0
unplanted_r3.8,1810,59,SAT,9.992,300.0
unplanted_r3.8,1810,60,SAT,2.791,300.0
unplanted_r3.8,1810,61,SAT,2.331,300.0
unplanted_r3.8,1810,62,SAT,2.578,300.0
unplanted_r3.8,1810,63,SAT,2.376,300.0
unplanted_r3.8,1810,64,SAT,5.636,300.0
unplanted_r3.8,1810,65,SAT,11.174,300.0
unplanted_r3.8,1810,66,SAT,0.417,300.0
unplanted_r3.8,1810,67,SAT,2.195,300.0
unplanted_r3.8,1810,68,SAT,2.141,300.0
unplanted_r3.8,1810,69,SAT,2.042,300.0
unplanted_r3.8,1810,70,SAT,0.933,300.0
unplanted_r3.8,1810,71,SAT,2.525,300.0
unplanted_r3.8,1810,72,SAT,2.239,300.0
unplanted_r3.8,1810,73,SAT,11.088,300.0
unplanted_r3.8,1810,74,SAT,5.61,300.0
unplanted_r3.8,1810,75,SAT,2.425,300.0
unplanted_r3.8,1810,76,SAT,2.118,300.0
unplanted_r3.8,1810,77,SAT,5.772,300.0
unplanted_r3.8,1810,78,SAT,5.526,300.0
unplanted_r3.8,1810,79,SAT,2.207,300.0
unplanted_r3.8,1810,80,SAT,2.595,300.0
unplanted_r3.8,1810,81,SAT,0.191,300.0
unplanted_r3.8,1810,82,SAT,1.094,300.0
unplanted_r3.8,1810,83,SAT,11.387,300.0
unplanted_r3.8,1810,84,SAT,5.959,300.0
unplanted_r3.8,1810,85,SAT,5.855,300.0
unplanted_r3.8,1810,86,SAT,0.577,300.0
unplanted_r3.8,1810,87,SAT,1.271,300.0
unplanted_r3.8,1810,88,SAT,5.888,300.0
unplanted_r3.8,1810,89,SAT,5.789,300.0
unplanted_r3.8,1810,90,SAT,1.068,300.0
unplanted_r3.8,1810,91,SAT,2.433,300.0
unplanted_r3.8,1810,92,SAT,2.379,300.0
unplanted_r3.8,1810,93,SAT,1.313,300.0
unplanted_r3.8,1810,94,SAT,2.357,300.0
unplanted_r3.8,1810,95,SAT,5.416,300.0
unplanted_r3.8,1810,96,SAT,3.037,300.0
unplanted_r3.8,1810,97,SAT,5.544,300.0
unplanted_r3.8,1810,98,SAT,2.075,300.0
unplanted_r3.8,1810,99,SAT,2.298,300.0


==> anc/data/benchmarks/walltime/kissat_planted/N_1280.json <==
{
  "N": 1280,
  "complete": true,
  "abandoned": true,
  "timeout_s": 3600.0,
  "workers": 16,
  "stop_reason": "median exceeds timeout (51/100 timeouts)",
  "n_tested": 78,
  "n_sat": 12,
  "n_unknown": 66,
  "n_unsat": 0,
  "cpu_seconds": 245374.8,
  "verdicts": {
    "3": "SAT",
    "13": "SAT",
    "12": "SAT",
    "10": "SAT",
    "4": "UNKNOWN",
    "14": "UNKNOWN",
    "7": "UNKNOWN",
    "2": "UNKNOWN",
    "5": "UNKNOWN",
    "11": "UNKNOWN",
    "0": "UNKNOWN",
    "1": "UNKNOWN",
    "6": "UNKNOWN",
    "8": "UNKNOWN",
    "9": "UNKNOWN",
    "15": "UNKNOWN",
    "16": "UNKNOWN",
    "25": "SAT",
    "17": "UNKNOWN",
    "18": "UNKNOWN",
    "19": "UNKNOWN",
    "23": "SAT",
    "21": "UNKNOWN",
    "20": "UNKNOWN",
    "24": "UNKNOWN",
    "22": "UNKNOWN",
    "31": "UNKNOWN",
    "26": "UNKNOWN",
    "28": "UNKNOWN",
    "27": "UNKNOWN",
    "29": "UNKNOWN",
    "30": "UNKNOWN",
    "32": "UNKNOWN",
    "48": "SAT",
    "33": "UNKNOWN",
    "34": "UNKNOWN",
    "39": "SAT",
    "35": "UNKNOWN",
    "42": "SAT",
    "36": "UNKNOWN",
    "37": "UNKNOWN",
    "44": "UNKNOWN",
    "38": "UNKNOWN",
    "40": "UNKNOWN",
    "41": "UNKNOWN",
    "43": "UNKNOWN",
    "45": "UNKNOWN",
    "46": "UNKNOWN",
    "47": "UNKNOWN",
    "49": "UNKNOWN",
    "50": "UNKNOWN",
    "51": "UNKNOWN",
    "52": "UNKNOWN",
    "53": "UNKNOWN",
    "54": "UNKNOWN",
    "55": "UNKNOWN",
    "71": "SAT",
    "67": "SAT",
    "56": "SAT",
    "57": "UNKNOWN",
    "58": "UNKNOWN",
    "59": "UNKNOWN",
    "60": "UNKNOWN",
    "61": "UNKNOWN",
    "62": "UNKNOWN",
    "63": "UNKNOWN",
    "64": "UNKNOWN",
    "65": "UNKNOWN",
    "66": "UNKNOWN",
    "68": "UNKNOWN",
    "69": "UNKNOWN",
    "70": "UNKNOWN",
    "72": "UNKNOWN",
    "73": "UNKNOWN",
    "74": "UNKNOWN",
    "75": "UNKNOWN",
    "76": "UNKNOWN",
    "77": "UNKNOWN"
  },
  "walls": {
    "3": 25.08,
    "13": 57.432,
    "12": 158.672,
    "10": 245.927,
    "4": 3600.073,
    "14": 3600.057,
    "7": 3600.071,
    "2": 3600.079,
    "5": 3600.072,
    "11": 3600.063,
    "0": 3600.129,
    "1": 3600.129,
    "6": 3600.116,
    "8": 3600.115,
    "9": 3600.118,
    "15": 3600.107,
    "16": 3600.105,
    "25": 53.036,
    "17": 3600.104,
    "18": 3600.101,
    "19": 3600.1,
    "23": 3214.423,
    "21": 3600.101,
    "20": 3600.106,
    "24": 3600.109,
    "22": 3600.113,
    "31": 3600.055,
    "26": 3600.103,
    "28": 3600.105,
    "27": 3600.106,
    "29": 3600.108,
    "30": 3600.106,
    "32": 3600.104,
    "48": 25.14,
    "33": 3600.065,
    "34": 3600.102,
    "39": 87.679,
    "35": 3600.013,
    "42": 234.286,
    "36": 3600.101,
    "37": 3600.11,
    "44": 3600.015,
    "38": 3600.105,
    "40": 3600.103,
    "41": 3600.104,
    "43": 3600.101,
    "45": 3600.103,
    "46": 3600.104,
    "47": 3600.103,
    "49": 3600.104,
    "50": 3600.101,
    "51": 3600.1,
    "52": 3600.117,
    "53": 3600.103,
    "54": 3600.1,
    "55": 3600.047,
    "71": 24.221,
    "67": 966.2,
    "56": 2676.449,
    "57": 3600.103,
    "58": 3600.1,
    "59": 3600.101,
    "60": 3600.104,
    "61": 3600.102,
    "62": 3600.105,
    "63": 3600.105,
    "64": 3600.104,
    "65": 3600.1,
    "66": 3600.102,
    "68": 3600.076,
    "69": 3600.103,
    "70": 3600.097,
    "72": 3600.103,
    "73": 3600.103,
    "74": 3600.006,
    "75": 3600.103,
    "76": 3600.101,
    "77": 3600.101
  }
}

==> anc/data/benchmarks/walltime/kissat_planted/N_160.json <==
{
  "N": 160,
  "complete": true,
  "abandoned": false,
  "timeout_s": 3600.0,
  "workers": 16,
  "stop_reason": null,
  "n_tested": 100,
  "n_sat": 100,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 3.9,
  "verdicts": {
    "6": "SAT",
    "2": "SAT",
    "1": "SAT",
    "4": "SAT",
    "7": "SAT",
    "10": "SAT",
    "3": "SAT",
    "11": "SAT",
    "17": "SAT",
    "14": "SAT",
    "8": "SAT",
    "16": "SAT",
    "22": "SAT",
    "23": "SAT",
    "13": "SAT",
    "21": "SAT",
    "18": "SAT",
    "12": "SAT",
    "20": "SAT",
    "15": "SAT",
    "5": "SAT",
    "32": "SAT",
    "19": "SAT",
    "9": "SAT",
    "0": "SAT",
    "24": "SAT",
    "26": "SAT",
    "30": "SAT",
    "25": "SAT",
    "28": "SAT",
    "34": "SAT",
    "27": "SAT",
    "29": "SAT",
    "37": "SAT",
    "38": "SAT",
    "35": "SAT",
    "36": "SAT",
    "47": "SAT",
    "40": "SAT",
    "46": "SAT",
    "44": "SAT",
    "31": "SAT",
    "33": "SAT",
    "49": "SAT",
    "39": "SAT",
    "48": "SAT",
    "52": "SAT",
    "56": "SAT",
    "55": "SAT",
    "45": "SAT",
    "43": "SAT",
    "53": "SAT",
    "54": "SAT",
    "42": "SAT",
    "60": "SAT",
    "41": "SAT",
    "61": "SAT",
    "66": "SAT",
    "63": "SAT",
    "62": "SAT",
    "58": "SAT",
    "71": "SAT",
    "51": "SAT",
    "57": "SAT",
    "67": "SAT",
    "59": "SAT",
    "50": "SAT",
    "74": "SAT",
    "68": "SAT",
    "77": "SAT",
    "73": "SAT",
    "69": "SAT",
    "72": "SAT",
    "64": "SAT",
    "65": "SAT",
    "76": "SAT",
    "81": "SAT",
    "80": "SAT",
    "75": "SAT",
    "83": "SAT",
    "91": "SAT",
    "84": "SAT",
    "70": "SAT",
    "89": "SAT",
    "92": "SAT",
    "95": "SAT",
    "86": "SAT",
    "94": "SAT",
    "85": "SAT",
    "90": "SAT",
    "88": "SAT",
    "93": "SAT",
    "79": "SAT",
    "78": "SAT",
    "99": "SAT",
    "96": "SAT",
    "87": "SAT",
    "82": "SAT",
    "97": "SAT",
    "98": "SAT"
  },
  "walls": {
    "6": 0.015,
    "2": 0.02,
    "1": 0.024,
    "4": 0.027,
    "7": 0.03,
    "10": 0.022,
    "3": 0.032,
    "11": 0.029,
    "17": 0.012,
    "14": 0.028,
    "8": 0.041,
    "16": 0.021,
    "22": 0.019,
    "23": 0.009,
    "13": 0.044,
    "21": 0.019,
    "18": 0.037,
    "12": 0.059,
    "20": 0.034,
    "15": 0.053,
    "5": 0.079,
    "32": 0.011,
    "19": 0.056,
    "9": 0.082,
    "0": 0.087,
    "24": 0.039,
    "26": 0.044,
    "30": 0.039,
    "25": 0.052,
    "28": 0.034,
    "34": 0.033,
    "27": 0.054,
    "29": 0.051,
    "37": 0.021,
    "38": 0.027,
    "35": 0.044,
    "36": 0.04,
    "47": 0.01,
    "40": 0.037,
    "46": 0.012,
    "44": 0.02,
    "31": 0.072,
    "33": 0.059,
    "49": 0.01,
    "39": 0.052,
    "48": 0.031,
    "52": 0.022,
    "56": 0.017,
    "55": 0.018,
    "45": 0.049,
    "43": 0.051,
    "53": 0.019,
    "54": 0.027,
    "42": 0.069,
    "60": 0.026,
    "41": 0.08,
    "61": 0.026,
    "66": 0.013,
    "63": 0.018,
    "62": 0.025,
    "58": 0.038,
    "71": 0.014,
    "51": 0.072,
    "57": 0.062,
    "67": 0.032,
    "59": 0.054,
    "50": 0.086,
    "74": 0.018,
    "68": 0.037,
    "77": 0.017,
    "73": 0.026,
    "69": 0.039,
    "72": 0.035,
    "64": 0.064,
    "65": 0.062,
    "76": 0.043,
    "81": 0.02,
    "80": 0.026,
    "75": 0.057,
    "83": 0.033,
    "91": 0.013,
    "84": 0.034,
    "70": 0.073,
    "89": 0.021,
    "92": 0.024,
    "95": 0.014,
    "86": 0.041,
    "94": 0.018,
    "85": 0.045,
    "90": 0.042,
    "88": 0.044,
    "93": 0.033,
    "79": 0.078,
    "78": 0.085,
    "99": 0.028,
    "96": 0.037,
    "87": 0.081,
    "82": 0.095,
    "97": 0.056,
    "98": 0.059
  }
}

==> anc/data/benchmarks/walltime/kissat_planted/N_320.json <==
{
  "N": 320,
  "complete": true,
  "abandoned": false,
  "timeout_s": 3600.0,
  "workers": 16,
  "stop_reason": null,
  "n_tested": 100,
  "n_sat": 100,
  "n_unknown": 0,
  "n_unsat": 0,
  "cpu_seconds": 907.5,
  "verdicts": {
    "8": "SAT",
    "5": "SAT",
    "14": "SAT",
    "2": "SAT",
    "7": "SAT",
    "15": "SAT",
    "10": "SAT",
    "21": "SAT",
    "11": "SAT",
    "19": "SAT",
    "6": "SAT",
    "25": "SAT",
    "26": "SAT",
    "3": "SAT",
    "23": "SAT",
    "27": "SAT",
    "29": "SAT",
    "22": "SAT",
    "24": "SAT",
    "18": "SAT",
    "33": "SAT",
    "9": "SAT",
    "13": "SAT",
    "37": "SAT",
    "17": "SAT",
    "12": "SAT",
    "32": "SAT",
    "39": "SAT",
    "42": "SAT",
    "31": "SAT",
    "28": "SAT",
    "36": "SAT",
    "30": "SAT",
    "40": "SAT",
    "47": "SAT",
    "49": "SAT",
    "1": "SAT",
    "48": "SAT",
    "53": "SAT",
    "34": "SAT",
    "38": "SAT",
    "56": "SAT",
    "52": "SAT",
    "4": "SAT",
    "44": "SAT",
    "51": "SAT",
    "43": "SAT",
    "61": "SAT",
    "62": "SAT",
    "60": "SAT",
    "58": "SAT",
    "63": "SAT",
    "67": "SAT",
    "66": "SAT",
    "46": "SAT",
    "68": "SAT",
    "71": "SAT",
    "72": "SAT",
    "73": "SAT",
    "70": "SAT",
    "54": "SAT",
    "74": "SAT",
    "77": "SAT",
    "76": "SAT",
    "57": "SAT",
    "78": "SAT",
    "75": "SAT",
    "82": "SAT",
    "80": "SAT",
    "83": "SAT",
    "85": "SAT",
    "84": "SAT",
    "86": "SAT",
    "50": "SAT",
    "16": "SAT",
    "88": "SAT",
    "65": "SAT",
    "91": "SAT",
    "79": "SAT",
    "94": "SAT",
    "89": "SAT",
    "95": "SAT",
    "96": "SAT",
    "98": "SAT",
    "97": "SAT",
    "92": "SAT",
    "99": "SAT",
    "55": "SAT",
    "41": "SAT",
    "90": "SAT",
    "0": "SAT",
    "35": "SAT",
    "59": "SAT",
    "93": "SAT",
    "87": "SAT",
    "64": "SAT",
    "45": "SAT",
    "20": "SAT",
    "69": "SAT",
    "81": "SAT"
  },
  "walls": {
    "8": 0.279,
    "5": 0.501,
    "14": 0.508,
    "2": 0.924,
    "7": 0.943,
    "15": 0.93,
    "10": 0.982,
    "21": 0.163,
    "11": 1.263,
    "19": 0.918,
    "6": 2.073,
    "25": 0.288,
    "26": 0.314,
    "3": 2.835,
    "23": 1.753,
    "27": 0.952,
    "29": 0.37,
    "22": 2.642,
    "24": 2.894,
    "18": 3.647,
    "33": 0.656,
    "9": 4.394,
    "13": 5.281,
    "37": 0.939,
    "17": 6.696,
    "12": 7.262,
    "32": 5.395,
    "39": 3.298,
    "42": 0.896,
    "31": 6.918,
    "28": 8.432,
    "36": 6.73,
    "30": 8.216,
    "40": 3.952,
    "47": 0.149,
    "49": 0.084,
    "1": 11.264,
    "48": 0.4,
    "53": 0.413,
    "34": 7.876,
    "38": 6.856,
    "56": 0.066,
    "52": 1.03,
    "4": 12.354,
    "44": 3.498,
    "51": 2.059,
    "43": 4.773,
    "61": 0.398,
    "62": 0.745,
    "60": 1.309,
    "58": 2.051,
    "63": 0.898,
    "67": 0.196,
    "66": 0.946,
    "46": 5.781,
    "68": 4.265,
    "71": 0.945,
    "72": 0.305,
    "73": 0.308,
    "70": 4.202,
    "54": 8.996,
    "74": 0.328,
    "77": 0.364,
    "76": 1.028,
    "57": 9.763,
    "78": 0.71,
    "75": 1.529,
    "82": 0.394,
    "80": 1.165,
    "83": 1.06,
    "85": 0.255,
    "84": 0.98,
    "86": 1.104,
    "50": 14.602,
    "16": 29.202,
    "88": 5.527,
    "65": 16.94,
    "91": 0.861,
    "79": 9.727,
    "94": 3.565,
    "89": 9.955,
    "95": 0.975,
    "96": 0.477,
    "98": 0.947,
    "97": 0.952,
    "92": 7.043,
    "99": 3.561,
    "55": 29.873,
    "41": 37.193,
    "90": 15.113,
    "0": 51.358,
    "35": 47.455,
    "59": 40.221,
    "93": 27.541,
    "87": 36.494,
    "64": 51.222,
    "45": 56.872,
    "20": 72.521,
    "69": 62.191,
    "81": 79.977
  }
}

==> anc/data/benchmarks/walltime/kissat_planted/N_640.json <==
{
  "N": 640,
  "complete": true,
  "abandoned": false,
  "timeout_s": 3600.0,
  "workers": 16,
  "stop_reason": null,
  "n_tested": 100,
  "n_sat": 60,
  "n_unknown": 40,
  "n_unsat": 0,
  "cpu_seconds": 163191.0,
  "verdicts": {
    "15": "SAT",
    "12": "SAT",
    "5": "SAT",
    "14": "SAT",
    "9": "SAT",
    "3": "SAT",
    "0": "SAT",
    "16": "SAT",
    "20": "SAT",
    "17": "SAT",
    "11": "SAT",
    "25": "SAT",
    "26": "SAT",
    "24": "SAT",
    "29": "SAT",
    "2": "SAT",
    "31": "SAT",
    "4": "SAT",
    "1": "SAT",
    "34": "SAT",
    "19": "SAT",
    "32": "SAT",
    "35": "SAT",
    "8": "SAT",
    "27": "SAT",
    "40": "SAT",
    "41": "SAT",
    "42": "SAT",
    "6": "UNKNOWN",
    "10": "UNKNOWN",
    "7": "UNKNOWN",
    "13": "UNKNOWN",
    "18": "UNKNOWN",
    "45": "SAT",
    "21": "UNKNOWN",
    "22": "UNKNOWN",
    "50": "SAT",
    "44": "SAT",
    "49": "SAT",
    "54": "SAT",
    "52": "SAT",
    "23": "UNKNOWN",
    "51": "SAT",
    "58": "SAT",
    "59": "SAT",
    "28": "UNKNOWN",
    "30": "UNKNOWN",
    "61": "SAT",
    "62": "SAT",
    "53": "SAT",
    "64": "SAT",
    "65": "SAT",
    "33": "UNKNOWN",
    "67": "SAT",
    "56": "SAT",
    "70": "SAT",
    "66": "SAT",
    "36": "UNKNOWN",
    "73": "SAT",
    "37": "UNKNOWN",
    "38": "UNKNOWN",
    "39": "UNKNOWN",
    "43": "UNKNOWN",
    "48": "SAT",
    "79": "SAT",
    "80": "SAT",
    "74": "SAT",
    "46": "UNKNOWN",
    "47": "UNKNOWN",
    "55": "UNKNOWN",
    "57": "UNKNOWN",
    "86": "SAT",
    "84": "SAT",
    "60": "UNKNOWN",
    "63": "UNKNOWN",
    "68": "UNKNOWN",
    "69": "UNKNOWN",
    "71": "UNKNOWN",
    "72": "UNKNOWN",
    "94": "SAT",
    "75": "UNKNOWN",
    "93": "SAT",
    "92": "SAT",
    "90": "SAT",
    "76": "UNKNOWN",
    "77": "UNKNOWN",
    "78": "UNKNOWN",
    "85": "SAT",
    "81": "UNKNOWN",
    "83": "SAT",
    "88": "SAT",
    "82": "UNKNOWN",
    "87": "UNKNOWN",
    "89": "UNKNOWN",
    "91": "UNKNOWN",
    "95": "UNKNOWN",
    "96": "UNKNOWN",
    "97": "UNKNOWN",
    "98": "UNKNOWN",
    "99": "UNKNOWN"
  },
  "walls": {
    "15": 1.743,
    "12": 2.116,
    "5": 3.68,
    "14": 4.723,
    "9": 4.954,
    "3": 7.706,
    "0": 7.82,
    "16": 19.995,
    "20": 22.256,
    "17": 29.315,
    "11": 34.255,
    "25": 6.075,
    "26": 13.311,
    "24": 21.965,
    "29": 0.52,
    "2": 123.03,
    "31": 61.843,
    "4": 247.444,
    "1": 620.537,
    "34": 37.838,
    "19": 674.313,
    "32": 570.487,
    "35": 286.031,
    "8": 1285.948,
    "27": 1252.282,
    "40": 1.545,
    "41": 0.489,
    "42": 44.137,
    "6": 3600.104,
    "10": 3600.108,
    "7": 3600.119,
    "13": 3600.107,
    "18": 3600.106,
    "45": 3.802,
    "21": 3600.104,
    "22": 3600.109,
    "50": 1.486,
    "44": 10.644,
    "49": 10.745,
    "54": 0.425,
    "52": 10.873,
    "23": 3600.102,
    "51": 16.449,
    "58": 6.169,
    "59": 16.962,
    "28": 3600.104,
    "30": 3600.105,
    "61": 5.835,
    "62": 45.57,
    "53": 158.032,
    "64": 73.422,
    "65": 64.849,
    "33": 3600.104,
    "67": 70.374,
    "56": 336.665,
    "70": 17.364,
    "66": 273.742,
    "36": 3600.102,
    "73": 34.997,
    "37": 3600.102,
    "38": 3600.097,
    "39": 3600.103,
    "43": 3600.102,
    "48": 1494.406,
    "79": 62.68,
    "80": 135.865,
    "74": 2790.857,
    "46": 3600.105,
    "47": 3600.105,
    "55": 3600.103,
    "57": 3600.104,
    "86": 3.753,
    "84": 33.208,
    "60": 3600.106,
    "63": 3600.101,
    "68": 3600.1,
    "69": 3600.104,
    "71": 3600.103,
    "72": 3600.103,
    "94": 7.598,
    "75": 3600.104,
    "93": 452.658,
    "92": 609.054,
    "90": 859.915,
    "76": 3600.104,
    "77": 3600.103,
    "78": 3600.105,
    "85": 1416.181,
    "81": 3600.105,
    "83": 2166.56,
    "88": 2609.406,
    "82": 3600.102,
    "87": 3600.104,
    "89": 3600.104,
    "91": 3600.102,
    "95": 3600.103,
    "96": 3600.081,
    "97": 3600.104,
    "98": 3600.104,
    "99": 3600.027
  }
}

==> anc/data/benchmarks/walltime/planted_manifest.json <==
{
  "generator": "domain_knowledge/dataset.py SAT_dataset (transformed-Barthel PLANTED construction)",
  "ratio": 4.3,
  "p0": 0.08,
  "M": "int(4.3*N)",
  "seed_scheme": "torch.manual_seed(20260709*1000 + N) per level, then SAT_dataset(batch, N, 4.3, 0.08).generate_instances(); instance i = batch row i",
  "n_instances_per_N": 100,
  "levels": [
    {
      "N": 160,
      "M": 688,
      "dir": "[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00160"
    },
    {
      "N": 320,
      "M": 1376,
      "dir": "[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00320"
    },
    {
      "N": 640,
      "M": 2752,
      "dir": "[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_00640"
    },
    {
      "N": 1280,
      "M": 5504,
      "dir": "[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01280"
    },
    {
      "N": 1810,
      "M": 7783,
      "dir": "[artifact-root]/rebuttal_experiments/walltime/planted/instances/N_01810"
    }
  ]
}

==> anc/data/benchmarks/walltime/results_dmm_planted.json <==
{
  "family": "planted transformed-Barthel r=4.3",
  "batch": 100,
  "hardware": {
    "cpu_model": "AMD EPYC 7352 24-Core Processor",
    "cpu_logical": 96,
    "gpu": "NVIDIA TITAN RTX"
  },
  "protocol": "paper budgets 50*2^k capped 1e6, one GPU batch per level, run_till_median; skip levels above a failed level",
  "solvers": {
    "design340": {
      "design_id": 340,
      "lr_dt0": 2.98620780605473,
      "levels": [
        {
          "design_id": 340,
          "batch": 100,
          "N": 160,
          "M": 688,
          "max_steps": 12800,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 1317,
          "wall_seconds": 11.972,
          "wall_seconds_per_instance": 0.11972,
          "steps_executed": 1317,
          "wall_seconds_per_step": 0.00909,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            null,
            null,
            null,
            629,
            1089,
            null,
            594,
            null,
            1282,
            null,
            1077,
            634,
            null,
            null,
            null,
            null,
            469,
            1098,
            627,
            1162,
            1317,
            null,
            1124,
            937,
            591,
            null,
            null,
            null,
            1201,
            1008,
            null,
            877,
            710,
            null,
            840,
            null,
            null,
            995,
            null,
            719,
            null,
            null,
            null,
            1069,
            1255,
            1150,
            null,
            745,
            null,
            null,
            1099,
            null,
            1284,
            null,
            null,
            null,
            414,
            760,
            null,
            null,
            468,
            455,
            602,
            982,
            866,
            831,
            593,
            468,
            536,
            861,
            677,
            601,
            528,
            683,
            null,
            1269,
            null,
            null,
            null,
            null,
            1203,
            853,
            null,
            595,
            null,
            null,
            null,
            null,
            288,
            null,
            null,
            null,
            776,
            null,
            null,
            1093,
            null,
            null,
            940
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 3932.835680574079
        },
        {
          "design_id": 340,
          "batch": 100,
          "N": 320,
          "M": 1376,
          "max_steps": 51200,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 3131,
          "wall_seconds": 30.465,
          "wall_seconds_per_instance": 0.30465,
          "steps_executed": 3131,
          "wall_seconds_per_step": 0.00973,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            1218,
            null,
            1051,
            null,
            436,
            null,
            null,
            483,
            null,
            null,
            1564,
            3131,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            1239,
            2940,
            null,
            2899,
            null,
            null,
            null,
            null,
            2476,
            null,
            1715,
            1663,
            null,
            null,
            null,
            null,
            null,
            2139,
            null,
            null,
            2325,
            1136,
            null,
            1915,
            null,
            1733,
            1150,
            1031,
            null,
            1996,
            1390,
            1149,
            2303,
            1316,
            835,
            null,
            2022,
            null,
            null,
            998,
            1103,
            2810,
            null,
            null,
            null,
            null,
            2544,
            2921,
            3113,
            780,
            994,
            583,
            667,
            871,
            927,
            null,
            null,
            2063,
            1222,
            3091,
            2901,
            2199,
            1295,
            null,
            2688,
            1367,
            2509,
            null,
            null,
            1024,
            null,
            2130,
            null,
            1208,
            null,
            1198,
            null,
            null
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 9349.816640757359
        },
        {
          "design_id": 340,
          "batch": 100,
          "N": 640,
          "M": 2752,
          "max_steps": 204800,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 8954,
          "wall_seconds": 99.048,
          "wall_seconds_per_instance": 0.99048,
          "steps_executed": 8954,
          "wall_seconds_per_step": 0.011062,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            7632,
            7226,
            3510,
            null,
            null,
            3209,
            3499,
            null,
            null,
            null,
            2817,
            2207,
            3220,
            null,
            1026,
            1519,
            null,
            2025,
            3633,
            7262,
            null,
            null,
            7307,
            null,
            1077,
            4225,
            null,
            null,
            2227,
            null,
            6054,
            2695,
            1994,
            null,
            null,
            8954,
            null,
            null,
            3788,
            null,
            4646,
            7496,
            null,
            null,
            4029,
            2651,
            5232,
            null,
            884,
            4260,
            6729,
            null,
            null,
            694,
            1033,
            2944,
            8134,
            null,
            null,
            8553,
            null,
            null,
            827,
            null,
            null,
            3493,
            null,
            null,
            null,
            8579,
            null,
            3949,
            1328,
            3441,
            null,
            null,
            null,
            null,
            2421,
            null,
            null,
            7327,
            1972,
            null,
            null,
            null,
            null,
            4674,
            2012,
            null,
            5850,
            1558,
            null,
            2609,
            null,
            3841,
            null,
            null,
            3448
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 26738.504695414053
        },
        {
          "design_id": 340,
          "batch": 100,
          "N": 1280,
          "M": 5504,
          "max_steps": 819200,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 37920,
          "wall_seconds": 686.626,
          "wall_seconds_per_instance": 6.86626,
          "steps_executed": 37920,
          "wall_seconds_per_step": 0.018107,
          "n_solved_observed": 51,
          "first_solve_steps": [
            21139,
            null,
            24094,
            null,
            null,
            null,
            null,
            null,
            5497,
            8329,
            21724,
            null,
            30557,
            null,
            null,
            29827,
            3982,
            6953,
            null,
            26632,
            null,
            null,
            null,
            16850,
            null,
            null,
            null,
            6176,
            null,
            5159,
            null,
            22471,
            null,
            3743,
            null,
            5580,
            null,
            11663,
            3812,
            5436,
            null,
            2294,
            null,
            10585,
            null,
            null,
            7647,
            30657,
            null,
            7212,
            null,
            4547,
            null,
            null,
            6953,
            null,
            21580,
            null,
            28669,
            null,
            2305,
            9362,
            null,
            null,
            13195,
            null,
            null,
            null,
            null,
            6661,
            8448,
            null,
            null,
            null,
            null,
            36467,
            15325,
            13687,
            3914,
            18279,
            2255,
            null,
            37920,
            23468,
            3750,
            null,
            13066,
            27982,
            35327,
            30016,
            15448,
            11295,
            31271,
            null,
            null,
            null,
            14135,
            5027,
            null,
            null
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 113237.00000559536
        },
        {
          "design_id": 340,
          "batch": 100,
          "N": 1810,
          "M": 7783,
          "max_steps": 1000000,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 98531,
          "wall_seconds": 2385.699,
          "wall_seconds_per_instance": 23.85699,
          "steps_executed": 98531,
          "wall_seconds_per_step": 0.024213,
          "n_solved_observed": 51,
          "first_solve_steps": [
            50867,
            9319,
            58371,
            null,
            7247,
            null,
            null,
            null,
            null,
            25432,
            45795,
            null,
            null,
            null,
            2544,
            19430,
            null,
            null,
            21747,
            13694,
            37929,
            22828,
            44065,
            null,
            24427,
            null,
            8311,
            null,
            null,
            null,
            null,
            null,
            58850,
            null,
            76774,
            2972,
            13577,
            51132,
            8548,
            28186,
            18171,
            17783,
            93003,
            null,
            55747,
            5282,
            39311,
            null,
            null,
            null,
            null,
            50997,
            null,
            58721,
            null,
            null,
            47532,
            null,
            null,
            7908,
            null,
            58561,
            11827,
            null,
            15530,
            null,
            null,
            null,
            null,
            9345,
            null,
            14183,
            94991,
            10009,
            null,
            null,
            null,
            73334,
            87398,
            null,
            null,
            40750,
            5254,
            27038,
            44629,
            null,
            36780,
            98531,
            null,
            8785,
            null,
            null,
            73822,
            null,
            null,
            null,
            72038,
            3962,
            null,
            null
          ],
          "lr_dt0": 2.98620780605473,
          "median_steps_x_dt0": 294234.04133837856
        }
      ]
    },
    "baseline": {
      "design_id": 1,
      "lr_dt0": 1.0,
      "levels": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "M": 688,
          "max_steps": 12800,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 4895,
          "wall_seconds": 37.13,
          "wall_seconds_per_instance": 0.3713,
          "steps_executed": 4895,
          "wall_seconds_per_step": 0.007585,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            1059,
            null,
            2934,
            3746,
            null,
            null,
            2166,
            null,
            null,
            null,
            557,
            4539,
            null,
            4867,
            null,
            null,
            3618,
            3241,
            759,
            null,
            null,
            null,
            null,
            4193,
            720,
            2879,
            2900,
            null,
            3696,
            3503,
            null,
            244,
            970,
            309,
            null,
            null,
            3447,
            2314,
            null,
            1779,
            null,
            null,
            null,
            2422,
            null,
            null,
            null,
            null,
            4854,
            4895,
            null,
            null,
            null,
            3781,
            4451,
            null,
            1826,
            2257,
            1077,
            null,
            4303,
            null,
            248,
            3683,
            null,
            1093,
            3134,
            213,
            3655,
            2795,
            197,
            null,
            214,
            null,
            null,
            2591,
            null,
            null,
            null,
            2307,
            null,
            null,
            995,
            770,
            null,
            4255,
            null,
            null,
            358,
            3574,
            null,
            1627,
            2511,
            null,
            null,
            null,
            null,
            3124,
            4394
          ],
          "lr_dt0": 1.0,
          "median_steps_x_dt0": 4895.0
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "M": 1376,
          "max_steps": 51200,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 33788,
          "wall_seconds": 264.931,
          "wall_seconds_per_instance": 2.64931,
          "steps_executed": 33788,
          "wall_seconds_per_step": 0.007841,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            null,
            188,
            8676,
            6161,
            5938,
            20566,
            17460,
            1396,
            null,
            11137,
            10509,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            3280,
            null,
            null,
            null,
            13684,
            20079,
            859,
            967,
            null,
            null,
            null,
            null,
            null,
            null,
            357,
            12449,
            null,
            28752,
            33788,
            null,
            19149,
            12299,
            7485,
            null,
            27139,
            null,
            null,
            null,
            2436,
            null,
            2826,
            null,
            3029,
            1263,
            13488,
            null,
            null,
            13424,
            null,
            14181,
            null,
            327,
            7862,
            2591,
            4592,
            null,
            null,
            25487,
            21214,
            null,
            null,
            null,
            4669,
            878,
            1946,
            2091,
            null,
            null,
            null,
            6526,
            10415,
            13472,
            null,
            null,
            5902,
            9656,
            null,
            6365,
            14071,
            null,
            19714,
            null,
            10041,
            null,
            null,
            null,
            10243,
            25510,
            11267,
            null,
            null
          ],
          "lr_dt0": 1.0,
          "median_steps_x_dt0": 33788.0
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 640,
          "M": 2752,
          "max_steps": 204800,
          "run_till_median": true,
          "unsolved_fraction": 0.71,
          "median_step": 350589,
          "wall_seconds": 1818.505,
          "wall_seconds_per_instance": 18.18505,
          "steps_executed": 204800,
          "wall_seconds_per_step": 0.008879,
          "n_solved_observed": 29,
          "first_solve_steps": [
            16591,
            null,
            null,
            31440,
            null,
            137462,
            null,
            null,
            null,
            30926,
            null,
            null,
            43317,
            null,
            45290,
            22766,
            944,
            null,
            null,
            126800,
            null,
            null,
            null,
            null,
            42961,
            31346,
            null,
            null,
            null,
            null,
            null,
            74026,
            52099,
            null,
            59039,
            null,
            null,
            null,
            null,
            null,
            56112,
            4513,
            null,
            null,
            158186,
            26436,
            null,
            null,
            null,
            16255,
            16979,
            49267,
            7392,
            null,
            79922,
            null,
            null,
            null,
            null,
            null,
            null,
            37058,
            null,
            null,
            74727,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            8634,
            43184,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            33815,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            40845,
            null,
            null,
            null,
            null,
            null
          ],
          "lr_dt0": 1.0,
          "median_steps_x_dt0": 350589.0
        },
        {
          "N": 1280,
          "skipped": "lower level failed"
        },
        {
          "N": 1810,
          "skipped": "lower level failed"
        }
      ]
    },
    "baseline_tuned": {
      "design_id": 9001,
      "lr_dt0": 1.8289499256257025,
      "levels": [
        {
          "design_id": 9001,
          "batch": 100,
          "N": 160,
          "M": 688,
          "max_steps": 12800,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 2994,
          "wall_seconds": 23.138,
          "wall_seconds_per_instance": 0.23138,
          "steps_executed": 2994,
          "wall_seconds_per_step": 0.007728,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            1655,
            null,
            null,
            312,
            2994,
            null,
            873,
            null,
            null,
            2790,
            1009,
            384,
            506,
            null,
            2494,
            null,
            412,
            1844,
            1935,
            1483,
            1979,
            2783,
            null,
            1941,
            232,
            null,
            1893,
            null,
            894,
            null,
            null,
            222,
            737,
            null,
            2161,
            null,
            1865,
            1675,
            null,
            470,
            null,
            null,
            null,
            null,
            942,
            null,
            null,
            null,
            759,
            null,
            null,
            null,
            null,
            254,
            2485,
            null,
            276,
            null,
            2188,
            null,
            350,
            1073,
            208,
            873,
            null,
            482,
            773,
            246,
            null,
            1601,
            1173,
            null,
            1178,
            null,
            null,
            738,
            null,
            null,
            null,
            null,
            null,
            1583,
            null,
            1117,
            null,
            554,
            null,
            null,
            409,
            1036,
            null,
            306,
            1528,
            317,
            null,
            null,
            null,
            null,
            1359
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 5475.8760773233535
        },
        {
          "design_id": 9001,
          "batch": 100,
          "N": 320,
          "M": 1376,
          "max_steps": 51200,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 17215,
          "wall_seconds": 133.011,
          "wall_seconds_per_instance": 1.33011,
          "steps_executed": 17215,
          "wall_seconds_per_step": 0.007726,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            5812,
            2777,
            17114,
            null,
            null,
            5441,
            731,
            1948,
            null,
            2175,
            null,
            null,
            null,
            null,
            null,
            null,
            15239,
            null,
            2925,
            14484,
            null,
            null,
            1350,
            2335,
            2372,
            345,
            7976,
            null,
            null,
            null,
            null,
            null,
            12458,
            17045,
            null,
            null,
            2561,
            1811,
            8061,
            null,
            null,
            null,
            15426,
            7890,
            null,
            null,
            1528,
            17215,
            700,
            null,
            null,
            1171,
            null,
            null,
            null,
            6509,
            null,
            4432,
            null,
            1497,
            2512,
            1619,
            3847,
            null,
            null,
            null,
            14878,
            null,
            null,
            null,
            1500,
            8482,
            1436,
            749,
            8635,
            9866,
            null,
            1885,
            5146,
            12817,
            null,
            1790,
            13839,
            1051,
            null,
            3763,
            15986,
            null,
            4288,
            4984,
            null,
            null,
            null,
            null,
            3347,
            2343,
            null,
            null,
            null
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 31485.37296964647
        },
        {
          "design_id": 9001,
          "batch": 100,
          "N": 640,
          "M": 2752,
          "max_steps": 204800,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 88170,
          "wall_seconds": 768.286,
          "wall_seconds_per_instance": 7.68286,
          "steps_executed": 88170,
          "wall_seconds_per_step": 0.008714,
          "n_solved_observed": 51,
          "first_solve_steps": [
            null,
            52673,
            null,
            73778,
            84814,
            2160,
            17209,
            84418,
            null,
            6770,
            null,
            46969,
            88170,
            60640,
            18153,
            8557,
            26804,
            null,
            null,
            19963,
            36904,
            66385,
            null,
            null,
            null,
            4641,
            47779,
            null,
            null,
            69969,
            null,
            null,
            22701,
            21486,
            null,
            45253,
            null,
            null,
            null,
            34223,
            7362,
            9704,
            null,
            null,
            4653,
            5121,
            43933,
            null,
            68610,
            3322,
            4987,
            43729,
            null,
            null,
            1787,
            82880,
            null,
            null,
            53831,
            null,
            null,
            1084,
            null,
            13113,
            86197,
            null,
            57499,
            null,
            null,
            null,
            44318,
            null,
            null,
            22887,
            null,
            null,
            null,
            null,
            null,
            27874,
            86071,
            49748,
            null,
            35378,
            null,
            null,
            27203,
            65400,
            null,
            65320,
            59315,
            null,
            18262,
            null,
            1291,
            null,
            null,
            null,
            null,
            null
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 161258.51494241817
        },
        {
          "design_id": 9001,
          "batch": 100,
          "N": 1280,
          "M": 5504,
          "max_steps": 819200,
          "run_till_median": true,
          "unsolved_fraction": 0.49,
          "median_step": 768625,
          "wall_seconds": 11681.899,
          "wall_seconds_per_instance": 116.81899,
          "steps_executed": 768625,
          "wall_seconds_per_step": 0.015198,
          "n_solved_observed": 51,
          "first_solve_steps": [
            82781,
            null,
            391801,
            26508,
            null,
            null,
            null,
            null,
            75275,
            99857,
            null,
            null,
            null,
            97061,
            null,
            null,
            null,
            430412,
            281925,
            73312,
            null,
            null,
            null,
            31496,
            null,
            135808,
            565904,
            376259,
            null,
            317066,
            116659,
            122768,
            null,
            230512,
            null,
            416604,
            null,
            725583,
            39923,
            null,
            null,
            111047,
            768625,
            34482,
            null,
            null,
            124781,
            286730,
            null,
            22009,
            null,
            63499,
            null,
            null,
            380393,
            null,
            163388,
            null,
            156172,
            null,
            123725,
            478971,
            null,
            null,
            580352,
            null,
            77019,
            null,
            null,
            167870,
            197843,
            null,
            null,
            495173,
            null,
            null,
            null,
            336921,
            693622,
            467099,
            105182,
            null,
            null,
            null,
            445629,
            385320,
            178910,
            485845,
            155538,
            486110,
            null,
            719794,
            155283,
            268100,
            null,
            null,
            146320,
            null,
            null,
            null
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 1405776.6365840556
        },
        {
          "design_id": 9001,
          "batch": 100,
          "N": 1810,
          "M": 7783,
          "max_steps": 1000000,
          "run_till_median": true,
          "unsolved_fraction": 0.62,
          "median_step": 1311688,
          "wall_seconds": 20337.202,
          "wall_seconds_per_instance": 203.37202,
          "steps_executed": 1000000,
          "wall_seconds_per_step": 0.020337,
          "n_solved_observed": 38,
          "first_solve_steps": [
            null,
            null,
            null,
            null,
            147362,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            null,
            160901,
            null,
            null,
            210506,
            null,
            null,
            null,
            null,
            132740,
            null,
            null,
            117478,
            544769,
            null,
            110670,
            498326,
            null,
            null,
            null,
            null,
            null,
            578341,
            329165,
            null,
            332223,
            247240,
            null,
            160007,
            null,
            48012,
            null,
            356198,
            380607,
            null,
            null,
            null,
            null,
            346967,
            null,
            null,
            null,
            null,
            626337,
            186751,
            null,
            698040,
            null,
            61256,
            118223,
            null,
            170920,
            null,
            312996,
            null,
            null,
            null,
            220887,
            161258,
            453954,
            243505,
            null,
            null,
            null,
            965063,
            250671,
            null,
            182663,
            24445,
            101591,
            311025,
            null,
            null,
            753713,
            null,
            null,
            926910,
            null,
            null,
            null,
            37382,
            null,
            null,
            null,
            476282,
            null,
            null
          ],
          "lr_dt0": 1.8289499256257025,
          "median_steps_x_dt0": 2399011.6700441265
        }
      ]
    }
  }
}

==> anc/data/benchmarks/walltime/results_kissat_planted.json <==
{
  "kissat": "[author-local-path]",
  "version": "3.0.0",
  "timeout_s": 3600.0,
  "workers": 16,
  "levels": [
    {
      "N": 160,
      "tested": 100,
      "n_sat": 100,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 0.034,
      "max_wall_decided": 0.095,
      "median_wall_all": 0.034,
      "median_is_lower_bound": false,
      "cpu_seconds": 3.9,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 320,
      "tested": 100,
      "n_sat": 100,
      "n_unsat": 0,
      "n_unknown": 0,
      "rejection_rate": 0.0,
      "median_wall_decided": 2.055,
      "max_wall_decided": 79.977,
      "median_wall_all": 2.055,
      "median_is_lower_bound": false,
      "cpu_seconds": 907.5,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 640,
      "tested": 100,
      "n_sat": 60,
      "n_unsat": 0,
      "n_unknown": 40,
      "rejection_rate": 0.0,
      "median_wall_decided": 33.731,
      "max_wall_decided": 2790.857,
      "median_wall_all": 614.795,
      "median_is_lower_bound": false,
      "cpu_seconds": 163191.0,
      "abandoned": false,
      "stop_reason": null
    },
    {
      "N": 1280,
      "tested": 78,
      "n_sat": 12,
      "n_unsat": 0,
      "n_unknown": 66,
      "rejection_rate": 0.0,
      "median_wall_decided": 123.175,
      "max_wall_decided": 3214.423,
      "median_wall_all": 3600.0,
      "median_is_lower_bound": true,
      "cpu_seconds": 245374.8,
      "abandoned": true,
      "stop_reason": "median exceeds timeout (51/100 timeouts)"
    }
  ],
  "skipped_levels": [
    1810
  ],
  "median_exceeded_at": 1280
}

==> anc/data/benchmarks/walltime/solvers_work/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/benchmarks/walltime/solvers_work/solver_340.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/benchmarks/walltime/solvers_work/solver_9001.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=6.834858583646712,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=18.4858973404431, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.24766483348402368, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.030773188856081733, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=0.0003778909847826005, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=0.0012132212156103995, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.8289499256257025, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/meta_agent/state.json <==
{
  "current": {
    "round_id": 11,
    "timestamp": "2026-02-24T07:43:23.830260Z",
    "research_phase": "refining",
    "research_assessment": "The search has achieved reliable schedule-clearance deep into the high-fidelity regime (multiple designs clear through N=1810 with the intended uf≈0.49), so “reach” is no longer the bottleneck. The limiting factor is now tail efficiency/headroom: median_step grows too fast post-905/1280 and predicted clearance at 1810→2560 looks fragile (budget-cliff hazards). Recent iterations have mostly regressed relative to the best-known designs (e.g., 340/353), suggesting objective shaping is largely right but design-space moves are not improving the tail.",
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom ONLY using schedule_budget(N, cap=1e6). Each objective should be reach-dominant (-max cleared scheduled N), with a tie-break that (i) uses a smooth-max of log(median_step/schedule_budget) over the last 3 cleared levels PLUS conservative worst-window predictions at {1810,2560}, and (ii) includes an explicit multi-step hazard penalty on log-ratio jumps across 905→1280→1810→2560 (predicted if unobserved), gated so hazards don’t dominate before entering those regimes. Optionally add a small repeat-robustness term (mixed pass/fail at same N + MAD of log headroom among passing repeats), but do not use uf values except for the pass/fail gate and a single censor lower-bound consistency check.",
    "weight_adjustments": {
      "0": 0.0,
      "1": 0.0,
      "2": 0.0,
      "3": 0.0,
      "4": 0.0,
      "5": 0.0,
      "6": 0.0,
      "7": 0.0,
      "8": 0.0,
      "9": 0.0,
      "10": 0.0,
      "11": 0.0,
      "12": 0.0,
      "13": 0.0,
      "14": 0.0,
      "15": 0.0,
      "16": 0.0,
      "17": 0.0,
      "18": 0.0,
      "19": 0.0,
      "20": 0.2,
      "21": 0.3,
      "22": 0.4,
      "23": 0.0,
      "24": 0.3,
      "25": 0.0,
      "26": 0.0,
      "27": 0.0,
      "28": 0.0,
      "29": 0.0,
      "30": 0.0,
      "31": 0.1,
      "32": 0.0,
      "33": 1.2,
      "34": 2.0,
      "35": 2.2,
      "36": 1.2,
      "37": 2.4,
      "38": 1.6,
      "39": 3.0,
      "40": 3.2
    }
  },
  "history": [
    {
      "round_id": 1,
      "timestamp": "2026-02-04T16:39:42.964168Z",
      "research_phase": "stuck",
      "research_assessment": "Recent designs reach N=640 under the adaptive schedule, but this is largely driven by hovering just below the unsolved_fraction<0.5 gate while median_step explodes at higher N (often approaching the max_steps budget). Modifications (rigidity tempering, tie-breaking/tie-smoothing gates, xs relaxation) change early dynamics but have not produced robust high-N scaling improvements. The current optimization signal is too coarse to distinguish “barely passes” from “truly scaling,” so progress is plateauing.",
      "objective_directions": "Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap objective: maximize largest N with unsolved_fraction <= 0.2 (or 0.3) and add a continuous penalty proportional to max(0, unsolved_fraction-0.2) across all tested N. (2) Efficiency objective: sum over experiments of w(N)*[unsolved_fraction + λ*clip(median_step/max_steps,0,1)], with w(N) increasing (e.g., w=log N or sqrt N) to emphasize high N. (3) Scaling-exponent objective: fit a slope p from log(median_step+1) vs log(N) over the largest 3–5 N reached; minimize p and add a strong penalty if any high-N unsolved_fraction is near 0.5 (e.g., >0.45). (4) Brittleness margin objective: penalize proximity to the gate via Σ w(N)*sigmoid((unsolved_fraction-0.4)/0.03), so designs that sit at 0.49 are scored much worse than those at 0.2–0.3, even if both advance.",
      "weight_adjustments": {
        "0": 0.3
      }
    },
    {
      "round_id": 2,
      "timestamp": "2026-02-04T23:07:00.003620Z",
      "research_phase": "breakthrough_needed",
      "research_assessment": "Progress is effectively stalled: across many designs the unsolved_fraction hovers at ~0.48–0.49 over a wide N range, indicating the dynamics are not improving solve probability beyond the schedule gate. Median_step grows very rapidly with N (often approaching the max_steps budget), so “reaching higher N” is frequently achieved via brittleness/near-timeout behavior rather than robust scaling. The current objectives disagree (negative tau) and, in particular, Objective 1 appears to reward truncated evaluations (timeouts/short runs), which is anti-aligned with the high-N goal.",
      "objective_directions": "Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (1) A ‘soft-pass area’ objective: sum over levels of log(N)*sigmoid((0.5-u)/tau) minus λ*step_frac, so it rewards both higher N and margin below 0.5 continuously. (2) Add an explicit anti-truncation term: strong penalty if largest_N is small (or if number of completed levels is small), so timeouts/early stops cannot look good. (3) A ‘top-level’ objective: use only the largest tested N and penalize u_top near/above 0.5 plus step_frac_top, with a large bonus proportional to log(N_top)*sigmoid((0.5-u_top)/tau). (4) A scaling objective conditioned on success: fit slope of log(median_step) vs log(N) only on levels with u<0.5, and impose a fixed penalty when insufficient successful points exist (prevents rewarding failure/short runs). Keep these objectives positively correlated by including a monotone largest_N reward term in each.",
      "weight_adjustments": {
        "0": 0.3,
        "1": 0.15
      }
    },
    {
      "round_id": 1,
      "timestamp": "2026-02-19T00:08:43.559644Z",
      "research_phase": "stuck",
      "research_assessment": "Progress is currently stalled: recent designs keep “passing” levels with unsolved_fraction≈0.49 but show worsening tail efficiency (median_step blowing up at N≈640–905), often much worse than earlier best designs (e.g., Design 45–47). This indicates optimization is being steered toward gate-passing rather than maintaining budget headroom and stable tail scaling. The objective set still contains several proxies that over-interpret unsolved_fraction as a meaningful success probability despite run_till_median artifacts, injecting noise and misdirected pressure.",
      "objective_directions": "Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except to add a binary “first-failure” censor constraint, (2) score tail headroom primarily via ratios median_step/max_steps at the last 2–4 successful Ns and conservative lookahead to the next 1–2 scheduled Ns, and (3) explicitly penalize tail-local log-log exponents/acceleration relative to the schedule’s budget growth (i.e., compare growth of log(median_step) vs growth of log(max_steps) across the last few levels). Avoid any objective that targets u<0.3 or treats (1-u) as a true solve probability under run_till_median; treat u only as a hard censor indicator at 0.5 and optionally as a tiny tie-break when u>=0.5 (severity of failure). Keep output magnitudes normalized (e.g., O(1–50)) to prevent domination by scale.",
      "weight_adjustments": {
        "0": 0.2,
        "1": 0.2,
        "2": 0.3,
        "3": 0.3,
        "4": 0.15,
        "5": 0.15,
        "6": 0.3,
        "7": 0.6,
        "8": 0.25,
        "9": 0.25,
        "10": 0.2,
        "11": 0.15,
        "12": 0.25,
        "13": 0.25,
        "14": 0.25,
        "15": 0.6,
        "16": 0.2,
        "17": 0.0,
        "18": 0.05,
        "19": 0.1,
        "20": 1.2,
        "21": 1.3,
        "22": 1.6,
        "23": 0.6,
        "24": 1.4,
        "25": 1.3,
        "26": 1.4,
        "27": 1.2,
        "28": 1.7,
        "29": 1.2,
        "30": 1.1,
        "31": 0.9
      }
    },
    {
      "round_id": 2,
      "timestamp": "2026-02-19T04:24:40.984735Z",
      "research_phase": "stuck",
      "research_assessment": "Progress remains largely stalled: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step grows sharply at N≈640–1280, indicating weak tail efficiency/headroom rather than real scaling improvement. Recent iterations mostly shuffle variants of gating/weighting but do not improve budget-clearance ratios at the frontier. The most informative signal right now is successful-prefix headroom (median_step/max_steps) and whether the tail trend steepens across the last 2–5 successful N’s.",
      "objective_directions": "Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios median_step/max_steps (and their tail trend over the last 2–5 successes), and (3) are schedule-faithful by estimating clearance for the next 1–2 scheduled N values (e.g., 640→905→1280) using conservative worst-window local fits; add an explicit penalty for “budget cliffs” (sudden increases in log(median/max_steps)) so designs can’t pass by riding the cap.",
      "weight_adjustments": {
        "0": 0.1,
        "1": 0.15,
        "2": 0.15,
        "3": 0.2,
        "4": 0.1,
        "5": 0.1,
        "6": 0.15,
        "7": 0.2,
        "8": 0.15,
        "9": 0.15,
        "10": 0.1,
        "11": 0.1,
        "12": 0.2,
        "13": 0.1,
        "14": 0.1,
        "15": 0.25,
        "16": 0.05,
        "17": 0.0,
        "18": 0.05,
        "19": 0.6,
        "20": 1.3,
        "21": 1.4,
        "22": 1.6,
        "23": 0.6,
        "24": 1.4,
        "25": 1.3,
        "26": 1.3,
        "27": 1.4,
        "28": 1.7,
        "29": 1.4,
        "30": 1.3,
        "31": 1.6
      }
    },
    {
      "round_id": 3,
      "timestamp": "2026-02-19T09:09:42.985106Z",
      "research_phase": "breakthrough_needed",
      "research_assessment": "Progress is still plateauing in the same regime: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step and budget-ratio deteriorate sharply around N≈640–1280. A few designs reliably reach N=1280, but do so with large step counts and limited headroom, so extrapolated performance to N≈2000+ is not improving. The main bottleneck is tail efficiency/headroom rather than the pass/fail gate.",
      "objective_directions": "Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like obj_31/22) but with stronger tie-break on tail headroom: median_step/max_steps ratios on the last 2–4 successful Ns plus a budget-cliff jump penalty; (3) include a conservative ‘next scheduled N clearance’ term using worst-of tail-window fits in log ratio space, but designed to correlate with obj_20–22 (i.e., keep reach as primary and headroom as secondary via scale separation). Also create one objective that explicitly targets the 1280→1810→2560 transition by scoring predicted ratio overshoot at those next schedule Ns using only the successful prefix tail (no global small-N fits).",
      "weight_adjustments": {
        "0": 0.05,
        "1": 0.0,
        "2": 0.05,
        "3": 0.3,
        "4": 0.0,
        "5": 0.0,
        "6": 0.05,
        "7": 0.3,
        "8": 0.0,
        "9": 0.05,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.1,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 1.0,
        "20": 1.3,
        "21": 1.4,
        "22": 1.7,
        "23": 0.9,
        "24": 1.5,
        "25": 1.0,
        "26": 1.3,
        "27": 1.0,
        "28": 1.6,
        "29": 1.4,
        "30": 1.3,
        "31": 1.7,
        "32": 1.0
      }
    },
    {
      "round_id": 4,
      "timestamp": "2026-02-19T11:12:11.575041Z",
      "research_phase": "stuck",
      "research_assessment": "Progress has produced multiple designs that reliably clear up to N=1280, but improvements are not translating into better tail headroom for the next scheduled jumps (≈1810, 2560). Recent iterations still show the same failure mode: “passing” with unsolved_fraction≈0.49 (schedule artifact) while median_step/budget margin degrades at the frontier. The optimization signal should be dominated by schedule-faithful reach + frontier headroom (median_step/max_steps), not by continuous reliability penalties below the 0.5 gate or long-range extrapolations from small N.",
      "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_step/max_steps ratios over the last 2–4 successful levels, (ii) conservative worst-window prediction of ratio overshoot at the next scheduled N (especially 1810 and 2560) relative to the schedule budget with a safety factor (e.g., 0.65–0.75), and (iii) explicit ‘budget cliff’ penalties for sharp increases in log(ratio) or log(median_step) at the tail. Include at most one censor constraint from the first true failure (uf>=0.5) as a lower-bound consistency check, but otherwise ignore uf values below 0.5 entirely.",
      "weight_adjustments": {
        "0": 0.05,
        "1": 0.0,
        "2": 0.05,
        "3": 0.05,
        "4": 0.0,
        "5": 0.0,
        "6": 0.05,
        "7": 0.1,
        "8": 0.05,
        "9": 0.05,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.0,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 0.8,
        "20": 1.4,
        "21": 1.5,
        "22": 1.7,
        "23": 1.2,
        "24": 1.6,
        "25": 1.1,
        "26": 1.4,
        "27": 0.8,
        "28": 1.7,
        "29": 1.4,
        "30": 1.3,
        "31": 1.8,
        "32": 0.0,
        "33": 2.0
      }
    },
    {
      "round_id": 5,
      "timestamp": "2026-02-19T13:56:17.418324Z",
      "research_phase": "stuck",
      "research_assessment": "The search has produced multiple designs that reliably clear the schedule through N=1280, so the dynamics are not brittle at the pass/fail gate. However, tail efficiency/headroom is still the bottleneck: median_step grows to a large fraction of (or beyond) the schedule budget around N≈905–1280, and recent variants often regress earlier (e.g., failing at N=453). Net: progress on “reach” is good, but we are not yet converting it into safe clearance for the next scheduled jumps (≈1810, 2560).",
      "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1280 bottleneck: (1) compute median_step / schedule_budget (not run max_steps) on the successful cleared prefix, and heavily score the tail (last 2–4) plus predicted ratios at the next scheduled Ns (1810, 2560) using a conservative worst-of-window tail fit; (2) add an explicit ‘budget-cliff’ hazard term (positive jump in log ratio or log median between 905→1280 and 1280→1810 predicted); (3) include at most one censor-consistency constraint using the first uf>=0.5 level to prevent overly optimistic extrapolation, but otherwise ignore failures. Keep objectives smooth, vmap-friendly, and avoid any penalty that depends continuously on uf when uf<0.5.",
      "weight_adjustments": {
        "0": 0.05,
        "1": 0.0,
        "2": 0.05,
        "3": 0.1,
        "4": 0.0,
        "5": 0.0,
        "6": 0.0,
        "7": 0.1,
        "8": 0.05,
        "9": 0.05,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.2,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 1.0,
        "20": 1.8,
        "21": 2.0,
        "22": 2.0,
        "23": 1.2,
        "24": 1.6,
        "25": 0.6,
        "26": 1.6,
        "27": 0.6,
        "28": 2.1,
        "29": 1.3,
        "30": 1.2,
        "31": 2.2,
        "32": 0.0,
        "33": 2.4,
        "34": 2.6
      }
    },
    {
      "round_id": 6,
      "timestamp": "2026-02-19T15:45:32.678805Z",
      "research_phase": "stuck",
      "research_assessment": "The search has produced multiple designs that clear the schedule through N=1280, indicating the core DMM dynamics are not fundamentally brittle at the uf<0.5 gate. However, progress is still bottlenecked by post-1280 headroom: median_step consumes too much of the schedule budget at 905/1280, and conservative extrapolations suggest failure at the next scheduled jumps (≈1810, 2560). Recent designs (299–308) regressed back to only clearing ~640, so the exploration is not yet consistently improving the tail regime.",
      "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 readiness: (1) explicitly compute schedule_budget(N) and minimize a smooth-max of median_step/schedule_budget over the last 3 cleared Ns plus conservative worst-window predictions at the next two scheduled Ns (especially 1810 and 2560); (2) add a dedicated ‘budget-cliff’ hazard term focusing on predicted/observed jumps in log(median_step/schedule_budget) across 905→1280 and 1280→1810; (3) add a stability/robustness tie-breaker that penalizes large disagreement across repeated runs at the same N (if present) using only pass/fail plus headroom (median/budget), not uf magnitude.",
      "weight_adjustments": {
        "0": 0.0,
        "1": 0.0,
        "2": 0.0,
        "3": 0.0,
        "4": 0.0,
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "8": 0.0,
        "9": 0.0,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.0,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 1.0,
        "20": 1.4,
        "21": 1.6,
        "22": 1.7,
        "23": 0.7,
        "24": 1.4,
        "25": 0.6,
        "26": 1.6,
        "27": 0.3,
        "28": 1.9,
        "29": 1.3,
        "30": 1.2,
        "31": 2.0,
        "32": 0.0,
        "33": 2.2,
        "34": 2.5,
        "35": 3.0
      }
    },
    {
      "round_id": 7,
      "timestamp": "2026-02-20T07:23:39.413722Z",
      "research_phase": "stuck",
      "research_assessment": "Search is still bottlenecked at tail efficiency/headroom rather than pass/fail reliability: multiple older designs clear to N=1280, but median_step at the frontier remains high enough that the next scheduled jumps (≈1810, 2560) are not being demonstrated within the evaluation constraints. Recent optimization against objective_36 produced mid-N wins but regressed the 640→905 tail (e.g., 905 median_step inflated), suggesting the current steering signal is misaligned with post-905/post-1280 readiness. The objective set has converged toward a schedule-faithful “reach + headroom” cluster (≈20–22, 31, 33–35), and we should concentrate weight there and suppress any objective that grades unsolved_fraction below 0.5 (since 0.49 is intended).",
      "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the frontier and just beyond it. Concretely: (1) reach-dominant cleared-schedule-N, with a smooth-max tie-break over the last 3 cleared ratios plus conservative worst-window predicted ratios at the next two scheduled Ns (prioritize 1280→1810→2560); (2) a ‘hazard’ objective that penalizes sharp increases in log(median/schedule_budget) across the tail transitions (905→1280, 1280→1810) using observed-or-conservative-predicted ratios; (3) optionally a repeat-stability tie-break that penalizes mixed pass/fail across repeats at the same N but otherwise uses only passing runs’ ratios—keep it small so it cannot dominate reach/headroom.",
      "weight_adjustments": {
        "0": 0.0,
        "1": 0.0,
        "2": 0.0,
        "3": 0.0,
        "4": 0.0,
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "8": 0.0,
        "9": 0.0,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.0,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 0.1,
        "20": 2.2,
        "21": 2.4,
        "22": 2.6,
        "23": 1.2,
        "24": 1.8,
        "25": 0.9,
        "26": 2.0,
        "27": 0.3,
        "28": 2.6,
        "29": 1.2,
        "30": 0.4,
        "31": 3.0,
        "32": 0.0,
        "33": 3.0,
        "34": 3.4,
        "35": 3.8,
        "36": 0.3
      }
    },
    {
      "round_id": 8,
      "timestamp": "2026-02-21T12:17:44.565210Z",
      "research_phase": "refining",
      "research_assessment": "Progress has moved from “can we scale at all?” to “can we clear the post‑1280 bottleneck efficiently”: top designs now reliably clear to N=1810 under the schedule gate (uf<0.5). Recent variants largely regress, suggesting we are optimizing tie-break behavior (budget headroom / tail hazards) rather than basic satisfiability dynamics. The main remaining barrier is robust headroom for the next scheduled jump(s), especially 1810→2560 under the 1e6 cap, while avoiding budget-cliff accelerations.",
      "objective_directions": "Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max_steps), specifically minimizing a smooth-max of median_step/schedule_budget over {last 3 cleared, predicted at 2560} with a conservative worst-window tail fit. Add an explicit tail-local exponent constraint consistent with the schedule geometry (penalize local k = d log(med)/d log(N) > 2 over the last 2–4 cleared levels) and a post-1280 “budget-cliff” hazard term emphasizing jumps 905→1280 and 1280→1810 (and 1810→2560 predicted). Ensure no graded penalty for uf=0.49 anywhere; only use failures (uf>=0.5) for a single censor-consistency lower-bound check.",
      "weight_adjustments": {
        "0": 0.0,
        "1": 0.0,
        "2": 0.0,
        "3": 0.0,
        "4": 0.0,
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "8": 0.0,
        "9": 0.0,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.0,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 0.2,
        "20": 0.8,
        "21": 0.9,
        "22": 0.8,
        "23": 0.3,
        "24": 0.8,
        "25": 0.4,
        "26": 0.4,
        "27": 0.3,
        "28": 1.0,
        "29": 0.7,
        "30": 0.7,
        "31": 0.4,
        "32": 0.0,
        "33": 1.2,
        "34": 1.8,
        "35": 2.2,
        "36": 0.5,
        "37": 3.0
      }
    },
    {
      "round_id": 9,
      "timestamp": "2026-02-22T14:31:18.716478Z",
      "research_phase": "refining",
      "research_assessment": "The search has successfully produced multiple designs that clear the schedule gate through N=1810 (uf<0.5), so the core dynamics can scale deep into high-fidelity. The current bottleneck is tail efficiency/headroom: median_step grows sharply in the 905→1280→1810 regime for many variants, and we still lack a design that convincingly clears to N=2560 with strong budget margin. Objective shaping should therefore be dominated by schedule-faithful reach plus post-1280 headroom/“cliff-hazard” tie-breakers (not graded uf below 0.5).",
      "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2) minimize a smooth-max of median_step/schedule_budget over the last 3 cleared levels plus conservative worst-window predictions at N=2560 (and N=1810 if not yet cleared), and (3) add an explicit “budget-cliff hazard” penalty for increases in log(median/schedule_budget) across 905→1280→1810 and 1810→2560 (predicted if unobserved). Keep all penalties O(1–100) so reach (-N_cleared or -N_star) remains the dominant term.",
      "weight_adjustments": {
        "0": 0.0,
        "1": 0.0,
        "2": 0.0,
        "3": 0.0,
        "4": 0.0,
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "8": 0.0,
        "9": 0.0,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.0,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 0.0,
        "20": 0.8,
        "21": 1.0,
        "22": 1.2,
        "23": 0.2,
        "24": 0.9,
        "25": 0.4,
        "26": 0.6,
        "27": 0.3,
        "28": 1.4,
        "29": 0.6,
        "30": 0.4,
        "31": 0.6,
        "32": 0.0,
        "33": 1.8,
        "34": 2.4,
        "35": 2.8,
        "36": 0.6,
        "37": 3.0,
        "38": 1.8
      }
    },
    {
      "round_id": 10,
      "timestamp": "2026-02-23T06:31:26.648296Z",
      "research_phase": "refining",
      "research_assessment": "The search has clearly reached the “post‑1280 regime”: multiple designs reliably clear the schedule gate through N=1810 (uf<0.5) at high fidelity. However, recent iterations are regressing on tail efficiency (median_step at 1810 and implied headroom to 2560), suggesting optimization is currently overfitting small/mid‑N behavior or exploiting objective loopholes. The bottleneck is no longer reach to 1810, but reducing median_step/schedule_budget at 1280–1810 and preventing budget‑cliff growth toward 2560.",
      "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom using schedule_budget(N, cap=1e6), not run max_steps. Each new objective should (i) keep reach as the primary term, but (ii) minimize a smooth-max of log(median_step/schedule_budget) over the last 2–3 cleared levels PLUS conservative worst-window predictions at 1810 and 2560, and (iii) add an explicit “budget-cliff” hazard term on log-ratio jumps across 905→1280→1810→2560 (predicted when unobserved). At least one objective should incorporate repeat robustness: penalize mixed pass/fail at the same N and dispersion (MAD) of log headroom among passing repeats, weighted toward larger N.",
      "weight_adjustments": {
        "0": 0.0,
        "1": 0.0,
        "2": 0.0,
        "3": 0.0,
        "4": 0.0,
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "8": 0.0,
        "9": 0.0,
        "10": 0.0,
        "11": 0.0,
        "12": 0.0,
        "13": 0.0,
        "14": 0.0,
        "15": 0.0,
        "16": 0.0,
        "17": 0.0,
        "18": 0.0,
        "19": 0.0,
        "20": 0.4,
        "21": 0.5,
        "22": 0.9,
        "23": 0.1,
        "24": 0.6,
        "25": 0.3,
        "26": 0.2,
        "27": 0.2,
        "28": 0.5,
        "29": 0.3,
        "30": 0.2,
        "31": 0.6,
        "32": 0.0,
        "33": 1.6,
        "34": 2.0,
        "35": 2.3,
        "36": 0.8,
        "37": 2.6,
        "38": 1.8,
        "39": 3.0
      }
    }
  ]
}

==> anc/data/campaign/objectives/__init__.py <==
"""Objectives package for dynamically generated objective functions."""


==> anc/data/campaign/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000",
    "created_round": 0,
    "created_timestamp": "2025-12-28T18:50:05.792103Z"
  },
  "1": {
    "objective_id": 1,
    "description": "Predict log10 expected steps at N=2000 incl. scaling+reliability",
    "created_round": 1,
    "created_timestamp": "2026-01-16T19:58:06.748106Z",
    "source_workspace": "workspace_22",
    "source_objective_id": 1
  },
  "2": {
    "objective_id": 2,
    "description": "Log10 expected steps@2000 with reliability-adjusted cost + coverage",
    "created_round": 2,
    "created_timestamp": "2026-01-18T00:22:56.510157Z",
    "source_workspace": "workspace_22",
    "source_objective_id": 2
  },
  "3": {
    "objective_id": 3,
    "description": "AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage",
    "created_round": 3,
    "created_timestamp": "2026-01-19T15:43:26.936811Z",
    "source_workspace": "workspace_22",
    "source_objective_id": 3
  },
  "4": {
    "objective_id": 4,
    "description": "Predict log10 steps@2000 with smooth reliability & cap penalties",
    "created_round": 4,
    "created_timestamp": "2026-01-20T22:57:15.662891Z",
    "source_workspace": "workspace_22",
    "source_objective_id": 4
  },
  "5": {
    "objective_id": 5,
    "description": "log10 expected steps@2000 with scaling+reliability-margin penalties",
    "created_round": 5,
    "created_timestamp": "2026-01-22T09:50:45.168067Z",
    "source_workspace": "workspace_22",
    "source_objective_id": 5
  },
  "6": {
    "objective_id": 6,
    "description": "Predict log10 expected steps at N=2000 incl. success-rate + scaling",
    "created_round": 1,
    "created_timestamp": "2026-01-26T02:07:46.914310Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 1
  },
  "7": {
    "objective_id": 7,
    "description": "Censor-aware AIC model avg scaling to N=2000 w/ failure lower-bounds",
    "created_round": 2,
    "created_timestamp": "2026-01-26T10:10:30.390791Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 2
  },
  "8": {
    "objective_id": 8,
    "description": "Predict log10 expected steps at N=2000 with success+scaling+coverage",
    "created_round": 3,
    "created_timestamp": "2026-01-26T13:31:20.825891Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 3
  },
  "9": {
    "objective_id": 9,
    "description": "AIC-avg log10 expected solve-steps at N=2000 incl. success+coverage",
    "created_round": 4,
    "created_timestamp": "2026-01-26T20:50:06.260300Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 4
  },
  "10": {
    "objective_id": 10,
    "description": "AIC-avg robust scaling to log10 expected steps@2000 + reliability",
    "created_round": 5,
    "created_timestamp": "2026-01-26T23:04:04.524576Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 5
  },
  "11": {
    "objective_id": 11,
    "description": "AIC-avg log10(restart-steps)@2000 + smooth reliability margin",
    "created_round": 6,
    "created_timestamp": "2026-01-27T02:41:07.507725Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 6
  },
  "12": {
    "objective_id": 12,
    "description": "AIC-avg log10 expected restart-steps@2000 + slope & reliability",
    "created_round": 7,
    "created_timestamp": "2026-01-27T07:48:54.762143Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 7
  },
  "13": {
    "objective_id": 13,
    "description": "Predict log10(p-adjusted steps@2000) with smooth coverage & slope penalties",
    "created_round": 8,
    "created_timestamp": "2026-01-27T12:42:52.029956Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 8
  },
  "14": {
    "objective_id": 14,
    "description": "Predict log10 restart-steps@2000 with reliability margin & censoring",
    "created_round": 9,
    "created_timestamp": "2026-01-28T06:13:22.166293Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 9
  },
  "15": {
    "objective_id": 15,
    "description": "AIC-weighted censored scaling fit of restart-steps to N=2000",
    "created_round": 10,
    "created_timestamp": "2026-01-28T09:30:29.379130Z",
    "source_workspace": "workspace_24",
    "source_objective_id": 10
  },
  "16": {
    "objective_id": 16,
    "description": "Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.",
    "created_round": 1,
    "created_timestamp": "2026-02-02T14:12:20.898692Z",
    "source_workspace": "workspace_32",
    "source_objective_id": 1
  },
  "17": {
    "objective_id": 17,
    "description": "Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.",
    "created_round": 1,
    "created_timestamp": "2026-02-03T14:55:11.268319Z",
    "source_workspace": "workspace_33",
    "source_objective_id": 1
  },
  "18": {
    "objective_id": 18,
    "description": "Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.",
    "created_round": 1,
    "created_timestamp": "2026-02-04T16:40:51.817252Z",
    "source_workspace": "workspace_34",
    "source_objective_id": 1
  },
  "19": {
    "objective_id": 19,
    "description": "Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.",
    "created_round": 2,
    "created_timestamp": "2026-02-04T23:07:49.469976Z",
    "source_workspace": "workspace_34",
    "source_objective_id": 2
  },
  "20": {
    "objective_id": 20,
    "description": "Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns",
    "created_round": 1,
    "created_timestamp": "2026-02-05T09:34:28.044110Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 1
  },
  "21": {
    "objective_id": 21,
    "description": "Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.",
    "created_round": 2,
    "created_timestamp": "2026-02-05T21:52:47.563112Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 2
  },
  "22": {
    "objective_id": 22,
    "description": "Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.",
    "created_round": 3,
    "created_timestamp": "2026-02-06T01:50:24.237480Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 3
  },
  "23": {
    "objective_id": 23,
    "description": "Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.",
    "created_round": 4,
    "created_timestamp": "2026-02-06T08:23:07.608704Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 4
  },
  "24": {
    "objective_id": 24,
    "description": "Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.",
    "created_round": 5,
    "created_timestamp": "2026-02-06T17:24:52.292286Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 5
  },
  "25": {
    "objective_id": 25,
    "description": "Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.",
    "created_round": 6,
    "created_timestamp": "2026-02-07T00:19:56.654979Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 6
  },
  "26": {
    "objective_id": 26,
    "description": "Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.",
    "created_round": 7,
    "created_timestamp": "2026-02-07T10:50:38.294271Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 7
  },
  "27": {
    "objective_id": 27,
    "description": "Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.",
    "created_round": 8,
    "created_timestamp": "2026-02-07T21:17:56.948903Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 8
  },
  "28": {
    "objective_id": 28,
    "description": "Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.",
    "created_round": 9,
    "created_timestamp": "2026-02-08T18:21:04.719086Z",
    "source_workspace": "workspace_36",
    "source_objective_id": 9
  },
  "29": {
    "objective_id": 29,
    "description": "Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.",
    "created_round": 1,
    "created_timestamp": "2026-02-12T02:53:10.779131Z",
    "source_workspace": "workspace_37",
    "source_objective_id": 1
  },
  "30": {
    "objective_id": 30,
    "description": "Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).",
    "created_round": 2,
    "created_timestamp": "2026-02-14T20:09:38.561005Z",
    "source_workspace": "workspace_37",
    "source_objective_id": 2
  },
  "31": {
    "objective_id": 31,
    "description": "Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.",
    "created_round": 3,
    "created_timestamp": "2026-02-17T14:20:31.352355Z",
    "source_workspace": "workspace_37",
    "source_objective_id": 3
  },
  "32": {
    "objective_id": 32,
    "description": "Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.",
    "created_round": 1,
    "created_timestamp": "2026-02-19T04:25:50.553300Z"
  },
  "33": {
    "objective_id": 33,
    "description": "Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).",
    "created_round": 2,
    "created_timestamp": "2026-02-19T09:11:24.273039Z"
  },
  "34": {
    "objective_id": 34,
    "description": "Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.",
    "created_round": 3,
    "created_timestamp": "2026-02-19T11:14:08.966080Z"
  },
  "35": {
    "objective_id": 35,
    "description": "Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.",
    "created_round": 4,
    "created_timestamp": "2026-02-19T13:57:47.325850Z"
  },
  "36": {
    "objective_id": 36,
    "description": "Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).",
    "created_round": 5,
    "created_timestamp": "2026-02-19T15:47:18.119228Z"
  },
  "37": {
    "objective_id": 37,
    "description": "Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.",
    "created_round": 6,
    "created_timestamp": "2026-02-20T07:25:54.304168Z"
  },
  "38": {
    "objective_id": 38,
    "description": "Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.",
    "created_round": 7,
    "created_timestamp": "2026-02-21T12:18:58.840671Z"
  },
  "39": {
    "objective_id": 39,
    "description": "Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).",
    "created_round": 8,
    "created_timestamp": "2026-02-22T14:32:59.597435Z"
  },
  "40": {
    "objective_id": 40,
    "description": "Schedule-faithful reach (max cleared scheduled N via uf<0.5 only) with tie-breaks: smooth-max log(headroom)=log(median_step/schedule_budget) on last clears + conservative preds@1810/2560, explicit budget-cliff hazard (905→1280→1810→2560), and optional repeat-robustness.",
    "created_round": 9,
    "created_timestamp": "2026-02-23T06:33:08.945258Z"
  },
  "41": {
    "objective_id": 41,
    "description": "Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break smooth-max log(median_step/schedule_budget) on last-3 clears + conservative preds@{1810,2560}, plus gated multi-jump hazard (905→1280→1810→2560) and optional repeat-robustness/censor-check.",
    "created_round": 10,
    "created_timestamp": "2026-02-24T07:44:32.134420Z"
  }
}

==> anc/data/campaign/objectives/objective_0.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/data/campaign/objectives/objective_1.py <==
import numpy as np
from scipy.stats import theilslopes, linregress


def _sigmoid(x):
    x = np.clip(x, -60.0, 60.0)
    return 1.0 / (1.0 + np.exp(-x))


def _softplus(x):
    # smooth ReLU
    return np.logaddexp(0.0, x)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e3

    rows = []
    for r in experiment_results:
        if 'N' not in r or 'median_step' not in r:
            continue
        N = float(r['N'])
        med = float(r['median_step'])
        uns = float(r.get('unsolved_fraction', 1.0))
        ms = float(r.get('max_steps', max(1.0, med)))
        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:
            continue
        rows.append((N, med, uns, ms))

    if len(rows) < 2:
        return 5e2

    rows.sort(key=lambda t: t[0])
    Ns = np.array([t[0] for t in rows], dtype=float)
    med = np.array([t[1] for t in rows], dtype=float)
    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)
    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))

    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.
    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)
    eff_steps = med / p_solve

    # Smooth penalty when median hits the step cap (censoring)
    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))
    eff_steps = eff_steps * (1.0 + 5.0 * censor)

    # Robust power-law fit: log(eff_steps) = a + b*log(N)
    x = np.log(Ns)
    y = np.log(np.maximum(eff_steps, 1.0))

    try:
        slope, intercept, _, _ = theilslopes(y, x)
    except Exception:
        fit = linregress(x, y)
        slope, intercept = float(fit.slope), float(fit.intercept)

    N_target = 2000.0
    log_pred = intercept + slope * np.log(N_target)
    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))

    # Prefer polynomial-like scaling: penalize large exponents smoothly
    b_thresh = 2.0
    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)

    # Prefer robust solving well below the schedule cutoff (0.5)
    w = (Ns / Ns.max()) ** 2
    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))

    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target
    idx_max = int(np.argmax(Ns))
    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)
    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))

    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen
    return float(objective_value)


==> anc/data/campaign/objectives/objective_10.py <==
import math
import numpy as np


def _softplus(x):
    # numerically stable softplus
    x = float(x)
    if x > 40:
        return x
    if x < -40:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _wls_fit(X, y, w, ridge=1e-8):
    """Weighted least squares with tiny ridge for stability."""
    X = np.asarray(X, dtype=float)
    y = np.asarray(y, dtype=float)
    w = np.asarray(w, dtype=float)
    w = np.clip(w, 1e-12, np.inf)

    # Solve (X^T W X + ridge I) beta = X^T W y
    WX = X * w[:, None]
    A = X.T @ WX
    A = A + ridge * np.eye(A.shape[0])
    b = X.T @ (w * y)
    beta = np.linalg.solve(A, b)

    yhat = X @ beta
    resid = y - yhat
    sse = float(np.sum(w * resid * resid))
    n = int(len(y))
    k = int(X.shape[1])

    # Gaussian AIC up to constants; guard sse
    sse = max(sse, 1e-12)
    aic = n * math.log(sse / max(n, 1)) + 2 * k

    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*
    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)
    dof = max(n - k, 1)
    sigma2 = sse / dof
    cov = np.linalg.inv(A)

    return beta, yhat, resid, sse, aic, sigma2, cov


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:
      - accounts for partial failures via a restart-style expected-steps proxy
      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)
      - model-averages polynomial vs exponential scaling using AIC + a poly prior
      - adds an extrapolation/coverage penalty when max tested N is small

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    # Extract and sanitize
    rows = []
    for r in experiment_results:
        if 'N' not in r:
            continue
        N = float(r['N'])
        if not np.isfinite(N) or N <= 0:
            continue
        u = float(r.get('unsolved_fraction', 1.0))
        u = float(np.clip(u, 0.0, 1.0))
        s = 1.0 - u
        med = float(r.get('median_step', np.nan))
        if not np.isfinite(med) or med <= 0:
            med = float(r.get('max_steps', 1.0))
        max_steps = float(r.get('max_steps', max(1.0, med)))
        max_steps = max(1.0, max_steps)

        # Expected-steps proxy under independent restarts:
        # E[T] ≈ observed_median + (failure/success)*budget
        eps = 1e-6
        steps_eff = med + (u / max(s, eps)) * max_steps
        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))
        log_steps = math.log10(steps_eff)

        # Reliability margin penalty (smooth): prefer u well below 0.5
        u_target = 0.20
        tau = 0.05
        lam = 1.0
        rel_pen = lam * _softplus((u - u_target) / tau)

        y = log_steps + rel_pen

        # Weight bigger N more (focus on scaling), but keep small-N informative
        w = (N ** 0.5)
        rows.append((N, y, w))

    if len(rows) < 2:
        return 5e5

    Ns = np.array([t[0] for t in rows], dtype=float)
    ys = np.array([t[1] for t in rows], dtype=float)
    ws = np.array([t[2] for t in rows], dtype=float)

    # Light robustification: downweight outliers by one IRLS step with Huber-like rule
    # Initial fit (poly in log10 N)
    x_log10 = np.log10(Ns)
    Xp = np.column_stack([np.ones_like(x_log10), x_log10])
    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)

    mad = np.median(np.abs(resid0 - np.median(resid0)))
    scale = max(1e-6, 1.4826 * mad)
    c = 1.5 * scale
    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)
    w2 = ws * w_rob

    # Refit with robust weights
    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)

    # Exponential-in-N model on log10 steps: y = a + b*N
    Xe = np.column_stack([np.ones_like(Ns), Ns])
    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)

    # AIC model averaging with a mild prior favoring polynomial scaling
    # (prevents small-N data from spuriously preferring exponential)
    prior_poly = 0.8
    prior_exp = 0.2
    aics = np.array([aic_p, aic_e], dtype=float)
    da = aics - np.min(aics)
    w_aic = np.exp(-0.5 * da)
    w_aic = w_aic / np.sum(w_aic)
    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic
    w_post = w_post / np.sum(w_post)

    # Predict at target N
    N_target = 2000.0
    xpt = np.array([1.0, math.log10(N_target)], dtype=float)
    xet = np.array([1.0, N_target], dtype=float)

    pred_p = float(xpt @ beta_p)
    pred_e = float(xet @ beta_e)

    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation
    # pred_var = sigma^2 * x^T cov x
    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))
    var_e = float(sigma2_e * (xet @ cov_e @ xet))
    std_p = math.sqrt(max(var_p, 0.0))
    std_e = math.sqrt(max(var_e, 0.0))
    eta = 0.5

    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)

    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation
    maxN = float(np.max(Ns))
    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))
    cover_pen = 0.75 * cover

    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)
    # In y=log10(steps)=a+p*log10(N), slope==p
    p_est = float(beta_p[1])
    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)

    objective_value = float(pred + cover_pen + p_pen)
    return objective_value


==> anc/data/campaign/objectives/objective_11.py <==
import math
import numpy as np
from scipy.stats import theilslopes


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def _sigmoid(x):
    x = np.asarray(x, dtype=float)
    return 1.0 / (1.0 + np.exp(-x))


def _aicc_from_rss(n, k, rss):
    # AICc up to an additive constant (constants cancel in model weights)
    rss = float(max(rss, 1e-12))
    aic = n * math.log(rss / n) + 2.0 * k
    if n > (k + 1):
        aic += (2.0 * k * (k + 1)) / (n - k - 1)
    else:
        aic += 1e6  # heavy penalty when AICc undefined
    return aic


def _robust_line_fit(x, y):
    # Returns (intercept, slope) for y ~= intercept + slope * x
    # theilslopes returns slope, intercept
    slope, intercept, _, _ = theilslopes(y, x)
    return float(intercept), float(slope)


def _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    if w is None:
        w = np.ones_like(x)
    w = np.asarray(w, dtype=float)

    X = np.column_stack([np.ones_like(x), x])
    W = np.diag(w)
    XtWX = X.T @ W @ X
    XtWy = X.T @ W @ y
    reg = ridge * np.eye(2)
    beta = np.linalg.solve(XtWX + reg, XtWy)
    return float(beta[0]), float(beta[1])


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Proxy: model-average (AICc) extrapolation of restart-adjusted effort
    to N=2000, plus a smooth penalty encouraging a safety margin in
    success probability.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    # Prepare per-N observations
    rows = []
    for r in experiment_results:
        N = r.get("N", None)
        ms = r.get("median_step", None)
        u = r.get("unsolved_fraction", None)
        max_steps = r.get("max_steps", None)
        if N is None or ms is None or u is None:
            continue
        N = float(N)
        ms = float(ms)
        u = float(u)
        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))

        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)

        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)
        effort = ms / p

        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)
        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)
        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps

        rows.append((N, effort * inflate, p))

    if len(rows) == 0:
        return 1000.0

    # Aggregate duplicates by median in log-space (robust)
    byN = {}
    for N, eff, p in rows:
        byN.setdefault(N, {"eff": [], "p": []})
        byN[N]["eff"].append(eff)
        byN[N]["p"].append(p)

    Ns = np.array(sorted(byN.keys()), dtype=float)
    effs = np.array([np.exp(np.median(np.log(byN[N]["eff"]))) for N in Ns], dtype=float)
    ps = np.array([float(np.median(byN[N]["p"])) for N in Ns], dtype=float)

    n = len(Ns)
    N_target = 2000.0

    # If too few points, fall back to last observed effort with mild scaling penalty
    if n < 3:
        last = float(np.log10(effs[-1] + 1e-12))
        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle
        p_last = float(ps[-1])
        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25
        return last + scale_pen + margin_pen

    y = np.log(effs + 1e-12)

    # Model 1: polynomial (log-log)
    x1 = np.log(Ns)
    a1, b1 = _robust_line_fit(x1, y)
    yhat1 = a1 + b1 * x1
    rss1 = float(np.sum((y - yhat1) ** 2))
    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)
    ypred1 = a1 + b1 * math.log(N_target)

    # Model 2: exponential in N (log effort ~ a + b N)
    x2 = Ns
    a2, b2 = _robust_line_fit(x2, y)
    yhat2 = a2 + b2 * x2
    rss2 = float(np.sum((y - yhat2) ** 2))
    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)
    ypred2 = a2 + b2 * N_target

    # AICc weights
    aiccs = np.array([aicc1, aicc2], dtype=float)
    da = aiccs - np.min(aiccs)
    w = np.exp(-0.5 * da)
    w = w / np.sum(w)

    ypred = float(w[0] * ypred1 + w[1] * ypred2)
    pred_log10_effort = ypred / math.log(10.0)

    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)
    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))
    xr = np.log(Ns)
    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed
    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)
    p_target = float(_sigmoid(A + B * math.log(N_target)))

    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)
    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35

    # Slightly discourage being close to the schedule cutoff at any tested N
    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10

    return float(pred_log10_effort + margin_pen + cutoff_pen)


==> anc/data/campaign/objectives/objective_12.py <==
import numpy as np

def _softplus(x):
    # numerically stable softplus
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def _wls_fit(x, y, w):
    """Weighted least squares for y ~ b0 + b1*x."""
    x = np.asarray(x, float)
    y = np.asarray(y, float)
    w = np.asarray(w, float)
    w = np.clip(w, 1e-12, None)

    X = np.stack([np.ones_like(x), x], axis=1)
    sw = np.sqrt(w)
    Xw = X * sw[:, None]
    yw = y * sw

    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)
    yhat = X @ beta
    resid = y - yhat
    sse = float(np.sum(w * resid * resid))
    return beta, yhat, sse


def _aicc_from_sse(sse, n, k):
    # Gaussian likelihood with MLE sigma^2 = sse/n
    n = int(n)
    k = int(k)
    if n <= k + 1:
        return float("inf")
    sse = max(float(sse), 1e-12)
    sigma2 = sse / n
    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)
    aic = 2.0 * k - 2.0 * loglik
    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)
    return float(aicc)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns a smooth proxy for large-N performance:
    - Expected restart-steps (accounts for failures via unsolved_fraction)
    - AICc model-averaged extrapolation to N=2000 (power vs exponential)
    - Smooth penalties for weak reliability margin and super-quadratic scaling
    """
    if not experiment_results:
        return 1e3

    # Extract and sort by N
    rows = []
    for r in experiment_results:
        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:
            continue
        N = float(r['N'])
        u = float(r.get('unsolved_fraction', 1.0))
        med = float(r.get('median_step', np.nan))
        ms = float(r.get('max_steps', np.nan))
        if not np.isfinite(N) or N <= 0:
            continue
        if not np.isfinite(u):
            u = 1.0
        u = float(np.clip(u, 0.0, 1.0))
        if not np.isfinite(ms) or ms <= 0:
            ms = max(50.0, med if np.isfinite(med) else 50.0)
        if not np.isfinite(med) or med <= 0:
            med = ms
        # Expected steps per successful solve with geometric restarts:
        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)
        p = float(np.clip(1.0 - u, 1e-3, 1.0))
        restart_steps = (med + u * ms) / p
        rows.append((N, u, med, ms, restart_steps, p))

    if len(rows) < 2:
        return 5e2

    rows.sort(key=lambda t: t[0])
    N = np.array([t[0] for t in rows], dtype=float)
    u = np.array([t[1] for t in rows], dtype=float)
    y = np.array([t[4] for t in rows], dtype=float)
    p = np.array([t[5] for t in rows], dtype=float)

    # Work in ln-space
    lnN = np.log(N)
    lny = np.log(np.clip(y, 1e-12, None))

    # Weights: emphasize reliable + larger-N points
    w = (p ** 2) * (N / np.max(N)) ** 0.5
    w = np.clip(w, 1e-6, None)

    # Fit power law: ln y = a + b ln N
    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)
    a_pow, b_pow = beta_pow
    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)

    # Fit exponential: ln y = a + b N
    beta_exp, _, sse_exp = _wls_fit(N, lny, w)
    a_exp, b_exp = beta_exp
    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)

    # AICc weights with a mild prior preference for power-law (goal is polynomial)
    prior_pow = 0.0
    prior_exp = 2.0
    a_pow_eff = aicc_pow + prior_pow
    a_exp_eff = aicc_exp + prior_exp
    amin = min(a_pow_eff, a_exp_eff)
    wp = np.exp(-0.5 * (a_pow_eff - amin))
    we = np.exp(-0.5 * (a_exp_eff - amin))
    s = wp + we
    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)

    N_target = 2000.0
    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))
    pred_exp = float(np.exp(a_exp + b_exp * N_target))
    pred = wp * pred_pow + we * pred_exp
    base = float(np.log10(np.clip(pred, 1e-12, None)))

    # Reliability margin penalty near schedule threshold (u<0.5 continues)
    k = min(3, len(u))
    u_top = u[-k:]
    margin = float(np.min(0.5 - u_top))  # negative means already failing
    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)
    m0, tau_m = 0.12, 0.05
    pen_margin = float(_softplus((m0 - margin) / tau_m))

    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)
    # b_pow is exponent in y ~ N^b
    b0, tau_b = 2.0, 0.25
    pen_slope = float(_softplus((b_pow - b0) / tau_b))

    # Mild penalty if exponential model dominates (encourage polynomial-like fits)
    pen_exp = float(1.0 - wp)

    # Combine (tuned to keep penalties smooth, not dominating)
    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp
    return float(obj)


==> anc/data/campaign/objectives/objective_13.py <==
import numpy as np
from scipy.stats import theilslopes, linregress


def _softplus(z):
    # stable softplus
    z = np.asarray(z, dtype=float)
    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Proxy: model scaling of an expected-restart compute proxy
      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,
    where p = solved_fraction.

    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for
    (i) not reaching large N and (ii) too-steep power-law exponent.
    """

    if not experiment_results:
        return 1e3

    # Collect and sanitize
    rows = []
    for r in experiment_results:
        if 'N' not in r or 'median_step' not in r:
            continue
        N = float(r['N'])
        if N <= 0:
            continue
        med = float(max(1.0, r.get('median_step', 1.0)))
        max_steps = float(max(med, r.get('max_steps', med)))
        u = float(r.get('unsolved_fraction', 1.0))
        u = float(np.clip(u, 0.0, 1.0))
        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))

        k = 1.5  # reliability amplification
        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)
        rows.append((N, steps_eff, p, max_steps))

    if len(rows) == 0:
        return 1e3

    rows.sort(key=lambda t: t[0])
    Ns = np.array([t[0] for t in rows], dtype=float)
    steps_eff = np.array([t[1] for t in rows], dtype=float)

    N_target = 2000.0
    x = np.log(Ns)
    y = np.log(steps_eff)

    # Robust power-law fit: log(steps_eff) = a + b*log(N)
    if len(rows) >= 2 and np.ptp(x) > 1e-12:
        try:
            b, a, *_ = theilslopes(y, x)  # y ~ a + b x
        except Exception:
            b, a = np.polyfit(x, y, 1)
    else:
        # single-point fallback: assume mild growth
        a = y[-1]
        b = 1.0

    y_pred = a + b * np.log(N_target)
    pred_log10 = float(y_pred / np.log(10.0))

    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)
    N_max = float(np.max(Ns))
    z_cov = np.log(N_target / max(N_max, 1.0))
    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)

    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)
    slope_thr = 2.0
    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)

    # Penalty 3: mild evidence-of-exponential-growth penalty
    exp_pen = 0.0
    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:
        try:
            fit_exp = linregress(Ns, y)      # y ~ a + b*N
            fit_pow = linregress(x, y)       # y ~ a + b*logN
            r2_exp = float(fit_exp.rvalue ** 2)
            r2_pow = float(fit_pow.rvalue ** 2)
            # only penalize when exp fit is clearly better and growth slope positive
            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)
            exp_growth = max(0.0, fit_exp.slope)
            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))
        except Exception:
            exp_pen = 0.0

    # Combine (lower is better)
    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen


==> anc/data/campaign/objectives/objective_14.py <==
import math
import numpy as np


def _softplus(x):
    # numerically stable softplus
    if x > 50:
        return x
    if x < -50:
        return math.exp(x)
    return math.log1p(math.exp(x))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted
    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:
      - being too close to the schedule gate (unsolved_fraction ~ 0.5)
      - censoring (median_step near max_steps)
      - limited scale coverage (max N reached)
      - superlinear scaling exponent

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e3

    # Extract arrays (robust to missing keys)
    Ns, steps, unsolveds, budgets = [], [], [], []
    for r in experiment_results:
        N = r.get("N", None)
        s = r.get("median_step", None)
        u = r.get("unsolved_fraction", None)
        B = r.get("max_steps", None)
        if N is None or s is None or u is None:
            continue
        if N <= 0 or s <= 0:
            continue
        if B is None or B <= 0:
            B = max(s, 1.0)
        Ns.append(float(N))
        steps.append(float(s))
        unsolveds.append(float(u))
        budgets.append(float(B))

    if len(Ns) == 0:
        return 1e3

    Ns = np.asarray(Ns)
    steps = np.asarray(steps)
    unsolveds = np.asarray(unsolveds)
    budgets = np.asarray(budgets)

    # Core transformation: p-adjusted (restart-like) median steps + censor penalty
    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability
    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs

    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)
    k_restart = 1.3
    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)

    # Smooth censor penalty when median approaches the step budget
    # (encourages designs whose median is well within max_steps)
    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4
    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)

    # Weights: prefer larger N, but downweight censored / low-reliability points
    Nw = (Ns / np.max(Ns)) ** 0.7
    pw = p ** 2.0
    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3
    w = Nw * pw * cw

    # Fit log_s ~ a + b*log(N) with ridge for stability
    x = np.log(Ns)
    X = np.stack([np.ones_like(x), x], axis=1)

    # If insufficient points, fall back to a conservative default slope
    N_target = 2000.0
    if len(Ns) < 2 or np.all(w <= 1e-8):
        y0 = float(np.median(log_s))
        # conservative polynomial exponent prior
        b_prior = 2.0
        a_prior = y0 - b_prior * float(np.median(x))
        y_pred = a_prior + b_prior * math.log(N_target)
        base = y_pred
        b_hat = b_prior
    else:
        sw = np.sqrt(np.clip(w, 1e-12, None))
        Xw = X * sw[:, None]
        yw = log_s * sw

        # Ridge towards modest polynomial scaling
        # (keeps BO smooth when only a few points exist)
        lam_a, lam_b = 0.2, 0.6
        # weak prior anchored near the first point
        idx0 = int(np.argmin(Ns))
        b_prior = 1.8
        a_prior = float(log_s[idx0] - b_prior * x[idx0])

        A = np.vstack([
            Xw,
            [math.sqrt(lam_a), 0.0],
            [0.0, math.sqrt(lam_b)],
        ])
        bvec = np.concatenate([
            yw,
            [math.sqrt(lam_a) * a_prior],
            [math.sqrt(lam_b) * b_prior],
        ])

        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)
        a_hat, b_hat = float(coef[0]), float(coef[1])
        y_pred = a_hat + b_hat * math.log(N_target)
        base = y_pred

    # Smooth penalties
    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)
    # Target u<=0.30 on larger N.
    u_target, u_tau, u_w = 0.30, 0.05, 0.35
    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)

    # 2) Coverage: encourage reaching larger N
    maxN = float(np.max(Ns))
    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)
    cov_pen = 0.55 * (1.0 - cov) ** 2

    # 3) Scaling exponent penalty: encourage polynomial with small exponent
    b0, b_tau, b_w = 1.6, 0.25, 0.25
    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)

    # Convert to log10 steps
    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen

    # Guardrails
    if not np.isfinite(obj):
        return 1e3
    return float(obj)


==> anc/data/campaign/objectives/objective_15.py <==
import numpy as np
from scipy.optimize import minimize


def _softplus(z):
    # stable softplus
    z = np.asarray(z)
    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)


def _fit_censored_model(x, y, censored, lb, w, kind):
    """Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.

    For censored points: we only know y >= lb.
    """
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    censored = np.asarray(censored, dtype=bool)
    lb = np.asarray(lb, dtype=float)
    w = np.asarray(w, dtype=float)

    if kind == "power":
        # y = a + b*x
        def pred(theta):
            a, b = theta
            return a + b * x

        # init from uncensored OLS if possible
        if np.any(~censored):
            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T
            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)
            theta0 = np.array(theta0)
        else:
            theta0 = np.array([np.median(lb), 2.0])

        bounds = [(None, None), (0.0, 50.0)]

    elif kind == "exp":
        # y = a + b*x
        def pred(theta):
            a, b = theta
            return a + b * x

        if np.any(~censored):
            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T
            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)
            theta0 = np.array(theta0)
        else:
            theta0 = np.array([np.median(lb), 5.0])

        bounds = [(None, None), (0.0, 200.0)]

    else:
        raise ValueError("Unknown model kind")

    hinge_scale = 0.2  # in log-space

    def loss(theta):
        p = pred(theta)
        # uncensored SSE
        r = y[~censored] - p[~censored]
        sse = np.sum(w[~censored] * r * r) if r.size else 0.0
        # censored: penalize only if prediction violates lower bound
        if np.any(censored):
            v = (lb[censored] - p[censored]) / hinge_scale
            pen = _softplus(v)  # ~max(0, lb-p)
            sse += np.sum(w[censored] * pen * pen)
        return float(sse)

    res = minimize(loss, theta0, method="L-BFGS-B", bounds=bounds)
    theta_hat = res.x
    sse = max(loss(theta_hat), 1e-12)
    return theta_hat, sse


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,
    with smooth penalties for limited scale-coverage and super-polynomial power slope.
    """
    if not experiment_results:
        return 1000.0

    # Sort by N and extract
    ers = sorted(experiment_results, key=lambda d: d.get("N", 0))
    N = np.array([float(d.get("N", np.nan)) for d in ers], dtype=float)
    med = np.array([float(d.get("median_step", np.nan)) for d in ers], dtype=float)
    max_steps = np.array([float(d.get("max_steps", np.nan)) for d in ers], dtype=float)
    uf = np.array([float(d.get("unsolved_fraction", 1.0)) for d in ers], dtype=float)

    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)
    if np.sum(ok) < 2:
        return 500.0

    N = N[ok]
    med = med[ok]
    max_steps = max_steps[ok]
    uf = np.clip(uf[ok], 0.0, 1.0)

    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue
    censored = uf >= 0.5

    # Restart-adjusted steps (approx expected steps until a solve via restarts)
    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)
    eff_steps = np.where(censored, max_steps, med) / p_solve

    # Work in log-space
    y = np.log(np.clip(eff_steps, 1e-12, None))
    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored

    # Emphasize larger N smoothly
    w = (N / np.max(N)) ** 0.5

    N_target = 2000.0

    # Model 1: power law in N => y = a + b*log(N)
    x_pow = np.log(N)
    x_pow_t = np.log(N_target)
    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind="power")
    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t
    pred_pow = float(np.exp(yhat_pow_t))

    # Model 2: exponential in N => y = a + b*(N/1000)
    x_exp = N / 1000.0
    x_exp_t = N_target / 1000.0
    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind="exp")
    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t
    pred_exp = float(np.exp(yhat_exp_t))

    # AIC-style weights (treating sse as proxy for -loglik)
    n = len(N)
    def aic_like(sse, k):
        sigma2 = max(sse / max(n, 1), 1e-12)
        return 2.0 * k + n * np.log(sigma2)

    aic_pow = aic_like(sse_pow, k=2)
    aic_exp = aic_like(sse_exp, k=2)
    aics = np.array([aic_pow, aic_exp], dtype=float)
    da = aics - np.min(aics)
    weights = np.exp(-0.5 * da)
    weights = weights / np.sum(weights)

    pred = weights[0] * pred_pow + weights[1] * pred_exp
    base = np.log10(np.clip(pred, 1e-12, None))

    # Smooth coverage penalty: prefer reaching larger successful N
    success = ~censored
    if np.any(success):
        N_best = float(np.max(N[success]))
    else:
        N_best = float(np.min(N))
    coverage = np.log1p(N_best) / np.log1p(N_target)
    pen_cov = 2.0 * (1.0 - coverage) ** 2

    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)
    b_pow = float(theta_pow[1])
    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2

    return float(base + pen_cov + pen_slope)


==> anc/data/campaign/objectives/objective_16.py <==
import math
import numpy as np


def _softplus(x):
    # numerically stable softplus
    x = float(x)
    if x > 50:
        return x
    if x < -50:
        return math.exp(x)
    return math.log1p(math.exp(x))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    # Sort by size
    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))

    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)
    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)
    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)
    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)

    max_steps = np.maximum(max_steps, 1.0)
    steps = np.clip(steps, 0.0, max_steps)

    N_last = float(np.max(N)) if N.size else 0.0

    # Reference N for extrapolation: modestly beyond what was tested, but not too far
    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))

    # Per-experiment weights emphasize larger N
    denom = math.log1p(max(N_last, 1.0))
    w = (np.log1p(N) / max(denom, 1e-9)) ** 2
    w = np.maximum(w, 1e-6)

    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)
    u_target, u_tau = 0.30, 0.08
    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))

    # Penalize saturating the step budget (censoring/timeout-like behavior)
    s = steps / max_steps
    s_target, s_tau = 0.75, 0.10
    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))

    # Additional penalty if the schedule stopped due to failure
    u_last = float(u[-1])
    pen_fail = 0.0
    if u_last >= 0.5:
        # Strong but smooth penalty; larger if failure happens at smaller N
        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))
        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale

    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)
    x = np.log1p(N)
    y = np.log1p(steps)
    margin = np.maximum(0.0, 0.5 - u)
    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff

    # Weighted ridge regression for stability
    W = np.diag(w_fit)
    X = np.stack([np.ones_like(x), x], axis=1)
    ridge = 1e-6
    XtWX = X.T @ W @ X + ridge * np.eye(2)
    XtWy = X.T @ W @ y
    try:
        a, p = np.linalg.solve(XtWX, XtWy)
    except np.linalg.LinAlgError:
        a, p = float(np.mean(y)), 2.0

    y_pred = float(a + p * math.log1p(N_ref))

    # Reward reaching larger N, but only if success/efficiency terms support it
    reward_N = math.log1p(N_last)

    # Final objective (lower is better)
    obj = (
        y_pred
        + 0.30 * float(p)
        + 1.50 * pen_u
        + 0.80 * pen_budget
        + 2.00 * pen_fail
        - 0.70 * reward_N
    )

    # Guardrails
    if not math.isfinite(obj):
        return 1e6
    return float(obj)


==> anc/data/campaign/objectives/objective_17.py <==
import math
import numpy as np


def _sigmoid(x):
    # numerically stable sigmoid
    if x >= 0:
        z = math.exp(-x)
        return 1.0 / (1.0 + z)
    else:
        z = math.exp(x)
        return z / (1.0 + z)


def _weighted_linreg(x, y, w):
    """Return slope, intercept for y ~ a + b x."""
    w = np.asarray(w, dtype=float)
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    wsum = float(w.sum())
    if not np.isfinite(wsum) or wsum <= 1e-12:
        return None
    xm = float((w * x).sum() / wsum)
    ym = float((w * y).sum() / wsum)
    xv = float((w * (x - xm) ** 2).sum())
    if xv <= 1e-12:
        return None
    cov = float((w * (x - xm) * (y - ym)).sum())
    b = cov / xv
    a = ym - b * xm
    return b, a


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    if not experiment_results:
        return 1e6

    # Aggregate by N, keeping the highest-budget run (largest max_steps).
    byN = {}
    for r in experiment_results:
        try:
            N = int(r.get("N"))
        except Exception:
            continue
        u = float(r.get("unsolved_fraction", 1.0))
        s = float(r.get("median_step", r.get("max_steps", 1.0)))
        ms = float(r.get("max_steps", 1.0))
        b = float(r.get("batch", 100.0))

        # keep record with larger max_steps; tie-breakers: lower u then lower s
        prev = byN.get(N)
        cand = (ms, -u, -s, u, s, ms, b)
        if prev is None or cand > prev["key"]:
            byN[N] = {
                "key": cand,
                "N": float(N),
                "u": u,
                "s": max(1.0, s),
                "ms": max(1.0, ms),
                "b": max(1.0, b),
            }

    pts = sorted(byN.values(), key=lambda d: d["N"])
    if not pts:
        return 1e6

    Ns = np.array([p["N"] for p in pts], dtype=float)
    u = np.array([p["u"] for p in pts], dtype=float)
    s = np.array([p["s"] for p in pts], dtype=float)
    b = np.array([p["b"] for p in pts], dtype=float)

    N_max = float(np.max(Ns))
    N_min = float(np.min(Ns))

    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom
    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))
    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)

    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---
    u_thresh = 0.40
    tau_u = 0.05

    # Hard Neff
    ok = u_eff <= u_thresh
    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0

    # Soft Neff (keeps signal when nothing reaches threshold)
    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)
    # emphasize larger N but avoid instability
    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5
    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))

    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft

    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---
    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary
    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)
    wN = (Ns / max(N_max, 1.0)) ** 1.0
    penalty_unsolved = float(np.mean(wN * viol ** 2))

    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---
    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)
    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive
    tts = s * runs99
    log_tts = np.log1p(np.maximum(tts, 0.0))
    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))

    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---
    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.
    u_fit = 0.50
    tau_fit = 0.06
    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)
    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5
    x = np.log(np.maximum(Ns, 2.0))
    y = np.log(np.maximum(s, 1.0))

    reg = _weighted_linreg(x, y, w_fit)
    if reg is None:
        p = 5.0
    else:
        p = float(reg[0])
        if not np.isfinite(p):
            p = 5.0

    # Composite objective in "N-equivalent" units (baseline is ~ -largest_N)
    # Lower is better.
    obj = (
        -Neff
        + (N_max * 2.0) * penalty_unsolved
        + 15.0 * avg_log_tts
        + 25.0 * max(0.0, p)  # minimize scaling exponent
    )

    # Safety for pathological outputs
    if not np.isfinite(obj):
        return 1e6
    return float(obj)


==> anc/data/campaign/objectives/objective_18.py <==
import math
import numpy as np


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    # ---- helpers ----
    def _get(r, k, default):
        v = r.get(k, default)
        try:
            return float(v)
        except Exception:
            return float(default)

    def _softplus(x):
        # stable softplus
        x = np.asarray(x, dtype=np.float64)
        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)

    # ---- collect ----
    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))
    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)
    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)
    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)
    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)

    # Weights emphasize high N, but remain normalized
    w = np.sqrt(np.maximum(Ns, 1.0))
    w = w / (w.sum() + 1e-12)

    # ---- robust caps (discrete) ----
    def maxN(th):
        ok = Ns[u <= th]
        return float(ok.max()) if ok.size else 0.0

    N30 = maxN(0.30)
    N20 = maxN(0.20)

    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)

    # ---- continuous robustness penalty across all tested N ----
    tau = 0.05
    pen20 = _softplus((u - 0.20) / tau) * tau
    pen30 = _softplus((u - 0.30) / tau) * tau
    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))

    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----
    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))
    brittle_pen = float(np.sum(w * brittle))

    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----
    step_frac = np.clip(ms / mx, 0.0, 1.0)
    lam = 0.2
    eff = u + lam * step_frac
    eff_pen = float(np.sum(w * eff))

    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----
    K = int(min(5, len(Ns)))
    if K >= 3:
        top_idx = np.argsort(Ns)[-K:]
        x = np.log(Ns[top_idx] + 1.0)
        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])
        y = np.log(ms_clip + 1.0)
        slope = float(np.polyfit(x, y, 1)[0])

        # extra penalty if top-N points are effectively failing
        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))
        scale_pen = slope + 3.0 * high_fail
    else:
        scale_pen = 0.0

    # ---- final (minimize) ----
    score = (
        -cap_reward
        + 400.0 * robust_pen
        + 50.0 * eff_pen
        + 30.0 * brittle_pen
        + 40.0 * scale_pen
    )

    # Guard against NaNs/infs
    if not np.isfinite(score):
        return 1000.0
    return float(score)


==> anc/data/campaign/objectives/objective_19.py <==
import math
import numpy as np


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    def _f(x, d):
        try:
            return float(x)
        except Exception:
            return float(d)

    def _sigmoid(x):
        x = np.asarray(x, dtype=np.float64)
        x = np.clip(x, -60.0, 60.0)
        return 1.0 / (1.0 + np.exp(-x))

    def _softplus(x):
        x = np.asarray(x, dtype=np.float64)
        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)

    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))

    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)
    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)
    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)
    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)
    step_frac = np.clip(ms / mx, 0.0, 2.0)

    L = float(len(res))
    largest_N = float(np.max(Ns))

    # --- soft-pass area in the observed regime u≈0.45–0.55 ---
    tau_u = 0.03
    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5
    logN = np.log1p(Ns)

    # reward both more levels and higher N (sum, not mean)
    area_reward = float(np.sum(logN * pass_soft))

    # penalize wasting budget, especially when near/above the pass boundary
    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))

    # smooth penalty for failing the u<0.5 gate (operates near 0.5)
    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))

    # --- top-level term (largest tested N only) ---
    u_top = float(u[-1])
    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))
    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))
    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))

    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---
    ok = (u < 0.5) & (ms > 0)
    ok_idx = np.where(ok)[0]
    if ok_idx.size >= 3:
        x = np.log(Ns[ok_idx])
        y = np.log(ms[ok_idx] + 1.0)
        slope = float(np.polyfit(x, y, 1)[0])
        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized
        insufficient_pen = 0.0
    else:
        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good
        insufficient_pen = 2.0

    # --- anti-truncation (timeouts/early stops) ---
    # penalize too few completed levels and too-small largest_N (smooth)
    target_levels = 9.0
    target_N = 320.0
    trunc_pen = float(
        3.0 * (_softplus((target_levels - L) / 1.0))
        + 3.0 * (_softplus((target_N - largest_N) / 80.0))
    )

    # monotone reward for pushing N upward (keeps objectives aligned)
    largest_reward = math.log1p(largest_N)

    # --- final score (minimize) ---
    score = (
        -60.0 * area_reward
        -120.0 * top_reward
        -40.0 * largest_reward
        +180.0 * fail_pen
        +35.0 * step_pen
        +70.0 * (top_fail_pen + 0.3 * sf_top)
        +60.0 * slope_pen
        +80.0 * insufficient_pen
        +120.0 * trunc_pen
    )

    if not np.isfinite(score):
        return 1e6
    return float(score)


==> anc/data/campaign/objectives/objective_2.py <==
import math
import numpy as np
from scipy.special import logsumexp


def _aicc(rss, n, k):
    """AICc for Gaussian residuals; lower is better."""
    rss = float(max(rss, 1e-12))
    n = int(n)
    k = int(k)
    aic = n * math.log(rss / n) + 2 * k
    # small-sample correction
    if n > (k + 1):
        aic += (2 * k * (k + 1)) / (n - k - 1)
    else:
        aic += 1e6
    return aic


def _linfit(x, y):
    """Fit y = a + b x; returns (a,b,rss)."""
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    X = np.stack([np.ones_like(x), x], axis=1)
    coef, *_ = np.linalg.lstsq(X, y, rcond=None)
    yhat = X @ coef
    rss = float(np.sum((y - yhat) ** 2))
    return float(coef[0]), float(coef[1]), rss


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for
    reliability (unsolved_fraction) and penalizing early failure to scale.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e3

    # Sort by N and extract
    results = sorted(experiment_results, key=lambda d: d.get('N', 0))

    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)
    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)
    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)
    u = np.clip(u, 0.0, 0.999)

    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)
    max_steps = np.maximum(max_steps, 1.0)

    # Reliability-adjusted "expected steps" via geometric restarts: cost ~ steps / (1-u)
    # Also censor by max_steps if median_step is weirdly above budget.
    eps = 1e-6
    med_c = np.minimum(med, max_steps)
    eff = med_c / np.maximum(1.0 - u, eps)
    y = np.log(eff)

    N_target = 2000.0

    # If only 1 point, do conservative polynomial extrapolation with exponent 3.
    if len(results) == 1:
        p = 3.0
        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))
        # Coverage penalty for not demonstrating scaling
        N_max = float(Ns[0])
        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))
        return (pred_log / math.log(10.0)) + coverage_pen

    # Model 1: polynomial scaling in log-log
    x_poly = np.log(Ns)
    a1, b1, rss1 = _linfit(x_poly, y)
    pred1 = a1 + b1 * math.log(N_target)

    # Model 2: exponential scaling (log steps linear in N)
    x_exp = Ns
    a2, b2, rss2 = _linfit(x_exp, y)
    pred2 = a2 + b2 * N_target

    # AICc weights (more stable than R^2 under tiny n)
    n = len(results)
    aic1 = _aicc(rss1, n, k=2)
    aic2 = _aicc(rss2, n, k=2)
    logw = -0.5 * np.array([aic1, aic2], dtype=float)
    logw = logw - float(np.max(logw))
    w = np.exp(logw)
    w = w / float(np.sum(w))

    # Mix in log-space (geometric mixture) for stability
    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))

    # Local-slope extrapolation (guards against optimistic global fits)
    i0, i1 = -2, -1
    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))
    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))

    pred_log = max(pred_mix, pred_local)

    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)
    N_max = float(np.max(Ns))
    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))

    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)
    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2

    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen


==> anc/data/campaign/objectives/objective_20.py <==
import math
import numpy as np
from scipy.stats import linregress


def _first_failure_index(results):
    for i, r in enumerate(results):
        if r.get('unsolved_fraction', 1.0) >= 0.5:
            return i
    return None


def _successful_prefix(results):
    # ignore any post-failure points (schedule usually stops at first failure, but be robust)
    ff = _first_failure_index(results)
    prefix = results if ff is None else results[:ff]
    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]


def objective_reach(results):
    """Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).

    Returns value to MINIMIZE.
    """
    if not results:
        return 1e6

    results = sorted(results, key=lambda r: r.get('N', 0))
    succ = _successful_prefix(results)

    if not succ:
        # no success at all
        return 1e5

    N_max = max(r.get('N', 0) for r in succ)
    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)
    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0

    # Determine which target(s) to enforce.
    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.
    fidelities = {str(r.get('fidelity', '')).lower() for r in results}
    progressed = any(f in {'medium', 'high'} for f in fidelities)

    penalties = 0.0

    # Hard penalty if fail before 640
    if N_max < 640:
        # bounded-but-dominant constant + mild distance term
        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))

    # Additional hard penalty if fail before 1280 when appropriate
    if progressed and N_max < 1280:
        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))

    # Reward reaching larger N (lower is better)
    reach_term = -math.log2(max(N_max, 1.0))

    # Tie-breaker: prefer fewer steps at the largest successful N
    tie_term = math.log10(max(med_at_max, 1.0))

    return penalties + reach_term + 0.1 * tie_term


def objective_tail_scaling(results):
    """Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.

    Computed only on successful prefix; returns value to MINIMIZE.
    """
    if not results:
        return 1e3

    results = sorted(results, key=lambda r: r.get('N', 0))
    succ = _successful_prefix(results)

    if len(succ) < 2:
        return 100.0

    # Use top 3 successful Ns
    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))
    top = succ_sorted[-min(3, len(succ_sorted)) :]

    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)
    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)

    # Tail slope (penalize steep growth)
    if len(top) >= 2:
        fit = linregress(np.log(Ns), np.log(meds))
        slope = float(fit.slope)
    else:
        slope = 10.0

    # Slack penalty when median steps approach max_steps (little budget margin)
    slack_terms = []
    for r in top:
        m = max(float(r.get('median_step', 1.0)), 1.0)
        ms = float(r.get('max_steps', max(m, 1.0)))
        ms = max(ms, 1.0)
        frac = m / ms
        frac = min(max(frac, 0.0), 0.999)
        # ~0 until close to 1, then grows fast
        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))

    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0

    return slope + 0.5 * slack_pen


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns a combined score to MINIMIZE.
    """
    reach = objective_reach(experiment_results)
    tail = objective_tail_scaling(experiment_results)

    # Reach dominates; tail breaks ties among similarly-reaching designs.
    return reach + 0.3 * tail


==> anc/data/campaign/objectives/objective_21.py <==
import math
import numpy as np


def _first_failure_index(results):
    for i, r in enumerate(results):
        if r.get("unsolved_fraction", 1.0) >= 0.5:
            return i
    return None


def _successful_prefix(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if r.get("unsolved_fraction", 1.0) < 0.5]

    # Deduplicate by N: keep the run with largest max_steps (most reliable median)
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0)) > float(byN[N].get("max_steps", 0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _schedule_Ns(N_start=10, N_cap=5120, max_len=64):
    Ns = []
    for exp_count in range(max_len):
        N = int(round(N_start * (2 ** (exp_count / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_cap_from_fidelity(results):
    # Conservative caps consistent with provided schedules
    fset = {str(r.get("fidelity", "")).lower() for r in results}
    if "high" in fset:
        return 1e6
    if "medium" in fset:
        return 1e5
    return 1e4


def _softplus(x):
    # stable softplus
    if x > 50:
        return x
    if x < -50:
        return math.exp(x)
    return math.log1p(math.exp(x))


def objective(experiment_results):
    """Return a scalar to MINIMIZE; uses only successful-prefix medians."""
    if not experiment_results:
        return 1e3

    results = sorted(experiment_results, key=lambda r: float(r.get("N", 0)))
    succ = _successful_prefix(results)
    if not succ:
        # no success at all (smooth but clearly bad)
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    N_max = float(Ns[-1])
    med_at_max = float(meds[-1])
    ms_at_max = float(msteps[-1])

    # (A) Reach (dominant): bigger N => lower objective
    reach_term = -math.log2(max(N_max, 1.0))

    # Tie-breaker: steps at largest successful N
    tie_term = math.log10(max(med_at_max, 1.0))

    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)
    k = int(min(3, len(succ)))
    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)
    slack_med = float(np.median(slack))
    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1
    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))

    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes
    t = int(min(5, len(succ)))
    logN = np.log(np.maximum(Ns[-t:], 1.0))
    logM = np.log(np.maximum(meds[-t:], 1.0))

    if t >= 2:
        dlogN = np.diff(logN)
        dlogM = np.diff(logM)
        slopes = dlogM / np.maximum(dlogN, 1e-12)
        slope_tail = float(np.median(slopes))
        # penalize only increasing slope (helps small-N, hurts tail)
        if len(slopes) >= 2:
            accel = np.diff(slopes)
            accel_pos = float(np.mean(np.maximum(accel, 0.0)))
        else:
            accel_pos = 0.0
    else:
        slope_tail, accel_pos = 5.0, 0.0

    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos

    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget
    sched = _schedule_Ns(N_start=10, N_cap=5120)
    # find next scheduled N after N_max (robust to rounding)
    idx = None
    for i, N in enumerate(sched):
        if N >= int(round(N_max)):
            idx = i
            break
    nextN = None
    if idx is not None and idx + 1 < len(sched):
        nextN = float(sched[idx + 1])

    next_pen = 0.0
    if nextN is not None:
        # conservative next budget = doubled last max_steps, capped by current fidelity cap
        cap = _infer_cap_from_fidelity(results)
        next_budget = min(ms_at_max * 2.0, cap)

        # power-law fit on last 2-3 successes: log(m) = a + b log(N)
        f = int(min(3, len(succ)))
        X = np.log(np.maximum(Ns[-f:], 1.0))
        Y = np.log(np.maximum(meds[-f:], 1.0))
        if f >= 2:
            b, a = np.polyfit(X, Y, 1)
            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))
        else:
            pred = float(med_at_max)

        # penalty for predicted over-budget; small reward if comfortably under
        margin = pred / max(next_budget, 1.0)
        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))

    # Combined (reach primary; others discriminate among same N_max)
    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen


==> anc/data/campaign/objectives/objective_22.py <==
import math
import numpy as np


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    # Dedup by N: keep the run with largest max_steps
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _infer_step_cap(results):
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 1e6
    if "medium" in fset:
        return 1e5
    return 1e4


def _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):
    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)
    byN = {}
    for count in range(max_len):
        N = int(round(N_start * (2 ** (count / 2))))
        ms = float(max_steps_start * (2 ** count))
        ms = float(min(ms, cap))
        if N > N_cap:
            break
        # if rounding collides, keep the larger budget
        byN[N] = max(byN.get(N, 0.0), ms)
        if N == N_cap:
            break
    Ns = sorted(byN.keys())
    budgets = np.array([byN[n] for n in Ns], dtype=float)
    return np.array(Ns, dtype=float), budgets


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    succ = _successful_prefix_dedup(experiment_results)
    if not succ:
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---
    cap = _infer_step_cap(experiment_results)
    sched_Ns, sched_budget = _schedule_budgets(cap=cap)

    k = int(min(5, len(succ)))
    k = max(k, 1)
    X = np.log(np.maximum(Ns[-k:], 1.0))
    Y = np.log(np.maximum(meds[-k:], 1.0))
    if k >= 2:
        b, a = np.polyfit(X, Y, 1)
    else:
        a, b = float(Y[-1]), 0.0

    safety = 0.7
    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))
    ok = pred <= (safety * np.maximum(sched_budget, 1.0))
    if np.any(ok):
        N_star = float(np.max(sched_Ns[ok]))
    else:
        # if even N=10 fails safety, fall back to smallest tested N
        N_star = float(np.min(Ns))

    clearance_term = -math.log2(max(N_star, 1.0))

    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---
    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument
    margin = -math.log(0.7)
    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)
    x = np.log(ratio) + margin
    tau = 0.25
    per_point = tau * _softplus(x / tau)

    L = len(succ)
    w = np.ones(L, dtype=float)
    if L >= 1:
        w[-1] *= 8.0
    if L >= 2:
        w[-2] *= 4.0
    if L >= 3:
        w[-3] *= 2.0
    tail_integral = float(np.sum(w * per_point) / np.sum(w))

    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N
    tie_term = math.log10(max(float(meds[-1]), 1.0))

    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term


==> anc/data/campaign/objectives/objective_23.py <==
import math
import numpy as np


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    # Dedup by N: keep the run with largest max_steps
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):
    byN = {}
    for count in range(max_len):
        N = int(round(N_start * (2 ** (count / 2))))
        if N > N_cap:
            break
        ms = float(max_steps_start * (2 ** count))
        ms = float(min(ms, cap))
        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding
        if N == N_cap:
            break
    return byN


_SCHED_BUDGETS = {
    1e4: _schedule_budget_dict(cap=1e4),
    1e5: _schedule_budget_dict(cap=1e5),
    1e6: _schedule_budget_dict(cap=1e6),
}


def _sched_budget(N, cap):
    d = _SCHED_BUDGETS.get(float(cap))
    if d is None:
        d = _schedule_budget_dict(cap=cap)
    N = int(N)
    if N in d:
        return float(d[N])
    # fallback: nearest available N
    keys = np.array(sorted(d.keys()), dtype=int)
    j = int(np.argmin(np.abs(keys - N)))
    return float(d[int(keys[j])])


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    succ = _successful_prefix_dedup(experiment_results)
    if not succ:
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    N_max = float(Ns[-1])

    # (A) Reach dominates (lower is better)
    reach_term = -math.log2(max(N_max, 1.0))

    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes
    k_tail = int(min(3, len(succ)))
    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)
    tail_med = float(np.median(tail_ratio))
    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))

    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)
    safety = 0.70  # require comfortable under-budget
    targets = [(1280.0, 1e5), (2560.0, 1e6)]

    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance
    logN_all = np.log(np.maximum(Ns, 1.0))
    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))

    windows = [2, 3, 5]
    worst_log_margin = -1e9
    worst_slope = 0.0

    for w in windows:
        if len(succ) >= w:
            X = logN_all[-w:]
            Y = logR_all[-w:]
            if w >= 2:
                b, a = np.polyfit(X, Y, 1)
                b = float(b)
                a = float(a)
            else:
                a = float(Y[-1])
                b = 0.0
        else:
            # fallback: constant model from last point
            a = float(logR_all[-1])
            b = 0.0

        worst_slope = max(worst_slope, b)

        for Nt, cap in targets:
            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)
            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6

            pred_logR = a + b * math.log(max(Nt, 1.0))
            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets
            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)
            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])
            bud_t = _sched_budget(Nt, cap=float(cap))
            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)
            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))

            # margin > 0 means over (safety*budget)
            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))
            worst_log_margin = max(worst_log_margin, float(log_margin))

    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)

    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)
    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))

    # Small tie-breaker: fewer steps at largest successful N
    tie_term = math.log10(max(float(meds[-1]), 1.0))

    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term


==> anc/data/campaign/objectives/objective_24.py <==
import math
import numpy as np


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    # Dedup by N: keep the run with largest max_steps
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _infer_N_cap(results):
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 2560
    if "medium" in fset:
        return 1280
    return 640


def _schedule_Ns(N_start=10, N_cap=640, max_len=128):
    Ns = []
    for exp_count in range(max_len):
        N = int(round(N_start * (2 ** (exp_count / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    # ensure sorted unique
    Ns = sorted(set(Ns))
    return Ns


def _softplus(x):
    # scalar stable softplus
    if x > 50.0:
        return x
    if x < -50.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):
    """Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety."""
    sched = _schedule_Ns(N_start=10, N_cap=N_cap)

    # start scan at first scheduled N >= N_max (robust to rounding)
    start_idx = 0
    for i, N in enumerate(sched):
        if N >= int(round(N_max)):
            start_idx = i
            break

    logN_all = np.log(np.maximum(Ns_succ, 1.0))
    logR_all = np.log(np.maximum(ratios_succ, 1e-12))

    fail_candidates = []
    for w in windows:
        if len(Ns_succ) >= 2:
            ww = min(int(w), len(Ns_succ))
            X = logN_all[-ww:]
            Y = logR_all[-ww:]
            if len(X) >= 2:
                b, a = np.polyfit(X, Y, 1)
                a = float(a)
                b = float(b)
            else:
                a = float(Y[-1])
                b = 0.0
        else:
            # cannot fit; assume flat at last observed ratio
            a = float(logR_all[-1])
            b = 0.0

        failN = None
        for N in sched[start_idx:]:
            pred_logR = a + b * math.log(max(float(N), 1.0))
            if math.exp(pred_logR) > safety:
                failN = float(N)
                break
        if failN is None:
            failN = float(2 * N_cap)  # "no predicted failure within cap" sentinel
        fail_candidates.append(failN)

    return float(min(fail_candidates))


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    succ = _successful_prefix_dedup(experiment_results)
    if not succ:
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)
    N_max = float(Ns[-1])

    # (1) Reach dominates
    reach_term = -math.log2(max(N_max, 1.0))

    # (2) Conservative predicted failure point in ratio space
    N_cap = int(_infer_N_cap(experiment_results))
    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))
    fail_term = -math.log2(max(N_fail_pred, 1.0))

    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes
    cliff_pen = 0.0
    if len(ratios) >= 2:
        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))
        # tolerate small changes; penalize sharp worsening
        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)

    # tiny tie-breaker: last ratio itself (prefer more headroom)
    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)

    # Combine (reach primary; failure distance secondary)
    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen


==> anc/data/campaign/objectives/objective_25.py <==
import math
import numpy as np


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _infer_caps(results):
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 2560, 1e6
    if "medium" in fset:
        return 1280, 1e5
    # fallback: infer from max_steps if fidelity absent
    ms = max([float(r.get("max_steps", 0.0)) for r in (results or [])] + [0.0])
    if ms > 1e5:
        return 2560, 1e6
    if ms > 1e4:
        return 1280, 1e5
    return 640, 1e4


def _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):
    byN = {}
    for count in range(max_len):
        N = int(round(N_start * (2 ** (count / 2))))
        if N > N_cap:
            break
        ms = float(min(max_steps_start * (2 ** count), cap))
        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions
        if N == N_cap:
            break
    Ns = np.array(sorted(byN.keys()), dtype=float)
    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)
    return Ns, budgets


def _softplus(x):
    x = float(x)
    if x > 50.0:
        return x
    if x < -50.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):
    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space
    worst = 0.0
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logR[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))
        else:
            pred_logR = float(logR[-1])
        pred = math.exp(pred_logR)
        # ratio should be in (0,1]; clip for numerical safety
        pred = min(max(pred, 1e-12), 0.999999)
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    succ = _successful_prefix_dedup(experiment_results)
    if not succ:
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)
    N_max = float(Ns[-1])

    N_cap, step_cap = _infer_caps(experiment_results)
    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))

    logN = np.log(np.maximum(Ns, 1.0))
    logR = np.log(np.maximum(ratios, 1e-12))

    safety = 0.60

    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---
    worst_preds = np.array([
        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns
    ], dtype=float)
    ok = worst_preds <= safety
    if np.any(ok):
        N_star = float(np.max(sched_Ns[ok]))
    else:
        N_star = float(sched_Ns[0])

    clearance_term = -math.log2(max(N_star, 1.0))

    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---
    # Find next two scheduled Ns after current N_max.
    idx = int(np.searchsorted(sched_Ns, N_max, side="left"))
    future = []
    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):
        future.append(float(sched_Ns[j]))
    if not future:
        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]

    future_ratios = [
        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future
    ]
    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)
    tau = 0.12
    headroom_pen = float(np.mean([
        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios
    ]))

    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---
    t = int(min(5, len(succ)))
    if t >= 2:
        logN_t = np.log(np.maximum(Ns[-t:], 1.0))
        logM_t = np.log(np.maximum(meds[-t:], 1.0))
        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))

        dlogN = np.diff(logN_t)
        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)
        max_slope_M = float(np.max(slopes_M))

        dlogR = np.diff(logR_t)  # local jump in log(ratio)
        max_dlogR = float(np.max(dlogR))
    else:
        max_slope_M = 10.0
        max_dlogR = 10.0

    hazard_pen = (
        _softplus((max_slope_M - 1.3) / 0.3) +
        0.8 * _softplus((max_dlogR - 0.12) / 0.05)
    )

    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---
    last_ratio = float(ratios[-1])
    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)

    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen


==> anc/data/campaign/objectives/objective_26.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    # stable scalar softplus
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    # Dedup by N: keep run with largest max_steps
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _schedule_Ns(N_start=10, N_cap=1280, max_len=256):
    Ns = []
    for count in range(max_len):
        N = int(round(N_start * (2 ** (count / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):
    # Conservative: max predicted ratio among window fits in log-log ratio space.
    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))
    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))

    worst = 0.0
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logR[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))
        else:
            pred_logR = float(logR[-1])
        pred = math.exp(pred_logR)
        pred = min(max(pred, 1e-12), 0.999999)
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    succ = _successful_prefix_dedup(experiment_results)
    if not succ:
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)
    N_max = float(Ns[-1])
    r_last = float(ratios[-1])

    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---
    gate_N = 453.0
    # Smooth large penalty when below gate; ~0 when above.
    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)

    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---
    safety = 0.68
    tau = 0.12

    # Use only a short tail for fitting (prevents small-N data from dominating)
    t = int(min(7, len(succ)))
    Ns_tail = Ns[-t:]
    ratios_tail = ratios[-t:]

    targets = [905.0, 1280.0]
    sched = _schedule_Ns(N_start=10, N_cap=1280)
    succ_set = {int(n) for n in Ns.tolist()}

    headroom_terms = []
    extrap_pen = 0.0

    for Nt in targets:
        allow = True
        if Nt > 2.0 * N_max:
            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.
            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]
            if any(int(n) not in succ_set for n in inter):
                allow = False

        if allow:
            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))
        else:
            pred = max(r_last, 0.95)
            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)

        # penalize only overshoot above safety
        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))

    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0

    # Extra penalty for being too close to budget at the tail
    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)

    # --- Tail-only slope+curvature from last 3 successes ---
    slope_curv_pen = 0.0
    if len(succ) < 3:
        slope_curv_pen += 8.0
    else:
        Ns3 = Ns[-3:]
        R3 = ratios[-3:]
        # Must include at least one of these tail anchors, else penalize
        anchors = {226, 320, 453, 640}
        if not any(int(round(n)) in anchors for n in Ns3.tolist()):
            slope_curv_pen += 6.0

        logN3 = np.log(np.maximum(Ns3, 1.0))
        logR3 = np.log(np.maximum(R3, 1e-12))

        b, a = np.polyfit(logN3, logR3, 1)
        slope = float(b)

        # local curvature (change in secant slopes)
        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))
        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))
        curv_pos = max(0.0, s2 - s1)

        # Penalize positive slope/curvature; don't overly reward negative.
        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)
        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)

    # Mild reach tie-breaker among gated designs
    reach_term = -0.15 * math.log2(max(N_max, 1.0))

    # Core score (lower is better)
    return (
        gate_pen
        + reach_term
        + 2.0 * r_last
        + 5.0 * headroom_pen
        + near_budget_pen
        + slope_curv_pen
        + extrap_pen
    )


==> anc/data/campaign/objectives/objective_27.py <==
import math
import numpy as np


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    # Dedup by N: keep run with largest max_steps (more reliable median)
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    succ = _successful_prefix_dedup(experiment_results)
    if not succ:
        return 200.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    N_max = float(Ns[-1])

    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---
    t = int(min(5, len(succ)))
    logN = np.log(np.maximum(Ns[-t:], 1.0))
    logM = np.log(np.maximum(meds[-t:], 1.0))

    if t >= 2:
        dlogN = np.diff(logN)
        dlogM = np.diff(logM)
        slopes = dlogM / np.maximum(dlogN, 1e-12)
        slope_med = float(np.median(slopes))
        slope_max = float(np.max(slopes))

        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))
        k0 = 2.0
        tau_k = 0.25
        slope_pen = (
            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k
            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k
        )

        # Positive acceleration (steepening) penalty
        if len(slopes) >= 2:
            accel = np.diff(slopes)
            accel_pos = np.maximum(accel, 0.0)
            tau_a = 0.20
            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)
        else:
            accel_pen = 0.0
    else:
        slope_pen = 6.0
        accel_pen = 2.0

    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---
    k = int(min(3, len(succ)))
    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))
    margin_min = float(np.min(margins))
    margin_med = float(np.median(margins))

    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70
    m0 = math.log(1.0 / 0.70)  # ~0.356
    tau_m = 0.18
    margin_pen = (
        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m
        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m
    )

    # Budget cliff: sharp drop in margin between last two successes
    cliff_pen = 0.0
    if len(margins) >= 2:
        drop = float(margins[-1] - margins[-2])
        cliff = max(0.0, -drop)
        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06

    # Mild tie-breakers among similarly-stable tails
    reach_term = -0.04 * math.log2(max(N_max, 1.0))
    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))

    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)


==> anc/data/campaign/objectives/objective_28.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    # stable scalar softplus
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _first_failure(results):
    for r in results:
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return r
    return None


def _successful_prefix_dedup(results):
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    fail = _first_failure(results)
    if fail is not None:
        # keep only points strictly before the first failure N
        Nf = float(fail.get("N", 0.0))
        results = [r for r in results if float(r.get("N", 0.0)) < Nf]
    succ = [r for r in results if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    # Dedup by N: keep run with largest max_steps
    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _schedule_count_map(N_start=10, N_cap=5120, max_len=256):
    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def _budget_for_N(N: int, cap: float) -> float:
    # schedule: max_steps = min(50 * 2**count, cap)
    c = _COUNT_MAP.get(int(N))
    if c is None:
        # fallback to nearest scheduled N
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - int(N))))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(50.0 * (2.0 ** float(c)), float(cap)))


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    results = sorted(experiment_results, key=lambda r: float(r.get("N", 0.0)))
    succ = _successful_prefix_dedup(results)
    if not succ:
        return 400.0

    # Gate activates meaningfully once we have tail around 640+
    gateN = 640.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    N_max = float(Ns[-1])
    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))

    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)
    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)

    # explicit failure penalty if any failure point exists anywhere
    fail = _first_failure(results)
    fail_pen = 0.0
    if fail is not None:
        Nf = max(float(fail.get("N", 1.0)), 1.0)
        # larger penalty if failure happens before 640
        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)

    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break
    reach_tie = -0.03 * math.log2(max(N_max, 1.0))
    if N_max < gateN:
        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)

    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---
    t = int(min(3, len(succ)))
    logN = np.log(np.maximum(Ns[-t:], 1.0))
    logM = np.log(np.maximum(meds[-t:], 1.0))
    if t >= 2:
        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)
        k_local = float(np.median(slopes))
    else:
        k_local = 10.0

    # penalize super-quadratic implied scaling (k>2)
    k0 = 2.0
    tau_k = 0.20
    k_pen = tau_k * _softplus((k_local - k0) / tau_k)

    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---
    # High-fidelity cap implied by reaching 640 in this schedule
    cap = 1e6
    targets = [905, 1280]
    safety = 0.65
    tau_r = 0.10

    ratio_terms = []
    for Nt in targets:
        # Use actual if present, else predict from last point with k_local
        idx = None
        for i, n in enumerate(Ns.tolist()):
            if int(round(n)) == int(Nt):
                idx = i
                break
        if idx is not None:
            med_pred = float(meds[idx])
        else:
            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)

        bud = _budget_for_N(int(Nt), cap=cap)
        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))

        # penalize overshoot above safety in a smooth, multiplicative way
        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))

    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0

    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49
    last_ratio_term = 2.0 * r_last

    return float(
        gate_pen
        + fail_pen
        + reach_tie
        + last_ratio_term
        + 7.0 * twojump_pen
        + 3.0 * k_pen
    )


==> anc/data/campaign/objectives/objective_29.py <==
import math
import numpy as np
from scipy.stats import theilslopes


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Minimizes a composite score:
      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)
      2) Scaling term: slope of log(median_step) vs log(N) on successful points only
      3) Step term: log10(predicted median_step at N=2000) from the same fit
      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists

    Notes:
      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).
      - Treats an N as solved if ANY run at that N succeeded.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    N_target = 2000.0
    K_censor = 2.0

    # Group runs by N
    byN = {}
    for e in experiment_results:
        N = e.get("N", None)
        if N is None:
            continue
        byN.setdefault(int(N), []).append(e)

    if not byN:
        return 1e6

    # Successful points (unique N): use fastest successful median_step for that N
    success_points = []
    for N, runs in byN.items():
        succ = [r for r in runs if r.get("unsolved_fraction", 1.0) < 0.5]
        if not succ:
            continue
        steps = [r.get("median_step", None) for r in succ]
        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]
        if not steps:
            continue
        success_points.append((float(N), float(min(steps))))

    if success_points:
        max_solved_N = max(N for N, _ in success_points)
    else:
        max_solved_N = 1.0

    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N
    N_block = None
    max_steps_block = None
    for N in sorted(byN.keys()):
        if float(N) <= float(max_solved_N):
            continue
        runs = byN[N]
        any_success = any(r.get("unsolved_fraction", 1.0) < 0.5 for r in runs)
        if not any_success:
            N_block = float(N)
            ms = [r.get("max_steps", None) for r in runs]
            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]
            max_steps_block = float(max(ms)) if ms else None
            break

    # (1) Reach term (primary)
    if max_solved_N >= N_target:
        term_reach = 0.0
    else:
        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)
        term_reach = min(term_reach, 50.0)

    # (2)(3) Scaling fit on successful points only
    success_points.sort(key=lambda t: t[0])
    num_succ = len(success_points)

    if num_succ >= 2:
        xs = np.log(np.array([p[0] for p in success_points], dtype=float))
        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))

        if num_succ >= 3:
            fit = theilslopes(ys, xs)
            slope = float(fit.slope)
            intercept = float(fit.intercept)
        else:
            slope, intercept = np.polyfit(xs, ys, deg=1)
            slope = float(slope)
            intercept = float(intercept)

        slope = float(np.clip(slope, -0.5, 8.0))
        term_slope = slope

        pred2000 = math.exp(intercept + slope * math.log(N_target))
        term_pred = math.log10(max(pred2000, 1e-12))
        term_pred = float(np.clip(term_pred, -6.0, 30.0))

        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,
        # penalize fits that predict it should have solved much faster than that budget.
        penalty_censor = 0.0
        if N_block is not None and max_steps_block is not None:
            censor_steps = K_censor * max_steps_block
            pred_block = math.exp(intercept + slope * math.log(N_block))
            # penalty if pred_block < censor_steps (too optimistic)
            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))
            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))
    else:
        # Not enough successes for a meaningful scaling fit
        term_slope = 8.0
        if num_succ == 1:
            N_last, step_last = success_points[0]
            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2
            term_pred = math.log10(max(pred2000, 1.0))
        else:
            ms = [e.get("max_steps", None) for e in experiment_results]
            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]
            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)
        term_pred = float(np.clip(term_pred, -6.0, 30.0))
        penalty_censor = 0.0

    # Mild penalty for too few successful points (encourages stable scaling evidence)
    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5

    # Weighted composite (lexicographic-ish: reaching larger N dominates)
    obj = (
        10.0 * term_reach
        + 1.0 * term_slope
        + 0.25 * term_pred
        + 2.0 * penalty_censor
        + penalty_few
    )

    return float(obj)


==> anc/data/campaign/objectives/objective_3.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    # stable softplus
    if x > 40:
        return x
    if x < -40:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _wls_fit(x, y, w):
    """Weighted least squares for y = a + b x. Returns (a, b, rss)."""
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    w = np.asarray(w, dtype=float)

    X = np.stack([np.ones_like(x), x], axis=1)
    W = w
    XtW = X.T * W
    A = XtW @ X
    bvec = XtW @ y

    # small ridge for numerical stability
    A = A + 1e-12 * np.eye(2)
    coef = np.linalg.solve(A, bvec)
    yhat = X @ coef
    rss = float(np.sum(W * (y - yhat) ** 2))
    return float(coef[0]), float(coef[1]), rss


def _aic_from_rss(rss: float, n: int, k: int = 2) -> float:
    eps = 1e-12
    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e3

    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)
    byN = {}
    for r in experiment_results:
        if 'N' in r:
            byN[int(r['N'])] = r
    results = [byN[n] for n in sorted(byN.keys())]

    if len(results) < 2:
        return 5e2

    N_target = 2000.0

    Ns = np.array([float(r['N']) for r in results], dtype=float)
    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)
    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)
    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)

    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).
    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.
    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)
    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)
    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)

    # Effective cost: base steps plus smooth penalties for being censored / near budget
    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)
    eff_steps = np.maximum(eff_steps, 1.0)

    # Weights emphasize larger N (closer to the scaling regime)
    w = (Ns / np.max(Ns)) ** 1.5
    w = np.clip(w, 1e-6, None)

    y = np.log(eff_steps)

    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)
    x_poly = np.log(Ns)
    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)
    pred_poly = a_poly + b_poly * math.log(N_target)

    # Model 2: exponential scaling: log(steps) = a + b*N
    x_exp = Ns
    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)
    pred_exp = a_exp + b_exp * N_target

    # AIC mixing (prefers model with better explanatory power, but stays smooth)
    n = len(results)
    aic_poly = _aic_from_rss(rss_poly, n, k=2)
    aic_exp = _aic_from_rss(rss_exp, n, k=2)
    # weights ~ exp(-0.5*AIC)
    m = min(aic_poly, aic_exp)
    wp = math.exp(-0.5 * (aic_poly - m))
    we = math.exp(-0.5 * (aic_exp - m))
    s = wp + we
    wp, we = wp / s, we / s

    # Mix in linear step space
    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)
    base_obj = math.log10(max(1.0, steps_pred))

    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits
    maxN = float(np.max(Ns))
    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))
    penalty_cov = 1.0 * (1.0 - coverage)

    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)
    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)

    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)
    penalty_slope = 0.25 * _softplus(b_poly - 1.5)

    # Penalize if the largest-N experiment looks failed/censored
    last_over_u = float(over_u[-1])
    last_near_budget = float(near_budget[-1])
    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget

    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last
    return float(objective_value)


==> anc/data/campaign/objectives/objective_30.py <==
import math
import numpy as np
from scipy.stats import theilslopes


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    if not experiment_results:
        return 1e6

    N_target = 2000.0
    K_censor = 2.0

    # Group runs by N
    byN = {}
    for e in experiment_results:
        N = e.get("N", None)
        if N is None:
            continue
        byN.setdefault(int(N), []).append(e)
    if not byN:
        return 1e6

    def _finite_pos(x):
        return x is not None and np.isfinite(x) and x > 0

    # Collect successful points (unique N): fastest successful median_step for that N
    success_points = []  # (N, best_step, best_max_steps)
    for N, runs in byN.items():
        succ = [r for r in runs if r.get("unsolved_fraction", 1.0) < 0.5 and _finite_pos(r.get("median_step", None))]
        if not succ:
            continue
        # pick run with minimum median_step
        best = min(succ, key=lambda r: float(r.get("median_step")))
        ms = best.get("max_steps", None)
        if not _finite_pos(ms):
            # fall back to max over runs at that N
            ms_list = [r.get("max_steps", None) for r in runs]
            ms_list = [m for m in ms_list if _finite_pos(m)]
            ms = float(max(ms_list)) if ms_list else float(best.get("median_step"))
        success_points.append((float(N), float(best["median_step"]), float(ms)))

    max_solved_N = max((N for N, _, _ in success_points), default=1.0)

    # First truly failed level above max_solved_N (no successful run)
    N_block = None
    max_steps_block = None
    uf_block_best = None
    for N in sorted(byN.keys()):
        if float(N) <= float(max_solved_N):
            continue
        runs = byN[N]
        any_success = any(r.get("unsolved_fraction", 1.0) < 0.5 for r in runs)
        if not any_success:
            N_block = float(N)
            ufs = [r.get("unsolved_fraction", None) for r in runs]
            ufs = [u for u in ufs if u is not None and np.isfinite(u)]
            uf_block_best = float(min(ufs)) if ufs else 1.0
            ms = [r.get("max_steps", None) for r in runs]
            ms = [m for m in ms if _finite_pos(m)]
            max_steps_block = float(max(ms)) if ms else None
            break

    # --- Primary: reach term ---
    if max_solved_N >= N_target:
        term_reach = 0.0
    else:
        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)
        term_reach = float(min(term_reach, 50.0))

    # --- Scaling fit on successful points only ---
    success_points.sort(key=lambda t: t[0])
    num_succ = len(success_points)

    if num_succ >= 2:
        xs = np.log(np.array([p[0] for p in success_points], dtype=float))
        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))

        if num_succ >= 3:
            fit = theilslopes(ys, xs)
            slope = float(fit.slope)
            intercept = float(fit.intercept)
        else:
            slope, intercept = np.polyfit(xs, ys, deg=1)
            slope = float(slope)
            intercept = float(intercept)

        slope = float(np.clip(slope, -0.5, 8.0))
        term_slope = slope

        pred2000 = math.exp(intercept + slope * math.log(N_target))
        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))

        penalty_censor = 0.0
        if N_block is not None and max_steps_block is not None:
            censor_steps = K_censor * max_steps_block
            pred_block = math.exp(intercept + slope * math.log(N_block))
            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))
            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))
    else:
        term_slope = 8.0
        if num_succ == 1:
            N_last, step_last, _ = success_points[0]
            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2
            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))
        else:
            ms = [e.get("max_steps", None) for e in experiment_results]
            ms = [m for m in ms if _finite_pos(m)]
            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))
        penalty_censor = 0.0

    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5

    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---
    headroom_term = 0.0
    if num_succ > 0:
        hrs = []
        for _, step, ms in success_points:
            ratio = max(step / max(ms, 1e-12), 1e-12)
            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better
        headroom_term = float(np.median(hrs))

    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---
    # At max_solved_N: reward margin below threshold (bigger is better)
    margin_succ = 0.0
    headroom_front = 0.0
    if num_succ > 0:
        runs = byN.get(int(max_solved_N), [])
        ufs = [r.get("unsolved_fraction", None) for r in runs]
        ufs = [u for u in ufs if u is not None and np.isfinite(u)]
        uf_best = float(min(ufs)) if ufs else 0.49
        margin_succ = max(0.0, 0.5 - uf_best)

        # headroom specifically at the frontier (best successful run)
        frontier = [p for p in success_points if p[0] == float(max_solved_N)]
        if frontier:
            _, step_f, ms_f = frontier[0]
            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))

    # At N_block: penalize excess above threshold (smaller is better)
    excess_fail = 0.0
    if N_block is not None:
        excess_fail = max(0.0, float(uf_block_best) - 0.5)

    # Mild reward for reaching larger N (keep small; reach term dominates)
    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)

    # Composite
    obj = (
        10.0 * term_reach
        + 1.0 * term_slope
        + 0.25 * term_pred
        + 2.0 * penalty_censor
        + penalty_few
        + 0.30 * headroom_term
        + 0.50 * excess_fail
        - 0.50 * margin_succ
        + 0.10 * headroom_front
        + term_N_mild
    )

    return float(obj)


==> anc/data/campaign/objectives/objective_31.py <==
import math
import numpy as np
from scipy.stats import theilslopes


def _finite(x):
    return x is not None and np.isfinite(x)


def _finite_pos(x):
    return _finite(x) and x > 0


def objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):
    """Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)
    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.

    Returns a value to MINIMIZE (negative of the reward).
    Missing/untested levels are ignored (failed-censored, not extrapolated).
    """
    if not experiment_results:
        return 0.0

    byN = {}
    for e in experiment_results:
        N = e.get("N", None)
        if N is None:
            continue
        byN.setdefault(int(N), []).append(e)

    total = 0.0
    for N in sorted(byN.keys()):
        runs = byN[N]
        # pass if any run passes
        succ = [r for r in runs if r.get("unsolved_fraction", 1.0) < 0.5]
        if not succ:
            continue

        # take best (fastest) successful median_step at this N
        steps = [r.get("median_step", None) for r in succ]
        steps = [float(s) for s in steps if _finite_pos(s)]
        if steps:
            step = min(steps)
        else:
            step = None

        ms_list = [r.get("max_steps", None) for r in runs]
        ms_list = [float(m) for m in ms_list if _finite_pos(m)]
        max_steps = max(ms_list) if ms_list else None

        # base pass reward
        contrib = float(pass_reward)

        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)
        if step is not None and max_steps is not None:
            ratio = max(step / max(max_steps, 1e-12), 1e-12)
            contrib -= headroom_lambda * math.log10(ratio)

        total += contrib

    return float(-total)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Lexicographic (implemented via scale separation):
      (i) maximize max_solved_N (any run at N has uf<0.5)
      (ii) minimize log10(best median_step) at max_solved_N
      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points
      (iv) add censor penalty using first truly-failed N and its max_steps

    Returns a float to MINIMIZE.
    """
    if not experiment_results:
        return 1e6

    # Group runs by N
    byN = {}
    for e in experiment_results:
        N = e.get("N", None)
        if N is None:
            continue
        byN.setdefault(int(N), []).append(e)
    if not byN:
        return 1e6

    # Build success frontier data: for each N, keep best successful median_step
    succ_points = []  # (N, best_step)
    best_step_at = {}
    max_steps_at = {}
    best_uf_at = {}

    for N, runs in byN.items():
        ufs = [r.get("unsolved_fraction", None) for r in runs]
        ufs = [float(u) for u in ufs if _finite(u)]
        best_uf_at[N] = min(ufs) if ufs else 1.0

        ms_list = [r.get("max_steps", None) for r in runs]
        ms_list = [float(m) for m in ms_list if _finite_pos(m)]
        max_steps_at[N] = max(ms_list) if ms_list else None

        succ = [r for r in runs if r.get("unsolved_fraction", 1.0) < 0.5 and _finite_pos(r.get("median_step", None))]
        if succ:
            best = min(succ, key=lambda r: float(r["median_step"]))
            step = float(best["median_step"])
            best_step_at[N] = step
            succ_points.append((float(N), step))

    max_solved_N = max((int(N) for N, _ in succ_points), default=0)

    # Secondary: log10(best step) at the frontier (max_solved_N)
    if max_solved_N > 0 and max_solved_N in best_step_at:
        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))
    else:
        # no successes: use smallest-N max_steps as a weak placeholder
        N0 = min(byN.keys())
        ms0 = max_steps_at.get(N0, None)
        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))
    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))

    # Tertiary: robust slope on successful points (log-log)
    succ_points.sort(key=lambda t: t[0])
    if len(succ_points) >= 2:
        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))
        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))
        if len(succ_points) >= 3:
            fit = theilslopes(ys, xs)
            slope = float(fit.slope)
            intercept = float(fit.intercept)
        else:
            slope, intercept = np.polyfit(xs, ys, deg=1)
            slope = float(slope)
            intercept = float(intercept)
        slope = float(np.clip(slope, -0.5, 8.0))
    else:
        slope = 8.0
        intercept = None

    # Censor penalty from first truly failed N above max_solved_N
    N_fail = None
    max_steps_fail = None
    for N in sorted(byN.keys()):
        if N <= max_solved_N:
            continue
        # truly failed means no successful run at this N
        if N not in best_step_at:
            N_fail = int(N)
            msf = max_steps_at.get(N_fail, None)
            max_steps_fail = float(msf) if _finite_pos(msf) else None
            break

    censor_pen = 0.0
    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:
        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget
        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))
        # allow some slack: failure despite budget suggests median likely > ~2*budget
        slack = 2.0 * max_steps_fail
        if pred_fail > 0:
            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))
    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))

    # Area-under-passed-levels (optional tie-breaker)
    auc_obj = objective_area_under_passed_levels(experiment_results)

    # Lexicographic scalarization via scale separation (primary dominates by construction)
    obj = (
        -float(max_solved_N)           # primary: larger N -> smaller objective
        + 1e-3 * term_front_logstep    # secondary
        + 1e-4 * float(slope)          # tertiary
        + 1e-4 * float(censor_pen)     # censor
        + 1e-5 * float(auc_obj)        # tiny tie-break
    )

    return float(obj)


==> anc/data/campaign/objectives/objective_32.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _first_failure_index(results):
    for i, r in enumerate(results):
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return i
    return None


def _successful_prefix_dedup(results):
    """Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps."""
    if not results:
        return []
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    ff = _first_failure_index(results)
    pref = results if ff is None else results[:ff]
    succ = [r for r in pref if float(r.get("unsolved_fraction", 1.0)) < 0.5]

    byN = {}
    for r in succ:
        N = int(r.get("N", 0))
        if N not in byN or float(r.get("max_steps", 0.0)) > float(byN[N].get("max_steps", 0.0)):
            byN[N] = r
    return [byN[N] for N in sorted(byN.keys())]


def _infer_cap_from_results(results):
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 1e6
    if "medium" in fset:
        return 1e5
    if "low" in fset:
        return 1e4
    # fallback by observed budgets
    mx = max([float(r.get("max_steps", 0.0)) for r in (results or [])] + [0.0])
    if mx >= 1e6:
        return 1e6
    if mx >= 1e5:
        return 1e5
    return 1e4


def _schedule_Ns(N_start=10, N_cap=5120, max_len=256):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _schedule_count_map(N_start=10, N_cap=5120, max_len=256):
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def _budget_for_N(N: int, cap: float) -> float:
    # max_steps = min(50 * 2**count, cap)
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(50.0 * (2.0 ** float(c)), float(cap)))


def _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):
    """Conservative: max predicted ratio among tail-window log-log fits of ratio vs N."""
    Ns = np.asarray(Ns, dtype=float)
    ratios = np.asarray(ratios, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logR = np.log(np.maximum(ratios, 1e-12))

    worst = 0.0
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logR[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))
        else:
            pred_logR = float(logR[-1])
        pred = math.exp(pred_logR)
        pred = min(max(pred, 1e-12), 0.999999)
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    if not experiment_results:
        return 1e3

    results = sorted(experiment_results, key=lambda r: float(r.get("N", 0.0)))
    succ = _successful_prefix_dedup(results)
    if not succ:
        return 300.0

    Ns = np.array([max(float(r.get("N", 1.0)), 1.0) for r in succ], dtype=float)
    meds = np.array([max(float(r.get("median_step", 1.0)), 1.0) for r in succ], dtype=float)
    msteps = np.array([max(float(r.get("max_steps", 1.0)), 1.0) for r in succ], dtype=float)

    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)
    N_max = float(Ns[-1])

    # --- headroom overshoot for next 1–2 scheduled Ns ---
    safety = 0.68
    tau = 0.10

    cap = _infer_cap_from_results(results)
    sched = _schedule_Ns(N_start=10, N_cap=5120)
    # next 1–2 scheduled Ns after current max success
    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side="left"))
    future = []
    for j in range(idx + 1, min(idx + 3, len(sched))):
        future.append(int(sched[j]))

    # if we are already at end of schedule, just score tail
    if not future:
        future = []

    # use a short tail for local fits (prevents small-N from dominating)
    tfit = int(min(7, len(succ)))
    Ns_tail = Ns[-tfit:]
    ratios_tail = ratios[-tfit:]

    future_pen_terms = []
    for Nt in future:
        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))
        # overshoot in multiplicative/log space
        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))

    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0

    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---
    ktail = int(min(5, len(ratios)))
    tail = ratios[-ktail:]
    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]
    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0

    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---
    trend_pen = 0.0
    if len(ratios) >= 3:
        ktr = int(min(5, len(ratios)))
        logN = np.log(np.maximum(Ns[-ktr:], 1.0))
        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))
        dN = np.diff(logN)
        slopes = np.diff(logR) / np.maximum(dN, 1e-12)
        # penalize only positive (ratio worsening with N)
        s_pos = float(np.median(np.maximum(slopes, 0.0)))
        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)

    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---
    cliff_pen = 0.0
    if len(ratios) >= 2:
        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))
        # tolerate small; penalize sharp worsening
        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)

    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---
    ff = _first_failure_index(results)
    censor_pen = 0.0
    if ff is not None:
        fail = results[ff]
        Nf = float(fail.get("N", 0.0))
        msf = float(fail.get("max_steps", 1.0))
        medf = float(fail.get("median_step", msf))
        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]
        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))
        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))
        # penalize if prediction is below censor LB (too optimistic)
        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))

    # --- mild reach tie-break (secondary; headroom dominates) ---
    reach_term = -0.06 * math.log2(max(N_max, 1.0))

    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)


==> anc/data/campaign/objectives/objective_33.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=256):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_N_cap(results):
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 2560
    if "medium" in fset:
        return 1280
    if "low" in fset:
        return 640
    # fallback from observed max_steps
    mx = max([float(r.get("max_steps", 0.0)) for r in (results or [])] + [0.0])
    if mx >= 1e6:
        return 2560
    if mx >= 1e5:
        return 1280
    return 640


def _passes(run):
    return float(run.get("unsolved_fraction", 1.0)) < 0.5


def _best_pass_run(runs_at_N):
    # among passing runs: prefer larger max_steps, then smaller median_step
    cand = [r for r in runs_at_N if _passes(r)]
    if not cand:
        return None
    def key(r):
        ms = float(r.get("max_steps", 0.0) or 0.0)
        med = float(r.get("median_step", 1e30) or 1e30)
        return (ms, -med)
    return max(cand, key=key)


def _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):
    Ns = np.asarray(Ns, dtype=float)
    ratios = np.asarray(ratios, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logR = np.log(np.maximum(ratios, 1e-12))

    worst = 0.0
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logR[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))
        else:
            pred_logR = float(logR[-1])
        pred = math.exp(pred_logR)
        pred = min(max(pred, 1e-12), 0.999999)
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    if not experiment_results:
        return 1e6

    # group by N
    byN = {}
    for r in experiment_results:
        if "N" not in r:
            continue
        try:
            N = int(r["N"])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)

    if not byN:
        return 1e6

    N_cap = int(_infer_N_cap(experiment_results))
    sched = _schedule_Ns(N_start=10, N_cap=N_cap)

    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)
    cleared = []  # list of dicts with N, median_step, max_steps
    for N in sched:
        runs = byN.get(int(N), None)
        if runs is None:
            break
        best = _best_pass_run(runs)
        if best is None:
            break
        med = float(best.get("median_step", 1.0))
        ms = float(best.get("max_steps", max(med, 1.0)))
        med = max(med, 1.0)
        ms = max(ms, 1.0)
        cleared.append({"N": float(N), "med": med, "ms": ms})

    if not cleared:
        # no cleared level: keep smooth-ish but clearly bad
        N0 = float(min(byN.keys()))
        return 5e5 + 1e2 * math.log1p(N0)

    Ns = np.array([c["N"] for c in cleared], dtype=float)
    meds = np.array([c["med"] for c in cleared], dtype=float)
    msteps = np.array([c["ms"] for c in cleared], dtype=float)

    N_max = float(Ns[-1])
    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)

    # (1) Reach (dominant)
    reach_term = -N_max

    # (2) Tail headroom tie-break: last 2–4 successful Ns
    K = int(min(4, len(ratios)))
    tail = ratios[-K:]

    safety = 0.70
    tau = 0.10

    # absolute headroom preference (smaller ratio is better), plus overshoot above safety
    tail_ratio_med = float(np.median(tail))
    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]
    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0

    # (3) Budget-cliff penalty: sharp worsening in ratio near the end
    cliff_pen = 0.0
    if len(tail) >= 2:
        dlogs = []
        for i in range(1, len(tail)):
            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))
        # penalize positive jumps beyond a small tolerance
        cliff0, cliff_tau = 0.12, 0.05
        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))

    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space
    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)
    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side="left"))
    future = []
    for j in range(idx + 1, min(idx + 3, len(sched))):
        future.append(float(sched[j]))

    tfit = int(min(6, len(ratios)))
    Ns_tail = Ns[-tfit:]
    ratios_tail = ratios[-tfit:]

    future_terms = []
    for Nt in future:
        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))
        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))
    future_pen = float(np.mean(future_terms)) if future_terms else 0.0

    # (5) Tail trend penalty (worsening ratios with N)
    trend_pen = 0.0
    if len(ratios_tail) >= 3:
        logN = np.log(np.maximum(Ns_tail, 1.0))
        logR = np.log(np.maximum(ratios_tail, 1e-12))
        d = np.diff(logN)
        slopes = np.diff(logR) / np.maximum(d, 1e-12)
        s_pos = float(np.median(np.maximum(slopes, 0.0)))
        trend_pen = 0.08 * _softplus(s_pos / 0.06)

    # Lexicographic scalarization via scale separation (reach dominates by construction)
    # Tail/headroom terms are strong tie-breakers among equal N_max.
    obj = (
        reach_term
        + 40.0 * tail_ratio_med
        + 120.0 * tail_overs_pen
        + 90.0 * future_pen
        + 120.0 * cliff_pen
        + 40.0 * trend_pen
    )

    if not math.isfinite(obj):
        return 1e6
    return float(obj)


==> anc/data/campaign/objectives/objective_34.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _first_failure(results_sorted_byN):
    for r in results_sorted_byN:
        if float(r.get("unsolved_fraction", 1.0)) >= 0.5:
            return r
    return None


def _infer_caps(results):
    # N_cap and max_steps_cap implied by schedule fidelity
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 2560, 1e6
    if "medium" in fset:
        return 1280, 1e5
    if "low" in fset:
        return 640, 1e4

    mx = max([float(r.get("max_steps", 0.0) or 0.0) for r in (results or [])] + [0.0])
    if mx >= 1e6:
        return 2560, 1e6
    if mx >= 1e5:
        return 1280, 1e5
    return 640, 1e4


def _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):
    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map
    Ns = []
    count_map = {}
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if N > N_cap:
            break
        if Ns and N == Ns[-1]:
            # rounding collision: keep the larger count
            count_map[N] = max(count_map.get(N, -10**9), c)
            continue
        Ns.append(N)
        count_map[N] = max(count_map.get(N, -10**9), c)
        if N == N_cap:
            break
    Ns = sorted(set(Ns))
    return Ns, count_map


def _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):
    N = int(N)
    if N not in count_map:
        keys = np.array(sorted(count_map.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        N = int(keys[j])
    c = float(count_map[N])
    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))


def _passes(r):
    return float(r.get("unsolved_fraction", 1.0)) < 0.5


def _best_pass_run(runs_at_N):
    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median
    cand = [r for r in runs_at_N if _passes(r)]
    if not cand:
        return None

    def key(r):
        ms = float(r.get("max_steps", 0.0) or 0.0)
        med = float(r.get("median_step", 1e30) or 1e30)
        return (ms, -med)

    return max(cand, key=key)


def _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):
    # Conservative: worst (largest) predicted median among tail-window log-log fits.
    Ns = np.asarray(Ns, dtype=float)
    meds = np.asarray(meds, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logM = np.log(np.maximum(meds, 1.0))

    worst = 0.0
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logM[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))
        else:
            pred = float(meds[-1])
        worst = max(worst, pred)
    return float(worst)


def _overshoot_pen(ratio, safety=0.70, tau=0.10):
    # zero when ratio<=safety, smooth growth in log-space when above
    ratio = float(np.clip(ratio, 1e-12, 1e12))
    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))


# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------

def _objective_v1(results):
    """Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs."""
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    N_cap, max_steps_cap = _infer_caps(results)
    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))

    # group by N
    byN = {}
    for r in results:
        if "N" not in r:
            continue
        try:
            N = int(r["N"])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)

    # cleared scheduled prefix
    cleared = []
    for N in sched_Ns:
        runs = byN.get(int(N))
        if runs is None:
            break
        best = _best_pass_run(runs)
        if best is None:
            break
        med = float(best.get("median_step", 1.0) or 1.0)
        med = max(med, 1.0)
        cleared.append((float(N), med))

    if not cleared:
        # smooth-but-bad: no pass at smallest tested N
        N0 = float(min(byN.keys())) if byN else 1.0
        return 1e6 + 1e2 * math.log1p(N0)

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([t[1] for t in cleared], dtype=float)
    N_max = float(Ns[-1])
    med_at_max = float(meds[-1])

    # schedule budgets (not run budgets) for headroom computation
    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)
    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)

    # (1) Reach dominates
    reach_term = -N_max

    # (i) tail ratio headroom over last 2–4 successes
    K = int(min(4, len(ratios)))
    tail = ratios[-K:]
    tail_ratio_med = float(np.median(tail))
    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)

    # (ii) conservative worst-window next scheduled N clearance vs schedule budget
    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap
    sched_arr = np.array(sched_Ns, dtype=float)
    idx = int(np.searchsorted(sched_arr, N_max, side="left"))
    future = []
    for j in range(idx + 1, min(idx + 3, len(sched_arr))):
        future.append(float(sched_arr[j]))
    for crit in (1810.0, 2560.0):
        if crit <= float(N_cap) and crit > N_max and crit not in future:
            future.append(crit)
    future = sorted(set(future))

    safety = 0.72  # within guidance 0.65–0.75
    fut_pens = []
    for Nt in future:
        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))
        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))
        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))
    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0

    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)
    cliff_pen = 0.0
    if len(ratios) >= 2:
        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))
        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))
        # tolerate mild drift; penalize sharp worsening
        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)
        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)

    # optional: tail acceleration (log median slope steepening)
    accel_pen = 0.0
    if len(meds) >= 3:
        logN3 = np.log(np.maximum(Ns[-3:], 1.0))
        logM3 = np.log(np.maximum(meds[-3:], 1.0))
        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))
        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))
        accel_pos = max(0.0, s2 - s1)
        accel_pen = 0.08 * _softplus(accel_pos / 0.10)

    # single censor-consistency check from first true failure (uf>=0.5)
    censor_pen = 0.0
    ff = _first_failure(results)
    if ff is not None:
        Nf = float(ff.get("N", 0.0) or 0.0)
        if Nf > 0 and Nf > N_max:
            msf = float(ff.get("max_steps", 1.0) or 1.0)
            medf = float(ff.get("median_step", msf) or msf)
            lb = max(msf, medf)  # lower bound consistent with observed censoring
            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))
            # penalize only if prediction is too optimistic vs lower bound
            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)

    # tiny frontier tie-breaker
    tie = 0.002 * math.log10(max(med_at_max, 1.0))

    return float(
        reach_term
        + 1.2 * tail_headroom_pen
        + 2.0 * next_clear_pen
        + 1.0 * cliff_pen
        + accel_pen
        + censor_pen
        + tie
    )


def _objective_v2(results):
    """Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget."""
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    N_cap, max_steps_cap = _infer_caps(results)
    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))

    byN = {}
    for r in results:
        if "N" not in r:
            continue
        try:
            N = int(r["N"])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)

    # collect successful scheduled prefix (pass only)
    cleared = []
    for N in sched_Ns:
        runs = byN.get(int(N))
        if runs is None:
            break
        best = _best_pass_run(runs)
        if best is None:
            break
        med = float(best.get("median_step", 1.0) or 1.0)
        med = max(med, 1.0)
        cleared.append((float(N), med))

    if not cleared:
        N0 = float(min(byN.keys())) if byN else 1.0
        return 1e6 + 1e2 * math.log1p(N0)

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([t[1] for t in cleared], dtype=float)
    N_max = float(Ns[-1])

    safety = 0.70

    # compute N* over the schedule up to cap
    okNs = []
    for Nt in sched_Ns:
        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))
        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))
        if pred_med <= safety * bud:
            okNs.append(float(Nt))
    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])

    # reach-dominant objective
    reach_term = -N_star

    # tie-breakers: tail ratio + cliff
    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)
    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)
    K = int(min(4, len(ratios)))
    tail_ratio_med = float(np.median(ratios[-K:]))
    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)

    cliff = 0.0
    if len(ratios) >= 2:
        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))
        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)

    # mild preference to also truly clear current max success
    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))
    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)

    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)


def _objective_v3(results):
    """Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560)."""
    results = sorted(results, key=lambda r: float(r.get("N", 0.0)))
    N_cap, max_steps_cap = _infer_caps(results)
    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))

    byN = {}
    for r in results:
        if "N" not in r:
            continue
        try:
            N = int(r["N"])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)

    cleared = []
    for N in sched_Ns:
        runs = byN.get(int(N))
        if runs is None:
            break
        best = _best_pass_run(runs)
        if best is None:
            break
        med = float(best.get("median_step", 1.0) or 1.0)
        med = max(med, 1.0)
        cleared.append((float(N), med))

    if not cleared:
        N0 = float(min(byN.keys())) if byN else 1.0
        return 1e6 + 1e2 * math.log1p(N0)

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([t[1] for t in cleared], dtype=float)
    N_max = float(Ns[-1])

    reach_term = -N_max

    # budgets + ratios
    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)
    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)

    # tail cliff hazards: max of last 3 deltas
    dlog_r_max = 0.0
    dlog_m_max = 0.0
    if len(ratios) >= 2:
        k = int(min(4, len(ratios)))
        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))
        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))
        dlog_r_max = float(np.max(dlog_r))
        dlog_m_max = float(np.max(dlog_m))

    cliff_pen = (
        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)
        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)
    )

    # critical overshoot checks (only if within schedule cap)
    safety = 0.70
    crit = []
    for Nt in (1280.0, 1810.0, 2560.0):
        if Nt <= float(N_cap) and Nt > 0:
            crit.append(Nt)
    # score those >= current max success more strongly
    pens = []
    for Nt in crit:
        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))
        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))
        w = 1.0 if Nt >= N_max else 0.35
        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))
    crit_pen = float(np.mean(pens)) if pens else 0.0

    # tail ratio headroom (median of last 2–4)
    K = int(min(4, len(ratios)))
    tail_ratio_med = float(np.median(ratios[-K:]))
    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)

    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    variant = int(os.environ.get("OBJ_VARIANT", "1"))
    if variant == 2:
        return _objective_v2(experiment_results)
    if variant == 3:
        return _objective_v3(experiment_results)
    return _objective_v1(experiment_results)


==> anc/data/campaign/objectives/objective_35.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _sigmoid(x: float) -> float:
    # stable-ish scalar sigmoid
    if x >= 0:
        z = math.exp(-x)
        return 1.0 / (1.0 + z)
    z = math.exp(x)
    return z / (1.0 + z)


def _infer_caps(results):
    fset = {str(r.get("fidelity", "")).lower() for r in (results or [])}
    if "high" in fset:
        return 2560, 1e6
    if "medium" in fset:
        return 1280, 1e5
    if "low" in fset:
        return 640, 1e4

    # fallback: infer from observed max_steps
    mx = 0.0
    for r in results or []:
        try:
            mx = max(mx, float(r.get("max_steps", 0.0) or 0.0))
        except Exception:
            pass
    if mx >= 1e6:
        return 2560, 1e6
    if mx >= 1e5:
        return 1280, 1e5
    return 640, 1e4


def _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):
    Ns = []
    count_map = {}
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if N > N_cap:
            break
        count_map[N] = max(count_map.get(N, -10**9), c)
        Ns.append(N)
        if N == N_cap:
            break
    Ns = sorted(set(Ns))
    return Ns, count_map


def _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):
    N = int(N)
    if N not in count_map:
        keys = np.array(sorted(count_map.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        N = int(keys[j])
    c = float(count_map[N])
    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))


def _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):
    """Conservative: max predicted y among tail-window log-log fits (y>0)."""
    Ns = np.asarray(Ns, dtype=float)
    ys = np.asarray(ys, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logY = np.log(np.maximum(ys, 1e-12))

    worst = -1e100
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logY[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(N_query), 1.0)))
        else:
            pred = float(logY[-1])
        worst = max(worst, pred)
    return float(worst)


def _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):
    """Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety)."""
    ratio = float(np.clip(ratio, 1e-12, 1e12))
    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))


def objective(experiment_results):
    if not experiment_results:
        return 1e6

    results = sorted(experiment_results, key=lambda r: float(r.get("N", 0.0) or 0.0))
    N_cap, max_steps_cap = _infer_caps(results)
    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))

    # group runs by N
    byN = {}
    for r in results:
        try:
            N = int(r.get("N"))
        except Exception:
            continue
        byN.setdefault(N, []).append(r)

    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing
    cleared = []  # list of (N, med_step_pass_median)
    for N in sched_Ns:
        runs = byN.get(int(N))
        if runs is None:
            break
        pass_meds = []
        for rr in runs:
            try:
                uf = float(rr.get("unsolved_fraction", 1.0))
                ms = float(rr.get("median_step", np.nan))
            except Exception:
                continue
            if uf < 0.5 and np.isfinite(ms) and ms > 0:
                pass_meds.append(ms)
        if not pass_meds:
            break
        med = float(np.median(np.asarray(pass_meds, dtype=float)))
        cleared.append((float(N), max(1.0, med)))

    if not cleared:
        # no cleared level: keep clearly bad
        N0 = float(min(byN.keys())) if byN else 1.0
        return float(1e6 + 1e2 * math.log1p(N0))

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([t[1] for t in cleared], dtype=float)
    N_max = float(Ns[-1])

    # schedule budgets (NOT run-provided max_steps)
    budgets = np.array([
        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns
    ], dtype=float)
    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)

    # --- (1) Reach dominates (lexicographic via scale separation) ---
    reach_term = -N_max

    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---
    K = int(min(4, len(ratios)))
    tail_r = ratios[-K:]
    # tail weights: emphasize very end
    w = np.array([2 ** i for i in range(K)], dtype=float)
    w = w / (w.sum() + 1e-12)

    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)
    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))

    # overshoot above safety (schedule-budget clearance proxy)
    safety_obs = 0.70
    tail_over = float(np.sum(w * np.array([
        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r
    ], dtype=float)))

    # --- conservative tail fits (worst-of-window) ---
    tfit = int(min(7, len(Ns)))
    Ns_t = Ns[-tfit:]
    meds_t = meds[-tfit:]
    ratios_t = ratios[-tfit:]

    def pred_ratio(Nq: float) -> float:
        # worst-window fit in log-log ratio space
        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))
        r = float(math.exp(logR))
        return float(np.clip(r, 1e-12, 1e12))

    def pred_med(Nq: float) -> float:
        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))
        m = float(math.exp(logM))
        return float(np.clip(m, 1.0, 1e30))

    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---
    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime
    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above

    targets = [1810.0, 2560.0]
    safety_pred = 0.72
    pred_terms = []
    for Nt in targets:
        if Nt <= float(N_cap):
            rNt = pred_ratio(Nt)
            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))
    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0

    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---
    # use observed ratios when present; otherwise predicted
    def ratio_at(Nq: float) -> float:
        idx = np.where(np.isclose(Ns, Nq))[0]
        if idx.size:
            return float(ratios[int(idx[-1])])
        return pred_ratio(Nq)

    def med_at(Nq: float) -> float:
        idx = np.where(np.isclose(Ns, Nq))[0]
        if idx.size:
            return float(meds[int(idx[-1])])
        return pred_med(Nq)

    hazard = 0.0
    # ratio-cliff thresholds
    thr_r, scl_r = 0.12, 0.05
    # median-cliff thresholds
    thr_m, scl_m = 0.85, 0.20

    r905 = ratio_at(905.0)
    r1280 = ratio_at(1280.0)
    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280

    m905 = med_at(905.0)
    m1280 = med_at(1280.0)
    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280

    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))
    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))
    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))
    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))

    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)
    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)
    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)
    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)
    hazard *= g_post

    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---
    censor_pen = 0.0
    first_fail = None
    for r in results:
        try:
            uf = float(r.get("unsolved_fraction", 1.0))
        except Exception:
            continue
        if uf >= 0.5:
            first_fail = r
            break

    if first_fail is not None:
        try:
            Nf = float(first_fail.get("N", 0.0) or 0.0)
        except Exception:
            Nf = 0.0
        if Nf > 0:
            # lower bound on ratio implied by censoring at that scheduled budget
            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))
            try:
                medf = float(first_fail.get("median_step", Bf) or Bf)
            except Exception:
                medf = Bf
            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))
            rpred = pred_ratio(Nf)
            # penalize only if prediction is too optimistic (below the LB)
            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)

    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---
    obj = (
        reach_term
        + 45.0 * tail_over
        + 70.0 * (g_post * pred_pen)
        + 55.0 * hazard
        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better
        + 25.0 * censor_pen
    )

    if not math.isfinite(obj):
        return 1e6
    return float(obj)


==> anc/data/campaign/objectives/objective_36.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _logsumexp(a: np.ndarray) -> float:
    a = np.asarray(a, dtype=float)
    m = float(np.max(a))
    return m + float(np.log(np.sum(np.exp(a - m))))


def _smoothmax(vals, tau: float = 0.15) -> float:
    """Smooth max of real numbers (tau in same units)."""
    v = np.asarray(list(vals), dtype=float)
    if v.size == 0:
        return 0.0
    tau = float(max(tau, 1e-9))
    return float(tau * _logsumexp(v / tau))


def _schedule_count_map(N_start=10, N_cap=5120, max_len=512):
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:
    """Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap)."""
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=512):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_current_caps(results):
    # Current evaluation cap (schedule_low/medium/high)
    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}
    if 'high' in fset:
        return 2560, 1e6
    if 'medium' in fset:
        return 1280, 1e5
    return 640, 1e4


def _group_by_N(results):
    byN = {}
    for r in results or []:
        if not isinstance(r, dict) or 'N' not in r:
            continue
        try:
            N = int(r['N'])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)
    return byN


def _is_pass(r) -> bool:
    try:
        return float(r.get('unsolved_fraction', 1.0)) < 0.5
    except Exception:
        return False


def _best_pass_medians(runs_at_N):
    """Return array of median_step for passing runs only (schedule-faithful)."""
    meds = []
    for rr in runs_at_N:
        if not _is_pass(rr):
            continue
        try:
            m = float(rr.get('median_step', np.nan))
        except Exception:
            continue
        if np.isfinite(m) and m > 0:
            meds.append(float(m))
    return np.asarray(meds, dtype=float)


def _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):
    """Conservative: max predicted log(y) among tail-window log-log fits."""
    Ns = np.asarray(Ns, dtype=float)
    ys = np.asarray(ys, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logY = np.log(np.maximum(ys, 1e-12))

    worst = -1e300
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logY[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(N_query), 1.0)))
        else:
            pred = float(logY[-1])
        worst = max(worst, pred)
    return float(worst)


def _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:
    """0 when ratio<=safety; smooth in log-space when above."""
    ratio = float(np.clip(ratio, 1e-12, 1e12))
    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))
    return float(tau * _softplus(z / max(tau, 1e-12)))


def _obj_v1(results):
    """Balanced: smooth-max readiness + cliff hazard + repeat stability."""
    byN = _group_by_N(results)
    if not byN:
        return 1e6

    # Current schedule prefix we can clear (schedule-faithful)
    N_cap_cur, cap_cur = _infer_current_caps(results)
    sched_cur = _schedule_Ns(N_cap=N_cap_cur)

    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur
    for N in sched_cur:
        runs = byN.get(int(N))
        if runs is None:
            break
        pass_meds = _best_pass_medians(runs)
        if pass_meds.size == 0:
            break
        med = float(np.median(pass_meds))
        bud = schedule_budget(N, cap=cap_cur)
        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})

    if not cleared:
        # no cleared level: clearly bad but smooth-ish
        N0 = float(min(byN.keys()))
        return float(5e5 + 1e2 * math.log1p(N0))

    Ns = np.array([c['N'] for c in cleared], dtype=float)
    meds = np.array([c['med'] for c in cleared], dtype=float)
    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)

    N_max = float(Ns[-1])

    # Reach-dominant term
    reach_term = -N_max

    # --- tail fit support (use only cleared successes) ---
    tfit = int(min(7, len(Ns)))
    Ns_t = Ns[-tfit:]
    meds_t = meds[-tfit:]

    def pred_med(Nq: float) -> float:
        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))
        return float(np.clip(math.exp(logm), 1.0, 1e30))

    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---
    lastk = int(min(3, len(Ns)))
    ratios_last = []
    for i in range(-lastk, 0):
        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))

    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets
    cap_hi = 1e6
    sched_full = _schedule_Ns(N_cap=2560)
    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))
    next2 = []
    for j in range(idx + 1, min(idx + 3, len(sched_full))):
        next2.append(float(sched_full[j]))

    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)
    for crit in (1810.0, 2560.0):
        if crit > N_max and crit not in next2:
            next2.append(crit)
    # keep only two most relevant (prefer (1810,2560) if present)
    next2 = sorted(set(next2))
    # prioritize largest two targets (tends to pick 1810/2560)
    next2 = next2[-2:] if len(next2) > 2 else next2

    ratios_future = []
    for Nt in next2:
        bud = schedule_budget(int(round(Nt)), cap=cap_hi)
        ratios_future.append(pred_med(Nt) / max(bud, 1.0))

    # Smooth-max in log-ratio space (minimize worst bottleneck)
    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]
    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)

    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---
    def ratio_hi(Nq: float) -> float:
        bud = schedule_budget(int(round(Nq)), cap=cap_hi)
        # if we have cleared this N, use observed med; else predicted
        w = np.where(np.isclose(Ns, float(Nq)))[0]
        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)
        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))

    r905 = ratio_hi(905.0)
    r1280 = ratio_hi(1280.0)
    r1810 = ratio_hi(1810.0)

    dlog_905_1280 = math.log(r1280) - math.log(r905)
    dlog_1280_1810 = math.log(r1810) - math.log(r1280)

    # penalize upward jumps in log(ratio)
    hazard = (
        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)
        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)
    )

    # --- Repeat-run stability: only pass/fail + headroom ratio ---
    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.
    stab = 0.0
    wsum = 0.0
    for N, runs in byN.items():
        if len(runs) < 2:
            continue
        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break
        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)
        p = float(np.mean(passes))
        mix = 4.0 * p * (1.0 - p)  # 0..1

        # headroom from passing runs only
        med_pass = []
        for r in runs:
            if not _is_pass(r):
                continue
            try:
                m = float(r.get('median_step', np.nan))
            except Exception:
                continue
            if np.isfinite(m) and m > 0:
                med_pass.append(float(m))
        if len(med_pass) >= 2:
            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))
            mad = float(np.median(np.abs(lr - np.median(lr))))
        else:
            mad = 0.0

        # emphasize bigger N repeats
        wN = float(math.log1p(max(N, 1.0)))
        stab += wN * (1.2 * mix + 0.8 * mad)
        wsum += wN

    stab_pen = float(stab / max(wsum, 1e-12))

    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---
    obj = (
        reach_term
        + 220.0 * smmax_log_ratio
        + 140.0 * hazard
        + 80.0 * stab_pen
    )
    return float(obj)


def _obj_v2(results):
    """More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard."""
    v = float(_obj_v1(results))
    # amplify tail readiness when already past 640
    byN = _group_by_N(results)
    N_cap_cur, cap_cur = _infer_current_caps(results)
    sched_cur = _schedule_Ns(N_cap=N_cap_cur)
    N_max = 0.0
    for N in sched_cur:
        runs = byN.get(int(N))
        if runs is None or _best_pass_medians(runs).size == 0:
            break
        N_max = float(N)
    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))
    return float(v + 120.0 * g)


def _obj_v3(results):
    """Robustness-forward: upweight repeat stability penalties."""
    base = _obj_v1(results)
    # add extra stability weight if repeats exist
    byN = _group_by_N(results)
    rep = any(len(v) >= 2 for v in byN.values())
    return float(base + (120.0 if rep else 0.0))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    variant = int(os.environ.get('OBJ_VARIANT', '1'))
    if variant == 2:
        return _obj_v2(experiment_results)
    if variant == 3:
        return _obj_v3(experiment_results)
    return _obj_v1(experiment_results)


==> anc/data/campaign/objectives/objective_37.py <==
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _logsumexp(a: np.ndarray) -> float:
    a = np.asarray(a, dtype=float)
    m = float(np.max(a))
    return m + float(np.log(np.sum(np.exp(a - m))))


def _smoothmax(vals, tau: float = 0.25) -> float:
    v = np.asarray(list(vals), dtype=float)
    if v.size == 0:
        return 0.0
    tau = float(max(tau, 1e-9))
    return float(tau * _logsumexp(v / tau))


def _schedule_count_map(N_start=10, N_cap=5120, max_len=512):
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=512):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2 ** (c / 2))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_caps(results):
    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}
    if 'high' in fset:
        return 2560, 1e6
    if 'medium' in fset:
        return 1280, 1e5
    if 'low' in fset:
        return 640, 1e4

    # fallback by observed max_steps
    mx = 0.0
    for r in results or []:
        try:
            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))
        except Exception:
            pass
    if mx >= 1e6:
        return 2560, 1e6
    if mx >= 1e5:
        return 1280, 1e5
    return 640, 1e4


def _group_by_N(results):
    byN = {}
    for r in results or []:
        if not isinstance(r, dict) or 'N' not in r:
            continue
        try:
            N = int(r['N'])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)
    return byN


def _is_pass(r) -> bool:
    try:
        return float(r.get('unsolved_fraction', 1.0)) < 0.5
    except Exception:
        return False


def _pass_medians(runs_at_N):
    meds = []
    for rr in runs_at_N:
        if not _is_pass(rr):
            continue
        try:
            m = float(rr.get('median_step', np.nan))
        except Exception:
            continue
        if np.isfinite(m) and m > 0:
            meds.append(float(m))
    return np.asarray(meds, dtype=float)


def _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:
    Ns = np.asarray(Ns, dtype=float)
    meds = np.asarray(meds, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logM = np.log(np.maximum(meds, 1.0))

    worst = -1e300
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logM[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(Nq), 1.0)))
        else:
            # single-point: assume quadratic scaling (conservative but not explosive)
            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    byN = _group_by_N(experiment_results)
    if not byN:
        return 1e6

    N_cap_cur, cap_cur = _infer_caps(experiment_results)
    sched_cur = _schedule_Ns(N_cap=N_cap_cur)

    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---
    cleared = []  # (N, med_pass)
    for N in sched_cur:
        runs = byN.get(int(N))
        if runs is None:
            break
        pm = _pass_medians(runs)
        if pm.size == 0:
            break
        cleared.append((float(N), float(np.median(pm))))

    if not cleared:
        N0 = float(min(byN.keys()))
        return float(5e5 + 100.0 * math.log1p(N0))

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)
    N_cleared = float(Ns[-1])

    # primary reach (dominant)
    reach_term = -N_cleared

    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---
    k_last = int(min(3, len(Ns)))
    logs = []
    for i in range(-k_last, 0):
        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)
        r = float(meds[i] / max(bud, 1.0))
        r = float(np.clip(r, 0.05, 5.0))
        logs.append(math.log(r))

    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---
    cap_hi = 1e6
    sched_full = _schedule_Ns(N_cap=2560)

    # choose next2 with priority on critical Ns
    crit = [1280.0, 1810.0, 2560.0]
    cand = [c for c in crit if c > N_cleared]
    next2 = cand[:2]
    if len(next2) < 2:
        for n in sched_full:
            if float(n) > N_cleared and float(n) not in next2:
                next2.append(float(n))
            if len(next2) >= 2:
                break

    # local tail fit uses only cleared successes
    tfit = int(min(7, len(Ns)))
    Ns_t = Ns[-tfit:]
    meds_t = meds[-tfit:]

    # gate: don't over-weight far-future when we're still below 640
    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))

    for Nt in next2:
        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))
        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))
        bud = schedule_budget(int(round(Nt)), cap=cap_hi)
        r = float(pred_med / max(bud, 1.0))
        r = float(np.clip(r, 0.05, 5.0))
        logs.append(math.log(r))

    smmax_log_ratio = _smoothmax(logs, tau=0.25)

    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---
    def _ratio_hi_at(Nq: float) -> float:
        # use observed if cleared contains Nq; else conservative prediction
        idx = np.where(np.isclose(Ns, float(Nq)))[0]
        if idx.size:
            m = float(meds[int(idx[-1])])
        else:
            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))
            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))
        bud = schedule_budget(int(round(Nq)), cap=cap_hi)
        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))

    r905 = _ratio_hi_at(905.0)
    r1280 = _ratio_hi_at(1280.0)
    r1810 = _ratio_hi_at(1810.0)

    d1 = math.log(r1280) - math.log(r905)
    d2 = math.log(r1810) - math.log(r1280)

    thr, scl = 0.10, 0.06
    hazard = (
        1.0 * _softplus((d1 - thr) / scl)
        + 1.4 * _softplus((d2 - thr) / scl)
    )
    hazard *= g_future

    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---
    stab_num = 0.0
    stab_den = 0.0
    for N, runs in byN.items():
        if len(runs) < 2:
            continue
        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)
        p = float(np.mean(passes))
        mix = 4.0 * p * (1.0 - p)  # 0..1

        bud = schedule_budget(int(N), cap=cap_hi)
        lr = []
        for r in runs:
            if not _is_pass(r):
                continue
            try:
                m = float(r.get('median_step', np.nan))
            except Exception:
                continue
            if np.isfinite(m) and m > 0:
                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))
                lr.append(math.log(rr))
        if len(lr) >= 2:
            lr = np.asarray(lr, dtype=float)
            mad = float(np.median(np.abs(lr - np.median(lr))))
        else:
            mad = 0.0

        wN = float(math.log1p(max(N, 1.0)))
        stab_num += wN * (0.8 * mix + 0.6 * mad)
        stab_den += wN

    stab_pen = float(stab_num / max(stab_den, 1e-12))

    # combine (reach dominates; tie-breaks are O(1–10))
    obj = (
        reach_term
        + 25.0 * smmax_log_ratio
        + 8.0 * hazard
        + 1.5 * stab_pen
        + 15.0 * g_future  # small bias toward moving into 640+ regime
    )

    if not math.isfinite(obj):
        return 1e6
    return float(obj)


==> anc/data/campaign/objectives/objective_38.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _logsumexp(a: np.ndarray) -> float:
    a = np.asarray(a, dtype=float)
    m = float(np.max(a))
    return m + float(np.log(np.sum(np.exp(a - m))))


def _smoothmax(vals, tau: float = 0.18) -> float:
    v = np.asarray(list(vals), dtype=float)
    if v.size == 0:
        return 0.0
    tau = float(max(tau, 1e-9))
    return float(tau * _logsumexp(v / tau))


def _schedule_count_map(N_start=10, N_cap=5120, max_len=512):
    # map scheduled N -> experiment_count (keep max count on rounding collisions)
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=512):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_caps(results):
    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps
    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}
    if 'high' in fset:
        return 2560, 1e6
    if 'medium' in fset:
        return 1280, 1e5
    if 'low' in fset:
        return 640, 1e4

    mx = 0.0
    for r in results or []:
        if not isinstance(r, dict):
            continue
        try:
            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))
        except Exception:
            pass
    if mx >= 1e6:
        return 2560, 1e6
    if mx >= 1e5:
        return 1280, 1e5
    return 640, 1e4


def _group_by_N(results):
    byN = {}
    for r in results or []:
        if not isinstance(r, dict) or 'N' not in r:
            continue
        try:
            N = int(r['N'])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)
    return byN


def _is_pass(r) -> bool:
    try:
        return float(r.get('unsolved_fraction', 1.0)) < 0.5
    except Exception:
        return False


def _pass_medians(runs_at_N):
    meds = []
    for rr in runs_at_N:
        if not _is_pass(rr):
            continue
        try:
            m = float(rr.get('median_step', np.nan))
        except Exception:
            continue
        if np.isfinite(m) and m > 0:
            meds.append(float(m))
    return np.asarray(meds, dtype=float)


def _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:
    # conservative: max predicted log(med) among tail-window log-log fits
    Ns = np.asarray(Ns, dtype=float)
    meds = np.asarray(meds, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logM = np.log(np.maximum(meds, 1.0))

    worst = -1e300
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logM[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(Nq), 1.0)))
        else:
            pred = float(logM[-1])
        worst = max(worst, pred)
    return float(worst)


def _first_failure_run_schedule_order(byN, sched_Ns):
    # failures only used for ONE censor-consistency check
    for N in sched_Ns:
        runs = byN.get(int(N))
        if not runs:
            continue
        # if any run at this N fails (uf>=0.5), treat as failure point
        for r in runs:
            try:
                uf = float(r.get('unsolved_fraction', 1.0))
            except Exception:
                uf = 1.0
            if uf >= 0.5:
                return int(N), r
    return None, None


def objective(experiment_results):
    if not experiment_results:
        return 1e6

    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3

    byN = _group_by_N(experiment_results)
    if not byN:
        return 1e6

    N_cap_cur, cap_cur = _infer_caps(experiment_results)
    sched_cur = _schedule_Ns(N_cap=N_cap_cur)

    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---
    cleared = []  # (N, med_pass)
    for N in sched_cur:
        runs = byN.get(int(N))
        if runs is None:
            break
        pm = _pass_medians(runs)
        if pm.size == 0:
            break
        cleared.append((float(N), float(np.median(pm))))

    if not cleared:
        N0 = float(min(byN.keys()))
        return float(5e5 + 100.0 * math.log1p(N0))

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)
    N_cleared = float(Ns[-1])

    # (1) reach (dominant, schedule-faithful)
    reach_term = -N_cleared

    # --- headroom ratios use schedule budgets (NOT run max_steps) ---
    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:
        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))
        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))

    # last-3 cleared ratios @ current cap
    last3 = int(min(3, len(Ns)))
    ratios_last = []
    for i in range(-last3, 0):
        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))

    # conservative prediction at 2560 under HIGH schedule budget
    cap_hi = 1e6
    tfit = int(min(7, len(Ns)))
    Ns_t = Ns[-tfit:]
    meds_t = meds[-tfit:]

    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))
    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))
    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)

    # smooth-max of log ratios over {last3 cleared, predicted at 2560}
    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]
    smmax_log_ratio = _smoothmax(logset, tau=0.18)

    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---
    t = int(min(5, len(Ns)))
    logN = np.log(np.maximum(Ns[-t:], 1.0))
    logM = np.log(np.maximum(meds[-t:], 1.0))
    if t >= 2:
        dlogN = np.diff(logN)
        dlogM = np.diff(logM)
        slopes = dlogM / np.maximum(dlogN, 1e-12)
        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes
        k0, tauk = 2.0, 0.22
        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))
    else:
        k_pen = 10.0

    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---
    # use observed med if present in cleared, else conservative tail prediction
    def med_at_or_pred(Nq: float) -> float:
        idx = np.where(np.isclose(Ns, float(Nq)))[0]
        if idx.size:
            return float(meds[int(idx[-1])])
        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))
        return float(np.clip(math.exp(pl), 1.0, 1e30))

    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)
    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)
    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)
    r2560 = ratio_2560

    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))
    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))
    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))

    thr, scl = 0.10, 0.06
    hazard = (
        1.2 * _softplus((d1 - thr) / scl)
        + 1.8 * _softplus((d2 - thr) / scl)
        + 1.6 * _softplus((d3 - thr) / scl)
    )

    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---
    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))
    censor_pen = 0.0
    if N_fail is not None and fail_run is not None:
        try:
            medf = float(fail_run.get('median_step', np.nan))
        except Exception:
            medf = np.nan
        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))
        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))
        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))
        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))
        # penalize only if model is too optimistic vs the lower bound
        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))
        censor_pen = 0.25 * _softplus(z / 0.20)

    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---
    if variant == 2:
        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0
    elif variant == 3:
        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0
    else:
        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0

    # final (lower is better)
    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)
    if not math.isfinite(obj):
        return 1e6
    return obj


==> anc/data/campaign/objectives/objective_39.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _logsumexp(a: np.ndarray) -> float:
    a = np.asarray(a, dtype=float)
    m = float(np.max(a))
    return m + float(np.log(np.sum(np.exp(a - m))))


def _smoothmax(vals, tau: float = 0.22) -> float:
    v = np.asarray(list(vals), dtype=float)
    if v.size == 0:
        return 0.0
    tau = float(max(tau, 1e-9))
    return float(tau * _logsumexp(v / tau))


def _sigmoid(x: float) -> float:
    if x >= 0:
        z = math.exp(-x)
        return 1.0 / (1.0 + z)
    z = math.exp(x)
    return z / (1.0 + z)


def _schedule_count_map(N_start=10, N_cap=5120, max_len=512):
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:
    """Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps)."""
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=512):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_current_caps(results):
    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}
    if 'high' in fset:
        return 2560, 1e6
    if 'medium' in fset:
        return 1280, 1e5
    return 640, 1e4


def _group_by_N(results):
    byN = {}
    for r in results or []:
        if not isinstance(r, dict) or 'N' not in r:
            continue
        try:
            N = int(r['N'])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)
    return byN


def _is_pass(r) -> bool:
    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing
    try:
        return float(r.get('unsolved_fraction', 1.0)) < 0.5
    except Exception:
        return False


def _pass_medians(runs_at_N):
    meds = []
    for rr in runs_at_N:
        if not _is_pass(rr):
            continue
        try:
            m = float(rr.get('median_step', np.nan))
        except Exception:
            continue
        if np.isfinite(m) and m > 0:
            meds.append(float(m))
    return np.asarray(meds, dtype=float)


def _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:
    """Conservative: max predicted log(med) among tail-window log-log fits."""
    Ns = np.asarray(Ns, dtype=float)
    meds = np.asarray(meds, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logM = np.log(np.maximum(meds, 1.0))

    worst = -1e300
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logM[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(Nq), 1.0)))
        else:
            # conservative single-point fallback: quadratic scaling in N
            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    """Schedule-faithful objective (lower is better)."""
    if not experiment_results:
        return 1e6

    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3

    byN = _group_by_N(experiment_results)
    if not byN:
        return 1e6

    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)
    sched_cur = _schedule_Ns(N_cap=N_cap_cur)

    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---
    cleared = []  # list of (N, med_pass)
    for N in sched_cur:
        runs = byN.get(int(N))
        if runs is None:
            break
        pm = _pass_medians(runs)
        if pm.size == 0:
            break
        cleared.append((float(N), float(np.median(pm))))

    if not cleared:
        N0 = float(min(byN.keys()))
        return float(5e5 + 100.0 * math.log1p(N0))

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)
    N_cleared = float(Ns[-1])

    # (1) Reach dominates
    reach_term = -N_cleared

    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)
    cap_hi = 1e6

    def _ratio_at(Nq: float) -> float:
        # use observed if present in cleared; else conservative prediction
        idx = np.where(np.isclose(Ns, float(Nq)))[0]
        if idx.size:
            med = float(meds[int(idx[-1])])
        else:
            tfit = int(min(7, len(Ns)))
            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))
            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))
        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)
        r = med / max(bud, 1.0)
        return float(np.clip(r, 1e-6, 1e6))

    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---
    lastk = int(min(3, len(Ns)))
    log_ratios = []
    for i in range(-lastk, 0):
        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)
        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))
        log_ratios.append(math.log(r))

    # include predictions at 2560, and at 1810 if not yet cleared
    log_ratios.append(math.log(_ratio_at(2560.0)))
    if N_cleared < 1810.0:
        log_ratios.append(math.log(_ratio_at(1810.0)))

    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)

    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---
    # 905→1280→1810 and 1810→2560
    r905 = _ratio_at(905.0)
    r1280 = _ratio_at(1280.0)
    r1810 = _ratio_at(1810.0)
    r2560 = _ratio_at(2560.0)

    d1 = math.log(r1280) - math.log(r905)
    d2 = math.log(r1810) - math.log(r1280)
    d3 = math.log(r2560) - math.log(r1810)

    # gates so hazard doesn't matter too much before entering the regime
    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)
    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)
    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)

    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)
    hazard = (
        g1 * 1.0 * _softplus((d1 - thr) / scl)
        + g2 * 1.2 * _softplus((d2 - thr) / scl)
        + g3 * 1.4 * _softplus((d3 - thr) / scl)
    )

    # weights (keep penalties O(1–100) so reach dominates)
    if variant == 2:
        w_sm, w_h = 32.0, 24.0
    elif variant == 3:
        w_sm, w_h = 26.0, 28.0
    else:
        w_sm, w_h = 28.0, 22.0

    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)
    if not math.isfinite(obj):
        return 1e6
    return obj


==> anc/data/campaign/objectives/objective_4.py <==
import math
import numpy as np
from scipy.stats import linregress


def _softplus(x):
    # numerically stable softplus
    x = float(x)
    if x > 40:
        return x
    if x < -40:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _safe_log(x, eps=1e-12):
    return math.log(max(float(x), eps))


def _aicc_from_rss(rss, n, k):
    rss = float(max(rss, 1e-12))
    n = int(n)
    k = int(k)
    aic = n * math.log(rss / n) + 2 * k
    if n <= (k + 1):
        return float("inf")
    return aic + (2 * k * (k + 1)) / (n - k - 1)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    # Extract and sanitize
    rows = []
    for r in experiment_results:
        N = float(r.get("N", np.nan))
        med = float(r.get("median_step", np.nan))
        u = float(r.get("unsolved_fraction", 1.0))
        ms = float(r.get("max_steps", np.nan))
        if not (np.isfinite(N) and np.isfinite(med)):
            continue
        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))

    if len(rows) < 2:
        return 1e5

    rows.sort(key=lambda t: t[0])
    Ns = np.array([t[0] for t in rows], dtype=float)
    meds = np.array([t[1] for t in rows], dtype=float)
    us = np.array([t[2] for t in rows], dtype=float)
    max_steps = np.array([t[3] for t in rows], dtype=float)

    N_target = 2000.0

    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)
    y = np.log(np.maximum(meds, 1.0))

    # Model 1: log(med) = a + b*log(N)
    x1 = np.log(np.maximum(Ns, 2.0))
    fit1 = linregress(x1, y)
    yhat1 = fit1.intercept + fit1.slope * x1
    rss1 = float(np.sum((y - yhat1) ** 2))
    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)
    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))

    # Model 2: log(med) = a + b*N (=> exponential in N)
    x2 = Ns
    fit2 = linregress(x2, y)
    yhat2 = fit2.intercept + fit2.slope * x2
    rss2 = float(np.sum((y - yhat2) ** 2))
    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)
    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)

    # AICc weights
    aiccs = np.array([aicc1, aicc2], dtype=float)
    m = float(np.min(aiccs))
    w = np.exp(-0.5 * (aiccs - m))
    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:
        w = np.array([0.5, 0.5], dtype=float)
    else:
        w = w / np.sum(w)

    pred = w[0] * pred1 + w[1] * pred2
    pred = float(np.clip(pred, 1.0, 1e18))
    base = math.log10(pred)

    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)
    idx_max = int(np.argmax(Ns))
    u_max = float(us[idx_max])

    u_good = 0.15
    u_scale = 0.05
    rel_weight = 2.0
    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)

    # Smooth "censoring" penalty when median approaches step cap at largest N
    cap_pen = 0.0
    ms = float(max_steps[idx_max])
    if np.isfinite(ms) and ms > 0:
        cap_ratio = float(meds[idx_max] / ms)
        cap_good = 0.80
        cap_scale = 0.05
        cap_weight = 1.0
        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)

    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)
    slope_pen = 0.0
    b = float(fit1.slope)  # exponent in power-law fit
    b_good = 2.0
    b_scale = 0.5
    b_weight = 0.4
    slope_pen = b_weight * _softplus((b - b_good) / b_scale)

    # Mild extrapolation penalty if we never reached moderately large N
    N_max = float(np.max(Ns))
    # ~0 when N_max>=640, rises smoothly when N_max<640
    extrap_weight = 0.6
    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)

    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)


==> anc/data/campaign/objectives/objective_40.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _sigmoid(x: float) -> float:
    if x >= 0:
        z = math.exp(-x)
        return 1.0 / (1.0 + z)
    z = math.exp(x)
    return z / (1.0 + z)


def _logsumexp(a: np.ndarray) -> float:
    a = np.asarray(a, dtype=float)
    m = float(np.max(a))
    return m + float(np.log(np.sum(np.exp(a - m))))


def _smoothmax(vals, tau: float = 0.20) -> float:
    v = np.asarray(list(vals), dtype=float)
    if v.size == 0:
        return 0.0
    tau = float(max(tau, 1e-12))
    return float(tau * _logsumexp(v / tau))


def _schedule_count_map(N_start=10, N_cap=5120, max_len=512):
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:
    """Budget implied by the provided schedule; MUST be used for headroom (not run max_steps)."""
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=512):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _group_by_N(results):
    byN = {}
    for r in results or []:
        if not isinstance(r, dict) or 'N' not in r:
            continue
        try:
            N = int(r['N'])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)
    return byN


def _is_pass(r) -> bool:
    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing
    try:
        return float(r.get('unsolved_fraction', 1.0)) < 0.5
    except Exception:
        return False


def _pass_medians(runs_at_N):
    meds = []
    for rr in runs_at_N:
        if not _is_pass(rr):
            continue
        try:
            m = float(rr.get('median_step', np.nan))
        except Exception:
            continue
        if np.isfinite(m) and m > 0:
            meds.append(float(m))
    return np.asarray(meds, dtype=float)


def _infer_current_N_cap(results):
    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}
    if 'high' in fset:
        return 2560
    if 'medium' in fset:
        return 1280
    return 640


def _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:
    """Conservative: max predicted log(med) among tail-window log-log fits; fallback is quadratic-in-N."""
    Ns = np.asarray(Ns, dtype=float)
    meds = np.asarray(meds, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logM = np.log(np.maximum(meds, 1.0))

    worst = -1e300
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logM[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(Nq), 1.0)))
        else:
            # conservative single-point fallback: k=2 scaling
            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns:
        Float to be MINIMIZED.
    """
    if not experiment_results:
        return 1e6

    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3

    byN = _group_by_N(experiment_results)
    if not byN:
        return 1e6

    # --- schedule-faithful cleared prefix under current fidelity cap ---
    N_cap_cur = int(_infer_current_N_cap(experiment_results))
    sched_cur = _schedule_Ns(N_cap=N_cap_cur)

    cleared = []  # (N, median_of_passing_medians)
    for N in sched_cur:
        runs = byN.get(int(N))
        if runs is None:
            break
        pm = _pass_medians(runs)
        if pm.size == 0:
            break
        cleared.append((float(N), float(np.median(pm))))

    if not cleared:
        N0 = float(min(byN.keys()))
        return float(5e5 + 100.0 * math.log1p(N0))

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)
    N_cleared = float(Ns[-1])

    # (1) Reach dominates
    reach_term = -N_cleared

    # Headroom always uses schedule_budget(..., cap=1e6)
    cap_hi = 1e6

    # tail for fits
    tfit = int(min(7, len(Ns)))
    Ns_t = Ns[-tfit:]
    meds_t = meds[-tfit:]

    def _pred_med(Nq: float) -> float:
        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))
        return float(np.clip(math.exp(pl), 1.0, 1e30))

    def _ratio_hi(Nq: float) -> float:
        idx = np.where(np.isclose(Ns, float(Nq)))[0]
        med = float(meds[int(idx[-1])]) if idx.size else _pred_med(Nq)
        bud = schedule_budget(int(round(Nq)), cap=cap_hi)
        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))

    # (2) Smooth-max bottleneck of log(headroom ratio) over last 2–3 cleared + preds@1810/2560
    lastk = int(min(3, len(Ns)))
    log_ratios = []
    for i in range(-lastk, 0):
        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)
        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))
        log_ratios.append(math.log(r))

    for Nt in (1810.0, 2560.0):
        log_ratios.append(math.log(_ratio_hi(Nt)))

    smmax_log_ratio = _smoothmax(log_ratios, tau=0.20)

    # (3) Budget-cliff hazard on log-ratio jumps: 905→1280→1810→2560 (pred if unobserved)
    r905 = _ratio_hi(905.0)
    r1280 = _ratio_hi(1280.0)
    r1810 = _ratio_hi(1810.0)
    r2560 = _ratio_hi(2560.0)

    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))
    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))
    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))

    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)
    # gates so hazards don't dominate pre-regime
    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)
    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)
    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)

    hazard = (
        g1 * 1.0 * _softplus((d1 - thr) / scl)
        + g2 * 1.2 * _softplus((d2 - thr) / scl)
        + g3 * 1.4 * _softplus((d3 - thr) / scl)
    )

    # (4) Repeat robustness (variant 2/3): mixed pass/fail at same N + MAD of log headroom among passing repeats
    stab_pen = 0.0
    if variant in (2, 3):
        num = 0.0
        den = 0.0
        for N, runs in byN.items():
            if len(runs) < 2:
                continue
            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)
            p = float(np.mean(passes))
            mix = 4.0 * p * (1.0 - p)  # 0..1

            bud = schedule_budget(int(N), cap=cap_hi)
            lrs = []
            for r in runs:
                if not _is_pass(r):
                    continue
                try:
                    m = float(r.get('median_step', np.nan))
                except Exception:
                    continue
                if np.isfinite(m) and m > 0:
                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))
                    lrs.append(math.log(rr))
            if len(lrs) >= 2:
                lrs = np.asarray(lrs, dtype=float)
                mad = float(np.median(np.abs(lrs - np.median(lrs))))
            else:
                mad = 0.0

            wN = float(math.log1p(max(N, 1.0)))  # larger N weighted more
            num += wN * (1.2 * mix + 0.8 * mad)
            den += wN

        stab_pen = float(num / max(den, 1e-12))

    # weights: keep tie-break O(1..100) so reach dominates
    if variant == 2:
        w_sm, w_h, w_s = 30.0, 26.0, 18.0
    elif variant == 3:
        w_sm, w_h, w_s = 28.0, 32.0, 22.0
    else:
        w_sm, w_h, w_s = 28.0, 24.0, 0.0

    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard + w_s * stab_pen)
    if not math.isfinite(obj):
        return 1e6
    return obj


==> anc/data/campaign/objectives/objective_41.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 60.0:
        return x
    if x < -60.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _sigmoid(x: float) -> float:
    if x >= 0.0:
        z = math.exp(-x)
        return 1.0 / (1.0 + z)
    z = math.exp(x)
    return z / (1.0 + z)


def _logsumexp(a: np.ndarray) -> float:
    a = np.asarray(a, dtype=float)
    m = float(np.max(a))
    return m + float(np.log(np.sum(np.exp(a - m))))


def _smoothmax(vals, tau: float = 0.25) -> float:
    v = np.asarray(list(vals), dtype=float)
    if v.size == 0:
        return 0.0
    tau = float(max(tau, 1e-12))
    return float(tau * _logsumexp(v / tau))


def _schedule_count_map(N_start=10, N_cap=5120, max_len=512):
    m = {}
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if N > N_cap:
            break
        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions
        if N == N_cap:
            break
    return m


_COUNT_MAP = _schedule_count_map()


def schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:
    """Headroom MUST be computed from this budget only."""
    N = int(N)
    c = _COUNT_MAP.get(N)
    if c is None:
        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)
        j = int(np.argmin(np.abs(keys - N)))
        c = _COUNT_MAP[int(keys[j])]
    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))


def _schedule_Ns(N_start=10, N_cap=5120, max_len=512):
    Ns = []
    for c in range(max_len):
        N = int(round(N_start * (2.0 ** (c / 2.0))))
        if Ns and N == Ns[-1]:
            continue
        Ns.append(N)
        if N >= N_cap:
            break
    return Ns


def _infer_current_N_cap(results):
    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}
    if 'high' in fset:
        return 2560
    if 'medium' in fset:
        return 1280
    return 640


def _group_by_N(results):
    byN = {}
    for r in results or []:
        if not isinstance(r, dict) or 'N' not in r:
            continue
        try:
            N = int(r['N'])
        except Exception:
            continue
        byN.setdefault(N, []).append(r)
    return byN


def _is_pass(r) -> bool:
    try:
        return float(r.get('unsolved_fraction', 1.0)) < 0.5
    except Exception:
        return False


def _pass_medians(runs_at_N):
    meds = []
    for rr in runs_at_N:
        if not _is_pass(rr):
            continue
        try:
            m = float(rr.get('median_step', np.nan))
        except Exception:
            continue
        if np.isfinite(m) and m > 0:
            meds.append(float(m))
    return np.asarray(meds, dtype=float)


def _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:
    """Conservative: max predicted log(med) among tail-window log-log fits."""
    Ns = np.asarray(Ns, dtype=float)
    meds = np.asarray(meds, dtype=float)
    logN = np.log(np.maximum(Ns, 1.0))
    logM = np.log(np.maximum(meds, 1.0))

    worst = -1e300
    for w in windows:
        ww = min(int(w), len(logN))
        if ww >= 2:
            X = logN[-ww:]
            Y = logM[-ww:]
            b, a = np.polyfit(X, Y, 1)
            pred = float(a + b * math.log(max(float(Nq), 1.0)))
        else:
            # single-point conservative fallback: quadratic scaling
            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))
        worst = max(worst, pred)
    return float(worst)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1 balanced, 2 hazard-heavy, 3 robustness-heavy

    cap_hi = 1e6  # ALWAYS for headroom

    byN = _group_by_N(experiment_results)
    if not byN:
        return 1e6

    # --- schedule-faithful cleared prefix (pass iff uf<0.5; never grade uf when passing) ---
    N_cap_cur = int(_infer_current_N_cap(experiment_results))
    sched = _schedule_Ns(N_cap=N_cap_cur)

    cleared = []  # list of (N, med_pass)
    for N in sched:
        runs = byN.get(int(N))
        if runs is None:
            break
        pm = _pass_medians(runs)
        if pm.size == 0:
            break
        cleared.append((float(N), float(np.median(pm))))

    if not cleared:
        N0 = float(min(byN.keys()))
        return float(5e5 + 100.0 * math.log1p(N0))

    Ns = np.array([t[0] for t in cleared], dtype=float)
    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)
    N_cleared = float(Ns[-1])

    # (1) reach dominates
    reach = -N_cleared

    # local tail for conservative fits (success-only)
    tfit = int(min(7, len(Ns)))
    Ns_t = Ns[-tfit:]
    meds_t = meds[-tfit:]

    def pred_med(Nq: float) -> float:
        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))
        return float(np.clip(math.exp(pl), 1.0, 1e30))

    def ratio_hi(Nq: float) -> float:
        idx = np.where(np.isclose(Ns, float(Nq)))[0]
        med = float(meds[int(idx[-1])]) if idx.size else pred_med(Nq)
        bud = schedule_budget(int(round(Nq)), cap=cap_hi)
        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))

    # (2) smooth-max bottleneck of log(med/sched_budget) over last-3 clears + preds@{1810,2560}
    logs = []
    lastk = int(min(3, len(Ns)))
    for i in range(-lastk, 0):
        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)
        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))
        logs.append(math.log(r))

    for Nt in (1810.0, 2560.0):
        logs.append(math.log(ratio_hi(Nt)))

    sm = _smoothmax(logs, tau=0.25)

    # (3) multi-step hazard penalty on log-ratio jumps 905→1280→1810→2560 (pred if unobserved), gated
    r905 = ratio_hi(905.0)
    r1280 = ratio_hi(1280.0)
    r1810 = ratio_hi(1810.0)
    r2560 = ratio_hi(2560.0)

    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))
    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))
    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))

    # gates: hazards shouldn't dominate before entering those regimes
    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)
    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)
    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)

    thr, scl = (0.10, 0.06)
    if variant == 2:
        thr, scl = (0.08, 0.05)

    h1 = _softplus((d1 - thr) / scl)
    h2 = _softplus((d2 - thr) / scl)
    h3 = _softplus((d3 - thr) / scl)

    # multi-step aspect: also penalize acceleration in jumps (d2-d1, d3-d2)
    a1 = _softplus(((d2 - d1) - 0.02) / 0.06)
    a2 = _softplus(((d3 - d2) - 0.02) / 0.06)

    hazard = (g1 * 1.0 * h1 + g2 * 1.2 * h2 + g3 * 1.4 * h3) + (g2 * 0.6 * a1 + g3 * 0.8 * a2)

    # (4) optional repeat robustness: mixed pass/fail + MAD(log headroom) among passing repeats
    stab = 0.0
    if variant in (2, 3):
        num = 0.0
        den = 0.0
        for N, runs in byN.items():
            if len(runs) < 2:
                continue
            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)
            p = float(np.mean(passes))
            mix = 4.0 * p * (1.0 - p)  # 0..1

            bud = schedule_budget(int(N), cap=cap_hi)
            lrs = []
            for r in runs:
                if not _is_pass(r):
                    continue
                try:
                    m = float(r.get('median_step', np.nan))
                except Exception:
                    continue
                if np.isfinite(m) and m > 0:
                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))
                    lrs.append(math.log(rr))
            if len(lrs) >= 2:
                lrs = np.asarray(lrs, dtype=float)
                mad = float(np.median(np.abs(lrs - np.median(lrs))))
            else:
                mad = 0.0

            wN = float(math.log1p(max(N, 1.0)))
            num += wN * (1.2 * mix + 0.8 * mad)
            den += wN

        stab = float(num / max(den, 1e-12))

    # (5) single censor lower-bound consistency check (uses uf only as fail-gate)
    censor = 0.0
    # first scheduled N with any failing run
    sched_full = _schedule_Ns(N_cap=2560)
    for N in sched_full:
        runs = byN.get(int(N))
        if not runs:
            continue
        bad = None
        for r in runs:
            if not _is_pass(r):
                bad = r
                break
        if bad is None:
            continue
        # LB: at least the schedule budget (and any recorded max_steps/median_step if larger)
        B = schedule_budget(int(N), cap=cap_hi)
        try:
            ms = float(bad.get('max_steps', B) or B)
        except Exception:
            ms = B
        try:
            medf = float(bad.get('median_step', ms) or ms)
        except Exception:
            medf = ms
        lb = float(max(B, ms, medf, 1.0))
        pm = pred_med(float(N))
        # penalize only if prediction is too optimistic (pm < lb)
        z = math.log(max(lb / max(pm, 1e-12), 1e-12))
        censor = 0.12 * _softplus(z / 0.20)
        break

    # weights: keep tie-break O(1) so reach is lexicographic by magnitude
    if variant == 2:  # hazard-heavy
        w_sm, w_h, w_s, w_c = 0.45, 0.40, 0.12, 0.10
    elif variant == 3:  # robustness-heavy
        w_sm, w_h, w_s, w_c = 0.40, 0.30, 0.22, 0.10
    else:  # balanced
        w_sm, w_h, w_s, w_c = 0.42, 0.32, 0.00, 0.10

    obj = float(reach + w_sm * sm + w_h * hazard + w_s * stab + w_c * censor)
    if not math.isfinite(obj):
        return 1e6
    return obj


==> anc/data/campaign/objectives/objective_5.py <==
import math
import numpy as np


def _softplus(x):
    # numerically stable softplus
    if x > 50:
        return x
    if x < -50:
        return math.exp(x)
    return math.log1p(math.exp(x))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e3

    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence
    byN = {}
    for r in experiment_results:
        if not isinstance(r, dict):
            continue
        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:
            continue
        byN[int(r['N'])] = r

    if len(byN) < 2:
        return 5e2

    rows = [byN[k] for k in sorted(byN.keys())]

    N_target = 2000.0

    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)
    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)
    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)
    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)

    u = np.clip(u, 0.0, 1.0)
    solved = np.clip(1.0 - u, 1e-3, 1.0)

    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)
    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.
    eff = steps / solved

    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails
    cap_ratio = np.clip(steps / caps, 0.0, 2.0)
    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)
    eff = eff * (1.0 + 0.15 * cap_pressure)

    # Fit log-log scaling: log10(eff) = a + b*log10(N)
    x = np.log10(Ns)
    y = np.log10(np.maximum(eff, 1e-9))

    # Weight larger N more (where asymptotics matter)
    w = Ns / (Ns.max() + 1e-9)
    w = np.clip(w, 0.1, 1.0)

    xbar = np.sum(w * x) / np.sum(w)
    ybar = np.sum(w * y) / np.sum(w)
    denom = np.sum(w * (x - xbar) ** 2)
    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))
    a = float(ybar - b * xbar)

    y_pred = a + b * math.log10(N_target)
    pred_eff = 10 ** y_pred

    # Uncertainty penalty from weighted residuals
    resid = y - (a + b * x)
    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))

    # Reliability margin penalties (focus on hardest reached point)
    u_max = float(u[-1])
    # Penalize being close to the schedule continuation threshold (0.5)
    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved

    # Average reliability penalty across scales (lighter)
    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))

    # Coverage: if the schedule never reached large N, don't over-trust extrapolation
    N_max = float(Ns.max())
    coverage_pen = 0.0
    if N_max < N_target:
        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))

    # Superlinear penalty (polynomial-time target)
    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)
    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)

    obj = (
        math.log10(max(pred_eff, 1.0))
        + 0.35 * resid_std
        + 1.0 * margin_pen
        + 0.25 * avg_rel_pen
        + coverage_pen
        + superlin_pen
    )

    if not math.isfinite(obj):
        return 1e3
    return float(obj)


==> anc/data/campaign/objectives/objective_6.py <==
import numpy as np


def _wls_fit(X, y, w):
    """Weighted least squares fit: y ~ X @ b, returns b and SSE."""
    w = np.asarray(w, dtype=float)
    y = np.asarray(y, dtype=float)
    X = np.asarray(X, dtype=float)

    w = np.clip(w, 0.0, np.inf)
    if np.all(w == 0):
        w = np.ones_like(w)

    sw = np.sqrt(w)
    Xw = X * sw[:, None]
    yw = y * sw
    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)
    resid = y - X @ b
    sse = float(np.sum(w * resid * resid))
    return b, sse


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns a smooth proxy for large-N performance:
      - converts (unsolved_fraction, median_step) into expected steps with restarts
      - fits polynomial and exponential-in-N models in log space
      - predicts expected steps at N=2000
      - adds mild penalties for poor scaling, low coverage, and low success at largest N

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e3
    if len(experiment_results) < 2:
        return 5e2

    # Extract arrays
    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)
    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)
    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)
    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)

    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)
    if np.sum(ok) < 2:
        return 5e2

    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]

    # Convert to expected work with restarts.
    # Use a small floor on success prob so objective remains smooth.
    p = 1.0 - np.clip(us, 0.0, 1.0)
    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0

    # Censor at max_steps if provided (smoothly by min())
    ms_eff = ms
    finite_cap = np.isfinite(max_steps)
    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)

    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff
    y = np.log(eff_steps)

    N_target = 2000.0

    # Weights: emphasize larger N (more indicative of scaling)
    w = (Ns / np.max(Ns)) ** 1.5

    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)
    x_poly = np.log(np.maximum(Ns, 2.0))
    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])
    b_poly, sse_poly = _wls_fit(X_poly, y, w)
    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))

    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)
    x_exp = Ns / N_target
    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])
    b_exp, sse_exp = _wls_fit(X_exp, y, w)
    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)

    # AIC-style model averaging (stable even when R^2 is weird)
    n = float(len(y))
    eps = 1e-12
    k = 2.0
    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k
    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k
    aic_min = min(aic_poly, aic_exp)
    w_poly = np.exp(-0.5 * (aic_poly - aic_min))
    w_exp = np.exp(-0.5 * (aic_exp - aic_min))
    w_sum = w_poly + w_exp
    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum

    # Predicted log10 expected steps at N_target
    yhat = w_poly * yhat_poly + w_exp * yhat_exp
    pred_log10 = yhat / np.log(10.0)

    # Mild penalties
    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)
    b = float(b_poly[1])
    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)

    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)
    N_max = float(np.max(Ns))
    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))
    coverage_penalty = 0.30 * coverage

    # 3) Penalize low success probability at largest tested N
    idx_max = int(np.argmax(Ns))
    p_last = float(p[idx_max])
    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus

    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)


==> anc/data/campaign/objectives/objective_7.py <==
import numpy as np
from scipy.special import logsumexp


def _wls_fit(x, y, w):
    """Weighted least squares for y ~ b0 + b1*x."""
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    w = np.asarray(w, dtype=float)

    X = np.stack([np.ones_like(x), x], axis=1)
    sw = np.sqrt(np.clip(w, 1e-12, None))
    Xw = X * sw[:, None]
    yw = y * sw
    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)
    yhat = X @ beta
    resid = y - yhat
    rss = float(np.sum(w * resid * resid))
    return beta, rss


def _aic_gaussian(rss, n, k):
    rss = max(rss, 1e-12)
    n = max(int(n), 1)
    return n * np.log(rss / n) + 2 * k


def _softmax_max(values, tau=0.05):
    """Smooth max in log10-space; tau in log10 units."""
    v = np.asarray(values, dtype=float)
    tau = float(max(tau, 1e-6))
    return tau * (logsumexp(v / tau))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    # Extract / validate
    rows = []
    for r in experiment_results:
        try:
            N = float(r["N"])
            med = float(r["median_step"])
            ms = float(r.get("max_steps", np.nan))
            u = float(r.get("unsolved_fraction", 1.0))
        except Exception:
            continue
        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):
            continue
        if not np.isfinite(ms) or ms <= 0:
            ms = max(med, 1.0)
        rows.append((N, med, ms, u))

    if not rows:
        return 1000.0

    Ns = np.array([t[0] for t in rows], dtype=float)
    med = np.array([t[1] for t in rows], dtype=float)
    max_steps = np.array([t[2] for t in rows], dtype=float)
    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)

    N_target = 2000.0

    # Censor-aware effective step:
    # - If unsolved_fraction < 0.5, treat median_step as meaningful.
    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.
    fail = uns >= 0.5
    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1
    step_eff = med.copy()
    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)
    step_eff = np.clip(step_eff, 1.0, None)

    # If only one point, use a conservative polynomial extrapolation.
    if len(step_eff) < 2:
        N0 = float(Ns[0])
        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2
        return float(np.log10(max(pred, 1.0)))

    # Weighted regression emphasizing larger N
    N_max = float(np.max(Ns))
    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))

    y = np.log(step_eff)

    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)
    x_poly = np.log(Ns)
    beta_poly, rss_poly = _wls_fit(x_poly, y, w)
    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)
    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)
    pred_poly = float(np.exp(ypred_poly))

    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)
    x_exp = Ns / N_target
    beta_exp, rss_exp = _wls_fit(x_exp, y, w)
    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)
    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0
    pred_exp = float(np.exp(ypred_exp))

    # AIC model averaging
    aics = np.array([aic_poly, aic_exp], dtype=float)
    daic = aics - np.min(aics)
    weights = np.exp(-0.5 * daic)
    weights = weights / np.sum(weights)
    pred = weights[0] * pred_poly + weights[1] * pred_exp
    pred_log10 = float(np.log10(max(pred, 1.0)))

    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point
    # (cannot be faster than ">= max_steps at N_fail" with at least linear growth).
    if np.any(fail):
        min_exp = 1.0
        lb_logs = []
        for Ni, msi in zip(Ns[fail], max_steps[fail]):
            Ni = float(max(Ni, 1.0))
            msi = float(max(msi, 1.0))
            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))
        lb_log = float(_softmax_max(lb_logs, tau=0.05))
        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))

    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)
    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))
    coverage_penalty = 0.15 * gap_doublings

    return float(pred_log10 + coverage_penalty)


==> anc/data/campaign/objectives/objective_8.py <==
import math
import numpy as np


def _softplus(x, k=20.0):
    # smooth approx of max(0, x)
    return np.log1p(np.exp(k * x)) / k


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted
    runtime and a weighted log-log scaling fit. Adds smooth penalties for
    early stop (not reaching large N) and for failing experiments.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    # Extract
    Ns, ys, ws, uns = [], [], [], []
    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)

    for r in experiment_results:
        N = float(r.get("N", 0.0))
        if N <= 0:
            continue

        u = float(r.get("unsolved_fraction", 1.0))
        u = float(np.clip(u, 0.0, 1.0))
        p = float(np.clip(1.0 - u, 1e-3, 1.0))

        s = float(r.get("median_step", np.nan))
        if not np.isfinite(s) or s <= 0:
            continue

        budget = float(r.get("max_steps", s))
        budget = max(budget, s)

        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)
        t_eff = s / (p ** eta)

        # If we're near step cap or the run is failing, treat as right-censored lower bound
        near_cap = (s >= 0.95 * budget) or (u >= 0.5)
        if near_cap:
            t_eff = max(t_eff, budget / (p ** eta))

        y = math.log10(max(t_eff, 1.0))

        # Weight larger N more; also downweight unreliable points
        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)

        Ns.append(N)
        ys.append(y)
        ws.append(w)
        uns.append(u)

    if len(Ns) == 0:
        return 1000.0

    Ns = np.asarray(Ns, dtype=float)
    ys = np.asarray(ys, dtype=float)
    ws = np.asarray(ws, dtype=float)
    uns = np.asarray(uns, dtype=float)

    N_target = 2000.0
    x = np.log10(Ns)
    x_t = math.log10(N_target)

    # Weighted log-log fit: y = a + b*x
    if len(Ns) >= 2 and np.sum(ws) > 0:
        w = ws / (np.sum(ws) + 1e-12)
        x_bar = np.sum(w * x)
        y_bar = np.sum(w * ys)
        cov = np.sum(w * (x - x_bar) * (ys - y_bar))
        var = np.sum(w * (x - x_bar) ** 2)
        b = cov / (var + 1e-12)
        a = y_bar - b * x_bar
        y_pred = a + b * x_t
    else:
        # Single point fallback
        b = 0.0
        y_pred = float(ys[-1])

    # Smooth penalty for early stop / not reaching large N
    N_max = float(np.max(Ns))
    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2

    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)
    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))

    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)
    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)

    return float(y_pred + cov_pen + fail_pen + exp_pen)


==> anc/data/campaign/objectives/objective_9.py <==
import math
import numpy as np
from scipy.stats import linregress


def _safe_log(x, eps=1e-12):
    return np.log(np.maximum(x, eps))


def _aicc_from_rss(rss, n, k):
    # Gaussian errors, constant-variance; compare models via AICc
    rss = float(max(rss, 1e-18))
    aic = n * math.log(rss / n) + 2 * k
    if n <= (k + 1):
        return float("inf")
    return aic + (2 * k * (k + 1)) / (n - k - 1)


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Returns a smooth proxy for large-N performance:
    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)
      into an *expected steps to solve with geometric restarts* under that budget.
    - Fits scaling to log(expected_steps) using AICc-weighted model averaging
      (power-law vs exponential), then predicts at N=2000.
    - Adds smooth penalties for poor coverage (didn't reach large N) and
      implausible negative scaling.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1e6

    # Extract and sanitize
    rows = []
    for r in experiment_results:
        N = float(r.get("N", 0) or 0)
        if N <= 0:
            continue
        max_steps = float(r.get("max_steps", 0) or 0)
        if max_steps <= 0:
            max_steps = 1.0
        med = r.get("median_step", None)
        med = float(med) if (med is not None and float(med) > 0) else max_steps
        uns = r.get("unsolved_fraction", 1.0)
        uns = float(uns) if uns is not None else 1.0
        # Smooth clipping to avoid infinities
        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction
        p_floor = 1e-3
        p_eff = max(float(p), p_floor)

        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs
        attempt_cost = p * med + (1.0 - p) * max_steps
        # Expected cost to solve with i.i.d. restarts
        exp_steps = attempt_cost / p_eff
        exp_steps = max(exp_steps, 1.0)

        rows.append((N, exp_steps, max_steps, p))

    if len(rows) < 2:
        # Not enough data: return a conservative, failure-aware score
        (_, exp_steps, _, p) = rows[0]
        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))

    Ns = np.array([t[0] for t in rows], dtype=float)
    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps

    N_target = 2000.0

    # Model 1: power law -> y = a + b*log(N)
    x1 = _safe_log(Ns)
    fit1 = linregress(x1, y)
    yhat1 = fit1.intercept + fit1.slope * x1
    rss1 = float(np.sum((y - yhat1) ** 2))
    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)
    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))

    # Model 2: exponential -> y = a + b*N
    x2 = Ns
    fit2 = linregress(x2, y)
    yhat2 = fit2.intercept + fit2.slope * x2
    rss2 = float(np.sum((y - yhat2) ** 2))
    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)
    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))

    # AICc weights (lower AICc is better)
    aiccs = np.array([aicc1, aicc2], dtype=float)
    if np.any(~np.isfinite(aiccs)):
        w = np.array([0.5, 0.5], dtype=float)
    else:
        d = aiccs - np.min(aiccs)
        w = np.exp(-0.5 * d)
        w = w / np.sum(w)

    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))

    # Coverage penalty: if schedule stopped early, be conservative
    maxN = float(np.max(Ns))
    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)

    # Negative-scaling penalty (implausible: faster as N grows)
    neg_pen = 0.0
    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0
    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0

    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)
    return objective_value


==> anc/data/campaign/results/benchmark_solver_0_schedule_0.json <==
{
  "solver_id": 0,
  "schedule_id": 0,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 0,
      "batch": 100,
      "N": 10,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 500,
      "unsolved_fraction": 0.49,
      "median_step": 19
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 14,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000,
      "unsolved_fraction": 0.49,
      "median_step": 25
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 20,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000,
      "unsolved_fraction": 0.49,
      "median_step": 54
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 28,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 4000,
      "unsolved_fraction": 0.49,
      "median_step": 143
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 40,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 8000,
      "unsolved_fraction": 0.49,
      "median_step": 201
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 57,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 16000,
      "unsolved_fraction": 0.49,
      "median_step": 413
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 80,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 32000,
      "unsolved_fraction": 0.49,
      "median_step": 1423
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 113,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 64000,
      "unsolved_fraction": 0.49,
      "median_step": 2249
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 160,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 128000,
      "unsolved_fraction": 0.49,
      "median_step": 6173
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 226,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 256000,
      "unsolved_fraction": 0.49,
      "median_step": 14661
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 320,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 512000,
      "unsolved_fraction": 0.49,
      "median_step": 35410
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 453,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1024000,
      "unsolved_fraction": 0.49,
      "median_step": 150111
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 640,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2048000,
      "unsolved_fraction": 0.49,
      "median_step": 418097
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 905,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 4096000,
      "unsolved_fraction": 0.49,
      "median_step": 837630
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 1280,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 8192000,
      "unsolved_fraction": 0.49,
      "median_step": 2123430
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 10000000,
      "unsolved_fraction": 0.49,
      "median_step": 6369516
    }
  ],
  "summary": {
    "max_N": 1810,
    "num_experiments": 16,
    "min_unsolved": 0.49
  }
}

==> anc/data/campaign/results/benchmark_solver_235_schedule_99999.json <==
{
  "solver_id": 235,
  "schedule_id": 99999,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 235,
      "batch": 100,
      "N": 1280,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000000,
      "unsolved_fraction": 0.49,
      "median_step": 146184
    },
    {
      "design_id": 235,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000000,
      "unsolved_fraction": 0.49,
      "median_step": 925391
    }
  ],
  "summary": {
    "max_N": 1810,
    "num_experiments": 2,
    "min_unsolved": 0.49
  }
}

==> anc/data/campaign/results/benchmark_solver_321_schedule_99999.json <==
{
  "solver_id": 321,
  "schedule_id": 99999,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 321,
      "batch": 100,
      "N": 1280,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000000,
      "unsolved_fraction": 0.49,
      "median_step": 95527
    },
    {
      "design_id": 321,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000000,
      "unsolved_fraction": 0.49,
      "median_step": 467582
    }
  ],
  "summary": {
    "max_N": 1810,
    "num_experiments": 2,
    "min_unsolved": 0.49
  }
}

==> anc/data/campaign/results/benchmark_solver_322_schedule_99999.json <==
{
  "solver_id": 322,
  "schedule_id": 99999,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 322,
      "batch": 100,
      "N": 1280,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000000,
      "unsolved_fraction": 0.49,
      "median_step": 105290
    },
    {
      "design_id": 322,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000000,
      "unsolved_fraction": 0.49,
      "median_step": 300403
    },
    {
      "design_id": 322,
      "batch": 100,
      "N": 2560,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 4000000,
      "unsolved_fraction": 0.5800000000000001,
      "median_step": 4752941
    }
  ],
  "summary": {
    "max_N": 2560,
    "num_experiments": 3,
    "min_unsolved": 0.49
  }
}

==> anc/data/campaign/results/benchmark_solver_340_schedule_99999.json <==
{
  "solver_id": 340,
  "schedule_id": 99999,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 340,
      "batch": 100,
      "N": 2560,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000000,
      "unsolved_fraction": 0.49,
      "median_step": 466570
    },
    {
      "design_id": 340,
      "batch": 100,
      "N": 3620,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000000,
      "unsolved_fraction": 0.63,
      "median_step": 2693333
    }
  ],
  "summary": {
    "max_N": 3620,
    "num_experiments": 2,
    "min_unsolved": 0.49
  }
}

==> anc/data/campaign/results/benchmark_solver_353_schedule_99999.json <==
{
  "solver_id": 353,
  "schedule_id": 99999,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 353,
      "batch": 100,
      "N": 2560,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000000,
      "unsolved_fraction": 0.49,
      "median_step": 353397
    },
    {
      "design_id": 353,
      "batch": 100,
      "N": 3620,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000000,
      "unsolved_fraction": 0.6,
      "median_step": 2493827
    }
  ],
  "summary": {
    "max_N": 3620,
    "num_experiments": 2,
    "min_unsolved": 0.49
  }
}

==> anc/data/campaign/results/objectives_summary.csv <==
design_id,short_name,planner_round_id,num_experiments,objective_0,objective_1,objective_2,objective_3,objective_4,objective_5,objective_6,objective_7,objective_8,objective_9,objective_10,objective_11,objective_12,objective_13,objective_14,objective_15,objective_16,objective_17,objective_18,objective_19,objective_20,objective_21,objective_22,objective_23,objective_24,objective_25,objective_26,objective_27,objective_28,objective_29,objective_30,objective_31,objective_32,objective_33,objective_34,objective_35,objective_36,objective_37,objective_38,objective_39,objective_40,objective_41,consensus_score
0,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
1,baseline,0,6,19.3076,8.9739,20.4364,11.9878,33.1283,16.9234,11.9817,18.0666,6.8686,15.9155,15.9192,7.1134,15.1902,7.0053,7.8474,18.0783,12.2698,580.4379,553.8518,280.1340,270.7999,-7.6979,-9.6039,-4.4702,-7.8972,1.2824,80.0835,2.7774,86.2205,29.8815,29.2913,-319.9953,13.4342,9.6772,-9.9945,-9.7721,-170.9824,-14.4789,92.0272,2.9662,2.8680,-9.8026,0.7872
2,Softmax smoothing regresses at scale,1,13,22.2242,12.6627,517796.0720,29.0684,40.7371,20.0962,20.4146,22.8140,7.4018,17.3359,26.3023,18.1375,19.1156,7.2918,7.9677,25.2515,18.3340,618.6383,741.1607,-587.2356,292.5510,-6.6944,-8.1694,-1.7605,-7.2430,0.3371,190.4711,2.7621,191.6060,37.4312,36.8536,-225.9957,13.1939,-125.6999,-223.7468,-219.2812,3254.4737,-183.5148,475.2152,-157.1570,-156.8084,-224.9157,0.8595
3,Hybrid smoothing still smears,2,9,33.1170,9.8977,33.5502,17.1938,33.6487,16.6666,7.7375,28.9417,7.1667,24.6256,16.0842,7.5002,22.2930,7.3150,7.7455,28.8345,12.4246,392.6419,546.5745,-266.8178,221.7106,-6.5037,-7.1657,-3.7187,-7.5388,-1.2881,186.9168,2.2303,167.4642,40.1388,39.6146,-159.9961,9.1480,-38.9205,-156.5729,-158.8716,3531.3094,-116.6451,586.3949,-82.6805,-82.5576,-158.8352,0.8613
4,Tie-smooth memory helps then stalls,4,13,12.0640,11.0910,9.3548,52.7564,53.0480,24.7027,9.9650,13.2233,7.1406,7.4935,40.1477,9.7775,11.5184,7.1009,8.3704,14.4420,53.8358,2026.5200,760.7365,-727.1490,260.1813,-7.7363,-8.0391,-3.0980,-8.7621,0.2172,53.9996,4.4701,60.0677,26.3311,25.8658,-452.9948,10.9158,-355.1776,-445.5693,-408.0129,5591.1914,-391.9380,682.4289,-281.7164,-276.7360,-450.3577,0.6543
5,xl-gated xs bump: wins then breaks,5,12,16.5118,9.1536,16.9034,28.3315,39.7287,18.8653,16.4840,17.0821,6.4822,11.9585,30.3989,7.7535,14.6440,6.6653,7.4279,16.9905,22.6728,845.1918,638.6195,-1138.8634,270.4920,-7.8588,-9.1972,-7.6109,-9.4541,-4.7943,72.3021,0.8408,98.9319,32.0146,31.3464,-319.9958,3.0024,-279.0200,-319.3400,-306.9875,1910.4274,-319.1740,216.1934,-305.0111,-304.3450,-319.6422,0.6690
6,"xs hysteresis bump: stable, still breaks",6,12,16.5662,9.0428,17.0081,25.2418,38.0555,18.3074,16.0933,16.8383,6.5045,11.3773,25.2893,7.3493,13.8304,6.6185,7.3809,17.0403,19.6048,785.0384,621.1017,-1253.3659,270.5564,-7.8411,-9.1872,-7.3858,-9.4541,-0.5605,72.3814,1.7716,98.9402,32.0736,31.3884,-319.9958,1.5447,-261.8892,-319.7685,-308.1042,1788.4650,-319.5207,194.7284,-305.8424,-305.2263,-319.6628,0.6621
7,Bounded xs release stops break,8,12,17.1899,8.3039,17.8521,13.4983,31.3235,16.8836,15.6788,16.3260,6.4507,10.2463,15.6553,6.5567,11.6415,6.6393,7.4370,16.3705,12.0209,651.7686,591.5964,-1856.3896,260.2812,-7.5813,-8.6348,1.4194,-8.1250,5.3344,55.4730,6.1578,49.2563,24.7097,23.9835,-452.9951,25.4541,-294.0948,-443.7422,-431.4340,9315.5897,-403.4577,1293.6881,-184.3508,-175.8764,-448.9239,0.6261
8,xl-history-gated xs release,9,10,23.4497,7.8002,24.8522,11.6909,33.1213,14.8650,11.9076,22.3136,6.1102,17.4205,15.1269,16.9324,13.2543,6.7407,7.0677,22.2871,10.4394,435.5252,564.7113,-1017.4639,214.2424,-7.2262,-7.7012,0.4353,-7.2887,1.4167,133.4008,2.4768,125.9895,34.3914,33.6979,-225.9963,20.0737,-83.5681,-222.2750,-223.6477,3189.2806,-207.7397,486.9105,-183.0099,-182.6286,-225.3436,0.7572
9,Softplus xs leak slows solve,10,13,17.1850,8.6707,17.8837,14.0843,31.3438,17.0226,15.8802,16.5050,6.4538,11.0284,15.4319,6.6363,12.5732,6.6016,7.4516,16.8841,12.2434,647.1329,621.1070,-1933.8690,281.2355,-7.0872,-9.7155,-0.4754,-7.3885,2.2678,138.1838,4.6583,144.3763,24.7184,24.0015,-452.9951,17.3461,-235.0250,-445.9243,-425.0595,8253.2932,-400.5100,1121.9328,-217.1222,-209.7100,-449.3351,0.6595
10,Near-gamma xs release gate,11,12,16.3908,8.8481,15.9949,10.9141,29.4270,16.2132,7.5090,13.6499,6.4482,9.1763,15.6949,6.8503,9.6540,6.6422,7.6193,13.6595,11.9670,651.2081,581.4909,-1844.5629,259.9517,-8.0206,-8.6647,-5.9136,-9.5362,1.8475,39.9643,2.4822,48.8274,24.8821,24.1999,-452.9953,7.8924,-344.6297,-450.1452,-447.3388,3723.9352,-370.1076,415.3799,-351.6342,-348.2169,-451.4073,0.5434
11,HEBO_tuned_Near-gamma xs release gate,11,12,12.6738,7.5911,11.2166,7.2184,24.4539,13.2495,6.4602,8.3958,5.7536,7.0283,15.0874,6.2325,7.2497,6.6029,7.0684,8.4431,10.5430,630.3674,546.8799,-1924.2600,259.4421,-8.3801,-9.6949,-8.3905,-9.9555,-7.0372,30.0845,1.1135,48.1709,24.2868,23.4993,-452.9959,0.5076,-437.6635,-452.9043,-453.0968,1287.0366,-453.3815,-33.4646,-447.9158,-446.4244,-452.8404,0.3697
12,Below-gamma windowed release,17,14,9.3716,7.9741,7.4804,7.3886,20.3589,14.8025,7.0966,6.4934,6.1561,6.5205,15.2265,6.6086,7.4866,6.4888,7.6335,6.6360,12.7425,975.8173,567.9041,-2220.3221,45.0984,-8.8790,-10.1255,-3.8796,-9.9778,-1.4247,14.9131,4.7543,10.5226,14.5910,13.9165,-904.9946,14.2187,-713.3617,-898.6444,-720.9285,5254.6454,-663.3572,259.4876,-523.1322,-495.0648,-898.9075,0.3071
13,Band upper-edge softness (hi_mult),37,13,12.1723,7.9674,11.8164,9.4428,25.9114,15.2956,7.5725,10.4999,6.0703,6.5533,14.6750,6.4645,7.4840,6.3698,7.2637,10.5712,12.1886,786.0684,575.8533,-2000.0758,49.2630,-6.8231,-9.0798,3.0387,-8.4505,3.6774,44.9901,5.0855,26.8431,19.4967,18.8379,-639.9950,28.5313,-396.7668,-633.3364,-583.9608,4474.3451,-492.2364,352.6376,-457.6829,-447.0204,-637.0965,0.4427
14,Ramped below-γ window gate,20,3,184.1674,32.9106,195.0850,inf,43.5607,30.3762,25.2523,219.9212,11.8782,166.2600,314.1842,15.6672,174.2504,10.3381,8.3033,173.6191,35.4466,248.1037,640.5940,3550.5769,274.0941,-2.8269,-3.1251,0.6654,-3.4562,3.9583,576.8059,3.4189,525.5680,79.4744,79.2129,-13.9977,8.2992,102.7626,-11.0406,-8.9378,7122.5519,30.5706,1275.2744,256.3887,256.3797,-9.9416,0.9838
15,Overshoot weak-band (regressed),19,14,9.9349,8.4454,8.0741,7.3759,21.4664,15.5577,7.2749,7.2189,6.1927,6.4752,15.1832,6.7574,7.4680,6.5040,7.5211,7.3452,12.9497,977.7928,585.4421,-2268.6220,45.4282,-8.7750,-9.6004,-4.2297,-10.8012,11.2978,7.6515,3.8078,14.3004,14.8197,14.0885,-904.9946,3.5608,-757.0826,-901.0907,-737.6787,4895.9157,-676.2017,192.9623,-542.8615,-516.2706,-899.2502,0.3129
16,Floored below-γ window release,22,14,8.6121,7.9958,7.3804,7.3526,19.6578,14.3628,7.2051,6.1266,6.0839,6.5110,15.1854,6.7064,7.4278,6.5222,7.6294,6.2633,12.4998,972.4025,561.4354,-2217.6345,45.1406,-9.0986,-10.1326,-4.3468,-10.0556,-2.0729,12.0748,3.4103,10.8226,14.5440,13.8899,-904.9947,10.6354,-801.7640,-899.7289,-739.7312,4888.3069,-679.9171,196.9086,-547.9865,-521.5075,-899.2723,0.2866
17,HEBO_tuned_Overshoot weak-band (regressed),19,12,15.3672,8.1763,14.8037,7.3948,28.1996,15.4524,11.7959,13.2124,6.2154,7.1220,15.6828,6.5324,7.4745,6.7478,7.4391,13.2168,11.4613,644.1020,570.7962,-1926.7837,259.9460,-8.0488,-8.6773,-0.9782,-8.4900,2.1987,46.3780,4.5751,48.7231,24.6287,23.8978,-452.9953,15.8988,-346.6777,-445.5283,-437.4014,7546.4656,-378.9112,1004.7180,-246.0388,-239.0792,-449.8416,0.5611
18,Damped overshoot release (regressed),20,11,20.8260,7.9961,22.3068,16.9900,32.8532,16.4445,19.5760,20.1657,6.4840,14.9752,15.5416,7.0817,15.5084,6.6647,7.3451,20.2061,11.3387,537.9367,579.5480,-1429.4537,271.2638,-7.1881,-8.6384,-1.8331,-9.1277,6.7743,78.1997,4.6300,85.9816,29.4770,28.8418,-319.9954,3.6802,-210.7602,-313.7474,-312.4569,8842.1459,-273.2092,1320.9238,-100.0601,-97.0482,-316.6821,0.7375
19,Release cutoff below gamma (worse),22,12,17.2644,8.3284,17.9860,13.6485,32.7083,17.2292,15.7288,16.5017,6.5715,10.9763,16.1772,7.0805,12.5609,6.6512,7.4467,16.5417,12.3796,654.9528,593.9277,-1812.7406,260.4396,-7.3471,-8.5889,-2.2421,-8.6665,2.8395,48.1725,5.5328,49.6163,24.6847,24.0207,-452.9950,16.8444,-314.7384,-446.5711,-433.2224,7390.6127,-402.7184,979.2038,-233.1172,-226.4614,-449.6463,0.6255
20,Power-shaped floored window,23,14,8.6040,7.6353,7.3940,7.3347,19.6164,13.9204,8.2887,6.3687,5.9999,6.4765,15.0037,6.4923,7.3744,6.4167,7.3372,6.5112,12.3264,969.7745,560.8262,-2189.3920,45.2244,-9.1013,-10.1268,-4.0733,-9.9911,-1.6177,10.9955,3.5476,11.8274,14.4219,13.7723,-904.9947,10.6351,-806.4569,-899.9178,-727.5088,5161.9779,-670.0052,243.1119,-531.5544,-503.7329,-899.0326,0.2815
21,HEBO_tuned_Power-shaped floored window,23,13,8.2488,7.5798,7.1035,6.8525,19.3632,13.2649,6.4731,5.5243,5.6767,6.6384,14.7361,6.2733,7.1172,6.4965,7.1049,5.6122,10.9192,771.0247,543.7726,-2218.7134,48.8399,-8.6301,-9.6814,-0.2856,-8.6845,1.3916,28.0744,3.3520,22.7030,19.3578,18.5932,-639.9955,17.2474,-554.7857,-634.8339,-592.3422,3742.2660,-532.2610,232.4016,-504.5065,-495.0137,-637.7929,0.2968
22,xl-conditioned band-hi softness,38,12,12.6595,7.6047,11.3564,10.9002,24.5783,13.2486,10.8168,10.6180,5.8358,8.5417,14.8316,6.3433,8.6534,6.4690,7.1583,10.6652,10.8150,634.2621,553.2944,-1771.2583,259.6789,-8.0335,-9.1650,-4.4526,-9.1048,1.6614,52.9010,3.7656,48.4312,24.2340,23.5643,-452.9956,10.0776,-377.3700,-448.5137,-444.5731,4793.4498,-355.9137,557.6016,-334.6227,-330.0950,-451.1579,0.4971
23,Smoothstep window amp,26,15,8.0656,7.5981,7.2485,7.8875,20.5213,15.1303,8.3595,7.7044,5.9914,6.2286,15.2323,6.3464,7.4204,6.2235,7.4780,7.8920,13.0248,1216.1577,597.4680,-2537.7960,-8.2311,-8.9001,-10.0913,-1.3524,-10.0273,1.8166,14.5027,5.9873,11.6734,9.4815,8.7560,-1279.9942,18.7701,-1095.3130,-1273.5184,-791.7634,6666.1351,-909.0292,189.7174,-472.9227,-406.6120,-1267.2315,0.2691
24,Smoothstep window ramp,25,15,8.1325,7.6367,7.6622,10.9803,23.4153,15.6811,8.5212,7.9350,6.0416,6.2457,15.1554,6.4057,7.4791,6.2729,7.2772,8.1314,13.3378,1218.1445,605.3518,-2507.3435,-8.1114,-8.7977,-10.0481,2.8063,-9.0471,8.1506,38.4862,8.2712,13.0972,9.4572,8.7383,-1279.9941,26.1268,-1075.8779,-1267.9278,-468.8310,10330.4341,-808.2823,793.9150,-106.7466,-10.4564,-1261.9145,0.3769
25,Quintic smootherstep window,28,15,8.0953,7.7031,7.3615,7.7220,20.7970,15.3425,8.4030,7.6440,6.0188,6.2396,15.3817,6.4520,7.4454,6.2697,7.3923,7.8171,13.1232,1216.0464,599.8429,-2574.8512,-8.3271,-9.0270,-10.0821,-0.1917,-9.7633,3.6795,22.4876,6.0222,10.8257,9.5004,8.7726,-1279.9942,22.9853,-1032.3883,-1271.4620,-707.2337,7628.9678,-869.1312,346.4598,-375.9534,-301.6745,-1265.8424,0.3022
26,Raised-cosine window amp,29,15,7.8475,7.6378,7.5237,7.4299,20.6236,15.1656,8.3392,7.1620,6.0246,6.3326,15.2940,6.4252,7.4758,6.3096,7.3743,7.3305,13.1131,1216.5264,593.7372,-2556.5316,-8.3599,-8.8654,-10.0743,1.7046,-9.3362,6.4621,31.6357,8.0129,10.5914,9.4632,8.7351,-1279.9942,28.1583,-1132.6291,-1268.6067,-555.1145,9389.2914,-799.3175,636.1131,-201.0348,-112.2650,-1263.2912,0.3497
27,Asym-skew window amp (65),30,15,7.7812,7.6657,7.1888,7.5033,19.5635,14.9973,8.2212,6.7940,5.9667,6.2338,15.3322,6.4014,7.4005,6.2752,7.4708,6.9510,12.8850,1214.7733,594.3005,-2604.3341,-8.4711,-9.1228,-10.1162,-1.3472,-10.0641,4.3060,18.4636,5.8182,8.9128,9.5050,8.7773,-1279.9943,20.2841,-1034.1774,-1272.6193,-791.6257,6726.8371,-905.1873,198.0941,-466.9238,-399.6796,-1267.1717,0.2627
28,Smootherstep window amp (67),31,15,7.8581,7.5661,7.0454,7.4961,19.7231,14.8709,8.1503,6.7065,5.9279,6.2166,15.1495,6.3121,7.3726,6.1968,7.3864,6.8847,12.8129,1213.6890,590.0804,-2597.9200,-8.3955,-9.2266,-10.1275,-2.6523,-10.3248,-0.4414,12.1881,4.5292,9.6096,9.4749,8.7344,-1279.9943,17.4376,-1069.5088,-1274.8394,-886.7364,5646.1672,-948.6865,19.4023,-575.5028,-517.0510,-1268.7414,0.2247
29,7th-order window ramp (72),33,15,7.9016,7.6671,7.3633,7.3906,19.8955,14.9931,8.2858,7.1807,5.9652,6.3162,15.2454,6.3717,7.4419,6.2753,7.3535,7.3625,12.9269,1214.5353,595.2713,-2601.2543,-8.2880,-9.0396,-10.1015,0.3216,-9.6549,4.4208,20.8944,6.3261,11.0394,9.5254,8.7919,-1279.9942,23.6011,-1131.0476,-1271.1622,-660.2143,8224.8887,-843.9009,444.9094,-317.5263,-238.1093,-1264.9917,0.3114
30,Dead-zone window amp (76),35,15,6.5370,7.5388,6.4384,7.2690,19.2322,13.8741,6.5887,5.5815,5.7841,6.1861,14.9081,6.3572,7.2606,6.2457,7.4038,5.7846,12.3302,1205.5627,570.2939,-2616.1148,-8.7521,-9.6537,-10.6550,-7.2641,-11.3186,-3.2208,4.4326,2.8408,6.0072,9.4161,8.6409,-1279.9946,3.3591,-1201.2264,-1278.3137,-1119.8550,2913.9803,-1075.6329,-421.4722,-863.6421,-827.9788,-1272.6203,0.1444
31,Warped smootherstep window (74),34,13,9.7680,7.4291,7.4726,8.9696,20.6410,13.1804,8.7141,6.8849,5.6174,6.4266,14.1985,6.1636,6.9787,6.3492,7.0490,6.9553,10.8214,769.7472,546.7813,-2149.8290,48.9296,-8.4408,-9.6739,2.1262,-8.3022,4.1499,49.3028,5.1046,23.2647,19.2797,18.5504,-639.9954,27.5540,-479.3457,-632.6399,-580.4693,5509.9615,-474.5682,523.3299,-433.3672,-419.9930,-636.7455,0.3543
32,Fixed warp+smootherstep (78),36,15,6.9115,7.4756,6.7459,7.3006,19.1781,13.8636,7.6086,5.5835,5.7496,6.1788,15.0332,6.3169,7.2566,6.1869,7.2893,5.7846,12.2417,1204.6900,571.7015,-2663.3576,-8.6034,-9.5029,-10.6516,-3.9880,-10.5319,-1.8303,12.4131,4.0264,7.5370,9.3819,8.5897,-1279.9946,12.2366,-1143.1608,-1276.2330,-966.3990,4804.6374,-982.8210,-119.0510,-661.8639,-609.2833,-1270.0223,0.1695
33,xl-widened near-γ window,39,15,7.0707,7.6514,6.6270,7.2246,19.2863,14.1880,6.8921,5.6504,5.8320,6.2882,15.1675,6.4133,7.3376,6.3393,7.4327,5.8530,12.4591,1207.9336,574.5094,-2687.8421,-8.7140,-9.4660,-10.6529,-5.7468,-10.9374,0.4009,8.5964,3.6428,6.3494,9.4837,8.7122,-1279.9945,7.6537,-1203.8113,-1277.5347,-1083.1510,3304.1484,-1054.2179,-350.5712,-813.2319,-773.5051,-1272.1569,0.1722
34,Dead-zone + smootherstep amp (81),37,15,6.8440,7.6231,6.3368,7.2103,19.3069,14.1726,6.6435,5.6489,5.8509,6.2850,14.9710,6.3814,7.3364,6.3287,7.3892,5.8516,12.5365,1208.3323,574.2604,-2643.2547,-8.7582,-9.5793,-10.6558,-6.8331,-11.5369,-1.2451,0.4085,3.4432,5.8922,9.4820,8.7055,-1279.9946,0.7947,-1228.9735,-1278.4768,-1130.0471,2747.9467,-1082.6421,-444.6460,-891.9315,-859.0398,-1272.6659,0.1560
35,Bidirectional xl window margin,41,13,9.9882,7.7277,7.4287,6.9507,20.7736,13.7755,6.5898,5.8944,5.7862,6.5576,14.5661,6.3483,7.1025,6.4393,7.1448,5.9536,11.1735,774.9555,550.2997,-2207.6900,48.8828,-8.7504,-9.1788,-2.5456,-9.1220,-1.4665,20.1117,1.7976,23.0739,19.4510,18.6956,-639.9954,17.9418,-486.5997,-637.0975,-605.5643,2088.6962,-582.1571,-38.7316,-567.5632,-561.7480,-638.7197,0.2905
36,Smootherstep→warp amp (83),38,15,6.3065,7.5176,6.7025,7.2676,19.1716,13.7146,7.4028,5.5197,5.7246,6.1830,14.9622,6.3325,7.2435,6.2422,7.3139,5.7232,12.1498,1203.7056,565.7238,-2656.0485,-8.7162,-9.6311,-10.6547,-3.9594,-10.4945,-2.0840,15.1044,3.5193,6.4161,9.4123,8.6237,-1279.9946,14.1790,-1099.3335,-1275.7009,-956.0021,4936.7657,-978.3370,-99.4079,-649.5600,-595.6482,-1269.8444,0.1688
37,xl-scaled in-window amp ramp,42,15,7.1468,7.4482,6.7490,7.2377,19.2694,14.2773,7.8196,5.7737,5.8157,6.2856,15.0391,6.2609,7.3395,6.2987,7.3505,5.9724,12.4465,1207.8633,583.1413,-2665.9686,-8.5231,-9.4400,-10.1506,-4.6833,-10.7272,-1.2886,8.0745,4.1565,8.3074,9.3981,8.6147,-1279.9945,11.9876,-1195.1023,-1276.3661,-970.6144,4724.4456,-984.7656,-125.1280,-677.8256,-627.2418,-1270.0282,0.1839
38,Power→warp amp ordering (85),39,15,7.0455,7.5483,7.0179,7.2488,19.3370,14.3871,7.7651,5.6988,5.8744,6.3004,15.0817,6.2806,7.3652,6.2950,7.4230,5.9008,12.5758,1210.2377,576.8486,-2668.5353,-8.6350,-9.5168,-10.6459,-1.7912,-10.0702,1.3171,20.3746,4.5873,7.1569,9.4732,8.7149,-1279.9944,20.9858,-1148.4009,-1272.7796,-807.2959,6638.5258,-905.6334,181.4555,-478.1128,-410.8836,-1267.3395,0.2308
39,One-sided stag window (106),48,15,5.3808,7.3511,6.4931,7.2158,18.9863,13.0689,6.8982,5.2990,5.5275,6.1556,14.9499,6.2137,7.1792,6.2771,7.0921,5.5029,11.5973,1192.2764,553.2082,-2772.0206,-8.8312,-9.6253,-11.1658,-4.2133,-10.4196,-1.6973,17.6836,4.0312,5.4170,9.3357,8.4959,-1279.9949,11.7093,-1171.2932,-1275.6655,-939.4326,5139.1944,-976.4092,-62.7852,-632.8274,-576.2511,-1269.6068,0.1388
40,Tunable warp exponent (87),40,15,7.0944,7.5632,7.1284,7.2631,19.2405,14.1731,7.9125,6.1210,5.7919,6.2810,14.9342,6.4202,7.3384,6.3344,7.3057,6.3344,12.3726,1202.5420,584.8711,-2665.1945,-8.5273,-9.3778,-10.1442,-0.5288,-9.7964,3.2894,22.4331,5.7857,8.2872,9.3908,8.6074,-1279.9944,23.3933,-1156.7818,-1271.6021,-705.7496,7822.6958,-857.4156,378.7253,-360.4251,-283.4534,-1265.6229,0.2717
41,xl-adaptive stag margin (107),49,13,7.7061,7.5981,6.1407,8.4241,19.1691,12.8120,6.1130,5.2991,5.5337,6.4017,14.0858,6.2916,6.8739,6.3656,7.0103,5.3906,10.5706,765.3922,530.5962,-2213.2251,48.6460,-8.9364,-10.1911,-4.5741,-9.5991,-4.9625,35.8394,0.6049,21.1358,19.3689,18.5686,-639.9957,15.2629,-500.1331,-638.8247,-615.9066,462.1503,-640.7205,-320.9415,-646.3482,-643.4530,-639.8836,0.1994
42,Symmetric power-odds warp (96),44,13,9.2647,7.4696,6.7235,6.9050,19.9684,12.9796,6.4206,6.3053,5.5835,6.5269,14.3972,6.2101,7.0245,6.3729,7.0550,6.3594,10.7239,768.6610,547.3504,-2204.9858,48.9341,-8.6210,-9.6832,-3.5843,-9.3426,-0.7769,15.3317,3.2857,23.6028,19.2792,18.5751,-639.9955,18.9156,-488.0818,-637.4251,-610.5554,2635.6656,-568.7481,54.0000,-549.6654,-542.5774,-638.4579,0.2603
43,xl-gain amp release (112),51,15,6.6731,7.5026,6.6091,7.2771,19.0780,13.8752,7.5612,5.4486,5.6287,6.1678,14.9195,6.2826,7.2285,6.2551,7.2124,5.6510,11.9792,1200.4513,574.1904,-2728.5836,-8.5762,-9.5887,-10.6612,-4.4581,-10.5638,-2.5862,10.6887,3.7695,7.8898,9.4352,8.5774,-1279.9947,12.6354,-1147.5170,-1277.1272,-980.8171,4643.6700,-994.7319,-143.6607,-680.1157,-628.3982,-1270.2795,0.1590
44,Bounded xl-gain on release,46,13,9.7866,7.5715,7.3848,8.5968,20.6318,13.4658,6.5046,6.2125,5.6768,6.4338,14.4872,6.2567,6.9744,6.3834,7.1381,6.2577,10.9261,769.8018,547.2932,-2219.0283,48.8927,-8.7188,-9.6781,-1.8538,-8.9818,-0.8437,38.9455,2.1724,22.8909,19.3550,18.6250,-639.9955,21.6400,-450.6950,-636.8177,-601.4853,2376.8728,-575.8162,9.3343,-558.9274,-552.4266,-638.5938,0.2897
45,Thr-linear xl gain (114),52,15,5.3934,7.3520,6.2634,7.2038,18.9787,13.1685,6.2486,5.2918,5.5180,6.1647,14.9725,6.1802,7.1837,6.2870,7.1267,5.4963,11.5870,1195.6304,556.4692,-2778.9910,-8.9139,-9.6871,-11.1682,-6.5884,-11.0180,-2.6461,11.6585,2.6131,4.6102,9.3495,8.4875,-1279.9949,7.3542,-1160.5672,-1278.1563,-1106.9282,2968.7349,-1082.6805,-421.4199,-848.8908,-810.0591,-1272.7586,0.1105
46,Smoothstep hi-gain regressed,53,15,5.6289,7.5937,6.0659,7.1416,19.0710,13.3133,6.2554,5.3718,5.6035,6.2598,15.0605,6.3710,7.2448,6.3764,7.1799,5.5760,11.8124,1197.5322,553.1268,-2791.8774,-8.8845,-9.7028,-11.1680,-8.8841,-11.5189,-4.1079,1.7512,2.6430,4.8817,9.4463,8.5791,-1279.9949,0.3728,-1252.1373,-1279.4865,-1173.2843,2090.6780,-1123.8859,-555.3017,-952.4481,-922.8017,-1273.7903,0.1223
47,Tunable xl gain breakpoint regressed,54,15,5.3600,7.4831,6.2196,7.2025,18.9791,13.0521,6.2174,5.3075,5.5319,6.1586,14.9745,6.3250,7.1781,6.2751,7.1627,5.5117,11.6178,1195.4933,555.5314,-2753.5782,-8.9865,-9.7639,-11.1676,-7.1228,-11.1347,-3.3021,11.9235,1.9148,3.8795,9.3802,8.5446,-1279.9949,5.8042,-1176.5320,-1278.4112,-1145.2704,2464.2682,-1107.0107,-505.9170,-898.8998,-864.2319,-1273.4877,0.1091
48,HEBO_tuned_Tunable xl gain breakpoint regressed,54,13,5.6378,7.5181,6.4104,6.7665,19.0277,12.1769,6.0061,5.1560,5.3965,6.6065,14.5528,6.2922,7.0171,6.4991,6.9808,5.2467,10.2498,761.1942,531.0414,-2232.8843,48.6644,-8.9084,-10.1926,-3.0799,-9.1959,-2.6941,22.0912,1.2814,21.3503,19.2570,18.4825,-639.9958,10.6871,-593.0776,-637.6315,-606.8442,1521.3375,-612.6786,-130.1551,-604.2321,-599.2631,-639.2652,0.2029
49,baseline,0,15,6.7417,10.5608,7.4073,8.1578,20.9552,17.5685,7.7273,6.8890,7.1305,7.0858,17.4394,7.8313,8.6492,7.0998,8.8791,7.0918,15.9138,1254.1580,577.5255,-2186.6338,-8.8622,-8.8654,-7.5660,-4.8776,-11.2004,-4.2135,4.4026,3.0416,6.9618,10.5596,9.9140,-1279.9936,3.5006,-1214.2299,-1272.9090,-1099.6344,2889.8135,-1113.7612,-575.0584,-858.8539,-827.8762,-1272.6975,0.2981
50,Softmin clause harms scaling,1,11,38.2529,10.7899,857893.9549,64.2330,38.2687,24.1354,37.0774,40.1312,8.1562,36.3378,45.8815,23.5186,35.9834,7.4440,7.7370,45.4000,32.1025,511.7348,743.5545,222.2141,303.0399,-6.4422,-11.2212,-6.6383,-8.0523,-9.5392,237.1621,0.6483,238.2734,47.5464,46.9779,-112.9966,1.3519,-86.7040,-112.8133,-102.3896,1235.7619,-133.3223,227.7668,-123.3937,-123.5909,-113.0665,0.8749
51,Smooth memory monitor: no gain,2,11,20.8758,9.5071,20.5118,9.3587,33.1164,17.0155,7.8279,17.1073,6.9120,12.6066,16.1864,7.2312,12.4433,7.0265,7.8716,17.1348,12.2296,548.9346,572.5840,-1318.5302,270.8421,-7.5579,-8.1161,-3.8493,-8.5133,-1.1986,83.3825,2.9568,86.2005,30.0757,29.4896,-319.9953,13.4568,-179.0829,-315.8898,-314.5637,5023.3429,-267.9394,699.2202,-193.6904,-192.0319,-318.0794,0.7423
52,Adaptive softmin mem monitor regresses,3,10,28.7016,10.2124,30.0980,35.6926,40.1477,20.0425,25.1737,29.0347,7.2644,22.6306,40.9905,32.4066,23.5436,7.1378,7.6984,32.0904,20.2382,529.0829,615.6553,-360.8647,292.6465,-6.4956,-7.6118,4.8196,-6.2140,7.0921,208.3087,5.8081,192.0510,41.7826,41.2652,-159.9959,19.7106,-50.3998,-152.6692,-157.7957,9234.9635,-115.0885,1504.6075,82.4850,82.9006,-156.3589,0.9192
53,Tie-only dxs smoothing helps,4,11,19.2595,9.2463,18.1680,9.1716,31.7229,16.2108,7.5613,14.7965,6.7958,11.5722,15.8563,7.1429,11.1083,6.9830,7.8136,14.7750,11.9428,547.2731,559.1655,-1300.4671,270.7909,-7.6181,-8.6470,-4.5738,-8.6833,-2.1283,81.3150,2.8877,85.9441,30.0097,29.4415,-319.9954,9.5249,-226.4925,-316.7919,-316.8355,4527.8164,-265.1192,618.7977,-210.6542,-209.1567,-318.3330,0.6991
54,Tie-local mem smoothing regresses,6,9,31.2414,9.6758,32.5414,19.5317,33.6572,16.9228,7.7840,28.7652,7.1948,25.2103,17.2620,7.3153,22.7440,7.2952,7.9116,28.6795,12.4110,390.0939,559.1840,-335.2848,221.6646,-6.4968,-7.1753,-4.7634,-7.9393,-1.0142,185.0367,2.4596,167.3614,40.0679,39.5013,-159.9961,6.1448,-63.5753,-157.1273,-159.3332,3133.8288,-122.7313,573.6230,-94.3032,-94.2045,-159.0093,0.8557
55,HEBO_tuned_Tie-only dxs smoothing helps,4,14,5.5758,8.4350,6.4878,7.1808,19.6134,13.4467,6.4735,5.7169,5.9772,6.5631,15.0249,7.0797,7.3459,6.7019,7.5990,5.8606,12.0899,965.3216,544.8059,-2275.5000,44.7572,-9.3567,-10.6598,-9.0826,-11.0341,-8.2269,3.6518,0.8962,7.1659,14.6920,14.0040,-904.9950,0.4872,-885.6773,-904.3869,-901.9415,829.3670,-851.6371,-465.8744,-810.2161,-801.4269,-903.1362,0.2023
56,Tie-smooth + xs deadband,5,11,20.4367,8.9848,19.6555,8.1192,32.8946,16.4157,7.5748,16.4382,6.7993,11.0848,15.9034,7.0293,11.1256,6.9813,7.8156,16.5046,11.9745,543.6756,566.8166,-1348.7063,270.4975,-7.4176,-8.1530,-6.5192,-9.1856,8.5017,79.3180,6.0056,85.7121,29.9303,29.3183,-319.9955,1.4694,-209.9679,-317.9951,-318.2890,2897.7889,-275.0574,451.8443,-253.8888,-252.9669,-318.9781,0.6809
57,Top2-only c_soft hurts,9,12,9.0488,8.4834,6.9466,7.2195,20.2343,13.5316,6.4730,5.8026,6.1191,7.1023,15.1174,6.9767,7.3042,6.8676,7.5761,5.8509,11.2071,639.1989,526.8722,-1771.0413,259.4697,-8.4175,-9.6828,-8.6196,-9.9542,-9.4390,30.2430,0.1431,48.3357,24.6301,23.9782,-452.9956,-0.3094,-441.4267,-452.8647,-453.2198,572.0941,-461.3148,-158.4071,-463.7808,-463.0897,-453.0684,0.3627
58,Normalized-gap tie gate (dxs),6,12,10.2782,8.3333,7.4823,7.2289,20.7633,13.5231,6.5446,5.8270,6.1057,7.0885,15.1067,6.8564,7.2991,6.7922,7.4974,5.8753,11.2268,639.8048,530.8628,-1754.2918,259.5450,-8.2989,-9.1772,-8.0898,-9.9070,-4.5112,32.8025,1.5055,48.3898,24.5734,23.9357,-452.9956,0.7147,-440.2152,-452.0455,-452.5780,1521.9309,-438.4647,18.7984,-430.7690,-429.1687,-452.5840,0.3926
59,Spread-norm tie gate helps,7,12,11.1881,8.6287,7.7162,7.2141,21.0085,13.5561,6.4489,5.8228,6.1068,7.1073,15.1539,7.0613,7.3039,6.8942,7.5928,5.8720,11.1594,638.6932,523.4606,-1784.8846,259.5169,-8.3704,-9.6843,-8.2084,-9.9177,-8.7814,32.8218,0.5677,48.3373,24.6984,24.0448,-452.9956,0.0097,-441.4089,-452.1829,-452.7504,1399.6422,-443.8490,-4.6761,-437.1185,-435.5968,-452.6787,0.3904
60,Conservative tie-gate ≈ Design11,10,14,5.5471,8.3352,6.5320,7.1923,19.6067,13.5943,6.5053,5.7241,5.9770,6.5597,15.0599,6.9570,7.3597,6.6486,7.5884,5.8677,12.0979,965.6598,540.0449,-2324.2236,44.8659,-9.3462,-10.6648,-8.8935,-11.0196,-9.6334,2.0445,0.5922,7.8593,14.6743,13.9631,-904.9950,0.3452,-892.3603,-904.6077,-898.1851,1124.7041,-840.3281,-424.2001,-794.0084,-784.1176,-902.8808,0.2044
61,Compact-support tie gate (dxs),25,12,8.5204,8.4193,6.9515,7.2314,20.2117,13.5486,6.5157,5.8180,6.0906,7.0859,15.1155,6.9031,7.3010,6.8218,7.5176,5.8673,11.1805,639.1513,530.7119,-1785.6715,259.3720,-8.2177,-9.1844,-8.6179,-9.9555,-6.3774,30.2096,2.5257,48.3162,24.6203,23.9693,-452.9957,-0.3208,-436.6914,-452.6628,-453.0974,584.6162,-459.0604,-61.6430,-462.7867,-462.1637,-453.0520,0.3693
62,Hybrid gap-norm tie gate (dxs),8,12,12.0570,8.4914,8.5067,7.2002,21.7369,13.0953,6.4150,6.2145,5.9721,7.0874,15.1965,7.0192,7.2437,6.8887,7.4906,6.2803,10.9139,634.6854,524.1115,-1782.1409,259.5313,-8.2641,-9.6779,-6.0795,-9.5425,-5.3880,39.4954,2.1191,48.3362,24.6112,23.9604,-452.9956,3.2962,-432.2004,-449.8940,-448.1648,3394.7748,-394.4851,326.3988,-379.0796,-375.7969,-451.8182,0.4205
63,Quintic tie-gate: mixed impact,27,12,10.9984,8.5428,7.6118,7.2086,20.8471,13.3121,6.4599,5.7993,6.0508,7.0900,15.0160,7.0441,7.2675,6.8746,7.5606,5.8508,11.0964,637.9293,527.9225,-1748.2433,259.5300,-8.3102,-9.6778,-8.4072,-9.9348,-9.0037,31.7067,0.7407,48.3560,24.6424,24.0061,-452.9956,-0.1398,-441.5192,-452.4434,-452.9568,1206.1752,-447.8957,-39.7351,-442.4068,-441.0495,-452.7567,0.3824
64,Bounded gap gate regresses mid-N,14,12,10.6855,8.2790,7.6904,7.2213,20.9587,13.4053,6.4716,5.8709,6.0723,7.0791,15.0957,6.8321,7.2875,6.7855,7.4794,5.9192,11.1589,638.8076,531.2691,-1767.2987,259.4123,-8.3489,-9.1815,-8.6208,-9.9556,-6.8450,30.1723,1.2034,48.2776,24.5406,23.8655,-452.9957,-0.2095,-430.6541,-452.8383,-453.2081,604.0947,-458.3082,-136.6102,-461.8148,-461.1610,-453.0381,0.3675
65,Mag-gap tie gate w/ floor,11,12,12.1426,8.4059,9.0804,7.2510,22.3155,13.6082,6.6618,6.9297,6.0845,7.0818,15.0692,6.9350,7.2930,6.8384,7.6206,6.9867,11.2098,639.8078,541.4575,-1750.2781,259.6963,-8.2267,-9.1726,-7.4115,-9.8116,-5.1882,32.0547,1.7271,48.4569,24.5980,23.9595,-452.9955,3.2688,-414.2686,-451.9093,-451.3927,2146.1716,-420.2173,124.4150,-409.2465,-407.1436,-452.2643,0.4240
66,Reparam compact tie-gate (C2),28,12,10.9302,8.4603,7.8879,7.2531,21.1745,13.5925,6.5856,6.1469,6.0392,7.0812,15.2596,6.9659,7.2907,6.8612,7.5381,6.1932,11.0515,636.8648,536.4581,-1827.9994,259.6145,-8.2484,-9.1828,-6.7003,-9.6716,-6.8215,35.8293,1.7099,48.3923,24.6323,23.9745,-452.9956,2.1655,-435.0495,-450.8755,-449.7242,2810.8070,-406.3639,231.1610,-392.9832,-390.2609,-452.0238,0.4204
67,Softmax hybrid tie-gate (tau_gap),18,12,6.5610,8.3435,6.9683,7.2240,19.9593,13.4058,6.5068,5.7476,6.0411,7.0743,15.0532,6.8541,7.2804,6.7854,7.4945,5.7948,11.0802,637.9661,526.5311,-1775.3870,259.6092,-8.3401,-9.6832,-8.1008,-9.9069,-8.6656,31.2380,0.7440,48.3568,24.5863,23.9383,-452.9956,0.4939,-440.3309,-452.4644,-452.6113,1506.9284,-440.3612,14.6143,-432.7860,-431.1836,-452.6143,0.3668
68,Top2-softmin tie smoother mixed,12,12,10.1543,8.2778,7.6034,7.2551,20.8206,13.4406,6.5864,5.9305,6.0271,7.0674,15.3915,6.8305,7.2746,6.7917,7.4104,5.9855,11.0766,636.8102,535.4165,-1810.9453,259.6235,-8.3300,-9.1767,-8.1577,-9.9171,-7.9561,31.0174,0.7682,48.3926,24.5248,23.8766,-452.9956,1.2618,-427.1947,-452.4101,-452.6709,1534.7761,-438.0120,19.2700,-430.1256,-428.5156,-452.5745,0.3876
69,C∞ bump tie-gate (dxs) v1,29,12,11.4740,8.3323,8.0016,7.1967,21.2586,13.1530,6.3926,5.9021,6.0216,7.0790,15.0370,6.9164,7.2565,6.8260,7.4469,5.9520,11.0439,636.9775,525.4967,-1756.6815,259.4004,-8.2107,-9.6789,-8.6257,-9.9545,-7.6680,31.2087,2.1060,48.3000,24.5297,23.8778,-452.9957,-0.3123,-441.1256,-452.6654,-453.1707,376.4110,-464.8180,-88.9655,-471.0993,-470.7492,-453.1729,0.3645
70,kappa-tied smoothmax tie-gate,34,15,5.5102,8.1621,6.3885,7.1465,19.4447,13.2988,6.4197,5.6320,5.9005,6.4012,14.8184,6.9139,7.3494,6.5218,7.5500,5.8347,12.4217,1205.6223,543.2301,-2511.1213,-9.0893,-9.6851,-10.6523,-7.4673,-11.3382,-8.2074,4.4598,1.6741,2.8317,9.6226,8.9029,-1279.9947,2.4840,-1238.2943,-1278.2474,-1209.9156,1695.5398,-1135.7186,-637.8460,-971.1502,-943.8237,-1274.5343,0.1561
71,Entropy-corrected tie smoother,13,12,10.0652,8.4062,7.5622,7.2478,20.8052,13.7274,6.5878,5.9322,6.1516,7.1022,15.3216,6.8546,7.3276,6.7992,7.6160,5.9849,11.3099,640.6902,523.8798,-1782.9751,259.5261,-8.2324,-9.6806,-8.6088,-9.9555,-7.6277,30.3482,1.5338,48.3660,24.6278,23.9754,-452.9956,-0.3188,-436.4929,-452.6082,-453.0805,891.0338,-452.8248,-65.2133,-450.5907,-449.5375,-452.8760,0.3833
72,More-conservative tie gate (u2 norm),37,14,5.4729,8.0843,6.8419,7.1975,19.5005,13.4383,6.5334,5.6725,5.9092,6.5385,14.9672,6.7971,7.3342,6.5771,7.4904,5.8156,11.9623,964.0313,550.0480,-2306.3843,44.9081,-9.2841,-10.6599,-6.7687,-10.5632,-6.4177,8.0063,1.7865,8.2343,14.5586,13.8580,-904.9949,4.3489,-883.3115,-902.4322,-834.7477,2934.9593,-768.2846,-121.8817,-680.6011,-662.5767,-901.2188,0.2156
73,Top2-mean tie smoother regresses,15,14,5.5407,8.2369,6.5400,7.2094,19.5935,13.6617,6.5844,5.7519,5.9917,6.5551,15.0240,6.8854,7.3682,6.6069,7.5467,5.8956,12.1536,966.7735,544.5621,-2307.4201,44.8896,-9.2211,-10.6610,-8.7386,-11.0363,-8.4196,2.1678,1.4686,8.0293,14.6275,13.9277,-904.9949,1.0388,-880.0339,-904.4168,-886.2507,1278.2438,-832.3637,-352.3617,-782.5320,-772.0355,-902.7277,0.2079
74,Geom-mean temp tie gate,41,12,5.4622,8.3312,6.6547,7.2461,19.9291,13.6149,6.5818,5.7933,6.0790,7.0752,15.1468,6.8424,7.3053,6.7877,7.4638,5.8417,11.1693,639.2055,533.8625,-1805.9071,259.5644,-8.3445,-9.1848,-8.5048,-9.9554,-7.1356,30.5477,1.1425,48.3419,24.5795,23.9110,-452.9956,-0.3199,-435.8458,-452.6457,-453.0347,1158.1025,-448.2179,-47.8548,-443.0398,-441.7299,-452.7657,0.3654
75,2-lit softmin tie smoother (dxs),33,12,8.0256,8.3595,6.9090,7.2481,20.1342,13.5706,6.5463,5.7725,6.0589,7.0879,15.3680,6.8512,7.3011,6.8111,7.5127,5.8251,11.1070,638.0105,535.3884,-1842.6763,259.5530,-8.3659,-9.1845,-8.5448,-9.9553,-7.5981,30.4802,0.9352,48.3308,24.5816,23.9192,-452.9956,0.9582,-437.7529,-452.6987,-453.0753,1093.8947,-450.5152,-59.4037,-445.9295,-444.6660,-452.8086,0.3691
76,g0-softened temp tie-gate,48,12,5.5881,8.4768,6.8142,7.2459,20.0218,13.7094,6.5969,5.8272,6.1207,7.0902,15.1346,6.9356,7.3154,6.8226,7.5800,5.8756,11.2490,640.3443,537.5541,-1783.0187,259.4722,-8.3866,-9.1824,-8.5702,-9.9462,-7.6631,32.4312,0.4273,48.3800,24.6504,23.9969,-452.9956,-0.1767,-440.6067,-452.3447,-453.0816,985.8019,-451.5480,-80.3250,-448.4893,-447.3416,-452.8455,0.3758
77,Bounded top2 tie smoother (dxs),34,14,5.4731,8.1110,6.8263,7.2010,19.4748,13.3052,6.5534,5.6731,5.9048,6.5282,14.9402,6.8421,7.3245,6.5796,7.4676,5.8162,11.9771,963.9959,546.3297,-2279.2572,44.9648,-9.3054,-10.6526,-7.0176,-10.6189,-6.8231,6.0100,1.4683,8.7586,14.5505,13.8509,-904.9949,2.8496,-885.8854,-903.0161,-844.9413,2695.4790,-777.0400,-162.6447,-695.0381,-678.1751,-901.4295,0.2123
78,Cap-temp by g0 in smoothmax,50,12,6.5186,8.4965,7.2883,7.2723,20.1683,13.8824,6.7076,5.8839,6.1666,7.0933,15.1557,6.9563,7.3362,6.8261,7.4731,5.9327,11.3587,641.8675,535.3676,-1771.0884,259.6299,-8.2912,-9.1776,-7.2278,-9.7815,-7.6276,34.1090,1.1467,48.4856,24.6544,24.0146,-452.9955,1.2053,-435.9876,-451.2920,-451.0091,2312.9315,-415.0578,148.4354,-403.2967,-401.0576,-452.1758,0.4079
79,u2-gate + bounded top2 c_mem,61,12,7.8868,8.3312,6.8632,7.2021,19.9461,13.2017,6.3630,5.6720,5.9818,7.0703,15.0441,6.8691,7.2639,6.8135,7.4073,5.7192,10.9270,635.5630,523.1141,-1806.7363,259.4580,-8.3546,-9.6885,-8.1662,-9.9120,-8.7187,34.2836,0.7523,48.2743,24.5711,23.9013,-452.9957,0.0596,-442.1422,-452.0116,-452.7231,1416.6704,-446.4819,-0.1156,-440.0567,-438.4935,-452.7230,0.3563
80,Sqrt smooth-max gap_eff gate,52,14,5.5013,8.0799,7.0544,7.1930,19.5201,13.3794,6.5450,5.6700,5.9151,6.5406,14.9085,6.7962,7.3297,6.5797,7.5368,5.8125,11.9616,963.8200,541.3468,-2273.5588,44.9345,-9.2395,-10.6580,-5.2287,-10.2037,-3.5527,12.4173,2.7336,8.4854,14.5570,13.8602,-904.9949,6.5875,-868.6780,-900.5368,-772.4235,4320.8190,-712.4475,105.0124,-592.4650,-568.0108,-899.9293,0.2417
81,Top2 tie floor regresses,48,12,5.4647,8.2741,6.6548,7.2334,19.9257,13.4750,6.4884,5.7688,6.0658,7.0769,15.1309,6.7906,7.2993,6.7715,7.4922,5.8170,11.1221,637.7771,528.0788,-1812.5587,259.4472,-8.4165,-9.6863,-8.6224,-9.9518,-6.5184,31.5038,0.5551,48.3120,24.5636,23.8940,-452.9957,-0.2887,-441.9604,-452.6867,-453.2021,702.4506,-460.2770,-131.8300,-461.0467,-460.1701,-453.0301,0.3471
82,Regime-capped gap temp,51,12,11.3162,8.3494,8.2037,7.2382,21.4810,13.5939,6.5748,5.9184,6.0585,7.0781,15.0931,6.8487,7.2859,6.7789,7.5788,5.9657,11.1320,638.6433,534.1738,-1775.1984,259.5514,-8.2980,-9.1792,-7.6160,-9.8418,-8.0951,34.2517,1.0780,48.3823,24.5844,23.9189,-452.9956,0.6744,-438.8937,-451.5803,-451.7965,1948.5539,-428.0252,89.5875,-418.2532,-416.2928,-452.3985,0.4017
83,u2-norm + sqrt gap_eff gate,86,12,8.5514,8.2867,6.7510,7.1925,20.0196,13.1462,6.3632,5.7115,6.0275,7.0773,15.0045,6.8543,7.2639,6.7984,7.4331,5.7587,11.0399,637.0711,523.8583,-1755.5355,259.4155,-8.4159,-9.6830,-8.6133,-9.9479,-7.4647,33.2366,0.4279,48.2927,24.5331,23.8926,-452.9957,-0.2353,-442.1202,-452.3510,-453.1558,883.0937,-457.4875,-97.8712,-456.2173,-455.1388,-452.9604,0.3483
84,ū1-adaptive gap temperature,52,14,5.4802,8.2199,6.4365,7.1692,19.5119,13.1990,6.4127,5.6386,5.8951,6.5399,14.8611,6.9269,7.3123,6.6309,7.5139,5.7812,11.8911,962.5833,538.6640,-2270.8869,44.8401,-9.3069,-11.1626,-9.0863,-11.0364,-9.5687,1.8177,0.8178,7.6763,14.5994,13.9129,-904.9950,0.5467,-887.6971,-904.7462,-900.0120,998.8991,-847.2122,-445.3257,-803.3839,-793.8983,-903.0251,0.1877
85,Softmax-avg gap_eff gate,87,14,5.4216,8.0354,6.2405,7.1744,19.4567,13.2186,6.4002,5.6113,5.8598,6.5331,15.0305,6.7757,7.3162,6.5747,7.4248,5.7549,11.8211,961.2984,543.5273,-2355.1321,44.8219,-9.3456,-11.1674,-9.1878,-11.0530,-8.5695,1.6862,0.9357,7.5469,14.5520,13.8221,-904.9951,-0.1473,-891.6029,-904.8355,-899.3350,964.6787,-849.4967,-454.4784,-805.6992,-796.1694,-903.0993,0.1779
86,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
87,Decoupled mem scaling (unstable),1,7,64.8414,11.9279,67.5892,104.0030,46.9148,25.2847,67.0349,74.0838,8.4865,61.5543,121.4031,76.8455,62.4541,7.5121,7.7511,71.7189,42.5482,390.6823,658.3294,1459.3973,243.5299,-5.4045,-7.7355,-5.1492,-6.8545,-6.2664,347.5710,1.1559,332.2678,56.6067,56.1335,-56.9971,0.9265,-38.2496,-56.7665,-47.1423,2163.7787,-51.1250,466.3497,-28.8961,-28.9525,-56.4955,0.9277
88,Softmin routing regresses,1,13,22.4252,10.7136,600913.8252,31.0373,37.4120,20.3232,20.9177,22.2056,7.2579,17.9534,18.9865,7.8572,19.5882,6.9884,7.6778,24.7134,19.2640,637.3185,682.5462,-998.7236,292.4286,-6.7508,-10.2039,-4.6775,-8.1020,-0.0639,184.8327,2.8326,191.1522,37.4052,36.8027,-225.9958,2.6153,-166.7294,-221.7536,-216.9807,3927.3659,-176.5476,603.7306,-144.5667,-144.1170,-224.7145,0.8222
89,Over-coupled global normalization,2,9,33.2655,8.8068,35.0926,17.3447,35.1250,17.3165,27.3181,32.1078,7.0910,26.9125,16.0136,36.6054,25.8077,7.1117,7.3403,32.0779,12.6966,394.4196,570.5993,-187.8440,221.8791,-6.3087,-6.5904,-0.9000,-7.0101,1.2545,197.3669,3.0197,167.9846,39.7215,39.2177,-159.9960,13.6464,-49.0923,-154.5514,-153.8012,5067.5600,-115.0864,834.0117,-32.4903,-32.2839,-158.0832,0.8856
90,Annealed R-routing: mixed gain,2,9,34.2255,8.7531,36.1129,19.7392,34.0474,17.5510,31.8570,33.3170,7.0533,26.4054,16.1463,38.1668,26.0331,7.0877,7.6311,33.3302,12.4235,390.4313,578.3426,-283.6719,221.9200,-6.3505,-7.1300,2.6112,-6.5410,4.8810,199.3586,4.3372,167.7962,39.6898,39.1388,-159.9960,17.9873,-39.8458,-152.0534,-155.6386,7699.3358,-115.0876,1259.8201,38.2236,38.5657,-157.0235,0.8989
91,Smooth memory-step clipping,3,9,31.7317,8.7615,32.5870,18.6289,33.5970,16.3838,7.8192,28.9827,7.0204,25.5078,16.1722,6.9263,23.3264,7.0817,7.7077,28.9373,12.1975,389.6501,561.7584,-286.5170,221.6961,-6.4572,-7.1832,-4.3308,-8.0843,1.9942,185.2829,3.2481,167.2482,39.7193,39.1562,-159.9962,2.8993,-85.9527,-157.4037,-159.4872,3530.6906,-116.5470,589.2899,-83.9537,-83.8301,-158.8543,0.8408
92,Clause-adaptive R-anneal: mixed,3,11,21.4520,9.5117,20.8949,10.6587,33.9020,17.3776,7.8890,17.3010,7.0158,13.3726,15.9629,7.3457,13.1776,7.0468,7.9587,17.3128,12.5401,553.9778,568.5623,-1228.6965,270.9685,-7.3637,-7.5845,-4.2826,-8.5511,1.1399,83.5383,4.0474,86.3967,30.1163,29.5571,-319.9953,10.5221,-182.0384,-316.6595,-312.7162,4638.9344,-267.9866,638.4339,-200.6434,-199.1315,-318.1829,0.7580
93,Gap-gated top2 smoothing: mixed,6,8,39.4415,9.5469,41.4518,26.9745,34.0018,16.4927,8.4019,37.7583,7.2252,35.7813,16.6934,7.2743,32.7930,7.3866,7.7681,37.7363,12.3956,335.1006,553.9803,272.5650,229.0888,-6.2682,-7.2085,-5.0963,-7.6247,-1.9764,239.2822,2.0832,208.6814,44.9986,44.4490,-112.9965,0.9371,-77.9784,-111.9253,-112.9219,3475.5569,-71.3346,616.6974,-37.4117,-37.3892,-111.8636,0.8900
94,Clause-local memory clipping,5,9,28.2105,8.9782,29.7376,16.0780,33.5661,15.5994,7.3324,25.4130,6.8265,23.6490,15.4481,6.9448,20.0019,7.0996,7.5940,25.3787,11.8254,386.2005,550.3058,-293.1249,221.4300,-6.7169,-7.2031,-4.4742,-7.6997,-2.8109,189.7255,2.2895,167.0458,39.8052,39.2204,-159.9963,7.1438,-95.4479,-157.3550,-159.6886,2433.9215,-147.1384,412.2586,-123.7589,-123.6993,-159.4506,0.8074
95,xs-gated xl leak (scaling break),4,9,39.2355,11.9298,41.2385,77.4057,56.4065,26.2947,23.7146,43.1341,7.9244,35.2249,97.3477,54.7166,38.7011,7.4590,7.9684,44.3355,57.2619,722.1892,737.1782,623.7935,229.5235,-5.5991,-6.6487,-0.5374,-7.3681,8.0251,242.9586,5.6112,239.0968,46.4941,46.0734,-112.9962,4.4423,-16.4737,-109.3319,-110.3371,7209.1146,-68.3023,1216.5112,88.7153,88.8250,-109.9697,0.9518
96,Top-3 R routing slows at scale,4,11,21.6268,10.4997,21.3528,26.3732,38.9558,18.6033,9.2223,19.8142,7.0585,14.8844,17.5621,7.7452,15.5493,7.0727,7.7209,24.2545,17.2440,612.8017,591.3260,-916.2776,281.4043,-7.0294,-8.6685,-6.6404,-8.6500,-0.8631,126.6719,3.5292,144.7772,36.7488,36.1953,-225.9957,3.1957,-154.2815,-223.0173,-222.0037,4092.6297,-178.9417,632.5381,-135.3968,-134.9228,-224.6053,0.8091
97,Adaptive mem-clip: mixed scaling,12,11,22.3467,9.0712,22.2788,9.8553,34.6089,17.8616,8.0522,18.8572,7.0417,12.9618,16.2875,7.5590,13.4810,6.9905,7.8033,18.8361,12.6793,553.8259,579.3994,-1265.7140,270.8153,-6.0037,-7.5665,1.5582,-7.9281,4.1072,99.8755,6.2331,86.4922,29.9693,29.3852,-319.9953,22.9743,-84.3239,-311.7288,-308.6081,7531.3446,-273.2061,1110.9143,-125.7074,-123.1803,-317.0643,0.7957
98,Joint dv+mem normalization,8,9,32.3302,8.9419,33.3183,19.4225,33.6999,16.7274,8.4596,29.4862,7.0989,25.1595,15.7600,10.2600,23.2877,7.1319,7.7823,29.5265,12.4648,391.5162,556.0835,-238.4417,221.6848,-6.4958,-7.1480,-0.4399,-7.0522,1.8889,195.6290,3.4006,167.6268,39.8056,39.2768,-159.9961,15.1383,-83.1931,-153.7288,-157.5376,5482.4036,-115.0882,902.5973,-26.0110,-25.7797,-157.9862,0.8810
99,c-adaptive top-2 R routing,5,11,21.3381,9.9246,20.5598,11.6172,34.5976,17.7761,7.9950,17.1786,7.0695,13.6650,16.2249,7.4473,13.6289,7.1411,7.8918,17.1943,12.6323,554.2923,572.5675,-1262.4970,271.1007,-7.1795,-7.5759,-4.0576,-8.4964,-0.5855,83.7659,4.4500,86.4888,30.2360,29.6474,-319.9952,12.8214,-181.1121,-316.3440,-310.9196,5384.8137,-272.6396,759.5396,-179.8636,-178.0932,-317.8727,0.7721
100,Growth-only xl-tight clipping,13,11,20.6496,9.7899,19.9865,10.8096,33.9628,17.5606,7.9696,17.1204,6.9958,12.6503,16.4197,7.4285,12.9506,7.0971,7.9170,17.0984,12.4036,550.8150,576.3837,-1320.9523,270.9696,-7.5344,-7.5921,-2.5629,-8.2628,0.3267,88.0554,3.5360,86.4039,30.2022,29.6069,-319.9953,14.7841,-172.2341,-314.9418,-311.4066,6024.0021,-273.2073,861.4536,-165.2700,-163.2681,-317.6550,0.7716
101,Tanh mem-clip regresses,9,11,19.7036,8.8907,18.8638,11.3032,32.6936,16.4561,16.7016,17.4189,6.7284,12.1549,16.4831,7.0350,12.9905,6.9824,7.7493,17.3763,11.8508,544.1534,562.1644,-1359.0151,270.8959,-7.0797,-8.6166,0.2860,-7.8272,4.4817,93.2077,7.1762,86.2456,29.8203,29.2395,-319.9953,19.8223,-148.0487,-311.9938,-310.9308,8301.4117,-273.2082,1232.7755,-109.4978,-106.6896,-316.8226,0.7687
102,Thresholded c-gated top-2 R,6,13,9.6027,12.1416,8.3990,46.1209,46.7656,23.8773,9.5665,10.9453,7.2292,7.2003,38.5940,9.5556,9.7668,7.1250,8.6824,11.9124,48.9475,1825.3092,723.4662,-759.6006,259.9101,-6.9838,-7.5236,-5.5035,-9.4597,-0.4417,43.6798,3.2373,59.9096,26.2645,25.7646,-452.9949,6.1332,-328.2961,-449.4208,-431.1587,2579.9146,-384.2184,219.6221,-368.7492,-366.5152,-451.6340,0.6057
103,Severity-adaptive mem-clip stalls,14,11,19.7838,9.3225,18.4029,7.5779,31.9319,16.3850,7.4923,14.1448,6.9270,10.8117,15.7965,7.1533,9.9453,7.0624,7.9509,14.1565,12.2262,550.4933,556.1579,-1255.8355,270.5384,-7.3607,-8.6446,-7.1970,-9.2538,-0.4500,72.8769,2.3747,85.6955,30.0456,29.4532,-319.9955,0.3849,-260.6247,-319.0894,-318.9216,2089.4325,-292.0048,246.3593,-274.8286,-274.1880,-319.2903,0.6488
104,Hard-gated top-2 rigidity,10,11,16.7964,9.1315,16.5913,10.1155,30.0959,16.2233,7.5883,14.3771,6.7664,11.4044,15.7050,7.1792,11.2952,7.0190,7.8708,14.3889,11.8789,546.7179,565.2765,-1306.9852,270.8755,-7.6114,-8.6524,-5.3153,-8.8054,-3.3238,77.4143,2.6561,85.9194,29.9400,29.3488,-319.9954,8.1319,-242.6333,-317.8501,-317.3795,4094.9977,-261.4529,549.2469,-221.9891,-220.6449,-318.5022,0.6847
105,Sigmoid-gated tau(c) for R,7,11,19.0814,10.0520,18.3193,9.2900,32.8784,17.5587,7.8603,14.9627,7.0867,11.3258,16.6099,7.5101,11.3010,7.1496,8.1090,14.8440,12.5325,553.4777,563.4254,-1295.4997,270.8931,-7.3546,-8.0911,-4.0816,-8.5290,-0.0914,84.9736,3.3297,86.3687,30.2550,29.6677,-319.9953,10.1717,-156.1179,-316.1042,-312.9533,4779.3825,-268.0325,657.0862,-197.4506,-195.8873,-318.1353,0.7475
106,Hard-gated R needs tau(c),12,11,21.5836,9.6820,21.8794,12.3841,35.2626,17.4170,9.5601,18.8986,6.9101,13.9073,15.8685,7.4913,14.3012,7.0929,7.7196,18.9103,12.4575,551.7558,572.0847,-1245.0894,270.9871,-7.2663,-8.0695,0.2273,-7.7767,3.5762,99.7549,5.5079,86.5739,30.0874,29.5272,-319.9952,17.5057,-153.2208,-311.9216,-307.3194,8156.7816,-273.2062,1205.0494,-108.7477,-106.0053,-316.8111,0.7973
107,Sigmoid gate2 leaks rigidity,13,11,19.7461,9.6272,18.3812,7.8448,31.9045,16.4021,7.5315,14.8643,6.8932,10.8710,15.7765,7.3955,10.5354,7.1622,7.9998,14.8761,12.1522,549.7773,561.3346,-1262.2336,270.5793,-7.1979,-8.6443,-6.8713,-9.2038,8.8100,72.9156,4.3165,85.7321,30.1348,29.5422,-319.9955,0.7418,-226.2635,-318.5210,-317.9857,2405.3680,-284.9270,429.4002,-266.0541,-265.3065,-319.1595,0.6778
108,Tau_floor-coupled gate2,14,11,19.1354,9.1245,18.3221,8.3955,31.8684,16.3517,7.6286,15.3754,6.8092,11.3607,15.8813,7.1420,11.1135,7.0175,7.8569,15.3563,11.9886,547.9871,570.9064,-1295.3352,270.7418,-7.6631,-8.1425,-6.2785,-9.1486,-0.9143,74.3803,1.8498,85.9094,29.9410,29.3555,-319.9954,3.4037,-235.6266,-318.5422,-318.1527,3077.4637,-269.2509,407.0340,-247.0571,-246.0793,-318.8760,0.6735
109,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
110,"Decoupled norm: small-N win, large-N hit",1,7,69.4834,12.6160,72.1944,125.7459,54.7755,29.0297,69.6098,80.4758,8.9825,65.2740,161.3514,94.1793,67.1689,7.6782,7.9767,75.2531,64.7991,480.7541,713.3258,1574.1911,243.6717,-5.3508,-7.2293,-4.1417,-6.5643,1.0343,348.7073,2.5349,332.3903,56.6902,56.2529,-56.9970,0.5634,-20.8395,-56.7936,-48.9228,3390.8876,-15.6703,662.1926,22.4455,22.4168,-55.7405,0.9506
111,Softmin smoothing (no gain),1,14,13.0040,12.9427,9.3532,30.3204,36.2252,21.4122,8.8647,10.2254,7.3545,7.4507,32.9339,8.9967,9.2784,7.4540,8.6324,13.3722,32.4172,1259.7618,683.0671,-809.5701,281.7915,-5.8471,-7.0414,-4.2114,-8.4544,-0.5125,131.8868,2.2131,145.5767,26.5670,26.0427,-452.9947,4.7580,-334.8847,-446.8567,-411.1264,4140.9968,-388.4718,427.8225,-320.5558,-317.0473,-450.9310,0.6793
112,Coupled RMS norm: mem-dominated,2,5,107.6050,13.4562,111.6693,166.7857,43.2023,26.0248,115.8072,124.6118,9.5617,100.1484,180.3712,120.9809,102.0994,8.0748,7.5952,127.8199,32.3853,272.7572,590.9818,2361.0043,258.5897,-4.2400,-7.7479,-2.5002,-5.0993,-1.1007,470.3787,2.7044,429.5548,66.5674,66.1535,-27.9977,3.6739,-1.1401,-25.4489,-21.6300,4658.8805,16.5707,879.7127,106.9170,106.8962,-25.9270,0.9555
113,"Hybrid smooth c/G, hard rigidity",2,10,24.6062,9.8848,25.2778,44.2164,46.5065,19.8175,13.9042,26.8346,6.7698,15.2671,52.2916,34.0224,18.3457,6.8840,7.5742,27.6464,32.6478,652.9698,647.2819,-65.9536,221.3450,-6.7040,-7.2070,-5.9216,-8.0937,-0.4934,186.3139,3.2128,191.0590,40.9740,40.4479,-159.9963,3.2213,-120.8236,-158.3162,-151.9594,1939.8852,-161.1463,412.8678,-141.4773,-141.4518,-159.6445,0.8366
114,Bounded mem scaling: no large-N gain,3,7,69.6333,12.2499,72.2260,139.4996,61.7314,31.2618,72.0932,81.6759,9.0408,66.8847,177.5938,90.4706,68.4127,7.5873,8.1685,76.3092,80.1691,554.0292,756.9622,1648.3385,243.6044,-5.4370,-7.2313,-4.6746,-6.4998,-4.9173,348.1881,1.0120,332.3965,56.5771,56.1762,-56.9970,2.6286,-12.1955,-56.6039,-46.3889,2743.9653,-29.8898,561.7466,-3.0730,-3.1144,-56.1026,0.9438
115,Split-temp smooth c/G (mixed),5,11,19.6915,9.3902,18.5128,8.1345,32.1777,16.5708,7.6462,15.2688,6.8879,10.8936,16.0466,7.2351,10.6376,7.0577,7.9536,15.2052,12.1056,549.2607,569.7947,-1302.1687,270.7307,-7.5046,-8.1320,-4.7753,-8.7357,2.1608,82.3776,3.6050,86.0315,30.0481,29.4754,-319.9954,11.0184,-199.0076,-316.5384,-316.6109,4267.9551,-264.3805,578.9131,-215.6932,-214.2938,-318.4080,0.7140
116,Smooth memory-only clause monitor,3,9,32.2574,8.6735,33.5644,16.9201,33.6527,16.5660,29.1744,30.9899,6.9388,23.6064,16.3896,6.9253,23.8126,7.1002,7.5676,30.9190,12.0549,387.5424,557.2533,-309.4450,221.8089,-6.4282,-7.1530,2.9217,-6.5675,5.1857,200.3472,4.4727,167.6086,39.6635,39.0938,-159.9961,15.6497,-75.7834,-151.4915,-157.3631,7966.0445,-115.0883,1299.1372,42.8116,43.1681,-156.9547,0.8801
117,Coupled RMS norm hurts large-N,4,6,92.4548,14.9668,95.4486,179.3248,60.7426,33.0059,93.0384,111.0651,9.9925,86.9926,228.1807,108.5648,91.3396,8.2758,8.2520,101.6548,85.0725,474.4782,750.4995,2205.3381,251.3159,-4.8456,-6.7092,-3.0570,-5.5471,-0.9693,407.0462,1.7842,381.0585,61.7097,61.3601,-39.9971,6.2434,25.6418,-38.8561,-33.6210,4216.1939,4.5753,800.4752,80.3865,80.3630,-38.1438,0.9635
118,LSE-softmin memory cost,5,9,31.2745,9.0516,32.2770,14.3734,33.5873,16.2013,7.7118,28.3444,6.9518,22.8300,15.7254,6.9945,20.7050,7.1540,7.6096,28.2732,12.0753,388.7837,556.7104,-287.7358,221.6040,-6.6668,-7.1860,-1.6267,-7.2119,0.0521,193.6813,2.5391,167.2926,39.8449,39.2795,-159.9962,11.9967,-83.1711,-154.9588,-159.1916,4689.5574,-114.4177,774.4763,-54.1674,-53.9756,-158.4082,0.8490
119,Memory-smooth + mild smooth-G,4,13,16.9917,11.2332,15.3175,24.6352,36.4332,18.9535,8.1709,14.0812,6.9947,8.7314,20.2361,7.9643,9.5881,7.0909,7.8720,19.7009,20.9556,799.5583,675.9774,-867.4287,292.4513,-6.7501,-8.6832,-3.2172,-7.4504,-1.5729,188.8895,2.2314,191.4552,31.7799,31.2054,-319.9953,10.9753,-214.4922,-318.1458,-312.6912,3214.3862,-267.3737,398.8868,-246.2126,-245.2196,-318.8203,0.7604
120,Ratio-gated RMS: mem still dominates,12,7,107.1165,18.4148,110.3117,193.9120,59.5499,35.5593,110.5883,125.3835,10.6768,100.3942,237.7949,117.9732,104.7245,9.1941,8.1432,123.8041,83.4308,463.7628,788.4309,1803.4762,346.9761,-4.4070,-8.7532,-3.5969,-5.3656,-3.7830,462.8879,1.2828,429.5498,62.4017,61.9862,-39.9972,2.6262,-19.5537,-39.4509,-33.5619,3668.1869,5.7815,699.6235,52.4557,52.4238,-38.5608,0.9557
121,Persistence-amplified xl update,6,12,12.9388,8.5826,10.9964,9.6254,24.4252,14.9459,7.0770,8.2630,6.3234,7.8916,15.6451,6.8647,7.5964,6.6952,7.6362,8.2182,11.7274,646.4145,553.8988,-1804.9010,259.7503,-8.2203,-8.6656,-5.8745,-9.4041,-1.8404,47.9727,2.0017,48.6607,24.7310,24.0771,-452.9954,9.4109,-337.6650,-449.7027,-448.1442,3467.5891,-381.3485,337.7133,-364.4166,-361.1841,-451.5980,0.4879
122,Split-temp + hard routing (v11),6,15,13.7189,10.8576,10.9530,18.1025,29.5529,18.5436,8.1881,10.0333,7.1427,7.5564,19.7215,7.8847,9.4046,7.0621,8.2333,14.3346,18.4150,881.0227,696.8013,-1021.2446,292.6300,-6.6238,-8.1308,3.4176,-6.4296,5.7114,202.4900,4.7419,191.9128,27.0985,26.4916,-452.9947,16.9654,-407.8221,-442.4242,-384.7065,7470.1140,-402.2480,980.1679,-226.8669,-220.2886,-449.5157,0.7115
123,dv-protect + mem-cap (stalls),14,11,15.5704,9.2624,15.5263,9.4531,29.0145,15.9000,7.4441,12.8888,6.7463,10.9445,15.6651,7.2635,10.4045,7.0543,7.8961,12.9005,11.8375,546.0580,556.6940,-1288.4941,270.8028,-7.6285,-8.6578,-5.6021,-8.8493,-3.1378,78.0468,2.6460,85.8417,29.9858,29.4087,-319.9955,6.8554,-267.5295,-318.0828,-317.9608,3714.1493,-258.2039,487.6813,-233.3771,-232.1631,-318.6722,0.6688
124,Leaky multiplicative xl,7,6,95.7257,19.6510,98.8884,147.5546,49.6686,29.6374,66.9500,110.4306,9.9902,83.4654,178.5085,123.1844,88.2775,8.8151,7.9085,111.0272,54.8217,379.8191,696.0310,2121.0882,251.5549,-4.3279,-5.6603,6.1802,-4.2392,8.5237,423.8417,6.9697,381.5360,61.9365,61.5385,-39.9970,19.2605,96.1706,-31.8658,-36.7765,10995.0798,4.5765,1866.1813,338.8042,338.8115,-34.3171,0.9790
125,xl fast-forget hurts scaling,8,8,47.2786,10.2899,49.5117,60.5622,40.9277,21.3959,48.7101,50.1653,7.6737,44.2309,67.6354,53.9225,44.2907,7.2651,7.4825,51.4885,22.9854,381.9107,611.3209,664.2805,236.1934,-5.5614,-7.7268,-1.9726,-6.3365,0.2395,306.8961,4.2895,285.6849,51.8029,51.2763,-79.9968,10.1354,-27.1053,-75.6487,-74.3144,6350.0993,-35.3838,1113.7779,85.3737,85.4031,-77.4743,0.9360
126,Soft c_mem only (baseline dv),8,9,28.4387,9.2281,30.5580,18.9876,33.6158,16.3174,8.1868,27.2905,7.0276,22.8984,16.4788,7.1216,19.9785,7.2567,7.7683,27.2281,12.1497,388.0431,549.1285,-317.6340,221.6776,-6.5922,-7.1721,-0.8648,-7.1115,0.7794,194.1447,2.7448,167.4360,39.8903,39.3391,-159.9961,11.5750,-70.7466,-154.4127,-158.7223,5217.5947,-115.0888,857.2614,-36.6492,-36.4303,-158.1457,0.8650
127,Soft-capped persistent xl,9,12,15.3122,8.4699,14.1477,10.0286,27.5005,15.7697,7.4125,11.7350,6.4799,8.5610,15.5464,6.8114,8.6810,6.6716,7.5641,11.7715,12.2085,652.5642,575.7313,-1725.5086,259.8804,-7.9847,-8.6370,-6.2217,-9.4725,3.4903,45.1967,2.8905,48.9528,24.7699,24.1248,-452.9952,9.0761,-316.3226,-449.9009,-448.9696,3189.9310,-380.9551,303.4933,-364.3222,-361.4189,-451.5949,0.5292
128,Adaptive-tau c_mem regresses,18,11,20.2466,8.9780,19.3027,8.2978,32.8139,16.0840,7.4507,15.4871,6.7994,11.9315,15.8567,7.0752,11.3014,6.9810,7.8375,15.4832,11.9615,547.2200,564.1377,-1299.4911,270.5938,-7.6613,-8.1576,-6.8198,-9.2041,4.5551,72.8066,3.9662,85.6089,29.9177,29.3404,-319.9956,1.9991,-289.1581,-319.4815,-319.4962,2626.8164,-280.2715,154.6317,-260.3095,-259.4847,-319.0738,0.6588
129,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
130,Softmax gating regresses at high N,1,12,16.4638,11.1671,14.4553,41.8674,46.8157,22.6020,9.2274,16.6174,7.2514,10.3890,42.7854,9.1211,13.3429,7.1479,8.4177,18.2031,39.4446,1207.4783,685.1504,-716.2604,270.8067,-7.1625,-8.1048,-7.0279,-9.1246,-2.0511,74.2088,2.1169,99.9464,31.8442,31.3331,-319.9953,2.8338,-247.2268,-317.3840,-310.1597,2909.1438,-269.1800,358.3864,-247.4034,-246.4990,-318.8533,0.7435
131,Decoupled scaling regresses,1,7,67.0189,12.2064,69.4572,99.3113,45.9938,25.3714,66.6132,75.2778,8.6931,61.4538,117.2023,78.6394,62.7840,7.6525,7.7413,72.9683,40.1865,390.1481,661.1635,1512.7110,243.8161,-5.2538,-6.7026,0.0641,-5.5414,2.7251,357.1923,3.5795,332.7640,56.6859,56.2288,-56.9968,11.2865,20.6450,-52.9592,-55.1453,7257.8709,-12.4132,1264.1177,163.3004,163.3098,-53.6807,0.9634
132,Tie-only smoothing: mixed scaling,2,9,33.2838,8.7535,34.9479,19.4652,34.2752,17.1388,29.4982,31.9742,7.0135,26.7042,16.3071,23.1245,25.8829,7.1360,7.4678,31.9717,12.3848,389.9476,561.6413,-269.0011,221.8940,-6.2248,-7.1212,6.7715,-5.9742,8.8909,209.8714,6.5149,167.8526,39.7149,39.1542,-159.9960,23.6950,-58.2975,-148.3963,-154.6433,10528.3722,-115.0874,1714.8940,117.7483,118.2258,-155.8314,0.9024
133,Coupled mem-floor scaling,2,9,30.0586,9.0076,30.8923,16.6497,33.5316,15.4703,20.3842,28.2148,6.6850,24.2803,15.5112,7.0391,21.9558,7.1198,7.5516,28.1731,11.5778,383.3745,545.0135,-303.5654,221.7772,-6.4819,-7.1974,-3.2186,-7.5921,0.4890,186.0958,3.3895,167.1282,39.7829,39.2349,-159.9963,8.8124,-27.8105,-156.7896,-159.5124,4541.3909,-115.6804,751.3741,-60.4412,-60.2563,-158.5023,0.8381
134,Hard-R + tie-G didn’t scale,3,14,14.0525,11.1386,12.1031,11.2605,28.8119,18.4592,8.1206,10.4428,7.1360,8.8868,17.5394,7.6771,10.4902,7.0251,8.1883,10.8422,15.0511,819.0088,650.1088,-1553.3853,270.9067,-7.1228,-8.5894,-5.2766,-9.1417,4.6544,74.5155,3.4431,99.9040,20.3233,19.7135,-639.9943,7.0031,-512.0504,-633.1695,-517.7679,4958.9922,-569.1823,495.6672,-409.9977,-399.2904,-636.3798,0.5687
135,Capped coupled normalization,4,9,27.8223,8.8035,28.7167,17.2649,33.1371,14.8944,7.1767,24.5487,6.7338,24.6539,14.9572,6.9420,20.5920,7.1225,7.4547,24.3663,11.6689,373.9339,536.8467,-367.3499,221.5063,-6.7338,-7.2002,-5.8563,-8.0746,-4.6493,183.7399,1.4678,167.0390,39.8571,39.2875,-159.9963,2.8368,-123.4242,-158.4078,-159.8674,2027.9508,-156.1252,366.0366,-135.5384,-135.5080,-159.6269,0.7865
136,L2 smooth coupled norm,5,9,31.5937,8.9636,32.8400,17.4832,33.5674,16.0975,16.5018,29.7911,6.8884,25.0504,16.3391,7.0068,23.4417,7.2194,7.5471,29.7602,11.9861,387.1242,554.1940,-287.7236,221.5963,-6.1708,-7.1688,-1.2979,-7.1757,3.8019,194.9550,6.2879,167.4384,39.7788,39.2447,-159.9961,15.0115,-21.8195,-154.3387,-158.7543,4889.9315,-114.9473,810.7798,-45.7216,-45.5204,-158.2816,0.8700
137,Quantile-coupled norm (mixed),6,6,56.6382,8.9003,59.6465,48.5446,34.7253,15.1879,10.5219,55.7013,7.3050,60.6993,15.8329,11.9128,54.6858,7.3731,7.5751,55.6578,12.1705,253.6421,536.0386,1469.8066,243.5459,-5.4068,-7.7327,-5.0620,-6.7631,-4.5431,347.6823,1.5224,290.6257,54.5113,54.0105,-56.9972,-0.1222,-34.4505,-56.9192,-56.9937,2275.5622,-46.2625,467.8352,-23.0607,-23.1140,-56.4889,0.8944
138,p-norm coupled norm (+cap),16,12,13.1490,8.0596,11.3390,10.4808,24.6858,14.6404,6.9579,9.4760,6.1545,8.6189,15.2695,6.5474,8.4924,6.6009,7.4851,9.4972,11.3527,642.3126,561.3197,-1845.4263,259.7602,-8.1853,-9.1830,-7.6427,-9.9514,-2.3780,35.5457,2.5192,48.4485,24.5291,23.8491,-452.9955,3.1968,-424.4645,-451.9610,-450.9347,2434.6978,-411.6687,174.6524,-399.3594,-397.0162,-452.1173,0.4569
139,p-norm coupled normalization,12,12,13.8097,8.5725,11.9630,10.5478,25.3993,15.3572,7.2308,9.9865,6.3857,8.5162,15.4944,6.8552,8.4691,6.7077,7.6755,9.9786,11.8397,649.1911,565.7769,-1789.2330,259.8840,-8.0683,-8.6650,-5.8034,-9.4076,0.1543,44.4075,2.9444,48.7772,24.7576,24.1165,-452.9953,10.4689,-341.4460,-450.1452,-448.1258,3482.7439,-378.1065,343.6518,-360.8010,-357.5843,-451.5437,0.5126
140,Smooth L2 coupling slows at high N,20,12,13.8142,8.4261,11.8075,9.9146,25.1991,15.0561,7.0523,9.3883,6.2899,8.5474,15.7642,6.7521,8.2543,6.7171,7.6132,9.3681,11.5727,643.4753,560.3655,-1894.1332,259.7738,-8.1463,-8.6805,-7.5279,-9.9500,0.3296,36.0822,3.1569,48.5191,24.7123,24.0562,-452.9955,2.6114,-426.0975,-451.7712,-450.9362,2443.8518,-409.0864,176.9241,-396.4857,-394.1579,-452.0741,0.4757
141,Smoothmax coupling adds damping floor,26,13,12.4975,8.9785,10.7496,18.6310,30.0931,17.3078,12.3597,12.0491,6.4544,6.8886,17.0923,7.0709,8.6908,6.6651,7.5528,13.8607,17.4241,896.5965,603.5283,-1663.8954,259.7189,-8.1499,-10.6734,-4.2882,-9.1002,-0.4721,53.2362,3.2594,58.7159,26.9441,26.2816,-452.9953,11.2636,-336.3413,-447.6240,-421.1727,4863.8023,-349.8468,573.7497,-327.8082,-323.2605,-451.0145,0.5550
142,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
143,softmin-responsibility forces,1,9,36.9947,13.2458,37.9163,70.2423,52.6234,25.0055,10.6820,41.3072,8.0045,32.9170,89.1168,13.5859,35.7593,7.7636,8.1810,44.6233,50.4137,661.3178,688.4522,642.4616,229.4196,-5.8279,-6.5732,3.0520,-5.9839,6.0408,265.1410,5.8498,239.6843,46.1092,45.7032,-112.9960,18.1300,-15.9131,-103.8392,-105.0984,9699.6892,-68.2994,1613.0301,168.1364,168.2917,-108.7817,0.9568
144,Softmin-G broke satisfied-clause silence,2,10,26.4249,12.4867,26.4981,40.9868,42.7514,20.1035,18.5288,27.8966,7.2913,22.2824,47.6022,8.6197,22.9682,7.3441,8.0159,30.2551,25.9637,585.5828,627.4421,-29.5087,292.6866,-6.4778,-8.5747,-1.4329,-7.0757,0.7031,197.5492,3.1844,192.1824,40.8331,40.3957,-159.9959,12.2809,-17.0529,-158.0061,-156.4212,4658.9164,-115.0880,768.5935,-43.1870,-43.0035,-158.2324,0.9040
145,"Gated soft-G helps mid, stalls high",3,14,8.0314,11.6535,8.0736,35.4286,38.5292,21.6818,8.8729,9.2839,7.0717,7.0785,33.0695,9.1245,9.0348,7.1447,8.5510,10.5600,38.5426,1459.2665,743.2184,-568.2350,292.2401,-6.7790,-7.6631,-5.9411,-8.0859,-1.8691,183.0167,1.5005,191.5104,26.0895,25.5976,-452.9949,3.9448,-363.9071,-446.4861,-412.9998,4947.8391,-384.6671,566.1208,-304.8814,-300.5615,-450.6774,0.6661
146,"Gate floor helps early, hurts endgame",4,11,18.2494,10.5602,18.2405,7.7829,32.1335,17.9295,7.8655,13.6242,7.2647,10.8995,16.6354,7.6534,9.7119,7.2992,8.3472,13.6227,13.0070,557.2627,565.0478,-1240.5059,270.7611,-6.5980,-7.5669,-5.0321,-9.1128,4.3989,74.4402,2.3153,86.2417,30.4110,29.8112,-319.9953,2.8538,-207.0529,-318.1634,-314.2926,2805.7478,-268.4499,332.9475,-246.8701,-246.0132,-318.8724,0.7125
147,"xl-adaptive gate: mixed, worse high-N",5,12,12.7689,11.7828,11.5538,38.3181,41.4993,21.6985,8.9136,15.0439,7.2026,8.8408,39.2797,9.2591,11.7989,7.2573,8.5066,16.2881,35.9959,1122.4327,668.3531,-655.2347,270.6478,-7.0795,-8.6121,-4.6619,-8.7645,3.2374,85.3484,3.1004,99.9028,30.9394,30.4620,-319.9953,8.5042,-228.3744,-315.9363,-313.5924,4116.4488,-263.8239,553.2415,-218.7438,-217.4014,-318.4333,0.7575
148,"xs-adaptive gate: mixed, no fix",7,14,9.6736,11.3957,8.7088,42.3141,43.5804,22.8466,9.3155,10.5207,7.0900,7.0973,35.8618,9.2988,9.4077,7.0747,8.5870,11.4362,45.2362,1693.9038,764.4260,-587.6742,292.3367,-6.8756,-9.1813,-4.9035,-7.7448,-2.8831,186.8718,1.4430,191.4582,26.2403,25.7302,-452.9950,7.6171,-386.3505,-450.9969,-441.2570,2402.7986,-394.8731,151.4681,-382.2813,-380.2360,-451.8348,0.6340
149,Hard-deadzone gate: mixed gains,8,13,13.8462,10.6433,11.1014,7.5837,25.5789,17.2668,7.6127,7.3046,6.9861,7.9166,16.2266,7.8166,7.8389,7.1672,8.4348,7.3863,13.4666,666.3544,601.0665,-1498.7769,292.2811,-6.6760,-8.6842,-6.2787,-8.2036,-0.1350,183.4086,2.9697,191.3104,25.3413,24.7637,-452.9950,3.5832,-356.1194,-449.4957,-440.4320,2734.5465,-384.3544,281.8468,-370.1451,-367.8314,-451.6506,0.5958
150,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
151,Softmin routing hurts large-N,1,13,16.9400,11.9665,14.1660,43.1857,47.6543,22.7984,9.2833,15.1198,7.3437,9.3084,42.8288,9.3496,11.7935,7.4303,8.4390,16.9120,41.4879,1254.2131,720.4039,-550.3300,303.5255,-6.1917,-7.1908,-3.7724,-7.3754,0.7759,240.6785,2.9074,238.7952,31.6725,31.1674,-319.9953,5.2131,-290.7985,-318.0441,-312.1210,2425.4201,-279.4794,215.4648,-261.6148,-260.9150,-319.0672,0.7850
152,Annealed routing still hurts scaling,2,9,37.2639,11.3965,38.8954,43.7765,40.5700,20.5999,9.2080,37.7123,7.6222,29.7063,50.0784,46.5623,29.6664,7.3850,7.8066,44.4065,21.9729,452.3391,613.4590,192.3664,229.3023,-5.9532,-6.6383,0.7182,-6.3888,3.6881,251.3461,4.7680,239.2590,46.5396,46.0488,-112.9961,14.3854,-22.2041,-106.0599,-110.0001,8114.7149,-68.3020,1359.2534,114.9490,115.0764,-109.5785,0.9419
153,Top-2 assist helps mid-scale,3,9,33.0340,9.2240,34.2870,15.2308,33.6144,16.6951,11.5858,30.8858,7.0224,25.0260,15.6518,33.2258,23.3358,7.1555,7.6220,30.8515,12.2864,391.3247,570.3657,-259.2287,221.7319,-6.5403,-7.1689,-1.4718,-7.2011,0.6388,191.6689,2.7114,167.4648,39.9334,39.3832,-159.9961,14.1981,-60.5932,-155.1979,-158.6587,4760.6039,-114.8327,787.6690,-48.8384,-48.6445,-158.3283,0.8752
154,ReLU-gated Top-2 assist,4,11,17.3668,9.1645,16.2546,8.6757,29.7465,15.6776,7.4735,13.9045,6.6596,9.9946,15.6888,7.2424,9.9847,7.0150,7.8083,13.8976,11.6612,543.0761,559.0900,-1323.0722,270.6841,-7.5625,-8.6610,-2.5413,-8.3405,-0.0870,88.5306,3.9430,85.8081,29.9384,29.3540,-319.9955,15.1189,-194.3500,-314.4256,-315.6384,6171.6890,-270.4217,886.5265,-171.4868,-169.3984,-317.7487,0.7039
155,Sigmoid-gated Top-2 assist,5,11,18.8936,9.4350,17.8467,8.9799,31.4266,16.2898,7.5699,14.2294,6.8399,11.4987,16.0726,7.2538,10.9000,7.0628,7.8770,14.1832,12.0045,547.6066,557.4682,-1314.6310,270.8139,-7.5979,-8.6476,-6.1774,-8.9558,-2.9997,76.4767,2.6326,85.9238,30.0759,29.4984,-319.9954,5.8512,-242.1994,-318.2751,-317.9388,3463.3499,-261.7686,446.7824,-237.8952,-236.7774,-318.7394,0.6810
156,Margin-gated assist breaks at N≈450,7,12,14.9816,10.1529,12.9914,23.1140,33.2336,18.2469,10.7933,13.8994,6.8391,8.1825,18.1870,7.7470,10.1640,7.0306,7.8658,17.2991,18.8532,766.3892,604.3856,-1209.4531,270.6652,-7.7320,-10.1717,-7.8067,-9.5541,-4.2698,73.0789,2.7745,99.3389,31.2944,30.7090,-319.9955,1.2753,-288.1730,-318.5262,-312.6998,2419.2980,-289.4896,285.2495,-271.0026,-270.2320,-319.1926,0.6702
157,Margin+pressure Top-2 assist,6,11,20.0489,9.4492,19.3023,9.9271,33.6093,17.2445,7.8904,16.5938,6.9630,12.0461,16.0955,7.3203,12.3248,7.1107,7.9479,16.5849,12.3862,551.9355,572.5250,-1263.7906,270.8700,-7.1805,-8.0938,-3.2067,-8.3928,3.0743,87.3599,4.7124,86.3588,30.0531,29.4687,-319.9953,12.0093,-207.6194,-315.1535,-312.4564,5449.3879,-271.8966,767.9507,-180.5247,-178.7234,-317.8827,0.7597
158,"Capped assist: stable, but slows at 320",9,11,21.2809,9.5735,20.7578,15.1485,36.2663,17.9288,12.1170,18.4716,7.0035,13.4574,16.5191,7.3087,14.1951,7.0628,7.7556,18.4270,12.5396,550.8280,578.0622,-1318.8268,271.1219,-7.3986,-7.5602,0.3543,-7.7237,3.8031,100.8432,5.1802,86.6760,30.1296,29.5525,-319.9952,18.7106,-162.1553,-312.1816,-306.0136,8278.2520,-273.2054,1226.1218,-104.4350,-101.6544,-316.7466,0.8016
159,"Assist cap helps small-N, hurts tail",8,9,31.7389,9.4071,32.3992,19.2384,33.6138,16.4776,7.6931,28.5850,7.0733,26.4387,16.1406,7.1914,23.4940,7.2240,7.8607,28.5334,12.2523,390.7443,561.6369,-294.5318,221.5856,-6.5540,-7.1832,-5.4195,-8.1282,-1.3555,184.3305,2.3062,167.2488,39.9381,39.3743,-159.9962,4.2627,-86.8941,-157.4234,-159.5714,2787.4423,-132.1816,557.9789,-106.0008,-105.9229,-159.1845,0.8442
160,"Pressure-sat assist: stable, modest",10,11,19.9535,8.5617,19.5055,9.2441,32.8606,16.1520,7.5825,16.6565,6.6935,12.0969,15.9653,6.8560,11.9928,6.9126,7.6898,16.6503,11.7355,543.7545,573.2720,-1370.4450,270.7509,-7.6235,-8.1630,-6.0864,-9.2035,0.1022,73.7812,2.9601,85.6785,29.6999,29.0702,-319.9955,3.8286,-242.6508,-318.5705,-317.9826,3287.8734,-267.8312,510.1780,-244.9820,-243.9177,-318.8454,0.6731
161,"HEBO_tuned_Assist cap helps small-N, hurts tail",8,12,14.3807,9.0420,12.5517,7.5216,25.9676,16.1554,7.4804,10.4888,6.5963,7.1945,15.9883,7.1178,7.6385,6.9035,7.7995,10.5198,12.2653,653.7138,569.3733,-1808.2319,259.9455,-7.9487,-8.6433,-3.5292,-8.9859,-0.2495,40.2149,3.1386,49.1487,24.9391,24.3086,-452.9951,13.8118,-363.6553,-447.4381,-442.7111,5288.0964,-374.6155,634.7448,-301.3716,-296.5673,-450.6606,0.5480
162,xl-decoupled Top-2 assist,16,11,19.8905,9.1780,18.8459,8.5826,32.4111,16.5036,7.7228,16.2683,6.8359,11.2591,15.9137,7.1435,11.5140,7.0310,7.9339,16.2686,12.0719,548.5481,562.1104,-1275.5424,270.7155,-6.9198,-8.6276,-4.0801,-8.6410,5.7565,84.4626,6.1139,86.0697,29.9692,29.4013,-319.9954,10.0554,-135.8134,-315.7842,-315.9216,4717.2252,-267.4984,652.0385,-203.5971,-202.0400,-318.2275,0.7280
163,Sat-pressure Top-2 assist stalls,17,11,19.4487,10.1629,18.5539,8.6027,32.1855,17.0855,7.7316,13.8644,7.0466,11.4915,15.9658,7.5534,10.4929,7.1576,8.0075,13.8761,12.4035,553.4390,560.8613,-1269.3569,270.8139,-7.6068,-8.1279,-6.5866,-9.0311,-4.0395,75.8553,1.7838,86.0593,30.3358,29.7578,-319.9954,5.0902,-231.7377,-318.2674,-317.3553,3231.9315,-264.2630,406.2235,-241.1979,-240.1718,-318.7884,0.6942
164,Bounded assist still breaks at 453,66,12,15.5956,10.6574,13.9084,33.8261,40.6645,20.6544,9.2893,16.7023,7.0066,9.6425,36.0858,8.3984,12.3864,7.0072,8.0590,18.3672,30.4313,999.1924,649.9328,-854.4747,270.6911,-7.7354,-9.1588,-6.7750,-9.1036,-3.1067,77.0771,1.8877,99.6121,31.6742,31.1132,-319.9954,4.3202,-264.5446,-317.8328,-311.7592,2671.9781,-281.2130,326.2973,-261.2221,-260.3744,-319.0471,0.7095
165,HEBO_tuned_Sat-pressure Top-2 assist stalls,17,13,8.8616,9.4144,7.3723,7.4513,20.4949,15.9650,7.3044,6.3920,6.6131,6.9166,15.6990,7.3254,7.6903,6.8700,7.9791,6.4835,13.0600,801.2435,559.5474,-1959.0147,49.0212,-8.6272,-9.1214,-7.0693,-10.1471,-5.1647,10.8983,1.7263,25.8001,20.1337,19.4938,-639.9948,4.3248,-558.3448,-638.0067,-619.5605,2426.4634,-549.1851,11.2107,-529.3955,-523.4633,-638.1478,0.3652
166,Smooth-gate assist hurts mid-scale,34,11,19.4426,9.5277,18.2832,9.3025,31.7697,16.3313,7.5335,14.2721,6.8614,11.9728,15.9025,7.3379,11.1388,7.0884,7.8660,14.3015,12.0346,547.7696,553.9029,-1318.6544,270.8001,-7.5892,-8.6573,-6.9917,-9.2513,-2.1537,74.2043,2.8758,85.7689,30.0898,29.5007,-319.9955,0.5870,-274.8131,-318.6948,-318.2686,3418.6892,-263.3766,437.1053,-239.7701,-238.6656,-318.7675,0.6778
167,Ambiguity-gated assist = slower,50,13,11.3067,9.4748,8.3146,7.4882,21.8905,16.2199,7.3989,6.4604,6.6514,6.9210,15.6999,7.3445,7.7266,6.8999,7.9567,6.5511,13.2248,803.0914,565.5926,-1925.4701,49.0426,-8.6153,-9.1007,-5.8663,-9.8568,-3.6987,15.3293,2.2046,26.4791,20.1536,19.5156,-639.9947,6.8997,-549.1332,-636.1923,-596.9669,3427.9258,-514.9258,175.0988,-487.4257,-479.3713,-637.5293,0.4000
168,HEBO_tuned_Ambiguity-gated assist = slower,50,13,9.1743,9.3372,7.0827,7.4384,20.4733,15.8615,7.2574,6.3796,6.6026,6.9168,15.7656,7.3488,7.6840,6.9056,7.9911,6.4718,13.0361,800.2460,561.2555,-1975.0284,48.9349,-8.6362,-9.1268,-7.8795,-10.3529,-3.9873,9.1702,1.8595,23.1647,20.0956,19.4468,-639.9949,1.2802,-565.2707,-638.5441,-627.1108,2094.5561,-559.9706,-53.0357,-542.7026,-537.4644,-638.3437,0.3526
169,Sigmoid-gated assist worsens 453,67,12,15.5902,10.3167,13.7838,19.8780,32.3988,17.9612,7.8895,11.5726,6.9365,7.5364,17.3770,7.6861,8.4017,7.0581,7.9365,17.5919,16.5944,712.1898,580.1055,-1443.9717,270.6640,-7.7112,-8.6502,-7.0515,-9.1878,-3.2995,74.0900,1.4191,99.6448,31.5329,30.9669,-319.9954,3.5033,-279.3199,-318.5760,-314.5211,2394.1169,-285.1438,226.9128,-266.2939,-265.5501,-319.1371,0.6711
170,HEBO_tuned_Sigmoid-gated assist worsens 453,67,13,9.2123,9.4240,7.2254,7.3582,20.3309,15.2896,7.0462,6.2679,6.5174,6.8927,15.5101,7.4550,7.5984,6.9408,7.8508,6.3594,12.7957,797.1354,545.3188,-1965.1479,48.8680,-8.7289,-10.1472,-7.5268,-10.2750,-5.9122,10.8409,2.0158,22.4999,20.1137,19.4875,-639.9949,2.2293,-586.4071,-638.1923,-626.9214,2170.6083,-562.4168,-29.5810,-544.9454,-539.4236,-638.3789,0.3341
171,"Super-sat assist: stable, modest",68,13,6.4019,9.1087,7.2518,7.4053,20.3703,15.6799,7.1887,6.3380,6.5728,6.9061,15.5422,7.1509,7.6487,6.8343,7.9897,6.4287,12.9424,799.6003,554.5343,-1955.2805,48.8905,-8.7287,-10.1381,-7.6175,-10.2515,-6.4389,10.6529,1.1507,22.8611,20.0320,19.3952,-639.9949,2.1622,-582.2375,-638.2387,-628.4028,2044.4804,-563.9502,-52.7625,-547.2340,-542.0393,-638.4115,0.3322
172,"HEBO_tuned_Super-sat assist: stable, modest",68,13,9.8728,8.9204,7.0580,7.3589,20.4046,15.2812,7.0596,6.2768,6.5101,6.8879,15.4550,7.1430,7.6071,6.8095,7.8789,6.3675,12.8270,797.6390,548.2320,-1944.5287,48.8177,-8.6872,-10.1457,-8.6818,-10.5540,-5.6664,7.7935,2.7023,21.8831,19.9405,19.2968,-639.9950,2.0935,-553.9950,-639.4254,-638.5030,1310.8173,-588.9421,-204.0443,-578.0408,-574.2694,-638.8655,0.3153
173,"Tunable super-sat: helps 320, hurts 640",69,13,9.0080,9.2513,8.0520,7.5091,21.6197,16.3082,7.4118,6.4296,6.6393,6.9293,15.6089,7.3092,7.7176,6.8977,8.0186,6.5204,13.2434,802.4582,565.4718,-1897.8924,49.2232,-8.5206,-9.0788,-3.7147,-9.4130,-1.0227,22.2526,3.2316,28.6739,20.0637,19.4555,-639.9947,10.1052,-544.7743,-633.8683,-554.8438,5244.3232,-512.3956,470.1875,-412.7648,-400.7629,-636.4295,0.4304
174,Peak-shift super-sat: weaker tail,81,14,8.3621,10.2232,8.0849,29.2510,35.7338,19.9648,9.1911,8.7597,6.6687,6.7658,26.4256,8.3623,8.6965,6.8217,8.1122,9.9207,34.5280,1697.8386,674.2996,-1195.1135,49.0205,-8.6341,-10.1377,-6.9142,-10.0977,-5.7890,10.6144,1.8546,33.3040,21.2733,20.7048,-639.9948,5.6717,-557.8335,-637.7667,-609.7634,2765.3401,-540.9102,73.9150,-518.7664,-512.0362,-637.9560,0.4351
175,Exponent super-sat assist (nu),89,13,10.9239,9.1057,7.7380,7.3960,21.1354,15.4970,7.1367,6.2959,6.5095,6.8837,15.7267,7.1963,7.6240,6.8518,7.8596,6.3883,12.8101,796.8830,558.7805,-2028.9274,48.7913,-8.7735,-9.6449,-8.1184,-10.4040,-5.5497,7.8259,1.7094,21.7139,20.0189,19.3589,-639.9950,1.9802,-582.6645,-639.1788,-636.6370,1966.0184,-566.3731,-152.3322,-550.2622,-545.2314,-638.4560,0.3336
176,Extra tail damping: no clear win,82,13,6.7027,9.2354,7.2530,7.3809,20.3132,15.3965,7.0920,6.2772,6.5224,6.8964,15.6215,7.2870,7.6107,6.8897,7.9131,6.3695,12.7984,796.8432,546.4348,-1997.2491,48.9612,-8.6969,-10.1459,-7.4469,-10.2214,-6.6390,9.5151,1.4325,23.9082,20.0527,19.4099,-639.9949,2.4335,-580.8305,-638.5150,-625.7887,2205.6220,-560.3356,-25.3446,-542.5071,-536.9368,-638.3426,0.3358
177,HEBO_tuned_Extra tail damping: no clear win,82,13,6.0852,9.1002,6.9109,7.3524,20.2476,15.1313,7.0150,6.2333,6.4783,6.8894,15.6089,7.2257,7.5818,6.8573,7.9570,6.3264,12.6912,795.9859,548.0730,-1993.8214,48.8221,-8.7499,-10.1505,-8.6386,-10.5540,-7.6035,7.8577,1.4458,21.9501,20.0083,19.3719,-639.9950,-0.1645,-609.0421,-639.4109,-638.4283,1338.7446,-589.1159,-195.3845,-578.0441,-574.1948,-638.8660,0.3088
178,baseline,0,12,15.5243,10.0993,13.7125,12.6003,27.4489,17.7168,8.0345,11.4519,7.1058,10.3567,16.5020,7.6375,10.8800,7.1602,8.3431,11.4992,13.4915,671.4138,580.2365,-1583.3919,260.1639,-6.8274,-7.5747,-6.0920,-9.6531,-0.5090,33.8208,3.4710,49.3886,25.3170,24.7271,-452.9947,4.5458,-362.7996,-444.3840,-420.3822,6815.1660,-403.4317,879.2288,-238.2582,-232.2342,-449.7202,0.6328
179,Softmin clause monitor (tau),1,12,17.2476,12.0402,15.5210,30.7085,40.3462,20.7637,8.5838,15.2348,7.2076,8.9887,35.4573,8.5567,10.8085,7.1904,8.1063,19.1818,27.7802,932.3705,643.5198,-854.1257,270.8432,-6.2475,-7.5468,-3.4969,-8.9604,9.2526,82.4671,4.2976,100.2827,31.6648,31.1109,-319.9952,4.2566,-175.7873,-315.6923,-304.9242,3670.6816,-266.2904,536.0506,-222.4146,-221.2585,-318.5014,0.7766
180,Degree-norm dv regressed,1,1,500.0000,500.0000,12.2128,500.0000,100000.0000,500.0000,500.0000,6.8248,5.8293,2.8122,500000.0000,5.4560,500.0000,7.3645,14.8680,500.0000,82.4870,377.0707,547.5205,4630.5812,100030.0000,200.0000,200.0000,200.0000,200.0000,200.0000,200.0000,200.0000,400.0000,122.6578,122.6728,0.0025,300.0000,500239.7895,1000239.7895,1000239.7895,500239.7895,500239.7895,500239.7895,500239.7895,500239.7895,500239.7895,0.9074
181,Soft memory monitor mismatch,2,9,30.3471,8.4469,31.5553,18.9162,33.5243,15.3197,7.6927,27.6069,6.7268,26.6882,15.5147,7.2040,23.8604,6.9827,7.3230,27.5798,11.7104,384.4415,558.2432,-290.8227,221.4669,-6.6469,-7.1974,-6.0363,-8.2042,0.5190,183.2752,3.3123,166.9232,39.5602,38.9822,-159.9964,1.9211,-108.2905,-158.1143,-159.7508,2409.4703,-145.4833,481.4998,-122.1089,-122.0529,-159.4258,0.8033
182,Hybrid deg+global scaling regressed,2,7,60.2890,13.6976,62.7675,89.9985,44.0196,22.8321,50.9675,66.2594,8.3994,57.8434,105.3365,74.9303,57.6509,7.8306,8.0899,67.4997,33.8627,370.7080,623.2052,1530.2626,243.8157,-5.1685,-6.6254,-1.0509,-5.6214,2.1865,358.0787,3.3971,333.2340,56.0609,55.6879,-56.9967,10.5464,22.9557,-52.8925,-53.1528,6390.6390,-12.4116,1122.5954,140.6293,140.6329,-54.0302,0.9629
183,Memory gating regressed,3,9,32.9681,9.7242,34.3829,37.2301,38.8076,18.3262,15.0326,32.3957,7.2648,27.4143,17.9948,19.8615,26.6047,7.2337,7.3983,38.0380,17.8357,421.2511,579.5332,56.9540,229.0115,-6.0859,-7.1663,-2.3880,-6.8738,0.1156,249.5324,3.4366,238.9324,46.1417,45.6666,-112.9963,9.5800,-40.1764,-107.6406,-111.2513,5922.8999,-68.3028,1008.4060,43.5488,43.6330,-110.6414,0.9154
184,xl growth amplified by xs,4,9,28.3048,8.6200,29.5298,19.0470,33.5402,15.3784,7.3377,25.6242,6.8013,24.8683,15.9402,6.7972,21.7652,7.0539,7.5641,25.6370,11.7856,383.4434,544.4142,-310.4684,221.5046,-6.7109,-7.1955,-5.9485,-8.1925,-3.1194,183.6712,1.7109,167.0798,39.6205,39.0661,-159.9963,1.1468,-126.2156,-158.2590,-159.8528,1973.4857,-155.8070,396.5626,-135.5743,-135.5501,-159.6273,0.7917
185,"Asym xs switch helps small-N, hurts big",5,13,18.7686,9.8361,20.1331,56.7261,61.2841,25.4349,20.6878,19.7747,6.6419,14.6297,39.8423,29.1083,17.0868,6.6709,7.4323,19.4625,50.1588,1520.5688,809.2505,-1002.9193,281.2634,-7.4186,-9.7244,-4.7472,-8.4638,-3.1959,125.2298,1.5027,144.1393,32.8858,32.2157,-319.9958,7.0214,-262.4708,-312.9806,-300.6053,9226.0367,-271.7958,1392.5811,-118.6343,-115.4331,-316.8633,0.7771
186,xl-hysteresis xs: no net scaling gain,6,12,20.8181,9.1416,914953.4118,17.9073,38.1317,17.6313,18.8641,20.3944,6.5707,13.3805,16.0726,6.6295,14.0304,6.7088,7.2363,22.0629,11.6073,536.4783,621.6208,-1527.6904,281.6475,-7.2710,-9.2121,0.9964,-7.1791,2.0379,133.1761,2.9351,144.4707,29.6557,28.9276,-319.9954,19.3777,-99.1481,-308.5411,-304.2660,13481.8985,-272.0091,2066.4637,16.5837,21.1765,-314.9126,0.7847
187,Faster xs turn-off not enough,7,12,18.6320,9.5725,19.9622,49.9797,56.7112,24.3450,19.5282,19.6407,6.7131,14.3069,42.0095,27.9122,16.4373,6.5992,7.4790,18.9075,45.1710,1372.4754,748.6651,-854.7674,270.6884,-7.7293,-9.1240,-0.8306,-7.7985,2.9130,84.2820,3.6997,100.2244,32.3850,31.7686,-319.9959,24.8387,-93.3574,-319.4059,-303.7570,2694.5395,-303.4934,336.0099,-285.6111,-284.6688,-319.3353,0.7429
188,HEBO_tuned_Faster xs turn-off not enough,7,13,14.9060,10.2148,15.3573,43.3599,51.4493,23.6362,15.2703,15.3997,6.7291,10.5327,35.9871,22.5684,14.5122,6.5263,7.6962,16.0307,44.3187,1680.6939,753.8224,-1072.3848,260.0810,-7.8618,-9.6402,-4.8110,-9.7555,10.8244,31.8529,5.6159,58.8947,27.6224,26.9460,-452.9952,7.1360,-242.9091,-443.7330,-395.0277,7934.9585,-383.1725,1075.7361,-234.5841,-227.2724,-449.6442,0.6461
189,xs self-hysteresis became too sticky,8,12,21.5177,9.9629,972120.6615,19.8288,50.6097,18.6250,21.0796,22.2450,6.8063,13.9822,26.2724,28.6837,17.3550,6.7535,7.2316,22.7395,12.3934,541.3324,718.9158,-1134.7694,281.6058,-7.2830,-9.2123,-1.5902,-7.5890,0.9247,128.0621,3.0968,144.4621,29.6348,28.9345,-319.9952,16.8908,-56.9758,-304.2031,-297.3218,16604.4568,-272.0060,2567.5021,104.6630,110.3142,-313.6142,0.8171
190,xs hysteresis became too sticky,11,12,17.9023,9.4244,19.0662,22.2193,38.5363,18.8069,17.1240,17.6642,6.5167,12.2366,18.0460,9.7353,14.1035,6.5854,7.1977,18.1770,16.6755,727.1605,616.4121,-1554.1943,270.5346,-7.8419,-9.1660,-2.3240,-8.3766,0.4690,78.8408,1.5747,99.8604,32.6493,31.9156,-319.9960,16.4864,-152.2475,-319.7269,-305.4489,1950.4093,-323.5611,198.2381,-309.6475,-308.9483,-319.7023,0.6869
191,Min-off xs decay hurt scaling,12,14,13.5755,10.1463,178245.8102,30.3466,56.2007,20.6289,15.0682,14.4502,6.7278,9.0309,37.5597,8.5732,14.2854,6.6258,7.6851,14.5259,31.0020,1230.5145,861.8026,-780.5607,259.8340,-8.3368,-10.6662,-6.1304,-9.8055,0.0469,30.5979,1.7043,58.4431,27.4453,26.6883,-452.9955,8.5911,-329.4518,-451.8311,-433.8331,2840.3330,-410.3180,258.7432,-397.3233,-394.5263,-452.0033,0.5705
192,Smooth xs gate leaked off-drive,14,14,15.0457,10.1417,15.3264,51.0732,57.4166,24.7925,15.7723,15.5153,6.6742,10.6101,37.9559,23.8824,14.5029,6.6332,7.7250,16.7270,51.0426,1939.2429,811.7476,-1142.1270,281.5027,-7.3362,-10.7161,-2.7137,-8.0523,0.8422,127.1833,2.7661,144.3605,27.4656,26.7991,-452.9953,10.6726,-307.6344,-448.0843,-406.6255,5757.0558,-347.1161,723.5369,-305.8376,-300.5503,-450.6289,0.6786
193,Smooth kappa gate regressed,15,14,13.8422,10.8292,548166.8556,60.1504,47.8125,26.1884,14.4442,14.7533,6.8761,9.9810,43.4707,18.5362,14.0528,6.6134,7.9612,15.1141,60.2069,2301.0106,927.9994,-618.9731,259.8739,-8.3396,-10.1438,-5.6430,-9.7556,-0.3893,31.2644,1.7520,58.5540,27.4696,26.7772,-452.9954,11.5975,-283.6857,-451.3998,-435.2109,2888.0599,-404.3531,263.6829,-390.6492,-387.8577,-451.9177,0.5897
194,Sqrt gate too aggressive near γ,16,14,13.4900,10.5373,567035.0536,51.3788,36.7339,24.7114,13.2962,14.3517,6.7848,9.0490,33.6695,8.6208,12.6084,6.6740,7.8620,15.1132,51.4170,1939.1540,829.5483,-808.1573,259.8330,-8.2526,-10.1557,-5.9095,-9.8055,0.4824,31.2143,2.2029,58.5458,27.4233,26.6688,-452.9954,9.0135,-325.6389,-450.2325,-429.1561,3676.9461,-385.2670,389.7122,-368.5088,-364.9899,-451.5948,0.5893
195,Rational-power gate too gentle,17,13,14.8933,9.8162,15.4589,49.2513,55.9497,24.4917,15.7226,15.4464,6.7210,10.9459,38.0698,23.5347,14.9539,6.5316,7.7702,15.8163,49.3501,1874.5302,771.3631,-1033.6104,260.1419,-8.1066,-9.6473,-4.5848,-9.7555,7.7166,32.4322,4.4031,58.8829,27.4288,26.7788,-452.9952,11.5430,-265.4975,-443.4870,-391.0631,8334.5980,-386.5063,1140.8359,-223.4689,-215.7888,-449.4761,0.6474
196,Finite-slope gate ≈ no gain,19,14,13.4207,10.1453,426589.8316,43.3100,43.0262,23.2476,13.8907,14.4260,6.7700,8.7861,37.9035,8.4095,13.0506,6.6388,7.7391,14.8004,44.7156,1675.1242,840.0277,-748.5040,259.7831,-8.3746,-10.1437,-5.5088,-9.7556,0.5834,31.1743,2.2290,58.4640,27.3965,26.6586,-452.9955,13.4702,-253.7544,-452.3791,-438.6030,2643.0520,-411.9368,141.8560,-399.3685,-396.7837,-452.0408,0.5701
197,HEBO_tuned_Finite-slope gate ≈ no gain,19,14,10.8134,8.7396,11.4168,20.1958,33.3653,18.1916,10.9914,10.8834,6.1310,6.4306,21.9237,6.8369,9.4476,6.3087,7.1376,11.1562,21.7538,1257.2734,640.7591,-1706.2962,48.8748,-8.7925,-10.6832,-2.7012,-9.1776,2.7818,36.3804,3.0036,30.6707,22.8606,22.0790,-639.9953,21.3358,-485.1387,-639.4335,-615.5980,1907.0751,-593.2708,-39.0118,-579.4379,-573.8932,-638.7819,0.3946
198,Hill gate: too soft near boundary,20,13,18.4311,9.6504,19.8271,65.0296,68.6590,26.3948,20.8528,19.6905,6.6518,15.1154,47.5585,31.4750,17.1619,6.6269,7.4935,19.3162,57.1117,1741.1011,857.1082,-716.7753,281.5872,-7.3255,-9.7139,0.1870,-7.2944,1.2138,132.4548,2.4737,144.4213,32.2796,31.6112,-319.9960,17.6377,-260.1614,-319.9172,-304.0937,1795.1019,-331.1489,291.6471,-320.0999,-319.4751,-319.8422,0.7305
199,Exp-sat gate: no scaling gain,23,14,10.9113,8.6799,10.7934,17.6931,31.0566,18.0297,10.8831,10.8849,6.2087,6.4197,16.9686,6.6989,9.0550,6.3913,7.2152,11.6503,18.9385,1159.2098,631.9772,-1862.8302,49.1547,-8.5390,-10.6711,2.0315,-8.3460,3.8337,42.7461,4.6977,33.5624,22.7837,22.0076,-639.9951,29.9946,-442.0101,-635.9344,-556.1038,5361.5221,-474.9968,513.5834,-434.5808,-421.6524,-636.7039,0.4667
200,Hard-sat ramp gate: no gain,24,14,10.9823,8.3908,11.7293,16.5180,31.1734,17.6584,10.8558,10.8306,6.1721,6.4260,17.3025,7.4414,9.0699,6.4197,7.0606,11.7639,17.4503,1109.2900,635.0477,-2043.7414,49.2257,-8.6373,-10.1643,1.4142,-8.4579,3.0269,39.7718,3.7568,34.6792,22.9256,22.1674,-639.9951,29.8387,-398.8323,-636.8694,-566.7265,4872.4236,-488.5985,431.8244,-451.7017,-439.9117,-636.9589,0.4640
201,Split xs off vs hold gains,25,14,10.7850,7.9237,11.1538,13.1423,28.0335,16.7442,10.5842,10.4972,6.1559,6.3844,14.9287,6.4846,8.6449,6.3801,7.1112,10.6398,13.1241,978.9733,614.7240,-2272.5122,45.9802,-8.3454,-9.5429,-0.0554,-9.8874,8.7682,23.7917,6.9000,20.7640,14.6492,13.8992,-904.9944,18.9297,-660.5317,-894.3341,-486.5142,9925.1563,-703.6835,1032.6247,-220.1158,-170.7945,-894.4689,0.4354
202,Violated-side xs boost destabilized,27,14,11.2944,8.8214,11.9523,32.8168,43.0343,21.2828,12.0393,11.6235,6.3645,6.7926,27.0706,16.1943,11.0436,6.4027,7.4206,12.2287,37.4540,1830.2389,723.1562,-1313.5944,49.4077,-8.3159,-10.1115,4.8193,-7.8627,7.3246,47.3767,5.8011,37.9733,22.6697,22.0055,-639.9949,34.5640,-407.1292,-633.2004,-516.4253,7256.6317,-473.7845,815.1631,-348.5742,-331.7342,-635.4651,0.5444
203,Tapered xs-on bump still unstable,28,14,10.8441,8.9424,10.1859,20.2162,32.2289,18.5488,10.9830,10.9960,6.2610,6.4611,18.6390,7.0056,9.3754,6.4833,7.2561,11.6954,22.0045,1261.9034,648.0696,-1697.1705,49.2551,-8.4415,-10.1645,0.8405,-8.5507,2.9126,37.6858,5.0338,35.2025,22.4829,21.7349,-639.9951,27.5065,-510.0175,-637.0233,-564.9644,4924.1058,-486.4256,442.9891,-449.1015,-437.2111,-636.9187,0.4721
204,Zero-slope xs-on bump stabilized,29,14,10.4029,8.0159,9.4753,10.9926,22.9807,16.0600,10.0717,9.6848,6.0679,6.3505,15.5293,6.5103,7.5503,6.4885,7.3117,9.7738,12.5530,974.0189,607.3905,-2434.1750,45.7253,-8.4588,-9.6203,-1.1586,-10.7996,17.3753,10.5082,6.2986,17.6433,14.6616,13.8612,-904.9946,9.5995,-674.7674,-898.9049,-601.3124,7780.3603,-625.2559,667.2687,-358.9453,-318.6823,-896.6002,0.3781
205,HEBO_tuned_Zero-slope xs-on bump stabilized,29,14,9.8625,7.6060,8.5361,10.2930,21.8753,15.3223,9.0249,8.7776,5.9713,6.3152,14.9314,6.2891,7.4033,6.4232,7.3814,8.9117,12.3493,970.4176,598.8180,-2380.2577,45.4950,-8.9446,-10.1424,-3.2735,-10.8539,9.3466,8.0994,5.0387,14.7656,14.4601,13.6791,-904.9947,7.5234,-722.0979,-901.1694,-681.7866,6162.4940,-630.3494,395.0119,-464.7056,-431.5290,-898.1794,0.3175
206,Norm-Gaussian xs-on bump (worse),30,14,10.5457,7.9071,10.1381,12.6882,26.5212,16.5365,10.4629,10.3225,6.1419,6.3863,15.4633,6.4682,8.5731,6.4102,7.2007,10.4657,12.9791,975.4870,617.4778,-2346.9212,45.8090,-8.5106,-9.5522,-1.3518,-9.7806,6.3330,21.2971,7.2815,19.2981,14.5926,13.8453,-904.9944,21.3720,-678.4047,-892.8499,-461.7454,10464.4775,-702.3495,1122.7199,-186.4196,-134.5502,-893.9762,0.4363
207,Tunable tail xs-on bump (a_on),32,14,9.9744,7.5183,8.9695,12.2176,22.4933,15.5656,10.1337,9.8444,5.9368,6.3259,15.0448,6.2323,7.7461,6.4088,7.2485,9.9821,12.2653,969.9946,590.9550,-2402.1525,45.8494,-8.5767,-10.1129,-0.1561,-9.3664,7.7697,11.8567,8.3621,19.4846,14.4110,13.6569,-904.9945,26.0839,-621.9158,-890.6354,-359.1467,12807.4547,-672.9780,1504.2984,-42.6764,20.4554,-891.8764,0.4207
208,"xs-scaled bump: stable, not faster",31,14,10.3563,8.0479,9.4244,10.8241,22.8330,15.8871,9.5359,8.9135,6.0833,6.3408,14.9778,6.4699,7.4381,6.4190,7.3432,9.0424,12.6639,974.9784,603.6417,-2341.5928,45.6590,-8.5490,-9.6244,-1.7976,-10.8027,16.9845,9.7799,6.5550,16.9082,14.6997,13.9041,-904.9946,11.3748,-753.9065,-899.5604,-624.7884,7307.0129,-611.6926,589.1824,-389.5913,-351.4079,-897.0597,0.3566
209,Adaptive-T softmax gap gate,90,7,50.8938,9.5437,52.1973,38.4880,34.4167,15.7627,8.1939,45.6035,7.5789,50.8707,17.0427,7.4205,45.0368,7.5190,7.8810,45.6766,12.9762,296.7896,549.6829,945.4502,235.9660,-5.7750,-6.6897,-5.8489,-7.2536,0.5480,298.6033,3.1622,250.0863,49.9140,49.4316,-79.9968,3.1362,-34.0569,-78.7736,-78.9422,2036.9407,-69.0096,231.7352,-47.6493,-47.7116,-79.5118,0.8989
210,Smooth hi-ramp w/ mid regressed,90,14,5.5738,7.3771,6.6812,6.5490,18.9799,12.7579,6.0945,5.2302,5.4545,6.0713,13.9816,6.1473,6.7697,6.2117,6.9264,5.3755,10.9038,947.9509,535.3103,-2502.1389,44.8090,-9.0638,-10.1743,0.2000,-8.9553,2.8906,21.6191,4.2649,8.0474,14.3147,13.5384,-904.9954,23.4144,-737.6469,-898.4900,-779.3816,4499.9559,-719.7687,141.1726,-595.0580,-568.7509,-899.9775,0.1658
211,near_gamma-shifted hi-ramp,91,14,6.3184,7.5215,6.4079,6.5744,19.0097,12.9570,6.2131,5.2964,5.5057,6.0665,13.6590,6.2801,6.7845,6.2316,6.9759,5.4395,11.0781,950.9656,548.1674,-2418.4483,44.9155,-9.1512,-9.6680,-2.4565,-9.4801,-0.8883,11.4856,2.1909,8.9584,14.3818,13.6183,-904.9953,22.8396,-717.9045,-901.6535,-815.2429,2200.9207,-800.9129,-238.0604,-738.4074,-722.9624,-902.0728,0.1498
212,Severity-gated tie smoothing,91,10,18.9623,8.6033,17.6540,10.7946,31.1861,13.6250,6.5525,13.3113,6.3401,17.8859,14.3601,6.9090,13.8045,6.9293,7.6707,13.2958,10.9549,445.6072,523.9224,-777.0295,213.9759,-7.2569,-7.6791,-4.6232,-8.1301,-3.6152,126.6185,1.1284,126.1783,34.6355,34.0891,-225.9962,8.3252,-164.0189,-223.9526,-224.8919,898.8190,-237.3390,86.2409,-247.1201,-247.3915,-226.2937,0.6912
213,Symmetric near-gamma hi-ramp,92,14,5.7960,7.3237,6.3293,6.5531,19.0088,12.8488,6.1568,5.2779,5.4932,6.0724,13.5490,6.1181,6.7773,6.2192,7.0356,5.4216,11.0284,950.5726,543.0819,-2427.5328,44.8424,-9.2551,-9.6728,-2.8028,-9.5417,-1.3312,11.7831,1.7523,8.2979,14.2875,13.5319,-904.9954,22.4442,-711.5660,-901.8287,-819.5594,1911.9615,-812.3074,-286.0743,-757.8346,-743.6317,-902.3578,0.1330
214,Tie+gamma band gate (dxs),92,10,20.5486,8.8711,18.7658,10.8247,32.2659,13.5774,6.4818,14.3929,6.4110,18.3591,14.4596,7.0922,14.4226,7.0664,7.7185,14.4026,11.0841,446.7438,513.0810,-771.2551,213.8942,-7.3077,-7.6768,-3.7399,-7.9668,-2.7337,130.9157,1.2030,126.1833,34.7530,34.2104,-225.9962,8.6942,-155.4996,-223.9636,-224.5788,617.8470,-238.0715,30.0903,-254.8771,-255.4753,-226.4043,0.7077
215,Near-gamma-only hi-ramp shift,93,14,5.4102,7.2069,6.3482,6.5329,18.8767,12.4951,6.0595,5.1633,5.3781,6.0504,13.6802,6.0563,6.7404,6.1985,6.9079,5.3070,10.7448,945.8219,537.4500,-2462.7387,44.9105,-9.2371,-10.1780,-2.2616,-9.4142,-0.4145,11.9768,2.1725,8.9238,14.2253,13.4490,-904.9954,23.2666,-681.9719,-901.8376,-811.1788,2440.9328,-796.7421,-198.1054,-726.6105,-709.8124,-901.9027,0.1232
216,g0–kappa temp coupling regressed,93,10,19.6682,8.7668,18.2269,10.7437,31.7889,13.7260,6.6343,14.2471,6.4025,17.8990,14.5255,7.0513,13.9228,6.9744,7.6933,14.2440,11.1675,447.3500,524.1768,-737.9408,213.9972,-7.1987,-7.6465,-1.5552,-7.6290,-0.2348,134.8491,1.8039,126.4463,34.6481,34.1269,-225.9961,12.3495,-146.7816,-221.9448,-222.9786,1671.9213,-227.4604,228.7462,-215.9406,-215.7929,-225.8352,0.7303
217,Delay-only hi-ramp coupling,94,15,5.4588,7.5179,6.5811,10.1629,19.0560,13.3819,7.0116,5.3584,5.5850,6.0425,14.2818,6.3298,7.0188,6.1984,7.1755,5.5622,11.7834,1197.3083,558.7503,-2708.9569,-8.8496,-9.5854,-11.1630,-9.0488,-11.5541,-1.0594,-0.2364,3.7481,5.0262,9.4021,8.5836,-1279.9948,3.7032,-1129.6347,-1274.7702,-906.1485,5550.7529,-954.7135,4.0017,-591.1907,-531.4448,-1268.9981,0.1495
218,Tie-density temp (dxs) regressed,94,10,19.1508,8.7022,18.0558,10.9051,31.6040,13.7916,6.6645,14.0609,6.3599,17.7548,14.5011,6.9879,13.7881,6.9319,7.6773,14.0452,11.0540,446.2062,531.1734,-773.2653,213.9030,-7.1861,-7.6598,-1.8306,-7.6709,-0.6051,135.9536,1.9362,126.3591,34.6203,34.0699,-225.9961,11.6775,-150.8735,-221.8410,-223.5522,1517.0237,-230.4666,201.4846,-222.4575,-222.3465,-225.9321,0.7218
219,Convex delay-only breakpoint,95,14,7.3833,7.3009,6.6986,6.5663,18.9388,12.7346,6.1812,5.2382,5.4408,6.0609,13.6244,6.0962,6.7633,6.1655,6.9703,5.3821,10.9083,949.0241,542.4008,-2449.9471,44.8228,-8.9372,-9.6697,0.0497,-8.9923,2.6237,21.0118,4.7036,8.1662,14.2918,13.5346,-904.9953,21.9892,-767.3193,-898.5372,-781.7938,4355.5694,-723.7343,119.0454,-602.8696,-577.3334,-900.0908,0.1662
220,xl-sharp window (regressed),95,15,6.6211,7.2817,6.7869,10.3555,18.9992,13.4362,7.4022,5.3892,5.5768,6.0289,14.1115,6.1339,7.0183,6.1152,7.1174,5.5919,11.8200,1198.1430,562.4664,-2671.0014,-8.7095,-9.6097,-10.6585,-8.0542,-11.5541,-1.7108,0.8105,4.1594,6.4062,9.3229,8.5068,-1279.9947,3.8230,-1134.1698,-1273.0562,-780.6221,7058.9488,-882.8147,252.4223,-440.3361,-368.4659,-1266.7961,0.1768
221,Concave delay-only breakpoint,96,11,15.0865,7.5023,14.6013,7.1253,28.0376,12.9765,6.4200,12.3698,5.6170,11.3563,13.7755,6.0831,8.2454,6.3995,6.8287,12.2752,9.6074,512.3493,539.5783,-1520.0464,206.6785,-7.7219,-8.1842,-1.7335,-8.0291,-0.8260,79.5903,1.4961,85.8395,29.1869,28.5046,-319.9962,18.5007,-207.2119,-316.3049,-314.4035,1999.1697,-317.9470,213.3106,-314.2147,-313.4799,-319.8818,0.5415
222,Safe xl-sharp cap (near-tie),96,14,5.6805,7.3024,6.3179,6.5321,18.8996,12.5977,6.0537,5.1774,5.3939,6.0482,13.5326,6.1297,6.7357,6.2244,6.9228,5.3205,10.7907,946.9443,544.7350,-2459.3626,44.7393,-9.1263,-10.1803,-2.3571,-9.4292,-0.4794,15.1430,2.9851,7.5524,14.2581,13.4761,-904.9954,20.8910,-751.6367,-901.1111,-812.2170,2363.9887,-800.2209,-208.4341,-732.1349,-715.6457,-901.9840,0.1244
223,Abs sharpness floor regressed,97,11,12.1977,7.4745,11.2681,7.2561,24.4718,12.6540,6.1347,9.2185,5.6024,11.5935,13.4083,6.0720,8.6181,6.4972,6.9279,9.3048,9.5306,508.9629,527.0437,-1518.4523,206.5369,-7.7466,-8.2066,-3.3505,-9.0384,2.5408,77.6098,2.2268,85.5037,29.1637,28.4999,-319.9964,4.9370,-223.1824,-318.6389,-315.9876,996.0729,-331.3604,37.9852,-351.2081,-350.8762,-320.4320,0.4782
224,Near-γ tie smoothing regresses,97,9,29.2235,9.5880,29.2243,17.3717,33.6129,15.3154,7.1031,24.0634,7.0439,26.2527,15.5698,7.3395,22.4562,7.3285,7.8368,24.0291,12.1924,391.0400,536.0635,-216.8655,221.1732,-6.9001,-7.1937,-7.1123,-8.3486,-6.3715,186.5821,0.9476,167.0104,40.0283,39.4828,-159.9963,1.0971,-106.8961,-159.1246,-159.8570,1120.6322,-169.5094,88.6780,-165.1734,-165.5560,-160.0619,0.7991
225,Delay-only gain broke xl-release,98,11,14.4558,7.3306,13.8324,6.9504,27.2555,12.6544,6.2811,11.5443,5.5358,11.3341,13.2460,5.9533,8.2639,6.4335,6.7869,11.4726,9.4693,511.5318,537.4521,-1498.4002,206.6057,-7.8052,-8.1942,-1.7889,-8.0262,-0.8070,80.7285,1.4010,85.7085,29.1109,28.4210,-319.9963,17.6941,-209.3823,-316.2296,-314.6174,1988.5188,-320.9886,211.8790,-317.3170,-316.5763,-319.9284,0.5182
226,Band-pass assist regressed,98,9,30.1150,8.7285,31.2797,19.1560,33.5457,15.6923,7.4842,27.1469,6.8789,25.5358,16.1730,6.9857,22.4107,7.0834,7.5282,27.1345,11.9603,385.7905,554.3066,-301.5811,221.5306,-6.7135,-7.1828,-5.8767,-8.0486,-3.9610,183.8878,1.2756,167.2316,39.6915,39.1612,-159.9962,3.7334,-100.3591,-157.8549,-159.7304,2342.7001,-143.5656,412.8837,-120.3402,-120.2911,-159.3992,0.8101
227,Norm-gap gate hurt near-sol clauses,99,10,17.8180,8.6663,17.6339,10.8866,31.2007,13.9705,6.6981,13.5992,6.4458,17.8274,14.4260,6.9960,13.9207,6.9697,7.6860,13.5838,11.2275,448.7384,529.9726,-742.1927,213.9593,-7.2803,-7.6557,-3.1060,-7.8718,-0.9053,131.7555,1.6116,126.3983,34.6633,34.1313,-225.9961,11.4285,-143.6213,-223.2705,-223.6882,883.0924,-233.0392,82.4993,-245.0957,-245.4950,-226.2609,0.7085
228,Near-gamma thr-shift regresses tail,99,14,7.4439,7.4385,7.0554,6.6283,19.0594,13.3552,8.0943,5.3616,5.5229,6.0811,13.6975,6.1859,6.8197,6.2350,6.9892,5.5032,11.1650,952.5117,556.2033,-2413.4832,45.0994,-8.9019,-9.6457,2.2661,-8.6358,5.7016,21.9216,4.8499,10.7926,14.3704,13.6130,-904.9952,29.4975,-702.5054,-897.2504,-756.2673,5983.9397,-655.1140,383.7553,-495.4457,-462.6265,-898.5161,0.2314
229,Tunable post-power warp (fails),100,11,14.9247,7.5870,13.7702,6.9560,27.0752,13.0780,6.4792,11.6089,5.6880,11.3833,13.3398,6.1682,8.1950,6.4889,6.9169,11.6249,9.7956,515.9804,544.3029,-1439.6301,206.6236,-7.6816,-8.1721,-1.5144,-8.0010,-0.1167,81.5787,1.7576,85.9659,29.2356,28.5863,-319.9962,19.3839,-161.3811,-315.5648,-313.8274,2134.4651,-314.2361,235.2339,-308.1573,-307.3841,-319.7912,0.5651
230,Abs-min window floor regressed @905,100,14,7.1049,7.4856,6.8366,6.5747,18.9781,12.9416,6.4717,5.2702,5.4779,6.0649,13.5727,6.2440,6.7856,6.1810,6.8919,5.4128,11.0318,950.2977,545.8837,-2399.5225,44.9935,-9.0860,-9.6624,0.9636,-8.8433,3.6978,20.0809,3.9716,9.7424,14.3739,13.5921,-904.9953,28.7079,-685.7457,-898.3685,-771.2940,5038.5196,-695.7076,228.6020,-558.2255,-529.6045,-899.4367,0.1942
231,Post-power warp exp regresses,101,11,12.8738,7.4498,11.8375,6.8811,25.1528,12.6431,6.2289,9.2646,5.6293,11.3768,13.2117,6.0489,8.3043,6.4336,6.9729,9.2763,9.6666,514.4739,527.7936,-1440.7952,206.5986,-7.7613,-8.1921,-2.8769,-8.4454,-0.6531,78.1833,1.3989,85.7331,29.1807,28.5140,-319.9963,12.7357,-194.2565,-317.4434,-315.4857,1258.8569,-325.0661,83.9268,-338.3399,-337.8701,-320.2413,0.4961
232,"u_floor gate: helps small N, hurts scale",101,10,18.9250,8.7351,18.3523,11.2095,31.8667,14.0978,6.6881,14.3292,6.4850,18.1831,14.6210,6.9487,14.4309,6.9610,7.6856,14.3477,11.2468,448.3260,531.5045,-783.5333,213.8560,-7.3231,-7.6678,-3.2099,-7.8869,-0.8634,133.4789,2.0467,126.3123,34.7267,34.1824,-225.9961,11.7419,-155.9795,-222.9736,-224.1113,873.3847,-234.2642,75.9371,-243.8577,-244.2519,-226.2426,0.7147
233,Weak-band blended mid-shift,102,11,14.7296,7.5027,13.5967,6.9757,26.9163,12.8802,6.2962,10.8670,5.6415,11.4646,13.3868,6.0820,8.4180,6.4405,6.9452,10.8662,9.6699,514.3026,536.2266,-1468.9647,206.5149,-7.7495,-8.1922,-3.1320,-8.2654,-1.7421,79.0486,1.6843,85.7427,29.2153,28.5679,-319.9963,17.2757,-157.9358,-317.0469,-315.6704,1136.8423,-325.7723,59.4910,-344.1440,-343.7400,-320.3273,0.5156
234,Shifted-tanh warp (mu=0.75),102,14,7.4936,7.5093,6.5608,6.6083,19.0675,13.1003,6.3253,5.3720,5.5666,6.0788,13.7838,6.2981,6.8177,6.2123,7.0051,5.5154,11.2474,953.6882,552.6827,-2377.6229,44.9537,-9.1284,-9.6501,-1.8497,-9.3783,-0.1522,13.0162,2.2436,9.3175,14.3505,13.6187,-904.9952,25.6471,-682.0855,-900.7665,-807.7063,2686.6519,-780.5607,-159.1058,-704.8964,-687.4054,-901.5805,0.1690
235,Tanh warp helps tail slightly,103,14,5.2456,7.2525,6.2656,6.5125,18.8528,12.3140,5.9878,5.1238,5.3478,6.0444,13.5029,6.1156,6.7232,6.1972,6.8558,5.2669,10.6602,944.9707,535.9724,-2442.1630,44.8729,-9.2577,-10.1804,-2.6076,-9.4766,-0.9673,11.2650,2.0601,8.5740,14.2048,13.4220,-904.9955,22.9594,-703.1631,-902.2076,-815.5705,2143.8078,-808.6873,-246.5660,-746.7174,-731.1975,-902.1978,0.1104
236,Sigmoid hi-ramp reaches 1280,103,15,5.5120,7.4677,6.6145,10.2650,19.0394,13.3984,7.2902,5.3387,5.5642,6.0427,14.4821,6.2968,7.0142,6.2466,7.1902,5.5429,11.7213,1196.6098,560.0392,-2734.7884,-8.6921,-9.6203,-11.1632,-7.9347,-11.5541,-0.7251,0.9817,3.6493,6.6269,9.3843,8.5605,-1279.9948,3.0630,-1149.6852,-1275.2255,-884.2435,5817.7492,-941.4591,48.4869,-564.5307,-502.6249,-1268.6090,0.1572
237,Tanh hi-ramp regresses,104,11,10.3601,7.4926,9.9306,6.9620,23.2652,12.3687,6.0469,7.2827,5.5300,11.5821,13.3088,6.1187,8.5649,6.5148,6.8341,7.2790,9.3868,504.8619,524.4216,-1538.2182,206.4583,-7.8870,-8.2059,-2.9977,-8.2229,-1.5802,80.1892,1.3742,85.5337,29.1700,28.4977,-319.9964,14.6446,-219.5535,-317.1041,-315.6362,1207.7101,-330.9231,77.8225,-345.8812,-345.4176,-320.3542,0.4670
238,Decouple weak_band from breakpoint,104,14,5.1632,7.6280,6.0197,6.5423,19.0876,12.9444,6.1409,5.3226,5.5496,6.0800,13.6397,6.3416,6.7878,6.2541,7.0799,5.4657,11.1551,951.8326,538.4055,-2405.0633,44.7710,-9.3073,-9.6750,-4.4903,-9.9883,-3.3015,7.4430,0.9347,7.7450,14.4445,13.6957,-904.9954,17.5330,-726.6442,-903.5130,-840.8464,604.1894,-857.0835,-512.7268,-840.9614,-832.5971,-903.5915,0.1255
239,Hi-warp boosted too early,105,11,8.3339,7.3583,8.6506,6.8866,21.9991,11.8600,5.8862,6.4143,5.4006,11.5427,13.1310,6.0035,8.5421,6.5044,6.7804,6.3835,9.1775,507.1411,523.9940,-1516.0929,206.3416,-7.8189,-8.7120,-3.2484,-8.3106,-2.2996,81.6603,1.5127,85.4169,29.0803,28.3807,-319.9964,13.3424,-220.6133,-317.0202,-315.8412,1064.0093,-335.5016,51.1970,-354.5618,-354.1837,-320.4828,0.4334
240,Soft upper weak-band edge,105,14,5.4311,7.6939,5.8624,6.5219,19.1394,13.1440,6.1036,5.3470,5.5817,6.0901,13.6335,6.3528,6.7975,6.2868,7.0710,5.4901,11.2486,952.7102,536.8042,-2417.6018,44.7190,-9.2694,-9.6779,-4.8944,-10.2968,-1.2463,6.7243,1.5657,7.4233,14.4981,13.7185,-904.9954,15.4855,-737.2794,-904.0968,-841.0351,353.9127,-867.5957,-554.0242,-856.8879,-849.4176,-903.8762,0.1279
241,Tunable gamma-edge softening,106,11,13.8955,7.3290,12.5221,7.0583,25.7526,12.6951,6.1291,9.5501,5.5905,11.6039,13.1830,5.9490,8.6541,6.4899,6.8557,9.6664,9.4949,506.6730,522.5369,-1529.4591,206.4074,-7.7608,-8.2083,-4.5400,-8.8359,-1.5563,76.5442,1.9769,85.4801,29.1464,28.4652,-319.9964,11.1454,-184.8338,-318.3645,-316.9140,643.4596,-335.1083,40.8656,-367.8228,-367.9739,-320.6720,0.4625
242,Hinged hi-tail warp regressed,106,14,6.9389,7.5175,6.1777,6.5422,19.0041,12.9404,6.1390,5.2761,5.4908,6.0635,13.5625,6.2151,6.7691,6.1722,7.0500,5.4187,11.0505,950.4583,543.2777,-2422.3792,44.7910,-9.2876,-9.6765,-3.6900,-9.7174,-2.7011,9.5469,1.3266,7.8836,14.4287,13.6487,-904.9954,20.6139,-726.8727,-902.7321,-831.5673,1162.8458,-838.8764,-410.1313,-805.9927,-795.1078,-903.0630,0.1244
243,Tunable upper-edge exponent,107,11,14.9451,7.8797,13.5960,7.3827,26.9555,13.1049,6.2881,10.3218,5.6861,11.7862,14.0045,6.3803,8.8292,6.5627,6.8736,10.2556,9.6412,510.5924,535.7540,-1575.0027,206.5423,-7.8485,-8.1980,-2.7699,-8.1940,-1.8963,79.3439,1.0431,85.6747,29.3998,28.7113,-319.9963,16.5646,-198.4190,-316.9872,-315.4224,1332.2074,-326.2985,98.9088,-337.9995,-337.4929,-320.2366,0.5370
244,Ultra-late hi-boost regressed,107,14,6.4632,7.4599,6.1332,6.5339,19.0194,12.7641,6.1120,5.2770,5.5026,6.0752,13.6226,6.2509,6.7820,6.2172,6.9917,5.4201,11.0573,950.2213,536.0662,-2393.0165,44.9767,-8.9949,-10.1720,-2.6304,-9.8177,1.1363,9.6211,3.2887,9.5438,14.3375,13.5660,-904.9954,22.2158,-675.0089,-902.7295,-810.2116,2223.1337,-802.1693,-241.0803,-736.7901,-720.8544,-902.1069,0.1409
245,Logit-shift w_hi warp (245),108,14,7.4910,7.4517,5.8629,7.5617,19.1181,13.6095,6.3500,5.4079,5.6007,5.9039,13.3589,6.2296,6.6605,6.2163,7.0897,5.5513,11.5147,955.1131,564.1471,-2331.2907,44.9924,-9.0601,-9.6455,-6.5973,-10.3579,0.2235,21.5917,2.8189,8.4115,14.3517,13.5996,-904.9953,13.6287,-736.7927,-902.9534,-819.4103,2107.7423,-801.9850,-247.4358,-737.6644,-721.9997,-902.2178,0.1601
246,Endgame-gated hi-tail reached 1280,108,15,5.6966,7.3598,6.4680,10.0917,19.0072,13.1317,6.2436,5.3133,5.5470,6.0361,14.1653,6.1995,6.9971,6.1864,7.1662,5.5175,11.6645,1196.3691,551.3634,-2716.4729,-8.9616,-9.6460,-11.1663,-9.2961,-11.5541,-2.3943,-0.4582,3.4088,3.9889,9.3530,8.5296,-1279.9949,2.4068,-1171.6244,-1274.9089,-935.7737,5178.3415,-975.5035,-56.9748,-629.3631,-572.3390,-1269.5571,0.1227
247,Global-mean g gate too strict,109,11,4.8495,7.6505,6.6418,6.9931,19.9711,12.5722,6.1003,5.3038,5.6025,11.6289,13.3461,6.2165,8.6077,6.6127,6.9498,5.3149,9.5322,511.6951,529.1911,-1495.1273,206.4561,-7.8927,-8.2050,-4.1533,-8.4885,-3.3317,76.9761,0.7289,85.5533,29.2717,28.5979,-319.9963,13.2241,-209.1682,-318.2077,-316.6675,679.0023,-333.2621,-11.7488,-366.4548,-366.5223,-320.6530,0.4230
248,Weak-band abs-floor regresses tail,109,14,7.1359,7.4909,7.1064,6.6521,19.3728,13.7677,6.7332,5.4516,5.6485,6.1159,13.9270,6.2402,6.8765,6.2823,7.1099,5.5954,11.4893,956.6008,556.4926,-2390.8206,45.0955,-8.8631,-9.6237,2.2324,-8.5869,5.6348,23.0208,4.8969,10.7116,14.3729,13.6253,-904.9951,32.8299,-697.1587,-896.9274,-756.1291,5910.4826,-655.5338,372.9047,-497.9477,-465.6280,-898.5511,0.2493
249,Over-gated hi-tail boost regresses,110,11,13.5720,7.6145,12.7918,7.0107,26.2388,13.1994,6.3940,10.2686,5.7237,11.5021,13.6405,6.1549,8.4057,6.5345,6.9544,10.1966,9.8002,515.9076,535.1234,-1481.1194,206.6517,-7.6997,-8.1826,-2.3037,-8.1285,-1.5324,78.8188,1.3785,85.8687,29.2828,28.5914,-319.9962,18.1276,-195.1116,-316.6652,-314.7812,1594.8077,-320.2136,144.1733,-325.2882,-324.6964,-320.0468,0.5418
250,Tie-gated xs bump regresses tail,110,14,11.1191,7.4849,10.1500,9.9174,23.4579,14.1936,11.0235,10.9019,5.6761,6.6623,14.5449,6.1880,8.0341,6.3909,7.0871,11.2370,11.1860,770.9187,607.5853,-2237.6245,270.3337,-7.7090,-10.7127,-1.1736,-7.8821,0.1460,84.7748,2.7816,99.2202,19.2842,18.5101,-639.9953,18.3293,-437.3375,-630.3340,-548.1845,8297.9326,-443.8284,992.4236,-320.6976,-301.5290,-634.9530,0.4888
251,Exp tail-squeeze (251) regressed,111,11,11.8640,7.3777,10.9842,7.0074,24.4207,12.5175,6.1228,8.2523,5.6019,11.5853,13.4364,5.9809,8.6382,6.5110,6.9282,8.1680,9.5619,512.4293,529.9136,-1504.5880,206.4135,-7.9146,-8.2036,-4.5547,-8.7333,-2.3573,76.5938,0.8072,85.5553,29.1449,28.4983,-319.9964,9.2586,-232.2724,-318.6865,-317.0499,723.6737,-332.4499,-71.0247,-361.8750,-361.8697,-320.5857,0.4533
252,Abs-gap gate regressed,111,9,28.3473,9.3531,27.9697,18.3364,33.5661,14.6509,6.9599,22.6424,6.8540,25.9888,16.3007,7.3742,21.7769,7.2891,7.7271,22.7254,11.7979,383.6615,517.7621,-284.8557,221.3237,-6.8970,-7.6929,-5.8009,-8.0242,-5.9560,187.7603,0.4194,167.0274,39.8865,39.3502,-159.9963,1.4591,-136.5960,-158.4606,-159.8493,1267.0247,-173.3606,206.2896,-163.9025,-164.0409,-160.0480,0.7968
253,w_hi logit-warp + skew regressed,112,11,15.1074,7.2089,15.0505,6.9768,28.4373,12.7165,6.4931,12.9014,5.5691,11.1225,13.5109,5.9809,8.0438,6.3288,6.6924,12.8498,9.5929,512.9753,540.7632,-1467.9867,206.5848,-7.6544,-8.1771,-0.8204,-7.8802,0.2417,84.0263,2.3614,85.8827,29.0378,28.3738,-319.9962,19.7441,-156.3616,-314.8007,-313.5872,2693.0683,-309.1595,326.8298,-295.1860,-294.2110,-319.5979,0.5485
254,Peak-fixed super-sat assist regresses,112,9,31.1905,8.9382,32.3876,15.0260,33.5788,16.2330,24.9788,29.7788,6.8992,22.5838,16.1107,6.9587,22.1765,7.1571,7.5793,29.7108,12.0001,387.5986,555.8804,-294.4295,221.7395,-6.4690,-7.1733,-0.5134,-7.0601,1.1488,193.5560,3.3656,167.4256,39.7622,39.2010,-159.9961,13.2178,-65.9108,-154.4677,-158.7304,5479.8698,-115.0888,900.7835,-29.5450,-29.3120,-158.0392,0.8639
255,w_hi shift gated by xl regressed,113,11,12.2342,7.3593,11.1109,7.1194,24.4978,12.3472,6.0536,7.8409,5.5203,11.6618,13.8172,5.9576,8.7177,6.4513,6.7784,7.7529,9.3695,508.6998,525.3004,-1561.1201,206.4619,-7.8983,-8.7085,-4.0443,-8.5444,-2.7637,77.0277,0.8894,85.4909,29.1541,28.4801,-319.9964,11.8188,-241.4992,-318.4242,-316.5780,660.3871,-335.2776,-31.1706,-368.7492,-368.8050,-320.6876,0.4408
256,Wide xs window-ramp hurts tail,113,11,17.2343,7.7787,16.9065,7.1959,33.0497,14.7788,13.5420,15.3031,5.9202,11.3014,13.6616,6.2712,8.0838,6.5795,6.9201,15.2577,10.4228,521.9259,559.2468,-1424.6183,206.8735,-7.2612,-7.5963,3.0192,-7.1487,5.0549,98.7704,4.7591,86.6079,29.3772,28.7302,-319.9960,26.7116,-108.1892,-311.3839,-304.3486,5428.4373,-250.4639,770.4580,-214.4164,-212.5068,-318.3917,0.6770
257,"Explicit-peak p_eff: mid wins, tail loss",114,9,30.1209,8.8154,31.1157,13.9232,33.5424,15.5896,7.9805,27.4530,6.7887,23.3078,15.5795,6.8878,20.6827,7.1336,7.4361,27.3771,11.7898,385.7662,548.6346,-288.0047,221.6224,-6.7202,-7.1898,-2.4120,-7.3200,-0.7799,191.3170,1.9377,167.2180,39.7200,39.1492,-159.9962,8.9550,-90.9797,-155.9200,-159.3695,4123.7306,-116.6525,681.6509,-71.5459,-71.3850,-158.6686,0.8265
258,208 xs + tie-only dxs smoothing,114,13,10.3228,7.5142,7.8244,8.5781,21.2310,13.6158,6.4204,6.2048,5.6519,6.4637,14.6918,6.1291,6.9870,6.3542,7.0702,6.2036,10.8178,769.6065,552.0674,-2289.9574,48.7833,-8.7330,-9.6881,-7.2314,-10.1651,-1.1484,23.2978,2.6762,21.9646,19.3952,18.6167,-639.9956,7.7934,-535.6335,-638.7974,-624.4002,1410.7885,-609.2759,-80.0424,-600.8629,-596.2985,-639.2124,0.2507
259,Compact-support tie-window (dxs),115,11,14.3735,7.5177,12.7731,6.9329,26.0909,12.5933,6.1049,9.5245,5.5690,11.6685,13.2906,6.0737,8.7064,6.4659,6.7781,9.5307,9.4616,511.0956,520.2938,-1509.2215,206.5623,-7.7667,-8.7073,-3.0984,-8.2418,-2.4266,77.9089,1.3832,85.5339,29.2460,28.5494,-319.9964,15.4839,-175.4186,-317.7276,-315.7284,1152.4323,-331.2753,65.9179,-348.0411,-347.5960,-320.3865,0.4874
260,Soft-cap pressure hurt frontier,115,10,23.7897,10.3924,24.0992,46.3682,47.5577,20.2553,9.8724,27.0382,6.8744,13.1684,56.1707,9.7872,17.7661,7.0669,7.7454,28.5509,34.8281,675.1250,643.1975,-59.2448,221.6319,-6.6725,-7.1933,-2.3084,-7.3006,-0.6537,191.2639,2.2103,191.3222,40.5527,40.0641,-159.9962,9.3219,-88.0090,-155.9595,-156.2684,4213.8249,-116.6060,704.3345,-69.9485,-69.7818,-158.6053,0.8709
261,Tunable tail damper helps low-N,116,10,20.3746,8.3678,20.6872,11.6899,33.1419,14.6462,6.9802,17.4846,6.3656,17.4724,14.8067,6.6376,13.7353,6.8265,7.4449,17.4732,11.0374,444.8325,551.3860,-882.9803,214.0784,-7.2070,-7.6770,-3.8637,-7.9936,-2.3423,126.8951,1.4403,126.2663,34.6037,34.0100,-225.9962,12.2598,-122.9507,-222.9947,-224.4484,1892.4733,-226.0055,270.4281,-209.9217,-209.7361,-225.7455,0.7278
262,C∞ bump tie-window (dxs) test,116,13,9.7052,7.5865,7.0320,8.7603,20.2924,13.4452,6.3765,5.5982,5.6104,6.4444,14.1910,6.1863,6.9602,6.3741,7.0904,5.6762,10.7656,768.7409,546.6043,-2240.2081,48.8571,-8.7992,-9.6882,-3.5914,-9.3284,-2.5359,33.7394,1.9697,22.6889,19.4333,18.6781,-639.9956,18.4795,-485.9585,-637.9437,-610.4649,1882.3737,-595.8414,-70.4172,-583.4088,-577.8443,-638.9561,0.2498
263,Bounded-exp tie smoother (dxs),117,11,15.0692,7.5299,13.7543,7.1318,27.0376,13.0294,7.6458,11.7246,5.6214,11.6942,13.6101,6.0886,8.6621,6.4483,6.8654,11.7288,9.5709,512.1977,535.7936,-1519.9277,206.7387,-7.5488,-8.1899,0.0295,-7.7318,1.3047,82.7746,3.0932,85.7899,29.2236,28.5431,-319.9962,22.4069,-170.8433,-314.9525,-313.1266,3392.5096,-298.6435,442.6726,-279.2308,-277.9994,-319.3601,0.5846
264,G-pressure damper hurt tail,117,13,8.0044,7.3570,6.8480,8.7191,19.1220,12.7454,6.4636,5.4610,5.4708,6.4200,14.3487,6.1301,6.9076,6.3544,7.0326,5.5391,10.4324,763.2273,548.0332,-2232.8444,48.8131,-8.8008,-9.6867,-1.1146,-8.8527,0.3719,42.7087,2.4331,22.2788,19.2170,18.4708,-639.9956,24.7917,-435.0955,-635.9909,-596.2179,3125.0173,-558.0902,133.1711,-535.5519,-527.2566,-638.2524,0.2547
265,Conditional floor too strict (regress),118,11,9.5477,7.5458,9.8495,6.9750,23.2620,12.4403,6.1017,6.9727,5.5718,11.5948,13.4987,6.1331,8.5751,6.5445,6.9231,6.8798,9.4947,511.4828,525.5776,-1511.0356,206.4645,-7.8479,-8.2037,-4.0848,-8.5343,-3.0131,77.0437,0.8852,85.5631,29.2004,28.5093,-319.9963,12.6578,-208.1667,-318.2027,-316.6038,650.0921,-333.0802,-4.7620,-367.0612,-367.1804,-320.6611,0.4537
266,C² tie-window hurts tail,118,13,11.3539,7.8530,9.4258,9.8127,22.8403,14.8330,11.0375,9.3856,5.8692,6.5587,14.7152,6.4009,7.3437,6.4992,7.2132,9.4050,11.3612,778.0843,569.3437,-2205.7154,49.2621,-8.2940,-9.1503,6.3197,-7.6826,8.6238,51.8091,5.8763,27.8200,19.5244,18.7779,-639.9952,35.1992,-397.6137,-629.3199,-560.3993,8457.3330,-468.0556,1003.5400,-306.4910,-286.8615,-634.8739,0.4708
267,Over-squashed near-eff hurts head,119,11,12.0414,7.4578,10.8737,7.0011,24.3248,12.3986,6.0301,8.4191,5.5441,11.6581,13.4357,6.0678,8.7402,6.5550,6.8589,8.3454,9.4189,510.2095,532.5401,-1530.5633,206.3783,-7.8847,-8.2109,-4.7393,-9.1214,-1.1918,76.2810,0.7982,85.4061,29.1616,28.4758,-319.9964,4.4850,-235.3598,-319.2102,-317.2505,790.7575,-335.6371,-56.0891,-360.6218,-360.4816,-320.5694,0.4469
268,Neg-power mean tie: tail regression,119,13,10.2318,7.6702,7.7475,9.3753,21.0376,14.1221,10.2320,7.5110,5.7443,6.5022,14.5098,6.2737,7.1553,6.4476,7.1029,7.5729,11.0737,773.0671,562.1900,-2214.8766,49.1510,-8.4504,-9.1740,3.4897,-8.1028,5.5877,46.4372,4.9676,25.6409,19.4511,18.6816,-639.9953,31.2927,-454.6385,-632.2106,-574.1497,6465.1386,-440.6018,680.1763,-391.9806,-376.5852,-636.1349,0.4078
269,Stretched-exp bump tail regresses,120,11,17.0600,7.6355,17.3394,7.0080,31.3354,14.2019,15.9730,16.1719,5.7346,11.3025,13.4574,6.1756,8.1857,6.4922,6.7700,16.1837,9.9508,517.3091,560.1792,-1447.6549,206.9814,-7.3328,-8.1324,5.2823,-6.8837,7.3476,93.7371,4.9733,86.3385,29.2932,28.6211,-319.9961,27.9317,-164.8471,-310.5328,-305.9022,7046.8317,-260.9414,1033.4993,-176.6898,-174.1995,-317.8289,0.6644
270,xl-window width modulation,120,13,9.3195,7.4022,6.9305,8.7808,20.2131,13.0583,6.5641,6.5642,5.5664,6.4231,14.2984,6.1854,6.9600,6.3273,6.9975,6.5830,10.6723,767.0695,554.9634,-2221.5110,48.9092,-8.7253,-9.6803,-1.1784,-8.8433,0.2150,40.1977,2.5978,23.1324,19.2107,18.4991,-639.9955,25.5910,-461.7470,-636.3031,-597.3169,2988.8621,-558.2788,112.0605,-536.5179,-528.6340,-638.2648,0.2823
271,Monotone xl window widen,121,11,13.7886,7.5535,12.4404,6.8775,25.7469,12.5435,6.2097,10.4021,5.5809,11.3371,13.1671,6.1639,8.2196,6.4612,6.9932,10.4139,9.5849,513.4673,542.2201,-1437.9172,206.4516,-7.8183,-8.1953,-4.3111,-8.5906,-1.9459,76.9235,1.5858,85.6777,29.1909,28.5657,-319.9963,14.2838,-156.2523,-317.7052,-316.7317,1139.5662,-326.8928,56.8378,-342.2121,-341.8026,-320.2984,0.4954
272,Gap-only tie mix regresses hard,121,9,26.7554,9.0511,26.5019,17.0254,33.5398,14.2897,6.8774,21.3827,6.7659,25.2679,15.4095,7.1838,20.8179,7.2201,7.6667,21.3788,11.6882,383.3128,517.2405,-240.9717,221.2428,-6.7710,-7.6900,-5.8556,-8.0347,-5.8710,189.9771,1.3745,167.0182,39.7723,39.2453,-159.9963,2.0104,-119.1190,-158.0808,-159.8475,1223.2841,-172.3819,199.5405,-165.4697,-165.7066,-160.0693,0.7862
273,Near-sat-only p damping helps,122,11,9.5386,7.5124,9.0709,7.0093,22.1439,11.9770,5.9746,7.2943,5.4281,11.7420,13.3748,6.1345,8.6865,6.5814,6.8488,7.3615,9.1965,507.0153,521.0809,-1550.6772,206.4699,-7.8174,-8.7088,-0.9727,-7.8641,0.3484,85.4654,2.1632,85.5059,29.1538,28.4879,-319.9964,15.6980,-238.0284,-315.1002,-313.9887,2690.8677,-317.9088,327.4369,-304.2530,-303.2473,-319.7341,0.5039
274,xl-cond band floor: no headroom,122,14,7.0323,7.5089,7.0285,6.6472,19.2368,13.4564,6.4905,5.4239,5.6207,6.1038,14.0099,6.2729,6.8562,6.2502,7.0966,5.5681,11.3880,954.2007,552.3962,-2403.2427,44.9832,-8.9209,-9.6306,1.6759,-8.7392,4.9364,23.3054,4.7645,9.6108,14.3622,13.6330,-904.9951,29.0553,-701.8799,-896.9706,-763.1031,5494.3111,-672.6993,303.4408,-524.9418,-494.5169,-898.9465,0.2330
275,Bidirectional band-floor (regress),123,11,13.2036,7.2150,12.2470,6.9376,25.6115,12.4863,10.8551,11.1846,5.5332,11.2221,13.2630,5.8782,8.0639,6.4031,6.7954,11.1448,9.4993,511.6533,530.2857,-1467.7402,206.6890,-7.6736,-8.1798,0.1744,-7.7157,1.4230,84.3515,2.4947,85.8751,29.0132,28.3682,-319.9962,19.6478,-211.0144,-314.3833,-312.8435,3482.0656,-295.2569,453.4880,-275.1912,-273.9340,-319.2997,0.5515
276,Tie-aware xs monitor (no gain),123,10,21.5064,9.0455,20.0458,10.6202,33.4623,14.3114,6.9206,16.3134,6.4710,18.0148,14.4892,7.1471,14.2350,6.9435,7.7742,16.2979,11.3324,449.2079,517.9595,-728.6953,214.1813,-6.9367,-7.6268,1.1298,-7.1538,2.0648,138.7930,3.1212,126.6419,34.7639,34.2236,-225.9960,15.4475,-111.2131,-220.1404,-220.5845,3538.6745,-188.8670,534.4316,-161.2093,-160.7966,-225.0168,0.7708
277,Damping (G+R) hurts rigidity,124,11,8.9161,7.3552,8.4406,6.8115,21.5835,11.6898,5.8470,5.7447,5.3743,11.5014,13.0921,6.0204,8.3705,6.4677,6.8319,5.8154,9.1461,506.8053,519.5608,-1495.5544,206.4553,-7.9258,-8.7107,-4.0524,-8.5265,-3.4547,76.9772,0.6162,85.4339,29.0414,28.3711,-319.9964,11.4086,-253.6300,-318.5075,-316.5883,646.3427,-338.3132,-33.8179,-370.9492,-370.9977,-320.7207,0.3988
278,Tuned floor-gain hurts tail,124,13,8.3159,7.5549,7.2668,8.9130,19.3852,13.3009,6.7297,5.5893,5.6659,6.4258,14.1707,6.2647,6.9602,6.3845,7.0913,5.6801,10.9185,770.9935,546.5340,-2139.1782,48.9436,-8.6999,-9.6770,0.7837,-8.5159,2.6084,45.3326,3.2756,23.4308,19.3373,18.6176,-639.9955,26.2808,-450.1692,-634.1334,-587.1155,4522.0448,-506.8281,359.3380,-473.1126,-461.9075,-637.3307,0.3234
279,Push_up-gated band-floor,125,11,12.0639,7.5734,10.9832,6.9067,24.2903,12.2965,6.0643,7.4761,5.5981,11.4376,13.1444,6.1718,8.5425,6.4529,6.8881,7.4879,9.6062,513.4048,527.7539,-1444.2581,206.3457,-7.8981,-8.2023,-5.1505,-8.9726,-3.0186,75.9996,0.6423,85.5349,29.2108,28.5457,-319.9964,7.8075,-212.2190,-318.7876,-317.6228,595.1733,-333.1946,-56.9577,-365.2577,-365.5298,-320.6316,0.4466
280,Shift sharpening tames 905 tail,125,15,5.7520,7.4276,6.5888,10.1332,19.0363,13.4511,6.4919,5.3556,5.5763,6.0415,14.3116,6.2286,7.0184,6.2053,7.1774,5.5594,11.7847,1197.5779,556.4827,-2720.3738,-8.9079,-9.4963,-11.1641,-9.1380,-11.5541,-0.0205,-0.3871,4.3294,4.4629,9.4006,8.5768,-1279.9948,2.4655,-1158.1680,-1274.1233,-882.1661,5841.8929,-941.2545,53.3834,-562.5458,-500.3190,-1268.5809,0.1510
281,Dead-zone over-filters shift,126,11,13.3535,7.4808,11.8122,6.9993,25.2282,12.3697,6.0391,8.7567,5.5207,11.6709,13.5123,6.0838,8.7398,6.5100,6.7797,8.6851,9.3634,509.3498,522.4661,-1539.8956,206.5473,-7.7663,-8.7095,-3.2217,-8.3194,-1.6925,77.7612,1.7583,85.4845,29.1572,28.4432,-319.9964,14.9149,-218.4659,-317.9561,-315.8327,1081.9156,-333.1713,54.4922,-351.7947,-351.3784,-320.4424,0.4715
282,Window-gated floor too strict,126,13,8.4131,7.7450,6.2694,8.4159,19.3043,13.0105,6.2944,5.3959,5.6075,6.4003,14.0898,6.4241,6.9009,6.3513,7.0645,5.4869,10.7705,766.1900,543.7990,-2177.2680,48.7310,-8.8833,-9.6832,-4.4533,-9.4973,-3.0443,34.7143,1.0573,21.5462,19.4104,18.6419,-639.9956,17.1053,-476.6567,-638.5201,-615.5939,902.6240,-624.0098,-244.1267,-622.3726,-618.7682,-639.5294,0.2221
283,"Soft-knee shift: safe, not better",127,11,13.6668,7.7067,12.6154,6.9613,26.0450,12.8924,6.2368,8.9040,5.6546,11.5713,13.3191,6.2212,8.6123,6.5153,6.8554,8.8364,9.6483,513.9774,533.3298,-1492.4486,206.5025,-7.8495,-8.2014,-3.7602,-8.5290,-2.3256,77.3639,0.8159,85.6057,29.3352,28.6321,-319.9963,13.1390,-197.0901,-317.9776,-316.3012,825.9251,-330.8545,27.7415,-359.2976,-359.1354,-320.5500,0.4900
284,Base floor over-widens release,127,13,8.8320,7.5119,6.6420,8.7563,19.5973,13.2981,6.4323,5.5383,5.6544,6.4320,14.1766,6.2301,6.9743,6.3821,7.0587,5.6310,10.8894,769.0553,546.5519,-2179.5101,48.8872,-8.7456,-9.6808,-2.7485,-9.1901,-1.6397,35.9282,1.9626,22.8859,19.3402,18.5890,-639.9955,19.2378,-490.5920,-637.4989,-606.2648,1996.7864,-588.8246,-52.7333,-575.2640,-569.5453,-638.8347,0.2559
285,Dead-zone shift: mixed low-N,128,11,8.3264,7.4622,9.4928,6.9190,22.9064,12.4001,6.0302,6.0413,5.5294,11.6347,13.2028,6.0434,8.6748,6.5311,6.8419,5.9861,9.3969,510.3243,527.1620,-1511.4610,206.3949,-7.9320,-8.7117,-4.5967,-8.5902,-4.3219,76.4725,0.7245,85.4419,29.2019,28.4939,-319.9964,12.4484,-212.5217,-318.5644,-317.1015,575.6692,-339.1510,-42.9433,-372.0644,-372.2857,-320.7345,0.4199
286,Mem-only cap decoupling regressed,128,9,31.2100,8.7598,32.4851,14.7493,33.5697,16.0937,25.2253,29.8254,6.8554,23.9940,15.7248,7.8645,22.9927,7.0878,7.5955,29.7743,11.9788,387.9564,559.5088,-263.6214,221.6822,-6.4808,-7.1662,0.6302,-6.8983,2.8177,197.4998,3.8241,167.4766,39.7083,39.1530,-159.9961,14.1608,-72.8480,-153.0484,-158.4028,6306.4736,-115.0887,1033.4879,-5.6136,-5.3384,-157.6806,0.8718
287,Near-edge base floor too weak,129,11,13.2562,7.2963,12.2288,7.0806,25.6226,12.4706,6.1980,10.0141,5.5361,11.4105,13.6541,5.9287,8.3693,6.4228,6.8183,9.9278,9.4556,510.1596,528.4714,-1520.7889,206.5485,-7.8167,-8.1943,-1.9279,-8.0492,-0.9710,81.5616,1.4364,85.7013,29.1040,28.4445,-319.9963,16.8576,-208.3479,-316.0772,-314.7289,1886.5582,-321.9761,194.3916,-320.2697,-319.5639,-319.9724,0.5069
288,Beta-bump xs-on (mixed),129,12,12.9054,8.2682,11.8710,19.2419,32.7522,15.2377,7.5546,13.0779,5.5579,7.0686,14.8552,6.7436,6.7667,6.2706,6.8777,14.9656,17.5758,754.1451,595.8724,-1360.3492,206.5600,-7.6793,-8.2100,-3.0756,-8.5064,0.2382,77.8565,2.5998,99.2832,30.7914,30.1288,-319.9963,15.9099,-138.3359,-317.6341,-312.9984,1153.3483,-333.3328,227.3759,-348.4966,-348.0430,-320.2388,0.5521
289,Base leak gated too tightly,130,11,14.9539,7.3124,14.4910,7.1600,27.7776,12.8760,12.0183,12.7875,5.5948,11.1940,13.4467,5.9576,8.0015,6.3568,6.6920,12.8175,9.6264,511.3337,539.5016,-1476.7884,206.7744,-7.5908,-8.1713,-0.2968,-7.7988,1.3318,81.4932,2.3373,85.9577,29.0858,28.4424,-319.9962,20.1230,-214.7310,-315.1750,-312.9287,3086.1424,-301.3095,390.0702,-283.7012,-282.5911,-319.4265,0.5615
290,G-only pressure cap regressed,130,9,37.0135,10.5811,39.0053,46.9234,41.3914,20.7567,34.9586,38.3752,7.3986,30.0393,55.8512,35.7515,31.0289,7.2033,7.5742,39.3433,23.4277,458.3746,616.5577,175.7145,229.0873,-6.2829,-7.2146,-1.9737,-6.8196,0.6972,247.6942,3.1170,238.4981,46.6361,46.0760,-112.9964,9.8728,-64.6185,-108.6838,-108.8897,6377.8203,-68.3035,1088.0764,46.9964,47.0926,-110.5717,0.9263
291,AND-gate gap_eff is too strict,131,10,20.8279,8.8697,19.1910,10.9835,32.7342,13.8741,6.6325,14.8383,6.4496,18.1564,14.5893,7.1125,14.2216,6.9647,7.8048,14.8615,11.2106,447.3353,515.9168,-750.8718,213.9578,-7.2623,-7.6504,-0.8076,-7.5154,-0.0669,137.4199,1.6490,126.4329,34.7641,34.2389,-225.9961,11.9723,-146.4189,-221.0639,-222.8720,2151.2847,-220.0402,309.1377,-201.6270,-201.4057,-225.6214,0.7444
292,xl leak causes forgetting at scale,131,9,37.4660,11.2424,39.3623,57.9833,46.0291,22.4821,22.9459,40.1495,7.6338,31.6175,72.4704,48.7078,33.1586,7.3312,7.8148,41.8257,35.2448,539.1888,660.3368,429.4522,229.2816,-6.0344,-7.1923,-3.4194,-7.5518,5.9297,240.8204,4.5500,238.6859,46.4909,46.0027,-112.9964,1.8225,-34.6450,-110.8938,-109.8749,5182.9867,-68.3030,894.2526,20.3207,20.3882,-110.9850,0.9333
293,Local tail-gate: mixed impact,132,11,13.3728,7.5815,12.3375,6.8818,25.6360,12.8805,6.2869,10.5216,5.6200,11.3960,13.1771,6.1765,8.2438,6.5103,6.9669,10.5782,9.5982,508.5701,536.3554,-1490.0710,206.6402,-7.6646,-8.1963,-2.3916,-8.4962,0.9542,78.5305,2.0902,85.6911,29.2447,28.5778,-319.9963,13.8024,-189.7746,-317.3772,-315.1379,1544.5186,-324.2014,139.2860,-328.7726,-328.1896,-320.0990,0.5218
294,Tail-safe p_eff floor (rho),132,10,21.6443,8.8759,21.8097,12.0563,35.4588,16.0374,7.2730,18.4137,6.6582,17.5591,15.4126,6.9387,13.8246,6.9085,7.6428,18.4506,11.7887,449.7687,547.1113,-844.4032,214.1860,-6.9165,-7.0970,3.3030,-6.7676,4.4277,151.9307,4.1317,126.9563,34.8283,34.2652,-225.9959,19.6778,-108.0463,-217.5900,-216.4843,5083.6507,-179.0418,786.1900,-116.8287,-116.2099,-224.3525,0.7986
295,Long-tail tie smoothing regresses,133,9,26.4193,9.0882,27.1037,16.5849,33.5608,14.7513,6.9858,22.3272,6.8322,25.1816,15.3736,7.0513,21.1292,7.1552,7.6964,22.2929,11.8065,386.8531,537.2976,-234.9980,221.2210,-6.8422,-7.1995,-6.0273,-8.1162,-4.3823,189.8866,1.4692,166.9858,39.8344,39.2885,-159.9963,2.9778,-122.9468,-158.2544,-159.8739,1163.3338,-172.8428,177.2354,-166.4240,-166.6836,-160.0832,0.7872
296,xs-floor anti-starvation backfires,133,10,25.3942,9.0038,25.7838,12.1310,34.4518,16.8400,7.6205,22.5134,6.7172,17.1451,15.8408,6.9175,12.6055,6.9315,7.4857,22.4542,11.7607,450.2722,564.7240,-919.3926,214.4418,-6.7594,-7.1151,0.1541,-7.2674,2.4773,135.3263,3.6787,126.8279,34.8712,34.2438,-225.9960,20.3014,-83.7286,-220.6696,-218.8091,4123.8060,-176.9194,633.0470,-142.1297,-141.6410,-224.7311,0.7956
297,Tie+viol G-gate slowed scaling,134,9,31.6980,9.0755,32.9258,17.5359,33.5828,16.3362,7.8028,29.3357,6.9825,25.1614,16.1248,10.4591,22.8149,7.1393,7.6866,29.2922,12.1862,389.5422,562.8046,-275.7895,221.6686,-6.6231,-7.1730,-4.5296,-7.6758,-2.4720,185.5101,1.7269,167.3900,39.8437,39.2818,-159.9961,8.4548,-81.9061,-156.9768,-159.2446,3185.5176,-122.1616,532.6726,-93.4725,-93.3701,-158.9969,0.8459
298,"Weak-band xs release: reach↑, steps↑",134,13,11.4581,7.7866,10.0163,9.9399,23.4338,14.6503,11.0452,9.8421,5.8741,6.6002,14.9374,6.4075,7.5852,6.4513,7.1781,9.8624,11.3826,775.5696,566.4482,-2214.3051,49.3797,-8.0510,-9.1391,5.5772,-7.8055,8.2395,47.6790,6.4506,29.5834,19.4673,18.7605,-639.9952,32.3677,-485.1301,-630.4888,-563.7394,7890.1507,-468.1704,913.4543,-326.9340,-308.6079,-635.1740,0.4661
299,Over-narrow near-γ release regresses,135,11,10.4606,7.5515,9.0480,6.8273,22.2664,12.0079,5.9728,5.6982,5.6236,11.5247,13.1727,6.1858,8.4501,6.4372,7.1131,5.7515,9.6629,514.1295,512.6266,-1394.3021,206.4243,-7.8952,-8.1906,-4.4626,-8.5222,-4.3152,76.9522,0.5209,85.7045,29.1450,28.5332,-319.9963,10.9506,-242.1763,-318.1873,-316.8763,480.9168,-330.2617,-72.3637,-367.6426,-368.0553,-320.6653,0.4376
300,Bounded-gate + clamped LME tie,135,10,20.9538,8.7824,19.4704,11.2113,32.9125,13.8785,6.6097,14.8895,6.4189,18.3966,14.7865,6.9799,14.5683,6.9471,7.6853,14.9412,11.1160,446.4690,519.2689,-816.2003,213.9706,-7.1949,-7.6753,-5.1129,-8.2303,-3.8805,125.4846,1.4143,126.1913,34.7252,34.1638,-225.9962,7.7799,-115.4492,-224.0514,-225.0268,858.9945,-236.9039,78.8191,-247.7944,-248.1542,-226.3021,0.7096
301,g0-capped sqrt smoothmax,136,10,16.6151,8.8006,17.3253,10.8848,30.9524,14.0998,6.7404,14.2514,6.4398,17.6891,14.4509,6.9931,13.8376,7.0230,7.6718,14.2359,11.2404,448.6628,529.8988,-745.4092,213.9042,-7.1068,-7.6456,0.4208,-7.3293,1.2527,141.8036,2.7334,126.5089,34.7400,34.2106,-225.9961,14.4589,-136.4615,-219.5027,-222.0171,3012.7438,-201.5999,451.1833,-177.0203,-176.6786,-225.2534,0.7467
302,xs-cap tail gate: mixed tail,136,13,11.6081,7.5070,10.5231,9.2128,23.9508,14.5282,7.2434,9.1932,5.8703,6.5125,14.9136,6.2230,7.1979,6.3915,7.2088,9.1682,11.3581,777.8649,562.3626,-2212.9772,49.1508,-8.3788,-9.1579,1.1642,-8.5101,2.6503,41.0538,3.4942,25.6037,19.3939,18.6549,-639.9953,27.0239,-429.4595,-634.1049,-586.5003,4642.2544,-495.0678,379.3066,-459.8545,-448.5979,-637.1321,0.3928
303,xl-normed xs-release (303),137,11,14.4863,7.3344,13.8271,6.8950,27.1460,12.9249,6.5294,11.7798,5.5895,11.3530,13.2492,5.9517,8.2279,6.4518,6.7963,11.7916,9.5754,513.2229,539.3076,-1473.2389,206.6777,-7.7017,-8.1908,-1.4448,-7.9740,-0.4337,80.2142,1.7698,85.7679,29.1219,28.4285,-319.9963,19.7067,-185.9833,-316.1486,-314.2974,2236.1393,-317.2989,252.5230,-309.3980,-308.5758,-319.8101,0.5377
304,Boltzmann top2 tie harmed tail,137,11,15.1211,7.6395,13.8854,7.0721,27.3284,13.2404,6.3571,11.2553,5.6786,11.7002,13.3601,6.1451,8.7580,6.5458,6.8964,11.2018,9.6562,514.1244,536.2291,-1512.8517,206.5398,-7.6578,-8.1934,0.5048,-7.6494,1.8962,88.1593,3.1407,85.7481,29.3138,28.6039,-319.9962,19.8342,-190.2187,-313.4731,-312.8043,3782.2757,-291.6524,504.1981,-270.2201,-268.8463,-319.2258,0.5947
305,xl-shifted xs-tail gate (305),138,11,16.3227,7.6923,15.5964,7.0456,29.0163,13.7763,6.6306,13.4507,5.7790,11.5905,13.4614,6.1761,8.4146,6.5155,7.0301,13.4175,9.8903,517.4826,544.2384,-1487.1019,206.6975,-7.4886,-8.1761,-1.8004,-8.0480,0.4480,79.3110,3.0614,85.9469,29.3587,28.6658,-319.9962,22.0967,-111.1887,-316.0312,-314.1213,1926.8768,-316.3444,264.9796,-314.1375,-313.4349,-319.8804,0.5904
306,Over-conservative tie gate,138,9,25.3657,9.0344,26.7178,16.8936,33.5463,14.7627,7.0339,21.8470,6.8111,24.8712,15.5171,7.0736,20.8012,7.1895,7.7240,21.8160,11.7939,386.5596,535.4709,-239.5912,221.2860,-6.9042,-7.1964,-7.0486,-8.3427,-7.6052,183.7994,0.4976,167.0072,39.7853,39.2454,-159.9963,-0.0213,-138.8074,-159.1770,-159.9622,1101.6275,-173.5910,146.2727,-168.2351,-168.5420,-160.1092,0.7795
307,Hysteretic tail latch regressed,139,11,14.3848,7.3465,13.6750,7.1695,27.0052,13.0585,11.2814,12.5737,5.6272,11.2871,13.4781,5.9776,8.0880,6.4841,6.9170,12.5723,9.6629,512.8840,540.6650,-1480.3492,206.7781,-7.5432,-8.1720,0.1879,-7.7203,1.8971,82.7115,2.7687,85.9809,29.1124,28.4711,-319.9962,21.2259,-200.7668,-314.6705,-312.4513,3463.5817,-293.7711,451.7985,-273.6548,-272.4113,-319.2766,0.5838
308,Gap-correction tie: weak/neutral,139,13,11.4217,7.5665,10.2762,9.3622,23.6103,14.3914,10.3814,9.5109,5.7721,6.5054,14.7125,6.2092,7.1954,6.4286,7.1259,9.5407,11.1517,774.3300,559.5178,-2231.4213,49.1756,-8.4401,-9.1657,4.7712,-7.9133,6.9543,49.3833,5.0760,26.0043,19.3863,18.6595,-639.9953,31.8330,-413.0143,-630.7812,-568.0717,7365.8980,-432.9246,824.6336,-353.4626,-336.1490,-635.5668,0.4373
309,Tie-exponent monitor regressed,140,11,14.5741,7.3454,13.2709,7.0260,26.5494,12.3969,6.0526,10.0652,5.5248,11.6366,13.4604,5.9471,8.7605,6.4442,6.7042,10.0773,9.4095,509.8069,526.6550,-1521.0110,206.2936,-7.6753,-8.7097,-4.8525,-8.6456,0.4847,77.5538,3.6218,85.4453,29.1482,28.4578,-319.9964,11.8170,-191.9945,-317.9243,-317.0474,579.9211,-338.1171,27.2608,-369.4306,-369.6690,-320.6949,0.4644
310,Tail-safe xs release over-damped,140,13,11.2592,7.4972,10.1823,9.0043,23.3511,14.2223,7.1019,8.9683,5.8098,6.5028,14.5140,6.2158,7.2182,6.3411,7.1895,9.0751,11.2718,772.6544,563.9619,-2209.5084,49.1321,-8.4063,-9.1660,0.0695,-8.6745,1.4646,38.4637,3.6003,25.3506,19.3852,18.6639,-639.9953,26.9028,-464.6973,-635.2646,-591.7568,3866.4356,-521.8239,255.6309,-492.6444,-483.0521,-637.6155,0.3651
311,Pressure-boosted nu tail (mu),141,10,24.6984,10.2070,25.5027,44.5957,46.5126,19.9466,18.9381,27.1153,6.7880,14.6645,53.2372,19.2272,18.0711,7.0092,7.4927,28.1752,32.6389,650.6094,645.0864,-125.5374,221.5776,-6.7091,-7.7008,-2.8148,-7.4111,-1.1713,190.9381,2.2050,191.1726,40.7133,40.1916,-159.9963,8.2159,-105.7405,-156.4708,-155.0557,3868.9237,-116.2070,652.5516,-83.4107,-83.2617,-158.7945,0.8593
312,Too-late xs release: mixed tradeoff,141,13,8.8324,7.5075,7.1196,9.0128,19.3591,12.6817,9.3212,6.3457,5.5760,6.4156,13.9996,6.3249,6.9443,6.3720,7.1476,6.4364,10.7242,768.4152,551.4296,-2051.3961,48.8890,-8.6662,-9.6664,-0.2347,-8.6866,1.3773,44.5560,3.1086,22.8093,19.2115,18.5499,-639.9955,26.2217,-438.5913,-634.8109,-592.3780,3741.6633,-531.5360,232.1228,-503.7316,-494.2603,-637.7811,0.3146
313,Near-γ power-sharpen regresses,142,10,19.6946,8.4909,18.1425,10.6289,31.5770,13.2550,6.5469,14.0966,6.2574,17.7620,14.4054,6.8927,13.5617,6.8071,7.5881,14.1386,10.9339,444.1207,522.7850,-745.1456,214.0596,-7.1968,-7.6486,-2.7872,-7.8192,-1.7594,130.2483,1.2630,126.3561,34.5327,34.0185,-225.9961,11.3493,-148.8171,-223.0864,-223.8194,1311.0012,-232.2713,162.7129,-229.2965,-229.2234,-226.0341,0.7047
314,xl-growth gated by xs (underfires),142,9,36.8813,10.6004,37.7454,17.0786,35.3429,18.8345,8.2645,33.1095,7.5699,26.8101,16.3569,36.0888,25.2917,7.3877,7.9281,33.0571,13.4685,402.4424,582.6427,-194.2032,221.7102,-6.3593,-6.5921,-1.8834,-7.1535,2.1898,199.1893,3.9834,167.9910,40.3612,39.8267,-159.9959,16.8507,3.9302,-154.4261,-153.7610,4327.3497,-114.9237,720.2929,-53.0100,-52.8448,-158.3906,0.9039
315,Window edge power warp,143,11,13.4924,7.6391,12.2120,6.8723,25.5364,12.8147,6.2583,10.0584,5.6442,11.4681,13.2463,6.2078,8.3545,6.4397,6.9396,10.0702,9.6602,514.4417,535.0181,-1454.9155,206.5976,-7.6695,-8.1955,-2.8607,-8.5581,0.2095,78.1637,1.8733,85.6971,29.2652,28.6082,-319.9963,13.4430,-176.3083,-317.4934,-315.5080,1263.8973,-325.7439,111.8687,-338.2815,-337.8075,-320.2405,0.5127
316,Earlier xl-tail gate helps mid-N,143,13,10.7824,7.7010,8.9112,8.9170,22.2581,13.9963,6.6813,7.1110,5.7791,6.4582,14.4670,6.3055,7.0420,6.4105,7.1063,7.1272,11.1709,774.7850,555.8899,-2191.6381,49.0071,-8.6525,-9.1714,-0.0342,-8.6701,1.4963,41.6564,2.7967,24.0089,19.4574,18.6915,-639.9954,25.9900,-428.5021,-635.0012,-591.7722,3851.1811,-525.2729,249.7684,-496.4275,-486.7888,-637.6724,0.3572
317,Softer amp_norm: mixed scaling,144,11,15.5210,7.0223,15.6681,7.0979,29.0298,12.9629,8.3010,14.2385,5.5555,11.2210,13.5506,9.6215,7.9548,6.4058,6.7897,14.2100,9.5177,511.0090,543.4725,-1508.4194,206.7762,-7.5937,-8.1863,-0.9345,-8.2580,2.6035,79.7028,2.5699,85.8133,28.9500,28.3011,-319.9962,15.4343,-198.6708,-316.3914,-313.8735,2595.8966,-311.0070,311.7854,-297.4385,-296.4988,-319.6315,0.5679
318,Logit-window warp: borderline reach,144,13,10.0283,7.2712,7.9447,8.9513,21.2158,13.4278,6.6519,7.7437,5.6599,6.5003,14.6034,6.0773,7.1896,6.3627,7.1295,7.7720,10.8821,768.8425,560.3725,-2234.0655,49.0104,-8.5876,-9.1798,-4.8812,-9.6133,-0.3232,25.7118,3.6905,24.1081,19.1435,18.4289,-639.9955,15.3213,-491.8519,-637.2410,-612.7882,3050.1822,-551.9958,121.3383,-529.3422,-521.4425,-638.1572,0.3038
319,Warp-t only regresses at high N,145,11,15.4826,7.5070,15.0034,6.9638,28.8154,13.7006,9.2558,13.2643,5.7775,11.1612,13.3950,6.0920,7.9739,6.4380,6.9513,13.2761,10.0734,519.0944,546.4417,-1406.9720,206.7677,-7.5323,-8.1353,1.4027,-7.4510,3.3137,88.6478,3.1372,86.2989,29.2123,28.5556,-319.9961,22.2648,-172.1947,-312.8734,-308.9821,4348.2465,-270.9719,593.1032,-245.9923,-244.4512,-318.8633,0.6175
320,Over-damped xl-tail release,145,13,11.5060,7.4672,10.8617,9.9340,24.1157,14.4569,10.9205,10.5138,5.8408,6.5889,14.4751,6.1916,7.6705,6.3590,7.2079,10.5956,11.3870,777.9083,572.5768,-2133.9647,49.2860,-8.2455,-9.1486,1.9114,-8.3960,3.4786,40.1228,4.2624,28.2164,19.2957,18.5914,-639.9952,28.2661,-439.7792,-633.8192,-582.6018,5184.8638,-475.3630,469.9492,-435.8852,-423.4910,-636.7783,0.4209
321,HEBO_tuned_Over-damped xl-tail release,145,15,6.2885,7.1773,6.4814,10.1628,18.8879,12.5383,6.9850,5.2119,5.4330,6.0118,14.2990,6.1229,6.9444,6.0264,7.1315,5.4155,11.3020,1188.1283,553.1921,-2696.6550,-8.9184,-9.6460,-11.1612,-9.3266,-11.5541,-3.6511,-0.4434,3.5618,4.4469,9.1931,8.3966,-1279.9949,2.8653,-1178.5714,-1274.7787,-910.6604,5489.7498,-960.9270,-3.6748,-598.6468,-538.9918,-1269.1095,0.1159
322,Tunable amp_p: plateau unchanged,146,14,6.2093,7.0186,5.9375,6.4954,18.6893,11.5663,6.6661,4.9674,5.1870,6.0126,13.4042,5.9745,6.6569,6.0986,6.8191,5.1103,10.2254,938.5087,538.3558,-2406.6090,44.9136,-9.2262,-10.1795,-3.1034,-9.8884,0.4669,8.4787,2.4665,8.9640,13.9861,13.2652,-904.9956,18.0962,-747.2590,-903.5090,-815.1461,1861.7919,-820.5582,-299.9743,-764.4510,-749.8385,-902.5160,0.0968
323,Global tie-aware xs hurts scaling,146,9,32.5692,9.2871,33.8336,15.9941,33.6015,16.5780,8.1126,30.2587,7.0168,25.2509,15.6345,12.1015,23.1517,7.1744,7.6981,30.2244,12.2898,391.5738,566.7887,-249.5233,221.6719,-6.6070,-7.1699,-3.1528,-7.4488,-1.6447,189.0556,1.8584,167.4382,39.9443,39.3873,-159.9961,10.8120,-58.9535,-156.4131,-158.9330,3498.8350,-116.5356,583.6341,-84.4979,-84.3764,-158.8625,0.8590
324,amp_norm floor regresses low-N,147,11,12.6136,7.3002,10.5252,6.6325,23.7964,11.3849,7.9869,8.7678,5.3022,11.2245,12.9365,5.9908,7.9758,6.2738,6.7535,8.7795,9.0676,506.0335,517.0348,-1422.0790,206.5736,-7.7937,-8.7019,-2.9882,-8.3169,-1.6412,77.9821,1.4183,85.5257,28.9714,28.3760,-319.9964,13.9048,-238.3515,-317.7782,-315.6378,1209.3951,-331.1013,77.0164,-345.5269,-345.0548,-320.3492,0.4444
325,Capped-logit window: mixed scaling,147,13,8.3044,7.6566,6.4652,8.4856,19.3509,13.2042,6.3778,5.4509,5.6455,6.4188,14.2927,6.3293,6.9245,6.3744,7.1548,5.5412,10.8468,769.7242,549.4387,-2192.7351,48.7872,-8.8603,-9.6810,-3.5974,-9.3425,-1.9748,36.2935,1.4181,21.9399,19.3897,18.6416,-639.9956,19.9154,-458.2371,-638.0877,-610.9327,1206.7816,-613.4309,-184.8750,-607.9674,-603.8274,-639.3166,0.2396
326,Stretched-exp amp_norm (log-xl),148,11,12.5480,7.2819,10.1403,6.7310,23.4308,11.2916,5.7169,7.2117,5.3049,11.4208,13.0529,5.9863,8.2702,6.4001,6.8942,7.2143,9.0309,505.0979,515.3607,-1453.9439,206.3395,-7.8367,-8.7071,-2.6345,-8.1456,-1.7777,83.5813,1.5448,85.4363,28.9216,28.3004,-319.9964,12.4917,-240.7381,-316.2937,-315.3071,1431.5992,-332.6159,118.7234,-340.6839,-340.1212,-320.2773,0.4506
327,Soft-cap window: still mixed scaling,148,13,9.6674,7.5877,7.0594,8.5425,20.3503,13.2645,6.4214,5.7220,5.6455,6.4151,14.3100,6.2371,6.9282,6.3555,7.1038,5.7830,10.8604,770.1562,546.2793,-2185.7114,48.8396,-8.7782,-9.6782,-1.1100,-8.8320,0.2434,42.7437,2.3721,22.3958,19.3931,18.6806,-639.9955,24.7738,-455.3608,-635.7898,-596.9333,3043.5416,-556.3414,118.6736,-534.1367,-526.1378,-638.2297,0.2875
328,xl-gated amp floor regresses,149,14,6.9142,7.1652,6.5150,6.5451,18.8125,12.0038,7.7554,5.1243,5.3021,6.0307,13.4024,6.1076,6.6995,6.1411,6.8427,5.2669,10.5243,943.6173,547.3848,-2356.7677,44.9557,-9.1241,-10.1684,-1.2911,-9.2251,0.9467,14.2924,3.0375,9.3634,14.0523,13.3493,-904.9954,24.0140,-726.5127,-900.7653,-798.0876,3303.2254,-764.3402,-55.9752,-670.6265,-649.9186,-901.0828,0.1395
329,xl-adaptive window temp: mid-N win,149,14,7.4907,7.4567,6.9514,6.6483,19.1986,13.2640,7.6297,5.4398,5.5719,6.0898,13.8205,6.2706,6.8383,6.2263,7.0221,5.5774,11.2860,954.1157,553.9252,-2368.5549,45.0785,-8.9299,-9.6270,0.9071,-8.8223,3.9662,19.3499,3.9464,10.5411,14.3114,13.5992,-904.9951,28.1902,-683.6302,-898.1895,-772.3962,4891.8197,-695.8692,202.5861,-562.7691,-535.1789,-899.4996,0.2180
330,Log-Hill amp_norm regresses,150,11,12.0020,7.1696,9.6980,6.7824,22.8714,11.0035,5.6461,6.9321,5.2420,11.3353,13.0635,5.8873,8.2106,6.2853,6.7766,6.9954,8.9630,503.0135,508.1225,-1463.1862,206.2961,-7.7934,-9.2010,-2.7335,-8.1618,-1.9081,84.1756,1.8028,85.4155,28.8631,28.2515,-319.9965,11.8407,-253.1732,-316.2132,-315.3849,1367.6789,-333.6726,107.5552,-343.4046,-342.8711,-320.3176,0.4280
331,xl-sharpened window: brittle tail,150,14,7.4893,7.4167,6.9270,6.7004,20.1474,13.7881,8.3354,5.5340,5.6582,6.1140,14.0231,6.2374,6.8907,6.2739,7.0804,5.6755,11.5792,954.4685,558.0777,-2357.7590,45.2846,-8.6537,-9.6012,0.1473,-8.9189,3.0165,17.5363,4.1581,12.4864,14.2925,13.5932,-904.9951,31.0544,-649.2428,-899.6163,-780.2069,4249.5597,-717.7050,98.8110,-601.0723,-576.6518,-900.0582,0.2276
332,Linear xl-floor: mixed tail gains,151,14,5.9435,7.0803,6.2849,6.5005,18.7344,11.5952,6.1966,5.0017,5.2285,6.0196,13.3965,6.0349,6.6657,6.1156,6.8953,5.1459,10.3241,940.3479,535.9118,-2412.8408,44.7647,-9.2414,-10.1755,-2.2671,-9.3989,-0.4240,14.5727,2.4871,7.6850,14.0019,13.2873,-904.9955,21.0623,-746.8007,-901.3545,-810.3426,2471.6382,-798.5886,-192.2249,-727.0505,-709.9375,-901.9109,0.1083
333,Non-sat xl-soften regresses tail,151,13,8.2893,7.5377,6.8740,8.6562,19.2687,13.0040,6.3464,5.4416,5.5744,6.4208,14.4612,6.2693,6.9183,6.3827,7.0908,5.5203,10.6670,767.2113,548.4122,-2221.0593,48.8404,-8.8012,-9.6826,-1.2324,-8.8426,0.1246,41.9168,2.2709,22.4680,19.3073,18.5933,-639.9956,24.6986,-450.1983,-636.0920,-597.3396,2973.2957,-560.3189,107.8708,-538.7911,-530.8999,-638.2989,0.2664
334,Delayed floor ramp hurts tail,152,11,12.1804,7.4219,9.7672,6.7965,23.0879,11.6695,5.9496,7.3442,5.4536,11.3422,13.1439,6.1083,8.1632,6.4738,6.9779,7.3299,9.3343,508.9458,515.8360,-1419.1034,206.4490,-7.7455,-8.6948,-2.0508,-8.0662,-1.0928,83.2869,1.9885,85.6623,29.0272,28.4397,-319.9963,15.3016,-213.9319,-315.7440,-314.8407,1804.9855,-323.5304,180.9338,-323.4554,-322.7755,-320.0200,0.4833
335,"Tail-only xl-temp: head faster, tail meh",152,14,7.4218,7.4876,6.8621,6.6803,19.7605,13.6921,8.1479,5.4984,5.6497,6.1106,13.7764,6.2855,6.8807,6.2609,7.0906,5.6391,11.5377,956.9679,560.8009,-2336.8759,45.2476,-8.7122,-9.6091,-0.3056,-9.0119,2.4378,15.2682,3.8329,12.1554,14.3426,13.6359,-904.9951,30.5662,-656.8334,-899.9675,-786.1853,3910.2160,-731.1116,43.1592,-623.1227,-600.2448,-900.3812,0.2191
336,Ungated amp_floor: mixed gains,153,11,12.5928,7.0373,10.3342,6.6688,23.6067,11.0068,5.5251,7.1860,5.2543,11.4929,12.8749,5.7594,8.3793,6.3129,6.7580,7.1978,8.9275,503.6553,503.8190,-1436.9457,206.2787,-7.9014,-9.2083,-3.3275,-8.3194,-3.2274,82.5320,1.2004,85.3299,28.7696,28.1192,-319.9965,9.8291,-269.9223,-316.9589,-315.8944,1009.2772,-339.0414,41.5382,-359.3203,-358.9892,-320.5531,0.4152
337,Capped xl-temp still over-softens,153,13,7.7224,7.5519,6.9585,8.7794,19.2329,13.0401,6.3610,5.4024,5.5953,6.4173,14.1006,6.2708,6.9222,6.3747,7.1122,5.4931,10.7410,768.4173,546.7260,-2154.3281,48.8462,-8.7939,-9.6816,-0.7943,-8.7641,0.7228,43.2443,2.4734,22.5111,19.3293,18.6062,-639.9955,24.5871,-439.0635,-635.5860,-594.9082,3339.9913,-548.1225,166.7461,-523.6861,-515.0007,-638.0764,0.2778
338,Tail-gate slope adds brittleness,154,11,14.5018,7.2253,14.0933,6.8875,27.4177,12.5787,7.1407,12.5705,5.5095,11.1632,13.2517,5.8788,7.9678,6.3728,6.7213,12.5555,9.4620,511.4149,539.2821,-1471.5452,206.6362,-7.6378,-8.1892,-2.3399,-8.1256,-1.0745,78.7875,2.1601,85.7579,29.0391,28.3785,-319.9963,19.9871,-145.8162,-316.7501,-315.0091,1587.3510,-322.7149,165.6901,-327.7197,-327.1224,-320.0833,0.5113
339,State-gated floor weakens release,154,16,5.9886,7.2157,6.4358,7.3211,19.1385,13.6106,6.8857,6.0821,5.6470,6.0217,14.3853,6.2058,7.1328,6.0633,7.2318,6.3533,12.4694,1520.3162,586.0076,-2774.1657,-8.7730,-9.4365,-10.6007,3.2913,-9.3277,8.4844,42.2262,7.0131,9.3549,4.2486,3.5107,-1809.9942,33.8815,-1585.1665,-1800.9533,-875.3949,6147.7492,-1405.7535,-235.5132,-615.4173,-510.8438,-1789.4666,0.1848
340,HEBO_tuned_State-gated floor weakens release,154,16,4.9597,6.7288,5.4354,9.5060,18.4932,10.9327,5.8954,4.8222,5.1139,5.7693,13.0501,5.9104,6.6763,5.8614,6.7952,5.0934,10.7294,1493.3617,548.5642,-2785.2696,-9.4536,-10.2682,-11.6431,-6.7828,-12.0540,-1.5092,5.9289,1.7107,2.6486,3.8546,3.0452,-1809.9951,7.0742,-1673.0944,-1808.8889,-1508.4171,710.3840,-1734.2882,-1202.7477,-1349.7122,-1304.4467,-1802.0732,0.0280
341,Weak-band threshold killed floor,155,3,135.9096,31.8722,178.4170,inf,45.0641,30.1627,11.9451,225.6356,11.4561,163.6316,205.1702,250.1848,171.2290,10.1590,8.5360,174.8105,42.0574,251.6412,655.1122,3630.6720,273.8909,-2.7394,-3.1150,-1.2707,-3.8502,1.1072,576.4048,2.0004,525.5480,78.5910,78.3481,-13.9978,4.9052,75.9728,-12.3307,-8.1157,4666.3629,30.5709,883.8734,150.0755,150.0503,-11.5299,0.9775
342,Cond xl-temp gating didn’t help tail,155,13,8.4808,7.5310,7.1890,8.9496,19.4504,13.3607,6.7468,5.7359,5.7038,6.4369,14.2295,6.2530,6.9831,6.3899,7.1934,5.8167,10.9976,772.1863,546.0508,-2129.5835,48.9781,-8.6716,-9.6737,0.0471,-8.6462,1.6691,42.5927,2.9230,23.7418,19.3202,18.6118,-639.9954,24.1995,-458.2010,-634.8954,-591.0818,3944.0919,-523.7018,264.3302,-494.2501,-484.3680,-637.6410,0.3192
343,GM floor-gate regresses speed,156,10,16.0178,6.9768,14.8291,10.1626,28.1855,11.0089,5.6338,10.6241,5.5824,17.2796,13.9200,5.9441,12.7940,6.4862,7.1520,10.6561,9.7022,427.3031,497.7460,-811.7804,213.6442,-7.5065,-9.1839,-6.8994,-8.7720,-8.5656,123.9159,0.2106,125.5999,33.8573,33.2905,-225.9966,0.6257,-212.8334,-225.8331,-225.9048,-342.5393,-257.4497,-145.3549,-269.8060,-270.1403,-226.6356,0.5866
344,Near-γ xl-temp slice: too weak,156,13,9.2050,7.5445,6.8697,8.6033,19.9137,13.2427,6.4114,5.5608,5.6312,6.4263,14.3908,6.2361,6.9372,6.3790,7.0264,5.6162,10.7874,769.5389,543.3048,-2239.8748,48.8541,-8.7507,-9.6797,-1.3928,-8.8819,-0.1403,41.2428,2.3303,22.5606,19.3436,18.5975,-639.9955,22.4184,-472.5786,-636.2408,-598.4982,2809.2120,-564.1918,79.6607,-543.8795,-536.3843,-638.3732,0.2704
345,Floor mix ablation regresses,157,14,6.6936,6.9314,6.3092,6.4694,18.5698,10.8789,7.1759,4.8462,5.0428,5.9911,13.0978,5.9532,6.5963,6.0531,6.7283,4.9889,9.8573,933.5082,531.3220,-2329.4473,44.8867,-9.2606,-10.6668,-1.5648,-9.2353,0.6896,14.0503,2.8108,8.7341,13.8167,13.1033,-904.9956,22.4524,-762.4063,-901.5064,-799.5017,3157.2040,-777.4421,-78.3653,-686.3257,-665.8282,-901.3172,0.1088
346,"Broad temp mask: better mid, weak tail",157,13,9.9998,7.2245,8.2437,8.8448,21.4812,13.0698,6.5063,7.4010,5.5571,6.4124,14.2375,6.0151,6.9597,6.2744,7.0114,7.4528,10.6871,767.5852,552.8371,-2187.8433,48.9200,-8.6817,-9.6800,-0.8927,-8.7910,0.8341,40.8095,2.9856,23.2441,19.1728,18.4826,-639.9955,25.4466,-483.7523,-636.0243,-595.6997,3231.0302,-550.4096,151.9991,-526.7346,-518.3217,-638.1208,0.2939
347,XL-adaptive floor mix is brittle,158,16,4.9268,6.7849,5.5552,6.9154,18.5621,11.1981,5.9688,4.8888,5.1792,5.9420,13.9968,5.9613,6.9182,5.8923,6.8564,5.1600,10.9036,1490.8840,541.1881,-2899.6320,-9.4323,-10.2364,-11.6503,-4.1503,-10.8294,-3.0639,30.9237,2.4304,3.0359,3.9412,3.1163,-1809.9950,16.5260,-1704.2184,-1807.9783,-1438.4348,1352.1080,-1688.1281,-1102.5688,-1293.2519,-1243.5700,-1800.6031,0.0461
348,Persistent tail-temp gate regressed,158,11,15.6995,7.3452,15.2142,6.9293,28.5981,13.1980,6.4869,12.8600,5.6968,11.2662,13.3665,6.6081,8.0982,6.3746,6.8658,12.8384,9.8070,516.3340,540.2557,-1450.7593,206.7188,-7.5843,-8.1777,-1.6591,-8.4498,2.6290,79.2007,2.3419,85.8963,29.1577,28.4959,-319.9962,13.3886,-169.5289,-316.7117,-314.2413,2012.0711,-316.0607,215.6475,-310.8107,-310.0817,-319.8307,0.5531
349,gxl smoothing lagged the win,159,11,11.9841,6.8037,10.3651,6.5542,23.5395,10.6260,5.4354,6.9898,5.2187,11.4122,12.6150,5.7952,8.1547,6.3197,6.9502,7.0653,9.0484,503.8098,499.3644,-1359.5379,206.2242,-7.9065,-9.1831,-4.8153,-8.6354,-5.4164,78.9127,0.8657,85.3721,28.7067,28.1088,-319.9965,7.2352,-277.7561,-318.2579,-317.3176,235.8703,-345.7113,-115.9143,-374.3218,-374.3571,-320.7736,0.3932
350,Near-γ softmin monitor regresses,159,9,30.2105,8.7518,30.9301,19.3493,33.5386,15.3913,7.4658,27.0344,6.7502,26.4119,17.1246,6.8843,23.3722,7.0825,7.5952,27.0477,11.5924,380.1010,550.3452,-385.4551,221.4492,-6.6853,-7.2016,-6.2226,-8.2539,-2.3519,183.1863,2.4503,166.9474,39.6875,39.1256,-159.9964,2.6379,-106.9896,-158.1865,-159.8176,2203.6816,-151.5310,475.3532,-129.6434,-129.6008,-159.5387,0.8032
351,Leaky mix regressed early dynamics,160,2,266.8276,49.6845,275.1549,inf,44.3312,38.5058,140.3947,inf,13.7952,230.1770,172.6674,4.6011,249.2814,11.8107,8.2339,172.3594,39.2242,246.3856,397.3911,4019.5760,310.0049,-2.5109,-12.1813,-2.9506,-4.3486,81.0034,628.0429,8.4555,571.7335,88.9619,88.7159,-9.9977,0.4767,20.2631,-9.8428,-4.2356,-114.6770,-8.0805,115.0787,10.1324,10.0341,-9.6610,0.9134
352,Power-shaped tail gate (mixed),160,13,9.5438,7.2891,7.0665,8.6328,20.2678,13.0516,6.3445,5.6573,5.5965,6.4045,14.0576,6.0214,6.9166,6.2857,7.0500,5.7480,10.7772,768.9254,545.9102,-2156.5414,48.8006,-8.7593,-9.6840,-4.4220,-9.4949,-1.0416,32.7521,2.0727,22.1064,19.2517,18.5277,-639.9956,15.5030,-521.2593,-638.2759,-615.3931,1380.4503,-609.8419,-153.1212,-602.1850,-597.6765,-639.2320,0.2260
353,Gate-floor didn’t de-brittle 347,161,16,4.8279,6.9496,5.2616,6.8911,18.5618,11.0460,5.5992,4.8502,5.1595,5.9467,13.9014,6.0537,6.9128,6.0169,6.8256,5.1214,10.8103,1494.3786,536.1894,-2872.3654,-9.6875,-10.3204,-12.1628,-9.4105,-11.9578,-5.4172,19.4009,1.6523,0.8803,4.0006,3.1636,-1809.9952,4.8714,-1761.9421,-1809.8096,-1694.7687,-1136.6681,-1809.2350,-1459.1842,-1542.0837,-1513.2588,-1804.6882,0.0302
354,Adapt-mask power hurts tail,161,13,9.8418,7.6004,7.4485,8.9600,20.7553,13.6412,6.8016,6.8706,5.7212,6.4433,14.2779,6.2954,7.0068,6.4020,7.1507,6.9139,11.0467,773.2324,554.5569,-2156.1781,48.9900,-8.6590,-9.1720,0.2436,-8.6204,1.8548,42.8658,2.9927,23.8387,19.3610,18.6428,-639.9954,26.6483,-433.7611,-634.6648,-590.2504,4073.6000,-518.6354,286.1873,-488.1294,-477.9857,-637.5505,0.3505
355,Quadratic gate-floor regresses,162,16,5.0064,6.8989,5.5719,6.9052,18.6085,11.2577,5.8974,4.9330,5.2252,5.9478,13.9212,6.0279,6.9261,5.9831,6.8869,5.2042,11.0355,1497.9569,542.1975,-2819.2140,-9.5450,-10.2923,-11.6469,-4.0909,-10.8436,-3.1659,34.1609,2.1825,1.9046,4.0164,3.1983,-1809.9949,18.8062,-1670.5795,-1807.4082,-1474.1942,1014.2256,-1682.8579,-1144.7060,-1337.3583,-1291.7686,-1800.6473,0.0509
356,Shifted tail gate worsens 640 tail,162,13,10.0147,7.5649,7.7751,8.9894,21.0687,13.3888,7.1522,6.7045,5.6472,6.4378,14.2517,6.2330,7.0044,6.3424,7.0828,6.7436,10.8692,770.4881,550.8092,-2183.4386,48.9711,-8.6822,-9.6765,0.7544,-8.5230,2.5571,44.4171,3.2593,23.7190,19.3757,18.6164,-639.9954,26.4701,-442.4709,-634.2868,-587.3379,4493.8054,-507.3728,354.9937,-473.8439,-462.7110,-637.3413,0.3424
357,Gate_pow floor hurts scaling,163,16,5.0297,6.7939,5.5190,6.9110,18.5412,11.1507,5.9511,4.8694,5.1585,5.9436,13.9584,5.9809,6.9138,5.9793,6.8547,5.1408,10.8497,1495.7844,549.2233,-2859.6119,-9.4622,-10.2257,-11.6500,-4.7638,-10.9632,-3.5050,29.5874,2.3432,2.7562,3.9692,3.1389,-1809.9950,17.6306,-1704.7809,-1808.3949,-1472.1911,1042.8191,-1702.1782,-1166.7877,-1339.3763,-1293.5216,-1801.5194,0.0423
358,Hard tail cutoff hurts mid-N,163,11,16.4154,7.6230,16.5107,7.1884,29.9119,13.5423,6.6515,14.0718,5.7758,11.0592,13.4546,6.2039,7.7952,6.4210,6.9428,14.1041,10.0096,515.3457,542.0454,-1443.8340,206.7027,-7.4634,-8.1537,-2.0498,-8.3114,1.2263,79.2116,2.5815,86.1159,29.2595,28.5809,-319.9961,17.7627,-116.4591,-316.1319,-313.3444,1704.4111,-314.5522,258.7849,-316.4442,-315.8323,-319.9143,0.5746
359,Suppressed gate-floor regresses,164,11,12.3866,7.1383,9.9600,6.6315,23.2053,11.0093,5.6435,6.9990,5.3614,11.3330,13.0194,5.9708,8.1522,6.3759,6.8973,7.0275,9.2305,506.8995,499.4657,-1369.5045,206.3587,-7.9121,-9.1856,-3.4026,-8.3014,-2.8483,81.1515,1.0670,85.5515,28.9167,28.3373,-319.9964,11.0268,-258.4239,-316.9714,-315.9807,994.3678,-331.5656,33.8788,-353.8806,-353.5932,-320.4709,0.4268
360,Temp-cap tail warp: no gain,164,13,9.7730,7.6800,7.2527,8.9082,20.5814,13.5575,6.5798,6.4045,5.7180,6.4480,14.3896,6.3745,7.0078,6.4073,7.1702,6.4310,11.0188,772.6630,552.5547,-2176.5112,48.9923,-8.6177,-9.6754,-1.2900,-8.8923,-0.1203,38.0917,2.7301,23.8971,19.3706,18.6723,-639.9954,23.5715,-484.8909,-636.4972,-598.6659,2812.0619,-559.9870,81.9969,-539.3676,-531.9762,-638.3050,0.3140
361,HEBO_tuned_Gate_pow floor hurts scaling,163,16,4.9413,6.9679,5.4890,6.9029,18.6199,11.3452,5.7647,4.9386,5.2318,5.9530,13.9852,6.0798,6.9303,5.9923,6.8729,5.2100,11.0534,1498.5800,550.0273,-2852.4209,-9.5539,-10.3184,-11.6528,-6.6197,-11.4107,-4.6450,25.3174,1.5094,1.8432,4.0395,3.2054,-1809.9950,13.2523,-1685.3861,-1809.1051,-1583.7643,70.2432,-1729.9410,-1310.3818,-1438.8018,-1401.7639,-1803.3681,0.0424
362,Damped xl-floor worsens tail,165,14,6.7302,6.9983,6.4222,6.4704,18.6480,11.0820,7.1280,4.8612,5.1060,6.0078,13.3886,5.9789,6.6189,6.0189,6.7985,5.0048,9.9860,935.0988,526.7529,-2373.2977,44.7792,-9.1925,-10.6727,-0.6792,-9.0677,2.0042,19.2639,3.7223,7.7861,13.9006,13.1842,-904.9956,21.4969,-773.6868,-899.9896,-787.8660,3905.4508,-749.5686,44.8336,-638.7710,-614.7955,-900.6215,0.1229
363,"Log-Hill+floor amp_norm (med OK, obj bad",165,14,5.6410,7.1539,5.8408,6.5108,18.7523,11.7782,6.1007,5.0374,5.2569,6.0188,13.4393,6.0904,6.6768,6.1859,6.8514,5.1805,10.4087,941.7559,540.8617,-2400.9273,44.8801,-9.1484,-10.1788,-3.4152,-10.0960,0.9317,8.2893,2.7072,8.6242,14.0604,13.3306,-904.9955,13.1339,-734.5707,-903.7039,-817.0626,1624.8914,-826.8941,-342.8254,-777.3367,-763.8089,-902.7275,0.0972
364,Gate-dependent pow regresses tail,166,16,5.3484,6.7905,5.8018,6.9601,18.6598,11.7079,6.2502,5.0991,5.2895,5.9520,13.9826,5.9661,6.9487,5.9447,7.0006,5.3703,11.2800,1502.3204,561.1337,-2815.8814,-9.2442,-10.0962,-11.1392,-2.5812,-10.5567,-1.0491,31.0515,3.6476,4.7709,3.9947,3.1939,-1809.9947,21.5135,-1689.0652,-1807.5522,-1299.7071,2653.5988,-1608.3666,-890.1079,-1114.8929,-1050.7527,-1798.0586,0.0714
365,Floor coupling broke when η≥γ,166,14,5.9779,7.1691,6.4707,6.5249,18.7986,11.9721,7.6458,5.0639,5.2833,6.0354,13.4060,6.0806,6.6996,6.1697,6.8757,5.2064,10.4718,942.7063,544.9317,-2383.7984,44.9807,-9.1577,-10.1759,-1.3625,-9.2290,0.9192,13.4534,2.9200,9.6162,14.1132,13.4197,-904.9954,26.7613,-690.1132,-901.1576,-798.5115,3265.1792,-767.3604,-61.5893,-674.3902,-653.7609,-901.1388,0.1360
366,Offset-power smoothing didn’t help,167,11,12.5252,7.0771,10.5199,6.5570,23.7876,10.9576,5.7700,7.6780,5.3025,11.3961,12.7938,5.8332,8.1836,6.3299,6.8321,7.6898,9.1041,505.8056,501.3718,-1357.1552,206.4112,-7.8685,-9.1903,-2.8552,-8.1929,-2.0895,81.5358,1.3801,85.4985,28.6895,28.0982,-319.9964,12.5019,-253.4075,-316.7749,-315.5061,1289.8790,-331.4920,91.9129,-343.7377,-343.2363,-320.3225,0.4354
367,"Eta-as-fraction: safe, still tails",167,14,9.0142,8.1230,8.3425,37.7737,44.2051,19.1853,10.8781,9.7928,5.6927,6.1857,27.4550,13.7720,8.4931,6.2239,7.2657,9.6527,42.4290,2112.8918,719.2636,-1276.4755,48.9156,-8.7690,-9.6858,-0.4362,-8.7213,1.3375,41.5578,2.7743,31.2307,21.1738,20.5308,-639.9955,23.2880,-475.6817,-635.7888,-586.1735,3721.6797,-539.5699,252.8674,-512.4598,-502.8325,-637.8064,0.4261
368,"Gate-quad mix: mixed, no win",168,11,12.3100,7.3011,10.5155,6.4838,23.7794,10.8048,5.5767,7.4858,5.2895,11.3910,12.6780,6.0371,8.1154,6.3038,6.9615,7.4976,9.1322,505.6196,496.7994,-1319.3550,206.3657,-7.9214,-9.1822,-3.9020,-8.4459,-3.5551,79.2607,0.8974,85.4795,28.8521,28.2741,-319.9964,10.5705,-261.5981,-317.7476,-316.4372,732.5851,-335.2804,-17.5002,-366.0810,-366.0961,-320.6483,0.4160
369,Safe-η + c/γ floor regressed,168,13,9.6110,7.1805,7.7585,9.1257,20.9849,12.5666,8.9205,8.0690,5.4170,6.4460,14.1699,6.0161,7.0954,6.2554,7.0158,8.1173,10.3546,763.2278,554.3106,-2192.2178,48.9047,-8.7582,-9.6808,-2.3477,-9.0964,-1.1377,36.2105,2.1477,23.1552,19.0803,18.3649,-639.9956,21.3429,-475.1278,-637.4755,-603.5756,2258.8519,-583.5997,-7.7028,-567.9399,-561.5870,-638.7282,0.2704
370,"Smoothstep gate helped mid, hurt tail",169,14,6.6290,6.9798,6.5876,6.4954,18.6308,11.1515,7.3819,4.9535,5.1273,5.9985,13.1912,5.9864,6.6289,6.0595,6.6746,5.0947,10.0940,937.1269,536.8583,-2346.9840,44.8712,-9.2034,-10.1640,0.1590,-8.9356,3.0326,20.0167,3.7863,8.5736,13.8702,13.1764,-904.9955,25.2168,-742.2812,-899.3104,-778.4795,4533.9923,-722.5045,147.4190,-596.3451,-569.6280,-899.9989,0.1397
371,Concave floor over-released xs,169,13,8.7924,7.2160,7.1324,8.7435,19.5038,12.6806,7.8934,6.4049,5.4627,6.3987,14.1990,6.0227,6.9127,6.3146,6.9726,6.4764,10.4444,762.7498,545.9418,-2202.2792,48.8368,-8.6699,-9.6824,0.4474,-8.5408,2.3667,46.9713,3.6149,22.4625,19.1402,18.4257,-639.9956,26.8678,-446.7539,-634.3311,-588.0655,4351.0020,-516.9372,333.5295,-484.8599,-473.9078,-637.5056,0.2980
372,"Mid-gate tweak: mixed, no promote",170,11,12.6632,7.2138,10.8263,6.6500,24.0787,10.9881,5.7304,7.8724,5.3092,11.5035,13.0881,6.0882,8.2762,6.3604,6.9248,7.8964,9.0863,504.4943,501.7564,-1399.0300,206.3740,-7.8411,-9.1926,-3.2214,-8.2609,-2.5922,81.2070,1.4228,85.4819,28.9565,28.3723,-319.9964,11.4574,-259.5466,-317.0161,-315.8228,1083.9167,-333.2158,52.8268,-352.0159,-351.6289,-320.4448,0.4403
373,Convex late-floor: mixed gains,170,11,13.0507,7.1667,11.4353,7.0108,24.7948,11.9564,12.7087,10.7242,5.3480,11.3625,13.4160,5.8583,8.1524,6.4410,6.7188,10.6710,9.0818,504.6168,526.2263,-1535.0213,206.7099,-7.7184,-8.7018,-0.8695,-7.8604,0.3800,80.7870,2.1685,85.6105,28.9440,28.2852,-319.9963,19.4174,-219.2968,-316.0588,-313.9342,2736.5117,-314.4234,334.8631,-300.1972,-299.1853,-319.6733,0.5202
374,"Reversed p_eff: better tail, weak 640",171,16,5.3238,6.9072,5.9391,6.9631,18.6507,11.7297,6.2367,5.0493,5.2635,5.9628,14.1662,6.0318,6.9611,5.9668,6.9466,5.3181,11.2153,1501.6165,559.0582,-2873.0785,-9.2030,-10.0270,-11.1428,2.3348,-9.3374,7.9274,47.9691,6.6462,5.1801,3.9878,3.1811,-1809.9947,34.4518,-1613.5760,-1801.4730,-1039.0782,4776.4706,-1538.1794,-395.8825,-790.1079,-698.5139,-1790.2541,0.1023
375,Smoothstep floor hurt tail speed,171,13,10.2799,7.2214,8.9757,9.6513,22.1855,13.1527,10.1407,9.5828,5.5091,6.5235,14.1918,6.0140,7.3921,6.2723,7.0879,9.6583,10.5804,767.0132,557.8345,-2182.5730,49.1426,-8.5722,-9.6786,0.6550,-8.5377,2.4511,39.1590,3.5362,25.5617,19.1617,18.4571,-639.9955,24.6703,-466.6131,-635.3582,-587.8479,4425.3139,-509.6480,346.7555,-476.6430,-465.6595,-637.3825,0.3496
376,Mid-gate bump: no clear gain,172,10,16.5440,7.4973,15.3123,10.2358,28.7468,11.2689,5.8014,11.5432,5.5852,17.2649,13.8891,6.1259,12.7356,6.5287,7.0934,11.5189,9.5580,425.4070,498.4472,-850.6963,213.8035,-7.3980,-9.1978,-2.8989,-7.8191,-3.0845,133.9117,1.1719,125.6589,33.9911,33.4124,-225.9966,8.6489,-177.1541,-223.7312,-224.5378,1002.1367,-253.9188,114.1103,-257.8429,-257.8804,-226.4595,0.6247
377,Linear+power floor regressed at tail,172,13,10.4297,7.0781,9.6478,9.7409,22.8546,13.2445,10.3093,10.1891,5.5343,6.5758,14.2756,5.9279,7.6454,6.2901,7.0255,10.2716,10.6493,767.3203,563.0160,-2192.4790,49.2276,-8.3844,-9.1766,-0.8021,-8.8009,2.5171,33.3661,4.7827,26.5021,19.0288,18.3354,-639.9954,22.1054,-487.8261,-635.3284,-595.2922,4919.0035,-491.0925,428.2131,-454.1532,-442.1517,-637.0504,0.3644
378,Earlier p_eff ramp regresses low-N,173,10,16.1294,7.1596,14.6888,10.1187,28.1113,11.0845,5.5886,10.5184,5.5589,17.2797,13.7945,5.8343,12.8026,6.5222,7.0852,10.5029,9.5279,426.6055,497.6625,-824.0160,213.6055,-7.5485,-9.1997,-6.3203,-8.6695,-8.3108,126.5678,0.0894,125.5557,33.8238,33.2409,-225.9967,1.3394,-211.3425,-225.7063,-225.7362,-379.1372,-259.9757,-166.6649,-271.6436,-271.8872,-226.6650,0.5831
379,Hinge floor saturates too early,173,11,12.6604,7.1331,11.2720,6.9166,24.6428,11.7268,12.2467,10.5749,5.3308,11.1702,13.5037,5.8557,7.9688,6.3903,6.6919,10.4841,9.1042,505.2239,525.1384,-1517.4823,206.5989,-7.6769,-8.6943,-0.6129,-7.8236,0.6445,83.8767,2.6099,85.6589,28.8628,28.2166,-319.9963,19.2975,-191.1234,-315.0969,-313.7245,2924.4121,-310.1423,364.3687,-294.1723,-293.0977,-319.5833,0.5196
380,HEBO_tuned_Temp-cap tail warp: no gain,164,14,5.0445,7.3993,6.0560,6.5273,19.0071,12.3867,6.0665,5.2537,5.4840,6.0638,13.4927,6.2445,6.7515,6.1870,7.0585,5.3968,10.9713,949.4047,535.9385,-2351.8121,44.6882,-9.3081,-9.6728,-4.6120,-9.9117,-3.8815,8.4133,1.0957,7.3681,14.2638,13.5525,-904.9954,17.3866,-752.4096,-903.1860,-844.4721,524.0799,-860.4498,-527.0908,-847.2922,-839.3048,-903.6665,0.1066
381,Linear adapt_mask tightened too far,174,11,12.1629,7.3327,10.6251,6.8206,23.8838,11.9033,6.5194,8.9026,5.4687,11.2032,13.0982,6.0145,8.0893,6.3643,6.9043,8.9115,9.4128,510.6396,524.9005,-1423.7572,206.5626,-7.7389,-8.1847,-0.7080,-7.8511,0.4474,84.5766,2.1970,85.7665,29.0192,28.3854,-319.9963,17.3228,-220.9521,-314.7815,-313.7186,2815.0589,-309.5941,346.5199,-294.4728,-293.4460,-319.5875,0.5136
382,Violated-clause dxs boost (fails @226),174,10,27.5838,10.7991,28.7790,69.4203,61.8907,25.1298,16.6887,30.2878,7.2150,20.3317,79.0850,44.4693,25.5075,7.1451,7.8521,31.1667,57.8652,983.3071,742.6243,79.6036,221.8305,-6.3853,-7.1882,-2.4356,-7.3285,0.0735,186.9495,3.7017,191.4152,41.0185,40.5496,-159.9961,14.1473,-49.4702,-156.0555,-154.4153,4940.8049,-114.8102,822.9746,-46.8720,-46.6665,-158.2715,0.9060
383,Soft-cap law regressed at tail,175,11,14.3945,7.6518,13.2736,6.9832,26.7436,12.4229,6.2190,9.7010,5.6241,11.2531,13.5650,6.2241,8.3341,6.3845,6.8154,9.5469,9.6739,513.7825,530.7187,-1460.6278,206.4523,-7.8672,-8.1833,-4.3710,-8.5244,-3.4095,76.9323,0.7390,85.7527,29.2599,28.5974,-319.9963,13.4964,-195.3046,-317.8606,-316.7358,781.9864,-327.3469,-14.8858,-357.1799,-357.1576,-320.5155,0.4841
384,Mid-hump gate worsens overall,175,10,15.8820,7.5632,14.4262,10.2104,27.8211,11.0686,5.6253,10.5257,5.5247,17.1235,14.1483,6.1887,12.6647,6.5710,7.0152,10.5318,9.4498,424.7398,496.2573,-861.9616,213.6589,-7.4201,-9.1987,-4.6261,-8.2071,-6.0030,131.3886,0.8227,125.5921,33.9803,33.4143,-225.9966,4.5593,-201.5084,-224.7340,-225.1206,104.3180,-259.5465,-63.4981,-272.2980,-272.4698,-226.6751,0.6009
385,xl-mixed floor slowed tail,176,12,10.3523,6.9889,7.9882,5.9493,24.0624,12.3673,10.7602,8.5868,5.2551,7.0943,12.5949,5.7879,6.2742,6.2167,6.6962,8.5874,9.6984,614.1191,527.9875,-1854.1674,199.4970,-7.8406,-8.6006,2.6522,-7.5472,5.6342,58.8283,4.6120,49.7995,23.8486,23.2135,-452.9960,26.0679,-281.5569,-445.2302,-421.4648,5717.5039,-352.3784,710.5556,-329.8341,-324.2570,-451.0915,0.4068
386,Over-γ shoulder slows scaling,176,16,5.1372,7.3445,5.9239,6.9596,18.9680,12.9286,6.3168,5.2695,5.5497,6.0020,14.2341,6.3167,7.0532,6.1025,7.1501,5.5406,12.0985,1510.1850,567.0268,-2900.4385,-9.2524,-10.1157,-11.1528,-3.2587,-10.8061,-1.9011,28.1316,3.0307,4.5653,4.3052,3.5165,-1809.9946,22.2279,-1646.3189,-1807.8915,-1348.8123,2277.0584,-1607.8008,-965.6737,-1160.7153,-1101.3151,-1799.1417,0.0985
387,Decouple over-γ edge sharpness,177,11,13.3134,7.3847,11.6936,7.0248,25.0100,12.3102,6.0879,9.3898,5.5229,11.5653,13.4005,6.0028,8.5309,6.4965,6.9268,9.3540,9.4203,510.3661,531.9161,-1510.4198,206.3776,-7.8012,-8.2019,-3.9963,-8.4210,-2.1131,78.9936,1.9224,85.5829,29.1077,28.4555,-319.9963,14.6032,-185.7568,-317.5288,-316.5132,815.8717,-331.6224,-4.9817,-358.8875,-358.7804,-320.5427,0.4741
388,"Smooth-max floor: better @640, fails @개",177,14,9.0303,8.0589,8.5565,21.4394,32.1689,16.3191,9.6773,9.5257,5.6543,5.9496,20.0345,7.3985,7.6739,6.2140,7.0814,10.1208,23.8861,1349.4115,645.5474,-1468.0932,49.1680,-8.6502,-9.6415,-5.7189,-10.3041,1.0730,9.0803,2.7306,32.7377,21.3262,20.6744,-639.9954,11.5191,-449.1616,-635.5610,-587.3893,4206.5139,-519.3043,329.7528,-488.1532,-477.5820,-637.4661,0.3889
389,Relative over-γ shoulder (389),178,11,10.4164,7.5056,9.7581,6.8310,23.0550,12.1156,6.1905,8.3294,5.4946,11.3363,13.1149,6.1556,8.2453,6.4973,6.8823,8.3412,9.4134,510.8780,528.0527,-1443.3855,206.5309,-7.7895,-8.1944,-0.8296,-7.8639,0.3551,84.8209,2.0809,85.6971,29.1107,28.4638,-319.9963,16.7723,-225.1159,-314.8681,-313.8717,2740.0189,-312.3021,334.0653,-297.9705,-296.9649,-319.6399,0.5154
390,Flipped weak-band floor regresses,178,13,10.2271,7.3140,8.8934,9.2852,22.1101,13.1211,10.0536,9.5307,5.5045,6.5121,14.2645,6.1084,7.2373,6.2811,7.1082,9.5696,10.5602,766.1631,562.6238,-2221.4622,49.0350,-8.6475,-9.6793,-0.6324,-8.7536,0.8672,38.3779,2.9099,24.4283,19.1760,18.4760,-639.9955,25.2714,-448.2618,-636.2184,-594.5418,3421.8797,-542.7628,182.8076,-517.4923,-508.7003,-637.9841,0.3266
391,"Mixed-edge floor: fast small-N, weak at ",179,11,13.2233,7.2751,11.4082,6.7765,24.7011,12.0530,8.7266,9.7647,5.3884,11.4262,13.0881,5.9364,8.2172,6.3996,6.8823,9.7765,9.1742,507.7116,531.1041,-1473.7357,206.6168,-7.7788,-8.7052,-1.7752,-8.0078,-0.6879,80.2950,1.6944,85.5645,29.0315,28.3834,-319.9964,17.2128,-228.5059,-316.5855,-314.6399,2036.0386,-324.3196,220.6585,-319.6210,-318.8515,-319.9631,0.4944
392,Capped over-γ shoulder still brittle,179,16,5.1417,7.2966,5.8433,6.9428,18.9353,12.6682,6.0830,5.2457,5.5303,5.9975,14.3579,6.2514,7.0356,6.0780,7.1888,5.5176,12.0189,1512.8391,552.2543,-2902.3604,-9.2818,-10.0723,-11.1522,-4.1277,-10.9713,-2.9821,25.9150,3.4148,4.3100,4.3014,3.4891,-1809.9946,17.3441,-1723.7820,-1808.3395,-1379.6232,1996.7494,-1621.9493,-994.6209,-1176.0922,-1117.7116,-1799.5170,0.0888
393,Over-edge decouple hurt tail,180,14,4.9327,7.3145,6.2212,6.5166,18.9136,12.0655,5.9821,5.1522,5.3895,6.0447,13.4239,6.2115,6.7173,6.2123,6.9187,5.2948,10.7226,945.7723,534.8359,-2359.7637,44.7966,-9.2125,-10.1756,-3.1875,-9.6063,-1.8964,11.0429,1.9875,7.9212,14.1935,13.4899,-904.9954,18.8907,-753.8526,-902.3040,-824.1880,1600.8179,-825.4520,-336.6794,-779.4934,-766.5614,-902.6762,0.1080
394,Tight-xl tail gate: no reach gain,180,14,8.7560,8.0745,7.5396,23.8171,32.8085,16.6726,9.7780,9.4887,5.6630,6.1458,22.3914,6.8503,7.6305,6.2738,7.0092,9.7548,27.0640,1467.6384,647.0301,-1501.5550,48.9213,-8.7402,-9.6855,-0.2727,-8.6471,1.5314,41.9610,2.9963,31.2742,21.2067,20.5254,-639.9955,24.6979,-479.1705,-635.6341,-587.5680,3841.0877,-535.0657,272.1513,-506.9935,-497.1206,-637.7289,0.3971
395,Bounded upper-edge ratio regressed,181,11,12.5111,7.5566,11.3999,6.9333,24.7125,12.5658,6.6263,10.0316,5.6257,11.1936,13.5006,6.2064,7.9225,6.4839,6.8733,10.0236,9.6968,513.6808,534.2909,-1432.7861,206.6866,-7.6689,-8.1707,-2.0737,-8.1880,-0.1868,78.9633,1.5294,85.9511,29.1540,28.5465,-319.9962,16.4204,-216.6390,-316.5391,-314.3346,1728.1651,-317.6013,166.7540,-319.2983,-318.6660,-319.9573,0.5260
396,Near-γ tail gate: safer but stalls,181,14,8.6550,7.3968,7.2319,9.0254,24.6299,14.3180,8.9779,8.2842,5.6076,6.1109,14.2316,6.1579,6.9662,6.2609,6.9554,9.8908,13.9594,999.0739,580.1248,-2186.3801,48.8702,-8.7485,-9.6857,0.2011,-8.5723,2.0991,44.9305,3.2380,30.7379,21.3433,20.6213,-639.9955,28.3116,-434.4191,-634.8733,-586.9960,4189.7217,-523.4841,329.4334,-492.7308,-482.0980,-637.5231,0.3488
397,Width-aware upper edge regressed,182,11,13.7456,7.5918,12.1966,6.9437,25.4846,12.6073,6.2257,9.6935,5.6599,11.4194,13.2967,6.1967,8.3778,6.4770,6.9177,9.7093,9.7381,515.1335,538.9110,-1429.0353,206.5078,-7.8225,-8.1830,-2.8486,-8.2209,-0.3220,80.1943,2.1372,85.8311,29.2036,28.5851,-319.9962,17.3984,-166.2335,-316.5595,-315.2970,1280.4462,-322.9022,90.1571,-336.8242,-336.3582,-320.2184,0.5217
398,Conditional tail gate regressed,182,13,9.7506,6.9665,8.8072,9.1930,21.9636,12.4858,9.6784,9.1001,5.3889,6.4484,14.1233,5.8405,7.2224,6.2228,6.8993,9.1812,10.3271,761.4208,549.5200,-2193.5024,48.9697,-8.6353,-9.6771,-0.1720,-8.6484,1.5869,41.2790,3.3926,23.8129,18.9719,18.2530,-639.9956,23.4081,-477.9731,-635.6110,-591.3943,3870.2981,-531.2712,255.4696,-502.7656,-492.9056,-637.7686,0.3099
399,Exp upper-cutoff: mixed gains,183,11,13.5150,7.4653,11.9290,6.8542,25.2543,12.2039,6.1007,10.0064,5.5115,11.3335,13.2609,6.0932,8.2489,6.4884,6.8777,9.9979,9.4402,511.0462,537.9505,-1458.0173,206.5505,-7.7086,-8.2002,-3.2705,-8.7834,1.0916,77.7464,2.0846,85.5845,29.1276,28.4911,-319.9963,10.6991,-180.3240,-318.2016,-315.9010,1045.3118,-329.5898,48.5954,-348.5155,-348.1470,-320.3923,0.4805
400,"Tail-floor helps small N, hurts slope",183,13,9.5280,7.3980,7.4471,9.3549,20.1831,13.0651,9.9182,8.1557,5.4486,6.4875,14.2603,6.1620,7.1196,6.4077,6.9880,8.2142,10.3967,764.0655,554.8658,-2242.3578,49.0170,-8.4898,-9.6854,2.4256,-8.2292,4.6762,46.8365,5.1223,24.3198,19.2304,18.5046,-639.9955,28.2507,-455.0537,-633.2453,-578.3959,5798.7757,-469.0573,572.3973,-425.9688,-411.8543,-636.6383,0.3594
401,"HEBO_tuned_Tail-floor helps small N, hurts slope",183,14,7.1323,7.1022,6.2640,6.5428,18.8139,12.0407,6.9594,5.1712,5.3251,6.0290,13.3781,6.0271,6.7045,6.0886,6.9283,5.3138,10.6110,944.9142,545.7026,-2337.8225,44.9496,-9.1674,-9.6666,-2.8945,-9.6188,-1.0281,9.4042,2.0402,9.2874,14.0784,13.3753,-904.9954,22.0850,-712.8231,-902.5948,-819.4198,1865.5343,-814.4800,-294.0561,-760.8795,-746.8074,-902.4138,0.1188
402,Shifted sigmoid upper-edge,184,11,12.2605,7.5141,10.6378,6.8619,23.9415,12.1788,6.0880,8.7642,5.5528,11.4233,13.1349,6.1450,8.4124,6.4532,6.8861,8.7759,9.5159,512.2516,520.8810,-1434.2261,206.4137,-7.5274,-8.6960,-1.6004,-7.9926,0.2368,85.3003,3.7298,85.6929,29.1514,28.4942,-319.9963,18.0985,-201.4047,-315.0206,-314.4723,2136.1635,-319.9806,238.6050,-313.7269,-312.9342,-319.8748,0.5166
403,Anti-stall mis-triggered (xs-low),184,13,10.1985,7.2474,8.7831,9.6057,21.9706,13.1247,9.9964,9.2314,5.5057,6.5345,14.0947,6.0421,7.4176,6.3021,6.9489,9.3221,10.5835,766.9979,561.2088,-2178.5118,49.1224,-8.5551,-9.6815,-1.6017,-8.9299,1.2656,32.7054,3.9275,25.3562,19.1625,18.4421,-639.9955,21.1564,-491.4187,-636.2060,-599.4815,4092.3818,-520.9667,292.6560,-490.5242,-480.2598,-637.5871,0.3305
404,Over-sharp tail floor regressed,185,11,11.7139,7.2803,9.4335,6.6579,22.7062,11.3923,5.9195,7.1945,5.3520,11.1705,12.9290,6.0424,7.9469,6.3217,6.8146,7.2063,9.1803,507.5592,518.2848,-1400.7720,206.4804,-7.8886,-8.6969,-2.8443,-8.1989,-2.0886,80.2609,1.0467,85.5815,28.9597,28.3622,-319.9964,13.7546,-244.5472,-316.9431,-315.5048,1293.9357,-329.0186,91.5780,-341.5012,-341.0032,-320.2890,0.4386
405,Anti-stall via rhs_base: mixed,185,13,9.6510,7.2167,8.1204,9.6410,20.6279,12.9251,10.0136,8.7350,5.4461,6.4800,14.1692,6.0452,7.1848,6.4074,6.9481,8.8098,10.4153,764.4474,553.0591,-2198.1021,49.1380,-8.4963,-9.6804,6.6334,-7.5692,9.4368,54.4746,6.3808,25.5597,19.0994,18.3782,-639.9955,34.2918,-462.0091,-629.3655,-557.6704,8868.6607,-425.8801,1073.5603,-300.7803,-279.9761,-634.7941,0.4034
406,Tail-floor gating helped small-N only,186,13,9.2260,7.1872,7.5689,9.3578,20.0702,12.2922,9.4880,7.9151,5.3655,6.4264,13.9647,6.0403,7.0388,6.2631,6.9332,8.0058,10.2431,761.8846,547.5700,-2132.1101,48.9539,-8.6698,-9.6781,3.2793,-8.0902,5.6787,50.9450,4.6501,23.6632,19.0480,18.3527,-639.9956,30.1403,-427.1131,-632.0443,-574.0306,6435.1421,-448.7496,674.2571,-400.8940,-385.3701,-636.2693,0.3478
407,EMA stall-detector: mixed/regress,186,11,12.6844,7.1872,10.8613,6.9069,24.1682,11.6774,12.2890,10.0278,5.2885,11.3458,13.4666,5.8870,8.1471,6.4386,6.7634,9.9998,8.9854,503.4648,523.4152,-1518.5949,206.6384,-7.7627,-8.7034,0.3008,-7.6622,1.8040,85.2866,2.6854,85.5743,28.9229,28.2607,-319.9964,19.1307,-225.8798,-314.5697,-313.0216,3680.7999,-297.6353,487.4438,-277.0737,-275.7211,-319.3285,0.5257
408,Tail-floor too strict via rhs gate,187,13,9.1155,7.0068,7.2736,10.3472,20.1277,12.0174,9.4624,8.3145,5.3152,6.5305,14.0386,5.9284,7.4517,6.2380,6.8420,8.4174,10.0988,750.5748,538.7214,-2183.2538,49.1032,-8.6204,-9.6736,1.2863,-8.4107,3.3661,41.4920,3.8725,25.2206,18.9533,18.2487,-639.9956,23.2249,-498.3530,-634.9069,-584.0540,4960.6962,-496.3878,434.7860,-459.6338,-447.3603,-637.1339,0.3261
409,Softplus-hinge exp cutoff,187,16,5.1231,7.3659,5.8310,6.9349,18.9778,12.8957,6.0640,5.2563,5.5451,6.0087,14.3036,6.2558,7.0541,6.0892,7.2085,5.5280,12.0858,1508.5679,551.1040,-2964.9326,-9.4476,-10.2537,-11.1577,-3.4195,-10.8243,-2.9921,33.0718,2.2394,2.6176,4.3792,3.5593,-1809.9947,21.7104,-1646.5971,-1807.5518,-1461.1046,1243.5255,-1662.6161,-1108.8894,-1305.8848,-1258.9738,-1800.4197,0.0918
410,Unshifted hinge regresses tail,188,11,13.6226,7.2667,12.6588,6.9272,26.0058,12.4958,6.2704,10.4728,5.5921,11.2252,13.2553,5.9291,8.0561,6.3417,6.9638,10.4140,9.6389,513.8729,530.6947,-1448.9235,206.6126,-7.7559,-8.1790,-2.8138,-8.3373,-1.3628,78.3142,1.1645,85.8471,29.0356,28.4116,-319.9962,14.4511,-212.9336,-317.1235,-315.2487,1291.6059,-322.4048,88.6777,-335.4939,-335.0193,-320.1987,0.4935
411,Global stall-gate anti-stall regressed,188,9,29.9354,9.2677,31.1013,17.7594,33.5745,15.8812,7.4793,26.5854,6.9224,24.4122,15.5814,7.1103,21.0557,7.1331,7.5844,26.6111,12.0380,387.5872,553.4973,-284.1069,221.5870,-6.6765,-7.1915,-4.9722,-7.8045,-3.1448,185.2651,1.7997,167.1948,39.9324,39.3646,-159.9962,7.8003,-79.2668,-157.6697,-159.6697,2610.0747,-139.0729,440.5583,-114.2337,-114.1653,-159.3079,0.8207
412,"Squared hinge: stable, not faster",189,11,12.6798,7.2077,11.0486,6.9425,24.2915,11.9867,6.0189,8.3632,5.4520,11.3813,13.3655,5.8784,8.3017,6.3310,6.7951,8.3777,9.3204,508.4150,521.5161,-1482.2898,206.5158,-7.8747,-8.7001,-2.5424,-8.1466,-1.6927,80.4083,1.1219,85.6057,28.9983,28.3362,-319.9963,14.8167,-231.4746,-316.7530,-315.2540,1475.8544,-327.2485,124.5222,-334.6787,-334.1100,-320.1874,0.4628
413,Tail-floor gate too broad (c-gap),189,14,7.3063,7.1694,6.4642,6.5968,18.8847,12.3708,7.8971,5.6978,5.3952,6.0429,13.5619,6.0912,6.7420,6.1373,6.9940,5.8114,10.7843,947.2588,558.3961,-2375.6857,44.9630,-9.0474,-9.6556,-2.2957,-9.4581,-0.6884,11.1573,2.6449,9.4111,14.0824,13.3938,-904.9953,23.7636,-719.8280,-901.5368,-813.5519,2317.3317,-795.2175,-217.3576,-729.6970,-713.8124,-901.9444,0.1524


==> anc/data/campaign/results/objectives_summary.txt <==
======================================================================
OBJECTIVES EVALUATION SUMMARY
======================================================================

Total designs: 414
Designs with experiments: 414
Available objectives: 42

Consensus Objective Summary:
  Objectives: 42
  Designs: 414
  Objective weights:
    objective_0: 0.020
    objective_1: 0.014
    objective_2: 0.023
    objective_3: 0.018
    objective_4: 0.028
    objective_5: 0.019
    objective_6: 0.012
    objective_7: 0.022
    objective_8: 0.020
    objective_9: 0.028
    objective_10: 0.017
    objective_11: 0.020
    objective_12: 0.037
    objective_13: 0.039
    objective_14: 0.022
    objective_15: 0.051
    objective_16: 0.007
    objective_17: 0.000
    objective_18: 0.006
    objective_19: 0.023
    objective_20: 0.018
    objective_21: 0.026
    objective_22: 0.022
    objective_23: 0.004
    objective_24: 0.025
    objective_25: 0.006
    objective_26: 0.037
    objective_27: 0.004
    objective_28: 0.054
    objective_29: 0.021
    objective_30: 0.024
    objective_31: 0.028
    objective_32: 0.000
    objective_33: 0.024
    objective_34: 0.027
    objective_35: 0.030
    objective_36: 0.008
    objective_37: 0.038
    objective_38: 0.027
    objective_39: 0.044
    objective_40: 0.050
    objective_41: 0.057

----------------------------------------------------------------------
OBJECTIVE DESCRIPTIONS
----------------------------------------------------------------------

  objective_0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000
  objective_1: Predict log10 expected steps at N=2000 incl. scaling+reliability
  objective_2: Log10 expected steps@2000 with reliability-adjusted cost + coverage
  objective_3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage
  objective_4: Predict log10 steps@2000 with smooth reliability & cap penalties
  objective_5: log10 expected steps@2000 with scaling+reliability-margin penalties
  objective_6: Predict log10 expected steps at N=2000 incl. success-rate + scaling
  objective_7: Censor-aware AIC model avg scaling to N=2000 w/ failure lower-bounds
  objective_8: Predict log10 expected steps at N=2000 with success+scaling+coverage
  objective_9: AIC-avg log10 expected solve-steps at N=2000 incl. success+coverage
  objective_10: AIC-avg robust scaling to log10 expected steps@2000 + reliability
  objective_11: AIC-avg log10(restart-steps)@2000 + smooth reliability margin
  objective_12: AIC-avg log10 expected restart-steps@2000 + slope & reliability
  objective_13: Predict log10(p-adjusted steps@2000) with smooth coverage & slope penalties
  objective_14: Predict log10 restart-steps@2000 with reliability margin & censoring
  objective_15: AIC-weighted censored scaling fit of restart-steps to N=2000
  objective_16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.
  objective_17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.
  objective_18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.
  objective_19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.
  objective_20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns
  objective_21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.
  objective_22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.
  objective_23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.
  objective_24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.
  objective_25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.
  objective_26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.
  objective_27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.
  objective_28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.
  objective_29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.
  objective_30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).
  objective_31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.
  objective_32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.
  objective_33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).
  objective_34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.
  objective_35: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.
  objective_36: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).
  objective_37: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.
  objective_38: Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.
  objective_39: Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).
  objective_40: Schedule-faithful reach (max cleared scheduled N via uf<0.5 only) with tie-breaks: smooth-max log(headroom)=log(median_step/schedule_budget) on last clears + conservative preds@1810/2560, explicit budget-cliff hazard (905→1280→1810→2560), and optional repeat-robustness.
  objective_41: Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break smooth-max log(median_step/schedule_budget) on last-3 clears + conservative preds@{1810,2560}, plus gated multi-jump hazard (905→1280→1810→2560) and optional repeat-robustness/censor-check.

----------------------------------------------------------------------
DESIGN RANKINGS (by consensus objective, lower is better)
----------------------------------------------------------------------

    1. Design 340 (HEBO_tuned_State-gated floor weakens release): 0.0280
    2. Design 353 (Gate-floor didn’t de-brittle 347): 0.0302
    3. Design 357 (Gate_pow floor hurts scaling  ): 0.0423
    4. Design 361 (HEBO_tuned_Gate_pow floor hurts scaling): 0.0424
    5. Design 347 (XL-adaptive floor mix is brittle): 0.0461
    6. Design 355 (Quadratic gate-floor regresses): 0.0509
    7. Design 364 (Gate-dependent pow regresses tail): 0.0714
    8. Design 392 (Capped over-γ shoulder still brittle): 0.0888
    9. Design 409 (Softplus-hinge exp cutoff     ): 0.0918
   10. Design 322 (Tunable amp_p: plateau unchanged): 0.0968
   11. Design 363 (Log-Hill+floor amp_norm (med OK, obj bad): 0.0972
   12. Design 386 (Over-γ shoulder slows scaling ): 0.0985
   13. Design 374 (Reversed p_eff: better tail, weak 640): 0.1023
   14. Design 380 (HEBO_tuned_Temp-cap tail warp: no gain): 0.1066
   15. Design 393 (Over-edge decouple hurt tail  ): 0.1080
   16. Design 332 (Linear xl-floor: mixed tail gains): 0.1083
   17. Design 345 (Floor mix ablation regresses  ): 0.1088
   18. Design  47 (Tunable xl gain breakpoint regressed): 0.1091
   19. Design 235 (Tanh warp helps tail slightly ): 0.1104
   20. Design  45 (Thr-linear xl gain (114)      ): 0.1105
   21. Design 321 (HEBO_tuned_Over-damped xl-tail release): 0.1159
   22. Design 401 (HEBO_tuned_Tail-floor helps small N, hurts slope): 0.1188
   23. Design  46 (Smoothstep hi-gain regressed  ): 0.1223
   24. Design 246 (Endgame-gated hi-tail reached 1280): 0.1227
   25. Design 362 (Damped xl-floor worsens tail  ): 0.1229
   26. Design 215 (Near-gamma-only hi-ramp shift ): 0.1232
   27. Design 242 (Hinged hi-tail warp regressed ): 0.1244
   28. Design 222 (Safe xl-sharp cap (near-tie)  ): 0.1244
   29. Design 238 (Decouple weak_band from breakpoint): 0.1255
   30. Design 240 (Soft upper weak-band edge     ): 0.1279
   31. Design 213 (Symmetric near-gamma hi-ramp  ): 0.1330
   32. Design 365 (Floor coupling broke when η≥γ ): 0.1360
   33. Design  39 (One-sided stag window (106)   ): 0.1388
   34. Design 328 (xl-gated amp floor regresses  ): 0.1395
   35. Design 370 (Smoothstep gate helped mid, hurt tail): 0.1397
   36. Design 244 (Ultra-late hi-boost regressed ): 0.1409
   37. Design  30 (Dead-zone window amp (76)     ): 0.1444
   38. Design 217 (Delay-only hi-ramp coupling   ): 0.1495
   39. Design 211 (near_gamma-shifted hi-ramp    ): 0.1498
   40. Design 280 (Shift sharpening tames 905 tail): 0.1510
   41. Design 413 (Tail-floor gate too broad (c-gap)): 0.1524
   42. Design  34 (Dead-zone + smootherstep amp (81)): 0.1560
   43. Design  70 (kappa-tied smoothmax tie-gate ): 0.1561
   44. Design 236 (Sigmoid hi-ramp reaches 1280  ): 0.1572
   45. Design  43 (xl-gain amp release (112)     ): 0.1590
   46. Design 245 (Logit-shift w_hi warp (245)   ): 0.1601
   47. Design 210 (Smooth hi-ramp w/ mid regressed): 0.1658
   48. Design 219 (Convex delay-only breakpoint  ): 0.1662
   49. Design  36 (Smootherstep→warp amp (83)    ): 0.1688
   50. Design 234 (Shifted-tanh warp (mu=0.75)   ): 0.1690
   51. Design  32 (Fixed warp+smootherstep (78)  ): 0.1695
   52. Design  33 (xl-widened near-γ window      ): 0.1722
   53. Design 220 (xl-sharp window (regressed)   ): 0.1768
   54. Design  85 (Softmax-avg gap_eff gate      ): 0.1779
   55. Design  37 (xl-scaled in-window amp ramp  ): 0.1839
   56. Design 339 (State-gated floor weakens release): 0.1848
   57. Design  84 (ū1-adaptive gap temperature  ): 0.1877
   58. Design 230 (Abs-min window floor regressed @905): 0.1942
   59. Design  41 (xl-adaptive stag margin (107) ): 0.1994
   60. Design  55 (HEBO_tuned_Tie-only dxs smoothing helps): 0.2023
   61. Design  48 (HEBO_tuned_Tunable xl gain breakpoint regressed): 0.2029
   62. Design  60 (Conservative tie-gate ≈ Design11): 0.2044
   63. Design  73 (Top2-mean tie smoother regresses): 0.2079
   64. Design  77 (Bounded top2 tie smoother (dxs)): 0.2123
   65. Design  72 (More-conservative tie gate (u2 norm)): 0.2156
   66. Design 329 (xl-adaptive window temp: mid-N win): 0.2180
   67. Design 335 (Tail-only xl-temp: head faster, tail meh): 0.2191
   68. Design 282 (Window-gated floor too strict ): 0.2221
   69. Design  28 (Smootherstep window amp (67)  ): 0.2247
   70. Design 352 (Power-shaped tail gate (mixed)): 0.2260
   71. Design 331 (xl-sharpened window: brittle tail): 0.2276
   72. Design  38 (Power→warp amp ordering (85)  ): 0.2308
   73. Design 228 (Near-gamma thr-shift regresses tail): 0.2314
   74. Design 274 (xl-cond band floor: no headroom): 0.2330
   75. Design 325 (Capped-logit window: mixed scaling): 0.2396
   76. Design  80 (Sqrt smooth-max gap_eff gate  ): 0.2417
   77. Design 248 (Weak-band abs-floor regresses tail): 0.2493
   78. Design 262 (C∞ bump tie-window (dxs) test ): 0.2498
   79. Design 258 (208 xs + tie-only dxs smoothing): 0.2507
   80. Design 264 (G-pressure damper hurt tail   ): 0.2547
   81. Design 284 (Base floor over-widens release): 0.2559
   82. Design  42 (Symmetric power-odds warp (96)): 0.2603
   83. Design  27 (Asym-skew window amp (65)     ): 0.2627
   84. Design 333 (Non-sat xl-soften regresses tail): 0.2664
   85. Design  23 (Smoothstep window amp         ): 0.2691
   86. Design 369 (Safe-η + c/γ floor regressed  ): 0.2704
   87. Design 344 (Near-γ xl-temp slice: too weak): 0.2704
   88. Design  40 (Tunable warp exponent (87)    ): 0.2717
   89. Design 337 (Capped xl-temp still over-softens): 0.2778
   90. Design  20 (Power-shaped floored window   ): 0.2815
   91. Design 270 (xl-window width modulation    ): 0.2823
   92. Design  16 (Floored below-γ window release): 0.2866
   93. Design 327 (Soft-cap window: still mixed scaling): 0.2875
   94. Design  44 (Bounded xl-gain on release    ): 0.2897
   95. Design  35 (Bidirectional xl window margin): 0.2905
   96. Design 346 (Broad temp mask: better mid, weak tail): 0.2939
   97. Design  21 (HEBO_tuned_Power-shaped floored window): 0.2968
   98. Design 371 (Concave floor over-released xs): 0.2980
   99. Design  49 (baseline                      ): 0.2981
  100. Design  25 (Quintic smootherstep window   ): 0.3022
  101. Design 318 (Logit-window warp: borderline reach): 0.3038
  102. Design  12 (Below-gamma windowed release  ): 0.3071
  103. Design 177 (HEBO_tuned_Extra tail damping: no clear win): 0.3088
  104. Design 398 (Conditional tail gate regressed): 0.3099
  105. Design  29 (7th-order window ramp (72)    ): 0.3114
  106. Design  15 (Overshoot weak-band (regressed)): 0.3129
  107. Design 360 (Temp-cap tail warp: no gain   ): 0.3140
  108. Design 312 (Too-late xs release: mixed tradeoff): 0.3146
  109. Design 172 (HEBO_tuned_Super-sat assist: stable, modest): 0.3153
  110. Design 205 (HEBO_tuned_Zero-slope xs-on bump stabilized): 0.3175
  111. Design 342 (Cond xl-temp gating didn’t help tail): 0.3192
  112. Design 278 (Tuned floor-gain hurts tail   ): 0.3234
  113. Design 408 (Tail-floor too strict via rhs gate): 0.3261
  114. Design 390 (Flipped weak-band floor regresses): 0.3266
  115. Design 403 (Anti-stall mis-triggered (xs-low)): 0.3305
  116. Design 171 (Super-sat assist: stable, modest): 0.3322
  117. Design 175 (Exponent super-sat assist (nu)): 0.3336
  118. Design 170 (HEBO_tuned_Sigmoid-gated assist worsens 453): 0.3341
  119. Design 176 (Extra tail damping: no clear win): 0.3358
  120. Design 356 (Shifted tail gate worsens 640 tail): 0.3424
  121. Design  81 (Top2 tie floor regresses      ): 0.3471
  122. Design 406 (Tail-floor gating helped small-N only): 0.3478
  123. Design  83 (u2-norm + sqrt gap_eff gate   ): 0.3483
  124. Design 396 (Near-γ tail gate: safer but stalls): 0.3488
  125. Design 375 (Smoothstep floor hurt tail speed): 0.3496
  126. Design  26 (Raised-cosine window amp      ): 0.3497
  127. Design 354 (Adapt-mask power hurts tail   ): 0.3505
  128. Design 168 (HEBO_tuned_Ambiguity-gated assist = slower): 0.3526
  129. Design  31 (Warped smootherstep window (74)): 0.3543
  130. Design  79 (u2-gate + bounded top2 c_mem  ): 0.3563
  131. Design 208 (xs-scaled bump: stable, not faster): 0.3566
  132. Design 316 (Earlier xl-tail gate helps mid-N): 0.3572
  133. Design 400 (Tail-floor helps small N, hurts slope): 0.3594
  134. Design  57 (Top2-only c_soft hurts        ): 0.3627
  135. Design 377 (Linear+power floor regressed at tail): 0.3644
  136. Design  69 (C∞ bump tie-gate (dxs) v1     ): 0.3645
  137. Design 310 (Tail-safe xs release over-damped): 0.3651
  138. Design 165 (HEBO_tuned_Sat-pressure Top-2 assist stalls): 0.3652
  139. Design  74 (Geom-mean temp tie gate       ): 0.3654
  140. Design  67 (Softmax hybrid tie-gate (tau_gap)): 0.3668
  141. Design  64 (Bounded gap gate regresses mid-N): 0.3675
  142. Design  75 (2-lit softmin tie smoother (dxs)): 0.3691
  143. Design  61 (Compact-support tie gate (dxs)): 0.3693
  144. Design  11 (HEBO_tuned_Near-gamma xs release gate): 0.3697
  145. Design  76 (g0-softened temp tie-gate     ): 0.3758
  146. Design  24 (Smoothstep window ramp        ): 0.3769
  147. Design 204 (Zero-slope xs-on bump stabilized): 0.3781
  148. Design  63 (Quintic tie-gate: mixed impact): 0.3824
  149. Design  71 (Entropy-corrected tie smoother): 0.3833
  150. Design  68 (Top2-softmin tie smoother mixed): 0.3876
  151. Design 388 (Smooth-max floor: better @640, fails @개): 0.3889
  152. Design  59 (Spread-norm tie gate helps    ): 0.3904
  153. Design  58 (Normalized-gap tie gate (dxs) ): 0.3926
  154. Design 302 (xs-cap tail gate: mixed tail  ): 0.3928
  155. Design 349 (gxl smoothing lagged the win  ): 0.3932
  156. Design 197 (HEBO_tuned_Finite-slope gate ≈ no gain): 0.3946
  157. Design 394 (Tight-xl tail gate: no reach gain): 0.3971
  158. Design 277 (Damping (G+R) hurts rigidity  ): 0.3988
  159. Design 167 (Ambiguity-gated assist = slower): 0.4000
  160. Design  82 (Regime-capped gap temp        ): 0.4017
  161. Design 405 (Anti-stall via rhs_base: mixed): 0.4034
  162. Design 385 (xl-mixed floor slowed tail    ): 0.4068
  163. Design 268 (Neg-power mean tie: tail regression): 0.4078
  164. Design  78 (Cap-temp by g0 in smoothmax   ): 0.4079
  165. Design 336 (Ungated amp_floor: mixed gains): 0.4152
  166. Design 368 (Gate-quad mix: mixed, no win  ): 0.4160
  167. Design 285 (Dead-zone shift: mixed low-N  ): 0.4199
  168. Design  66 (Reparam compact tie-gate (C2) ): 0.4204
  169. Design  62 (Hybrid gap-norm tie gate (dxs)): 0.4205
  170. Design 207 (Tunable tail xs-on bump (a_on)): 0.4207
  171. Design 320 (Over-damped xl-tail release   ): 0.4209
  172. Design 247 (Global-mean g gate too strict ): 0.4230
  173. Design  65 (Mag-gap tie gate w/ floor     ): 0.4240
  174. Design 367 (Eta-as-fraction: safe, still tails): 0.4261
  175. Design 359 (Suppressed gate-floor regresses): 0.4268
  176. Design 330 (Log-Hill amp_norm regresses   ): 0.4280
  177. Design 173 (Tunable super-sat: helps 320, hurts 640): 0.4304
  178. Design 239 (Hi-warp boosted too early     ): 0.4334
  179. Design 174 (Peak-shift super-sat: weaker tail): 0.4351
  180. Design 201 (Split xs off vs hold gains    ): 0.4354
  181. Design 366 (Offset-power smoothing didn’t help): 0.4354
  182. Design 206 (Norm-Gaussian xs-on bump (worse)): 0.4363
  183. Design 308 (Gap-correction tie: weak/neutral): 0.4373
  184. Design 299 (Over-narrow near-γ release regresses): 0.4376
  185. Design 404 (Over-sharp tail floor regressed): 0.4386
  186. Design 372 (Mid-gate tweak: mixed, no promote): 0.4403
  187. Design 255 (w_hi shift gated by xl regressed): 0.4408
  188. Design  13 (Band upper-edge softness (hi_mult)): 0.4427
  189. Design 324 (amp_norm floor regresses low-N): 0.4444
  190. Design 279 (Push_up-gated band-floor      ): 0.4466
  191. Design 267 (Over-squashed near-eff hurts head): 0.4469
  192. Design 326 (Stretched-exp amp_norm (log-xl)): 0.4506
  193. Design 251 (Exp tail-squeeze (251) regressed): 0.4533
  194. Design 265 (Conditional floor too strict (regress)): 0.4537
  195. Design 138 (p-norm coupled norm (+cap)    ): 0.4569
  196. Design 241 (Tunable gamma-edge softening  ): 0.4625
  197. Design 412 (Squared hinge: stable, not faster): 0.4628
  198. Design 200 (Hard-sat ramp gate: no gain   ): 0.4640
  199. Design 309 (Tie-exponent monitor regressed): 0.4644
  200. Design 298 (Weak-band xs release: reach↑, steps↑): 0.4661
  201. Design 199 (Exp-sat gate: no scaling gain ): 0.4667
  202. Design 237 (Tanh hi-ramp regresses        ): 0.4670
  203. Design 266 (C² tie-window hurts tail      ): 0.4708
  204. Design 281 (Dead-zone over-filters shift  ): 0.4715
  205. Design 203 (Tapered xs-on bump still unstable): 0.4721
  206. Design 387 (Decouple over-γ edge sharpness): 0.4741
  207. Design 140 (Smooth L2 coupling slows at high N): 0.4757
  208. Design 223 (Abs sharpness floor regressed ): 0.4782
  209. Design 399 (Exp upper-cutoff: mixed gains ): 0.4805
  210. Design 334 (Delayed floor ramp hurts tail ): 0.4833
  211. Design 383 (Soft-cap law regressed at tail): 0.4841
  212. Design 259 (Compact-support tie-window (dxs)): 0.4874
  213. Design 121 (Persistence-amplified xl update): 0.4879
  214. Design 250 (Tie-gated xs bump regresses tail): 0.4888
  215. Design 283 (Soft-knee shift: safe, not better): 0.4900
  216. Design 410 (Unshifted hinge regresses tail): 0.4935
  217. Design 391 (Mixed-edge floor: fast small-N, weak at ): 0.4944
  218. Design 271 (Monotone xl window widen      ): 0.4954
  219. Design 231 (Post-power warp exp regresses ): 0.4961
  220. Design  22 (xl-conditioned band-hi softness): 0.4971
  221. Design 273 (Near-sat-only p damping helps ): 0.5039
  222. Design 287 (Near-edge base floor too weak ): 0.5069
  223. Design 338 (Tail-gate slope adds brittleness): 0.5113
  224. Design 139 (p-norm coupled normalization  ): 0.5126
  225. Design 315 (Window edge power warp        ): 0.5127
  226. Design 381 (Linear adapt_mask tightened too far): 0.5136
  227. Design 389 (Relative over-γ shoulder (389)): 0.5154
  228. Design 233 (Weak-band blended mid-shift   ): 0.5156
  229. Design 402 (Shifted sigmoid upper-edge    ): 0.5166
  230. Design 225 (Delay-only gain broke xl-release): 0.5182
  231. Design 379 (Hinge floor saturates too early): 0.5196
  232. Design 373 (Convex late-floor: mixed gains): 0.5202
  233. Design 397 (Width-aware upper edge regressed): 0.5217
  234. Design 293 (Local tail-gate: mixed impact ): 0.5218
  235. Design 407 (EMA stall-detector: mixed/regress): 0.5257
  236. Design 395 (Bounded upper-edge ratio regressed): 0.5260
  237. Design 127 (Soft-capped persistent xl     ): 0.5292
  238. Design 243 (Tunable upper-edge exponent   ): 0.5370
  239. Design 303 (xl-normed xs-release (303)    ): 0.5377
  240. Design 221 (Concave delay-only breakpoint ): 0.5415
  241. Design 249 (Over-gated hi-tail boost regresses): 0.5418
  242. Design  10 (Near-gamma xs release gate    ): 0.5434
  243. Design 202 (Violated-side xs boost destabilized): 0.5444
  244. Design 161 (HEBO_tuned_Assist cap helps small-N, hurts tail): 0.5480
  245. Design 253 (w_hi logit-warp + skew regressed): 0.5485
  246. Design 275 (Bidirectional band-floor (regress)): 0.5515
  247. Design 288 (Beta-bump xs-on (mixed)       ): 0.5521
  248. Design 348 (Persistent tail-temp gate regressed): 0.5531
  249. Design 141 (Smoothmax coupling adds damping floor): 0.5550
  250. Design  17 (HEBO_tuned_Overshoot weak-band (regressed)): 0.5611
  251. Design 289 (Base leak gated too tightly   ): 0.5615
  252. Design 229 (Tunable post-power warp (fails)): 0.5651
  253. Design 317 (Softer amp_norm: mixed scaling): 0.5679
  254. Design 134 (Hard-R + tie-G didn’t scale   ): 0.5687
  255. Design 196 (Finite-slope gate ≈ no gain   ): 0.5701
  256. Design 191 (Min-off xs decay hurt scaling ): 0.5705
  257. Design 358 (Hard tail cutoff hurts mid-N  ): 0.5746
  258. Design 378 (Earlier p_eff ramp regresses low-N): 0.5831
  259. Design 307 (Hysteretic tail latch regressed): 0.5838
  260. Design 263 (Bounded-exp tie smoother (dxs)): 0.5846
  261. Design 343 (GM floor-gate regresses speed ): 0.5866
  262. Design 194 (Sqrt gate too aggressive near γ): 0.5893
  263. Design 193 (Smooth kappa gate regressed   ): 0.5897
  264. Design 305 (xl-shifted xs-tail gate (305) ): 0.5904
  265. Design 304 (Boltzmann top2 tie harmed tail): 0.5947
  266. Design 149 (Hard-deadzone gate: mixed gains): 0.5958
  267. Design 384 (Mid-hump gate worsens overall ): 0.6009
  268. Design 102 (Thresholded c-gated top-2 R   ): 0.6057
  269. Design 319 (Warp-t only regresses at high N): 0.6175
  270. Design 376 (Mid-gate bump: no clear gain  ): 0.6247
  271. Design  19 (Release cutoff below gamma (worse)): 0.6255
  272. Design   7 (Bounded xs release stops break): 0.6261
  273. Design   0 (baseline                      ): 0.6328
  274. Design  86 (baseline                      ): 0.6328
  275. Design 109 (baseline                      ): 0.6328
  276. Design 129 (baseline                      ): 0.6328
  277. Design 142 (baseline                      ): 0.6328
  278. Design 150 (baseline                      ): 0.6328
  279. Design 178 (baseline                      ): 0.6328
  280. Design 148 (xs-adaptive gate: mixed, no fix): 0.6340
  281. Design 188 (HEBO_tuned_Faster xs turn-off not enough): 0.6461
  282. Design 195 (Rational-power gate too gentle): 0.6474
  283. Design 103 (Severity-adaptive mem-clip stalls): 0.6488
  284. Design   4 (Tie-smooth memory helps then stalls): 0.6543
  285. Design 128 (Adaptive-tau c_mem regresses  ): 0.6588
  286. Design   9 (Softplus xs leak slows solve  ): 0.6595
  287. Design   6 (xs hysteresis bump: stable, still breaks): 0.6621
  288. Design 269 (Stretched-exp bump tail regresses): 0.6644
  289. Design 145 (Gated soft-G helps mid, stalls high): 0.6661
  290. Design 123 (dv-protect + mem-cap (stalls) ): 0.6688
  291. Design   5 (xl-gated xs bump: wins then breaks): 0.6690
  292. Design 156 (Margin-gated assist breaks at N≈450): 0.6702
  293. Design 169 (Sigmoid-gated assist worsens 453): 0.6711
  294. Design 160 (Pressure-sat assist: stable, modest): 0.6731
  295. Design 108 (Tau_floor-coupled gate2       ): 0.6735
  296. Design 256 (Wide xs window-ramp hurts tail): 0.6770
  297. Design 107 (Sigmoid gate2 leaks rigidity  ): 0.6778
  298. Design 166 (Smooth-gate assist hurts mid-scale): 0.6778
  299. Design 192 (Smooth xs gate leaked off-drive): 0.6786
  300. Design 111 (Softmin smoothing (no gain)   ): 0.6793
  301. Design  56 (Tie-smooth + xs deadband      ): 0.6809
  302. Design 155 (Sigmoid-gated Top-2 assist    ): 0.6810
  303. Design 104 (Hard-gated top-2 rigidity     ): 0.6847
  304. Design 190 (xs hysteresis became too sticky): 0.6869
  305. Design 212 (Severity-gated tie smoothing  ): 0.6912
  306. Design 163 (Sat-pressure Top-2 assist stalls): 0.6942
  307. Design  53 (Tie-only dxs smoothing helps  ): 0.6991
  308. Design 154 (ReLU-gated Top-2 assist       ): 0.7039
  309. Design 313 (Near-γ power-sharpen regresses): 0.7047
  310. Design 214 (Tie+gamma band gate (dxs)     ): 0.7077
  311. Design 227 (Norm-gap gate hurt near-sol clauses): 0.7085
  312. Design 164 (Bounded assist still breaks at 453): 0.7095
  313. Design 300 (Bounded-gate + clamped LME tie): 0.7096
  314. Design 122 (Split-temp + hard routing (v11)): 0.7115
  315. Design 146 (Gate floor helps early, hurts endgame): 0.7125
  316. Design 115 (Split-temp smooth c/G (mixed) ): 0.7140
  317. Design 232 (u_floor gate: helps small N, hurts scale): 0.7147
  318. Design 218 (Tie-density temp (dxs) regressed): 0.7218
  319. Design 261 (Tunable tail damper helps low-N): 0.7278
  320. Design 162 (xl-decoupled Top-2 assist     ): 0.7280
  321. Design 216 (g0–kappa temp coupling regressed): 0.7303
  322. Design 198 (Hill gate: too soft near boundary): 0.7305
  323. Design  18 (Damped overshoot release (regressed)): 0.7375
  324. Design  51 (Smooth memory monitor: no gain): 0.7423
  325. Design 187 (Faster xs turn-off not enough ): 0.7429
  326. Design 130 (Softmax gating regresses at high N): 0.7435
  327. Design 291 (AND-gate gap_eff is too strict): 0.7444
  328. Design 301 (g0-capped sqrt smoothmax      ): 0.7467
  329. Design 105 (Sigmoid-gated tau(c) for R    ): 0.7475
  330. Design   8 (xl-history-gated xs release   ): 0.7572
  331. Design 147 (xl-adaptive gate: mixed, worse high-N): 0.7575
  332. Design  92 (Clause-adaptive R-anneal: mixed): 0.7580
  333. Design 157 (Margin+pressure Top-2 assist  ): 0.7597
  334. Design 119 (Memory-smooth + mild smooth-G ): 0.7604
  335. Design 101 (Tanh mem-clip regresses       ): 0.7687
  336. Design 276 (Tie-aware xs monitor (no gain)): 0.7708
  337. Design 100 (Growth-only xl-tight clipping ): 0.7716
  338. Design  99 (c-adaptive top-2 R routing    ): 0.7721
  339. Design 179 (Softmin clause monitor (tau)  ): 0.7766
  340. Design 185 (Asym xs switch helps small-N, hurts big): 0.7771
  341. Design 306 (Over-conservative tie gate    ): 0.7795
  342. Design 186 (xl-hysteresis xs: no net scaling gain): 0.7847
  343. Design 151 (Softmin routing hurts large-N ): 0.7850
  344. Design 272 (Gap-only tie mix regresses hard): 0.7862
  345. Design 135 (Capped coupled normalization  ): 0.7865
  346. Design 295 (Long-tail tie smoothing regresses): 0.7872
  347. Design   1 (baseline                      ): 0.7872
  348. Design 184 (xl growth amplified by xs     ): 0.7917
  349. Design 296 (xs-floor anti-starvation backfires): 0.7956
  350. Design  97 (Adaptive mem-clip: mixed scaling): 0.7957
  351. Design 252 (Abs-gap gate regressed        ): 0.7968
  352. Design 106 (Hard-gated R needs tau(c)     ): 0.7973
  353. Design 294 (Tail-safe p_eff floor (rho)   ): 0.7986
  354. Design 224 (Near-γ tie smoothing regresses): 0.7991
  355. Design 158 (Capped assist: stable, but slows at 320): 0.8016
  356. Design 350 (Near-γ softmin monitor regresses): 0.8032
  357. Design 181 (Soft memory monitor mismatch  ): 0.8033
  358. Design  94 (Clause-local memory clipping  ): 0.8074
  359. Design  96 (Top-3 R routing slows at scale): 0.8091
  360. Design 226 (Band-pass assist regressed    ): 0.8101
  361. Design 189 (xs self-hysteresis became too sticky): 0.8171
  362. Design 411 (Global stall-gate anti-stall regressed): 0.8207
  363. Design  88 (Softmin routing regresses     ): 0.8222
  364. Design 257 (Explicit-peak p_eff: mid wins, tail loss): 0.8265
  365. Design 113 (Hybrid smooth c/G, hard rigidity): 0.8366
  366. Design 133 (Coupled mem-floor scaling     ): 0.8381
  367. Design  91 (Smooth memory-step clipping   ): 0.8408
  368. Design 159 (Assist cap helps small-N, hurts tail): 0.8442
  369. Design 297 (Tie+viol G-gate slowed scaling): 0.8459
  370. Design 118 (LSE-softmin memory cost       ): 0.8490
  371. Design  54 (Tie-local mem smoothing regresses): 0.8557
  372. Design 323 (Global tie-aware xs hurts scaling): 0.8590
  373. Design 311 (Pressure-boosted nu tail (mu) ): 0.8593
  374. Design   2 (Softmax smoothing regresses at scale): 0.8595
  375. Design   3 (Hybrid smoothing still smears ): 0.8613
  376. Design 254 (Peak-fixed super-sat assist regresses): 0.8639
  377. Design 126 (Soft c_mem only (baseline dv) ): 0.8650
  378. Design 136 (L2 smooth coupled norm        ): 0.8700
  379. Design 260 (Soft-cap pressure hurt frontier): 0.8709
  380. Design 286 (Mem-only cap decoupling regressed): 0.8718
  381. Design  50 (Softmin clause harms scaling  ): 0.8749
  382. Design 153 (Top-2 assist helps mid-scale  ): 0.8752
  383. Design 116 (Smooth memory-only clause monitor): 0.8801
  384. Design  98 (Joint dv+mem normalization    ): 0.8810
  385. Design  89 (Over-coupled global normalization): 0.8856
  386. Design  93 (Gap-gated top2 smoothing: mixed): 0.8900
  387. Design 137 (Quantile-coupled norm (mixed) ): 0.8944
  388. Design 209 (Adaptive-T softmax gap gate   ): 0.8989
  389. Design  90 (Annealed R-routing: mixed gain): 0.8989
  390. Design 132 (Tie-only smoothing: mixed scaling): 0.9024
  391. Design 314 (xl-growth gated by xs (underfires)): 0.9039
  392. Design 144 (Softmin-G broke satisfied-clause silence): 0.9040
  393. Design 382 (Violated-clause dxs boost (fails @226)): 0.9060
  394. Design 180 (Degree-norm dv regressed      ): 0.9074
  395. Design 351 (Leaky mix regressed early dynamics): 0.9134
  396. Design 183 (Memory gating regressed       ): 0.9154
  397. Design  52 (Adaptive softmin mem monitor regresses): 0.9192
  398. Design 290 (G-only pressure cap regressed ): 0.9263
  399. Design  87 (Decoupled mem scaling (unstable)): 0.9277
  400. Design 292 (xl leak causes forgetting at scale): 0.9333
  401. Design 125 (xl fast-forget hurts scaling  ): 0.9360
  402. Design 152 (Annealed routing still hurts scaling): 0.9419
  403. Design 114 (Bounded mem scaling: no large-N gain): 0.9438
  404. Design 110 (Decoupled norm: small-N win, large-N hit): 0.9506
  405. Design  95 (xs-gated xl leak (scaling break)): 0.9518
  406. Design 112 (Coupled RMS norm: mem-dominated): 0.9555
  407. Design 120 (Ratio-gated RMS: mem still dominates): 0.9557
  408. Design 143 (softmin-responsibility forces ): 0.9568
  409. Design 182 (Hybrid deg+global scaling regressed): 0.9629
  410. Design 131 (Decoupled scaling regresses   ): 0.9634
  411. Design 117 (Coupled RMS norm hurts large-N): 0.9635
  412. Design 341 (Weak-band threshold killed floor): 0.9775
  413. Design 124 (Leaky multiplicative xl       ): 0.9790
  414. Design  14 (Ramped below-γ window gate    ): 0.9838


==> anc/data/campaign/schedules/__init__.py <==
"""Schedules package for dynamically generated evaluation schedules."""


==> anc/data/campaign/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": ["low", "medium", "high"],
    "created_round": 0,
    "created_timestamp": "2025-12-28T18:50:05.792103Z"
  }
}


==> anc/data/campaign/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/campaign/schedules/schedule_99999.py <==
"""
Generator-based experiment schedule for streaming benchmark results.

Identical logic to schedule_0, but yields each experiment result as it completes
instead of collecting and returning all at once. This allows the caller to
print/save partial results incrementally.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Generator version of the adaptive experiment schedule.
    Yields one experiment result dict at a time.
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            max_steps = max_steps_start * (2 ** experiment_count)

            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            yield kwargs | result_i

            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break


def schedule_low(design_id, prior_experiments=None):
    yield from schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=320, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    yield from schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    yield from schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/campaign/solvers/__init__.py <==
"""Solvers package for dynamically generated solver implementations."""


==> anc/data/campaign/solvers/solver_0.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Design-15 style bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.5,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=50.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.0,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.02,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.35,  low=0.05, high=0.90),

    # NEW (single principled change vs Design 15): focus release on near-stagnant clauses
    # (clauses hovering close to gamma from below)
    "stag_margin": dict(type="uniform",     default=0.05,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Weak-sat band (same as Design 15): eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    # NEW: stagnation proxy = clause is close to gamma from below
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_gamma = torch.sigmoid((c - c0) / stag_sharp)        # ~1 only when c is near gamma

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_100.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: growth-only (positive dxl) smooth clipping, with tighter clip for large xl
    "mem_clip":     dict(type="log_uniform", default=5.0,  low=0.1,  high=50.0),
    "mem_xl_tight": dict(type="uniform",     default=0.75, low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (baseline: dv-normalization) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale_v
    dxl = -dxl * scale_v
    dxs = -dxs * scale_v

    # ----- NEW: growth-only xl clipping, adaptive to xl magnitude (no c-dependence) -----
    # clip_eff decreases with log1p(xl): large-xl clauses are prevented from runaway escalation
    clip_eff = hp.mem_clip / (1.0 + hp.mem_xl_tight * torch.log1p(xl))
    clip_eff = clip_eff.clamp(min=1e-6)

    dxl_pos = torch.relu(dxl)
    dxl_neg = dxl - dxl_pos

    # Smooth clip only the positive (escalating) part
    dxl_pos = dxl_pos / (1.0 + (dxl_pos / clip_eff))
    dxl = dxl_neg + dxl_pos

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_101.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (vs baseline): clause-local tanh saturator scale for memory updates (after dv-normalization)
    "mem_clip": dict(type="log_uniform", default=5.0,  low=0.1,  high=50.0),

    "lr":       dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (baseline: dv-normalization) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale_v
    dxl = -dxl * scale_v
    dxs = -dxs * scale_v

    # ----- NEW: clause-local tanh saturation for memory updates only -----
    # For g<<clip: ~identity; for g>>clip: caps magnitude ~clip.
    g = torch.maximum(dxl.abs(), dxs.abs()).clamp(min=1e-12)   # (M,)
    s = (hp.mem_clip * torch.tanh(g / hp.mem_clip)) / g        # (M,) in (0,1]
    dxl = dxl * s
    dxs = dxs * s

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_102.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Rigidity top-2 routing temperature with a near-satisfaction threshold:
    # tau(c) = tau_floor + tau_span * relu(c - c0)/(1 - c0)
    # => diffuse routing when c>c0; sharp routing (tau~floor) only when c<=c0.
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=3e-1, low=1e-4, high=1.0),
    "c0":        dict(type="uniform",     default=0.08, low=0.0,  high=0.45),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                               # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)    # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # ===== GRADIENT TERM G (unchanged) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (only change): top-2 routing with thresholded c-adaptive sharpness =====
    denom = (1.0 - hp.c0) + 1e-6
    t = torch.relu(c - hp.c0) / denom                  # in [0, ~1]
    tau = (hp.tau_floor + hp.tau_span * t).clamp(min=1e-6)  # (M,)

    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)  # (M,2)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w[:, 0]).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w[:, 1]).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_103.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (vs baseline): severity-adaptive, per-variable tanh clipping for memory updates (applied after dv-normalization)
    "mem_clip":          dict(type="log_uniform", default=5.0,  low=0.1,  high=50.0),
    "mem_sev":           dict(type="uniform",     default=4.0,  low=0.0,  high=20.0),
    "mem_clip_xs_scale": dict(type="log_uniform", default=0.5,  low=0.05, high=5.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (baseline: dv-normalization) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale_v
    dxl = -dxl * scale_v
    dxs = -dxs * scale_v

    # ----- NEW: severity-adaptive, per-variable tanh clipping (clause-local) -----
    # Stronger saturation for more violated clauses (larger c).
    clip_l = hp.mem_clip / (1.0 + hp.mem_sev * c)
    clip_s = (hp.mem_clip * hp.mem_clip_xs_scale) / (1.0 + hp.mem_sev * c)
    clip_l = clip_l.clamp(min=1e-6)
    clip_s = clip_s.clamp(min=1e-6)

    dxl = clip_l * torch.tanh(dxl / clip_l)
    dxs = clip_s * torch.tanh(dxs / clip_s)

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_104.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design-11-style near-satisfaction thresholded sharpness for routing temperature
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=3e-1, low=1e-4, high=1.0),
    "c0":        dict(type="uniform",     default=0.08, low=0.0,  high=0.45),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (top-2) =====
    v_lit = v[idx] * sgn                               # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)    # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # ===== GRADIENT TERM G (unchanged) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R =====
    # Design-11 tau(c)
    denom = (1.0 - hp.c0) + 1e-6
    t = torch.relu(c - hp.c0) / denom
    tau = (hp.tau_floor + hp.tau_span * t).clamp(min=1e-6)

    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)  # (M,2)

    # SINGLE MODIFICATION vs Design 11:
    # hard-gate the *second* rigidity route: only allow top-2 split when c <= c0.
    gate2 = (c <= hp.c0).to(dtype=v.dtype)  # (M,)
    w2 = w[:, 1] * gate2
    w1 = 1.0 - w2

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w1).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w2).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_105.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # R routing temperature with near-satisfaction sharpness, but using a smooth sigmoid gate:
    # tau(c) = tau_floor + tau_span * sigmoid((c - c0)/tau_c)
    # => tau ~ tau_floor when c << c0 (sharp only near satisfaction)
    # => tau ~ tau_floor + tau_span when c >> c0 (diffuse when far)
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=3e-1, low=1e-4, high=1.0),
    "c0":        dict(type="uniform",     default=0.08, low=0.0,  high=0.45),
    "tau_c":     dict(type="log_uniform", default=3e-2, low=1e-3, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (top-2) =====
    v_lit = v[idx] * sgn                               # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)    # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # ===== GRADIENT TERM G (unchanged from Design 11/baseline top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (ONLY CHANGE vs Design 11): smooth sigmoid-gated tau(c) =====
    tau_floor = torch.as_tensor(hp.tau_floor, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_span  = torch.as_tensor(hp.tau_span,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    c0        = torch.as_tensor(hp.c0,        device=v.device, dtype=v.dtype)
    tau_c     = torch.as_tensor(hp.tau_c,     device=v.device, dtype=v.dtype).clamp(min=1e-6)

    gate = torch.sigmoid((c - c0) / tau_c)             # (M,) in (0,1)
    tau = (tau_floor + tau_span * gate).clamp(min=1e-6)

    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)  # (M,2)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w[:, 0]).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w[:, 1]).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_106.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single conceptual change): hard-gated top-2 rigidity routing
    "tau": dict(type="log_uniform", default=3e-2, low=1e-4, high=3e-1),
    "c0":  dict(type="uniform",     default=0.08, low=0.0,  high=0.45),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (top-2) =====
    v_lit = v[idx] * sgn                               # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)    # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # ===== GRADIENT TERM G (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (ONLY CHANGE vs baseline): hard-gated top-2 split =====
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    w = torch.softmax(-unsat_top / tau, dim=-1)        # (M,2)

    gate2 = (c <= hp.c0).to(dtype=v.dtype)             # (M,)
    w2 = w[:, 1] * gate2
    w1 = 1.0 - w2

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w1).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w2).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_107.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design-19 tau(c): sharp near satisfaction, more diffuse when far
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=3e-1, low=1e-4, high=1.0),
    "c0":        dict(type="uniform",     default=0.08, low=0.0,  high=0.45),

    # NEW: smoothness of the near-satisfaction gate for the 2nd rigidity route
    "tau_gate":  dict(type="log_uniform", default=2e-2, low=1e-4, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (top-2) =====
    v_lit = v[idx] * sgn                               # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)    # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # ===== GRADIENT TERM G (baseline/top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (Design-19 routing, but smooth gate2) =====
    denom = (1.0 - hp.c0) + 1e-6
    t = torch.relu(c - hp.c0) / denom
    tau = (hp.tau_floor + hp.tau_span * t).clamp(min=1e-6)

    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)  # (M,2)

    # Single change vs Design 19: smooth (sigmoid) gate on the 2nd route
    tau_gate = torch.as_tensor(hp.tau_gate, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    gate2 = torch.sigmoid((hp.c0 - c) / tau_gate)              # ~1 when c<<c0, ~0 when c>>c0

    w2 = w[:, 1] * gate2
    w1 = 1.0 - w2

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w1).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w2).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_108.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design-19 tau(c): sharp near satisfaction, more diffuse when far
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=3e-1, low=1e-4, high=1.0),
    "c0":        dict(type="uniform",     default=0.08, low=0.0,  high=0.45),

    # NEW (single principled change vs Design 19):
    # near-hard (but smooth) gate2 temperature tied to tau_floor via kappa
    "kappa":     dict(type="log_uniform", default=2.0,  low=0.1,  high=20.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (top-2) =====
    v_lit = v[idx] * sgn                               # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)    # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # ===== GRADIENT TERM G (baseline/top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (Design-19 tau(c), but smooth near-hard gate2) =====
    # tau(c)
    denom = (1.0 - hp.c0) + 1e-6
    t = torch.relu(c - hp.c0) / denom
    tau = (hp.tau_floor + hp.tau_span * t).clamp(min=1e-6)

    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)  # (M,2)

    # Smooth gate2 with temperature coupled to tau_floor (near-hard when tau_floor is small)
    tau_floor = torch.as_tensor(hp.tau_floor, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    gate_temp = (kappa * tau_floor).clamp(min=1e-6)

    c0 = torch.as_tensor(hp.c0, device=v.device, dtype=v.dtype)
    gate2 = torch.sigmoid((c0 - c) / gate_temp)                 # ~1 for c<<c0, ~0 for c>>c0

    w2 = w[:, 1] * gate2
    w1 = 1.0 - w2

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w1).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w2).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_109.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=25.370472632758617,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482,  low=1e-4, high=1.0),

    # Design-15 style bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.8783244205361975,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028,  low=0.05, high=0.90),

    # NEW (single principled change vs Design 15): focus release on near-stagnant clauses
    # (clauses hovering close to gamma from below)
    "stag_margin": dict(type="uniform",     default=0.1860229402967447,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,  low=1e-3, high=0.20),

    "lr":      dict(type="log_uniform", default=1.795748110261613,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Weak-sat band (same as Design 15): eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    # NEW: stagnation proxy = clause is close to gamma from below
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_gamma = torch.sigmoid((c - c0) / stag_sharp)        # ~1 only when c is near gamma

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_110.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE MODIFICATION vs baseline: decouple normalization ----
    # Normalize v-update by |dv|, and memory-updates by their own magnitude.
    scale_v = 1.0 / dv.abs().max().clamp(min=1e-6)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_m = 1.0 / mem_max.clamp(min=1e-6)

    dv = -dv * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_111.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # temperature for smooth min (smaller -> closer to hard min)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3) in [-1,1]

    # unsatisfaction per literal (0 is best)
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    tau = float(hp.tau)
    tau = max(tau, 1e-4)

    def softmin(x, dim=-1):
        w = torch.softmax(-x / tau, dim=dim)
        return (w * x).sum(dim=dim), w

    # clause cost: smooth min over literals
    c, w_min = softmin(u, dim=-1)  # (M,), (M,3)

    # drive term: for each literal, smooth min of the other two unsats
    g0, _ = softmin(torch.stack([u[:, 1], u[:, 2]], dim=-1), dim=-1)
    g1, _ = softmin(torch.stack([u[:, 0], u[:, 2]], dim=-1), dim=-1)
    g2, _ = softmin(torch.stack([u[:, 0], u[:, 1]], dim=-1), dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # rigidity: smooth winner (formerly hard argmin) times its unsat
    R = (w_min * u) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_112.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE MODIFICATION vs baseline: coupled RMS normalization ----
    # Replace outlier-dominated max(|dv|) scaling with a robust shared RMS scale
    # computed from (dv, dxl, dxs) to keep v/memory time-scales coupled as size grows.
    rms_v = dv.pow(2).mean().sqrt()
    rms_l = dxl.pow(2).mean().sqrt()
    rms_s = dxs.pow(2).mean().sqrt()
    rms_mem = torch.sqrt(0.5 * (rms_l * rms_l + rms_s * rms_s))
    denom = torch.sqrt(rms_v * rms_v + rms_mem * rms_mem).clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_113.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # temperature for smooth min in c and G only (rigidity stays hard)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and per-literal unsatisfaction
    v_lit = v[idx] * sgn                # (M,3) in [-1,1]
    u = 0.5 * (1.0 - v_lit)             # (M,3) in [0,1]

    tau = float(hp.tau)
    tau = max(tau, 1e-4)

    def softmin(x, dim=-1):
        w = torch.softmax(-x / tau, dim=dim)
        return (w * x).sum(dim=dim)

    # smooth clause cost for memory dynamics
    c = softmin(u, dim=-1)              # (M,)

    # smooth drive term: soft-min over the other two literals
    g0 = softmin(torch.stack([u[:, 1], u[:, 2]], dim=-1), dim=-1)
    g1 = softmin(torch.stack([u[:, 0], u[:, 2]], dim=-1), dim=-1)
    g2 = softmin(torch.stack([u[:, 0], u[:, 1]], dim=-1), dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1)   # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # HYBRID change vs Design 1: keep rigidity hard winner-take-all (baseline-like)
    # winner = literal with minimum unsatisfaction (equivalently max v_lit)
    win = torch.argmin(u, dim=-1, keepdim=True)      # (M,1)
    u_win = u.gather(1, win)                          # (M,1)

    R = torch.zeros_like(G)
    R.scatter_(1, win, u_win)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_114.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: cap on how much faster memory is allowed to move vs v (relative scaling)
    # rho -> infinity recovers Design 2's mem-only scaling when mem gradients are tiny;
    # small rho ties memory time-scale to v and prevents mem overdrive near satisfaction.
    "rho":     dict(type="log_uniform", default=10.0, low=1.0,  high=100.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE MODIFICATION vs baseline: bounded-ratio v:mem scaling ----
    # Keep dv scaling exactly as baseline, but bound how much memory can be
    # amplified relative to v when mem gradients become tiny (prevents mem overdrive).
    dv_max = dv.abs().max().clamp(min=1e-6)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)

    scale_v = 1.0 / dv_max
    ratio = dv_max / mem_max  # = (1/mem_max) / (1/dv_max)
    ratio = ratio.clamp(min=0.0, max=hp.rho)
    scale_m = scale_v * ratio

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_115.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single principled change vs Design 3): separate temperatures
    # tau_c: sharper (memory reacts to true worst literal)
    # tau_g: smoother (drive less jumpy)
    "tau_c":   dict(type="log_uniform", default=3e-2, low=3e-3, high=2e-1),
    "tau_g":   dict(type="log_uniform", default=7e-2, low=5e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and unsatisfaction per literal
    v_lit = v[idx] * sgn           # (M,3) in [-1,1]
    u = 0.5 * (1.0 - v_lit)        # (M,3) in [0,1]

    tau_c = float(hp.tau_c)
    tau_g = float(hp.tau_g)
    tau_c = max(tau_c, 1e-4)
    tau_g = max(tau_g, 1e-4)

    def softmin_expect(x, tau, dim=-1):
        # expectation under softmax(-x/tau)
        w = torch.softmax(-x / tau, dim=dim)
        return (w * x).sum(dim=dim)

    # clause cost for memory dynamics (sharper)
    c = softmin_expect(u, tau_c, dim=-1)  # (M,)

    # smooth drive term (softer)
    g0 = softmin_expect(torch.stack([u[:, 1], u[:, 2]], dim=-1), tau_g, dim=-1)
    g1 = softmin_expect(torch.stack([u[:, 0], u[:, 2]], dim=-1), tau_g, dim=-1)
    g2 = softmin_expect(torch.stack([u[:, 0], u[:, 1]], dim=-1), tau_g, dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1)                # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # rigidity stays HARD winner-take-all (Design 3 principle)
    win = torch.argmin(u, dim=-1, keepdim=True)          # (M,1)
    u_win = u.gather(1, win)                             # (M,1)
    R = torch.zeros_like(G)
    R.scatter_(1, win, u_win)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_116.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # softmin temperature used ONLY for memory signals (dxl/dxs)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn                 # (M,3) in [-1,1]

    # baseline hard evaluation for v-dynamics
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    # baseline G (hard/topk) and R (hard winner) for v-dynamics
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- ONLY change vs baseline: smooth clause cost for memory updates ---
    # per-literal unsatisfaction
    u = 0.5 * (1.0 - v_lit)              # (M,3) in [0,1]
    tau = float(hp.tau)
    tau = max(tau, 1e-4)
    w = torch.softmax(-u / tau, dim=-1)  # (M,3)
    c_mem = (w * u).sum(dim=-1)          # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_117.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # New: coupled RMS normalization weight for memory-gradient contribution.
    # 0 -> normalize by dv RMS only; larger -> enforce tighter coupling to memory magnitude.
    "lam":     dict(type="log_uniform", default=1.0, low=1e-2, high=1e2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- Single modification vs baseline: coupled smooth (RMS) normalization over v+memory ----
    # This keeps time-scales aligned and reduces outlier sensitivity from max-norm at large N.
    denom2 = dv.pow(2).mean() + hp.lam * (dxl.pow(2).mean() + dxs.pow(2).mean())
    scale = 1.0 / denom2.sqrt().clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_118.py <==
import torch
import math

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # temperature for smooth clause-cost used ONLY in memory updates (dxl/dxs)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== baseline hard evaluation for v-dynamics =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== ONLY CHANGE: memory clause-cost via shifted logsumexp soft-min =====
    # per-literal unsatisfaction u in [0,1]
    u = 0.5 * (1.0 - v_lit)                    # (M,3)
    tau = float(hp.tau)
    tau = 1e-4 if tau < 1e-4 else tau

    # softmin value (shifted so that if all u equal a, result is a)
    # c_mem = -tau*logsumexp(-u/tau) + tau*log(3)
    c_mem = -tau * torch.logsumexp(-u / tau, dim=-1) + tau * math.log(3.0)
    c_mem = c_mem.clamp(0.0, 1.0)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # baseline normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_119.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # softmin temperature used ONLY for memory signals (dxl/dxs)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # very mild smoothing for G-values only (R remains hard)
    "tau_g":   dict(type="log_uniform", default=5e-3, low=5e-4, high=5e-2),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and unsatisfaction
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3) in [0,1]

    # hard winner index (for rigidity and for G structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)
    win = top_idx[:, 0]                              # (M,)

    win_oh = F.one_hot(win, num_classes=3).to(dtype=v.dtype)  # (M,3)

    # ----------------- Hard rigidity R via masking (no scatter_) -----------------
    R = win_oh * c_hard.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----------------- Mild smoothing in G values only -----------------
    tau_g = float(hp.tau_g)
    tau_g = 1e-4 if tau_g < 1e-4 else tau_g

    def softmin_expect(x, tau):
        w = torch.softmax(-x / tau, dim=-1)
        return (w * x).sum(dim=-1)

    # smooth estimate of min(u)
    c_g = softmin_expect(u, tau_g)  # (M,)

    # smooth estimate of second-min: exclude hard winner then softmin
    u_excl = u + 10.0 * win_oh
    second_g = softmin_expect(u_excl, tau_g)  # (M,)

    # baseline G structure: all literals get c, winner gets second-best
    G = (1.0 - win_oh) * c_g.unsqueeze(-1) + win_oh * second_g.unsqueeze(-1)
    G = G * (xl * xs).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----------------- Memory-only smooth clause cost (Design 5) -----------------
    tau = float(hp.tau)
    tau = 1e-4 if tau < 1e-4 else tau
    w_mem = torch.softmax(-u / tau, dim=-1)
    c_mem = (w_mem * u).sum(dim=-1)  # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # normalize by dv scale (baseline convention)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=25.370472632758617,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665,low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482,low=1e-4, high=1.0),

    # Design-15 style bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.8783244205361975, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028, low=0.05, high=0.90),

    # Near-gamma gate geometry
    "stag_margin": dict(type="uniform",     default=0.1860229402967447, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    "lr":      dict(type="log_uniform", default=1.795748110261613,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    # --- Single change vs Design 24: make near-gamma strictly a below-gamma window ---
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Windowed detector: ~1 only when (gamma-stag_margin) < c < gamma
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    near_gamma = near_from_below * below_gamma

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_120.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Strength of memory contribution in the coupled RMS denominator.
    # The effective contribution is adaptively gated down when memory gradients dominate.
    "lam":     dict(type="log_uniform", default=1.0, low=1e-2, high=1e2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE MODIFICATION vs baseline: adaptive ratio-gated coupled RMS normalization ----
    # Compute RMS^2 statistics
    eps = 1e-12
    v2 = dv.pow(2).mean()
    mem2 = dxl.pow(2).mean() + dxs.pow(2).mean()

    # Gate memory contribution down when mem2 >> v2 (prevents mem-dominated throttling of dv)
    # w ~ 1 when v dominates; w ~ v2/mem2 when memory dominates.
    w = (v2 + eps) / (v2 + mem2 + eps)

    denom2 = v2 + hp.lam * mem2 * w
    scale = 1.0 / denom2.sqrt().clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_121.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: persistence amplification exponent for xl update (kappa=0 recovers baseline)
    "kappa":   dict(type="uniform",     default=0.5,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline hard/topk) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== v-dynamics (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== memory updates =====
    # baseline xs update
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ONLY CHANGE vs baseline: persistence-amplified xl update
    # dxl = alpha * (c - delta) * xl^kappa
    mult = torch.pow(xl, hp.kappa)
    dxl = hp.alpha * (c - hp.delta) * mult

    # ===== normalization (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_122.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Split temperatures:
    # tau_c: sharper memory cost (more like hard min)
    # tau_g: smoother drive values (reduces discontinuities) while routing stays hard
    "tau_c":   dict(type="log_uniform", default=5e-3, low=1e-4, high=5e-2),
    "tau_g":   dict(type="log_uniform", default=5e-2, low=5e-3, high=3e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and per-literal unsatisfaction
    v_lit = v[idx] * sgn            # (M,3) in [-1,1]
    u = 0.5 * (1.0 - v_lit)         # (M,3) in [0,1]

    tau_c = max(float(hp.tau_c), 1e-4)
    tau_g = max(float(hp.tau_g), 1e-4)

    def softmin_expect(x, tau, dim=-1):
        w = torch.softmax(-x / tau, dim=dim)
        return (w * x).sum(dim=dim)

    # ----------------- Hard winner (for routing + rigidity) -----------------
    win = torch.argmin(u, dim=-1)  # (M,)
    win_oh = F.one_hot(win, num_classes=3).to(dtype=v.dtype)  # (M,3)

    # ----------------- G: baseline-like routing, smoothed values -----------------
    # c_g ~ min(u), second_g ~ min(u excluding winner)
    c_g = softmin_expect(u, tau_g, dim=-1)  # (M,)

    # exclude winner by adding a large offset (u in [0,1])
    exclude = 10.0
    u_excl = u + exclude * win_oh
    second_g = softmin_expect(u_excl, tau_g, dim=-1)  # (M,)

    # all literals get c_g; winner gets second_g instead
    G = c_g.unsqueeze(-1) + win_oh * (second_g - c_g).unsqueeze(-1)
    G = G * (xl * xs).unsqueeze(-1)

    # ----------------- R: hard rigidity (winner only) -----------------
    u_win = (u * win_oh).sum(dim=-1)  # (M,)
    R = win_oh * u_win.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----------------- Memory: sharper clause cost -----------------
    c_mem = softmin_expect(u, tau_c, dim=-1)  # (M,)
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # normalize by dv scale
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_123.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Cap on normalized memory step-size when memory gradients dominate.
    # Larger => memory can surge more without ever throttling dv.
    "kappa":   dict(type="log_uniform", default=10.0, low=0.5, high=200.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE MODIFICATION vs baseline: dv-protecting, capped-coupled two-group normalization ----
    # v is always normalized by its own L∞ norm (dv floor), while memory is scaled by
    # 1/(|dv|∞ + |dmem|∞/kappa), which (i) matches baseline when v dominates, and
    # (ii) caps memory’s normalized step to ~kappa when memory dominates.
    eps = 1e-6
    dv_max = dv.abs().max().clamp(min=eps)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=eps)

    scale_v = 1.0 / dv_max
    denom_m = (dv_max + mem_max / (hp.kappa + 1e-12)).clamp(min=eps)
    scale_m = 1.0 / denom_m

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_124.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":        dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: leak rate for xl (prevents runaway + enables forgetting of stale large weights)
    "lambda_l":  dict(type="log_uniform", default=5.0,  low=1e-1, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline hard/topk) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== v-dynamics (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== memory updates =====
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ONLY CHANGE vs baseline: damped multiplicative xl update
    # dxl = alpha*(c-delta)*xl  -  lambda_l*(xl-1)
    dxl = hp.alpha * (c - hp.delta) * xl - hp.lambda_l * (xl - 1.0)

    # ===== normalization (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_125.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: satisfaction-dependent xl relaxation (fast forgetting)
    "eta":     dict(type="log_uniform", default=5.0,  low=1e-1, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline hard/topk) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== v-dynamics (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== memory updates =====
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ONLY CHANGE vs baseline: add satisfaction-dependent fast forgetting of xl
    # For c > delta: identical to baseline
    # For c < delta: extra decay proportional to (delta-c) and (xl-1)
    satisfied_margin = (hp.delta - c).clamp(min=0.0)          # (M,)
    dxl = hp.alpha * (c - hp.delta) - hp.eta * satisfied_margin * (xl - 1.0)

    # ===== normalization (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_126.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Only new knob: smoothing temperature for memory clause cost c_mem.
    # Smaller -> closer to hard min; larger -> smoother memory updates.
    "tau_c":   dict(type="log_uniform", default=5e-3, low=1e-4, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Baseline hard dv dynamics -----
    v_lit = v[idx] * sgn  # (M,3)

    # baseline hard winner/runner-up via topk on literal value
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c_hard = unsat_top[:, 0]                          # (M,)

    # G term (baseline)
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Only change: smooth clause cost for memory (xl/xs) -----
    # per-literal unsatisfaction u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    tau_c = max(float(hp.tau_c), 1e-6)
    w = torch.softmax(-u / tau_c, dim=-1)             # (M,3)
    c_mem = (w * u).sum(dim=-1)                       # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_127.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # Design-12 style persistence amplification (kappa=0 recovers baseline)
    "kappa":   dict(type="uniform",     default=0.5,   low=0.0,   high=1.0),

    # NEW: soft cap for xl growth (only attenuates when xl is large)
    "xl_cap":  dict(type="log_uniform", default=1e5,   low=1e3,   high=1e6),
    "cap_p":   dict(type="uniform",     default=2.0,   low=1.0,   high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline hard/topk) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== v-dynamics (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== memory updates =====
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ONLY CHANGE vs baseline: persistence-amplified xl growth with a gentle soft-cap
    # dxl = alpha*(c-delta)*xl^kappa * cap(xl) for positive growth; unchanged for negative updates.
    mult = torch.pow(xl, hp.kappa)
    cap = 1.0 / (1.0 + torch.pow((xl / hp.xl_cap).clamp(min=0.0), hp.cap_p))
    pos = (c > hp.delta).to(v.dtype)
    cap_gate = pos * cap + (1.0 - pos)  # apply cap only when (c-delta)>0
    dxl = hp.alpha * (c - hp.delta) * mult * cap_gate

    # ===== normalization (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_128.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Base temperature for memory softmin (Designs 5/15 style), but now made clause-adaptive.
    "tau":         dict(type="log_uniform", default=5e-3, low=1e-4, high=2e-1),

    # Controls how quickly temperature cools as the gap (u2-u1) grows.
    "gap_scale":   dict(type="log_uniform", default=1e-1, low=1e-2, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Baseline hard dv dynamics (UNCHANGED) -----
    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- ONLY CHANGE: adaptive-temperature softmin for memory signal c_mem -----
    # per-literal unsatisfaction u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # gap between best and second-best literals (small gap => tie => hotter smoothing)
    u2 = torch.topk(u, 2, dim=-1, largest=False).values  # (M,2)
    gap = (u2[:, 1] - u2[:, 0]).clamp(min=0.0, max=1.0) # (M,)

    tau0 = max(float(hp.tau), 1e-6)
    gs   = max(float(hp.gap_scale), 1e-6)

    # tau_eff in [tau0, 10*tau0], hot near ties, cool when a clear winner exists
    tie_boost = torch.exp(-gap / gs)                     # (M,) in (0,1]
    tau_eff = (tau0 * (1.0 + 9.0 * tie_boost)).clamp(min=1e-6, max=1.0)  # (M,)

    w = torch.softmax(-u / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)
    c_mem = (w * u).sum(dim=-1)                            # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # baseline normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_129.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=25.370472632758617, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796,low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665,low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482,low=1e-4, high=1.0),

    # Bounded weak-band release (Design 24 backbone)
    "kappa":      dict(type="uniform",     default=0.8783244205361975, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028, low=0.05, high=0.90),

    # Near-gamma stagnation proxy (Design 24)
    "stag_margin": dict(type="uniform",     default=0.1860229402967447, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    # NEW (single change): independent sharpness for the upper edge (below-gamma condition)
    # >1 => softer/broader below-gamma requirement; <1 => sharper/more selective
    "band_hi_mult": dict(type="log_uniform", default=1.0, low=0.2, high=5.0),

    "lr":      dict(type="log_uniform", default=1.795748110261613, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)               # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band (single change: upper edge uses its own softness)
    band_hi_mult = torch.as_tensor(hp.band_hi_mult, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / (band_sharp * band_hi_mult))
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_gamma = torch.sigmoid((c - c0) / stag_sharp)

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_130.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "tau":     dict(type="log_uniform", default=0.10, low=1e-2, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Keep hard clause cost (exactly zero at Boolean solutions) ---
    top_val, _ = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])            # (M,)

    # --- Smooth routing of forces (replace hard scatter/topk gating) ---
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w = torch.softmax(v_lit / tau, dim=-1)  # (M,3), smooth argmax weights

    u = 0.5 * (1.0 - v_lit)                 # (M,3) literal unsatisfaction

    # Smooth analogue of "use other literals' unsat on the most-satisfied literal"
    one_minus_w = 1.0 - w
    denom = one_minus_w.sum(dim=-1, keepdim=True).clamp_min(1e-6)
    u_other = (one_minus_w * u).sum(dim=-1, keepdim=True) / denom  # (M,1)

    # Baseline-like G: default c everywhere, but smoothly replace the best-literal entry with u_other
    G = c.unsqueeze(-1).expand_as(u) + w * (u_other - c.unsqueeze(-1))
    G = G * (xl * xs).unsqueeze(-1)

    # Baseline-like R: rigidity on (smoothly) most-satisfied literal(s)
    R = w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_131.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: relative time-scale for memory vs v (paired with decoupled normalization)
    "mem_rel": dict(type="log_uniform", default=1.0,   low=0.1,  high=10.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION: decoupled normalization (v vs memory) ----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_m = 1.0 / (mem_max.clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m * hp.mem_rel
    dxs = -dxs * scale_m * hp.mem_rel

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_132.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    # tie-only smoothing controls
    "tau":         dict(type="log_uniform", default=0.03, low=1e-3, high=0.3),
    "tie_margin":  dict(type="uniform",     default=0.10, low=0.00, high=0.6),
    "tie_sharp":   dict(type="log_uniform", default=0.02, low=1e-3, high=0.2),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (keep baseline hard clause cost)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # --- Hybrid (hard + tie-only soft) routing over TOP-2 only ---
    # margin big => baseline hard routing; margin small => soft split over top-2
    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    tie_margin = torch.as_tensor(hp.tie_margin, device=v.device, dtype=v.dtype)
    tie_sharp  = torch.as_tensor(hp.tie_sharp,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    s = torch.sigmoid((tie_margin - margin) / tie_sharp)  # (M,) in [0,1]

    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w2 = torch.softmax(top_val / tau, dim=-1)  # (M,2)

    onehot_top1 = torch.zeros_like(v_lit).scatter(1, top_idx[:, 0:1], 1.0)  # (M,3)
    w2_3 = torch.zeros_like(v_lit).scatter(1, top_idx, w2)                  # (M,3)

    # w_best sums to 1 across literals; support is either {top1} or {top1,top2}
    w_best = (1.0 - s).unsqueeze(-1) * onehot_top1 + s.unsqueeze(-1) * w2_3

    # For a candidate "best" literal among top-2, set its G-entry to the other top-2 unsat.
    # top1 gets unsat_top[:,1]; top2 gets unsat_top[:,0] (=c)
    other_vals_2 = torch.stack([unsat_top[:, 1], unsat_top[:, 0]], dim=-1)  # (M,2)
    u_other_3 = torch.zeros_like(v_lit).scatter(1, top_idx, other_vals_2)   # (M,3)

    # Baseline-like G: start from c everywhere, then (sparsely) replace best-literal entry(ies)
    G = c.unsqueeze(-1).expand_as(v_lit) + w_best * (u_other_3 - c.unsqueeze(-1))
    G = G * (xl * xs).unsqueeze(-1)

    # Baseline-like R: rigidity only on (hard or tie-split) best literal(s); never on 3rd literal
    R = (w_best * c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_133.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: coupled normalization knob (dv-anchored; prevents memory runaway when dv is small)
    "kappa":   dict(type="log_uniform", default=0.1,  low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION: coupled, dv-anchored normalization with memory-aware floor ----
    dv_max = dv.abs().max()
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    denom = torch.maximum(dv_max, hp.kappa * mem_max).clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_134.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # tie-only smoothing controls (TOP-2 only)
    "tau":        dict(type="log_uniform", default=0.03, low=1e-3, high=0.3),
    "tie_margin": dict(type="uniform",     default=0.10, low=0.00, high=0.6),
    "tie_sharp":  dict(type="log_uniform", default=0.02, low=1e-3, high=0.2),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 and hard clause cost (exactly zero at satisfying Boolean assignments)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Tie detector based on top-2 margin
    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    tie_margin = torch.as_tensor(hp.tie_margin, device=v.device, dtype=v.dtype)
    tie_sharp  = torch.as_tensor(hp.tie_sharp,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    s = torch.sigmoid((tie_margin - margin) / tie_sharp)      # (M,) in [0,1]

    # Soft split over TOP-2 only (used only when s ~ 1)
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w2 = torch.softmax(top_val / tau, dim=-1)  # (M,2)

    onehot_top1 = torch.zeros_like(v_lit).scatter(1, top_idx[:, 0:1], 1.0)  # (M,3)
    w2_3 = torch.zeros_like(v_lit).scatter(1, top_idx, w2)                  # (M,3)

    # Best-literal routing support: {top1} normally; {top1,top2} only near ties
    w_best = (1.0 - s).unsqueeze(-1) * onehot_top1 + s.unsqueeze(-1) * w2_3

    # For a candidate best literal among top-2, set its G-entry to the other top-2 unsat.
    other_vals_2 = torch.stack([unsat_top[:, 1], unsat_top[:, 0]], dim=-1)  # (M,2)
    u_other_3 = torch.zeros_like(v_lit).scatter(1, top_idx, other_vals_2)   # (M,3)

    # Gradient term: baseline-like, but tie-only smoothing over top-2
    G = c.unsqueeze(-1).expand_as(v_lit) + w_best * (u_other_3 - c.unsqueeze(-1))
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term: STRICT hard argmax (no tie smoothing) to avoid dilution at large N
    R = onehot_top1 * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_135.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # From Design 4: dv-anchored coupled normalization
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),

    # NEW (single change vs Design 4): cap normalization to avoid dv->0 overshoot/runaway
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Coupled, dv-anchored normalization (Design 4)
    dv_max = dv.abs().max()
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    denom = torch.maximum(dv_max, hp.kappa * mem_max).clamp(min=1e-6)
    scale = 1.0 / denom

    # NEW: anti-runaway cap for dv->0 regime
    scale = torch.minimum(scale, torch.as_tensor(hp.scale_cap, device=scale.device, dtype=scale.dtype))

    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_136.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Coupled normalization knobs (from Designs 4/8)
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION (single conceptual change): smooth L2 coupled normalization + cap ----
    dv_max = dv.abs().max()
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())

    # Smooth coupling avoids hard switching between regimes
    denom = torch.sqrt(dv_max * dv_max + (hp.kappa * mem_max) * (hp.kappa * mem_max)).clamp(min=1e-6)
    scale = 1.0 / denom

    # Safety cap to prevent dv->0 blow-ups
    scale_cap = torch.as_tensor(hp.scale_cap, device=scale.device, dtype=scale.dtype)
    scale = torch.minimum(scale, scale_cap)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_137.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Coupled normalization knobs (as in Designs 4/8/10)
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    # NEW (single conceptual change vs Design 10): robust magnitude estimator
    # High-quantile of |grad| instead of max(|grad|) to reduce outlier/N-scaling effects.
    "q":         dict(type="uniform",     default=0.95,  low=0.80, high=0.99),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION: robust-quantile smooth L2 coupled normalization (+cap) ----
    q = torch.as_tensor(hp.q, device=v.device, dtype=v.dtype)

    dv_stat = torch.quantile(dv.abs(), q)
    dxl_stat = torch.quantile(dxl.abs(), q)
    dxs_stat = torch.quantile(dxs.abs(), q)
    mem_stat = torch.maximum(dxl_stat, dxs_stat)

    denom = torch.sqrt(dv_stat * dv_stat + (hp.kappa * mem_stat) * (hp.kappa * mem_stat)).clamp(min=1e-6)
    scale = 1.0 / denom

    scale_cap = torch.as_tensor(hp.scale_cap, device=v.device, dtype=v.dtype)
    scale = torch.minimum(scale, scale_cap)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_138.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Coupled normalization knobs (as in Designs 4/8)
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    # NEW (single conceptual change vs Design 8): robust magnitude estimator via p-norm
    # p=inf recovers max; moderate p reduces outlier/N dependence.
    "p":         dict(type="uniform",     default=8.0,   low=2.0,  high=32.0),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION: p-norm coupled normalization (+cap), replacing max(|.|) ----
    p = torch.as_tensor(hp.p, device=v.device, dtype=v.dtype)

    def pnorm_stat(x):
        # Robust magnitude: (mean |x|^p)^(1/p), strictly positive
        ax = x.abs().clamp(min=1e-12)
        return ax.pow(p).mean().pow(1.0 / p)

    dv_stat = pnorm_stat(dv)
    mem_stat = torch.maximum(pnorm_stat(dxl), pnorm_stat(dxs))

    denom = torch.maximum(dv_stat, hp.kappa * mem_stat).clamp(min=1e-6)
    scale = 1.0 / denom

    scale_cap = torch.as_tensor(hp.scale_cap, device=v.device, dtype=v.dtype)
    scale = torch.minimum(scale, scale_cap)

    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_139.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Design 4/8 coupled normalization knob
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),

    # Design 8 anti-runaway cap
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    # NEW (single change vs Design 8): p-norm stat instead of max (p->inf recovers max; p=2 ~ RMS)
    "p":         dict(type="uniform",     default=6.0,   low=2.0,  high=20.0),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION: p-norm coupled normalization (+cap), otherwise identical to Design 8 ----
    p = torch.as_tensor(hp.p, device=v.device, dtype=v.dtype)

    def pnorm_stat(x):
        # (E|x|^p)^(1/p), stable floor
        xp = x.abs().clamp_min(0.0).pow(p).mean()
        return xp.clamp_min(1e-30).pow(1.0 / p)

    dv_stat = pnorm_stat(dv)
    mem_stat = torch.maximum(pnorm_stat(dxl), pnorm_stat(dxs))

    denom = torch.maximum(dv_stat, hp.kappa * mem_stat).clamp(min=1e-6)
    scale = 1.0 / denom

    scale_cap = torch.as_tensor(hp.scale_cap, device=v.device, dtype=v.dtype)
    scale = torch.minimum(scale, scale_cap)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=25.370472632758617,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665,low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482,low=1e-4, high=1.0),

    # bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.8783244205361975, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028, low=0.05, high=0.90),

    # below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.1860229402967447, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    "lr":      dict(type="log_uniform", default=1.795748110261613,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # SINGLE CHANGE vs Design 35: add a proximity-to-gamma ramp inside the window
    # (0 at c=c0, 1 near c=gamma), to focus release on truly near-gamma clauses.
    denom = (gamma - c0).clamp_min(1e-6)
    ramp = ((c - c0) / denom).clamp(0.0, 1.0)

    near_gamma = near_from_below * below_gamma * ramp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_140.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Coupled normalization knobs (from Designs 8/32)
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    # Robust magnitude estimator (Design 32)
    "p":         dict(type="uniform",     default=8.0,   low=2.0,  high=32.0),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- p-norm robust stats + capped coupled normalization ----
    p = torch.as_tensor(hp.p, device=v.device, dtype=v.dtype)

    def pnorm_stat(x):
        ax = x.abs().clamp(min=1e-12)
        return ax.pow(p).mean().pow(1.0 / p)

    dv_stat = pnorm_stat(dv)
    mem_stat = torch.maximum(pnorm_stat(dxl), pnorm_stat(dxs))

    # SINGLE CHANGE vs Design 32: smooth (L2) coupling instead of hard max
    denom = torch.sqrt(dv_stat * dv_stat + (hp.kappa * mem_stat) * (hp.kappa * mem_stat)).clamp(min=1e-6)
    scale = 1.0 / denom

    scale_cap = torch.as_tensor(hp.scale_cap, device=v.device, dtype=v.dtype)
    scale = torch.minimum(scale, scale_cap)

    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_141.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Coupled normalization knobs (as in Designs 24/32/41)
    "kappa":     dict(type="log_uniform", default=0.1,   low=1e-3, high=1.0),
    "scale_cap": dict(type="log_uniform", default=100.0, low=1.0,  high=1e4),

    # Robust magnitude estimator (Design 32)
    "p":         dict(type="uniform",     default=8.0,   low=2.0,  high=32.0),

    # NEW (single conceptual change vs Design 32): smooth-max coupling sharpness
    # eta -> inf recovers hard max; moderate eta avoids kink while staying near max.
    "eta":       dict(type="log_uniform", default=10.0,  low=0.5,  high=100.0),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- Robust stats + capped coupled normalization; smooth-max coupling ----
    p = torch.as_tensor(hp.p, device=v.device, dtype=v.dtype)

    def pnorm_stat(x):
        ax = x.abs().clamp(min=1e-12)
        return ax.pow(p).mean().pow(1.0 / p)

    dv_stat = pnorm_stat(dv)
    mem_stat = torch.maximum(pnorm_stat(dxl), pnorm_stat(dxs))

    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    a = dv_stat
    b = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype) * mem_stat

    # smoothmax(a,b) = (1/eta) * log(exp(eta a) + exp(eta b))
    denom = torch.logsumexp(torch.stack([eta * a, eta * b]), dim=0) / eta
    denom = denom.clamp(min=1e-6)

    scale = 1.0 / denom
    scale_cap = torch.as_tensor(hp.scale_cap, device=v.device, dtype=v.dtype)
    scale = torch.minimum(scale, scale_cap)

    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_142.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_143.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: smoothing temperature for soft responsibility (smaller -> closer to hard topk/min)
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3) in [-1,1]

    # Unsatisfaction per literal: u=0 means fully satisfied literal, u=1 means fully violated
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth responsibility for the (approx) best literal (i.e., smallest u)
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w = torch.softmax(-u / tau, dim=-1)  # (M,3)

    # Smooth clause cost (soft-min of u)
    c = (w * u).sum(dim=-1)  # (M,) in [0,1]

    # Allocate push/rigidity continuously (removes hard topk/scatter discontinuities)
    G = (xl * xs).unsqueeze(-1) * (w * c.unsqueeze(-1))
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_144.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: temperature for smoothing G's per-literal responsibility (2-way softmin)
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction
    v_lit = v[idx] * sgn               # (M,3) in [-1,1]
    u = 0.5 * (1.0 - v_lit)            # (M,3) in [0,1]

    # Clause cost (keep hard min as in baseline, but computed directly)
    c, best_pos = u.min(dim=-1)        # c: (M,), best_pos: (M,)

    # --- MOD: smooth the baseline G responsibility: for each literal p,
    #          use softmin over the OTHER TWO unsatisfactions.
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    e = torch.exp(-u / tau)            # (M,3)

    e_sum = e.sum(dim=-1, keepdim=True)            # (M,1)
    eu_sum = (e * u).sum(dim=-1, keepdim=True)     # (M,1)

    denom_other = (e_sum - e).clamp_min(1e-9)      # (M,3)
    num_other = (eu_sum - e * u)                   # (M,3)
    m_other = num_other / denom_other              # (M,3) ~ min(u of other two)

    # Gradient push term (smoothed responsibility, no topk/scatter)
    G = (xl * xs).unsqueeze(-1) * m_other          # (M,3)

    # Rigidity term: keep sharp/selective winner allocation (baseline-like)
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_145.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # soft responsibility temperature (smaller -> closer to hard min)
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    # NEW: violation gate sharpness for silencing nearly-satisfied clauses
    # gate(c)=sigmoid((c-gamma)/kappa)
    "kappa":   dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn              # (M,3)
    u = 0.5 * (1.0 - v_lit)           # (M,3)

    # Hard clause cost and best literal position (baseline-like)
    c, best_pos = u.min(dim=-1)       # (M,), (M,)

    # Smooth responsibility: for each literal p, estimate (soft) min of the OTHER TWO u's
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    e = torch.exp(-u / tau)                          # (M,3)
    e_sum = e.sum(dim=-1, keepdim=True)              # (M,1)
    eu_sum = (e * u).sum(dim=-1, keepdim=True)       # (M,1)
    denom_other = (e_sum - e).clamp_min(1e-9)        # (M,3)
    num_other = (eu_sum - e * u)                     # (M,3)
    m_other = num_other / denom_other                # (M,3)

    # Violation gate: ~0 when c < gamma, ~1 when c >> gamma
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate = torch.sigmoid((c - hp.gamma) / kappa)     # (M,)

    # G: gated smoothed push; preserves silence for (near-)satisfied clauses
    G = (xl * xs * gate).unsqueeze(-1) * m_other     # (M,3)

    # R: keep sharp/selective rigidity (baseline-like)
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_146.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # soft responsibility temperature (smaller -> closer to hard min)
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    # violation gate sharpness
    "kappa":   dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # NEW (single principled change vs Design 5): nonzero floor for the gate
    # gate = eta + (1-eta)*sigmoid((c-gamma)/kappa)
    "eta":     dict(type="uniform",     default=0.02, low=0.0,  high=0.2),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn              # (M,3)
    u = 0.5 * (1.0 - v_lit)           # (M,3)

    # Hard clause cost and best literal position
    c, best_pos = u.min(dim=-1)       # (M,), (M,)

    # Smooth responsibility: estimate (soft) min of the OTHER TWO u's for each literal
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    e = torch.exp(-u / tau)                          # (M,3)
    e_sum = e.sum(dim=-1, keepdim=True)              # (M,1)
    eu_sum = (e * u).sum(dim=-1, keepdim=True)       # (M,1)
    denom_other = (e_sum - e).clamp_min(1e-9)        # (M,3)
    num_other = (eu_sum - e * u)                     # (M,3)
    m_other = num_other / denom_other                # (M,3)

    # Violation gate with floor (NEW)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_raw = torch.sigmoid((c - hp.gamma) / kappa)  # (M,)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    gate = eta + (1.0 - eta) * gate_raw               # (M,)

    # G: gated smoothed push; still multiplied by (xl*xs) to preserve satisfied-clause silence
    G = (xl * xs * gate).unsqueeze(-1) * m_other      # (M,3)

    # R: keep sharp/selective rigidity
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_147.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Design-5 ingredients
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # NEW (single change vs Design-5): make the gate sharper when xl is large
    # kappa_eff = kappa / (1 + rho*log1p(xl))
    "rho":     dict(type="log_uniform", default=0.3,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn              # (M,3)
    u = 0.5 * (1.0 - v_lit)           # (M,3)

    # Hard clause cost
    c, best_pos = u.min(dim=-1)       # (M,), (M,)

    # Smooth responsibility: (soft) min of the OTHER TWO u's for each literal
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    e = torch.exp(-u / tau)                          # (M,3)
    e_sum = e.sum(dim=-1, keepdim=True)              # (M,1)
    eu_sum = (e * u).sum(dim=-1, keepdim=True)       # (M,1)
    denom_other = (e_sum - e).clamp_min(1e-9)        # (M,3)
    num_other = (eu_sum - e * u)                     # (M,3)
    m_other = num_other / denom_other                # (M,3)

    # Violation gate with xl-adaptive sharpness (NEW)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    rho = torch.as_tensor(hp.rho, device=v.device, dtype=v.dtype).clamp_min(0.0)
    kappa_eff = kappa / (1.0 + rho * torch.log1p(xl)).clamp_min(1e-6)  # (M,)
    gate = torch.sigmoid((c - hp.gamma) / kappa_eff)                   # (M,)

    # G: gated smoothed push
    G = (xl * xs * gate).unsqueeze(-1) * m_other     # (M,3)

    # R: keep sharp/selective rigidity (baseline-like)
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_148.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Design-5 ingredients
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # NEW (single change vs Design 5): xs-adaptive gate sharpness
    # kappa_eff = kappa / (1 + rho_xs * xs)
    "rho_xs":  dict(type="log_uniform", default=1.0,  low=1e-3, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn              # (M,3)
    u = 0.5 * (1.0 - v_lit)           # (M,3)

    # Hard clause cost
    c, best_pos = u.min(dim=-1)       # (M,), (M,)

    # Smooth responsibility: (soft) min of the OTHER TWO u's for each literal
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    e = torch.exp(-u / tau)                          # (M,3)
    e_sum = e.sum(dim=-1, keepdim=True)              # (M,1)
    eu_sum = (e * u).sum(dim=-1, keepdim=True)       # (M,1)
    denom_other = (e_sum - e).clamp_min(1e-9)        # (M,3)
    num_other = (eu_sum - e * u)                     # (M,3)
    m_other = num_other / denom_other                # (M,3)

    # Violation gate (Design-5) with xs-adaptive sharpness (NEW)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    rho_xs = torch.as_tensor(hp.rho_xs, device=v.device, dtype=v.dtype).clamp_min(0.0)
    kappa_eff = kappa / (1.0 + rho_xs * xs).clamp_min(1e-6)   # (M,)
    gate = torch.sigmoid((c - hp.gamma) / kappa_eff)          # (M,)

    # G: gated smoothed push
    G = (xl * xs * gate).unsqueeze(-1) * m_other              # (M,3)

    # R: baseline-like rigidity
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_149.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Design-5 ingredients
    "tau":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    # Gate width/scale (used in hinge-deadzone gate)
    "kappa":   dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn              # (M,3)
    u = 0.5 * (1.0 - v_lit)           # (M,3)

    # Hard clause cost
    c, best_pos = u.min(dim=-1)       # (M,), (M,)

    # Smooth responsibility: estimate (soft) min of the OTHER TWO u's for each literal
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    e = torch.exp(-u / tau)                          # (M,3)
    e_sum = e.sum(dim=-1, keepdim=True)              # (M,1)
    eu_sum = (e * u).sum(dim=-1, keepdim=True)       # (M,1)
    denom_other = (e_sum - e).clamp_min(1e-9)        # (M,3)
    num_other = (eu_sum - e * u)                     # (M,3)
    m_other = num_other / denom_other                # (M,3)

    # NEW vs Design 5: endgame-safe deadzone hinge gate
    # gate=0 for c<=gamma, quickly ->1 for c>gamma
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    dpos = torch.relu(c - hp.gamma)                  # (M,)
    gate = dpos / (dpos + kappa)                     # (M,)

    # G: gated smoothed push; truly silent when c<=gamma
    G = (xl * xs * gate).unsqueeze(-1) * m_other     # (M,3)

    # R: baseline-like rigidity
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=25.370472632758617, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796,low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665,low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482,low=1e-4, high=1.0),

    # Bounded weak-band release (Design 24 backbone)
    "kappa":      dict(type="uniform",     default=0.8783244205361975,low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165, low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963,low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393,low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028,low=0.05, high=0.90),

    # Near-gamma stagnation focus (Design 24)
    "stag_margin": dict(type="uniform",     default=0.1860229402967447,low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    # NEW (single change): allow weak-band to extend slightly above gamma
    # so release can trigger for small overshoots (c just above gamma), not only just below.
    "overshoot":   dict(type="uniform",     default=0.05,             low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.795748110261613,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Weak-band (SINGLE CHANGE vs Design 24): eta < c < gamma + overshoot
    overshoot = torch.as_tensor(hp.overshoot, device=v.device, dtype=v.dtype).clamp_min(0.0)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid(((gamma + overshoot) - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    # Near-gamma focus (as in Design 24): close to gamma from below
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_gamma = torch.sigmoid((c - c0) / stag_sharp)

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_150.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_151.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    # Temperature for smooth clause operators (tau -> 0 recovers hard min/top-1 routing)
    "tau":     dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Unsatisfaction per literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- Smooth operators ---
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    # softmin(u) = -tau * logsumexp(-u/tau)
    c = -tau * torch.logsumexp((-u) / tau, dim=-1)  # (M,)

    def _softmin2(a, b):
        ab = torch.stack(((-a) / tau, (-b) / tau), dim=-1)
        return -tau * torch.logsumexp(ab, dim=-1)

    # For each position p, approximate min over the other two literals
    u_min_other = torch.stack(
        (
            _softmin2(u[:, 1], u[:, 2]),
            _softmin2(u[:, 0], u[:, 2]),
            _softmin2(u[:, 0], u[:, 1]),
        ),
        dim=-1,
    )  # (M,3)

    # Smooth "winner" mask for rigidity term (approaches one-hot at argmax(v_lit))
    w = torch.softmax(v_lit / tau, dim=-1)  # (M,3)

    # Gradient and rigidity terms (same weighting structure as baseline)
    G = u_min_other * (xl * xs).unsqueeze(-1)  # (M,3)
    R = (w * c.unsqueeze(-1)) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)  # (M,3)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (as in baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_152.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature for soft routing (only used in v-forces, NOT in memory cost c)
    "tau":     dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    # Annealing strength: tau_eff = tau / (1 + kappa * log1p(xl*xs))
    "kappa":   dict(type="log_uniform", default=3e-1, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard clause cost c for memory updates (baseline behavior) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Unsatisfaction per literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)            # (M,3)

    # --- Annealed soft routing temperature for v-forces only ---
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype)

    pressure = xl * xs  # (M,) clause emphasis when violated
    tau_eff = tau0 / (1.0 + kappa * torch.log1p(pressure))
    tau_eff = tau_eff.clamp(min=1e-4)

    def _softmin2(a, b, tau_vec):
        # a,b,tau_vec: (M,)
        t = tau_vec.unsqueeze(-1)  # (M,1)
        logits = torch.stack((-a, -b), dim=-1) / t
        return -tau_vec * torch.logsumexp(logits, dim=-1)

    # Soft min over the other two literals (smooths force distribution)
    u_min_other = torch.stack(
        (
            _softmin2(u[:, 1], u[:, 2], tau_eff),
            _softmin2(u[:, 0], u[:, 2], tau_eff),
            _softmin2(u[:, 0], u[:, 1], tau_eff),
        ),
        dim=-1,
    )  # (M,3)

    # Soft "winner" routing for rigidity (approaches hard top-1 as tau_eff shrinks)
    w = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    # Baseline weighting structure
    G = u_min_other * (xl * xs).unsqueeze(-1)
    R = (w * c.unsqueeze(-1)) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates still driven by HARD c
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_153.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (small hard-routing tweak): extra push to 2nd-best literal when clause is clearly violated
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c = unsat_top[:, 0]                                 # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    # winner gets the runner-up unsat (baseline structure)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: hard assist to 2nd-best literal when clearly violated =====
    # violated_mask is hard-gated but vmap-safe
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    violated = (c > c_thr).to(v.dtype)                  # (M,)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)            # one-hot at 2nd-best literal
    assist *= (hp.eta * c * violated).unsqueeze(-1) * (xl * xs).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_154.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Sparse violation-driven routing (single modification vs baseline)
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: sparse assist to 2nd-best literal only when clearly violated =====
    # assist_gain = relu(c - c_thr) ensures near-zero activation for mildly violated clauses
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    assist_gain = (c - c_thr).clamp_min(0.0)  # (M,)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist *= (hp.eta * assist_gain).unsqueeze(-1) * (xl * xs).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_155.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: smooth-gated Top-2 assist
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "tau":     dict(type="log_uniform", default=0.05, low=1e-2, high=0.3),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: smooth, violation-triggered assist on runner-up literal =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype)

    # Smooth gate ~0 for c<<c_thr, ~1 for c>>c_thr
    gate = torch.sigmoid((c - c_thr) / (tau.clamp_min(1e-6)))  # (M,)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist *= (hp.eta * c * gate).unsqueeze(-1) * (xl * xs).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_156.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Violation-triggered Top-2 assist (Design 8) + NEW margin gate
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "m_thr":   dict(type="uniform",     default=0.40, low=0.0,  high=2.0),  # top1-top2 margin threshold

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: margin-gated violation-triggered assist on runner-up literal =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    m_thr = torch.as_tensor(hp.m_thr, device=v.device, dtype=v.dtype)

    # ReLU violation gate (near-zero for mildly violated clauses)
    assist_c = (c - c_thr).clamp_min(0.0)  # (M,)

    # Margin gate: only assist when runner-up is competitive (small top1-top2 margin)
    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    assist_m = (m_thr - margin).clamp_min(0.0)               # (M,)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist *= (hp.eta * assist_c * assist_m).unsqueeze(-1) * (xl * xs).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_157.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: margin + pressure-aware strictly-sparse Top-2 assist
    "eta":      dict(type="uniform",     default=0.30, low=0.0,  high=2.0),
    "c_thr":    dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "gap_thr":  dict(type="uniform",     default=0.50, low=0.00, high=1.50),
    "p_sat":    dict(type="log_uniform", default=10.0, low=0.1,  high=1e3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: margin + pressure-aware assist on runner-up literal =====
    # clause margin (clear winner if large)
    gap = top_val[:, 0] - top_val[:, 1]  # (M,) in [0,2]

    c_thr   = torch.as_tensor(hp.c_thr,   device=v.device, dtype=v.dtype)
    gap_thr = torch.as_tensor(hp.gap_thr, device=v.device, dtype=v.dtype)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp_min(1e-6)

    violated = (c > c_thr).to(v.dtype)
    clearwin = (gap > gap_thr).to(v.dtype)
    mask = violated * clearwin  # (M,)

    # saturated pressure in [0,1)
    p = (xl * xs).clamp_min(0.0)
    p_norm = p / (p + p_sat)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist *= (hp.eta * c * mask * p_norm).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_158.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Smooth violation-triggered Top-2 assist (as in Design 9)
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "tau":     dict(type="log_uniform", default=0.05, low=1e-2, high=0.3),

    # NEW (single principled addition): per-clause cap on assist magnitude
    # assist_mag <= kappa * base_mag
    "kappa":   dict(type="uniform",     default=1.0,  low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    p = xl * xs  # (M,)

    # ===== Baseline gradient term =====
    G_base = c.unsqueeze(-1).repeat(1, 3)
    G_base.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G_base = G_base * p.unsqueeze(-1)

    # ===== Smooth-gated assist (runner-up literal) with explicit magnitude cap =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype)
    gate = torch.sigmoid((c - c_thr) / tau.clamp_min(1e-6))  # (M,)

    assist_raw = torch.zeros_like(G_base)
    assist_raw.scatter_(1, top_idx[:, 1:2], 1.0)
    assist_raw = assist_raw * (hp.eta * c * gate).unsqueeze(-1) * p.unsqueeze(-1)

    # Per-clause cap: ||assist||_1 <= kappa * ||G_base||_1
    base_mag = G_base.abs().sum(dim=-1)                 # (M,)
    assist_mag = assist_raw.abs().sum(dim=-1)           # (M,)
    cap = (hp.kappa * base_mag) / (assist_mag + 1e-12)  # (M,)
    cap = cap.clamp(max=1.0)
    assist = assist_raw * cap.unsqueeze(-1)

    G = G_base + assist

    # ===== Rigidity term (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_159.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Design-13 style assist (violation + margin gated), but with pressure-saturated amplitude
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "m_thr":   dict(type="uniform",     default=0.40, low=0.0,  high=2.0),
    "p_sat":   dict(type="log_uniform", default=10.0, low=0.1,  high=1e3),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: pressure-saturated margin-gated violation-triggered assist (runner-up literal) =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    m_thr = torch.as_tensor(hp.m_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    assist_c = (c - c_thr).clamp_min(0.0)  # (M,)
    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    assist_m = (m_thr - margin).clamp_min(0.0)  # (M,)

    # Clause pressure and saturation
    p = (xl * xs).clamp_min(0.0)
    p_eff = p_sat * (p / (p + p_sat))  # bounded in [0, p_sat)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist *= (hp.eta * assist_c * assist_m * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=25.370472632758617,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482, low=1e-4, high=1.0),

    # Design-35 style bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.8783244205361975, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028, low=0.05, high=0.90),

    # Below-gamma window geometry (as in 35)
    "stag_margin": dict(type="uniform",     default=0.1860229402967447, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    # NEW (single principled change vs Design 35): nonzero-floor shaping inside the below-γ window
    # Keeps release active across the entire window (avoid 43-style "too selective" near-zero ramp),
    # while still prioritizing c closer to γ.
    "win_floor": dict(type="uniform", default=0.35, low=0.0, high=0.90),

    "lr":      dict(type="log_uniform", default=1.795748110261613,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                  # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # ~1 if xl >> xl_thr

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star  # in [0,1], upward-only

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # NEW vs Design 35: floored ramp inside-window (avoid 43’s near-zero ramp over most of window)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    amp = win_floor + (1.0 - win_floor) * t

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_160.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Smooth violation-triggered Top-2 assist, but pressure-bounded via saturation
    "eta":     dict(type="uniform",     default=0.5,  low=0.0,  high=3.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "tau":     dict(type="log_uniform", default=0.05, low=1e-2, high=0.3),

    # NEW: pressure saturation scale for assist: p_sat = p / (p + p0)
    "p0":      dict(type="log_uniform", default=5.0,  low=1e-1, high=1e3),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    p = xl * xs                                      # (M,)

    # ===== Baseline gradient term =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G = G * p.unsqueeze(-1)

    # ===== Pressure-bounded smooth assist on runner-up literal =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype)
    p0    = torch.as_tensor(hp.p0,    device=v.device, dtype=v.dtype)

    gate_c = torch.sigmoid((c - c_thr) / tau.clamp_min(1e-6))
    p_sat  = p / (p + p0.clamp_min(1e-12))  # in [0,1)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist = assist * (hp.eta * c * gate_c * p_sat).unsqueeze(-1)

    G = G + assist

    # ===== Rigidity term (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_161.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.874231502465941,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.27800223245243, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24966754413660636, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0468352798448109, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010008993995881722, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001613480742371504, low=1e-4, high=1.0),

    # Design-13 style assist (violation + margin gated), but with pressure-saturated amplitude
    "eta":     dict(type="uniform",     default=0.2509728141702429, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.5977716747691739, low=0.50, high=0.95),
    "m_thr":   dict(type="uniform",     default=0.34438940085214037, low=0.0,  high=2.0),
    "p_sat":   dict(type="log_uniform", default=21.00106719691547, low=0.1,  high=1e3),

    "lr":      dict(type="log_uniform", default=1.4404676031782013,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: pressure-saturated margin-gated violation-triggered assist (runner-up literal) =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    m_thr = torch.as_tensor(hp.m_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    assist_c = (c - c_thr).clamp_min(0.0)  # (M,)
    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    assist_m = (m_thr - margin).clamp_min(0.0)  # (M,)

    # Clause pressure and saturation
    p = (xl * xs).clamp_min(0.0)
    p_eff = p_sat * (p / (p + p_sat))  # bounded in [0, p_sat)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    assist *= (hp.eta * assist_c * assist_m * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_162.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: bounded Top-2 assist (single violation gate + xs-bounded amplitude)
    "eta":     dict(type="uniform",     default=0.5,  low=0.0,  high=3.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "tau":     dict(type="log_uniform", default=0.05, low=1e-2, high=0.3),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== Baseline gradient term =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== NEW: bounded assist to runner-up literal (decoupled from xl) =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp_min(1e-6)

    gate_c = torch.sigmoid((c - c_thr) / tau)  # monotone in c, in (0,1)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)
    # amplitude bounded by eta * c * xs (since gate_c<=1, xs<=1)
    assist *= (hp.eta * c * gate_c * xs).unsqueeze(-1)

    G = G + assist

    # ===== Baseline rigidity term =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_163.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: Top-2 assist, but with pressure-saturated amplitude for scale safety
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=10.0, low=0.3,  high=1e3),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== NEW: runner-up assist with pressure saturation =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    violated = (c > c_thr).to(v.dtype)  # (M,)

    # Saturated pressure: bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * violated * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_164.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification family): bounded c-gated runner-up assist with pressure saturation
    "eta":     dict(type="uniform",     default=0.5,  low=0.0,  high=3.0),
    "c_thr":   dict(type="uniform",     default=0.60, low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.10, low=0.02, high=0.40),
    "p0":      dict(type="log_uniform", default=5.0,  low=1e-1, high=1e3),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    p = xl * xs                                      # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= p.unsqueeze(-1)

    # ===== NEW: bounded c-gated assist on runner-up literal (no margin gates) =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p0    = torch.as_tensor(hp.p0,    device=v.device, dtype=v.dtype).clamp_min(1e-12)

    # Smoothstep gate in [0,1]: activates only when c exceeds c_thr over width w
    t = ((c - c_thr) / w).clamp(0.0, 1.0)
    gate_c = t * t * (3.0 - 2.0 * t)

    # Smooth pressure saturation in (0,1): prevents scale blow-ups when xl grows
    p_sat = torch.tanh(p / p0)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate_c * p_sat).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_165.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.152476925471209,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.238004765813734, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.235783292566568, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05198068916797638, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002797593318319248, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00422732358493675, low=1e-4, high=1.0),

    # NEW: Top-2 assist, but with pressure-saturated amplitude for scale safety
    "eta":     dict(type="uniform",     default=1.634840965270996, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.526580006080825, low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=525.4056602340823, low=0.3,  high=1e3),

    "lr":      dict(type="log_uniform", default=0.794278492030132,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== NEW: runner-up assist with pressure saturation =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    violated = (c > c_thr).to(v.dtype)  # (M,)

    # Saturated pressure: bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * violated * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_166.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.152476925471209,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.238004765813734, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.235783292566568,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05198068916797638, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002797593318319248, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00422732358493675, low=1e-4, high=1.0),

    # Top-2 assist (Design 61), bounded via pressure saturation
    "eta":     dict(type="uniform",     default=1.634840965270996, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.526580006080825, low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=525.4056602340823, low=0.3,  high=1e3),

    # NEW (single change vs Design 61): smooth trigger sharpness
    "kappa":   dict(type="log_uniform", default=20.0,              low=0.5,  high=200.0),

    "lr":      dict(type="log_uniform", default=0.794278492030132,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline Top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== Assist (Design 61) with saturated pressure, but smooth trigger =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    # smooth gate in (0,1)
    gate = torch.sigmoid(kappa * (c - c_thr))

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_167.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.152476925471209,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.238004765813734,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.235783292566568,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05198068916797638, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002797593318319248, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00422732358493675, low=1e-4, high=1.0),

    # Top-2 assist (Design 61): bounded amplitude via pressure saturation
    "eta":     dict(type="uniform",     default=1.634840965270996,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.526580006080825,   low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=525.4056602340823,   low=0.3,  high=1e3),

    # NEW (single change vs Design 61): dimensionless ambiguity/margin gate
    # r = (top1-top2)/(1-top1+eps); assist only if r < r_thr
    "r_thr":   dict(type="uniform",     default=0.6,                low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.794278492030132,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline Top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== Assist (Design 61) + NEW ambiguity/margin gate =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    r_thr = torch.as_tensor(hp.r_thr, device=v.device, dtype=v.dtype)

    violated = (c > c_thr).to(v.dtype)  # hard/rare trigger

    # Saturated pressure: bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    # Dimensionless ambiguity: (top1-top2)/(1-top1+eps)
    eps = torch.as_tensor(1e-3, device=v.device, dtype=v.dtype)
    denom = (1.0 - top_val[:, 0]).clamp_min(eps)
    r = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0) / denom
    ambiguous = (r < r_thr).to(v.dtype)

    gate = violated * ambiguous

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_168.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.772139667214615,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=19.732017223438238,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23908624550473975,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.038602565187111644, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002798981292900607, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003989214800623618, low=1e-4, high=1.0),

    # Top-2 assist (Design 61): bounded amplitude via pressure saturation
    "eta":     dict(type="uniform",     default=1.6275511175587607,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.5232873397223186,   low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=493.98977757272917,   low=0.3,  high=1e3),

    # NEW (single change vs Design 61): dimensionless ambiguity/margin gate
    # r = (top1-top2)/(1-top1+eps); assist only if r < r_thr
    "r_thr":   dict(type="uniform",     default=0.3927174266037837,                low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.7621290371875519,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline Top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== Assist (Design 61) + NEW ambiguity/margin gate =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    r_thr = torch.as_tensor(hp.r_thr, device=v.device, dtype=v.dtype)

    violated = (c > c_thr).to(v.dtype)  # hard/rare trigger

    # Saturated pressure: bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    # Dimensionless ambiguity: (top1-top2)/(1-top1+eps)
    eps = torch.as_tensor(1e-3, device=v.device, dtype=v.dtype)
    denom = (1.0 - top_val[:, 0]).clamp_min(eps)
    r = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0) / denom
    ambiguous = (r < r_thr).to(v.dtype)

    gate = violated * ambiguous

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_169.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.152476925471209,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.238004765813734, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.235783292566568,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05198068916797638, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002797593318319248, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00422732358493675, low=1e-4, high=1.0),

    # Top-2 assist (as in Design 61): bounded amplitude via pressure saturation
    "eta":     dict(type="uniform",     default=1.634840965270996, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.526580006080825, low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=525.4056602340823, low=0.3,  high=1e3),

    # NEW (single change vs Design 61): smooth (no hard threshold) clause-violation gate width
    "w":       dict(type="uniform",     default=0.05,               low=0.005, high=0.25),

    "lr":      dict(type="log_uniform", default=0.794278492030132,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline Top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== Assist (Design 61) with SMOOTH violation gate =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # Smooth gate in (0,1): ~0 below c_thr, ~1 above; avoids abrupt switching
    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)

    # Saturated pressure: bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=0.5909961203695797, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.73432909441711,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.10833792982038212,low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.01952403070016321,low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00014854507465049844,low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00024918590524877505,low=1e-4, high=1.0),

    # Bounded weak-band release (Design 24 backbone)
    "kappa":      dict(type="uniform",     default=1.3031913175393028,low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=60.87746723931547, low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.8251054877219548,low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.160358811874578,low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.007144242253729021,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5544897500387054,low=0.05, high=0.90),

    # Near-gamma stagnation focus (Design 24)
    "stag_margin": dict(type="uniform",     default=0.009161933986036014,low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.16086588966097656,low=1e-3, high=0.20),

    # NEW (single change): allow weak-band to extend slightly above gamma
    # so release can trigger for small overshoots (c just above gamma), not only just below.
    "overshoot":   dict(type="uniform",     default=0.19505064189434052,             low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=2.739503786025398,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Weak-band (SINGLE CHANGE vs Design 24): eta < c < gamma + overshoot
    overshoot = torch.as_tensor(hp.overshoot, device=v.device, dtype=v.dtype).clamp_min(0.0)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid(((gamma + overshoot) - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    # Near-gamma focus (as in Design 24): close to gamma from below
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_gamma = torch.sigmoid((c - c0) / stag_sharp)

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_170.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.152596689453364,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.55465596603048, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23578329394924616,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06162365635581263, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0003881839508525079, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004229702715605797, low=1e-4, high=1.0),

    # Top-2 assist (as in Design 61): bounded amplitude via pressure saturation
    "eta":     dict(type="uniform",     default=1.6348405067163823, low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.5265800356864929, low=0.50, high=0.95),
    "p_sat":   dict(type="log_uniform", default=525.6760222959998, low=0.3,  high=1e3),

    # NEW (single change vs Design 61): smooth (no hard threshold) clause-violation gate width
    "w":       dict(type="uniform",     default=0.015017930981097348,               low=0.005, high=0.25),

    "lr":      dict(type="log_uniform", default=0.7943673089259105,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline Top-2) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # ===== Assist (Design 61) with SMOOTH violation gate =====
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # Smooth gate in (0,1): ~0 below c_thr, ~1 above; avoids abrupt switching
    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)

    # Saturated pressure: bounded in [0, p_sat)
    p_eff = p_sat * (pressure / (pressure + p_sat))

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_171.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Runner-up assist (Design 141 family): smooth c-gate + bounded pressure
    "eta":     dict(type="uniform",     default=1.6,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0, low=0.3,  high=1e3),

    "lr":      dict(type="log_uniform", default=0.79,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # --- NEW (single principled change): super-saturating assist pressure ---
    # Keep Design-141 smooth violation gate, but make assist vanish for very large xl*xs.
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    # Super-saturating pressure: p_eff ~ p for small p, peaks near p~p_sat, then ~ p_sat^2/p -> 0.
    denom = (pressure + p_sat)
    p_eff = (p_sat * pressure / denom) * (p_sat / denom)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_172.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.935818115471906,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.442527983330574,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2327165942916478, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06207747058084584, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00025726841385269225, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004342892475456097, low=1e-4, high=1.0),

    # Runner-up assist (Design 141 family): smooth c-gate + bounded pressure
    "eta":     dict(type="uniform",     default=1.6000793825659814,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.5133524552515436,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.014999859329706615, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=499.99674131425314, low=0.3,  high=1e3),

    "lr":      dict(type="log_uniform", default=0.754737194393524,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # --- NEW (single principled change): super-saturating assist pressure ---
    # Keep Design-141 smooth violation gate, but make assist vanish for very large xl*xs.
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    # Super-saturating pressure: p_eff ~ p for small p, peaks near p~p_sat, then ~ p_sat^2/p -> 0.
    denom = (pressure + p_sat)
    p_eff = (p_sat * pressure / denom) * (p_sat / denom)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_173.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Runner-up assist family (Design 141/142)
    "eta":     dict(type="uniform",     default=1.6,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0, low=0.3,  high=1e3),

    # NEW (single conceptual change vs Design 142): tunable tail suppression in super-saturation
    # k_tail=1 reproduces Design-142 p_eff ~ p_sat^2 * p / (p+p_sat)^2.
    "k_tail":  dict(type="uniform",     default=1.0,   low=0.25, high=3.0),

    "lr":      dict(type="log_uniform", default=0.79,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + super-saturating (peak-then-decay) effective pressure
    c_thr  = torch.as_tensor(hp.c_thr,  device=v.device, dtype=v.dtype)
    w      = torch.as_tensor(hp.w,      device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat  = torch.as_tensor(hp.p_sat,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    k_tail = torch.as_tensor(hp.k_tail, device=v.device, dtype=v.dtype).clamp_min(0.05)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    denom = (pressure + p_sat).clamp_min(1e-6)
    # Generalized Design-142: p_eff = (p_sat * p / (p+p_sat)) * (p_sat/(p+p_sat))**k_tail
    p_eff = (p_sat * pressure / denom) * (p_sat / denom).pow(k_tail)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_174.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Super-saturating assist (Design 142 family)
    "eta":     dict(type="uniform",     default=1.6,    low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,   low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015,  low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0,  low=0.3,  high=1e3),

    # NEW (single conceptual change vs 142): shift the super-sat peak location smoothly
    # k_peak=1 reproduces Design-142 exactly.
    "k_peak":  dict(type="log_uniform", default=1.0,    low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=0.79,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + super-saturating effective pressure
    c_thr  = torch.as_tensor(hp.c_thr,  device=v.device, dtype=v.dtype)
    w      = torch.as_tensor(hp.w,      device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat  = torch.as_tensor(hp.p_sat,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    k_peak = torch.as_tensor(hp.k_peak, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    # NEW: peak-shifted super-saturation (reduces to Design-142 when k_peak=1)
    denom1 = (pressure + p_sat).clamp_min(1e-6)
    denom2 = (pressure + k_peak * p_sat).clamp_min(1e-6)
    p_eff = pressure * (p_sat / denom1) * (p_sat / denom2)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_175.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Assist (Design-142 family)
    "eta":     dict(type="uniform",     default=1.6,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0, low=0.3,  high=1e3),

    # NEW: exponent for super-saturation (nu=2 reproduces Design 142)
    # nu>1 ensures p_eff -> 0 as pressure -> inf; also shifts peak to p ~ p_sat/(nu-1).
    "nu":      dict(type="uniform",     default=2.0,   low=1.5,  high=6.0),

    "lr":      dict(type="log_uniform", default=0.79,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + exponentiated super-saturation
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu    = torch.as_tensor(hp.nu,    device=v.device, dtype=v.dtype).clamp_min(1.0001)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    denom = (pressure + p_sat).clamp_min(1e-6)

    # NEW (single change vs 142): p_eff = p * (p_sat/(p+p_sat))^nu
    # nu=2 recovers 142; larger nu shifts peak left and decays faster at high pressure.
    p_eff = pressure * (p_sat / denom).pow(nu)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_176.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Design-142 assist (smooth c-gate + super-saturating effective pressure)
    "eta":     dict(type="uniform",     default=1.6,    low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,   low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015,  low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0,  low=0.3,  high=1e3),

    # NEW (single change vs Design-142): high-pressure tail damper threshold
    # For pressure >> p_cut, assist is additionally suppressed ~ 1/(pressure/p_cut)^2.
    "p_cut":   dict(type="log_uniform", default=5e4,    low=1e3,  high=1e6),

    "lr":      dict(type="log_uniform", default=0.79,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + super-saturating effective pressure
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    denom = (pressure + p_sat).clamp_min(1e-6)
    # Design-142 p_eff: peaks near p~p_sat, then decays ~ p_sat^2/p
    p_eff = (p_sat * pressure / denom) * (p_sat / denom)

    # NEW: additional smooth suppression for very large pressure to protect large-N tail
    r = (pressure / p_cut).clamp_min(0.0)
    damp = 1.0 / (1.0 + r * r)
    p_eff = p_eff * damp

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_177.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.150410035043752,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=26.263877963908627,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23600000143051147,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.061686870723080774,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0003905747409621244, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004146892632731432, low=1e-4, high=1.0),

    # Design-142 assist (smooth c-gate + super-saturating effective pressure)
    "eta":     dict(type="uniform",     default=1.6247211516180162,    low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.5322750390119185,   low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.014999999664723873,  low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=497.9778220137977,  low=0.3,  high=1e3),

    # NEW (single change vs Design-142): high-pressure tail damper threshold
    # For pressure >> p_cut, assist is additionally suppressed ~ 1/(pressure/p_cut)^2.
    "p_cut":   dict(type="log_uniform", default=49999.98119564294,    low=1e3,  high=1e6),

    "lr":      dict(type="log_uniform", default=0.8407911214624898,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + super-saturating effective pressure
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    denom = (pressure + p_sat).clamp_min(1e-6)
    # Design-142 p_eff: peaks near p~p_sat, then decays ~ p_sat^2/p
    p_eff = (p_sat * pressure / denom) * (p_sat / denom)

    # NEW: additional smooth suppression for very large pressure to protect large-N tail
    r = (pressure / p_cut).clamp_min(0.0)
    damp = 1.0 / (1.0 + r * r)
    p_eff = p_eff * damp

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_178.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_179.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                  #
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: temperature for softmin/soft routing (smaller = closer to hard min/topk)
    "tau":     dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                  #
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literal values in [-1, 1]
    v_lit = v[idx] * sgn  # (M,3)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Softmin helper (log-sum-exp)
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-4)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost c ~= min(u)
    c = softmin(u, dim=-1)  # (M,)

    # For each literal i, compute min over the other two literals (softly)
    # u_masked[m,i,j] = u[m,j] but with j==i excluded via large penalty
    eye = torch.eye(3, device=v.device, dtype=v.dtype).unsqueeze(0)  # (1,3,3)
    big = torch.as_tensor(1e6, device=v.device, dtype=v.dtype)
    u_masked = u.unsqueeze(-2).expand(-1, 3, -1) + eye * big  # (M,3,3)
    min_other = softmin(u_masked, dim=-1)  # (M,3)

    # Smooth "winner" responsibilities for rigidity routing
    p_win = torch.softmax(v_lit / tau, dim=-1)  # (M,3)

    # Gradient term (drives violated clauses), now fully smooth
    G = min_other * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (stabilizes satisfied clauses), smoothly routed
    R = (p_win * c.unsqueeze(-1)) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)  # (M,3)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory variable gradients (unchanged, but driven by smooth c)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # New (single conceptual change): damped overshoot-enabled band release for xs
    "kappa":      dict(type="uniform",     default=0.5,   low=0.0,   high=1.5),
    "xl_thr":     dict(type="log_uniform", default=200.0, low=1.0,   high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,   low=0.2,   high=5.0),
    "stag_margin":dict(type="uniform",     default=0.05,  low=0.0,   high=0.15),
    "overshoot":  dict(type="uniform",     default=0.03,  low=0.0,   high=0.15),
    "band_sharp": dict(type="log_uniform", default=0.02,  low=1e-3,  high=0.10),
    "xs_star":    dict(type="uniform",     default=0.7,   low=0.05,  high=0.90),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-2 clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)               # (M,)

    # Baseline G/R construction
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Baseline xl update
    dxl = hp.alpha * (c - hp.delta)

    # Modified xs update: add damped, overshoot-enabled band release
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    overshoot = torch.as_tensor(hp.overshoot, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space (smooth; avoids triggering release on easy clauses)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Narrow band around gamma, allowing slight overshoot above gamma
    lo = (gamma - stag_margin).clamp(0.0, 1.0)
    hi = (gamma + overshoot).clamp(0.0, 1.0)
    w_lo = torch.sigmoid((c - lo) / band_sharp)
    w_hi = torch.sigmoid((hi - c) / band_sharp)
    band = w_lo * w_hi

    # Upward-only push on xs toward xs_star (bounded)
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Implicit damping above gamma to reduce oscillatory repeated crossings
    damp = torch.exp(-torch.relu(c - gamma) / band_sharp)

    release = hp.kappa * gate_xl * band * push_up * damp

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # Gradient scaling (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_180.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause literal values
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 literals per clause
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Clause cost proxy
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- MODIFICATION: local degree normalization instead of global max(|dv|) scaling ---
    deg = torch.zeros_like(v).scatter_add_(
        0,
        idx.reshape(-1),
        torch.ones(idx.numel(), device=v.device, dtype=v.dtype),
    )
    dv = dv / deg.clamp(min=1.0)

    # Auxiliary variable gradients (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Negate for framework update vars -= lr * grad
    return {"v": -dv, "xl": -dxl, "xs": -dxs}


==> anc/data/campaign/solvers/solver_181.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (localized smoothing for memory updates only)
    # tau_c: temperature for soft-min clause monitor (only used when clause is not near satisfied)
    "tau_c":   dict(type="log_uniform", default=5e-2, low=1e-3, high=3e-1),

    # c_cut: below this (near-satisfied), keep hard c to avoid any satisfied-clause drift
    "c_cut":   dict(type="uniform",     default=0.10, low=0.02, high=0.25),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literal values in [-1, 1]
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard routing (top2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c_hard = unsat_top[:, 0]                                  # (M,)

    # ---- NEW: smooth clause monitor for memory updates only, and only when violated enough ----
    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                                   # (M,3)
    tau = torch.as_tensor(hp.tau_c, device=v.device, dtype=v.dtype).clamp(min=1e-4)

    # Soft-min approx to min(u) (upper-shifted so it doesn’t underestimate too much)
    # softmin(x) = -tau * logsumexp(-x/tau)
    # add tau*log(3) so output is closer to true min for 3 items
    c_soft = -tau * torch.logsumexp(-u / tau, dim=-1) + (tau * math.log(3.0))
    c_soft = c_soft.clamp(0.0, 1.0)

    c_cut = torch.as_tensor(hp.c_cut, device=v.device, dtype=v.dtype)
    c_mem = torch.where(c_hard < c_cut, c_hard, c_soft)

    # ===== GRADIENT TERM (baseline; uses hard c and hard routing) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline; uses hard c and hard winner) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (memory uses c_mem) =====
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # ===== NORMALIZE =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_182.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Mild per-variable preconditioning exponent (0 = baseline, 1 = full degree norm)
    "deg_pow": dict(type="uniform", default=0.5, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause literal values
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 literals per clause
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Clause cost proxy
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv_raw = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- SINGLE MODIFICATION: hybrid global+local normalization for dv ---
    deg = torch.zeros_like(v).scatter_add_(
        0,
        idx.reshape(-1),
        torch.ones(idx.numel(), device=v.device, dtype=v.dtype),
    )
    dv = dv_raw / (deg.clamp(min=1.0) ** hp.deg_pow)

    # Auxiliary gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Baseline global scaling (kept)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_183.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (BASELINE) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SINGLE MODIFICATION: smooth gating (freeze) of memory updates when satisfied/near-satisfied =====
    # Gate ~0 when c is below the respective threshold, ~1 when above.
    tau = 0.05
    gate_l = torch.sigmoid((c - hp.delta) / tau)
    gate_s = torch.sigmoid((c - hp.gamma) / tau)
    dxl = dxl * gate_l
    dxs = dxs * gate_s

    # ===== GRADIENT SCALING (BASELINE) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_184.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: coupling strength for persistence-sensitive xl growth via xs
    # kappa=0 recovers baseline behavior.
    "kappa":   dict(type="uniform",     default=1.0,  low=0.0,  high=10.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # Baseline xs update
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # NEW: persistence-sensitive xl growth (only change)
    # Amplify (not gate) xl growth proportional to xs, using the same c.
    amp = 1.0 + hp.kappa * xs                  # in [1, 1+kappa]
    dxl = hp.alpha * (amp * (c - hp.delta))

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_185.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (ONLY CHANGE): asymmetric, persistence-sensitive switch
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma
    dxs = hp.beta * ((1.0 - xs) * pos - (xs + hp.epsilon) * neg)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_186.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single addition): xl-coupled hysteresis strength for xs turn-off threshold.
    # hys=0 recovers Design-10 xs switching (no hysteresis).
    "hys":     dict(type="uniform",     default=0.05, low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: Design-10 asymmetric switch + NEW xl-dependent hysteresis on turn-off
    # Normalize xl to [0,1] using its known bounds to avoid scale sensitivity.
    xl_norm = torch.log1p(xl) / math.log(1.0 + 1e6)

    # Turn-on threshold stays at gamma.
    pos = torch.relu(c - hp.gamma)

    # Turn-off threshold decreases with xl (harder to turn off persistent/high-xl clauses).
    gamma_off = torch.clamp(hp.gamma - hp.hys * xl_norm, 0.0, 0.5)
    neg = torch.relu(gamma_off - c)

    dxs = hp.beta * ((1.0 - xs) * pos - (xs + hp.epsilon) * neg)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_187.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: off-rate multiplier for xs (explicit on/off time-scale separation)
    # eta=0 reduces to Design-10 asymmetric switch with equal on/off rates.
    "eta":     dict(type="uniform",     default=0.5,  low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (ONLY CHANGE): asymmetric switch with faster turn-off
    pos = torch.relu(c - hp.gamma)            # clause violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # clause satisfied beyond gamma
    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * neg

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_188.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918, low=1e-4, high=1.0),

    # NEW: off-rate multiplier for xs (explicit on/off time-scale separation)
    # eta=0 reduces to Design-10 asymmetric switch with equal on/off rates.
    "eta":     dict(type="uniform",     default=0.2776329339570298,  low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.1226282028677665,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (ONLY CHANGE): asymmetric switch with faster turn-off
    pos = torch.relu(c - hp.gamma)            # clause violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # clause satisfied beyond gamma
    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * neg

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_189.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: self-hysteresis strength for xs turn-off threshold.
    # hys=0 recovers Design-10 asymmetric xs switch.
    "hys":     dict(type="uniform",     default=0.05, low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (ONLY CHANGE): asymmetric switch + self-hysteresis on turn-off.
    # Turn-on threshold stays at gamma.
    pos = torch.relu(c - hp.gamma)

    # Turn-off threshold decreases with xs (if already on, require stronger satisfaction to turn off).
    gamma_off = torch.clamp(hp.gamma - hp.hys * xs, 0.0, 0.5)
    neg = torch.relu(gamma_off - c)

    dxs = hp.beta * ((1.0 - xs) * pos - (xs + hp.epsilon) * neg)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # Release (from design 44 family)
    "kappa":      dict(type="uniform",     default=0.5,   low=0.0,   high=1.5),
    "xl_thr":     dict(type="log_uniform", default=200.0, low=1.0,   high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,   low=0.2,   high=5.0),
    "stag_margin":dict(type="uniform",     default=0.05,  low=0.0,   high=0.15),
    "overshoot":  dict(type="uniform",     default=0.03,  low=0.0,   high=0.15),
    "band_sharp": dict(type="log_uniform", default=0.02,  low=1e-3,  high=0.10),
    "xs_star":    dict(type="uniform",     default=0.7,   low=0.05,  high=0.90),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-2 clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)               # (M,)

    # Baseline G/R construction
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Baseline xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update: baseline + release
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    overshoot = torch.as_tensor(hp.overshoot, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Band around gamma (kept as in design 44)
    lo = (gamma - stag_margin).clamp(0.0, 1.0)
    hi = (gamma + overshoot).clamp(0.0, 1.0)
    w_lo = torch.sigmoid((c - lo) / band_sharp)
    w_hi = torch.sigmoid((hi - c) / band_sharp)
    band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # SINGLE CHANGE vs design 44 family: strict below-gamma cutoff (release == 0 for c>=gamma)
    diff = gamma - c
    below_gamma = torch.relu(diff) / (diff.abs() + 1e-6)

    release = hp.kappa * gate_xl * band * push_up * below_gamma

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # Gradient scaling (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_190.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918, low=1e-4, high=1.0),

    # From Design-21: explicit off-rate multiplier
    "eta":     dict(type="uniform",     default=0.2776329339570298,  low=0.0,  high=3.0),

    # NEW: hysteresis half-width around gamma (deadzone). kappa=0 reduces to Design-21.
    "kappa":   dict(type="uniform",     default=0.03,               low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.1226282028677665,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: Design-21 asymmetric on/off + NEW hysteresis/deadzone around gamma
    # turn ON if c > gamma + kappa; turn OFF if c < gamma - kappa
    kappa = torch.clamp(torch.as_tensor(hp.kappa, device=c.device, dtype=c.dtype), min=0.0)
    gamma_on = torch.clamp(torch.as_tensor(hp.gamma, device=c.device, dtype=c.dtype) + kappa, 0.0, 1.0)
    gamma_off = torch.clamp(torch.as_tensor(hp.gamma, device=c.device, dtype=c.dtype) - kappa, 0.0, 1.0)

    pos = torch.relu(c - gamma_on)
    neg = torch.relu(gamma_off - c)

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * neg

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_191.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918, low=1e-4, high=1.0),

    # Design-21: explicit off-rate multiplier for xs
    "eta":     dict(type="uniform",     default=0.2776329339570298,  low=0.0,  high=3.0),

    # NEW (single addition): minimum off-drive when clause is satisfied (anti-stickiness)
    # kappa=0 recovers Design-21.
    "kappa":   dict(type="uniform",     default=0.02, low=0.0, high=0.25),

    "lr":      dict(type="log_uniform", default=1.1226282028677665,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: Design-21 asymmetric switch + satisfied-gated minimum off-drive (anti-stickiness)
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    sat = (neg > 0.0).to(v.dtype)             # mask: 1 iff satisfied
    off_drive = neg + hp.kappa * sat          # ensures nonzero decay once satisfied

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_192.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.9,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=36.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.22,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # From Design-21: faster turn-off vs turn-on
    "eta":     dict(type="uniform",     default=0.28,  low=0.0,  high=3.0),

    # From Design-24: minimum off-drive once satisfied
    "kappa":   dict(type="uniform",     default=0.02,  low=0.0,  high=0.25),

    # NEW: smoothness of satisfaction gate for the off-floor (replaces hard (neg>0) mask)
    # Smaller tau -> sharper transition near c=gamma.
    "tau":     dict(type="log_uniform", default=2e-2,  low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.12,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: Design-21 asymmetric switch + Design-24 off-floor,
    # but replace hard satisfied-mask with a smooth satisfaction gate.
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau, device=c.device, dtype=c.dtype).clamp(min=1e-6)
    # gate ~1 when c << gamma, ~0 when c >> gamma; smooth around boundary
    gate = torch.sigmoid((hp.gamma - c) / tau)

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_193.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918,  low=1e-4, high=1.0),

    # From Design-21/24: faster turn-off vs turn-on
    "eta":     dict(type="uniform",     default=0.2776329339570298,  low=0.0,  high=3.0),

    # From Design-24: satisfied-only minimum off-drive magnitude
    "kappa":   dict(type="uniform",     default=0.02, low=0.0, high=0.25),

    # NEW: smoothness of satisfied-only kappa gate (no leakage for c>gamma because gate depends only on neg)
    "tau_sat": dict(type="log_uniform", default=1e-2, low=1e-4, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.1226282028677665,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: Design-21 asymmetric switch + Design-24 off-floor,
    # but make the kappa floor smoothly satisfied-only (no leakage for c>gamma).
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-6)
    # gate in [0,1), exactly 0 when neg=0 (i.e., c>=gamma), approaches 1 for neg>>tau
    gate = 1.0 - torch.exp(-neg / tau)

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_194.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918, low=1e-4, high=1.0),

    # Asymmetric xs switching (Design-21)
    "eta":     dict(type="uniform",     default=0.2776329339570298,  low=0.0,  high=3.0),

    # Satisfied-only off-floor magnitude (Design-24)
    "kappa":   dict(type="uniform",     default=0.02, low=0.0, high=0.25),

    # Smooth satisfied-only gate scale (this design only changes the gate SHAPE)
    "tau_sat": dict(type="log_uniform", default=1e-2, low=1e-5, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.1226282028677665, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with ZERO-LEAK smooth gate
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma (>=0)

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)

    # NEW (single change vs Design-30): sharper satisfied-only gate, exactly 0 at neg=0
    # gate = sqrt(neg/(neg+tau)) in [0,1), rises faster than exp gate for small neg.
    frac = neg / (neg + tau)
    gate = torch.sqrt(frac.clamp(min=0.0, max=1.0))

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_195.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918,  low=1e-4, high=1.0),

    # From Design-21/24: faster turn-off vs turn-on + satisfied-only off-floor
    "eta":     dict(type="uniform",     default=0.2776329339570298,  low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.02, low=0.0, high=0.25),

    # NEW (single change vs Design-30): rational-power satisfied-only gate
    "tau_sat": dict(type="log_uniform", default=1e-2, low=1e-4, high=2e-1),
    "p_sat":   dict(type="uniform",     default=2.0,  low=1.0,  high=4.0),

    "lr":      dict(type="log_uniform", default=1.1226282028677665,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with ZERO-LEAK rational-power gate
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p = torch.as_tensor(hp.p_sat, device=c.device, dtype=c.dtype).clamp(min=1.0)

    frac = neg / (neg + tau)                  # in [0,1)
    gate = torch.pow(frac.clamp(0.0, 1.0), p) # zero-leak: gate==0 when neg==0

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_196.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.902628216330176,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.97135632573113,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21740654619087363,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464195963476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001104662591564918, low=1e-4, high=1.0),

    # Proven xs control knobs (Design-21/24)
    "eta":     dict(type="uniform",     default=0.2776329339570298,   low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.02,                 low=0.0,  high=0.25),

    # NEW: satisfied-only, zero-leak gate family (single targeted change)
    "tau_sat": dict(type="log_uniform", default=1e-2,                 low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=1.0,                  low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.1226282028677665,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with ZERO-LEAK gate
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p = torch.as_tensor(hp.p_sat, device=c.device, dtype=c.dtype).clamp(min=0.5)

    # NEW (single change): complement-power gate
    # gate = 1 - (tau/(neg+tau))^p
    # Properties: gate(0)=0 exactly (zero-leak); finite, tunable boundary slope ~ p/tau; saturates to 1.
    frac = tau / (neg + tau)
    gate = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_197.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.307646632051222,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644, low=1e-4, high=1.0),

    # Proven xs control knobs (Design-21/24)
    "eta":     dict(type="uniform",     default=0.2776329219341278,   low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.019786201968549934,                 low=0.0,  high=0.25),

    # NEW: satisfied-only, zero-leak gate family (single targeted change)
    "tau_sat": dict(type="log_uniform", default=0.009999886594658952,                 low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=1.0025796707037216,                  low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with ZERO-LEAK gate
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p = torch.as_tensor(hp.p_sat, device=c.device, dtype=c.dtype).clamp(min=0.5)

    # NEW (single change): complement-power gate
    # gate = 1 - (tau/(neg+tau))^p
    # Properties: gate(0)=0 exactly (zero-leak); finite, tunable boundary slope ~ p/tau; saturates to 1.
    frac = tau / (neg + tau)
    gate = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_198.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Proven xs control knobs
    "eta":     dict(type="uniform",     default=0.3,   low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.02,  low=0.0,  high=0.25),

    # Gate shape knobs (this experiment changes ONLY the gate math)
    "tau_sat": dict(type="log_uniform", default=1e-2,  low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=2.0,   low=1.0,  high=6.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with ZERO-LEAK Hill gate
    pos = torch.relu(c - hp.gamma)
    neg = torch.relu(hp.gamma - c)

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p = torch.as_tensor(hp.p_sat, device=c.device, dtype=c.dtype).clamp(min=1.0)

    # NEW: Hill gate
    # gate = neg^p / (neg^p + tau^p)
    # Properties: gate(0)=0 exactly (zero-leak). For p>1, gate'(0)=0 (less sensitivity near boundary).
    neg_p = torch.pow(neg, p)
    tau_p = torch.pow(tau, p)
    gate = neg_p / (neg_p + tau_p)

    off_drive = neg + hp.kappa * gate

    beta_on = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_199.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / carried-over tuned defaults (Design 40-like)
    "alpha":   dict(type="log_uniform", default=5.307646632051222,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644, low=1e-4, high=1.0),

    # proven xs control knobs
    "eta":     dict(type="uniform",     default=0.2776329219341278,    low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.019786201968549934,  low=0.0,  high=0.25),

    # NEW: exponential, zero-leak gate knobs
    "tau_sat": dict(type="log_uniform", default=0.01,                  low=1e-5, high=2e-1),
    "s_sat":   dict(type="log_uniform", default=1.0,                   low=0.2,  high=20.0),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with ZERO-LEAK EXP gate
    pos = torch.relu(c - hp.gamma)
    neg = torch.relu(hp.gamma - c)

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    s   = torch.as_tensor(hp.s_sat,   device=c.device, dtype=c.dtype).clamp(min=1e-6)

    # NEW (single change): exponential-saturation gate
    # gate = 1 - exp(-s * neg/tau)
    # Properties: gate(0)=0 exactly (zero-leak); gate'(0)=s/tau (finite, tunable); saturates to 1.
    x = (s * neg) / tau
    gate = 1.0 - torch.exp(-x)

    off_drive = neg + hp.kappa * gate

    beta_on  = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "tau":     dict(type="log_uniform", default=0.1,  low=1e-2, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Smooth approximation of selecting the best literal in each clause
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w = torch.softmax(v_lit / tau, dim=-1)  # (M,3), ~one-hot on argmax as tau->0

    # Smooth clause cost: c ~ 0.5*(1 - max(lit))
    soft_max = (w * v_lit).sum(dim=-1)      # (M,)
    c = (0.5 * (1.0 - soft_max)).clamp(0.0, 1.0)  # (M,)

    # Per-literal unsatisfaction
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Smooth routing (baseline used top2):
    # For the "best" literal (w~1), use a proxy for "second-best unsat"; otherwise ~c.
    other_mean = (u.sum(dim=-1, keepdim=True) - u) / 2.0  # (M,3)
    c3 = c.unsqueeze(-1)

    G = (c3 + w * (other_mean - c3)) * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: apply mainly to the best literal (w)
    R = (w * c3) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=25.370472632758617,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482, low=1e-4, high=1.0),

    # Design-35/47 style bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.8783244205361975, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028, low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.1860229402967447, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 47) + SINGLE CHANGE: power-shaped ramp
    "win_floor": dict(type="uniform",     default=0.35, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=1.0,  low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=1.795748110261613,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: SINGLE CHANGE vs Design 47 (linear -> power-shaped)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * t.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_200.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 40/47-like)
    "alpha":   dict(type="log_uniform", default=5.307646632051222,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644, low=1e-4, high=1.0),

    # proven xs control knobs
    "eta":     dict(type="uniform",     default=0.2776329219341278,    low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.019786201968549934,  low=0.0,  high=0.25),

    # NEW gate knobs (same knobs as Exp-47, but new gate shape)
    "tau_sat": dict(type="log_uniform", default=0.01,                  low=1e-5, high=2e-1),
    "s_sat":   dict(type="log_uniform", default=1.0,                   low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only kappa floor with NEW hard-saturating zero-leak gate
    pos = torch.relu(c - hp.gamma)
    neg = torch.relu(hp.gamma - c)

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    s   = torch.as_tensor(hp.s_sat,   device=c.device, dtype=c.dtype).clamp(min=1e-6)

    # NEW (single change vs Exp-47): hard-saturating ramp gate
    # gate = clamp(s * neg / tau, 0, 1)
    # Properties: gate(0)=0 exactly (zero-leak); gate'(0)=s/tau (finite, tunable);
    #             saturates exactly to 1 to eliminate long-tail off-drive jitter.
    gate = ((s * neg) / tau).clamp(0.0, 1.0)

    off_drive = neg + hp.kappa * gate

    beta_on  = hp.beta
    beta_off = hp.beta * (1.0 + hp.eta)
    dxs = beta_on * (1.0 - xs) * pos - beta_off * (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_201.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 40/47/49-like)
    "alpha":   dict(type="log_uniform", default=5.307646632051222,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644,  low=1e-4, high=1.0),

    # proven asymmetric xs knobs
    "eta":     dict(type="uniform",     default=0.2776329219341278,     low=0.0,  high=3.0),
    "kappa":   dict(type="uniform",     default=0.019786201968549934,   low=0.0,  high=0.25),

    # gate family (as in Design 40): zero-leak, finite slope, saturating
    "tau_sat": dict(type="log_uniform", default=0.009999886594658952,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=1.0025796707037216,     low=0.5,  high=3.0),

    # NEW (single principled change): independently scale the gated hold-off term
    # beta_off controls turn-off speed via margin neg; beta_hold controls the gated floor strength.
    "eta_hold": dict(type="uniform",    default=0.3,                    low=0.0,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update: asymmetric switch + satisfied-only floor
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # zero-leak gate (Design 40)
    frac = tau / (neg + tau)
    gate = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)             # turn-off speed (margin term)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)        # NEW: independent hold strength (gated floor)

    # NEW (single structural change): split satisfied-side control into two independently-scaled parts
    #   - off via neg (fast turn-off)
    #   - hold via kappa*gate (keep-off without forcing beta_off to also be large)
    dxs = beta_on * (1.0 - xs) * pos \
        - (xs + hp.epsilon) * (beta_off * neg + beta_hold * (hp.kappa * gate))

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_202.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 51 family)
    "alpha":   dict(type="log_uniform", default=5.307646632051222,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644,  low=1e-4, high=1.0),

    # asymmetric xs knobs (Design 51)
    "eta":      dict(type="uniform",     default=0.2776329219341278,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",     default=0.019786201968549934,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",     default=0.3,                    low=0.0,  high=3.0),

    # satisfied-side gate family (Design 40/51)
    "tau_sat": dict(type="log_uniform", default=0.009999886594658952,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=1.0025796707037216,     low=0.5,  high=3.0),

    # NEW (single change): violated-side re-activation boost strength
    "kappa_on": dict(type="uniform",     default=0.03,                   low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 51 + ONE change: violated-side boost)
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # zero-leak, finite-slope, saturating gates
    frac_sat = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac_sat.clamp(0.0, 1.0), p)   # gate_sat(0)=0

    # NEW: same gate family on violated side to steepen re-activation near boundary
    frac_vio = tau / (pos + tau)
    gate_vio = 1.0 - torch.pow(frac_vio.clamp(0.0, 1.0), p)   # gate_vio(0)=0

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    on_drive  = pos + hp.kappa_on * gate_vio
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_203.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 51)
    "alpha":   dict(type="log_uniform", default=5.307646632051222,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644,  low=1e-4, high=1.0),

    # proven asymmetric xs knobs
    "eta":      dict(type="uniform",    default=0.2776329219341278,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019786201968549934,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.3,                    low=0.0,  high=3.0),

    # satisfied-side gate family (zero-leak, saturating)
    "tau_sat": dict(type="log_uniform", default=0.009999886594658952,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=1.0025796707037216,     low=0.5,  high=3.0),

    # NEW (single change vs Design 51): tapered violated-side reactivation bump strength
    "kappa_on": dict(type="uniform",    default=0.03,                   low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 51 + ONE change: tapered violated-side bump)
    pos = torch.relu(c - hp.gamma)            # violated beyond gamma
    neg = torch.relu(hp.gamma - c)            # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate (Design 51)
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # NEW: violated-side reactivation bump that is:
    #  - zero when pos=0 (no leak in satisfied region)
    #  - large just beyond boundary
    #  - decays for large pos (prevents Design-55-like constant boost)
    denom = (pos + tau)
    bump = (pos / denom.clamp(min=1e-12)) * torch.pow((tau / denom).clamp(0.0, 1.0), p)

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_204.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 51 family)
    "alpha":   dict(type="log_uniform", default=5.307646632051222,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=37.16488566644089,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21761870876010456,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09811872833778353,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010004464125052414,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010773189704724644,  low=1e-4, high=1.0),

    # proven asymmetric xs knobs (Design 51)
    "eta":      dict(type="uniform",    default=0.2776329219341278,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019786201968549934,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.3,                    low=0.0,  high=3.0),

    # satisfied-side gate family (Design 40/51): zero-leak, saturating
    "tau_sat": dict(type="log_uniform", default=0.009999886594658952,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=1.0025796707037216,     low=0.5,  high=3.0),

    # NEW (single change vs Design 51): boundary-only violated-side reactivation strength
    "kappa_on": dict(type="uniform",    default=0.05,                   low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.6544256711641443,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 51 + ONE change: stabilized violated-side boundary bump)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate (Design 51)
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # NEW: violated-side reactivation bump with strong decay and zero boundary slope
    # y = pos/tau; bump = (y/(1+y))^2 * exp(-y)
    y = pos / tau
    bump = torch.square(y / (1.0 + y)) * torch.exp(-y)  # bump(0)=0, decays ~exp(-y)

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_205.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 51 family)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # proven asymmetric xs knobs (Design 51)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,                    low=0.0,  high=3.0),

    # satisfied-side gate family (Design 40/51): zero-leak, saturating
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # NEW (single change vs Design 51): boundary-only violated-side reactivation strength
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,                   low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 51 + ONE change: stabilized violated-side boundary bump)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate (Design 51)
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # NEW: violated-side reactivation bump with strong decay and zero boundary slope
    # y = pos/tau; bump = (y/(1+y))^2 * exp(-y)
    y = pos / tau
    bump = torch.square(y / (1.0 + y)) * torch.exp(-y)  # bump(0)=0, decays ~exp(-y)

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_206.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 61 family)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # proven asymmetric xs knobs (Design 51/59/61)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate family (Design 40/51): zero-leak, saturating
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 61 + ONE change: normalized Gaussian violated-side bump)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate (Design 51)
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # ONE MODIFICATION vs Design 61:
    # violated-side reactivation bump with (i) bump(0)=0, (ii) zero boundary slope, (iii) faster-than-exp decay,
    # and (iv) unit peak independent of tau: b(y)=e*y^2*exp(-y^2), peak at y=1 equals 1.
    y = pos / tau
    bump = torch.exp(torch.tensor(1.0, device=c.device, dtype=c.dtype)) * (y * y) * torch.exp(-(y * y))

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_207.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 61)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (Design 51/59/61)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate family (Design 40/51): zero-leak, saturating
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (Design 59/61)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # NEW (single change vs Design 61): tune bump tail decay exp(-a_on*y)
    "a_on":     dict(type="log_uniform", default=1.0,                   low=0.3,  high=10.0),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 61 + ONE small change)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # violated-side reactivation bump: b(y)=(y/(1+y))^2 * exp(-a_on*y)
    # preserves b(0)=0 and zero boundary slope; a_on tunes support width.
    y = pos / tau
    a_on = torch.as_tensor(hp.a_on, device=c.device, dtype=c.dtype).clamp(min=1e-6)
    bump = torch.square(y / (1.0 + y)) * torch.exp(-a_on * y)

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_208.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 61)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (Design 51/59/61 family)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (zero-leak, saturating)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 61, ONE small change: bump is scaled by xs to make it true reactivation)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # violated-side boundary bump (same shape as 59/61)
    y = pos / tau
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)  # bump(0)=0, bump'(0)=0, decays ~exp(-y)

    # ONE MODIFICATION vs Design 61: scale bump by xs to suppress unnecessary activation when clause is fully off
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_209.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong tuned defaults used by recent best designs
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    eps = 1e-6

    # Same features as Design-85
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-85:
    # Make the softmax-avg temperature regime-adaptive using instance mean(u1).
    # Early (u1 large): larger t => less brittle tie decisions.
    # Late  (u1 small): smaller t => recover near-hard max behavior.
    kappa = v.new_tensor(float(hp.kappa))
    t_base = 0.25 * kappa
    u_bar = u1.mean()                      # scalar tensor
    s = u_bar / (u_bar + 0.25)             # in [0,1]
    factor = 0.5 + s                       # in [0.5, 1.5]
    t = (t_base * factor).clamp(min=1e-4)  # scalar

    pair = torch.stack([g_mag, g_spread], dim=-1)          # (M,2)
    wts = torch.softmax(pair / t, dim=-1)                  # (M,2)
    gap_eff = (wts * pair).sum(dim=-1).clamp(0.0, 1.0)     # (M,)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_21.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=32.41489312422484,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698, low=1e-4, high=1.0),

    # Design-35/47 style bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786, low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346,low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 47) + SINGLE CHANGE: power-shaped ramp
    "win_floor": dict(type="uniform",     default=0.559803370834878, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,  low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=1.151158655354217,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: SINGLE CHANGE vs Design 47 (linear -> power-shaped)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * t.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_210.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 106, one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 106)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # High-xl release gain
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Breakpoint in gate-space
    "xl_mid": dict(type="uniform", default=0.5, low=0.2, high=0.8),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== High-xl release gain with tunable breakpoint xl_mid (SINGLE CHANGE vs Design 47):
    # replace piecewise-linear ramp with C^2 smootherstep ramp.
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_mid = torch.as_tensor(hp.xl_mid, device=v.device, dtype=v.dtype).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid) / (1.0 - xl_mid).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    release_gain = 1.0 + xl_gain * hi  # in [1, 1+xl_gain], ==1 when gate_xl<=xl_mid

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_211.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp  # in [0,1]

    # ===== SINGLE CHANGE vs Design 46: near_gamma-coupled onset for high-xl ramp =====
    # Effective breakpoint shifts up when not near_gamma (delays hi-gain),
    # and returns to 0.5 when near_gamma≈1 (preserves tail behavior of 46).
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.25, device=v.device, dtype=v.dtype)  # fixed, no new knob
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_212.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong tuned defaults (as in Design-84)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),

    # SINGLE ADDITION vs Design-84: clause-severity cutoff for enabling smoothing
    # Smaller u_sev => smoothing only when clause is already near-satisfied.
    "u_sev":   dict(type="uniform", default=0.35, low=0.05, high=0.50),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    g0 = v.new_tensor(float(hp.g0))
    kappa = v.new_tensor(float(hp.kappa))
    t_base = 0.25 * torch.minimum(g0, torch.sqrt((g0 * kappa).clamp(min=0.0)))

    u_bar = u1.mean()
    s = u_bar / (u_bar + 0.25)
    factor = 0.5 + s
    t = (t_base * factor).clamp(min=1e-4)

    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w_tie = torch.sigmoid((hp.g0 - gap_eff) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design-84: severity-gate smoothing off for clearly violated clauses
    sev = torch.sigmoid((hp.u_sev - u1) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)
    w = (w_tie * sev).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / (tau + 1e-12), dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_213.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114/46)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp  # in [0,1]

    # ===== SINGLE CHANGE vs Design 46: near_gamma(+weak_band)-coupled hi-ramp breakpoint =====
    # Symmetric coupling: delay hi-gain when not near (reduces thrash),
    # but advance hi-gain when truly near-gamma in weak-band (faster escape / tail reduction).
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed, no new knob

    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_eff)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_214.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong tuned core (as in Designs 77/85)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,    low=1e-1, high=3.0),

    # Tie-only smoothing knobs (dxs monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018,   low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214,  low=1e-3, high=1e-1),

    # NEW: restrict tie-smoothing to when u1 is close to the xs threshold gamma
    # (band half-width around gamma, and steepness)
    "u_band":  dict(type="log_uniform", default=0.03,                  low=1e-3, high=2e-1),
    "u_kappa": dict(type="log_uniform", default=0.01,                  low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (baseline) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c_hard = unsat_top[:, 0]                             # (M,) == u1

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere; smooth only near (tie AND gamma-crossing) ---
    u = 0.5 * (1.0 - v_lit)                               # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)      # (M,2) = (u1,u2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    # Tie gate (as in Design-11/73/77): triggers when gap is small
    w_gap = torch.sigmoid((hp.g0 - gap) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # NEW: threshold-proximity gate: triggers only when u1 is within a narrow band around gamma
    dist = (u1 - hp.gamma).abs()
    w_thr = torch.sigmoid((hp.u_band - dist) / (hp.u_kappa + 1e-12)).clamp(0.0, 1.0)

    w = (w_gap * w_thr).clamp(0.0, 1.0)

    # Bounded tie smoother (Design-77): Boltzmann expectation over top-2 => in [u1,u2]
    tau = hp.tau_tie + 1e-12
    p = torch.softmax(-u12 / tau, dim=-1)
    c_soft = (p * u12).sum(dim=-1)

    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_215.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)  # in [0,1]

    # ===== SINGLE CHANGE vs Design 213 =====
    # Use near_gamma ONLY (remove *weak_band) to shift the hi-ramp breakpoint.
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed

    near_eff = near_gamma  # <-- changed from (near_gamma * weak_band)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_eff)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_216.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong tuned defaults (as in 81/85)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    eps = 1e-6

    # Conservative normalization (as in Design 85)
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design 85:
    # Couple softmax-aggregation temperature to BOTH g0 and kappa.
    # This makes the softmax-weighted average less biased downward when g0 is small,
    # keeping the tie-gate off unless the gap is genuinely tiny.
    g0_f = float(hp.g0)
    k_f = float(hp.kappa)
    t = max(0.25 * math.sqrt(max(g0_f * k_f, 0.0)), 1e-4)

    pair = torch.stack([g_mag, g_spread], dim=-1)               # (M,2)
    wts = torch.softmax(pair / t, dim=-1)                       # (M,2)
    gap_eff = (wts * pair).sum(dim=-1).clamp(0.0, 1.0)          # (M,)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_217.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114/46)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp  # in [0,1]

    # ===== SINGLE CHANGE vs Design 213: make breakpoint coupling ASYMMETRIC (delay-only) =====
    # Keep band-limited proximity signal, but only delay hi-gain when not near;
    # when near_eff->1, xl_mid_eff->0.5 (tail behavior preserved).
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed, no new knob

    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0)
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_218.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong tuned defaults (as in 11/74/113/84)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    g0 = v.new_tensor(float(hp.g0))
    kappa = v.new_tensor(float(hp.kappa))

    # Base bounded temperature (as in Design 84)
    t_base = 0.25 * torch.minimum(g0, torch.sqrt((g0 * kappa).clamp(min=0.0)))

    # SINGLE MODIFICATION vs Design 84:
    # Adapt temperature using instance-level tie density from a *hard* gap proxy.
    g_hard = torch.maximum(g_mag, g_spread)  # (M,)
    tie_w = torch.sigmoid((g0 - g_hard) / kappa).clamp(0.0, 1.0)
    tie_density = tie_w.mean()  # in [0,1]

    factor = 0.5 + tie_density  # in [0.5, 1.5]
    t = (t_base * factor).clamp(min=1e-4)

    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((g0 - gap_eff) / kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_219.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114/46)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp  # in [0,1]

    # ===== Delay-only hi-ramp coupling (Design 217) with ONE small change =====
    # Change mapping: linear (1-near_eff) -> convex (1-near_eff)^2.
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed, no new knob

    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0)
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=25.370472632758617,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=147.2610934206396,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28921481947267835,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.027529492011474796,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0040219231165651665, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0012442754454854482, low=1e-4, high=1.0),

    # Bounded weak-band release (Design-49 backbone)
    "kappa":      dict(type="uniform",     default=0.8783244205361975, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=4411.736787484165,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.6661748186802963, low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.1844879893474393, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.09078352070934452,low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.8190926636561028, low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.1860229402967447, low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.006649146834554499,low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 49)
    "win_floor": dict(type="uniform",     default=0.35, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=1.0,  low=0.25, high=4.0),

    # NEW (single change): xl-conditioned upper-edge softness for weak-band
    # hi_mult_eff = 1 + band_hi_xl * gate_xl, so:
    # - low xl (gate_xl~0): sharp/selective upper edge
    # - high xl (gate_xl~1): softer upper edge (targeted release for hard clauses)
    "band_hi_xl": dict(type="uniform", default=0.0, low=0.0, high=6.0),

    "lr":      dict(type="log_uniform", default=1.795748110261613,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)

    # SINGLE CHANGE vs Design 49: upper edge softness depends on xl
    band_hi_xl = torch.as_tensor(hp.band_hi_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    hi_mult_eff = 1.0 + band_hi_xl * gate_xl  # in [1, 1+band_hi_xl]
    w_hi = torch.sigmoid((gamma - c) / (band_sharp * hi_mult_eff).clamp_min(1e-6))

    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude (Design 49)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * t.pow(win_pow)
    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_220.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # NEW (single principled change vs Design 43): xl-adaptive sharpening of the window
    # stag_sharp_eff = stag_sharp / (1 + stag_sharp_gain * gate_xl)
    "stag_sharp_gain": dict(type="uniform", default=1.5,                low=0.0,  high=10.0),

    # In-window amplitude shaping (as in Design 106/43)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # NEW: xl-adaptive sharpening (more localized targeting for high-xl clauses)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp_eff = (stag_sharp / (1.0 + stag_sharp_gain * gate_xl)).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # Design 43: bounded xl-dependent gain on release amplitude
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_221.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114/46)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp  # in [0,1]

    # ===== Delay-only hi-ramp coupling (Design 217) with ONE small change =====
    # Change mapping: linear (1-near_eff) -> concave sqrt(1-near_eff), increasing delay for mid-range near_eff.
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed, no new knob

    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0)
    one_minus = (1.0 - near_eff).clamp(0.0, 1.0)
    xl_mid_eff = (mid0 + mid_shift * torch.sqrt(one_minus)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_222.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region; Design 43)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # --- SINGLE PRINCIPLED CHANGE vs Design 43 ---
    # Safe xl-adaptive sharpening with a cap to avoid starving near-gamma release.
    # stag_sharp_eff = max(stag_sharp / (1 + stag_sharp_gain*gate_xl), stag_sharp*sharp_min_ratio)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # --- SINGLE CHANGE: safe xl-adaptive sharpening with capped maximum sharpening ---
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # Design 43: bounded xl-dependent gain on release amplitude
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_223.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # Design-220 sharpening
    "stag_sharp_gain": dict(type="uniform", default=1.5,                low=0.0,  high=10.0),

    # --- SINGLE CHANGE vs Design 220 ---
    # Absolute safety floor on effective window sharpness to prevent over-localization/starvation
    # stag_sharp_eff = max(stag_sharp/(1+gain*gate_xl), stag_sharp_min)
    "stag_sharp_min": dict(type="log_uniform", default=0.006,            low=1e-3, high=0.06),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # xl-adaptive sharpening with absolute safety floor
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp_min = torch.as_tensor(hp.stag_sharp_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp_min).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # Bounded xl-dependent gain on release amplitude
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_224.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-73 tuned defaults (keep everything fixed except ONE principled extension)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs (Design-73)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),

    # NEW (single principled addition): only smooth when clause monitor is near gamma
    "gam_margin": dict(type="uniform", default=0.06,  low=0.0,  high=0.25),
    "gam_sharp":  dict(type="log_uniform", default=0.02, low=1e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-2 backbone for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: bounded smoothing only for near-ties AND near-gamma ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # u1<=u2 for tie detection
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    # Tie gate (Design-73)
    w_tie = torch.sigmoid((hp.g0 - gap) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # NEW: near-gamma gate (smoothly turns off smoothing away from switching boundary)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    d = (u1 - gamma).abs()
    w_gam = torch.sigmoid((hp.gam_margin - d) / (hp.gam_sharp + 1e-12)).clamp(0.0, 1.0)

    w = (w_tie * w_gam).clamp(0.0, 1.0)

    # Boltzmann expectation over (u1,u2), guaranteed in [u1,u2]
    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp_min(1e-12)
    logits = -(u12 - u1.unsqueeze(-1)) / tau
    p = torch.softmax(logits, dim=-1)
    c_smooth = (p * u12).sum(dim=-1)  # (M,) in [u1,u2]

    c_mem = ((1.0 - w) * u1 + w * c_smooth).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses localized tie smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_225.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # xl-adaptive sharpening of the window (Design 220)
    "stag_sharp_gain": dict(type="uniform", default=1.5,                low=0.0,  high=10.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # xl-dependent gain knob (now used as delayed hi-ramp gain)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # xl-adaptive sharpening (Design 220)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp_eff = (stag_sharp / (1.0 + stag_sharp_gain * gate_xl)).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # --- SINGLE CHANGE vs Design 220 ---
    # Replace always-on quadratic amp_xl with convex delay-only hi-ramp breakpoint (Design 219).
    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0)
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_226.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from the tuned stable defaults of Design 172
    "alpha":   dict(type="log_uniform", default=6.935818115471906,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.442527983330574, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2327165942916478, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06207747058084584, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00025726841385269225, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004342892475456097, low=1e-4, high=1.0),

    # Assist amplitude (as in 172/175)
    "eta":     dict(type="uniform",     default=1.6,   low=0.0,  high=2.0),

    # c-band parameters: narrow band-pass around the satisfaction boundary
    "c_thr":   dict(type="uniform",     default=0.53,  low=0.50, high=0.95),
    "band":    dict(type="uniform",     default=0.03,  low=0.005, high=0.10),
    "w":       dict(type="uniform",     default=0.015, low=0.005, high=0.10),

    # Pressure tail-decay (as in 175)
    "p_sat":   dict(type="log_uniform", default=500.0, low=0.3,  high=1e3),
    "nu":      dict(type="uniform",     default=2.5,   low=1.5,  high=6.0),

    # NEW: xs regime limit (turn assist off once xs is already high)
    "xs_thr":  dict(type="uniform",     default=0.7,   low=0.1,  high=0.95),
    "w_xs":    dict(type="uniform",     default=0.05,  low=0.01, high=0.25),

    "lr":      dict(type="log_uniform", default=0.75,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # --- Regime-limited super-sat assist (single principled modification) ---
    # Band-pass gate in c (only near boundary) + xs-gate (only before xs ramps),
    # plus super-saturating pressure tail-decay (Design 175 family).
    c_thr  = torch.as_tensor(hp.c_thr,  device=v.device, dtype=v.dtype)
    band   = torch.as_tensor(hp.band,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w      = torch.as_tensor(hp.w,      device=v.device, dtype=v.dtype).clamp_min(1e-6)
    xs_thr = torch.as_tensor(hp.xs_thr, device=v.device, dtype=v.dtype)
    w_xs   = torch.as_tensor(hp.w_xs,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat  = torch.as_tensor(hp.p_sat,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu     = torch.as_tensor(hp.nu,     device=v.device, dtype=v.dtype).clamp_min(1.0001)

    # c band: (c_thr-band, c_thr+band)
    z_lo = ((c - (c_thr - band)) / w).clamp(-20.0, 20.0)
    z_hi = (((c_thr + band) - c) / w).clamp(-20.0, 20.0)
    gate_c = torch.sigmoid(z_lo) * torch.sigmoid(z_hi)  # (M,)

    # xs gate: on when xs < xs_thr
    z_xs = ((xs_thr - xs) / w_xs).clamp(-20.0, 20.0)
    gate_xs = torch.sigmoid(z_xs)  # (M,)

    gate = gate_c * gate_xs

    denom = (pressure + p_sat).clamp_min(1e-6)
    p_eff = pressure * (p_sat / denom).pow(nu)  # ->0 as pressure->inf

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal only
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_227.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Tuned defaults used in the strong 70/72/74/75/81 family
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters (now applied to normalized gap_eff in [0,1])
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (UNCHANGED) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, bounded smooth only near ties ---
    # u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # best two u1<=u2 for tie detection + bounded smoothing
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    # SINGLE PRINCIPLED CHANGE (vs Design-73): normalized, bounded tie gap
    eps = 1e-6
    gap_eff = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # bounded top-2 Boltzmann expectation => c_soft in [u1,u2]
    tau = hp.tau_tie + 1e-12
    logits = -(u12 - u1.unsqueeze(-1)) / tau  # best literal has logit 0
    p = torch.softmax(logits, dim=-1)
    c_soft = (p * u12).sum(dim=-1)

    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_228.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (best-known tuned region; per Design 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43/222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43/222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43/222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # --- SINGLE CHANGE vs Design 222 ---
    # Near-gamma adaptive xl-threshold shift (in log-space), bounded.
    # log(xl_thr_eff) = log(xl_thr) - thr_shift * near_eff, so xl gate turns on earlier only in-window.
    "thr_shift": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (base)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl_base = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (as in Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl_base)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== SINGLE CHANGE vs Design 222 =====
    # Near-gamma adaptive xl-threshold shift for the gate used in release amplitude.
    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0)
    thr_shift = torch.as_tensor(hp.thr_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    log_thr_eff = (log_thr - thr_shift * near_eff).clamp(min=0.0, max=torch.log(torch.as_tensor(1e6, device=v.device, dtype=v.dtype)))
    gate_xl = torch.sigmoid((log_xl - log_thr_eff) / xl_sharp)

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_229.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51 / carried into 38)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 38)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # ONE CHANGE vs Design 38: tunable post-power warp exponent (p=2 recovers 38)
    "warp_p":   dict(type="uniform",     default=2.0,                    low=1.0,  high=8.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> power -> (tunable) warp
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    sp = s.pow(win_pow)

    # ONE CHANGE: tunable rational warp exponent
    warp_p = torch.as_tensor(hp.warp_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = sp / (sp + (1.0 - sp).clamp_min(0.0).pow(warp_p) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    amp = win_floor + (1.0 - win_floor) * sw

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release (as in 35/49/51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: SINGLE CHANGE vs Design 51
    # (t^win_pow) -> (smoothstep(t)^win_pow), smoother at both window edges.
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * (3.0 - 2.0 * t)  # smoothstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_230.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region; Design 43 / 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43 / 222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43 / 222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43 / 222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43 / 222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # --- SINGLE PRINCIPLED CHANGE vs Design 222 ---
    # Minimum ABSOLUTE window width to prevent starvation when stag_sharp is tuned too small.
    "stag_sharp_abs_min": dict(type="uniform", default=0.006, low=0.001, high=0.05),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with capped maximum sharpening (Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio)

    # --- SINGLE CHANGE: absolute minimum width floor ---
    stag_sharp_abs_min = torch.as_tensor(hp.stag_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_eff = torch.maximum(stag_sharp_eff, stag_sharp_abs_min).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_231.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51 / carried into Design 38)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 38)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (one change vs Design 38): tunable exponent in the *post-power* rational warp
    # Design 38 used sw = sp / (sp + (1-sp)^2). Here 2 -> warp_post_p.
    "warp_post_p": dict(type="uniform",     default=2.0,                  low=1.0,  high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping (Design 38 ordering): smootherstep -> power -> warp
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    sp = s.pow(win_pow)

    # NEW: tunable rational warp exponent after power
    warp_post_p = torch.as_tensor(hp.warp_post_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = sp / (sp + (1.0 - sp).clamp(0.0, 1.0).pow(warp_post_p) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    amp = win_floor + (1.0 - win_floor) * sw

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_232.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),

    # SINGLE NEW KNOB: floor for g_mag normalization to prevent gate miscalibration near u1,u2~0
    "u_floor": dict(type="log_uniform", default=0.02, low=1e-4, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6

    # SINGLE MODIFICATION vs Design 80: add u_floor to improve gate calibration near u1,u2~0
    denom = (u1 + u2 + hp.u_floor).clamp(min=eps)
    g_mag = (gap / denom).clamp(0.0, 1.0)

    # Keep the spread feature as in Design 80
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # sqrt smooth-max for gap_eff, smoothing width tied to kappa (Design 80)
    k = float(hp.kappa)
    smooth = max(0.25 * k, 1e-4)
    eps_s = smooth * smooth

    a = g_mag
    b = g_spread
    s = torch.sqrt((a - b) * (a - b) + eps_s)
    gap_eff = (0.5 * (a + b + s) - 0.5 * math.sqrt(eps_s)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_233.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)  # in [0,1]

    # ===== High-xl release gain with shifted breakpoint (as in Design 215),
    # SINGLE CHANGE: tail-safer near_eff for breakpoint shift.
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed

    # Design 215 used: near_eff = near_gamma
    # Here: blend in weak_band mildly to avoid breakpoint motion outside release-active band.
    near_eff = (near_gamma * (0.5 + 0.5 * weak_band)).clamp(0.0, 1.0)

    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_eff)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_234.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 83)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (one change vs Design 40): shifted tanh warp steepness
    # sw = normalize(tanh(k*(s-mu))) with fixed mu=0.75; k tunes late-window ramp sharpness.
    "warp_k":   dict(type="log_uniform", default=4.0,                    low=0.5,  high=20.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> shifted tanh warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # NEW: shifted tanh warp (monotone, bounded slope), normalized to hit [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    mu = torch.as_tensor(0.75, device=v.device, dtype=v.dtype)  # fixed center (single-change design)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - mu))
    u0 = torch.tanh(warp_k * (0.0 - mu))
    u1 = torch.tanh(warp_k * (1.0 - mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_235.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single modification): shifted-tanh warp parameters for sw(s)
    # sw = normalize(tanh(k*(s-mu))) with mu controlling center (breakpoint) and k controlling steepness.
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # --- SINGLE CHANGE vs Design 215: tunable shifted-tanh warp, normalized to [0,1] ---
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic from Design 215 (unchanged) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_eff)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_236.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region around Design 215)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,    low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,   low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,    low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,   low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346,  low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,      low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,     low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                   low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # NEW (single change vs Design 215): sigmoid sharpness for hi-ramp in gate-space
    "hi_sharp": dict(type="log_uniform", default=0.04, low=5e-3, high=0.2),

    "lr": dict(type="log_uniform", default=1.151158655354217,             low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp breakpoint shift (as in Design 215) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    # ===== SINGLE CHANGE vs Design 215: logit-shaped (sigmoid) hi-ramp in gate-space =====
    hi_sharp = torch.as_tensor(hp.hi_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # hi_raw in (0,1)
    hi_raw = torch.sigmoid((gate_xl - xl_mid_eff) / hi_sharp)

    # Normalize so that hi=0 at gate_xl=xl_mid_eff, and hi=1 at gate_xl=1
    sig0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    sig1 = torch.sigmoid((1.0 - xl_mid_eff) / hi_sharp)
    hi = (hi_raw - sig0) / (sig1 - sig0 + 1e-6)
    hi = hi.clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_237.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region around Design 215)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,    low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,   low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,    low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,   low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346,  low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,      low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,     low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                   low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Hi-ramp sharpness (kept identical to Design 236; only mapping changes)
    "hi_sharp": dict(type="log_uniform", default=0.04, low=5e-3, high=0.2),

    "lr": dict(type="log_uniform", default=1.151158655354217,             low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp breakpoint shift (as in Design 236) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    # ===== SINGLE CHANGE vs Design 236: normalized tanh hi-ramp in gate-space =====
    hi_sharp = torch.as_tensor(hp.hi_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    denom_hi = (4.0 * hi_sharp).clamp_min(1e-6)  # match local slope scale of sigmoid at midpoint

    u = torch.tanh((gate_xl - xl_mid_eff) / denom_hi)  # in (-1,1), u=0 at gate_xl=xl_mid_eff
    u1 = torch.tanh((1.0 - xl_mid_eff) / denom_hi)     # >0
    hi = (u / (u1 + 1e-6)).clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_238.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114/46)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp  # in [0,1]

    # ===== Delay-only hi-ramp coupling (Design 219) with SINGLE CHANGE =====
    # Safeguard: do NOT include weak_band in near_eff (avoid double-gating delay).
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma.clamp(0.0, 1.0)  # <-- single change vs 219: removed * weak_band
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_239.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region around Design 215/236)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,    low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,   low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,    low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,   low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346,  low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,      low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,     low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                   low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Hi-ramp sharpness in gate-space (as in 236)
    "hi_sharp": dict(type="log_uniform", default=0.04, low=5e-3, high=0.2),

    # NEW (single change vs 236): rational warp power for hi in [0,1]
    # p>1 boosts tail (hi near 1) while minimally affecting early ramp.
    "hi_warp": dict(type="log_uniform", default=2.0, low=0.5, high=8.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,             low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp breakpoint shift (as in Design 236) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    # ===== Hi-ramp (Design 236) + SINGLE CHANGE: rational warp on hi =====
    hi_sharp = torch.as_tensor(hp.hi_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    hi_raw = torch.sigmoid((gate_xl - xl_mid_eff) / hi_sharp)

    sig0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    sig1 = torch.sigmoid((1.0 - xl_mid_eff) / hi_sharp)
    hi = (hi_raw - sig0) / (sig1 - sig0 + 1e-6)
    hi = hi.clamp(0.0, 1.0)

    # Monotone bounded warp: boosts tail without changing endpoints
    p = torch.as_tensor(hp.hi_warp, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    hi = hi / (hi + (1.0 - hi).pow(p) + 1e-12)
    hi = hi.clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=32.41489312422484,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (keep unchanged to isolate causality)
    "kappa":      dict(type="uniform",     default=0.997187430001158,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (keep unchanged)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (same params as 49/51)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=1.151158655354217,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # ===== SINGLE CHANGE vs Design 49/51: smoothstep(power-ramp) amplitude =====
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)

    u = t.pow(win_pow)
    smooth = u * u * (3.0 - 2.0 * u)  # in [0,1], monotone
    amp = win_floor + (1.0 - win_floor) * smooth

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_240.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)

    # SINGLE CHANGE vs Design 238: soften upper edge to avoid starving release near gamma
    weak_band = w_lo * torch.sqrt(w_hi.clamp_min(0.0))

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Delay-only hi-ramp coupling (Design 219) as in 238 (no weak_band in breakpoint) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_241.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # SINGLE CHANGE vs Design 240: make upper-edge softening exponent tunable
    # p=0.5 reproduces sqrt(w_hi); smaller p -> less starvation near gamma.
    "w_hi_pow":   dict(type="uniform",     default=0.5,                  low=0.20, high=1.00),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)

    # --- SINGLE CHANGE vs 240: replace sqrt(w_hi) with w_hi**w_hi_pow ---
    w_hi_pow = torch.as_tensor(hp.w_hi_pow, device=v.device, dtype=v.dtype).clamp(0.05, 2.0)
    weak_band = w_lo * w_hi.clamp_min(1e-12).pow(w_hi_pow)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Delay-only hi-ramp coupling (as in 238/240; breakpoint independent of weak_band) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_242.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (copied from Design 236)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,    low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,   low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,    low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,   low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346,  low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,      low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,     low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                   low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Hi-ramp sharpness in gate-space (Design 236)
    "hi_sharp": dict(type="log_uniform", default=0.04, low=5e-3, high=0.2),

    # NEW (single principled change vs 236): late-only hinged tail warp on hi
    # For hi <= hi_tail_start: identical to 236.
    # For hi > hi_tail_start: boost remaining slack to 1 with bounded monotone warp.
    "hi_tail_start": dict(type="uniform",     default=0.90, low=0.70, high=0.98),
    "hi_tail_warp":  dict(type="log_uniform", default=2.0,  low=0.8,  high=8.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,             low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp breakpoint shift (as in Design 236) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    # ===== Hi-ramp (Design 236) =====
    hi_sharp = torch.as_tensor(hp.hi_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    hi_raw = torch.sigmoid((gate_xl - xl_mid_eff) / hi_sharp)

    sig0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    sig1 = torch.sigmoid((1.0 - xl_mid_eff) / hi_sharp)
    hi = (hi_raw - sig0) / (sig1 - sig0 + 1e-6)
    hi = hi.clamp(0.0, 1.0)

    # ===== SINGLE CHANGE vs Design 236: hinged late-only tail warp on hi =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    p = torch.as_tensor(hp.hi_tail_warp, device=v.device, dtype=v.dtype).clamp_min(1e-3)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    u = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    u_w = u / (u + (1.0 - u).pow(p) + 1e-12)
    hi_tail = (t0 + denom_tail * u_w).clamp(0.0, 1.0)
    hi = torch.where(hi <= t0, hi, hi_tail)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_243.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # SINGLE CHANGE vs Design 240: tune the weak_band upper-edge exponent
    # p<1 softens cutoff near gamma (more release availability); p>1 sharpens.
    "w_hi_pow":   dict(type="log_uniform", default=0.5,                  low=0.25, high=2.0),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)

    # SINGLE CHANGE vs 240: replace sqrt(w_hi) with w_hi**w_hi_pow
    w_hi_pow = torch.as_tensor(hp.w_hi_pow, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    weak_band = w_lo * w_hi.clamp_min(1e-12).pow(w_hi_pow)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Delay-only hi-ramp coupling (no weak_band in breakpoint; avoid double-gating) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_244.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Shifted-tanh warp parameters for sw(s)
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # NEW (single change vs Design 235): ultra-late smooth tail-only boost of hi toward 1
    # Guarantees: if hi <= hi_tail_start, dynamics identical to Design 235.
    "hi_tail_start": dict(type="uniform", default=0.97, low=0.90, high=0.995),
    # Bounded in [0,1]: boosts only remaining slack (1-hi) so effective hi stays in [hi,1]
    "hi_tail_boost": dict(type="uniform", default=0.5,  low=0.0,  high=1.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # shifted-tanh warp normalized to [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic from Design 235 (unchanged) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)  # fixed

    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    # ===== SINGLE CHANGE vs Design 235: ultra-late tail-only boost of hi (smooth, bounded) =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    tb = torch.as_tensor(hp.hi_tail_boost, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    z = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    tail = z * z * z * (z * (z * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # eff_hi == hi for hi<=t0; otherwise nudges toward 1 by boosting remaining slack (1-hi)
    eff_hi = (hi + tb * tail * (1.0 - hi)).clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * eff_hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_245.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # SINGLE CHANGE vs Design 240: logit-shift warp for the upper weak-band edge
    # shift=logit(sqrt(0.5))≈0.88137 reproduces sqrt at w_hi=0.5 (c=gamma).
    "w_hi_shift": dict(type="uniform",     default=0.8813735870,         low=0.0,  high=1.5),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)

    # --- SINGLE CHANGE vs 240: replace sqrt(w_hi) with bounded logit-shift warp ---
    w_hi_shift = torch.as_tensor(hp.w_hi_shift, device=v.device, dtype=v.dtype).clamp(0.0, 5.0)
    w_hi_c = w_hi.clamp(1e-6, 1.0 - 1e-6)
    w_hi_soft = torch.sigmoid(torch.logit(w_hi_c) + w_hi_shift)
    weak_band = w_lo * w_hi_soft

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Delay-only hi-ramp coupling (breakpoint independent of weak_band) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_246.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from the current best tuned region used in 244)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Shifted-tanh warp parameters for sw(s)
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Ultra-late tail-only boost of hi toward 1 (from 244)
    "hi_tail_start": dict(type="uniform", default=0.97, low=0.90, high=0.995),
    "hi_tail_boost": dict(type="uniform", default=0.5,  low=0.0,  high=1.0),

    # NEW (single principled change vs 244): endgame gating threshold for tail boost
    # Tail boost activates only when g = weak_band * near_gamma is high.
    "tail_gate_start": dict(type="uniform", default=0.75, low=0.30, high=0.95),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # shifted-tanh warp normalized to [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic (as in 244) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    # ===== Tail-only hi boost (from 244) + NEW endgame gating =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    tb = torch.as_tensor(hp.hi_tail_boost, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    z = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    tail = z * z * z * (z * (z * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # NEW: gate tail boost by endgame indicator g = weak_band * near_gamma
    g = (weak_band * near_gamma).clamp(0.0, 1.0)
    g0 = torch.as_tensor(hp.tail_gate_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    dg = (1.0 - g0).clamp_min(1e-6)
    q = ((g - g0) / dg).clamp(0.0, 1.0)
    gate_tail = q * q * q * (q * (q * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eff_hi = (hi + tb * tail * gate_tail * (1.0 - hi)).clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * eff_hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up
    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_247.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from the current best tuned region used in 244)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Shifted-tanh warp parameters for sw(s)
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Ultra-late tail-only boost of hi toward 1 (from 244)
    "hi_tail_start": dict(type="uniform", default=0.97, low=0.90, high=0.995),
    "hi_tail_boost": dict(type="uniform", default=0.5,  low=0.0,  high=1.0),

    # Tail boost activates only when instance-level endgame indicator g is high.
    # (Default/range lowered because g is now a weighted MEAN over clauses.)
    "tail_gate_start": dict(type="uniform", default=0.25, low=0.05, high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # shifted-tanh warp normalized to [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic (as in 244/246) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    # ===== Tail-only hi boost (from 244) + MODIFIED endgame gating =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    tb = torch.as_tensor(hp.hi_tail_boost, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    z = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    tail = z * z * z * (z * (z * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # CHANGE vs 246:
    # Use an INSTANCE-LEVEL endgame score g (gate_xl-weighted mean of local endgame scores)
    # so the tail boost triggers only when the *whole instance* is in endgame.
    g_local = (weak_band * near_gamma).clamp(0.0, 1.0)  # (M,)
    w = gate_xl.clamp(0.0, 1.0)
    g = (g_local * w).sum() / (w.sum() + 1e-12)          # scalar in [0,1]

    g0 = torch.as_tensor(hp.tail_gate_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    dg = (1.0 - g0).clamp_min(1e-6)
    q = ((g - g0) / dg).clamp(0.0, 1.0)
    gate_tail = q * q * q * (q * (q * 6.0 - 15.0) + 10.0)  # scalar smootherstep

    eff_hi = (hi + tb * tail * gate_tail * (1.0 - hi)).clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * eff_hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up
    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_248.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # --- SINGLE CHANGE vs Design 245 ---
    # Absolute minimum weak-band width to reduce starvation when band_sharp is tuned too small.
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    # Upper weak-band edge warp (as in 245)
    "w_hi_shift": dict(type="uniform",     default=0.8813735870,         low=0.0,  high=1.5),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE: absolute minimum weak-band width floor ---
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    band_sharp_eff = torch.maximum(band_sharp, band_sharp_abs_min)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)

    # Upper-edge warp (245)
    w_hi_shift = torch.as_tensor(hp.w_hi_shift, device=v.device, dtype=v.dtype).clamp(0.0, 5.0)
    w_hi_c = w_hi.clamp(1e-6, 1.0 - 1e-6)
    w_hi_soft = torch.sigmoid(torch.logit(w_hi_c) + w_hi_shift)
    weak_band = w_lo * w_hi_soft

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Delay-only hi-ramp coupling (as in 245) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_249.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from the current best tuned region used in 244)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Shifted-tanh warp parameters for sw(s)
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Ultra-late tail-only boost of hi toward 1 (from 244)
    "hi_tail_start": dict(type="uniform", default=0.97, low=0.90, high=0.995),
    "hi_tail_boost": dict(type="uniform", default=0.5,  low=0.0,  high=1.0),

    # Endgame gating threshold for tail boost
    "tail_gate_start": dict(type="uniform", default=0.75, low=0.30, high=0.95),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # shifted-tanh warp normalized to [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic (as in 244/246) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    # ===== Tail-only hi boost (from 244) + endgame gating (from 246) =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    tb = torch.as_tensor(hp.hi_tail_boost, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    z = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    tail = z * z * z * (z * (z * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # SINGLE CHANGE vs Design 246:
    # gate tail boost by a stricter endgame indicator that also requires high hi.
    g = (weak_band * near_gamma * hi).clamp(0.0, 1.0)

    g0 = torch.as_tensor(hp.tail_gate_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    dg = (1.0 - g0).clamp_min(1e-6)
    q = ((g - g0) / dg).clamp(0.0, 1.0)
    gate_tail = q * q * q * (q * (q * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eff_hi = (hi + tb * tail * gate_tail * (1.0 - hi)).clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * eff_hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up
    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release (as in 35/49/51/56)
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: SINGLE CHANGE vs Design 56
    # smoothstep(t) -> smootherstep(t) (quintic), flatter derivatives at both edges.
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    # smootherstep: 6t^5 - 15t^4 + 10t^3
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_250.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 61/207 family)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (zero-leak, saturating)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength + bump tail
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),
    "a_on":     dict(type="log_uniform", default=1.0,                   low=0.3,  high=10.0),

    # NEW (single change vs 207): smooth tie-gate for reactivation bump
    # gate_tie = 1/(1+(gap/g_tie)^p_tie), gap = (2nd_best_u - best_u)
    "g_tie":    dict(type="log_uniform", default=0.003,                 low=1e-4, high=5e-2),
    "p_tie":    dict(type="uniform",     default=2.0,                   low=1.0,  high=6.0),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline hard top-2) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2) ; u1<=u2
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 207 + ONE small modification: tie-gate the reactivation bump)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # violated-side boundary bump: b(y)=(y/(1+y))^2 * exp(-a_on*y)
    y = pos / tau
    a_on = torch.as_tensor(hp.a_on, device=c.device, dtype=c.dtype).clamp(min=1e-6)
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-a_on * y)

    # NEW: tie-gate based on gap between best and 2nd-best literals in the clause
    gap_u = (unsat_top[:, 1] - unsat_top[:, 0]).clamp(min=0.0)
    g_tie = torch.as_tensor(hp.g_tie, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p_tie = torch.as_tensor(hp.p_tie, device=c.device, dtype=c.dtype).clamp(min=1.0)
    tie_gate = 1.0 / (1.0 + torch.pow(gap_u / g_tie, p_tie))

    bump = bump_base * tie_gate

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_251.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from the current best tuned region used in 244)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Shifted-tanh warp parameters for sw(s)
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Ultra-late tail-only boost of hi toward 1 (kept)
    "hi_tail_start": dict(type="uniform", default=0.97, low=0.90, high=0.995),
    "hi_tail_boost": dict(type="uniform", default=0.5,  low=0.0,  high=1.0),

    # Endgame gating threshold for tail boost
    "tail_gate_start": dict(type="uniform", default=0.75, low=0.30, high=0.95),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # shifted-tanh warp normalized to [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic (as in 246) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    # ===== Tail-only hi boost (as in 246), but with ONE CHANGE: exponential slack-squeeze =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    tb = torch.as_tensor(hp.hi_tail_boost, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    z = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    tail = z * z * z * (z * (z * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # Gate tail boost by endgame indicator g = weak_band * near_gamma
    g = (weak_band * near_gamma).clamp(0.0, 1.0)
    g0 = torch.as_tensor(hp.tail_gate_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    dg = (1.0 - g0).clamp_min(1e-6)
    q = ((g - g0) / dg).clamp(0.0, 1.0)
    gate_tail = q * q * q * (q * (q * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # ONE SMALL CHANGE vs 246:
    # convert tb in [0,1] to lambda>=0 and squeeze slack by exp(-lambda * tail * gate_tail)
    lam = -torch.log((1.0 - tb).clamp_min(1e-3))
    eff_hi = 1.0 - (1.0 - hi) * torch.exp(-lam * tail * gate_tail)
    eff_hi = eff_hi.clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * eff_hi)  # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up
    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_252.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong cluster defaults (same as Design-79/83)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (baseline/79 unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, bounded smooth only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    eps = 1e-6

    # ONE CHANGE vs Design-79:
    # use absolute gap (stable, strictly local) instead of u2-normalized gap magnitude
    g_mag = gap.clamp(0.0, 1.0)

    # Keep spread-normalized cue for degenerate spread cases
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # Conservative smooth-max (same as 79)
    t = max(0.25 * float(hp.kappa), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # Bounded top-2 soft-argmin expectation: c_soft in [u1,u2]
    tau = hp.tau_tie + 1e-12
    u12 = u_sorted[:, 0:2]
    p = torch.softmax(-u12 / tau, dim=-1)
    c_soft = (p * u12).sum(dim=-1)

    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_253.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (kept at tuned defaults from best-known region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # ONE CHANGE vs Design 27: logit-shift warp of w_hi (upper weak-band edge)
    # shift=logit(sqrt(0.5))≈0.88137 reproduces sqrt at w_hi=0.5.
    "w_hi_shift": dict(type="uniform",     default=0.8813735870,        low=0.0,  high=1.5),

    # Below-gamma window geometry (two-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping + skew (as in Design 27)
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),
    "win_skew":  dict(type="uniform",     default=0.0,               low=-6.0, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)              # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)

    # --- ONE CHANGE: bounded logit-shift warp of w_hi ---
    w_hi_shift = torch.as_tensor(hp.w_hi_shift, device=v.device, dtype=v.dtype).clamp(0.0, 5.0)
    w_hi_c = w_hi.clamp(1e-6, 1.0 - 1e-6)
    w_hi_soft = torch.sigmoid(torch.logit(w_hi_c) + w_hi_shift)
    weak_band = w_lo * w_hi_soft

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (two-sided)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window asymmetric ramp (Design 27)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    skew = torch.as_tensor(hp.win_skew, device=v.device, dtype=v.dtype)
    a = 1.0 + F.softplus(skew)
    b = 1.0 + F.softplus(-skew)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    ta = (t + eps).pow(a)
    ub = ((1.0 - t) + eps).pow(b)
    s = ta / (ta + ub)  # (0,1)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_254.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Assist (Design-172/175 family)
    "eta":     dict(type="uniform",     default=1.6,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0, low=0.3,  high=1e3),

    # Exponent for super-saturation
    "nu":      dict(type="uniform",     default=2.5,   low=1.5,  high=6.0),

    "lr":      dict(type="log_uniform", default=0.79,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + peak-fixed super-saturating effective pressure
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu    = torch.as_tensor(hp.nu,    device=v.device, dtype=v.dtype).clamp_min(1.0001)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    # NEW (single change vs Design-175): choose k=(nu-1)*p_sat so peak stays near pressure≈p_sat
    k = ((nu - 1.0) * p_sat).clamp_min(1e-6)
    denom = (pressure + k).clamp_min(1e-6)
    p_eff = pressure * (k / denom).pow(nu)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_255.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Same parameter as 245, but we will *gate* its effect by gate_xl (no new hparams)
    "w_hi_shift": dict(type="uniform",     default=0.8813735870,         low=0.0,  high=1.5),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)

    # --- SINGLE CHANGE vs Design 245: gate the logit-shift by gate_xl to delay activation ---
    w_hi_shift = torch.as_tensor(hp.w_hi_shift, device=v.device, dtype=v.dtype).clamp(0.0, 5.0)
    shift_eff = (w_hi_shift * gate_xl).clamp(0.0, 5.0)
    w_hi_c = w_hi.clamp(1e-6, 1.0 - 1e-6)
    w_hi_soft = torch.sigmoid(torch.logit(w_hi_c) + shift_eff)
    weak_band = w_lo * w_hi_soft

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)  # fixed rational warp

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Delay-only hi-ramp coupling (breakpoint independent of weak_band) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)

    near_eff = near_gamma
    xl_mid_eff = (mid0 + mid_shift * (1.0 - near_eff).pow(2)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_256.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (defaults taken from a stable tuned family)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # NEW: window-ramp reactivation (Design-24 style, simplified)
    "kappa":      dict(type="uniform",     default=0.9,                 low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=5000.0,              low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,                 low=0.1,  high=5.0),

    "stag_margin": dict(type="uniform",     default=0.15,                low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01,                low=1e-3, high=0.20),

    "win_floor": dict(type="uniform",     default=0.55,                low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.6,                 low=0.25, high=4.0),

    "xs_star":   dict(type="uniform",     default=0.45,                low=0.05, high=0.90),

    "lr":      dict(type="log_uniform", default=1.7,                   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # Baseline xs RHS + ONE ADDITION: window-ramp release near gamma from below
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)

    # xl gate in log-space (only for persistently problematic clauses)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Below-gamma window: (gamma - stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp  = torch.as_tensor(hp.stag_sharp,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma     = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # Smoothstep amplitude across the window (Design-24 style)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow   = torch.as_tensor(hp.win_pow,   device=v.device, dtype=v.dtype).clamp_min(0.05)

    u = t.pow(win_pow)
    smooth = u * u * (3.0 - 2.0 * u)
    amp = win_floor + (1.0 - win_floor) * smooth

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    release = hp.kappa * gate_xl * window * amp * push_up  # bounded, upward-only

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_257.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.935818115471906,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.442527983330574, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2327165942916478, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06207747058084584, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00025726841385269225, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004342892475456097, low=1e-4, high=1.0),

    # Assist (Design-172 family): smooth c-gate + bounded/decaying effective pressure
    "eta":     dict(type="uniform",     default=1.60,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.513,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015,  low=0.005, high=0.25),

    # NEW (single principled change vs Design-172): explicit-peak, tunable-tail p_eff
    # p_peak controls where the assist pressure peaks; k_tail controls high-pressure decay ~ p^{-k_tail}.
    "p_peak":  dict(type="log_uniform", default=500.0,  low=0.3,  high=1e3),
    "k_tail":  dict(type="uniform",     default=1.0,    low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=0.754737194393524,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + explicit-peak, tunable-tail effective pressure
    c_thr  = torch.as_tensor(hp.c_thr,  device=v.device, dtype=v.dtype)
    w      = torch.as_tensor(hp.w,      device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_peak = torch.as_tensor(hp.p_peak, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    k_tail = torch.as_tensor(hp.k_tail, device=v.device, dtype=v.dtype).clamp_min(1e-3)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    # Peak-shaped map with explicit peak location:
    # base shape: p_eff = p / (1 + (p/p0)^(1+k))  => low-p linear, high-p ~ p^{-k}
    # choose p0 so the maximum occurs at p = p_peak.
    inv = 1.0 / (1.0 + k_tail)
    p0 = p_peak * torch.pow(k_tail, inv)  # ensures argmax at p_peak

    ratio = (pressure / p0).clamp_min(0.0).clamp_max(1e6)
    denom = 1.0 + torch.pow(ratio, 1.0 + k_tail)
    p_eff = pressure / denom

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_258.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # NEW (from Design 75): tie-only smoothing parameters for c_mem used ONLY in dxs
    "tau_tie":   dict(type="log_uniform", default=0.017,               low=1e-3, high=2e-1),
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-3, high=2e-1),
    "kappa_tie": dict(type="log_uniform", default=0.053,               low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xl stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- NEW: tie-only smoothed monitor for xs switching (Design 75 style), used ONLY in dxs ---
    # Convert to unsat-per-literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]  # equals c_hard
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    w = torch.sigmoid((hp.g0_tie - gap) / (hp.kappa_tie + 1e-12)).clamp(0.0, 1.0)
    tau = hp.tau_tie
    c_soft2 = (-tau * torch.logsumexp(-u12 / (tau + 1e-12), dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft2).clamp(0.0, 1.0)

    # xs update (Design 208), but driven by c_mem instead of c_hard
    pos = torch.relu(c_mem - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c_mem)   # satisfied beyond gamma

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=1e-12)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)  # gate_sat(0)=0

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # violated-side boundary bump (208), scaled by xs (reactivation-only)
    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_259.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 258)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-only smoothing parameters for c_mem used ONLY in dxs
    "tau_tie":   dict(type="log_uniform", default=0.017,               low=1e-3, high=2e-1),
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-4, high=5e-2),
    "kappa_tie": dict(type="log_uniform", default=0.053,               low=1e-4, high=5e-2),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xl stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-only smoothed monitor for xs switching (used ONLY in dxs) ---
    # unsat-per-literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]  # equals c_hard
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # SINGLE CHANGE vs Design 258: compact-support smootherstep tie window
    # w=1 for gap<=g0, w=0 for gap>=g0+kappa, C2 transition in between.
    eps = 1e-12
    t_raw = (gap - hp.g0_tie) / (hp.kappa_tie + eps)
    t = t_raw.clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep in [0,1]
    w_mid = 1.0 - s
    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft2 = (-tau * torch.logsumexp(-u12 / (tau + eps), dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft2).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)  # gate_sat(0)=0

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # violated-side boundary bump (208), scaled by xs (reactivation-only)
    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_26.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release (as in 35/49/51/56/60)
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: SINGLE CHANGE vs Design 60
    # quintic smootherstep(t) -> raised-cosine (Hann) ramp: s(t)=0.5*(1-cos(pi*t))
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    pi = torch.as_tensor(math.pi, device=v.device, dtype=v.dtype)
    s = 0.5 * (1.0 - torch.cos(pi * t))

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_260.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (only change vs baseline): soft cap for effective pressure xl*xs in G
    # pressure_eff = p_cap * pressure/(pressure+p_cap), monotone and saturating.
    "p_cap":   dict(type="log_uniform", default=1e4,  low=1e2,  high=1e6),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # Baseline pressure with NEW soft-cap (single modification)
    pressure = (xl * xs).clamp_min(0.0)  # (M,)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    pressure_eff = p_cap * (pressure / (pressure + p_cap))
    G *= pressure_eff.unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_261.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.150410035043752,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=26.263877963908627,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23600000143051147,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.061686870723080774, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0003905747409621244, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004146892632731432, low=1e-4, high=1.0),

    # Assist (as in 177)
    "eta":     dict(type="uniform",     default=1.6247211516180162,   low=0.0,   high=2.0),
    "c_thr":   dict(type="uniform",     default=0.5322750390119185,   low=0.50,  high=0.95),
    "w":       dict(type="uniform",     default=0.014999999664723873, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=497.9778220137977,    low=0.3,   high=1e3),

    # Tail damping threshold (as in 177)
    "p_cut":   dict(type="log_uniform", default=49999.98119564294,    low=1e3,   high=1e6),

    # NEW (single change vs 177): tune tail-damping exponent (nu=2 recovers 177)
    "nu":      dict(type="uniform",     default=2.0,                 low=1.0,   high=6.0),

    "lr":      dict(type="log_uniform", default=0.8407911214624898,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + peaked effective pressure + high-pressure tail damping
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu    = torch.as_tensor(hp.nu,    device=v.device, dtype=v.dtype).clamp_min(1e-3)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    denom = (pressure + p_sat).clamp_min(1e-6)
    # Peaked p_eff: ~p for small p, peaks near p~p_sat, then decays ~ p_sat^2/p
    p_eff = (p_sat * pressure / denom) * (p_sat / denom)

    # Tail damper: 1 / (1 + (pressure/p_cut)^nu). nu=2 matches design 177.
    r = (pressure / p_cut).clamp_min(0.0)
    damp = 1.0 / (1.0 + r.pow(nu))
    p_eff = p_eff * damp

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_262.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 258/259)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-only smoothing parameters for c_mem used ONLY in dxs
    "tau_tie":   dict(type="log_uniform", default=0.017,               low=1e-3, high=2e-1),
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-4, high=5e-2),
    "kappa_tie": dict(type="log_uniform", default=0.010,               low=1e-4, high=5e-2),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xl stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-only smoothed monitor for xs switching (used ONLY in dxs) ---
    # unsat-per-literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # SINGLE CHANGE vs Design 259: C∞ compact-support bump tie window
    # w=1 for gap<=g0, w=0 for gap>=g0+kappa; C∞ transition in between.
    t_raw = (gap - hp.g0_tie) / (hp.kappa_tie + eps)
    t = t_raw.clamp(0.0, 1.0)
    a = torch.exp(-1.0 / (t + eps))
    b = torch.exp(-1.0 / (1.0 - t + eps))
    s = a / (a + b)              # ~0 at t=0, ~1 at t=1
    w_mid = 1.0 - s              # ~1 at t=0, ~0 at t=1
    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    # soft-min over top-2 only (avoid changing clause semantics away from ties)
    tau = hp.tau_tie
    c_soft2 = (-tau * torch.logsumexp(-u12 / (tau + eps), dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft2).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)  # gate_sat(0)=0

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_263.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 262)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-only smoothing parameters for c_mem used ONLY in dxs
    "tau_tie":   dict(type="log_uniform", default=0.017,               low=1e-3, high=2e-1),
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-4, high=5e-2),
    "kappa_tie": dict(type="log_uniform", default=0.010,               low=1e-4, high=5e-2),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xl stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-only smoothed monitor for xs switching (used ONLY in dxs) ---
    # unsat-per-literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # C∞ compact-support bump tie window (same as 262)
    t_raw = (gap - hp.g0_tie) / (hp.kappa_tie + eps)
    t = t_raw.clamp(0.0, 1.0)
    a = torch.exp(-1.0 / (t + eps))
    b = torch.exp(-1.0 / (1.0 - t + eps))
    s = a / (a + b)              # ~0 at t=0, ~1 at t=1
    w_mid = 1.0 - s              # ~1 at t=0, ~0 at t=1
    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    # SINGLE CHANGE vs 262: replace softmin(top-2) with bounded Boltzmann expectation in [u1,u2]
    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp(min=eps)
    p = torch.softmax(-u12 / tau, dim=-1)   # (M,2)
    c_exp2 = (p * u12).sum(dim=-1)          # (M,) in [u1,u2]

    c_mem = ((1.0 - w) * u1 + w * c_exp2).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)  # gate_sat(0)=0

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_264.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region; Design 48)
    "alpha":   dict(type="log_uniform", default=14.504000467173922,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=22.87679950018518,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3713393245315345,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.13541660385008228,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001132926021204599,     low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.013885962445043169,     low=1e-4, high=1.0),

    # Bounded weak-band release (Design 48)
    "kappa":      dict(type="uniform",     default=0.6608025081577263,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=2562.596512060553,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.4127970602799786,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.0646429316096725,    low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.13869458180622743,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6231181608738778,    low=0.05, high=0.90),

    # Below-gamma window geometry (Design 48, one-sided)
    "stag_margin": dict(type="uniform",     default=0.21198765905041214,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.05626208189215996,  low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 48)
    "win_floor": dict(type="uniform",     default=0.184266876474337,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.7497234371465881,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.02058028573255097,   low=0.0,  high=0.80),

    # High-xl release gain (Design 48)
    "xl_gain": dict(type="uniform", default=0.5849418497034736, low=0.0, high=2.0),
    "xl_mid":  dict(type="uniform", default=0.5375131244228907, low=0.2, high=0.8),

    # NEW (single change vs Design 48): smooth high-pressure damping on p = xl*xs
    # p_eff = p / (1 + (p/p_cut)^nu). For p<<p_cut, p_eff≈p (no global damping).
    "p_cut": dict(type="log_uniform", default=5e4, low=1e3, high=1e6),
    "nu":    dict(type="uniform",     default=2.0, low=1.0, high=6.0),

    "lr": dict(type="log_uniform", default=2.1085465692572183,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    # Top-2 routing
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # --- SINGLE CHANGE vs Design 48: damp extreme pressure p=xl*xs ---
    pressure = (xl * xs).clamp_min(0.0)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu = torch.as_tensor(hp.nu, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    r = (pressure / p_cut).clamp_min(0.0)
    damp = 1.0 / (1.0 + r.pow(nu))
    p_eff = pressure * damp
    G *= p_eff.unsqueeze(-1)

    # Rigidity (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # High-xl gain on release (unchanged)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_mid = torch.as_tensor(hp.xl_mid, device=v.device, dtype=v.dtype).clamp(0.05, 0.95)

    hi = torch.relu(gate_xl - xl_mid) / (1.0 - xl_mid).clamp_min(1e-6)
    hi = hi.clamp(0.0, 1.0)

    release_gain = 1.0 + xl_gain * hi

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_265.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region; Design 43 / 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43 / 222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43 / 222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43 / 222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # Abs-min window floor (will be made state-conditional in dynamics)
    "stag_sharp_abs_min": dict(type="uniform", default=0.006, low=0.001, high=0.05),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl)
    stag_sharp_eff_noabs = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    # ---------------- SINGLE CHANGE vs Design 230 ----------------
    # Make the abs-min width floor state-conditional (release-path only):
    # only when the clause is in the would-be near-gamma window, in weak-band,
    # and xl-gated (hard clause). This preserves anti-starvation without global widening.
    pre_window = torch.sigmoid((c - c0) / stag_sharp_eff_noabs)
    abs_gate = (pre_window * weak_band * gate_xl).clamp(0.0, 1.0)

    stag_sharp_abs_min = torch.as_tensor(hp.stag_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    abs_floor = (stag_sharp_abs_min * abs_gate).clamp_min(0.0)

    stag_sharp_eff = torch.maximum(stag_sharp_eff_noabs, abs_floor).clamp_min(1e-6)
    # ----------------------------------------------------------------

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_266.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 258/259; as in 262)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-only smoothing parameters for c_mem used ONLY in dxs
    "tau_tie":   dict(type="log_uniform", default=0.017,               low=1e-3, high=2e-1),
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-4, high=5e-2),
    "kappa_tie": dict(type="log_uniform", default=0.010,               low=1e-4, high=5e-2),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xl stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-only smoothed monitor for xs switching (used ONLY in dxs) ---
    # unsat-per-literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # SINGLE CHANGE vs Design 262: C² quintic smootherstep tie window
    # w=1 for gap<=g0, w=0 for gap>=g0+kappa, with C² transition in between.
    t_raw = (gap - hp.g0_tie) / (hp.kappa_tie + eps)
    t = t_raw.clamp(0.0, 1.0)
    smoother = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # quintic smootherstep
    w_mid = 1.0 - smoother
    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    # soft-min over top-2 only (as in 262)
    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp(min=eps)
    c_soft2 = (-tau * torch.logsumexp(-u12 / (tau + eps), dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft2).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_267.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (best-known tuned region; per Design 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43/222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43/222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43/222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # Near-gamma adaptive xl-threshold shift (Design 228)
    "thr_shift": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    # --- SINGLE CHANGE vs Design 228 ---
    # Power-squash the near_eff signal to avoid premature/widespread threshold shifting.
    # near_eff = (near_gamma * weak_band)^near_pow, with near_pow>=1.
    "near_pow": dict(type="uniform", default=2.0, low=1.0, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (base)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl_base = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (as in Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl_base)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== SINGLE CHANGE vs Design 228 =====
    # Power-squashed conditioning for threshold shift
    near_pow = torch.as_tensor(hp.near_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0).pow(near_pow)

    thr_shift = torch.as_tensor(hp.thr_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    log_thr_eff = (log_thr - thr_shift * near_eff).clamp(
        min=0.0,
        max=torch.log(torch.as_tensor(1e6, device=v.device, dtype=v.dtype))
    )
    gate_xl = torch.sigmoid((log_xl - log_thr_eff) / xl_sharp)

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_268.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 262)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-only parameters (used ONLY in dxs)
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-4, high=5e-2),
    "kappa_tie": dict(type="log_uniform", default=0.010,               low=1e-4, high=5e-2),

    # NEW (single change vs 262): bounded, low-upward-bias tie estimator via negative power mean
    # p_tie -> -inf approaches u1; p_tie -> 0- approaches geometric mean.
    "p_tie":     dict(type="uniform",     default=-4.0,                low=-16.0, high=-0.5),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-only smoothed monitor for xs switching (used ONLY in dxs) ---
    u = 0.5 * (1.0 - v_lit)  # per-literal unsat in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2): u1<=u2
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # C∞ compact-support bump tie window (as in 262)
    t_raw = (gap - hp.g0_tie) / (hp.kappa_tie + eps)
    t = t_raw.clamp(0.0, 1.0)
    a = torch.exp(-1.0 / (t + eps))
    b = torch.exp(-1.0 / (1.0 - t + eps))
    s = a / (a + b)              # ~0 at t=0, ~1 at t=1
    w_mid = 1.0 - s              # ~1 at t=0, ~0 at t=1
    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    # SINGLE CHANGE vs 262: bounded negative power-mean over top-2 (in [u1,u2])
    p = torch.as_tensor(hp.p_tie, device=v.device, dtype=v.dtype)
    p = p.clamp(max=-0.05)  # ensure negative (avoid instability near 0)
    u_safe = u12.clamp(min=eps, max=1.0)
    mean_pow = u_safe.pow(p).mean(dim=-1).clamp(min=eps)
    c_pm2 = mean_pow.pow(1.0 / p).clamp(0.0, 1.0)  # in [u1,u2]

    c_mem = ((1.0 - w) * u1 + w * c_pm2).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_269.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 61/207 family)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate family (zero-leak, saturating)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # bump tail scale (as in 207)
    "a_on":     dict(type="log_uniform", default=1.0,                   low=0.3,  high=10.0),

    # NEW (single change vs 207): stretched-exponential tail exponent
    "p_on":     dict(type="uniform",     default=1.0,                   low=0.5,  high=2.5),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 207 + ONE small modification: stretched-exp tail)
    pos = torch.relu(c - hp.gamma)
    neg = torch.relu(hp.gamma - c)

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # violated-side reactivation bump
    # base: (y/(1+y))^2 ensures b(0)=0 and zero boundary slope
    # NEW: exp(-a_on * y^p_on) tunes support width / tail decay smoothly
    y = pos / tau
    a_on = torch.as_tensor(hp.a_on, device=c.device, dtype=c.dtype).clamp(min=1e-6)
    p_on = torch.as_tensor(hp.p_on, device=c.device, dtype=c.dtype).clamp(min=0.5)

    bump = torch.square(y / (1.0 + y)) * torch.exp(-a_on * torch.pow(y, p_on))

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release (as in 35/49/51/56)
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry (unchanged)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (keep floor/pow from 56; add ONLY skew)
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # NEW: controls asymmetric placement of amplitude within the same window
    # win_skew > 0 delays the rise (more mass near the top edge); < 0 accelerates rise.
    "win_skew":  dict(type="uniform",     default=0.0,               low=-6.0, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: SINGLE CHANGE vs Design 56
    # smoothstep(t) -> asymmetric power-ratio ramp controlled by win_skew
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    skew = torch.as_tensor(hp.win_skew, device=v.device, dtype=v.dtype)
    # Exponents >= 1 for flat-ish derivatives at the edges; skew shifts where ramp rises.
    a = 1.0 + torch.nn.functional.softplus(skew)      # rise exponent
    b = 1.0 + torch.nn.functional.softplus(-skew)     # fall exponent

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    ta = (t + eps).pow(a)
    ub = ((1.0 - t) + eps).pow(b)
    s = ta / (ta + ub)  # in (0,1)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_270.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51/42 lineage)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 42)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 83/42)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Symmetric power-odds warp exponent (Design 42)
    "warp_sym_p": dict(type="uniform",     default=2.0,                  low=1.0,  high=6.0),

    # NEW (single change vs Design 42): bidirectional xl-conditioning of below-γ window width
    "stag_margin_xl": dict(type="uniform", default=0.0,                  low=0.0,  high=1.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # NEW (single change vs Design 42): bidirectional xl-conditioning of window width
    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_271.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (Design 35/270 region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single change vs Design 35): monotone xl-conditioning of below-γ window width
    # eff_margin = stag_margin * clamp(1 + stag_margin_xl*gate_xl, [1.0, 1.5])
    "stag_margin_xl": dict(type="uniform", default=0.3, low=0.0, high=1.5),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs Design 35: monotone widening with gate_xl (no narrowing for easy clauses) ---
    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * gate_xl).clamp(1.0, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    tw = t2 / (t2 + (1.0 - t2).pow(2) + eps)
    s = tw * tw * tw * (tw * (tw * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_272.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Strong backbone defaults (kept baseline form; only dxs uses c_mem)
    "alpha":   dict(type="log_uniform", default=48.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.1,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.289,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.073,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1.0),

    # Tie-only smoother knobs (used ONLY in dxs via c_mem)
    # g0_tie: gap size below which we start smoothing
    "g0_tie":    dict(type="log_uniform", default=3.4e-3, low=1e-4, high=5e-2),
    # kappa_tie: tie-window sharpness
    "kappa_tie": dict(type="log_uniform", default=1.0e-2, low=1e-4, high=5e-2),
    # tau_gap: how fast p(gap) moves from 0.5 (tie) toward 1 (hard-min)
    "tau_gap":   dict(type="log_uniform", default=1.2e-2, low=1e-4, high=1e-1),

    "lr": dict(type="log_uniform", default=1.65, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard top-2 backbone; unchanged) =====
    v_lit = v[idx] * sgn                           # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)              # (M,2)
    c_hard = unsat_top[:, 0].clamp(0.0, 1.0)       # (M,)

    # ===== dv (unchanged) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== dxl (unchanged) =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # ===== dxs: ONLY CHANGE is c_mem tie-smoother (top-2 only, bounded) =====
    u = 0.5 * (1.0 - v_lit)                        # (M,3) literal-unsat in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)
    u1 = u12[:, 0].clamp(0.0, 1.0)
    u2 = u12[:, 1].clamp(0.0, 1.0)
    gap = (u2 - u1).clamp(min=0.0)

    kappa_eff = torch.as_tensor(hp.kappa_tie, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    g0 = torch.as_tensor(hp.g0_tie, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # tie window weight: ~1 when gap << g0, ~0 when gap >> g0
    w = torch.sigmoid((g0 - gap) / kappa_eff).clamp(0.0, 1.0)

    tau = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    # p(gap) in [0.5, 1): 0.5 at exact tie, quickly -> 1 as gap grows
    p = 0.5 + 0.5 * torch.tanh(gap / (tau + eps))

    # bounded convex combo in [u1,u2]
    c_tie = (p * u1 + (1.0 - p) * u2).clamp(0.0, 1.0)

    # revert to hard-min away from ties
    c_mem = ((1.0 - w) * u1 + w * c_tie).clamp(0.0, 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # ===== scaling (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_273.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region; as in Design 264)
    "alpha":   dict(type="log_uniform", default=14.504000467173922,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=22.87679950018518,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3713393245315345,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.13541660385008228,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001132926021204599,     low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.013885962445043169,     low=1e-4, high=1.0),

    # Bounded weak-band release (Design 48 lineage; as in Design 264)
    "kappa":      dict(type="uniform",     default=0.6608025081577263,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=2562.596512060553,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.4127970602799786,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.0646429316096725,    low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.13869458180622743,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6231181608738778,    low=0.05, high=0.90),

    # Below-gamma window geometry (Design 48 lineage; as in Design 264)
    "stag_margin": dict(type="uniform",     default=0.21198765905041214,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.05626208189215996,  low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 48 lineage; as in Design 264)
    "win_floor": dict(type="uniform",     default=0.184266876474337,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.7497234371465881,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.02058028573255097,   low=0.0,  high=0.80),

    # High-xl release gain (Design 48 lineage; as in Design 264)
    "xl_gain": dict(type="uniform", default=0.5849418497034736, low=0.0, high=2.0),
    "xl_mid":  dict(type="uniform", default=0.5375131244228907, low=0.2, high=0.8),

    # High-pressure damping knobs (as in Design 264)
    "p_cut": dict(type="log_uniform", default=5e4, low=1e3, high=1e6),
    "nu":    dict(type="uniform",     default=2.0, low=1.0, high=6.0),

    # NEW (single change vs Design 264): activate damping only near satisfaction
    # gate_c ~ 1 when c < c_damp_frac * gamma; ~0 otherwise.
    "c_damp_frac": dict(type="uniform",     default=0.55, low=0.10, high=1.20),
    "c_damp_sharp":dict(type="log_uniform", default=0.03, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.1085465692572183,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 backbone
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    # Top-2 routing
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # Pressure p = xl*xs with near-sat-only damping (SINGLE CHANGE vs 264)
    pressure = (xl * xs).clamp_min(0.0)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu = torch.as_tensor(hp.nu, device=v.device, dtype=v.dtype).clamp_min(1e-3)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    c_damp = (torch.as_tensor(hp.c_damp_frac, device=v.device, dtype=v.dtype).clamp_min(0.0) * gamma).clamp(0.0, 1.0)
    c_damp_sharp = torch.as_tensor(hp.c_damp_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_c = torch.sigmoid((c_damp - c) / c_damp_sharp)  # ~1 when c is small (near satisfied)

    r = (pressure / p_cut).clamp_min(0.0)
    damp = 1.0 / (1.0 + gate_c * r.pow(nu))
    p_eff = pressure * damp
    G *= p_eff.unsqueeze(-1)

    # Rigidity (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)

    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_mid = torch.as_tensor(hp.xl_mid, device=v.device, dtype=v.dtype).clamp(0.05, 0.95)

    hi = torch.relu(gate_xl - xl_mid) / (1.0 - xl_mid).clamp_min(1e-6)
    hi = hi.clamp(0.0, 1.0)
    release_gain = 1.0 + xl_gain * hi

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_274.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single change vs 270): xl-conditioned absolute minimum weak-band width
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE: xl-conditioned absolute width floor to prevent release starvation ---
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    band_floor = band_sharp_abs_min * (1.0 + gate_xl)  # wider for high-xl clauses
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_275.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Absolute minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    # NEW (single change vs 274): bidirectional xl-conditioning for the abs-width floor
    # mult = clamp(1 + band_floor_xl*(2*gate_xl-1), [0.5, 2.0])
    # so easy clauses can narrow (quieter), hard clauses can widen (avoid starvation)
    "band_floor_xl": dict(type="uniform", default=1.0,                   low=0.0,  high=1.5),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs Design 274: bidirectional xl-conditioning of the abs floor ---
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    band_floor_xl = torch.as_tensor(hp.band_floor_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + band_floor_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 2.0)
    band_floor = band_sharp_abs_min * mult
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult2 = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult2).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_276.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline params (defaults set to a previously good region from Design 65)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-aware xs monitor knobs (Design 65)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.10,                low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06,                low=1e-3, high=5e-1),
    "g_floor": dict(type="log_uniform", default=0.02,                low=1e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- SINGLE MODIFICATION vs baseline: tie-aware smooth monitor for dxs only ---
    # unsat per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2) smallest two (best literals)
    u1 = u12[:, 0]
    u2 = u12[:, 1]

    gap = (u2 - u1).clamp(min=0.0)
    denom = (u1 + u2 + hp.g_floor).clamp(min=1e-6)
    gap_n = (gap / denom).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-aware monitor
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Baseline normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_277.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region; as in Design 264/273)
    "alpha":   dict(type="log_uniform", default=14.504000467173922,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=22.87679950018518,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3713393245315345,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.13541660385008228,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001132926021204599,     low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.013885962445043169,     low=1e-4, high=1.0),

    # Bounded weak-band release (Design 48 lineage)
    "kappa":      dict(type="uniform",     default=0.6608025081577263,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=2562.596512060553,     low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.4127970602799786,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.0646429316096725,    low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.13869458180622743,   low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6231181608738778,    low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.21198765905041214,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.05626208189215996,  low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.184266876474337,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.7497234371465881,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.02058028573255097,   low=0.0,  high=0.80),

    # High-xl release gain
    "xl_gain": dict(type="uniform", default=0.5849418497034736, low=0.0, high=2.0),
    "xl_mid":  dict(type="uniform", default=0.5375131244228907, low=0.2, high=0.8),

    # High-pressure damping knobs
    "p_cut": dict(type="log_uniform", default=5e4, low=1e3, high=1e6),
    "nu":    dict(type="uniform",     default=2.0, low=1.0, high=6.0),

    # Near-sat-only gate (as in Design 273)
    "c_damp_frac":  dict(type="uniform",     default=0.55, low=0.10, high=1.20),
    "c_damp_sharp": dict(type="log_uniform", default=0.03, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.1085465692572183,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 backbone
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    # Top-2 routing
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # Pressure (UNdamped here; change vs Design 273)
    pressure = (xl * xs).clamp_min(0.0)
    G *= pressure.unsqueeze(-1)

    # Rigidity (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Near-sat-only damping gate (same construction as Design 273)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu = torch.as_tensor(hp.nu, device=v.device, dtype=v.dtype).clamp_min(1e-3)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    c_damp = (torch.as_tensor(hp.c_damp_frac, device=v.device, dtype=v.dtype).clamp_min(0.0) * gamma).clamp(0.0, 1.0)
    c_damp_sharp = torch.as_tensor(hp.c_damp_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_c = torch.sigmoid((c_damp - c) / c_damp_sharp)  # ~1 only when c is small (near satisfied)

    r = (pressure / p_cut).clamp_min(0.0)
    damp = 1.0 / (1.0 + gate_c * r.pow(nu))               # strictly positive

    # SINGLE CHANGE vs Design 273: damp the *total clause force* (G+R), not only pressure inside G
    dv_clause = (G + R) * sgn
    dv_clause = dv_clause * damp.unsqueeze(-1)

    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)

    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_mid = torch.as_tensor(hp.xl_mid, device=v.device, dtype=v.dtype).clamp(0.05, 0.95)

    hi = torch.relu(gate_xl - xl_mid) / (1.0 - xl_mid).clamp_min(1e-6)
    hi = hi.clamp(0.0, 1.0)
    release_gain = 1.0 + xl_gain * hi

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_278.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Abs minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    # NEW (single change vs 274): tunable one-sided xl-widening gain for the abs-width floor
    # band_floor = abs_min * (1 + band_floor_gain * gate_xl)
    "band_floor_gain":    dict(type="uniform", default=0.7,              low=0.0,   high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs Design 274: tunable one-sided widening gain for abs floor ---
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    band_floor_gain = torch.as_tensor(hp.band_floor_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_floor = band_sharp_abs_min * (1.0 + band_floor_gain * gate_xl)
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_279.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Abs minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star  # in [0,1]

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs Design 274 ---
    # Only widen the abs-width floor for high-xl clauses that still need release (push_up>0).
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    band_floor = band_sharp_abs_min * (1.0 + gate_xl * push_up)
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (kept at best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (unchanged)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (unchanged)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (ONE change is in the functional form)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: ONE CHANGE vs Design 51
    # power ramp t -> quintic smootherstep s(t)=6t^5-15t^4+10t^3 (C^2, flat edges)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_280.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (best-known tuned region; per Design 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43/222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43/222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43/222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # Near-gamma adaptive xl-threshold shift (in log-space), bounded (Design 228 idea)
    "thr_shift": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    # --- SINGLE CHANGE vs Design 228 ---
    # Tighten *when* thr_shift activates: sharpen near_eff with a power > 1.
    "shift_pow": dict(type="uniform", default=2.5, low=1.0, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (base)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl_base = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (as in Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl_base)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== SINGLE CHANGE vs Design 228 =====
    # Sharpen the activation used for thr_shift so only deep-in-window clauses shift their xl gate.
    shift_pow = torch.as_tensor(hp.shift_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    near_eff = (near_gamma * weak_band).clamp(0.0, 1.0).pow(shift_pow)

    thr_shift = torch.as_tensor(hp.thr_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    log_thr_eff = (log_thr - thr_shift * near_eff)
    log_thr_eff = log_thr_eff.clamp(min=0.0, max=torch.log(torch.as_tensor(1e6, device=v.device, dtype=v.dtype)))
    gate_xl = torch.sigmoid((log_xl - log_thr_eff) / xl_sharp)

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_281.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (best-known tuned region; per Design 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43/222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43/222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43/222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # Near-gamma adaptive xl-threshold shift (in log-space), bounded (Design 228 idea)
    "thr_shift": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    # Design 280: sharpen the activation used for thr_shift
    "shift_pow": dict(type="uniform", default=2.5, low=1.0, high=6.0),

    # --- SINGLE CHANGE vs Design 280 ---
    # Add a dead-zone on near_eff before the power so thr_shift only triggers deep-in-window.
    "shift_tau": dict(type="uniform", default=0.15, low=0.0, high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (base)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl_base = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (as in Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl_base)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== SINGLE CHANGE vs Design 280 =====
    # Dead-zone the thr_shift conditioner so it only activates deep inside (near_gamma * weak_band).
    near_raw = (near_gamma * weak_band).clamp(0.0, 1.0)
    shift_tau = torch.as_tensor(hp.shift_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    near_dz = (torch.relu(near_raw - shift_tau) / (1.0 - shift_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    shift_pow = torch.as_tensor(hp.shift_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    near_eff = near_dz.pow(shift_pow)

    thr_shift = torch.as_tensor(hp.thr_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    log_thr_eff = (log_thr - thr_shift * near_eff)
    log_thr_eff = log_thr_eff.clamp(
        min=0.0,
        max=torch.log(torch.as_tensor(1e6, device=v.device, dtype=v.dtype))
    )
    gate_xl = torch.sigmoid((log_xl - log_thr_eff) / xl_sharp)

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_282.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Abs minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star  # in [0,1]

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs Design 274 ---
    # Need-triggered abs-width floor: only for high-xl clauses that are (i) in the below-γ window
    # and (ii) still need upward xs motion.
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    band_floor = band_sharp_abs_min * (1.0 + gate_xl * window * push_up)
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_283.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (best-known tuned region; per Design 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43/222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43/222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43/222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # Near-gamma adaptive xl-threshold shift (in log-space), bounded (Design 228 idea)
    "thr_shift": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    # Design 280: sharpen thr_shift conditioner
    "shift_pow": dict(type="uniform", default=2.5, low=1.0, high=6.0),

    # --- SINGLE CHANGE vs Design 280 ---
    # Soft-knee saturation for thr_shift activation (no dead-zone):
    # near_eff = a / (a + shift_tau^p), where a = near_raw^p.
    "shift_tau": dict(type="uniform", default=0.25, low=1e-3, high=0.90),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (base)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl_base = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (as in Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl_base)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== SINGLE CHANGE vs Design 280 =====
    # Soft-knee, saturating conditioner for thr_shift (no hard dead-zone).
    near_raw = (near_gamma * weak_band).clamp(0.0, 1.0)
    shift_pow = torch.as_tensor(hp.shift_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    a = near_raw.pow(shift_pow)
    shift_tau = torch.as_tensor(hp.shift_tau, device=v.device, dtype=v.dtype).clamp_min(1e-6).clamp_max(0.999)
    b = shift_tau.pow(shift_pow)
    near_eff = (a / (a + b + eps)).clamp(0.0, 1.0)

    thr_shift = torch.as_tensor(hp.thr_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    log_thr_eff = (log_thr - thr_shift * near_eff)
    log_thr_eff = log_thr_eff.clamp(min=0.0, max=torch.log(torch.as_tensor(1e6, device=v.device, dtype=v.dtype)))
    gate_xl = torch.sigmoid((log_xl - log_thr_eff) / xl_sharp)

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_284.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Abs minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    # NEW (single conceptual change vs 282): allow a small base fraction of the abs-floor
    # even when window≈0, but only when (gate_xl AND push_up) is active.
    # band_floor = abs_min * (1 + gate_xl*push_up*(base + (1-base)*window))
    "band_floor_base":    dict(type="uniform", default=0.15,             low=0.0,   high=0.50),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star  # (0,1)

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE MODIFICATION (vs Design 282 floor strictness) ---
    # Add a small base fraction of the abs-floor outside the window, but only when
    # high-xl clauses still need upward xs motion.
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    base = torch.as_tensor(hp.band_floor_base, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    need = gate_xl * push_up
    band_floor = band_sharp_abs_min * (1.0 + need * (base + (1.0 - base) * window))
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_285.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (best-known tuned region; per Design 222)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 43/222)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (Design 43/222)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 43/222)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    # Safe xl-adaptive sharpening with cap (Design 222)
    "stag_sharp_gain":  dict(type="uniform", default=1.0,  low=0.0, high=10.0),
    "sharp_min_ratio":  dict(type="uniform", default=0.45, low=0.2, high=1.0),

    # Near-gamma adaptive xl-threshold shift (in log-space), bounded (Design 228 idea)
    "thr_shift": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    # Design 280: sharpen thr_shift conditioner
    "shift_pow": dict(type="uniform", default=2.5, low=1.0, high=6.0),

    # --- SINGLE CHANGE vs Design 280 ---
    # Add an explicit dead-zone so thr_shift activates only when near_raw is sufficiently deep-in-window.
    "shift_tau": dict(type="uniform", default=0.12, low=0.0, high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (base)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl_base = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    # Safe xl-adaptive sharpening with cap (as in Design 222)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    stag_sharp_gain = torch.as_tensor(hp.stag_sharp_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    sharp_min_ratio = torch.as_tensor(hp.sharp_min_ratio, device=v.device, dtype=v.dtype).clamp(0.2, 1.0)

    stag_sharp_eff_raw = stag_sharp / (1.0 + stag_sharp_gain * gate_xl_base)
    stag_sharp_eff = torch.maximum(stag_sharp_eff_raw, stag_sharp * sharp_min_ratio).clamp_min(1e-6)

    window = torch.sigmoid((c - c0) / stag_sharp_eff)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== SINGLE CHANGE vs Design 280 =====
    # Dead-zone + renormalized power: selective activation for thr_shift.
    near_raw = (near_gamma * weak_band).clamp(0.0, 1.0)
    shift_tau = torch.as_tensor(hp.shift_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    denom_tau = (1.0 - shift_tau).clamp_min(1e-6)
    u = ((near_raw - shift_tau) / denom_tau).clamp(0.0, 1.0)
    shift_pow = torch.as_tensor(hp.shift_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    near_eff = u.pow(shift_pow)

    thr_shift = torch.as_tensor(hp.thr_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    log_thr_eff = (log_thr - thr_shift * near_eff)
    log_thr_eff = log_thr_eff.clamp(min=0.0, max=torch.log(torch.as_tensor(1e6, device=v.device, dtype=v.dtype)))
    gate_xl = torch.sigmoid((log_xl - log_thr_eff) / xl_sharp)

    # Bounded xl-dependent gain on release amplitude (Design 43/222)
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_286.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: cap for memory-variable step magnitudes *after* dv-normalization (decoupled stabilization)
    "mem_cap": dict(type="log_uniform", default=10.0, low=0.1,  high=1e4),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- MODIFICATION: decoupled stabilization (memory-only cap after dv-normalization) ----
    # Baseline dv normalization (unchanged)
    dv_scale = 1.0 / dv.abs().max().clamp(min=1e-6)

    dv_out = -dv * dv_scale

    # Apply the same dv_scale to memory grads, then cap memory update magnitudes without affecting dv
    dxl_tmp = -dxl * dv_scale
    dxs_tmp = -dxs * dv_scale

    mem_stat = torch.maximum(dxl_tmp.abs().max(), dxs_tmp.abs().max()).clamp(min=1e-12)
    mem_cap = torch.as_tensor(hp.mem_cap, device=v.device, dtype=v.dtype)
    mem_extra = torch.minimum(torch.ones_like(mem_stat), mem_cap / mem_stat)

    dxl_out = dxl_tmp * mem_extra
    dxs_out = dxs_tmp * mem_extra

    return {"v": dv_out, "xl": dxl_out, "xs": dxs_out}


==> anc/data/campaign/solvers/solver_287.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Abs minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    # Base fraction for abs-floor (Design 284 knob)
    "band_floor_base":    dict(type="uniform", default=0.15,             low=0.0,   high=0.50),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star  # (0,1)

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE MODIFICATION vs Design 284 ---
    # Weight the base fraction by near_from_below so the floor persists when window≈0
    # only if the clause is actually approaching the (gamma-margin) edge.
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    base = torch.as_tensor(hp.band_floor_base, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    need = gate_xl * push_up

    base_eff = base * near_from_below
    band_floor = band_sharp_abs_min * (1.0 + need * (base_eff + (1.0 - base_eff) * window))
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_288.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # carried-over tuned defaults (Design 61 family)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # proven asymmetric xs knobs (Design 51/59/61)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate family (Design 40/51): zero-leak, saturating
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 61/206 family)
    pos = torch.relu(c - hp.gamma)   # violated beyond gamma
    neg = torch.relu(hp.gamma - c)   # satisfied beyond gamma

    tau = torch.as_tensor(hp.tau_sat, device=c.device, dtype=c.dtype).clamp(min=1e-12)
    p   = torch.as_tensor(hp.p_sat,   device=c.device, dtype=c.dtype).clamp(min=0.5)

    # satisfied-side zero-leak gate
    frac = tau / (neg + tau)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p)  # gate_sat(0)=0 exactly

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    # ONE MODIFICATION vs Design 206:
    # Replace normalized Gaussian bump in y=pos/tau with a bounded Beta-bump in y=pos/(pos+tau):
    #   y in [0,1), bump(y)=16*y^2*(1-y)^2 has bump(0)=0, zero boundary slope, and unit peak at y=0.5 (pos=tau).
    y = (pos / (pos + tau)).clamp(0.0, 1.0)
    bump = 16.0 * (y * y) * ((1.0 - y) * (1.0 - y))

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive \
        - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_289.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (good tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51/42/270 lineage)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 270)
    "stag_margin":    dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":     dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),
    "warp_sym_p":     dict(type="uniform",     default=2.0,                 low=1.0,  high=6.0),
    "stag_margin_xl": dict(type="uniform",     default=0.0,                 low=0.0,  high=1.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Abs minimum weak-band width (Design 274 knob)
    "band_sharp_abs_min": dict(type="uniform", default=0.01,             low=0.001, high=0.08),

    # Base fraction knob (Design 284)
    "band_floor_base":    dict(type="uniform", default=0.15,             low=0.0,   high=0.50),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star  # (0,1)

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma  # (0,1)

    # Weak-sat band: eta < c < gamma
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE MODIFICATION vs Design 284 ---
    # Gate the *base* floor contribution by near_from_below so it only widens the band
    # when clauses are close to entering the below-gamma window, not far below it.
    band_sharp_abs_min = torch.as_tensor(hp.band_sharp_abs_min, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    base = torch.as_tensor(hp.band_floor_base, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    need = gate_xl * push_up
    band_floor = band_sharp_abs_min * (1.0 + need * (base * near_from_below + (1.0 - base) * window))
    band_sharp_eff = torch.maximum(band_sharp, band_floor)

    w_lo = torch.sigmoid((c - eta) / band_sharp_eff)
    w_hi = torch.sigmoid((gamma - c) / band_sharp_eff)
    weak_band = w_lo * w_hi

    # In-window amplitude shaping: smootherstep -> symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (kept at best-known defaults from Design 51/67 lineage)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (unchanged)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (unchanged)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (unchanged knobs; ONLY ramp function changes in code)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (unchanged)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (unchanged)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star (unchanged)
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (unchanged)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: ONLY CHANGE vs Design 67
    # Use 7th-order smoothstep (C^3 flat edges): s(t) = -20 t^7 + 70 t^6 - 84 t^5 + 35 t^4
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    t2 = t * t
    t4 = t2 * t2
    t5 = t4 * t
    t6 = t5 * t
    t7 = t6 * t
    s = (-20.0 * t7) + (70.0 * t6) - (84.0 * t5) + (35.0 * t4)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.clamp(0.0, 1.0).pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_290.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from the strong tuned region used in recent designs)
    "alpha":   dict(type="log_uniform", default=14.504000467173922, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=22.87679950018518,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3713393245315345, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.13541660385008228,low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001132926021204599,low=1e-4,high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.013885962445043169,low=1e-4,high=1.0),

    # SINGLE NEW KNOB: G-only pressure soft-cap
    "p_cut":   dict(type="log_uniform", default=5e4,                low=1e2,  high=1e6),

    "lr":      dict(type="log_uniform", default=2.1085465692572183, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 backbone
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)               # (M,)

    # G routing
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # --- ONLY CHANGE vs baseline: soft-cap pressure inside G (do NOT touch R) ---
    pressure = (xl * xs).clamp_min(0.0)
    p_cut = torch.as_tensor(hp.p_cut, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    pressure_eff = p_cut * torch.tanh(pressure / p_cut)  # ~pressure when small; saturates at p_cut
    G = G * pressure_eff.unsqueeze(-1)

    # Rigidity (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_291.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong tuned core defaults (from the best-performing cluster)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,     low=1e-1, high=3.0),

    # Tie-only smoothing knobs (dxs memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018,    low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.08,                  low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06,                  low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (UNCHANGED) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- dxs memory monitor: hard-min almost everywhere, soft only near genuine ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)  # ascending: u1<=u2<=u3
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    spread = (u3 - u1).clamp(min=0.0)

    eps = 1e-6
    # Two bounded, well-conditioned tie indicators in [0,1]
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / spread.clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MOD vs prior gates: AND-like ambiguity via geometric mean
    gap_eff = torch.sqrt((g_mag * g_spread).clamp(min=0.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # c_soft restricted to [u1,u2] (top-2 expectation), avoids global smoothing
    u12 = u_sorted[:, 0:2]
    tau = hp.tau_tie + 1e-12
    p = torch.softmax(-u12 / tau, dim=-1)
    c_soft = (p * u12).sum(dim=-1)

    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_292.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): satisfaction-gated leak of xl toward 1
    # xl_leak: leak strength; xl_leak_tau: softness of gating around gamma
    "xl_leak":     dict(type="log_uniform", default=0.05, low=1e-4, high=5.0),
    "xl_leak_tau": dict(type="log_uniform", default=0.05, low=1e-3, high=0.3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0]                                  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    # Baseline
    dxl_rhs = hp.alpha * (c - hp.delta)

    # --- SINGLE MODIFICATION vs baseline: soft satisfaction-gated leak for xl ---
    # gate ~ 1 when c << gamma (clause comfortably satisfied), ~ 0 when c >> gamma (violated)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    tau = torch.as_tensor(hp.xl_leak_tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    sat_gate = torch.sigmoid((gamma - c) / tau)

    leak = torch.as_tensor(hp.xl_leak, device=v.device, dtype=v.dtype).clamp_min(0.0)
    dxl_rhs = dxl_rhs - leak * sat_gate * (xl - 1.0)

    # xs unchanged (baseline)
    dxs_rhs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv * scale
    dxl = -dxl_rhs * scale
    dxs = -dxs_rhs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_293.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from the current best tuned region used in 244)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Shifted-tanh warp parameters for sw(s)
    "warp_mu":  dict(type="uniform",     default=0.75,                  low=0.55, high=0.95),
    "warp_k":   dict(type="log_uniform", default=4.0,                   low=0.5,  high=20.0),

    # Thresholded bounded xl-gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # Ultra-late tail-only boost of hi toward 1
    "hi_tail_start": dict(type="uniform", default=0.97, low=0.90, high=0.995),
    "hi_tail_boost": dict(type="uniform", default=0.5,  low=0.0,  high=1.0),

    # Tail gate threshold (now used clause-locally; same knob)
    "tail_gate_start": dict(type="uniform", default=0.25, low=0.05, high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> WARP -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # shifted-tanh warp normalized to [0,1]
    warp_k = torch.as_tensor(hp.warp_k, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    warp_mu = torch.as_tensor(hp.warp_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)

    u = torch.tanh(warp_k * (s - warp_mu))
    u0 = torch.tanh(warp_k * (0.0 - warp_mu))
    u1 = torch.tanh(warp_k * (1.0 - warp_mu))
    sw = ((u - u0) / (u1 - u0 + eps)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = (window * amp).clamp(0.0, 1.0)

    # ===== Hi-ramp shift logic (as in 244/246) =====
    mid0 = torch.as_tensor(0.5, device=v.device, dtype=v.dtype)
    mid_shift = torch.as_tensor(0.2, device=v.device, dtype=v.dtype)
    xl_mid_eff = (mid0 + mid_shift * (0.5 - near_gamma)).clamp(0.05, 0.95)

    t_hi = (torch.relu(gate_xl - xl_mid_eff) / (1.0 - xl_mid_eff).clamp_min(1e-6)).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # C^2 in [0,1]

    # ===== Tail-only hi boost (from 244) + CLAUSE-LOCAL endgame gating (single change vs 247) =====
    t0 = torch.as_tensor(hp.hi_tail_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    tb = torch.as_tensor(hp.hi_tail_boost, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    denom_tail = (1.0 - t0).clamp_min(1e-6)
    z = ((hi - t0) / denom_tail).clamp(0.0, 1.0)
    tail = z * z * z * (z * (z * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # OLD (247): gate_tail depended on instance-level mean g
    # NEW: clause-local gate from local endgame score g_local = weak_band*near_gamma
    g_local = (weak_band * near_gamma).clamp(0.0, 1.0)  # (M,)
    g0 = torch.as_tensor(hp.tail_gate_start, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    dg = (1.0 - g0).clamp_min(1e-6)
    q = ((g_local - g0) / dg).clamp(0.0, 1.0)
    gate_tail = q * q * q * (q * (q * 6.0 - 15.0) + 10.0)  # (M,) smootherstep

    eff_hi = (hi + tb * tail * gate_tail * (1.0 - hi)).clamp(0.0, 1.0)

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * eff_hi)  # (M,)

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up
    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_294.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.236,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.062,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4,  high=1.0),

    # Design-174 assist knobs
    "eta":     dict(type="uniform",     default=1.6,    low=0.0,   high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,   low=0.50,  high=0.95),
    "w":       dict(type="uniform",     default=0.015,  low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0,  low=0.3,   high=1e3),
    "k_peak":  dict(type="log_uniform", default=1.0,    low=0.25,  high=4.0),

    # NEW (single modification vs 174): tail-safe floor for super-saturation factor
    # rho=0 reproduces 174 exactly; rho>0 prevents p_eff from vanishing at high pressure.
    "rho":     dict(type="uniform",     default=0.2,    low=0.0,   high=0.9),

    "lr":      dict(type="log_uniform", default=0.79,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 routing
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)              # (M,)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + super-saturating effective pressure
    c_thr  = torch.as_tensor(hp.c_thr,  device=v.device, dtype=v.dtype)
    w      = torch.as_tensor(hp.w,      device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat  = torch.as_tensor(hp.p_sat,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    k_peak = torch.as_tensor(hp.k_peak, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    rho    = torch.as_tensor(hp.rho,    device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)  # (M,)

    # Design-174 p_eff with a tail-safe floor (single change):
    # base_sat = pressure * p_sat/(pressure+p_sat)
    # super_factor = p_sat/(pressure+k_peak*p_sat)
    # new: super_factor := rho + (1-rho)*super_factor  => p_eff -> rho*p_sat as pressure->inf
    denom1 = (pressure + p_sat).clamp_min(1e-6)
    base_sat = pressure * (p_sat / denom1)

    denom2 = (pressure + k_peak * p_sat).clamp_min(1e-6)
    super_factor = (p_sat / denom2)
    super_factor = rho + (1.0 - rho) * super_factor

    p_eff = base_sat * super_factor

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline; no leak/forgetting)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_295.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline knobs (defaults seeded from Design-57 family)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # NEW (dxs-only) tie-aware monitor: monotone long-tail tie weight + top2 softmin temperature
    "tau_tie": dict(type="log_uniform", default=0.015, low=1e-3, high=2e-1),
    "g_tie":   dict(type="log_uniform", default=0.006, low=1e-4, high=5e-2),
    "p_tie":   dict(type="uniform",     default=2.0,   low=1.0,  high=6.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (baseline hard top-2 for v/xl) =====
    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c_hard = unsat_top[:, 0]                            # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== xl GRADIENT (baseline) =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # ===== SINGLE MODIFICATION: dxs uses tie-aware c_mem (dv/dxl remain hard) =====
    # Per-literal unsatisfaction u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2) with u1<=u2
    u1 = u12[:, 0]
    u2 = u12[:, 1]

    gap = (u2 - u1).clamp(min=0.0)

    g_tie = torch.as_tensor(hp.g_tie, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_tie = torch.as_tensor(hp.p_tie, device=v.device, dtype=v.dtype).clamp(min=1.0)

    # Monotone, bounded, long-tail tie weight: w(0)=1, w->0 as gap>>g
    w = 1.0 / (1.0 + torch.pow(gap / g_tie, p_tie))

    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp(min=eps)
    c_soft2 = (-tau * torch.logsumexp(-u12 / tau, dim=-1)).clamp(0.0, 1.0)

    c_mem = (u1 + w * (c_soft2 - u1)).clamp(0.0, 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_296.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # --- ONE SMALL ADDITION vs baseline ---
    # Anti-starvation floor for effective clause activation in the drive term:
    # xs_eff = xs_floor + (1-xs_floor)*xs  (monotone, bounded, no extra gates)
    "xs_floor": dict(type="uniform",     default=0.05, low=0.0,  high=0.35),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 backbone
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    # Drive term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # --- ONE CHANGE vs baseline: effective xs with amplitude floor (anti-starvation) ---
    xs_floor = torch.as_tensor(hp.xs_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    xs_eff = xs_floor + (1.0 - xs_floor) * xs

    G *= (xl * xs_eff).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Gradient scaling
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_297.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # G-only gate controls
    "kappa":      dict(type="log_uniform", default=2e-2, low=1e-4, high=3e-1),
    "tie_margin": dict(type="uniform",     default=0.10, low=0.00, high=0.60),
    "tie_sharp":  dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)              # (M,)

    # Tie-aware + violation-aware gate on G only
    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)

    tie_margin = torch.as_tensor(hp.tie_margin, device=v.device, dtype=v.dtype)
    tie_sharp  = torch.as_tensor(hp.tie_sharp,  device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tie = torch.sigmoid((tie_margin - margin) / tie_sharp)  # ~1 near tie

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(1e-8)
    dpos = torch.relu(c - gamma)
    viol = dpos / (dpos + kappa)  # 0 when c<=gamma, ->1 for deep violations

    gate = 1.0 - (1.0 - viol) * tie

    # G (make non-overlapping tensor before scatter_)
    G = c.unsqueeze(-1).repeat(1, 3)  # (M,3) materialized
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs * gate).unsqueeze(-1)

    # R: hard, ungated
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - torch.as_tensor(hp.delta, device=v.device, dtype=v.dtype))
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_298.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline backbone (seeded from Design 285 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # --- ONE MODIFICATION vs baseline: bounded weak-band release on xs ---
    # release amplitude
    "kappa":      dict(type="uniform",     default=0.8,                 low=0.0,  high=2.0),
    # xl gate (log-space threshold + sharpness)
    "xl_thr":     dict(type="log_uniform", default=3000.0,              low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,                 low=0.1,  high=5.0),
    # weak-sat band: eta < c < gamma (smooth)
    "eta":        dict(type="uniform",     default=0.18,                low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,                low=1e-3, high=0.20),
    # upward-only target level for xs in the band
    "xs_star":    dict(type="uniform",     default=0.55,                low=0.05, high=0.95),

    "lr":      dict(type="log_uniform", default=1.15,                   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline hard top-2) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    # Baseline xs rhs + (NEW) bounded weak-band release
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)

    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_299.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (seeded from the strong 298/285 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # --- Single principled modification vs baseline: tail-safe near-gamma xs release ---
    "kappa":       dict(type="uniform",     default=0.6,     low=0.0,   high=2.0),
    "xl_thr":      dict(type="log_uniform", default=3000.0,  low=1.0,   high=1e4),
    "xl_sharp":    dict(type="uniform",     default=2.0,     low=0.1,   high=5.0),
    # narrow band just below gamma: (gamma - band_width) < c < gamma
    "band_width":  dict(type="uniform",     default=0.06,    low=0.005, high=0.25),
    "band_sharp":  dict(type="log_uniform", default=0.03,    low=5e-3,  high=0.15),
    "xs_star":     dict(type="uniform",     default=0.45,    low=0.05,  high=0.90),

    "lr":          dict(type="log_uniform", default=1.15,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline hard top-2) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)

    # Baseline xs RHS
    rhs_base = (xs + eps) * (c - gamma)

    # ---- Tail-safe near-gamma release (single modification) ----
    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # narrow band just below gamma: (gamma - w) < c < gamma
    w = torch.as_tensor(hp.band_width, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    s = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c_lo = (gamma - w).clamp(0.0, 1.0)
    w_lo = torch.sigmoid((c - c_lo) / s)
    w_hi = torch.sigmoid((gamma - c) / s)
    near_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push toward xs_star, with extra damping to shut off quickly
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star
    damp = (1.0 - xs).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * near_band * damp * push_up

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Hybrid routing controls: smooth only when top1-top2 gap is small
    "gap_thr":   dict(type="uniform",     default=0.05,  low=0.00, high=0.50),
    "gap_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "tau_max":   dict(type="log_uniform", default=0.10,  low=1e-2, high=1.00),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline backbone)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c_hard = unsat_top[:, 0].clamp(0.0, 1.0)                 # (M,)

    G_hard = c_hard.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G_hard *= (xl * xs).unsqueeze(-1)

    R_hard = torch.zeros_like(G_hard)
    R_hard.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R_hard *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Near-tie detection: blend -> 1 when (top1-top2) is small
    gap = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)     # (M,)
    gap_sharp = torch.as_tensor(hp.gap_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gap_thr = torch.as_tensor(hp.gap_thr, device=v.device, dtype=v.dtype)
    blend = torch.sigmoid((gap_thr - gap) / gap_sharp)       # (M,) in (0,1)

    # Smooth routing only when needed (blend high)
    tau_min = torch.as_tensor(1e-3, device=v.device, dtype=v.dtype)
    tau_max = torch.as_tensor(hp.tau_max, device=v.device, dtype=v.dtype).clamp_min(tau_min)
    tau_eff = tau_min + blend * (tau_max - tau_min)          # (M,)

    w = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)
    soft_max = (w * v_lit).sum(dim=-1)
    c_soft = (0.5 * (1.0 - soft_max)).clamp(0.0, 1.0)

    u = 0.5 * (1.0 - v_lit)
    other_mean = (u.sum(dim=-1, keepdim=True) - u) / 2.0

    c3_soft = c_soft.unsqueeze(-1)
    G_soft = (c3_soft + w * (other_mean - c3_soft)) * (xl * xs).unsqueeze(-1)
    R_soft = (w * c3_soft) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Hybrid blend (hard almost everywhere; smooth only near ties)
    b3 = blend.unsqueeze(-1)
    G = (1.0 - b3) * G_hard + b3 * G_soft
    R = (1.0 - b3) * R_hard + b3 * R_soft

    # Use blended clause cost for memory updates (agrees with hard at solutions)
    c = (1.0 - blend) * c_hard + blend * c_soft

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 51) + ONE SMALL CHANGE: add dead-zone fraction
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: ONE CHANGE vs Design 51 -> add dead-zone fraction win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * t2.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_300.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults (common best baseline in this run)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs (memory monitor only, for dxs)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate threshold/sharpness for bounded normalized tie-gap (Design-64 style)
    "g0":      dict(type="uniform",     default=0.08, low=1e-3, high=0.5),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=0.3),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: bounded tie gate + entropy-corrected smoother ---
    # u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Order u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    spread = (u3 - u1).clamp(min=0.0)

    # Design-64 gate: gap_n in [0,0.5], scale-robust
    gap_n = (gap / (gap + spread + 1e-6)).clamp(0.0, 0.5)
    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    # Design-71 smoother: entropy-corrected log-mean-exp over 3, clamped to [u1,u2]
    tau = hp.tau_tie
    lme3 = -tau * (torch.logsumexp(-u / tau, dim=-1) - math.log(3.0))
    c_smooth = torch.clamp(lme3, min=u1, max=u2).clamp(0.0, 1.0)

    c_mem = ((1.0 - w) * u1 + w * c_smooth).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-aware monitor
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_301.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    # Conservative normalization from the strong cluster (Design-81/83)
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-83:
    # cap sqrt-smoothmax smoothing scale by min(kappa, g0) (not kappa alone)
    k = float(hp.kappa)
    g0 = float(hp.g0)
    smooth = max(0.25 * min(k, g0), 1e-4)
    eps_s = smooth * smooth

    a = g_mag
    b = g_spread
    s = torch.sqrt((a - b) * (a - b) + eps_s)
    gap_eff = (0.5 * (a + b + s) - 0.5 * math.sqrt(eps_s)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor (unchanged)
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_302.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline backbone (seeded from best-known tuned region used in 298/233/287)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698, low=1e-4, high=1.0),

    # Weak-band xs release (as in 298)
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # NEW (tail-safety): smoothly shut off release once xs is already high
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)

    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # NEW tail-safety: disable release once xs is already high
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_tail = torch.sigmoid((xs_tail - xs) / xs_tail_sharp).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_303.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from best-known tuned region used in 298/302)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698, low=1e-4, high=1.0),

    # Weak-band xs release (298)
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail shutoff (302)
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    # NEW (single principled change vs 302): self-limiting per-clause release at large xl
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_tail = torch.sigmoid((xs_tail - xs) / xs_tail_sharp).clamp(0.0, 1.0)

    # NEW: self-limiting amplitude when xl is huge (clause-local, smooth)
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_304.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 268)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-only parameters (used ONLY in dxs)
    "g0_tie":    dict(type="log_uniform", default=0.0034,              low=1e-4, high=5e-2),
    "kappa_tie": dict(type="log_uniform", default=0.010,               low=1e-4, high=5e-2),

    # SINGLE CHANGE vs 268: use bounded Boltzmann top-2 average temperature (only in dxs)
    "tau_tie":   dict(type="log_uniform", default=0.02,                low=1e-4, high=1e-1),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-only smoothed monitor for xs switching (used ONLY in dxs) ---
    u = 0.5 * (1.0 - v_lit)  # per-literal unsat in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2): u1<=u2
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # C∞ compact-support bump tie window (as in 268)
    t_raw = (gap - hp.g0_tie) / (hp.kappa_tie + eps)
    t = t_raw.clamp(0.0, 1.0)
    a = torch.exp(-1.0 / (t + eps))
    b = torch.exp(-1.0 / (1.0 - t + eps))
    s = a / (a + b)              # ~0 at t=0, ~1 at t=1
    w_mid = 1.0 - s              # ~1 at t=0, ~0 at t=1
    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    # SINGLE CHANGE vs 268: bounded Boltzmann-weighted top-2 average in [u1,u2]
    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    # stabilize by shifting by u1
    wts = torch.exp(-(u12 - u1.unsqueeze(-1)) / tau).clamp(min=eps)
    c_boltz2 = (wts * u12).sum(dim=-1) / wts.sum(dim=-1).clamp(min=eps)
    c_boltz2 = c_boltz2.clamp(0.0, 1.0)

    c_mem = ((1.0 - w) * u1 + w * c_boltz2).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_305.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 302 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release (as in 302)
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety (as in 302)
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    # NEW (single change vs 302): xl-gated tail shift to prevent re-entry of high-xl clauses
    # tail_mu=0 recovers 302.
    "tail_mu": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (MODIFIED): xl-gated shift to prevent re-entry when xl is high
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # When gate_xl~1 (persistently hard/high-xl), effective tail threshold shifts down by tail_mu,
    # so release remains disabled unless xs drops well below xs_tail.
    gate_tail = torch.sigmoid((xs_tail - xs - tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_306.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE (Design-76 defaults)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # Softmax-combine two normalizations (as in 76)
    t = max(0.25 * float(hp.kappa) * (1.0 + 0.5 * float(hp.g0)), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design-76:
    # concave warp makes the tie gate activate only for *very* small gaps
    gap_eff = torch.sqrt(gap_eff + 1e-12).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_307.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW (single principled change vs 302): clause-local hysteresis latch for tail shutoff
    # xh ~ 1 means "tail locked (release disabled)"; xh ~ 0 means "tail open".
    "xh": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 302 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release (as in 302)
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # NEW: hysteretic tail latch thresholds (xs_on < xs_off)
    "xs_on":    dict(type="uniform",     default=0.38,  low=0.05, high=0.90),
    "xs_gap":   dict(type="uniform",     default=0.18,  low=0.02, high=0.60),
    "xh_beta":  dict(type="log_uniform", default=30.0,  low=1.0,  high=200.0),
    "xh_sharp": dict(type="log_uniform", default=0.03,  low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xh = vars["xh"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # NEW: clause-local hysteresis latch for tail shutoff
    xs_on  = torch.as_tensor(hp.xs_on, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_gap = torch.as_tensor(hp.xs_gap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xs_off = (xs_on + xs_gap).clamp(0.0, 1.0)

    xh_sharp = torch.as_tensor(hp.xh_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    xh_beta  = torch.as_tensor(hp.xh_beta,  device=v.device, dtype=v.dtype).clamp_min(0.0)

    # lock when xs > xs_off; unlock when xs < xs_on (both smooth)
    lock_w   = torch.sigmoid((xs - xs_off) / xh_sharp)
    unlock_w = torch.sigmoid((xs_on - xs) / xh_sharp)

    # xh in [0,1] with competing flows (no hard branching)
    dxh = xh_beta * (lock_w * (1.0 - xh) - unlock_w * xh)

    # tail gate is simply "not locked"
    gate_tail = (1.0 - xh).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
        "xh": -dxh * scale,
    }


==> anc/data/campaign/solvers/solver_308.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 262/268)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # NEW: gap-adaptive near-min correction (used ONLY in dxs via c_mem)
    # tau_tie sets the gap scale where tie-smoothing is active.
    # a_tie caps how far above u1 the monitor can move (preserves winner identity).
    "tau_tie":  dict(type="log_uniform", default=0.02,                  low=1e-4, high=2e-1),
    "a_tie":    dict(type="uniform",     default=0.25,                  low=0.0,  high=0.6),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-aware monitor for xs switching (used ONLY in dxs) ---
    # per-literal unsat u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2): u1<=u2
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    # Gap-adaptive, bounded near-min correction:
    # c_mem in [u1, u2], c_mem -> u1 as gap >> tau_tie
    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp(min=1e-8)
    a   = torch.as_tensor(hp.a_tie,   device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    tau2 = tau * tau
    phi = a * (tau2 / (gap * gap + tau2 + eps))  # in [0,a]
    c_mem = (u1 + gap * phi).clamp(0.0, 1.0)

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_309.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # baseline / 208-family defaults (from 262/268/308)
    "alpha":   dict(type="log_uniform", default=5.628430483159852,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.43498719903352,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.21765848650443836,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09869929008180485,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009807063473973208,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0010498238170223528,  low=1e-4, high=1.0),

    # asymmetric xs knobs (208)
    "eta":      dict(type="uniform",    default=0.3794440949062971,     low=0.0,  high=3.0),
    "kappa":    dict(type="uniform",    default=0.019776372159554443,   low=0.0,  high=0.25),
    "eta_hold": dict(type="uniform",    default=0.2999995351252482,     low=0.0,  high=3.0),

    # satisfied-side gate (208)
    "tau_sat": dict(type="log_uniform", default=0.010000370298734167,   low=1e-5, high=2e-1),
    "p_sat":   dict(type="uniform",     default=0.9842825158415519,     low=0.5,  high=3.0),

    # violated-side boundary reactivation strength (208)
    "kappa_on": dict(type="uniform",    default=0.04999601539141226,    low=0.0,  high=0.25),

    # tie-aware near-min correction (ONLY in dxs via c_mem)
    "tau_tie":  dict(type="log_uniform", default=0.02,                  low=1e-4, high=2e-1),
    "a_tie":    dict(type="uniform",     default=0.25,                  low=0.0,  high=0.6),

    # NEW (single change vs 308): decay shape exponent for tie correction
    "p_tie":    dict(type="uniform",     default=2.0,                   low=1.0,  high=6.0),

    "lr":      dict(type="log_uniform", default=1.7694676919282437,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    eps = 1e-12

    # ===== CLAUSE EVALUATION (hard, baseline) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c_hard = unsat_top[:, 0]           # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # --- tie-aware monitor for xs switching (used ONLY in dxs) ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) per-literal unsat in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2): u1<=u2
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp(min=1e-8)
    a   = torch.as_tensor(hp.a_tie,   device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    p   = torch.as_tensor(hp.p_tie,   device=v.device, dtype=v.dtype).clamp(1.0, 10.0)

    # SINGLE CHANGE vs 308: power-rational decay with exponent p_tie
    gap_p = torch.pow(gap.clamp(min=0.0) + eps, p)
    tau_p = torch.pow(tau, p)
    phi = a * (tau_p / (gap_p + tau_p + eps))  # in [0,a]

    c_mem = (u1 + gap * phi).clamp(0.0, 1.0)   # stays in [u1,u2] when a<=1

    # xs update (Design 208), driven by c_mem
    pos = torch.relu(c_mem - hp.gamma)
    neg = torch.relu(hp.gamma - c_mem)

    tau_sat = torch.as_tensor(hp.tau_sat, device=v.device, dtype=v.dtype).clamp(min=eps)
    p_sat   = torch.as_tensor(hp.p_sat,   device=v.device, dtype=v.dtype).clamp(min=0.5)

    frac = tau_sat / (neg + tau_sat)
    gate_sat = 1.0 - torch.pow(frac.clamp(0.0, 1.0), p_sat)

    beta_on   = hp.beta
    beta_off  = hp.beta * (1.0 + hp.eta)
    beta_hold = hp.beta * (1.0 + hp.eta_hold)

    y = pos / tau_sat
    bump_base = torch.square(y / (1.0 + y)) * torch.exp(-y)
    bump = xs * bump_base

    on_drive  = pos + hp.kappa_on * bump
    off_drive = (beta_off * neg) + (beta_hold * (hp.kappa * gate_sat))

    dxs = beta_on * (1.0 - xs) * on_drive - (xs + hp.epsilon) * off_drive

    # ===== GRADIENT SCALING (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (kept at best-known defaults from Design 51/67 lineage)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (unchanged)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (unchanged)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (same knobs)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),

    # ONE new knob: gentle, bounded skew of the in-window ramp (0 => symmetric)
    "ramp_skew": dict(type="uniform",     default=0.0,                   low=-0.8, high=0.8),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)              # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude: ONE small principled change vs Design 67
    # Use a smooth power-ratio warp (edge-flat) before quintic smootherstep.
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    # warp: t -> t_tilde = t^p / (t^p + (1-t)^q), with p fixed=2 and q controlled by ramp_skew
    ramp_skew = torch.as_tensor(hp.ramp_skew, device=v.device, dtype=v.dtype).clamp(-1.0, 1.0)
    p = torch.as_tensor(2.0, device=v.device, dtype=v.dtype)
    q = (2.0 * torch.exp(ramp_skew)).clamp_min(1.05)  # keep edge derivative ~0 at t=1

    tp = t.pow(p)
    oq = (1.0 - t).pow(q)
    t_tilde = tp / (tp + oq + 1e-12)

    # quintic smootherstep on warped coordinate (C^2, flat edges)
    s = t_tilde * t_tilde * t_tilde * (t_tilde * (t_tilde * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_310.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 302/305 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    # xl-gated tail shift (305)
    "tail_mu": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    # NEW (single change vs 305): self-limiting release amplitude at huge xl (303)
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate with xl-gated shift (305)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs - tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # NEW: self-limiting amplitude when xl is huge (303)
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_311.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.15,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.5,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.236, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=3.9e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=4.2e-3, low=1e-4, high=1.0),

    # Assist (Design-175 family)
    "eta":     dict(type="uniform",     default=1.6,   low=0.0,  high=2.0),
    "c_thr":   dict(type="uniform",     default=0.53,  low=0.50, high=0.95),
    "w":       dict(type="uniform",     default=0.015, low=0.005, high=0.25),
    "p_sat":   dict(type="log_uniform", default=500.0, low=0.3,  high=1e3),

    # Base decay exponent (as in 175)
    "nu":      dict(type="uniform",     default=2.0,   low=1.5,  high=6.0),

    # NEW (single conceptual change vs 175): high-pressure exponent boost
    # Effective exponent: nu + mu * (p/(p+p_sat)).  mu=0 reproduces 175.
    "mu":      dict(type="uniform",     default=0.0,   low=0.0,  high=8.0),

    "lr":      dict(type="log_uniform", default=0.79,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline Top-2 gradient backbone
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    pressure = (xl * xs).clamp_min(0.0)
    G *= pressure.unsqueeze(-1)

    # Assist: smooth violation gate + variable-exponent super-saturation
    c_thr = torch.as_tensor(hp.c_thr, device=v.device, dtype=v.dtype)
    w     = torch.as_tensor(hp.w,     device=v.device, dtype=v.dtype).clamp_min(1e-6)
    p_sat = torch.as_tensor(hp.p_sat, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    nu    = torch.as_tensor(hp.nu,    device=v.device, dtype=v.dtype).clamp_min(1.0001)
    mu    = torch.as_tensor(hp.mu,    device=v.device, dtype=v.dtype).clamp_min(0.0)

    z = ((c - c_thr) / w).clamp(-20.0, 20.0)
    gate = torch.sigmoid(z)

    denom = (pressure + p_sat).clamp_min(1e-6)
    s = (pressure / denom).clamp(0.0, 1.0)  # smoothly approaches 1 at high pressure

    # NEW vs 175: exponent increases with pressure (no tail floor; still -> 0 as p->inf)
    expn = (nu + mu * s).clamp(1.0001, 20.0)
    base = (p_sat / denom).clamp(1e-6, 1.0)
    p_eff = pressure * torch.pow(base, expn)

    assist = torch.zeros_like(G)
    assist.scatter_(1, top_idx[:, 1:2], 1.0)  # runner-up literal
    assist *= (hp.eta * c * gate * p_eff).unsqueeze(-1)

    G = G + assist

    # Baseline rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_312.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 310 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release (310)
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety (310)
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.12, low=0.0,  high=0.50),

    # Self-limiting amplitude at huge xl (310)
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    # NEW (single change vs 310): ultra-late, clause-local near-gamma window thickness
    "near_margin": dict(type="uniform", default=0.03, low=0.0, high=0.20),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # NEW: ultra-late near-gamma window (just below gamma)
    near_margin = torch.as_tensor(hp.near_margin, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    w_ng_lo = torch.sigmoid((c - (gamma - near_margin).clamp(0.0, 1.0)) / band_sharp)
    w_ng_hi = torch.sigmoid((gamma - c) / band_sharp)
    near_gamma = (w_ng_lo * w_ng_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate with xl-gated shift (310)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs - tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # self-limiting amplitude when xl is huge
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # SINGLE CHANGE vs 310: multiply by near_gamma to make release strictly late
    release = kappa * gate_xl * weak_band * near_gamma * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_313.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 310/312 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release (310/312)
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety (310/312)
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.12, low=0.0,  high=0.50),

    # Self-limiting amplitude at huge xl (310/312)
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    # Ultra-late near-gamma window thickness (312)
    "near_margin": dict(type="uniform", default=0.03, low=0.0, high=0.20),

    # NEW (single change vs 312): near-gamma window shape/peakedness
    "near_pow": dict(type="log_uniform", default=2.0, low=0.25, high=8.0),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # ultra-late near-gamma window (just below gamma)
    near_margin = torch.as_tensor(hp.near_margin, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    c0 = (gamma - near_margin).clamp(0.0, 1.0)
    w_ng_lo = torch.sigmoid((c - c0) / band_sharp)
    w_ng_hi = torch.sigmoid((gamma - c) / band_sharp)
    near_gamma = (w_ng_lo * w_ng_hi).clamp(0.0, 1.0)

    # NEW: shape the near-gamma corridor without moving its location
    near_pow = torch.as_tensor(hp.near_pow, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    near_gamma = near_gamma.pow(near_pow)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate with xl-gated shift
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs - tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # self-limiting amplitude when xl is huge
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # (same as 312, but with shaped near_gamma)
    release = kappa * gate_xl * weak_band * near_gamma * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_314.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (G) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (R) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # Baseline dxs
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # SINGLE CHANGE vs baseline: regime-aware xl growth (selective stability)
    # xl only grows/shrinks when the clause is in the "active/violated" regime (xs high).
    dxl = hp.alpha * (xs * (c - hp.delta))

    # ===== NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_315.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (kept from Design 25 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release (as in 25)
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry (two-sided, as in 25)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (as in 25)
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # SINGLE CHANGE vs Design 25: monotone edge-warp on the near-γ window
    # <1 softens/broadens window edges; >1 sharpens/selects more strongly.
    "win_edge_pow": dict(type="log_uniform", default=1.0, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # --- SINGLE CHANGE vs Design 25: edge-warp the window (monotone, bounded) ---
    win_edge_pow = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    window = window_raw.clamp_min(1e-12).pow(win_edge_pow)

    # In-window amplitude (quintic smootherstep, as in 25)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_316.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 310 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 310: flip the sign so high-xl clauses trigger tail release earlier (anti-starvation)
    # old(310): (xs_tail - xs - tail_mu * gate_xl)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # self-limiting amplitude when xl is huge
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_317.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 310 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    # xl-gated tail shift (anti-starvation, as in 316)
    "tail_mu": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    # keep baseline dxl
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 316: soften huge-xl damping to reduce late-stage starvation
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_norm = torch.sqrt(amp_base.clamp_min(0.0))

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_318.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from Design 315 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry (two-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (same knob name as 315, but used as logit-temperature)
    "win_edge_pow": dict(type="log_uniform", default=1.0, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # --- SINGLE CHANGE vs Design 315: logit-temperature warp of the window ---
    # window_raw in [0,1]; apply monotone bounded warp: sigmoid(logit(w)*p)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)
    window = torch.sigmoid(logit_w * win_p)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_319.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from Design 315 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry (two-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Reused knob: now warps the in-window coordinate t (logit-temperature)
    "win_edge_pow": dict(type="log_uniform", default=1.0, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # --- SINGLE CHANGE vs Design 318: do NOT warp window edges; warp t instead ---
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)

    # In-window amplitude (quintic smootherstep) with logit-temperature warp on t
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    tt = t.clamp(eps, 1.0 - eps)
    logit_t = torch.log(tt) - torch.log1p(-tt)
    t_warp = torch.sigmoid(logit_t * win_p)

    s = t_warp * t_warp * t_warp * (t_warp * (t_warp * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window_raw * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 51) + dead-zone fraction (Design 76)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping:
    # keep dead-zone win_tau (Design 76), but apply a fixed smooth warp + quintic smootherstep
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # NEW (single change vs Design 76): warp then smootherstep
    # warp: t2 -> tw = t2 / (t2 + (1-t2)^2)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    tw = t2 / (t2 + (1.0 - t2).pow(2) + eps)

    # quintic smootherstep (C^2, flat edges)
    s = tw * tw * tw * (tw * (tw * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_320.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 316 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.3866432561734922e-4,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.8,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=3000.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.0,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.55,    low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.55, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.05, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl
    "xl_norm": dict(type="log_uniform", default=3e4, low=1e3, high=1e6),

    "lr": dict(type="log_uniform", default=1.15, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 316: stronger self-limiting amplitude at huge xl
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_norm = amp_norm * amp_norm  # square to damp release more at very large xl

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_321.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 316 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,     low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,    low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415,    low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,    low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl
    "xl_norm": dict(type="log_uniform", default=15292.311320487264, low=1e3, high=1e6),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 316: stronger self-limiting amplitude at huge xl
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_norm = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_norm = amp_norm * amp_norm  # square to damp release more at very large xl

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_322.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 321 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl (now tunable exponent)
    "xl_norm": dict(type="log_uniform", default=15292.311320487264, low=1e3, high=1e6),
    "amp_p":   dict(type="uniform",     default=2.0,             low=0.5, high=4.0),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316/321)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 321: amp_norm uses tunable exponent (monotone, bounded)
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_norm = torch.pow(amp_base, amp_p)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_323.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: tie-aware monitor knobs (used ONLY for xs update)
    "tau_tie": dict(type="log_uniform", default=2e-2, low=1e-4, high=2e-1),
    "a_tie":   dict(type="uniform",     default=0.4,  low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)               # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== xl update (baseline) =====
    dxl = hp.alpha * (c - hp.delta)

    # ===== xs update (SINGLE CHANGE): tie-aware monitor c_xs =====
    # Per-literal unsatisfaction in [0,1]
    u = 0.5 * (1.0 - v_lit).clamp(-1.0, 1.0)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2), u1<=u2
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp_min(0.0)

    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp_min(1e-8)
    a = torch.as_tensor(hp.a_tie, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Smoothly increase the monitor toward u2 when the gap is small (near-tie).
    # Fixed exponent p=2 for sharpness without adding extra knobs.
    p = 2.0
    phi = a * torch.pow(tau / (gap + tau), p)  # in [0,a]
    c_xs = (u1 + gap * phi).clamp(0.0, 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c_xs - hp.gamma))

    # ===== Gradient scaling (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_324.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 321 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl
    "xl_norm": dict(type="log_uniform", default=15292.311320487264, low=1e3, high=1e6),

    # SINGLE CHANGE vs 321: positive floor for amp_norm (keeps release possible at xl→∞)
    "amp_floor": dict(type="log_uniform", default=0.02, low=1e-4, high=0.2),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316/321)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm with floor (bounded, monotone, tail-safe)
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_sq = amp_base * amp_base
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    amp_norm = (amp_floor + (1.0 - amp_floor) * amp_sq).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_325.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from Design 315 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry (two-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (logit-temperature)
    "win_edge_pow": dict(type="log_uniform", default=1.0, low=0.25, high=4.0),

    # NEW (single conceptual change vs 318): cap the warped logit to bound edge sharpness
    "win_logit_cap": dict(type="uniform", default=6.0, low=2.0, high=12.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided), with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    # SINGLE CHANGE vs 318: cap the warped logit (bounds edge sharpness / sensitivity)
    logit_w_warp = torch.clamp(logit_w * win_p, -cap, cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_326.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 321 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl (SINGLE CHANGE vs 321: new amp_norm family)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=5.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=1.0,  high=4.0),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316/321)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 321: log-space stretched-exponential amp_norm (monotone, bounded, stronger tail)
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_norm  = torch.log(xl_norm)
    t = torch.relu(log_xl - log_norm)  # 0 for xl<=xl_norm, grows for xl>xl_norm
    amp_norm = torch.exp(-torch.pow(t / amp_sigma, amp_p)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_327.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from Design 315 tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry (two-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (logit-temperature)
    "win_edge_pow": dict(type="log_uniform", default=1.0, low=0.25, high=4.0),

    # Cap for bounded edge sensitivity
    "win_logit_cap": dict(type="uniform", default=6.0, low=2.0, high=12.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    # SINGLE CHANGE vs Design 325: smooth bounded "soft-cap" instead of hard clamp
    # (preserves bounded edge sensitivity but removes non-smooth thresholding)
    logit_w_warp = cap * torch.tanh((logit_w * win_p) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_328.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 322 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl (322) + NEW: xl-conditional floor
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.01,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: 322 power-law + NEW xl-conditional floor (no effect when gate_xl≈0)
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    # tighten conditioning: floor turns on mainly when gate_xl is high
    floor_xl = (amp_floor * gate_xl * gate_xl).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_329.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over the tuned region used in 325/327)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":   dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap":  dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # SINGLE NEW DOF (the only change vs 327): xl-adaptive temperature for the window edges
    # Larger -> more softening for high-xl clauses (reduces brittle switching in the tail).
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # SINGLE CHANGE vs 327: make the edge warp xl-adaptive (soften for high-xl clauses)
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    win_p_eff = win_p / (1.0 + xl_temp * gate_xl)  # (M,)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 78)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 78)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 78)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 78)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single change): xl-conditioned widening of the below-gamma window
    # eff_margin = stag_margin * (1 + stag_margin_xl * gate_xl)
    "stag_margin_xl": dict(type="uniform", default=0.0, low=0.0, high=3.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (UNCHANGED)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    # SINGLE CHANGE: widen this window only for high-xl clauses
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    eff_margin = (stag_margin * (1.0 + stag_margin_xl * gate_xl)).clamp(0.0, 0.49)

    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - eff_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping (warp + quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    tw = t2 / (t2 + (1.0 - t2).pow(2) + eps)
    s = tw * tw * tw * (tw * (tw * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_330.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 322 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl (SINGLE CHANGE vs 322: log-xl Hill decay)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316/321/322)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 322: log-xl Hill amp_norm (1 up to xl_norm, then smooth monotone decay)
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_norm  = torch.log(xl_norm)
    t = torch.relu(log_xl - log_norm)
    amp_norm = (1.0 / (1.0 + torch.pow(t / amp_sigma, amp_p))).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_331.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window edge warp (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # SINGLE CHANGE vs 327: xl-adaptive *sharpening* of window edges (opposite of 329)
    "xl_edge_gain": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # SINGLE CHANGE vs 327: sharpen edges for high-xl clauses
    xl_edge_gain = torch.as_tensor(hp.xl_edge_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    win_p_eff = win_p * (1.0 + xl_edge_gain * gate_xl)  # (M,)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_332.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 328 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + xl-conditional floor
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.01,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + xl-conditional floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # CHANGE vs 328: floor activates ~linearly in gate_xl (not gate_xl^2)
    floor_xl = (amp_floor * gate_xl).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_333.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 329)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # CHANGE vs 329:
    # use a non-saturating, smooth log-xl excess (softplus) for temperature adaptation,
    # instead of gate_xl which saturates at 1 for very large xl.
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    s = (log_xl - log_thr) / xl_sharp
    xl_excess = F.softplus(s)  # ~0 below thr, grows ~linearly in log-xl above thr
    win_p_eff = win_p / (1.0 + xl_temp * xl_excess)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    sstep = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sstep.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_334.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + xl-conditional floor
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.01,            low=1e-6, high=0.1),

    # SINGLE CHANGE vs 332: delayed smooth ramp for floor activation in gate_xl
    # (protect head/mid by keeping floor ~off until gate_xl is sufficiently high)
    "gate_floor": dict(type="uniform", default=0.55, low=0.0, high=0.9),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + xl-conditional floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 332: delayed smoothstep ramp in gate_xl ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    t = ((gate_xl - gate_floor) / (1.0 - gate_floor)).clamp(0.0, 1.0)
    # smoothstep: 3t^2 - 2t^3 (monotone, C1)
    t = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * t).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_335.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 329)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # SINGLE NEW DOF vs 329:
    # apply xl-temp ONLY in the extreme tail: threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (used for release as in 329)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # SINGLE CHANGE vs 329: tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)
    gate_tail = torch.sigmoid((log_xl - log_thr_tail) / xl_sharp)

    win_p_eff = win_p / (1.0 + xl_temp * gate_tail)  # soften only for extreme-tail xl

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_336.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + xl-conditional floor
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.01,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 332: make floor independent of gate_xl to avoid double-gating
    # (release already multiplies gate_xl; this keeps the effective floor ~ gate_xl*amp_floor, not gate_xl^2)
    floor_xl = amp_floor
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_337.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329/331/333/335)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # SINGLE CHANGE (vs 333/335-style xl-temp): bound the softplus-of-log-xl excess
    # so xl-conditioning is smooth (not tail-only) but cannot over-soften (saturates).
    "xl_cap": dict(type="log_uniform", default=2.0, low=0.3, high=10.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (bounded 0..1)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # ===== SINGLE CHANGE: bounded xl-adaptive temperature =====
    # softplus(log-xl excess) gives smooth adaptation across xl;
    # tanh cap prevents unbounded over-softening at extreme xl.
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_cap = torch.as_tensor(hp.xl_cap, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    s = (log_xl - log_thr) / xl_sharp
    xl_excess = F.softplus(s)  # >=0
    xl_excess_bounded = torch.tanh(xl_excess / xl_cap)  # in [0,1)
    win_p_eff = win_p / (1.0 + xl_temp * xl_excess_bounded)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    sstep = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sstep.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_338.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329/331/333/335)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 329)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp (as in 335)
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    # SINGLE CHANGE vs 335: independent sharpness for tail-gate turn-on
    "xl_tail_sharp": dict(type="log_uniform", default=0.7, low=1e-1, high=5.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (used for release as in 329/335)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_tail_sharp = torch.as_tensor(hp.xl_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    # SINGLE CHANGE vs 335: tail gate uses its own sharpness
    gate_tail = torch.sigmoid((log_xl - log_thr_tail) / xl_tail_sharp)

    win_p_eff = win_p / (1.0 + xl_temp * gate_tail)  # soften only for extreme-tail xl

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_339.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.01,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 76) + ONE SMALL CHANGE HERE (see _grad_single)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude:
    # SAME as Design 76 except ONE CHANGE: apply quintic smootherstep to t2 before win_pow.
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # NEW vs Design 76: quintic smootherstep on t2
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_340.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 332 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + (now) clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,             low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046,            low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 336: clause-state-driven floor activation ---
    # Soft-OR of existing clause-state signals (no delayed gate_xl ramp; avoids squaring small gates).
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - push_up)).clamp(0.0, 1.0)
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_341.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 340 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533, low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456,low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771,low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # NEW (single-change): weak_band-only floor activation (soft threshold)
    "wb_floor_thr":   dict(type="uniform",     default=0.18,  low=0.0,  high=0.9),
    "wb_floor_sharp": dict(type="log_uniform", default=0.05,  low=1e-3, high=0.2),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 340: floor activates only when weak_band is genuinely “on” ---
    wb_thr   = torch.as_tensor(hp.wb_floor_thr,   device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    wb_sharp = torch.as_tensor(hp.wb_floor_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    floor_gate = torch.sigmoid((weak_band - wb_thr) / wb_sharp).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_342.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 329)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (used for release as in 329)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)
    gate_tail = torch.sigmoid((log_xl - log_thr_tail) / xl_sharp)

    # ===== SINGLE CHANGE vs 335: clause-state-conditioned xl-temp =====
    # Only soften the window when we are actually in the release regime.
    adapt_mask = (weak_band * window_raw).clamp(0.0, 1.0)
    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * adapt_mask)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_343.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 340 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313, low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533, low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 340: floor gate uses geometric-mean (sqrt soft-AND) instead of soft-OR ---
    floor_gate = torch.sqrt((weak_band * push_up).clamp(0.0, 1.0))
    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = (amp_pow + floor_xl * (1.0 - amp_pow)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_344.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329/333/335/337)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude + bounded excess (from 337)
    "xl_temp": dict(type="uniform",     default=1.0, low=0.0, high=5.0),
    "xl_cap":  dict(type="log_uniform", default=2.0, low=0.3, high=10.0),

    # SINGLE CHANGE vs 337: apply xl-temp only in a narrow band just below gamma
    # (distance-to-gamma ramp; keeps xl modulation localized, avoids global over-softening)
    "xl_dmax":   dict(type="uniform",     default=0.05, low=0.0,  high=0.25),
    "xl_dsharp": dict(type="log_uniform", default=0.01, low=1e-3, high=0.10),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space (0..1)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # ===== xl-adaptive temperature (bounded) =====
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_cap = torch.as_tensor(hp.xl_cap, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    s = (log_xl - log_thr) / xl_sharp
    xl_excess = F.softplus(s)  # >=0
    xl_excess_bounded = torch.tanh(xl_excess / xl_cap)  # in [0,1)

    # ===== SINGLE CHANGE vs 337: distance-to-gamma ramp for xl-temp =====
    # Apply softening only very near gamma (narrow slice of the release window).
    xl_dmax = torch.as_tensor(hp.xl_dmax, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_dsharp = torch.as_tensor(hp.xl_dsharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    d = (gamma - c).clamp(0.0, 1.0)  # distance below gamma
    near_gamma_slice = torch.sigmoid((xl_dmax - d) / xl_dsharp)  # ~1 if d < dmax, else ~0

    win_p_eff = win_p / (1.0 + xl_temp * xl_excess_bounded * near_gamma_slice)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    sstep = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sstep.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_345.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 340 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,    low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # SINGLE NEW KNOB (one-change ablation vs 340): soften/weight push_up contribution in floor_gate
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 340: soft mixing weight on push_up inside the floor soft-OR ---
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_346.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 329)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)
    gate_tail = torch.sigmoid((log_xl - log_thr_tail) / xl_sharp)

    # ===== SINGLE CHANGE vs 342: broaden + progress-condition xl-temp activation =====
    # From: adapt_mask = weak_band * window_raw
    # To:   adapt_mask = sqrt(weak_band * window_raw) * push_up
    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up
    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * adapt_mask)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_347.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 340 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,    low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight (kept), now used in an xl-adaptive way
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 345: make push_up mixing weight smoothly xl-adaptive ---
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_mix_eff = (floor_mix * gate_xl).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_348.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-clause persistence / stall accumulator (0..1)
    "xt": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    # NEW: persistence time-constant for stall accumulator
    "tau": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xt = vars["xt"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)
    gate_tail = torch.sigmoid((log_xl - log_thr_tail) / xl_sharp)

    # Instantaneous stall signal (same as 346’s broadened adapt mask)
    stall_sig = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    # NEW: persistence-based gate (EMA): xt tracks how long we stay in stall regime
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    dxt = tau * (stall_sig - xt)

    # Temperature only after persistence (targets tail stalls)
    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * xt)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxt = -dxt * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xt": dxt}


==> anc/data/campaign/solvers/solver_349.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW (single principled change vs 347): smoothed xl-gate state for floor mixing
    "gxl": dict(init=lambda s: torch.zeros(s),
                shape=("B", "M"),
                bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (copied from 347 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242,   low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight (xl-adaptive via smoothed gate)
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # NEW: smoothing rate for gxl tracking of gate_xl (smaller = smoother/less brittle)
    "tau_gxl": dict(type="log_uniform", default=5.0, low=0.1, high=50.0),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v   = vars["v"]
    xl  = vars["xl"]
    xs  = vars["xs"]
    gxl = vars["gxl"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # NEW: smooth the xl gate for the floor-mix coupling
    tau_gxl = torch.as_tensor(hp.tau_gxl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    dgxl = tau_gxl * (gate_xl - gxl)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # (same as 347) soft-OR floor gate, but floor_mix is now gated by *smoothed* gxl
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_mix_eff = (floor_mix * gxl).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":   -dv   * scale,
        "xl":  -dxl  * scale,
        "xs":  -dxs  * scale,
        "gxl": -dgxl * scale,
    }


==> anc/data/campaign/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 78)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 78)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 78)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 78)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single change): bidirectional xl-conditioning of below-γ window width
    # eff_margin = stag_margin * clamp(1 + stag_margin_xl*(2*gate_xl-1), [0.5, 1.5])
    "stag_margin_xl": dict(type="uniform", default=0.0, low=0.0, high=1.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-eff_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # SINGLE CHANGE vs Design 78: bidirectional margin modulation (hard wider, easy narrower) with tight caps
    stag_margin_xl = torch.as_tensor(hp.stag_margin_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    mult = (1.0 + stag_margin_xl * (2.0 * gate_xl - 1.0)).clamp(0.5, 1.5)
    eff_margin = (stag_margin * mult).clamp(0.0, 0.49)

    c0 = (gamma - eff_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping (warp + quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    tw = t2 / (t2 + (1.0 - t2).pow(2) + eps)
    s = tw * tw * tw * (tw * (tw * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_350.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Tie-aware monitor for dxs (localized to near-gamma-from-below)
    "tau_tie":   dict(type="log_uniform", default=0.017, low=1e-3, high=2e-1),
    "g0":        dict(type="log_uniform", default=0.08,  low=1e-3, high=1.0),
    "kappa_tie": dict(type="log_uniform", default=0.06,  low=1e-3, high=5e-1),
    "u_floor":   dict(type="log_uniform", default=0.02,  low=1e-4, high=2e-1),

    # Near-γ (from below) slice for activating tie smoothing
    "ng_dmax":   dict(type="uniform",     default=0.05,  low=0.0,  high=0.25),
    "ng_dsharp": dict(type="log_uniform", default=0.01,  low=1e-3, high=1e-1),

    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c_hard = unsat_top[:, 0].clamp(0.0, 1.0)                 # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Baseline xl update =====
    dxl = hp.alpha * (c_hard - hp.delta)

    # ===== SINGLE MODIFICATION vs baseline: dxs uses a near-γ, tie-aware monitor =====
    # u in [0,1], smaller is better
    u = (0.5 * (1.0 - v_lit)).clamp(0.0, 1.0)  # (M,3)

    # best two u's (tie detection)
    u2best, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u2best[:, 0]
    u2 = u2best[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)

    # gap normalized; u_floor stabilizes near u1,u2~0 (Design 232 idea)
    u_floor = torch.as_tensor(hp.u_floor, device=v.device, dtype=v.dtype)
    denom = (u1 + u2 + u_floor).clamp_min(eps)
    g_mag = (gap / denom).clamp(0.0, 1.0)

    g0 = torch.as_tensor(hp.g0, device=v.device, dtype=v.dtype)
    kappa_tie = torch.as_tensor(hp.kappa_tie, device=v.device, dtype=v.dtype).clamp_min(eps)
    w_tie = torch.sigmoid((g0 - g_mag) / kappa_tie).clamp(0.0, 1.0)  # high when near-tie

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    ng_dmax = torch.as_tensor(hp.ng_dmax, device=v.device, dtype=v.dtype).clamp_min(0.0)
    ng_dsharp = torch.as_tensor(hp.ng_dsharp, device=v.device, dtype=v.dtype).clamp_min(eps)

    d = (gamma - c_hard)  # >0 below gamma
    below = torch.sigmoid(d / ng_dsharp)                      # ~1 only when below gamma
    d_pos = torch.relu(d)                                     # distance below gamma
    near = torch.sigmoid((ng_dmax - d_pos) / ng_dsharp)       # ~1 only if just below gamma

    smooth_w = (w_tie * below * near).clamp(0.0, 1.0)

    tau = torch.as_tensor(hp.tau_tie, device=v.device, dtype=v.dtype).clamp_min(eps)
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)

    c_mem = (c_hard + smooth_w * (c_soft - c_hard)).clamp(0.0, 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - gamma))

    # ===== Gradient scaling (baseline style) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_351.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (copied from 347 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242,   low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight (kept)
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # NEW (single change vs 347): leaky xl->floor_mix coupling (0 recovers 347; small >0 improves robustness)
    "mix_leak": dict(type="uniform", default=0.08, low=0.0, high=0.5),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 347: leaky xl-adaptive floor-mix (no lag state) ---
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    mix_leak  = torch.as_tensor(hp.mix_leak,  device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_mix_eff = (floor_mix * (mix_leak + (1.0 - mix_leak) * gate_xl)).clamp(0.0, 1.0)

    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_352.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 325/327/329)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 329)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    # SINGLE CHANGE vs 346: smooth power shaping for tail-gate activation (more tail-only, less brittle)
    "tail_pow": dict(type="uniform", default=3.0, low=1.0, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    # ===== SINGLE CHANGE vs 346: power-shaped tail gate (uses same xl_sharp; avoids 338-style brittleness) =====
    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)  # in (0,1), more tail-only as tail_pow increases

    # Broaden + progress-condition xl-temp activation (as in 346)
    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up
    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * adapt_mask)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)  # smootherstep

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_353.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 347 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,    low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # NEW (single change vs 347): lower-floor on xl-gate ONLY for floor_mix coupling
    # gate_xl_floor = gate_xl + gate_floor*(1-gate_xl)
    "gate_floor": dict(type="uniform", default=0.05, low=0.0, high=0.5),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # NEW: debrittle floor-mix coupling by flooring the xl gate (no new state, instantaneous)
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_xl_floor = (gate_xl + gate_floor * (1.0 - gate_xl)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_354.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 352)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (as in 352)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    # Tail-only gate shaping (from 352)
    "tail_pow": dict(type="uniform", default=3.0, low=1.0, high=6.0),

    # SINGLE CHANGE vs 352: tunable power on instantaneous stall/adapt mask (default recovers sqrt)
    "adapt_pow": dict(type="log_uniform", default=0.5, low=0.25, high=4.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    # Power-shaped tail gate
    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    # ===== SINGLE CHANGE vs 352: power-shape the instantaneous stall/adapt mask =====
    adapt_pow = torch.as_tensor(hp.adapt_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    adapt_base = (weak_band * window_raw).clamp(0.0, 1.0)
    adapt_mask = adapt_base.pow(adapt_pow) * push_up

    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * adapt_mask)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_355.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 353 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # xl-floor for debrittling the floor-mix coupling
    "gate_floor": dict(type="uniform", default=0.05, low=0.0, high=0.5),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + clause-state-driven floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # ===== SINGLE CHANGE vs 353: alternative (more selective) debrittling floor on xl-gate =====
    # 353 used: gate_xl_floor = gate_xl + gate_floor*(1-gate_xl)
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_xl_floor = (gate_xl + gate_floor * torch.pow(1.0 - gate_xl, 2.0)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_356.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 352)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    # SINGLE CHANGE vs 352: replace power-shaped tail gate with shifted sigmoid (less brittle, more tail-safe)
    "tail_shift": dict(type="uniform", default=1.0, low=0.0, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    # SINGLE CHANGE vs 352: shifted sigmoid tail gate (no power)
    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_shift = torch.as_tensor(hp.tail_shift, device=v.device, dtype=v.dtype).clamp_min(0.0)
    gate_tail = torch.sigmoid(s_tail - tail_shift)

    # Broaden + progress-condition xl-temp activation (as in 352)
    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up
    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * adapt_mask)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_357.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 353 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # Debrittling floor on xl-gate (as in 353)
    "gate_floor": dict(type="uniform", default=0.05, low=0.0, high=0.5),

    # NEW (single change vs 353): power/temperature shaping of the complement in gate_xl_floor
    # 353 is recovered at gate_pow = 1.0; 355 corresponded to a more selective p=2.0 and regressed.
    "gate_pow": dict(type="uniform", default=0.7, low=0.25, high=1.25),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 353: power-shaped complement in the gate_xl floor ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_xl_floor = (gate_xl + gate_floor * torch.pow(1.0 - gate_xl, gate_pow)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_358.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (carry over tuned region used in 352)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),

    # Tail-only xl-temp threshold = xl_tail_mult * xl_thr
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    # SINGLE CHANGE vs 352: finite-support (smootherstep) tail gate with its own log-width
    "tail_width": dict(type="log_uniform", default=2.0, low=0.25, high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    # ===== SINGLE CHANGE vs 352: finite-support smootherstep tail gate =====
    # u=0 for log_xl<=log_thr_tail; u=1 for log_xl>=log_thr_tail+tail_width
    tail_width = torch.as_tensor(hp.tail_width, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    u = ((log_xl - log_thr_tail) / tail_width).clamp(0.0, 1.0)
    gate_tail = u * u * u * (u * (u * 6.0 - 15.0) + 10.0)  # quintic smootherstep

    # Broaden + progress-condition xl-temp activation
    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up
    win_p_eff = win_p / (1.0 + xl_temp * gate_tail * adapt_mask)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_359.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 353 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # Debrittling floor on xl-gate ONLY for floor_mix coupling
    "gate_floor": dict(type="uniform", default=0.05, low=0.0, high=0.5),

    # NEW (single change vs 353): suppress added floor at moderate/high gate_xl
    # gate_xl_floor = gate_xl + gate_floor * (1-gate_xl)/(1 + gate_tau*gate_xl)
    "gate_tau": dict(type="uniform", default=0.5, low=0.0, high=1.0),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 353: suppressed floor mapping ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tau   = torch.as_tensor(hp.gate_tau,   device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_xl_floor = (gate_xl + gate_floor * (1.0 - gate_xl) / (1.0 + gate_tau * gate_xl)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 76/81)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping:
    # ONE change vs Design 81: apply fixed rational warp AFTER quintic smootherstep (smootherstep -> warp).
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # NEW: fixed warp after smoothing
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_360.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (tuned region used in prior strong designs)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,  low=1e-4, high=1.0),

    # Bounded, gated release (as in the 352/354/356/358 family)
    "kappa":      dict(type="uniform",     default=0.997187430001158,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=6.0, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp": dict(type="uniform", default=1.0, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),
    "tail_pow": dict(type="uniform", default=3.0, low=1.0, high=6.0),

    # SINGLE CHANGE (tail-safe, monotone cap): cap temperature influence to avoid over-suppression
    "temp_cap": dict(type="uniform", default=5.0, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.151158655354217, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    # SINGLE CHANGE: cap temperature influence (monotone, smooth, no cutoff/shift)
    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl = (xl_temp * gate_tail * adapt_mask)
    temp_infl = torch.minimum(temp_infl, temp_cap)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_361.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 353 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132, low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385, low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate (as in 353)
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # NEW (single change vs 353): power/temperature shaping of the complement in gate_xl_floor
    # 353 is recovered at gate_pow = 1.0; 355 corresponded to a more selective p=2.0 and regressed.
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 353: power-shaped complement in the gate_xl floor ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_xl_floor = (gate_xl + gate_floor * torch.pow(1.0 - gate_xl, gate_pow)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_362.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 353 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,    low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Reused name (was power in 361): here it damps the floor contribution as gate_xl rises
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.0, high=3.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR mix weight
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 361: damped complement warp for gate_xl_floor ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    u = (1.0 - gate_xl).clamp(0.0, 1.0)
    u_warp = (u / (1.0 + gate_pow * gate_xl)).clamp(0.0, 1.0)
    gate_xl_floor = (gate_xl + gate_floor * u_warp).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_363.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 321 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # SINGLE CHANGE vs 326: new bounded amp_norm family (smooth-knee Hill in log-xl + small c-coupled floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign as in 316/321)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # === SINGLE CHANGE vs 326: smooth-knee Hill decay in log-xl with small c-coupled floor ===
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee; ~0 below, ~x above
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # floor shrinks as c->0 (reduces late-stage over-release when dv is tiny)
    amp_floor_eff = (amp_floor * (c / gamma)).clamp(0.0, 0.95)
    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_364.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 361 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549,  low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping (as in 361)
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # NEW (single change vs 361): gate-dependent interpolation to delay fractional-power regime
    # p_eff(g) = 1 - (1-gate_pow)*g^gate_t  => p_eff(0)=1 (linear), p_eff(1)=gate_pow
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 361: gate-dependent complement power ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    p_eff = (1.0 - (1.0 - gate_pow) * torch.pow(gate_xl, gate_t)).clamp(1e-3, 4.0)
    gate_xl_floor = (gate_xl + gate_floor * torch.pow(1.0 - gate_xl, p_eff)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_365.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 321 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3321119651870279,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # === smooth-knee Hill decay in log-xl + floor (SINGLE CHANGE vs 363: new floor coupling) ===
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # ~0 below knee; ~x above
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # CHANGED: floor depends on position within weak-band window (eta..gamma), not on c/gamma
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    amp_floor_eff = (amp_floor * t).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_366.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 361 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,    low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,  low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping (as in 361)
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # NEW (single change vs 361): temperature-smoothed offset for complement warp
    # Prevents singular slope at gate_xl->1 while keeping endpoints and concavity control.
    "gate_tau": dict(type="log_uniform", default=0.02, low=1e-4, high=0.5),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 361: offset-power complement warp for gate_xl_floor ---
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_tau   = torch.as_tensor(hp.gate_tau,   device=v.device, dtype=v.dtype).clamp_min(1e-8)

    # Normalized offset-power: comp(0)=1, comp(1)=0, finite slope at g->1
    one_minus = (1.0 - gate_xl).clamp(0.0, 1.0)
    num = torch.pow(one_minus + gate_tau, gate_pow) - torch.pow(gate_tau, gate_pow)
    den = torch.pow(1.0 + gate_tau, gate_pow) - torch.pow(gate_tau, gate_pow)
    comp = (num / den.clamp_min(1e-12)).clamp(0.0, 1.0)

    gate_xl_floor = (gate_xl + gate_floor * comp).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_367.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # CHANGED (window-safe): eta = eta_frac * gamma, so eta < gamma always
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),

    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # CHANGED: floor coupling uses stable window-normalized coordinate with guaranteed eta<gamma
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    amp_floor_eff = (amp_floor * t).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_368.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 355 tuned region)
    "alpha":   dict(type="log_uniform", default=11.235688545467662,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.065836370860744,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2819943585895177,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011935294338683,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008499622412916972, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.021103039084417227,  low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0149193688089313,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=1000.3796589090533,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.025190326911722,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.33545291056844456, low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.0631761859969521,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.09088502600125771, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5307996641843192,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10683792079112468, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.42418219271682006, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=10086.845894852242,  low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.7527681875518892,  low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009278703549877046, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=1.0, low=0.0, high=1.0),

    # xl-floor for debrittling the floor-mix coupling
    "gate_floor": dict(type="uniform", default=0.05, low=0.0, high=0.5),

    # NEW (single change vs 355): interpolate linear vs quadratic complement
    # rho=1 => 355 behavior; rho=0 => 353 behavior
    "gate_quad": dict(type="uniform", default=0.85, low=0.0, high=1.0),

    "lr": dict(type="log_uniform", default=2.98620780605473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + clause-state-driven floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs 355: interpolate linear/quadratic complement in gate_xl_floor ----
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_quad  = torch.as_tensor(hp.gate_quad,  device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    u = (1.0 - gate_xl).clamp(0.0, 1.0)
    u_mix = ((1.0 - gate_quad) * u + gate_quad * u * u).clamp(0.0, 1.0)
    gate_xl_floor = (gate_xl + gate_floor * u_mix).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_369.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363/367 region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),

    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # SINGLE CHANGE vs 367: floor coupling reverts to c/gamma (as in 363), still bounded
    amp_floor_eff = (amp_floor * (c / gamma)).clamp(0.0, 0.95)
    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_37.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 78/86 backbone)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 78)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (fixed edges)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 78)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single change): xl-conditioned effective denom for t-mapping inside the fixed window.
    # For high-xl clauses, we shrink denom (bounded) so t rises faster -> earlier/higher amp within window.
    "win_denom_xl": dict(type="uniform", default=0.0, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (fixed)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (fixed edges)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping (warp + quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)

    # SINGLE CHANGE: xl-conditioned effective denom for t (bounded)
    win_denom_xl = torch.as_tensor(hp.win_denom_xl, device=v.device, dtype=v.dtype).clamp_min(0.0)
    # denom_mult in [1, 2.5] so hard clauses can shrink denom by up to 2.5x
    denom_mult = (1.0 + win_denom_xl * gate_xl).clamp(1.0, 2.5)
    t = ((c - c0) / denom * denom_mult).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    tw = t2 / (t2 + (1.0 - t2).pow(2) + eps)
    s = tw * tw * tw * (tw * (tw * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_370.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 361 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549,  low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # Gate-dependent interpolation shape control
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Debrittling floor on xl-gate with gate-dependent complement power
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs design 364: smoothstep-warp the interpolation schedule ---
    # u = g^t ; S(u)=u^2(3-2u) ; p_eff = 1 - (1-gate_pow)*S
    u = torch.pow(gate_xl, gate_t).clamp(0.0, 1.0)
    S = (u * u * (3.0 - 2.0 * u)).clamp(0.0, 1.0)
    p_eff = (1.0 - (1.0 - gate_pow) * S).clamp(1e-3, 4.0)

    gate_xl_floor = (gate_xl + gate_floor * torch.pow(1.0 - gate_xl, p_eff)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_371.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),

    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # window-normalized coordinate
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 367: concave (early-strong) floor coupling inside the safe window
    amp_floor_eff = (amp_floor * torch.sqrt(t)).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_372.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 361 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # 364 schedule parameter (kept)
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    # NEW (single change vs 364): mid-only exponent modulation; tail (g->1) unchanged
    "gate_t2":  dict(type="uniform", default=0.0, low=-4.0, high=6.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Debrittling floor on xl-gate
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # --- SINGLE CHANGE vs design 364: exponent modulation t_eff = t + t2*(1-g) ---
    gate_t2 = torch.as_tensor(hp.gate_t2, device=v.device, dtype=v.dtype)
    t_eff = (gate_t + gate_t2 * (1.0 - gate_xl)).clamp(1e-6, 12.0)

    g_safe = gate_xl.clamp(1e-6, 1.0)
    p_eff = (1.0 - (1.0 - gate_pow) * torch.pow(g_safe, t_eff)).clamp(1e-3, 4.0)

    gate_xl_floor = (gate_xl + gate_floor * torch.pow((1.0 - gate_xl).clamp(0.0, 1.0), p_eff)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_373.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma, so eta < gamma always
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),

    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # NEW: convex/late-acting floor within safe window (>=1 => not early-strong)
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # window-normalized coordinate with guaranteed eta<gamma
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)

    # SINGLE PRINCIPLED CHANGE vs 367: convex, late-acting floor coupling
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_floor_eff = (amp_floor * torch.pow(t, floor_pow)).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_374.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 361 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549,  low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # Gate-dependent interpolation shape control
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Debrittling floor on xl-gate with gate-dependent complement power
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # Smoothstep-warp schedule
    u = torch.pow(gate_xl, gate_t).clamp(0.0, 1.0)
    S = (u * u * (3.0 - 2.0 * u)).clamp(0.0, 1.0)

    # SINGLE CHANGE vs design 370:
    # reverse interpolation so p_eff goes gate_pow -> 1 as gate_xl increases,
    # reducing late-time floor amplification at huge xl.
    p_eff = (gate_pow + (1.0 - gate_pow) * S).clamp(1e-3, 4.0)

    gate_xl_floor = (gate_xl + gate_floor * torch.pow(1.0 - gate_xl, p_eff)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_375.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma, so eta < gamma always
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),

    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # Convex/late control (>=1), applied after smoothstep
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # window-normalized coordinate with guaranteed eta<gamma
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)

    # SINGLE CHANGE vs design 373: smoothstep-shaped in-window floor coupling (slower early, bounded)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)  # smoothstep
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_floor_eff = (amp_floor * torch.pow(s, floor_pow)).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_376.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 361 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549,  low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # Gate-dependent interpolation shape control
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    # SINGLE NEW PARAM (for the single code change below)
    # boosts complement-floor only in mid gate_xl (peaks at gate_xl=0.5, vanishes at 0 and 1)
    "mid_boost": dict(type="uniform", default=1.0, low=0.0, high=4.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Debrittling floor on xl-gate with gate-dependent complement power
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # Smoothstep-warp schedule (as in 374)
    u = torch.pow(gate_xl, gate_t).clamp(0.0, 1.0)
    S = (u * u * (3.0 - 2.0 * u)).clamp(0.0, 1.0)

    # Reversed interpolation (374): p_eff goes gate_pow -> 1 as gate_xl increases
    p_eff = (gate_pow + (1.0 - gate_pow) * S).clamp(1e-3, 4.0)

    # --- SINGLE CHANGE vs design 374 ---
    # Add a smooth mid-gate bump to the complement term to help N~640+ without affecting gate_xl~1 tail.
    mid_boost = torch.as_tensor(hp.mid_boost, device=v.device, dtype=v.dtype).clamp_min(0.0)
    bump = (1.0 + mid_boost * (4.0 * gate_xl * (1.0 - gate_xl))).clamp_min(1.0)

    gate_xl_floor = (gate_xl + gate_floor * bump * torch.pow(1.0 - gate_xl, p_eff)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_377.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma, so eta < gamma always
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry: convex power + small linear term (late-but-not-too-late)
    "floor_pow":      dict(type="uniform", default=2.0,  low=1.0, high=6.0),
    "floor_lin_frac": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # window-normalized coordinate with guaranteed eta<gamma
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 373: convex power + small linear component (controls onset without concavity)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_lin_frac = torch.as_tensor(hp.floor_lin_frac, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape = (floor_lin_frac * t + (1.0 - floor_lin_frac) * torch.pow(t, floor_pow)).clamp(0.0, 1.0)
    amp_floor_eff = (amp_floor * shape).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_378.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 374)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549,  low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4239059788187218,  low=0.0,  high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # Gate-dependent interpolation shape control
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # gate_xl_floor with reversed p_eff (as in 374)
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # SINGLE CHANGE vs design 374:
    # use a concave warp u = 1 - (1-gate_xl)^gate_t (instead of gate_xl^gate_t)
    # so p_eff approaches 1 earlier at intermediate xl (less mid-xl floor amplification),
    # while keeping endpoints and huge-xl behavior (p_eff->1) intact.
    u = (1.0 - torch.pow((1.0 - gate_xl).clamp(0.0, 1.0), gate_t)).clamp(0.0, 1.0)
    S = (u * u * (3.0 - 2.0 * u)).clamp(0.0, 1.0)

    p_eff = (gate_pow + (1.0 - gate_pow) * S).clamp(1e-3, 4.0)
    gate_xl_floor = (gate_xl + gate_floor * torch.pow((1.0 - gate_xl).clamp(0.0, 1.0), p_eff)).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_379.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363 tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma, so eta < gamma always
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4154137870756087, low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry (as in 377): convex power + small linear term
    "floor_pow":      dict(type="uniform", default=2.0,  low=1.0, high=6.0),
    "floor_lin_frac": dict(type="uniform", default=0.12, low=0.0, high=0.50),

    # NEW (single change driver): hinge-like early saturation for the floor shape
    # shape := clamp(shape0 / floor_tau, 0, 1); smaller => earlier full floor inside window
    "floor_tau": dict(type="uniform", default=0.80, low=0.30, high=1.00),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (anti-starvation sign)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)  # smooth knee
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # window-normalized coordinate with guaranteed eta<gamma
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs 377: hinge-like early-saturating floor coupling ----
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_lin_frac = torch.as_tensor(hp.floor_lin_frac, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_tau = torch.as_tensor(hp.floor_tau, device=v.device, dtype=v.dtype).clamp(1e-3, 1.0)

    shape0 = (floor_lin_frac * t + (1.0 - floor_lin_frac) * torch.pow(t, floor_pow)).clamp(0.0, 1.0)
    shape = (shape0 / floor_tau).clamp(0.0, 1.0)  # earlier full floor when floor_tau < 1

    amp_floor_eff = (amp_floor * shape).clamp(0.0, 0.95)
    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (same params as 83)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping:
    # ONE change vs Design 83: apply win_pow BEFORE the fixed rational warp
    # (smootherstep -> power -> warp) instead of (smootherstep -> warp -> power).
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    sp = s.pow(win_pow)  # moved earlier

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = sp / (sp + (1.0 - sp).pow(2) + eps)  # warp after power

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    amp = win_floor + (1.0 - win_floor) * sw

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_380.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (tuned region used in prior strong designs)
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release (as in the 352/354/356/358 family)
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,  low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872, low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998, low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp": dict(type="uniform", default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766, low=1.0, high=100.0),
    "tail_pow": dict(type="uniform", default=3.0315002578028385, low=1.0, high=6.0),

    # SINGLE CHANGE (tail-safe, monotone cap): cap temperature influence to avoid over-suppression
    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    # SINGLE CHANGE: cap temperature influence (monotone, smooth, no cutoff/shift)
    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl = (xl_temp * gate_tail * adapt_mask)
    temp_infl = torch.minimum(temp_infl, temp_cap)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_381.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (tuned region used in prior strong designs)
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,   low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358,  low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,    low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    # Tail-safe, monotone cap on temperature influence
    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    # SINGLE CHANGE vs design 380: remove sqrt so modulation is tighter to the near-γ window
    adapt_mask = ((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl = (xl_temp * gate_tail * adapt_mask)
    temp_infl = torch.minimum(temp_infl, temp_cap)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_382.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single principled change): bounded multiplicative boost for dxs
    # boost = 1 + mem_eta * sigmoid((c-gamma)/mem_kappa) * (1-xs)
    "mem_eta":   dict(type="log_uniform", default=0.5,  low=1e-2, high=10.0),
    "mem_kappa": dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    dxl = hp.alpha * (c - hp.delta)

    # NEW: structure-preserving, bounded multiplicative boost for xs updates
    mem_kappa = torch.as_tensor(hp.mem_kappa, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    mem_eta = torch.as_tensor(hp.mem_eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    viol_gate = torch.sigmoid((c - hp.gamma) / mem_kappa)              # ~0 satisfied, ~1 violated
    boost = 1.0 + mem_eta * viol_gate * (1.0 - xs)                     # strongest when violated & xs low

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma)) * boost

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_383.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (tuned region used in prior strong designs)
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release (as in the 352/354/356/358 family)
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    # Cap parameter (kept the same; only the cap *law* changes)
    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    # SINGLE CHANGE vs design 380: smooth, monotone saturating cap (no hard clamp kink)
    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_384.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from 372 tuned region)
    "alpha":   dict(type="log_uniform", default=11.262989707496319,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=42.051384654748354,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28199437260627747,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08011359077072285,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008130244896113255,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.026918229763201205,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9833248110712547,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=988.3894443869891,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.001713672791543,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.3350345430695834,  low=0.0,  high=0.49),
    "band_sharp": dict(type="log_uniform", default=0.06324478686463281, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.08359360369577766, low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5299413116940794,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.1011292859873549, low=1e-3, high=0.20),

    # xl-gated tail shift
    "tail_mu": dict(type="uniform", default=0.4239059788187218, low=0.0, high=0.50),

    # Self-limiting amplitude at huge xl + clause-state-driven floor
    "xl_norm":   dict(type="log_uniform", default=9251.105699614132,     low=1e3,  high=1e6),
    "amp_p":     dict(type="uniform",     default=1.6342303128218385,   low=0.5,  high=4.0),
    "amp_floor": dict(type="log_uniform", default=0.009282858116020544, low=1e-6, high=0.1),

    # Soft-OR mix weight
    "floor_mix": dict(type="uniform", default=0.9999993561554852, low=0.0, high=1.0),

    # Debrittling floor on xl-gate
    "gate_floor": dict(type="uniform", default=0.04999598639926169, low=0.0, high=0.5),

    # Fractional-power complement shaping
    "gate_pow": dict(type="uniform", default=0.6954480847223247, low=0.25, high=1.25),

    # 364 schedule parameter (kept)
    "gate_t":   dict(type="uniform", default=2.0, low=0.25, high=6.0),

    # mid-only exponent modulation; tail (g->1) unchanged
    "gate_t2":  dict(type="uniform", default=0.0, low=-4.0, high=6.0),

    # NEW: mid-boost for complement term (0 at g=0,1; peak at g=0.5)
    "gate_hump": dict(type="uniform", default=0.8, low=0.0, high=3.0),

    "lr": dict(type="log_uniform", default=2.98627314126861, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma
    eta        = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(0.0, 0.99)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = (torch.relu(xs_star - xs) / xs_star).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: power-law decay + floor
    xl_norm = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_p   = torch.as_tensor(hp.amp_p,   device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_base = (xl_norm / (xl_norm + xl.clamp_min(0.0))).clamp(0.0, 1.0)
    amp_pow  = torch.pow(amp_base, amp_p)

    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Soft-OR floor gate with xl-adaptive mix
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # Debrittling floor on xl-gate
    gate_floor = torch.as_tensor(hp.gate_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_pow   = torch.as_tensor(hp.gate_pow,   device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gate_t     = torch.as_tensor(hp.gate_t,     device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # exponent modulation t_eff = t + t2*(1-g)
    gate_t2 = torch.as_tensor(hp.gate_t2, device=v.device, dtype=v.dtype)
    t_eff = (gate_t + gate_t2 * (1.0 - gate_xl)).clamp(1e-6, 12.0)

    g_safe = gate_xl.clamp(1e-6, 1.0)
    p_eff = (1.0 - (1.0 - gate_pow) * torch.pow(g_safe, t_eff)).clamp(1e-3, 4.0)

    # --- SINGLE CHANGE vs design 372: mid-boosted complement shaping for gate_xl_floor ---
    # u_mid_boost = 1 + hump * 4*g*(1-g)  (==1 at endpoints; peaks at 1+hump at g=0.5)
    gate_hump = torch.as_tensor(hp.gate_hump, device=v.device, dtype=v.dtype).clamp(0.0, 10.0)
    hump = (1.0 + gate_hump * (4.0 * gate_xl * (1.0 - gate_xl))).clamp(1.0, 1.0 + gate_hump)
    u = (1.0 - gate_xl).clamp(0.0, 1.0)
    u_warp = (torch.pow(u, p_eff) * hump).clamp(0.0, 1.0)
    gate_xl_floor = (gate_xl + gate_floor * u_warp).clamp(0.0, 1.0)

    floor_mix_eff = (floor_mix * gate_xl_floor).clamp(0.0, 1.0)
    floor_gate = (1.0 - (1.0 - weak_band) * (1.0 - floor_mix_eff * push_up)).clamp(0.0, 1.0)

    floor_xl = (amp_floor * floor_gate).clamp(0.0, 1.0)
    amp_norm = ((1.0 - floor_xl) * amp_pow + floor_xl).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_385.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from 363/367 region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),

    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,              low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,              low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,             low=0.0,  high=0.25),

    # NEW (single change driver): mix floor coupling toward full floor when gate_xl is high
    # 0 => original amp_floor*(c/gamma); 1 => amp_floor when gate_xl=1
    "floor_xl_mix": dict(type="uniform", default=0.35, low=0.0, high=1.0),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_norm: smooth-knee Hill decay in log-xl + floor
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # ---- SINGLE CHANGE vs design 369: xl-gated mixing into the floor coupling ----
    # base = c/gamma (369); when gate_xl is high, tilt multiplier toward 1 to avoid starvation at lower-band c
    floor_xl_mix = torch.as_tensor(hp.floor_xl_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    base = (c / gamma).clamp(0.0, 1.0)
    mult = (base + floor_xl_mix * gate_xl * (1.0 - base)).clamp(0.0, 1.0)
    amp_floor_eff = (amp_floor * mult).clamp(0.0, 0.95)

    amp_norm = (amp_floor_eff + (1.0 - amp_floor_eff) * amp_decay).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_386.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (tuned region used in prior strong designs)
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # SINGLE CHANGE DRIVER: allow a small smooth shoulder above gamma in the window upper edge
    "over_gamma": dict(type="uniform", default=0.03, low=0.0, high=0.15),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma  (TWO-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # --- SINGLE CHANGE vs 383: widen the upper edge to gamma+over_gamma (smooth shoulder above gamma) ---
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    gamma_hi = (gamma + over_gamma).clamp(0.0, 1.0)
    below_gamma = torch.sigmoid((gamma_hi - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_387.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (tuned region used in prior strong designs)
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder width
    "over_gamma": dict(type="uniform", default=0.03, low=0.0, high=0.15),

    # SINGLE CHANGE vs 386: decouple the upper-edge smoothness from stag_sharp
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma  (TWO-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Over-gamma shoulder in the upper edge
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    gamma_hi = (gamma + over_gamma).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 386: use a separate sharpness for the upper edge
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    below_gamma = torch.sigmoid((gamma_hi - c) / over_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_388.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from the 363/373 tuned region used by 375/385/379)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry (kept as in 375)
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    # NEW (single change driver): smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,            low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # floor shape in weak band (kept as in 375)
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)  # smoothstep
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_floor_eff = (amp_floor * torch.pow(s, floor_pow)).clamp(0.0, 0.95)

    # ---- SINGLE CHANGE vs 375: late-acting floor via smooth-max lower bound ----
    # Engages only when amp_decay has fallen below amp_floor_eff (tail / large xl), avoiding early clamp.
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_389.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,    low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733, low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,  low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (interpreted as relative width in code below)
    "over_gamma": dict(type="uniform", default=0.03, low=0.0, high=0.15),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma  (two-sided)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # --- SINGLE CHANGE vs 386: make upper edge relative to remaining headroom (1-gamma) ---
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    gamma_hi = (gamma + over_gamma * (1.0 - gamma)).clamp(0.0, 1.0)
    below_gamma = torch.sigmoid((gamma_hi - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (smootherstep -> warp -> pow)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    # ONE CHANGE vs Design 83: remove the redundant upper-edge cutoff; weak_band already shuts off above gamma.
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # bounded release in [0, kappa]
    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_390.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from the 363/373 tuned region used by 375/385/379)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,            low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # floor shape in weak band
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)  # smoothstep
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)

    # ---- SINGLE CHANGE vs design 388: flip floor geometry to protect band-entry (anti-starvation) ----
    # was: amp_floor_eff = amp_floor * s^floor_pow (small near eta)
    # now: amp_floor_eff = amp_floor * (1-s)^floor_pow (largest near eta, vanishes near gamma)
    amp_floor_eff = (amp_floor * torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_391.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from the 363/373 tuned region used by 375/385/379)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    # NEW (single change vs design 390): mix between 388 (near-γ) and 390 (near-η) floor shapes
    # 0 -> 388 shape (s^p); 1 -> 390 shape ((1-s)^p)
    "floor_mix": dict(type="uniform",     default=0.65,            low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,            low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # floor shape in weak band (smoothstep coordinate s in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)  # smoothstep
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)

    # ---- SINGLE CHANGE vs design 390: mix 388 and 390 floor geometries ----
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_392.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width), PLUS absolute cap (single principled tightening)
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (two-sided)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # --- SINGLE CHANGE vs 389: cap the relative over-gamma shoulder by an absolute width ---
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)
    below_gamma = torch.sigmoid((gamma_hi - c) / stag_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_393.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width) + absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # SINGLE CHANGE vs 392: decouple upper-edge sharpness from stag_sharp
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (two-sided)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 392: use over_sharp for the upper edge cutoff
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    below_gamma = torch.sigmoid((gamma_hi - c) / over_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_394.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from the 363/373 tuned region used by 375/385/379)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry (as in 375/388)
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,            low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # tail-safety gate (SINGLE CHANGE vs 388: tighten with xl instead of loosening)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    gate_tail = torch.sigmoid((xs_tail - xs - tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # floor shape in weak band (as in 375/388)
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)  # smoothstep
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_floor_eff = (amp_floor * torch.pow(s, floor_pow)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_395.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width), PLUS absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # SINGLE CHANGE vs 392: bounded coupling for upper-edge sharpness
    # over_sharp := stag_sharp * over_sharp_ratio (keeps edges coupled; ratio=1 recovers 392)
    "over_sharp_ratio": dict(type="uniform", default=1.0, low=0.5, high=2.0),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma_hi (two-sided)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 392 ---
    over_sharp_ratio = torch.as_tensor(hp.over_sharp_ratio, device=v.device, dtype=v.dtype)
    over_sharp = (stag_sharp * over_sharp_ratio).clamp(1e-6, 0.20)
    below_gamma = torch.sigmoid((gamma_hi - c) / over_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_396.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded from the 363/373 tuned region used by 375/385/379)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,             low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,             low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,            low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.0,             low=1.0,  high=6.0),

    # Mix between near-γ and near-η floor shapes (as in 391)
    "floor_mix": dict(type="uniform",     default=0.65,            low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,            low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)  # smoothstep

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 391 ----
    # Make xl-loosening of the tail gate engage mainly near-γ (s→1),
    # protecting deep-in-band satisfied clauses from flip cascades.
    gate_tail = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl * s) / xs_tail_sharp).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_397.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width), PLUS absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (two-sided)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 392: width-aware upper-edge sharpness (still coupled to stag_sharp) ---
    over_sharp_eff = (stag_sharp + 0.25 * width).clamp_min(1e-6)
    below_gamma = torch.sigmoid((gamma_hi - c) / over_sharp_eff)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_398.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,               low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,               low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,              low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.0,               low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.65,              low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,              low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 396 ----
    # Make tail protection conditional (late + high-xl): deep-in-band or low-xl => no suppression.
    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_399.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width) + absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # Upper-edge sharpness (DECOUPLED)
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (lower edge)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs 393 ---
    # Upper-edge cutoff becomes one-sided exponential to reduce sensitivity near gamma_hi.
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    overshoot = torch.relu(c - gamma_hi)
    below_gamma = torch.exp(-overshoot / over_sharp).clamp(0.0, 1.0)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Tie-aware smoothing ONLY for memory updates (xl/xs), not for v-forces
    "gap_thr":   dict(type="uniform",     default=0.05,  low=0.00, high=0.50),
    "gap_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "tau_max":   dict(type="log_uniform", default=0.10,  low=1e-2, high=1.00),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED FOR v) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c_hard = unsat_top[:, 0].clamp(0.0, 1.0)             # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== TIE-AWARE CLAUSE COST ONLY FOR MEMORY UPDATES =====
    # Detect near-ties between best and second-best literal
    gap = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    gap_sharp = torch.as_tensor(hp.gap_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    gap_thr = torch.as_tensor(hp.gap_thr, device=v.device, dtype=v.dtype)
    blend = torch.sigmoid((gap_thr - gap) / gap_sharp)    # (M,) ~1 only on near ties

    # Soft max-based cost estimate (stable near ties)
    tau_min = torch.as_tensor(1e-3, device=v.device, dtype=v.dtype)
    tau_max = torch.as_tensor(hp.tau_max, device=v.device, dtype=v.dtype).clamp_min(tau_min)
    tau_eff = tau_min + blend * (tau_max - tau_min)       # (M,)

    w = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)
    soft_max = (w * v_lit).sum(dim=-1)                        # (M,)
    c_soft = (0.5 * (1.0 - soft_max)).clamp(0.0, 1.0)

    c = (1.0 - blend) * c_hard + blend * c_soft

    # ===== AUXILIARY VARIABLE GRADIENTS (use tie-aware c) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 83) + ONE CHANGE: tunable rational warp power
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW: warp exponent p in sw = s / (s + (1-s)^p); p=2 recovers Design 83
    "warp_p":   dict(type="uniform",     default=2.0,                    low=1.0,  high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> (tunable) warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # NEW: tunable monotone rational warp
    warp_p = torch.as_tensor(hp.warp_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).clamp_min(0.0).pow(warp_p) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_400.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,  low=0.0, high=0.50),

    # NEW (single change): conditional minimum tail-release floor (late/high-xl only)
    "tail_floor":    dict(type="uniform",     default=0.06,                low=0.0,  high=0.30),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,               low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,               low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,              low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.0,               low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.65,              low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,              low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # tail-safety gate (as in 398) + NEW conditional floor
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 398 ----
    # Ensure a small minimum gate_tail in the late/high-xl regime (blend≈1),
    # preventing complete release shutdown that can cause tail stalling.
    tail_floor = torch.as_tensor(hp.tail_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    gate_tail = (gate_tail + tail_floor * blend * (1.0 - gate_tail)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_401.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region)
    "alpha":   dict(type="log_uniform", default=8.571243380060926,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=32.19501034954162,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.34914900458284026,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0681169181592405,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0006006376598709629,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.025452379409594807,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9729545490104339,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=320.54689731763017,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.7537985068808664,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.7836989592712212,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05031153933412768, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6793616580736854,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.49934276918573695,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.016535536648730188, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4059711759309325,  low=0.0, high=0.50),

    # NEW (single change): conditional minimum tail-release floor (late/high-xl only)
    "tail_floor":    dict(type="uniform",     default=0.05397665586734208,                low=0.0,  high=0.30),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15249.194849720376, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.156303742670224,               low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.598144403420096,               low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.05546062416816861,              low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.020842742927941,               low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.6006904971477652,              low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.01964320727951571,              low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.930052925520562, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # tail-safety gate (as in 398) + NEW conditional floor
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 398 ----
    # Ensure a small minimum gate_tail in the late/high-xl regime (blend≈1),
    # preventing complete release shutdown that can cause tail stalling.
    tail_floor = torch.as_tensor(hp.tail_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    gate_tail = (gate_tail + tail_floor * blend * (1.0 - gate_tail)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_402.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width) + absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # Upper-edge sharpness (DECOUPLED)
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma (lower edge)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs design 393 ---
    # Shifted/scaled sigmoid so cutoff equals 1 at c=gamma_hi (instead of 0.5),
    # preserving shoulder mass while keeping smooth decay above gamma_hi.
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    below_gamma = (2.0 * torch.sigmoid((gamma_hi - c) / over_sharp)).clamp(0.0, 1.0)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_403.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region from 398)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety (conditional, from 398)
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653,  low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,   low=0.0,  high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,               low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,               low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,              low=0.0,  high=0.25),

    # In-window floor geometry (mixed)
    "floor_pow": dict(type="uniform",     default=2.0,               low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.65,              low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,              low=1e-3, high=0.20),

    # NEW (single principled change vs 398): conditional anti-stall micro-release
    # activates only when late/high-xl, in-band near top, tail-protected, and xs is low;
    # saturates and turns off once xs rises.
    "anti_rho":     dict(type="uniform",     default=0.12,  low=0.0,  high=0.50),
    "xs_stuck":     dict(type="uniform",     default=0.22,  low=0.02, high=0.60),
    "gate_stuck":   dict(type="uniform",     default=0.15,  low=0.0,  high=0.50),
    "stuck_sharp":  dict(type="log_uniform", default=0.03,  low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # tail-safety gate (conditional late/high-xl)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    # ===== NEW: conditional anti-stall micro-release (no global tail floor) =====
    anti_rho    = torch.as_tensor(hp.anti_rho, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xs_stuck    = torch.as_tensor(hp.xs_stuck, device=v.device, dtype=v.dtype).clamp(1e-6, 1.0)
    gate_stuck  = torch.as_tensor(hp.gate_stuck, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    stuck_sharp = torch.as_tensor(hp.stuck_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    stuck_xs = (torch.relu(xs_stuck - xs) / xs_stuck).clamp(0.0, 1.0)
    tail_shut = torch.sigmoid((gate_stuck - gate_tail_raw) / stuck_sharp).clamp(0.0, 1.0)

    # near-top-of-band emphasis via s, and late/high-xl via blend
    anti = anti_rho * blend * weak_band * s * tail_shut * stuck_xs * amp_norm

    dxs = hp.beta * (rhs_base + release + anti)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_404.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seed from design 401 tuned region)
    "alpha":   dict(type="log_uniform", default=8.571243380060926,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=32.19501034954162,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.34914900458284026,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0681169181592405,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0006006376598709629,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.025452379409594807,    low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9729545490104339,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=320.54689731763017,   low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.7537985068808664,   low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.7836989592712212,   low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05031153933412768,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6793616580736854,   low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.49934276918573695, low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.016535536648730188, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4059711759309325,  low=0.0,  high=0.50),

    # Tail-floor amplitude (kept)
    "tail_floor": dict(type="uniform", default=0.04, low=0.0, high=0.30),

    # NEW: make tail-floor engage only on a narrow manifold (rare + self-disabling)
    # s is the weak-band coordinate in [0,1] (near 1 means c≈gamma)
    "floor_s_thr":   dict(type="uniform",     default=0.90, low=0.50, high=0.98),
    "floor_s_sharp": dict(type="log_uniform", default=0.02, low=1e-3, high=0.20),
    # gate_tail_raw near-zero detector
    "floor_raw_thr":   dict(type="uniform",     default=0.12, low=0.00, high=0.50),
    "floor_raw_sharp": dict(type="log_uniform", default=0.02, low=1e-3, high=0.20),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15249.194849720376, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.156303742670224,   low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.598144403420096,   low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.05546062416816861, low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.020842742927941, low=1.0, high=6.0),
    "floor_mix": dict(type="uniform",     default=0.6006904971477652, low=0.0, high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.01964320727951571, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.930052925520562, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # Tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl (computed BEFORE tail_floor; used to scale floor)
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = (1.0 / (1.0 + torch.pow(sp, amp_p))).clamp(0.0, 1.0)

    # ---- SINGLE PRINCIPLED MODIFICATION vs design 401 ----
    # Replace broad late/high-xl tail_floor with a sharp, rare, self-disabling floor:
    # engage only when (s close to 1) AND (gate_tail_raw near 0) and fade as xs rises (push_up),
    # and scale by amp_decay so it cannot dominate when amp_norm is held up by amp_floor.
    tail_floor = torch.as_tensor(hp.tail_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    floor_s_thr   = torch.as_tensor(hp.floor_s_thr, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_s_sharp = torch.as_tensor(hp.floor_s_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    floor_raw_thr   = torch.as_tensor(hp.floor_raw_thr, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    floor_raw_sharp = torch.as_tensor(hp.floor_raw_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    near_gamma = torch.sigmoid((s - floor_s_thr) / floor_s_sharp).clamp(0.0, 1.0)
    raw_is_low = torch.sigmoid((floor_raw_thr - gate_tail_raw) / floor_raw_sharp).clamp(0.0, 1.0)
    floor_mask = (blend * near_gamma * raw_is_low * push_up * amp_decay).clamp(0.0, 1.0)

    gate_tail = (gate_tail + tail_floor * floor_mask * (1.0 - gate_tail)).clamp(0.0, 1.0)

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_405.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region from 398/400/403 family)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety (conditional late/high-xl)
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653,  low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,   low=0.0,  high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,               low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,               low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,              low=0.0,  high=0.25),

    # In-window floor geometry (mixed)
    "floor_pow": dict(type="uniform",     default=2.0,               low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.65,              low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,              low=1e-3, high=0.20),

    # Anti-stall micro-release (REDESIGNED trigger: based on rhs_base<0, not xs-low)
    "anti_rho":       dict(type="uniform",     default=0.05,  low=0.0,  high=0.20),
    "gate_stuck":     dict(type="uniform",     default=0.15,  low=0.0,  high=0.50),
    "stuck_sharp":    dict(type="log_uniform", default=0.03,  low=1e-3, high=0.20),
    "anti_rhs_thr":   dict(type="uniform",     default=0.01,  low=0.0,  high=0.20),
    "anti_rhs_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "anti_cap":       dict(type="uniform",     default=0.02,  low=0.0,  high=0.08),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # tail-safety gate (conditional late/high-xl)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    # ===== SINGLE CHANGE vs design 403: anti-stall trigger redesign =====
    # Old: depended on xs being low (mis-triggered).
    # New: require xs-decay (rhs_base sufficiently negative) + late/high-xl + top-of-band + tail shut,
    # and cap anti to remain a micro-correction.
    anti_rho       = torch.as_tensor(hp.anti_rho, device=v.device, dtype=v.dtype).clamp_min(0.0)
    gate_stuck     = torch.as_tensor(hp.gate_stuck, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    stuck_sharp    = torch.as_tensor(hp.stuck_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    anti_rhs_thr   = torch.as_tensor(hp.anti_rhs_thr, device=v.device, dtype=v.dtype).clamp_min(0.0)
    anti_rhs_sharp = torch.as_tensor(hp.anti_rhs_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    anti_cap       = torch.as_tensor(hp.anti_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # tail shut: gate_tail_raw below threshold
    tail_shut = torch.sigmoid((gate_stuck - gate_tail_raw) / stuck_sharp).clamp(0.0, 1.0)

    # decay gate: rhs_base < 0 with margin
    decay_strength = (-rhs_base).clamp_min(0.0)
    decay_gate = torch.sigmoid((decay_strength - anti_rhs_thr) / anti_rhs_sharp).clamp(0.0, 1.0)

    anti_raw = anti_rho * blend * weak_band * s * tail_shut * decay_gate * amp_norm
    anti = torch.minimum(anti_raw, anti_cap)

    dxs = hp.beta * (rhs_base + release + anti)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_406.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region)
    "alpha":   dict(type="log_uniform", default=8.571243380060926,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=32.19501034954162,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.34914900458284026,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0681169181592405,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0006006376598709629,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.025452379409594807,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9729545490104339,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=320.54689731763017,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.7537985068808664,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.7836989592712212,  low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05031153933412768, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6793616580736854,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.49934276918573695,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.016535536648730188, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4059711759309325,   low=0.0,  high=0.50),

    # Tail-floor amplitude (same parameter; NEW gating in code)
    "tail_floor":    dict(type="uniform",     default=0.06, low=0.0,  high=0.30),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15249.194849720376, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.156303742670224,  low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.598144403420096,  low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.05546062416816861, low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.020842742927941,  low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.6006904971477652, low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.01964320727951571, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.930052925520562, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # Tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 401 ----
    # Tail-floor becomes a calibrated safety valve: engage when tail is shutting down (1-gate_tail_raw)
    # and only when release is weak (1-amp_norm), so it cannot inflate release in healthy regimes.
    tail_floor = torch.as_tensor(hp.tail_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    floor_mask = (blend * (1.0 - gate_tail_raw) * (1.0 - amp_norm)).clamp(0.0, 1.0)
    gate_tail = (gate_tail + tail_floor * floor_mask * (1.0 - gate_tail)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_407.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
    # NEW: per-clause EMA of xs-decay strength (persistent-stall detector)
    "st": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region from 398/400/403 family)
    "alpha":   dict(type="log_uniform", default=9.472216524891135,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.49525303831097,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.33129334811521727,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08229791440580601,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001172475755490816,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.022613615234648877,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=1.0267805844623246,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=316.61187854722937,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.1099599945450045,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.75,                low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05079464283345415, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.5599246964116061,  low=0.05, high=0.95),

    # Tail-safety (conditional late/high-xl)
    "xs_tail":       dict(type="uniform",     default=0.5128778175550989,   low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.10997557268828653,  low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4154137870756087,   low=0.0,  high=0.50),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15292.311320487264, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.0,               low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.0,               low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.06,              low=0.0,  high=0.25),

    # In-window floor geometry (mixed)
    "floor_pow": dict(type="uniform",     default=2.0,               low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.65,              low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.02,              low=1e-3, high=0.20),

    # Anti-stall micro-release (keep design-405 knobs; trigger now uses EMA st)
    "anti_rho":       dict(type="uniform",     default=0.05,  low=0.0,  high=0.20),
    "gate_stuck":     dict(type="uniform",     default=0.15,  low=0.0,  high=0.50),
    "stuck_sharp":    dict(type="log_uniform", default=0.03,  low=1e-3, high=0.20),
    "anti_rhs_thr":   dict(type="uniform",     default=0.01,  low=0.0,  high=0.20),
    "anti_rhs_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "anti_cap":       dict(type="uniform",     default=0.02,  low=0.0,  high=0.08),

    # NEW: EMA rate for sustained-decay detector
    "anti_ema":       dict(type="log_uniform", default=0.05,  low=0.005, high=0.5),

    "lr": dict(type="log_uniform", default=2.432426280602975, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    st = vars["st"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # tail-safety gate (conditional late/high-xl)
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    # ===== Anti-stall micro-release (single principled change: use EMA of decay strength) =====
    anti_rho       = torch.as_tensor(hp.anti_rho, device=v.device, dtype=v.dtype).clamp_min(0.0)
    gate_stuck     = torch.as_tensor(hp.gate_stuck, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    stuck_sharp    = torch.as_tensor(hp.stuck_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    anti_rhs_thr   = torch.as_tensor(hp.anti_rhs_thr, device=v.device, dtype=v.dtype).clamp_min(0.0)
    anti_rhs_sharp = torch.as_tensor(hp.anti_rhs_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    anti_cap       = torch.as_tensor(hp.anti_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # tail shut: gate_tail_raw below threshold
    tail_shut = torch.sigmoid((gate_stuck - gate_tail_raw) / stuck_sharp).clamp(0.0, 1.0)

    # decay strength from immediate rhs_base
    decay_strength = (-rhs_base).clamp_min(0.0)

    # NEW: EMA state st integrates decay_strength -> sustained-decay evidence
    anti_ema = torch.as_tensor(hp.anti_ema, device=v.device, dtype=v.dtype).clamp_min(0.0)
    dst = anti_ema * (decay_strength - st)

    # gate on sustained decay (st) rather than instantaneous decay_strength
    decay_gate = torch.sigmoid((st - anti_rhs_thr) / anti_rhs_sharp).clamp(0.0, 1.0)

    anti_raw = anti_rho * blend * weak_band * s * tail_shut * decay_gate * amp_norm
    anti = torch.minimum(anti_raw, anti_cap)

    dxs = hp.beta * (rhs_base + release + anti)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
        "st": -dst * scale,
    }


==> anc/data/campaign/solvers/solver_408.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region)
    "alpha":   dict(type="log_uniform", default=8.571243380060926,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=32.19501034954162,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.34914900458284026,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0681169181592405,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0006006376598709629,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.025452379409594807,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9729545490104339,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=320.54689731763017,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.7537985068808664,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.7836989592712212,  low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05031153933412768, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6793616580736854,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.49934276918573695,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.016535536648730188, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4059711759309325,   low=0.0,  high=0.50),

    # Tail-floor amplitude
    "tail_floor":    dict(type="uniform", default=0.06, low=0.0,  high=0.30),

    # NEW (single change): require true xs-decay for tail_floor engagement
    "tail_rhs_thr":   dict(type="uniform",     default=0.01,  low=0.0,  high=0.10),
    "tail_rhs_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15249.194849720376, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.156303742670224,  low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.598144403420096,  low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.05546062416816861, low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.020842742927941,  low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.6006904971477652, low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.01964320727951571, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.930052925520562, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # Tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 406 ----
    # Tail-floor engages only if xs is truly decaying (rhs_base sufficiently negative).
    tail_rhs_thr   = torch.as_tensor(hp.tail_rhs_thr, device=v.device, dtype=v.dtype).clamp_min(0.0)
    tail_rhs_sharp = torch.as_tensor(hp.tail_rhs_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    decay_strength = (-rhs_base).clamp_min(0.0)
    decay_gate = torch.sigmoid((decay_strength - tail_rhs_thr) / tail_rhs_sharp).clamp(0.0, 1.0)

    tail_floor = torch.as_tensor(hp.tail_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    floor_mask = (blend * (1.0 - gate_tail_raw) * (1.0 - amp_norm) * decay_gate).clamp(0.0, 1.0)
    gate_tail = (gate_tail + tail_floor * floor_mask * (1.0 - gate_tail)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_409.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width) + absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # Upper-edge decay scale (tail)
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # NEW (single change): smooth hinge sharpness for turning on the over-gamma decay
    "hinge_sharp": dict(type="log_uniform", default=0.02, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window lower edge
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder location
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs design 399 ---
    # Smooth-hinge overshoot: softplus shift ensures overshoot=0 at c=gamma_hi,
    # giving below_gamma=1 there, saturating to 1 below, and turning on decay smoothly.
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    hinge_sharp = torch.as_tensor(hp.hinge_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    x = (c - gamma_hi) / hinge_sharp
    overshoot = (F.softplus(x) - math.log(2.0)) * hinge_sharp
    below_gamma = torch.exp(-overshoot / over_sharp).clamp(0.0, 1.0)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided) + ONE CHANGE: xl-adaptive margin
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_gain":   dict(type="uniform",     default=0.06,                low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (smootherstep -> warp -> pow)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # ===== Below-gamma window (ONE-SIDED) with xl-adaptive lower edge =====
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_gain = torch.as_tensor(hp.stag_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # Effective margin widens only for high-xl clauses (gate_xl ~ 1)
    margin_eff = stag_margin + stag_gain * gate_xl
    margin_eff = torch.minimum(margin_eff, (gamma - 1e-3).clamp_min(1e-6))

    c0 = (gamma - margin_eff).clamp(0.0, 1.0)
    window = torch.sigmoid((c - c0) / stag_sharp)  # one-sided; weak_band shuts off above gamma

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # bounded release in [0, kappa]
    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_410.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width) + absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # Upper-edge decay scale (tail)
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Hinge sharpness (turn-on for over-gamma decay)
    # Default reduced vs design 409 to reflect unshifted softplus begins decaying near γ_hi.
    "hinge_sharp": dict(type="log_uniform", default=0.003, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window lower edge
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder location
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 409 ----
    # Use an UN-SHIFTED softplus hinge for overshoot so below_gamma is inherently in (0,1]
    # (no clamp kink at c≈gamma_hi). This makes suppression turn on smoothly around gamma_hi.
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    hinge_sharp = torch.as_tensor(hp.hinge_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    x = (c - gamma_hi) / hinge_sharp
    overshoot = F.softplus(x) * hinge_sharp
    below_gamma = torch.exp(-overshoot / over_sharp).clamp(0.0, 1.0)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_411.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): fixed-point-safe anti-stall micro-release for xs
    # Trigger: instantaneous stagnation from pre-normalization dv_max
    # Actuator: only when rhs_base<0 (xs decaying) and scaled by c to vanish at SAT.
    "anti_rho":     dict(type="uniform",     default=0.05, low=0.0,  high=0.20),
    "anti_cap":     dict(type="uniform",     default=0.02, low=0.0,  high=0.08),
    "stall_thr":    dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
    "stall_sharp":  dict(type="log_uniform", default=0.02, low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (pre-normalization) =====
    dv_clause = (G + R) * sgn
    dv_raw = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES (pre-normalization) =====
    dxl_raw = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)  # baseline rhs inside beta

    # --- NEW: stall-gated, fixed-point-safe anti-stall micro-release ---
    # stall_gate uses dv_raw magnitude (not the normalized dv).
    dv_max = dv_raw.abs().max()
    stall_thr   = torch.as_tensor(hp.stall_thr, device=v.device, dtype=v.dtype).clamp_min(1e-12)
    stall_sharp = torch.as_tensor(hp.stall_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-12)
    stall_gate = torch.sigmoid((stall_thr - dv_max) / stall_sharp).clamp(0.0, 1.0)  # scalar

    anti_rho = torch.as_tensor(hp.anti_rho, device=v.device, dtype=v.dtype).clamp_min(0.0)
    anti_cap = torch.as_tensor(hp.anti_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)

    # Activate only when xs is decaying (rhs_base<0), and multiply by c so anti==0 at SAT (c==0).
    anti_raw = anti_rho * stall_gate * c * (-rhs_base).clamp_min(0.0)
    anti = torch.minimum(anti_raw, anti_cap)

    dxs_raw = hp.beta * (rhs_base + anti)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv_raw.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv_raw  * scale,
        "xl": -dxl_raw * scale,
        "xs": -dxs_raw * scale,
    }


==> anc/data/campaign/solvers/solver_412.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone
    "alpha":   dict(type="log_uniform", default=31.502485873316463,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=91.50944263747377,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3039298104521389,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08447270745354496,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023409728281509592, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0030059797126088168,  low=1e-4, high=1.0),

    # Bounded, gated release
    "kappa":      dict(type="uniform",     default=0.8774891722886079,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6635.795309106795,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.39330419425236,     low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.18577542191245733,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12478389634486174,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4890735652522749,   low=0.05, high=0.90),

    # Below-gamma window geometry
    "stag_margin": dict(type="uniform",     default=0.20745491163769436,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Over-gamma shoulder (relative width) + absolute cap
    "over_gamma": dict(type="uniform", default=0.03,  low=0.0, high=0.15),
    "over_cap":   dict(type="uniform", default=0.02,  low=0.0, high=0.08),

    # Upper-edge decay scale (tail)
    "over_sharp": dict(type="log_uniform", default=0.012790941546173565, low=1e-3, high=0.20),

    # Hinge width (controls how quickly the over-gamma decay turns on)
    "hinge_sharp": dict(type="log_uniform", default=0.01, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.15801796181881358, low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.577376239444872,   low=0.25, high=4.0),

    # Window warp strength (bounded)
    "win_edge_pow":  dict(type="log_uniform", default=1.0431200328487458, low=0.25, high=4.0),
    "win_logit_cap": dict(type="uniform",     default=5.459308552849998,  low=2.0,  high=12.0),

    # xl-adaptive temperature magnitude (tail-activated)
    "xl_temp":      dict(type="uniform",     default=0.9715800139065602, low=0.0, high=5.0),
    "xl_tail_mult": dict(type="log_uniform", default=7.958816973983766,  low=1.0, high=100.0),
    "tail_pow":     dict(type="uniform",     default=3.0315002578028385, low=1.0, high=6.0),

    "temp_cap": dict(type="uniform", default=6.765985867897925, low=0.0, high=20.0),

    "lr": dict(type="log_uniform", default=1.206498383226955, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma (soft)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window lower edge
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)
    near_from_below = torch.sigmoid((c - c0) / stag_sharp)

    # Capped over-gamma shoulder location
    over_gamma = torch.as_tensor(hp.over_gamma, device=v.device, dtype=v.dtype).clamp_min(0.0)
    over_cap = torch.as_tensor(hp.over_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    rel_width = over_gamma * (1.0 - gamma)
    width = torch.minimum(rel_width, over_cap)
    gamma_hi = (gamma + width).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 409 ----
    # One-sided squared hinge: overshoot=0 for c<=gamma_hi (no decay leakage),
    # >=0 for c>gamma_hi (so exp() <= 1) => no clamp kink, C1 at boundary.
    over_sharp = torch.as_tensor(hp.over_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    hinge_sharp = torch.as_tensor(hp.hinge_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    d = c - gamma_hi
    dpos = torch.relu(d)
    overshoot = (dpos * dpos) / (hinge_sharp + 1e-6)
    below_gamma = torch.exp(-overshoot / over_sharp)

    # Window edges (two-sided) with bounded logit-temperature warp
    window_raw = (near_from_below * below_gamma).clamp(0.0, 1.0)
    win_p = torch.as_tensor(hp.win_edge_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    cap = torch.as_tensor(hp.win_logit_cap, device=v.device, dtype=v.dtype).clamp_min(0.1)

    # Tail-only xl-adaptive temperature
    xl_temp = torch.as_tensor(hp.xl_temp, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_tail_mult = torch.as_tensor(hp.xl_tail_mult, device=v.device, dtype=v.dtype).clamp_min(1.0)
    log_thr_tail = log_thr + torch.log(xl_tail_mult)

    s_tail = (log_xl - log_thr_tail) / xl_sharp
    tail_pow = torch.as_tensor(hp.tail_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    gate_tail = torch.sigmoid(s_tail).pow(tail_pow)

    adapt_mask = torch.sqrt((weak_band * window_raw).clamp(0.0, 1.0)) * push_up

    temp_cap = torch.as_tensor(hp.temp_cap, device=v.device, dtype=v.dtype).clamp_min(0.0)
    temp_infl_raw = (xl_temp * gate_tail * adapt_mask)
    temp_infl = (temp_infl_raw * temp_cap) / (temp_infl_raw + temp_cap + 1e-6)
    win_p_eff = win_p / (1.0 + temp_infl)

    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    w = window_raw.clamp(eps, 1.0 - eps)
    logit_w = torch.log(w) - torch.log1p(-w)

    logit_w_warp = cap * torch.tanh((logit_w * win_p_eff) / cap)
    window = torch.sigmoid(logit_w_warp)

    # In-window amplitude (quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    s = t * t * t * (t * (t * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_413.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone (seeded tuned region)
    "alpha":   dict(type="log_uniform", default=8.571243380060926,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=32.19501034954162,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.34914900458284026,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0681169181592405,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0006006376598709629,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.025452379409594807,   low=1e-4, high=1.0),

    # Weak-band xs release
    "kappa":      dict(type="uniform",     default=0.9729545490104339,  low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=320.54689731763017,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.7537985068808664,  low=0.1,  high=5.0),

    # window-safe: eta = eta_frac * gamma
    "eta_frac":   dict(type="uniform",     default=0.7836989592712212,  low=0.0,  high=0.95),
    "band_sharp": dict(type="log_uniform", default=0.05031153933412768, low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6793616580736854,  low=0.05, high=0.95),

    # Tail-safety
    "xs_tail":       dict(type="uniform",     default=0.49934276918573695,  low=0.05, high=0.95),
    "xs_tail_sharp": dict(type="log_uniform", default=0.016535536648730188, low=1e-3, high=0.20),
    "tail_mu":       dict(type="uniform",     default=0.4059711759309325,   low=0.0,  high=0.50),

    # Tail-floor amplitude
    "tail_floor":    dict(type="uniform", default=0.06, low=0.0,  high=0.30),

    # Tail-floor engagement (interpreted on c-gap in this design)
    "tail_rhs_thr":   dict(type="uniform",     default=0.01,  low=0.0,  high=0.20),
    "tail_rhs_sharp": dict(type="log_uniform", default=0.03,  low=1e-3, high=0.30),

    # Bounded amp_norm family (smooth-knee Hill in log-xl + floor)
    "xl_norm":   dict(type="log_uniform", default=15249.194849720376, low=1e3,  high=1e6),
    "amp_sigma": dict(type="log_uniform", default=1.156303742670224,  low=0.10, high=10.0),
    "amp_p":     dict(type="uniform",     default=2.598144403420096,  low=0.5,  high=6.0),
    "amp_floor": dict(type="uniform",     default=0.05546062416816861, low=0.0,  high=0.25),

    # In-window floor geometry
    "floor_pow": dict(type="uniform",     default=2.020842742927941,  low=1.0,  high=6.0),
    "floor_mix": dict(type="uniform",     default=0.6006904971477652, low=0.0,  high=1.0),

    # Smooth-max temperature for late-only floor engagement
    "amp_tau":   dict(type="log_uniform", default=0.01964320727951571, low=1e-3, high=0.20),

    "lr": dict(type="log_uniform", default=2.930052925520562, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (hard top-2 backbone) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype).clamp_min(1e-3)
    eps   = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    rhs_base = (xs + eps) * (c - gamma)

    # xl gate in log-space
    xl_thr   = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl   = torch.log(xl.clamp_min(1.0))
    log_thr  = torch.log(xl_thr)
    gate_xl  = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # weak-sat band: eta < c < gamma (WINDOW-SAFE eta)
    eta_frac   = torch.as_tensor(hp.eta_frac, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    eta        = (eta_frac * gamma).clamp(0.0, gamma - 1e-6)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = (w_lo * w_hi).clamp(0.0, 1.0)

    # upward-only bounded push
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # floor shape coordinate s in weak band (smoothstep in [0,1])
    denom = (gamma - eta).clamp_min(1e-3)
    t = ((c - eta) / denom).clamp(0.0, 1.0)
    s = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    # Tail-safety gate
    xs_tail       = torch.as_tensor(hp.xs_tail, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    xs_tail_sharp = torch.as_tensor(hp.xs_tail_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    tail_mu       = torch.as_tensor(hp.tail_mu, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    gate_tail_raw = torch.sigmoid((xs_tail - xs + tail_mu * gate_xl) / xs_tail_sharp).clamp(0.0, 1.0)
    blend = (s * gate_xl).clamp(0.0, 1.0)
    gate_tail = (1.0 - blend * (1.0 - gate_tail_raw)).clamp(0.0, 1.0)

    # amp_decay: smooth-knee Hill decay in log-xl
    xl_norm   = torch.as_tensor(hp.xl_norm, device=v.device, dtype=v.dtype).clamp_min(1.0)
    amp_sigma = torch.as_tensor(hp.amp_sigma, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_p     = torch.as_tensor(hp.amp_p, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    amp_floor = torch.as_tensor(hp.amp_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)

    log_norm = torch.log(xl_norm)
    x = (log_xl - log_norm) / amp_sigma
    sp = F.softplus(x)
    amp_decay = 1.0 / (1.0 + torch.pow(sp, amp_p))

    # In-window floor geometry (mixed)
    floor_pow = torch.as_tensor(hp.floor_pow, device=v.device, dtype=v.dtype).clamp_min(1.0)
    floor_mix = torch.as_tensor(hp.floor_mix, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    shape_388 = torch.pow(s, floor_pow)
    shape_390 = torch.pow((1.0 - s).clamp(0.0, 1.0), floor_pow)
    amp_floor_eff = (amp_floor * ((1.0 - floor_mix) * shape_388 + floor_mix * shape_390)).clamp(0.0, 0.95)

    # late-acting floor via smooth-max lower bound
    amp_tau = torch.as_tensor(hp.amp_tau, device=v.device, dtype=v.dtype).clamp_min(1e-4)
    amp_norm = (amp_decay + amp_tau * F.softplus((amp_floor_eff - amp_decay) / amp_tau)).clamp(0.0, 1.0)

    # ---- SINGLE CHANGE vs design 408 ----
    # Use c-gap (gamma - c) as decay evidence (state-consistent, not suppressed when xs is small).
    tail_rhs_thr   = torch.as_tensor(hp.tail_rhs_thr, device=v.device, dtype=v.dtype).clamp_min(0.0)
    tail_rhs_sharp = torch.as_tensor(hp.tail_rhs_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    decay_strength = (gamma - c).clamp_min(0.0)
    decay_gate = torch.sigmoid((decay_strength - tail_rhs_thr) / tail_rhs_sharp).clamp(0.0, 1.0)

    tail_floor = torch.as_tensor(hp.tail_floor, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    floor_mask = (blend * (1.0 - gate_tail_raw) * (1.0 - amp_norm) * decay_gate).clamp(0.0, 1.0)
    gate_tail = (gate_tail + tail_floor * floor_mask * (1.0 - gate_tail)).clamp(0.0, 1.0)

    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release = kappa * gate_xl * weak_band * push_up * gate_tail * amp_norm

    dxs = hp.beta * (rhs_base + release)

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 51)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 51)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 51)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 83)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (one change vs Design 83): symmetric power-odds warp exponent
    # sw = s^p / (s^p + (1-s)^p); p=1 gives identity, p>1 steepens mid-curve with flat edges.
    "warp_sym_p": dict(type="uniform",     default=2.0,                  low=1.0,  high=6.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping: smootherstep -> (NEW) symmetric power-odds warp -> power
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2, flat edges)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # NEW: symmetric warp family (monotone, bounded, flat edges for p>1)
    warp_p = torch.as_tensor(hp.warp_sym_p, device=v.device, dtype=v.dtype).clamp_min(1.0)
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    a = s.clamp(0.0, 1.0).pow(warp_p)
    b = (1.0 - s).clamp(0.0, 1.0).pow(warp_p)
    sw = a / (a + b + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up  # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # ONE-SIDED below-gamma window geometry (as in Design 106)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (as in Design 106)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single principled change): bounded xl-dependent gain on release amplitude
    "xl_gain": dict(type="uniform", default=0.8, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== Single change vs Design 106: amplitude gain from xl without shifting c0 =====
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    amp_xl = gate_xl * (1.0 + xl_gain * gate_xl)  # still ->0 when xl below thr; boosts high-xl clauses

    release = hp.kappa * amp_xl * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline (best-known defaults from Design 78/86 backbone)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 78)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (fixed edges)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 78)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # NEW (single change): bounded, saturating xl-modulation of release magnitude only
    # release *= (1 + rel_xl_gain * gate_xl), with rel_xl_gain kept small
    "rel_xl_gain": dict(type="uniform", default=0.0, low=0.0, high=0.75),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (M,) in (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c < gamma
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    near_from_below = torch.sigmoid((c - c0) / stag_sharp)
    below_gamma = torch.sigmoid((gamma - c) / stag_sharp)
    window = near_from_below * below_gamma

    # In-window amplitude shaping (warp + quintic smootherstep)
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    tw = t2 / (t2 + (1.0 - t2).pow(2) + eps)
    s = tw * tw * tw * (tw * (tw * 6.0 - 15.0) + 10.0)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * s.pow(win_pow)

    near_gamma = window * amp

    # SINGLE CHANGE: bounded xl-modulation of release magnitude (no geometry/t-warp dependence)
    rel_xl_gain = torch.as_tensor(hp.rel_xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + rel_xl_gain * gate_xl).clamp(1.0, 1.75)

    release = hp.kappa * gate_xl * weak_band * near_gamma * push_up * release_gain

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_45.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 106, one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 106)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # ONE small change: thresholded, bounded xl-conditioned gain on release amplitude
    # Gain is 1 when gate_xl<=0.5 (xl below threshold region), rises to (1+xl_gain) as gate_xl->1.
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== ONE CHANGE vs Design 106: bounded, thresholded xl-gain on release amplitude =====
    # gate_xl=0.5 corresponds to xl=xl_thr. No extra boost below threshold.
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    hi = torch.relu(2.0 * gate_xl - 1.0)  # in [0,1]
    release_gain = (1.0 + xl_gain * hi)   # in [1, 1+xl_gain]

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # Thresholded bounded xl-gain on release amplitude (as in 114)
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== ONLY CHANGE vs Design 114: smooth threshold ramp for high-xl gain =====
    # Map gate_xl in [0.5,1] -> t in [0,1], then apply C^2 smootherstep.
    t_hi = ((gate_xl - 0.5) / 0.5).clamp(0.0, 1.0)
    hi = t_hi * t_hi * t_hi * (t_hi * (t_hi * 6.0 - 15.0) + 10.0)  # in [0,1]

    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    release_gain = (1.0 + xl_gain * hi)  # in [1, 1+xl_gain], and ==1 when gate_xl<=0.5

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=32.41489312422484,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=94.40331693104432,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3052467651267156,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.09433049593097542,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00023866432561734922,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0032048221354713698,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114)
    "kappa":      dict(type="uniform",     default=0.997187430001158,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=6622.023458697489,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=2.3895476605904826,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.19022382405412103,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.12423107575665222,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.4898096116751786,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 106, one-sided)
    "stag_margin": dict(type="uniform",     default=0.2061293027725612,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.01233619087369346, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 106)
    "win_floor": dict(type="uniform",     default=0.559803370834878,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.5176801688234721,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.25,                  low=0.0,  high=0.80),

    # High-xl release gain (Design 114)
    "xl_gain": dict(type="uniform", default=0.6, low=0.0, high=2.0),

    # ONE CHANGE vs Design 114: make the high-xl gain breakpoint tunable in gate-space
    # xl_mid=0.5 reproduces 114; smaller activates earlier, larger later.
    "xl_mid": dict(type="uniform", default=0.5, low=0.2, high=0.8),

    "lr": dict(type="log_uniform", default=1.151158655354217,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== High-xl gain on release (Design 114), but with tunable breakpoint xl_mid =====
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_mid = torch.as_tensor(hp.xl_mid, device=v.device, dtype=v.dtype).clamp(0.05, 0.95)

    # Piecewise-linear ramp: 0 below xl_mid, 1 at gate_xl=1
    hi = torch.relu(gate_xl - xl_mid) / (1.0 - xl_mid).clamp_min(1e-6)
    hi = hi.clamp(0.0, 1.0)

    release_gain = 1.0 + xl_gain * hi  # in [1, 1+xl_gain], ==1 when gate_xl<=xl_mid

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Backbone defaults (from best-known tuned region)
    "alpha":   dict(type="log_uniform", default=14.504000467173922,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=22.87679950018518,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3713393245315345,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.13541660385008228,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001132926021204599,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.013885962445043169,   low=1e-4, high=1.0),

    # Bounded weak-band release (Design 106/114)
    "kappa":      dict(type="uniform",     default=0.6608025081577263,    low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=2562.596512060553,    low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=3.4127970602799786,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.0646429316096725,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.13869458180622743,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.6231181608738778,   low=0.05, high=0.90),

    # Below-gamma window geometry (Design 106, one-sided)
    "stag_margin": dict(type="uniform",     default=0.21198765905041214,  low=0.0,  high=0.25),
    "stag_sharp":  dict(type="log_uniform", default=0.05626208189215996, low=1e-3, high=0.20),

    # In-window amplitude shaping (Design 106)
    "win_floor": dict(type="uniform",     default=0.184266876474337,     low=0.0,  high=0.90),
    "win_pow":   dict(type="log_uniform", default=0.7497234371465881,    low=0.25, high=4.0),
    "win_tau":   dict(type="uniform",     default=0.02058028573255097,                  low=0.0,  high=0.80),

    # High-xl release gain (Design 114)
    "xl_gain": dict(type="uniform", default=0.5849418497034736, low=0.0, high=2.0),

    # ONE CHANGE vs Design 114: make the high-xl gain breakpoint tunable in gate-space
    # xl_mid=0.5 reproduces 114; smaller activates earlier, larger later.
    "xl_mid": dict(type="uniform", default=0.5375131244228907, low=0.2, high=0.8),

    "lr": dict(type="log_uniform", default=2.1085465692572183,            low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Hard top-2 backbone =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory updates =====
    dxl = hp.alpha * (c - hp.delta)

    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # xl gate in log-space
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)  # (0,1)

    # Weak-sat band: eta < c < gamma
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    # Upward-only push toward xs_star
    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    # Below-gamma window: (gamma-stag_margin) < c  (ONE-SIDED)
    stag_margin = torch.as_tensor(hp.stag_margin, device=v.device, dtype=v.dtype).clamp_min(0.0)
    stag_sharp = torch.as_tensor(hp.stag_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    c0 = (gamma - stag_margin).clamp(0.0, 1.0)

    window = torch.sigmoid((c - c0) / stag_sharp)

    # In-window amplitude shaping (quintic smootherstep -> warp -> pow) with dead-zone win_tau
    denom = (gamma - c0).clamp_min(1e-6)
    t = ((c - c0) / denom).clamp(0.0, 1.0)

    win_tau = torch.as_tensor(hp.win_tau, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    t2 = ((t - win_tau) / (1.0 - win_tau).clamp_min(1e-6)).clamp(0.0, 1.0)

    # quintic smootherstep (C^2)
    s = t2 * t2 * t2 * (t2 * (t2 * 6.0 - 15.0) + 10.0)

    # fixed rational warp
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    sw = s / (s + (1.0 - s).pow(2) + eps)

    win_floor = torch.as_tensor(hp.win_floor, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)
    win_pow = torch.as_tensor(hp.win_pow, device=v.device, dtype=v.dtype).clamp_min(0.05)
    amp = win_floor + (1.0 - win_floor) * sw.pow(win_pow)

    near_gamma = window * amp

    # ===== High-xl gain on release (Design 114), but with tunable breakpoint xl_mid =====
    xl_gain = torch.as_tensor(hp.xl_gain, device=v.device, dtype=v.dtype).clamp_min(0.0)
    xl_mid = torch.as_tensor(hp.xl_mid, device=v.device, dtype=v.dtype).clamp(0.05, 0.95)

    # Piecewise-linear ramp: 0 below xl_mid, 1 at gate_xl=1
    hi = torch.relu(gate_xl - xl_mid) / (1.0 - xl_mid).clamp_min(1e-6)
    hi = hi.clamp(0.0, 1.0)

    release_gain = 1.0 + xl_gain * hi  # in [1, 1+xl_gain], ==1 when gate_xl<=xl_mid

    release = hp.kappa * gate_xl * release_gain * weak_band * near_gamma * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== Gradient scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Anti-stall: prevent xs->0 (rigidity lock) for historically hard clauses (large xl)
    # when they are only weakly satisfied (0 < c < gamma).
    "kappa":    dict(type="uniform",     default=0.3,   low=0.0,  high=2.0),
    "xl_thr":   dict(type="log_uniform", default=50.0,  low=1.0,  high=1e4),
    "xl_sharp": dict(type="uniform",     default=1.0,   low=0.1,  high=5.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    # Anti-stall modification (ONLY xs dynamics):
    # add a positive bump when xl is large and clause is weakly satisfied (0<c<gamma),
    # to keep xs from collapsing and over-amplifying rigidity late in the run.
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    weak_sat = torch.relu(gamma - c)                          # >0 only when c<gamma
    bump = hp.kappa * gate_xl * c * weak_sat                  # vanishes at c=0 and at c>=gamma

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + bump
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: temperature for smooth clause/force construction (smaller -> closer to hard top-k/min)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction
    v_lit = v[idx] * sgn                      # (M,3)
    u = 0.5 * (1.0 - v_lit)                   # (M,3) in [0,1]

    # Smooth min(u) (clause cost), approximating baseline c = min(u)
    tau = hp.tau
    c = -tau * torch.logsumexp(-u / tau, dim=-1)  # (M,)
    c = c.clamp(0.0, 1.0)

    # Soft-argmin weights (focus on easiest/best literal)
    w_best = torch.softmax(-u / tau, dim=-1)  # (M,3)

    # Approximate baseline "best literal gets ~second-best push":
    # compute mean unsat of non-best literals (softly) and add it mainly to best literal.
    u_other_sum = (u * (1.0 - w_best)).sum(dim=-1)          # (M,)
    other_mass = (1.0 - w_best).sum(dim=-1).clamp(min=1e-6) # (M,)
    u_other_mean = u_other_sum / other_mass                 # (M,)

    push = c.unsqueeze(-1) + w_best * u_other_mean.unsqueeze(-1)  # (M,3)

    # Gradient and rigidity terms (same outer structure as baseline)
    G = push * (xl * xs).unsqueeze(-1)
    R = (c.unsqueeze(-1) * w_best) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate variable forces
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged, but driven by smooth c)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (hybrid): smoothing only for clause monitor used in memory dynamics
    # smaller -> closer to hard min; larger -> smoother dxl/dxs near literal switches
    "tau_c":   dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (baseline) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c_hard = unsat_top[:, 0]                              # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Smooth clause monitor ONLY for memory dynamics ---
    # u in [0,1], clause cost approx min(u)
    u = 0.5 * (1.0 - v_lit)
    tau = hp.tau_c
    c_mem = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)  # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: adaptive softmin temperature for memory-only clause monitor
    # tau_eff = clamp(tau0 / (gap + gap0), [1e-3, 2e-1]) where gap is (2nd-smallest u - smallest u)
    "tau0":    dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),
    "gap0":    dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (baseline; unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory-only clause monitor: adaptive-temperature softmin ---
    # u in [0,1], hard clause cost is min(u). We smooth only near literal-switches.
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2): smallest, 2nd-smallest
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)      # (M,)

    tau_eff = (hp.tau0 / (gap + hp.gap0)).clamp(1e-3, 2e-1)  # (M,)
    c_mem = (-tau_eff * torch.logsumexp(-u / tau_eff.unsqueeze(-1), dim=-1)).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: tie-only smoothing for memory monitor used in dxs
    # tau_tie: softmin temperature when we decide we are in a tie regime
    "tau_tie": dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    # g0: gap threshold where mixing turns on (gap = u2 - u1)
    "g0":      dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    # kappa: sharpness of the on/off transition (smaller => more hard-min almost everywhere)
    "kappa":   dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    # u in [0,1], hard clause cost is min(u)
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # w ~ 1 when gap << g0 (tie), w ~ 0 when gap >> g0 (clear winner)
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor to preserve targeting
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing to reduce literal-switch chattering
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: tie-local smoothing width for memory-only clause monitor
    # smaller -> closer to hard min except extremely near ties
    "kappa_c": dict(type="log_uniform", default=3e-2, low=1e-3, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (baseline) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c_hard = unsat_top[:, 0]                             # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory-only clause monitor: tie-local smoothing of the min ---
    # u in [0,1], hard monitor is min(u). We smooth ONLY near ties between best & 2nd-best literals.
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    kappa = hp.kappa_c + 1e-12
    w = torch.exp(-gap / kappa)  # ~1 near ties, ~0 when well-separated
    c_mem = (u1 + 0.5 * w * (u2 - u1)).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_55.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # NEW: tie-only smoothing for memory monitor used in dxs
    # tau_tie: softmin temperature when we decide we are in a tie regime
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    # g0: gap threshold where mixing turns on (gap = u2 - u1)
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    # kappa: sharpness of the on/off transition (smaller => more hard-min almost everywhere)
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    # u in [0,1], hard clause cost is min(u)
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # w ~ 1 when gap << g0 (tie), w ~ 0 when gap >> g0 (clear winner)
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor to preserve targeting
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing to reduce literal-switch chattering
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design-7 tie-only smoothing for the monitor used in dxs
    "tau_tie": dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: deadband half-width around gamma for dxs to suppress chattering
    "h_band":  dict(type="log_uniform", default=1e-2, low=1e-4, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)  # tie gate

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)

    # NEW: deadband/hysteresis around gamma to reduce xs chattering near threshold
    d = c_mem - hp.gamma
    gate = torch.sigmoid((d.abs() - hp.h_band) / hp.kappa)  # ~0 inside band, ~1 outside
    d_eff = d * gate

    dxs = hp.beta * ((xs + hp.epsilon) * d_eff)

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: tie-only smoothing ---
    # u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]

    gap = (u2 - u1).clamp(min=0.0)
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    # SINGLE CHANGE (vs Design 11): softmin only over the tied pair (u1,u2), not all 3 literals
    tau = hp.tau_tie
    c_soft2 = (-tau * torch.logsumexp(-u12 / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft2).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_58.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs (as in Design 11), but tie gate now uses normalized gap
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    # g0: threshold on normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    # kappa: sharpness of transition on normalized gap
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    # SINGLE CHANGE vs Design-11/7: normalize tie gap
    denom = (u1 + u2).clamp(min=1e-6)
    gap_n = (gap / denom).clamp(0.0, 1.0)

    # w ~ 1 when normalized gap is small (tie), w ~ 0 when clear winner
    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_59.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # g0/kappa now apply to a SPREAD-normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    # u in [0,1], hard clause cost is min(u)
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Get ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    # SINGLE PRINCIPLED CHANGE (vs prior gates): normalize by clause spread (robustly clamped)
    spread = (u3 - u1).clamp(min=1e-6)
    gap_n = (gap / spread).clamp(0.0, 1.0)

    # w ~ 1 when gap_n is small (tie between best and 2nd-best relative to spread)
    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor (planner constraint)
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # xs anti-lock (xl-gated weak-sat hysteresis bump)
    "kappa":    dict(type="uniform",     default=0.3,   low=0.0,  high=2.0),
    "xl_thr":   dict(type="log_uniform", default=50.0,  low=1.0,  high=1e4),
    "xl_sharp": dict(type="uniform",     default=1.0,   low=0.1,  high=5.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    # Baseline xs + xl-gated weak-sat hysteresis bump (ONLY change)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    weak_sat = torch.relu(gamma - c)                          # >0 only when c<gamma
    bump = hp.kappa * gate_xl * c * weak_sat * (1.0 - xs)     # vanishes at c=0, c>=gamma, or xs=1

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + bump
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_60.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters apply to the combined normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    # SINGLE MODIFICATION (vs Design 15): robust combined normalization
    # - magnitude-normalized: gap/(u1+u2)
    # - spread-normalized:    gap/(u3-u1)
    # Use max so we only call it a tie if BOTH notions say it's a tie.
    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)
    gap_eff = torch.maximum(g_mag, g_spread)  # in [0,1]

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_61.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Base (use Design-11 tuned defaults)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs (unchanged ranges)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # SINGLE CHANGE vs Design 11: compact-support smoothstep tie gate
    # t=1 when gap<=g0-kappa, t=0 when gap>=g0; w is smooth interpolation on [0,1]
    k = hp.kappa
    t = ((hp.g0 - gap) / k).clamp(0.0, 1.0)
    w = (t * t * (3.0 - 2.0 * t)).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs (memory monitor only, for dxs)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate threshold/sharpness for normalized tie-gap
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),

    # NEW (single principled change): hybrid normalization weight for tie-gap denom
    # denom = spread + lam*(u1+u2); lam=0 -> spread-norm (Design 15), larger lam -> sum-norm flavor (Design 12)
    "lam":     dict(type="uniform", default=0.2, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Get ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    # SINGLE CHANGE vs Design 11: hybrid normalized gap for tie gating
    spread = (u3 - u1).clamp(min=0.0)
    denom = (spread + hp.lam * (u1 + u2)).clamp(min=1e-6)
    gap_n = (gap / denom).clamp(0.0, 1.0)

    # w ~ 1 when gap_n is small (tie), w ~ 0 when clear winner
    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_63.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Base (Design-11 tuned defaults)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # Compact-support tie gate with smoother boundary than cubic smoothstep:
    # t=1 for gap<=g0-kappa, t=0 for gap>=g0
    t = ((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)
    # Quintic smoothstep: C2 at both ends (reduces unintended activation/forces near cutoff)
    w = (t * t * t * (10.0 - 15.0 * t + 6.0 * t * t)).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_64.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs (memory monitor only, for dxs)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate threshold/sharpness for the bounded normalized tie-gap
    # gap_n = gap / (gap + spread) is naturally well-conditioned and in [0, 0.5]
    "g0":      dict(type="uniform",     default=0.08, low=1e-3, high=0.5),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=0.3),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Order u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    spread = (u3 - u1).clamp(min=0.0)

    # SINGLE PRINCIPLED CHANGE: bounded, well-conditioned fractional gap normalization
    # gap_n in [0, 0.5]; avoids blow-ups when spread is tiny and is robust across clause scales
    gap_n = (gap / (gap + spread + 1e-6)).clamp(0.0, 0.5)

    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_65.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.10, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),

    # NEW (single change): robust magnitude floor for normalized-gap tie detection
    # gap_n = (u2-u1)/(u1+u2+g_floor)
    "g_floor": dict(type="log_uniform", default=0.02, low=1e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]

    gap = (u2 - u1).clamp(min=0.0)

    # SINGLE MODIFICATION vs Design 11: scale-invariant tie metric
    denom = (u1 + u2 + hp.g_floor).clamp(min=1e-6)
    gap_n = (gap / denom).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_n) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_66.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Base (Design-11 tuned defaults)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs (compact-support gate)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.01,               low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.01,               low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # SINGLE CHANGE vs Designs 54/58:
    # Reparameterize compact-support window so w=1 for gap<=g0, and w=0 for gap>=g0+kappa.
    # This guarantees full tie-activation at exact ties even when g0 < kappa.
    t = ((gap - hp.g0) / hp.kappa).clamp(0.0, 1.0)
    # Quintic smoothstep on t, then flip so it decays from 1 to 0
    s = (t * t * t * (10.0 - 15.0 * t + 6.0 * t * t)).clamp(0.0, 1.0)
    w = (1.0 - s).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_67.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters apply to the combined normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),

    # NEW: temperature controlling how close the hybrid is to max (conservative) vs mean (less conservative)
    "tau_gap": dict(type="log_uniform", default=0.03, low=1e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    # Two normalized gap features in [0,1]
    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION (vs Design-21): soft-max blend to tune conservativeness
    # tau_gap -> 0  => max(g_mag, g_spread)
    # larger tau_gap => ~0.5*(g_mag + g_spread)
    t = hp.tau_gap
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_68.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs (memory monitor only, for dxs)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # u12 are the two smallest costs (u1<=u2)
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # Tie gate (Design 11)
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    # SINGLE PRINCIPLED CHANGE vs Design 11:
    # softmin computed over only the two contenders (u1,u2), not all three literals
    tau = hp.tau_tie
    c_soft_top2 = (-tau * torch.logsumexp(-u12 / tau, dim=-1)).clamp(0.0, 1.0)  # (M,)
    c_mem = ((1.0 - w) * u1 + w * c_soft_top2).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses refined tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_69.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Base (Design-11 tuned defaults)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Compact-support tie window: w=1 for gap<=g0, w=0 for gap>=g0+kappa
    # (narrowed a bit to discourage wide activation far from ties)
    "g0":      dict(type="log_uniform", default=0.003,              low=1e-4, high=5e-2),
    "kappa":   dict(type="log_uniform", default=0.01,               low=1e-4, high=5e-2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # SINGLE CHANGE vs Design 62: C∞ compact-support “bump” transition inside the window.
    # Window semantics: w=1 for gap<=g0, w=0 for gap>=g0+kappa.
    t_raw = (gap - hp.g0) / hp.kappa
    t = t_raw.clamp(0.0, 1.0)

    # C∞ smooth step b(t) from 0->1 on (0,1), with all derivatives 0 at boundaries.
    eps = 1e-12
    a = torch.exp(-1.0 / (t + eps))
    b = torch.exp(-1.0 / (1.0 - t + eps))
    s = a / (a + b)  # ~0 at t=0, ~1 at t=1
    w_mid = 1.0 - s  # ~1 at t=0, ~0 at t=1

    w = torch.where(t_raw <= 0.0, torch.ones_like(w_mid), w_mid)
    w = torch.where(t_raw >= 1.0, torch.zeros_like(w), w)
    w = w.clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # xs anti-lock / anti-chatter release controller (ONLY xs dynamics changes)
    "kappa":      dict(type="uniform",     default=0.5,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=50.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.0,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.02,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.35,  low=0.05, high=0.90),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    # Baseline xs term + bounded, hysteretic, upward-only release in weak-sat band
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Smooth window ~1 for eta < c < gamma, ~0 outside (anti-chatter band)
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star             # in [0,1], upward-only

    release = hp.kappa * gate_xl * weak_band * push_up       # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_70.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION (vs Design-21): conservative smooth-max for stable tie gradients
    # Keep conservativeness by tying temperature to existing kappa (no new hyperparameter).
    t = max(0.25 * float(hp.kappa), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_71.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Start from Design-11 tuned defaults (as in 18/26)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs (memory monitor only, for dxs)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: same tie gate, improved tie smoother ---
    # u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # u1<=u2 are used for tie detection and bounding
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]

    gap = (u2 - u1).clamp(min=0.0)
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    # PRINCIPLED SINGLE CHANGE:
    # Use entropy-corrected softmin over ALL 3 literals (log-mean-exp), then clamp to [u1,u2].
    # This avoids c_mem < u1 (which can under-drive xs near ties), while keeping smoothness.
    tau = hp.tau_tie
    lme3 = -tau * (torch.logsumexp(-u / tau, dim=-1) - math.log(3.0))  # >= min(u)
    c_smooth = torch.clamp(lme3, min=u1, max=u2).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_smooth).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_72.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE (same as Design-74)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6

    # SINGLE MODIFICATION vs Design-74:
    # Use u2-normalization to make tie gate more conservative when both best literals are bad.
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)

    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # Conservative smooth-max with temperature tied to kappa
    t = max(0.25 * float(hp.kappa), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_73.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults
    "alpha":   dict(type="log_uniform", default=48.3997327918925,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871, low=1e-1, high=3.0),

    # Tie-only smoothing knobs (same gate structure as Design-11)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, bounded smooth only near ties ---
    # u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # u1<=u2 for tie detection
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2)
    u1 = u12[:, 0]
    u2 = u12[:, 1]
    gap = (u2 - u1).clamp(min=0.0)

    # Design-11 gate
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    # SINGLE PRINCIPLED CHANGE (vs Design-11):
    # Tie smoother = Boltzmann expectation over (u1,u2), which is guaranteed in [u1,u2].
    tau = hp.tau_tie
    # stable logits: subtract u1 so the best literal has logit 0
    logits = -(u12 - u1.unsqueeze(-1)) / (tau + 1e-12)  # (M,2)
    p = torch.softmax(logits, dim=-1)                   # (M,2)
    c_smooth = (p * u12).sum(dim=-1)                    # (M,) in [u1,u2]

    c_mem = ((1.0 - w) * u1 + w * c_smooth).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_74.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE (same as Design-74)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-74:
    # Temperature tied to geometric mean of existing gate params (kappa, g0)
    # to keep smooth-max sharp when g0 is small and avoid underestimating gap at larger kappa.
    t = max(0.25 * math.sqrt(float(hp.kappa) * float(hp.g0)), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_75.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults
    "alpha":   dict(type="log_uniform", default=48.3997327918925,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs (as in Design-11)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2) = (u1,u2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # Same tie gate as Design-11
    w = torch.sigmoid((hp.g0 - gap) / hp.kappa).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design-11: 2-literal softmin (local + more conservative)
    tau = hp.tau_tie
    c_soft2 = (-tau * torch.logsumexp(-u12 / (tau + 1e-12), dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft2).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_76.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE (same as Design-74)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-74:
    # Slightly soften smooth-max temperature using existing g0 (bounded),
    # improving smoothness of w(v) without adding new hyperparameters.
    t = max(0.25 * float(hp.kappa) * (1.0 + 0.5 * float(hp.g0)), 1e-4)

    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_77.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults
    "alpha":   dict(type="log_uniform", default=48.3997327918925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,   low=1e-1, high=3.0),

    # Tie-only smoothing knobs (as in Design-11/72)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018,  low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214, low=1e-3, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, smooth only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2) = (u1,u2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    # Tie gate (Design-11)
    w = torch.sigmoid((hp.g0 - gap) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # SINGLE CHANGE (vs Design-72): bounded soft-argmin expectation over top-2
    # c_soft in [u1,u2] (no optimism below min)
    tau = hp.tau_tie + 1e-12
    p = torch.softmax(-u12 / tau, dim=-1)            # (M,2)
    c_soft = (p * u12).sum(dim=-1)                   # (M,)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_78.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-74:
    # Cap smooth-max temperature by g0 to avoid over-softening when g0 is small.
    t = max(0.25 * min(float(hp.kappa), float(hp.g0)), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_79.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults (as used in 75/81/128 family)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (baseline/81 unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, bounded smooth only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6

    # Design-81 conservative tie detector: u2-normalized gap magnitude
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # Conservative smooth-max with temperature tied to kappa (as in 81)
    t = max(0.25 * float(hp.kappa), 1e-4)
    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design-81:
    # bounded top-2 soft-argmin expectation (Design-75) => c_soft in [u1,u2]
    tau = hp.tau_tie + 1e-12
    u12 = u_sorted[:, 0:2]
    p = torch.softmax(-u12 / tau, dim=-1)
    c_soft = (p * u12).sum(dim=-1)

    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: xl-history state (tracks log(xl) with a low-pass filter)
    "xh": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 20.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Design-15 release controller (unchanged form)
    "kappa":      dict(type="uniform",     default=0.5,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=50.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.0,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.02,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.35,  low=0.05, high=0.90),

    # NEW: history update rate for xh (log(xl) low-pass)
    "rho":        dict(type="log_uniform", default=2.0,   low=0.1,  high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xh = vars["xh"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    # NEW: xh tracks log(xl) (history / low-pass)
    log_xl = torch.log(xl.clamp_min(1.0))
    dxh = hp.rho * (log_xl - xh)

    # xs baseline + bounded, hysteretic, upward-only release in weak-sat band
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # Gate release by *history* xh instead of instantaneous log(xl)
    log_thr = torch.log(xl_thr)
    gate_xl_hist = torch.sigmoid((xh - log_thr) / xl_sharp)

    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    push_up = torch.relu(xs_star - xs) / xs_star

    release = hp.kappa * gate_xl_hist * weak_band * push_up

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxh = -dxh * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xh": dxh}


==> anc/data/campaign/solvers/solver_80.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE (same as Design-74)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-74:
    # Replace logsumexp smooth-max with a kappa-tied sqrt smooth-max.
    # Behaves like hard max away from ties, but gives well-conditioned near-tie gradients.
    k = float(hp.kappa)
    smooth = max(0.25 * k, 1e-4)             # tie smoothing width tied to existing kappa
    eps_s = smooth * smooth

    a = g_mag
    b = g_spread
    s = torch.sqrt((a - b) * (a - b) + eps_s)
    gap_eff = (0.5 * (a + b + s) - 0.5 * math.sqrt(eps_s)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_81.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults (strong baseline)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,    low=1e-1, high=3.0),

    # Tie-only smoothing knobs (Design-11/75)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018,   low=1e-3, high=2e-1),
    "g0":      dict(type="log_uniform", default=0.0033876327188782085, low=1e-3, high=2e-1),
    "kappa":   dict(type="log_uniform", default=0.052906428769193214,  low=1e-3, high=1e-1),

    # NEW (single change vs Design-75): probability floor in tie softmax
    # eta_p=0 recovers Design-75. Larger eta_p => more conservative (closer to mean of u1,u2).
    "eta_p":   dict(type="uniform",     default=0.12,                  low=0.0,  high=0.5),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, smooth only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    u12, _ = torch.topk(u, 2, dim=-1, largest=False)  # (M,2) = (u1,u2)
    u1 = u12[:, 0]
    gap = (u12[:, 1] - u12[:, 0]).clamp(min=0.0)

    w = torch.sigmoid((hp.g0 - gap) / (hp.kappa + 1e-12)).clamp(0.0, 1.0)

    # Design-75: bounded top-2 expectation; SINGLE MOD here: probability floor
    tau = hp.tau_tie + 1e-12
    p = torch.softmax(-u12 / tau, dim=-1)            # (M,2)
    eta = hp.eta_p
    p = (1.0 - eta) * p + eta * 0.5                  # (M,2), still sums to 1
    c_soft = (p * u12).sum(dim=-1)                   # in [u1,u2]

    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_82.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Design-11 tuned defaults for the base system
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Designs-89/109:
    # Regime-consistent temperature for smooth-max of (g_mag, g_spread), tied only to (g0,kappa):
    #   t = 0.25 * min(g0, sqrt(g0*kappa))
    # Ensures t <= g0 (avoid over-soft when g0 small) while allowing t > kappa when kappa << g0.
    g0_f = float(hp.g0)
    k_f = float(hp.kappa)
    t = max(0.25 * min(g0_f, math.sqrt(max(g0_f * k_f, 0.0))), 1e-4)

    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_83.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Match the strong cluster defaults (Design-81 / Design-74 tuned core)
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6

    # Conservative normalization from Design-81
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-81:
    # Replace LSE smooth-max with sqrt smooth-max (Design-114 form), smoothing tied to kappa.
    k = float(hp.kappa)
    smooth = max(0.25 * k, 1e-4)
    eps_s = smooth * smooth

    a = g_mag
    b = g_spread
    s = torch.sqrt((a - b) * (a - b) + eps_s)
    gap_eff = (0.5 * (a + b + s) - 0.5 * math.sqrt(eps_s)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor (unchanged)
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_84.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong tuned defaults (as in 11/74/113)
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)

    eps = 1e-6
    g_mag = (gap / (u1 + u2).clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-113:
    # Make the smooth-max temperature regime-adaptive using instance mean(u1).
    # Keep bounded: t_base <= 0.25*g0, factor in [0.5, 1.5].
    g0 = v.new_tensor(float(hp.g0))
    kappa = v.new_tensor(float(hp.kappa))
    t_base = 0.25 * torch.minimum(g0, torch.sqrt((g0 * kappa).clamp(min=0.0)))

    u_bar = u1.mean()  # instance-level regime statistic (early high, late low)
    s = u_bar / (u_bar + 0.25)  # smooth in [0,1]
    factor = 0.5 + s            # in [0.5,1.5]
    t = (t_base * factor).clamp(min=1e-4)

    pair = torch.stack([g_mag / t, g_spread / t], dim=-1)
    gap_eff = (t * torch.logsumexp(pair, dim=-1) - t * math.log(2.0)).clamp(0.0, 1.0)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_85.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Match the strong tuned core used by Design-81/114/189
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=48.3997327918925,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=40.08506794497957, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.28948339187872574, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07327583432197571, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001468934335764333, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0013418985396236333, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.6536008035680871,  low=1e-1, high=3.0),

    # Tie-only smoothing knobs for dxs (memory monitor only)
    "tau_tie": dict(type="log_uniform", default=0.01712294456377018, low=1e-3, high=2e-1),

    # Gate parameters on an effective normalized gap in [0,1]
    "g0":      dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
    "kappa":   dict(type="log_uniform", default=0.06, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Hard top-k structure for v-updates (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_hard = unsat_top[:, 0]                         # (M,)

    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Memory monitor for dxs: hard-min almost everywhere, soft only near ties ---
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Ordered u1<=u2<=u3
    u_sorted, _ = torch.topk(u, 3, dim=-1, largest=False)
    u1 = u_sorted[:, 0]
    u2 = u_sorted[:, 1]
    u3 = u_sorted[:, 2]

    gap = (u2 - u1).clamp(min=0.0)
    eps = 1e-6

    # Conservative normalization (Design-81)
    g_mag = (gap / u2.clamp(min=eps)).clamp(0.0, 1.0)
    g_spread = (gap / (u3 - u1).clamp(min=eps)).clamp(0.0, 1.0)

    # SINGLE MODIFICATION vs Design-81:
    # Replace LSE smooth-max (with constant downward shift) by a softmax-weighted average,
    # which approaches hard max without a fixed bias away from ties.
    t = max(0.25 * float(hp.kappa), 1e-4)
    pair = torch.stack([g_mag, g_spread], dim=-1)               # (M,2)
    wts = torch.softmax(pair / t, dim=-1)                       # (M,2)
    gap_eff = (wts * pair).sum(dim=-1).clamp(0.0, 1.0)          # (M,)

    w = torch.sigmoid((hp.g0 - gap_eff) / hp.kappa).clamp(0.0, 1.0)

    tau = hp.tau_tie
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)
    c_mem = ((1.0 - w) * u1 + w * c_soft).clamp(0.0, 1.0)

    # Long-term memory stays driven by hard monitor
    dxl = hp.alpha * (c_hard - hp.delta)
    # Short-term switching uses tie-only smoothing
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/campaign/solvers/solver_86.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_87.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (MODIFICATION): decouple memory scaling from dv scaling -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_mem = 1.0 / mem_max

    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_88.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Smooth routing / softmin temperatures
    "tau_sel": dict(type="log_uniform", default=5e-2,  low=5e-3, high=5e-1),
    "tau_min": dict(type="log_uniform", default=2e-2,  low=1e-3, high=2e-1),

    # Bump size to turn softmin into a smooth second-min surrogate (>=1 makes c2 ~ 2nd-min at solutions)
    "bump":    dict(type="uniform",     default=2.0,   low=1.0,  high=5.0),
}


def _softmin(x, tau, dim=-1):
    # softmin(x) = -tau * logsumexp(-x/tau)
    return -tau * torch.logsumexp(-x / tau, dim=dim)


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                      # (M,3)
    u = 0.5 * (1.0 - v_lit)                   # (M,3)

    # Soft clause cost: smooth min over literals (baseline uses hard min via topk)
    c = _softmin(u, hp.tau_min, dim=-1)       # (M,)

    # Soft "best literal" selector (peaked on smallest u)
    p = torch.softmax(-u / hp.tau_sel, dim=-1)  # (M,3)

    # Smooth second-min surrogate: bump the best literal, then softmin again
    u_bumped = u + hp.bump * p
    c2 = _softmin(u_bumped, hp.tau_min, dim=-1)  # (M,)

    # Keep costs in a reasonable range (matches baseline scale expectations)
    c = c.clamp(0.0, 1.0)
    c2 = c2.clamp(0.0, 1.0)

    # Gradient term: all literals get ~c, best literal gets boosted toward ~c2
    G = c[:, None] + (c2 - c)[:, None] * p
    G = G * (xl * xs)[:, None]

    # Rigidity term: routed to best literal smoothly
    R = (c[:, None] * p) * ((1.0 + hp.zeta * xl) * (1.0 - xs))[:, None]

    # Accumulate variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Auxiliary dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_89.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (MODIFICATION): coupled normalization across v/xl/xs -----
    gmax = torch.maximum(dv.abs().max(), torch.maximum(dxl.abs().max(), dxs.abs().max()))
    scale = 1.0 / gmax.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Design-15 style bounded weak-band release (stability fix)
    "kappa":      dict(type="uniform",     default=0.5,   low=0.0,  high=2.0),
    "xl_thr":     dict(type="log_uniform", default=50.0,  low=1.0,  high=1e4),
    "xl_sharp":   dict(type="uniform",     default=1.0,   low=0.1,  high=5.0),
    "eta":        dict(type="uniform",     default=0.02,  low=0.0,  high=0.20),
    "band_sharp": dict(type="log_uniform", default=0.02,  low=1e-3, high=0.20),
    "xs_star":    dict(type="uniform",     default=0.35,  low=0.05, high=0.90),

    # NEW (single principled tweak vs Design 15): smooth the upward-only cutoff
    "xs_tau":     dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-1),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== BASELINE HARD TOP-2 BACKBONE (UNCHANGED) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)                      # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY UPDATES =====
    dxl = hp.alpha * (c - hp.delta)

    # Baseline xs term + bounded, hysteretic, upward-only release in weak-sat band
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp_min(0.0)
    band_sharp = torch.as_tensor(hp.band_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    xl_thr = torch.as_tensor(hp.xl_thr, device=v.device, dtype=v.dtype).clamp_min(1.0)
    xl_sharp = torch.as_tensor(hp.xl_sharp, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    log_xl = torch.log(xl.clamp_min(1.0))
    log_thr = torch.log(xl_thr)
    gate_xl = torch.sigmoid((log_xl - log_thr) / xl_sharp)   # ~1 if xl >> xl_thr

    # Smooth window ~1 for eta < c < gamma, ~0 outside
    w_lo = torch.sigmoid((c - eta) / band_sharp)
    w_hi = torch.sigmoid((gamma - c) / band_sharp)
    weak_band = w_lo * w_hi

    xs_star = torch.as_tensor(hp.xs_star, device=v.device, dtype=v.dtype).clamp_min(1e-6)

    # SINGLE CHANGE vs Design 15:
    # Smooth approximation to relu(xs_star - xs)/xs_star to reduce chatter near xs_star.
    xs_tau = torch.as_tensor(hp.xs_tau, device=v.device, dtype=v.dtype).clamp_min(1e-8)
    push_up = (torch.nn.functional.softplus((xs_star - xs) / xs_tau) * xs_tau / xs_star).clamp(0.0, 1.0)

    release = hp.kappa * gate_xl * weak_band * push_up       # bounded in [0, kappa]

    rhs_xs = (xs + hp.epsilon) * (c - gamma) + release
    dxs = hp.beta * rhs_xs

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_90.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Annealing state: starts at 1 and decays toward 0
    "a":  dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Annealed routing temperature: tau = tau_floor + tau_span * a
    "tau_floor": dict(type="log_uniform", default=1e-2, low=1e-4, high=2e-1),
    "tau_span":  dict(type="log_uniform", default=1e-1, low=1e-4, high=5e-1),

    # Decay rate for a (larger -> faster anneal)
    "kappa_a":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)
    a  = vars["a"]   # ()

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-2 (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0]                                  # (M,)

    # -----------------------------
    # Gradient term G (UNCHANGED)
    # -----------------------------
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # -----------------------------
    # Rigidity term R (ONLY CHANGE):
    # annealed soft routing between top-2
    # -----------------------------
    tau = (hp.tau_floor + hp.tau_span * a).clamp(min=1e-4)
    w = torch.softmax(-unsat_top / tau, dim=-1)  # (M,2), sums to 1

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w[:, 0]).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w[:, 1]).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Auxiliary dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Anneal state a: decay toward 0
    da = -hp.kappa_a * a

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    da  = -da  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "a": da}


==> anc/data/campaign/solvers/solver_91.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: cap memory (xl/xs) update magnitude after dv-based normalization
    # (dv is normalized to max |dv| ~= 1; this bounds max |dx| to ~mem_clip)
    "mem_clip": dict(type="log_uniform", default=5.0,  low=0.1,  high=20.0),

    "lr":       dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (baseline dv-normalization) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_v
    dxs = -dxs * scale_v

    # ----- NEW: smooth global clip for memory updates only -----
    mem_norm = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-12)
    mem_damp = 1.0 / (1.0 + (mem_norm / hp.mem_clip))  # in (0,1]
    dxl = dxl * mem_damp
    dxs = dxs * mem_damp

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_92.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Clause-adaptive rigidity routing temperature:
    # tau_m = tau_floor + tau_span * xs_m  (xs_m -> 0 for satisfied clauses => sharp routing near solutions)
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-5, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=1e-1, low=1e-4, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (BASELINE) =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM G (UNCHANGED) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (ONLY CHANGE): clause-adaptive top-2 routing =====
    tau = (hp.tau_floor + hp.tau_span * xs).clamp(min=1e-6)  # (M,)
    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)  # (M,2)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w[:, 0]).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w[:, 1]).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (BASELINE) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (BASELINE) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_93.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Top-2 smoothing (ONLY when ambiguous and far from satisfied)
    # w = softmax(-unsat_top / tau_sel)
    "tau_sel": dict(type="log_uniform", default=2e-2, low=1e-4, high=2e-1),

    # Gap gate: enable smoothing when (unsat2 - unsat1) is small
    "gap0":    dict(type="uniform",     default=5e-2, low=1e-3, high=2e-1),
    "tau_gap": dict(type="log_uniform", default=2e-2, low=1e-4, high=2e-1),

    # Near-solution hardening: disable smoothing when c is small
    "c_hard":  dict(type="uniform",     default=0.12, low=0.02, high=0.30),
    "tau_c":   dict(type="log_uniform", default=2e-2, low=1e-4, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                      # (M,3)

    # Baseline hard top-2 (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)
    gap = (unsat_top[:, 1] - unsat_top[:, 0]).clamp(min=0.0)  # (M,)

    # Smoothing weights over top-2 (only used when gate opens)
    tau_sel = torch.as_tensor(hp.tau_sel, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    w = torch.softmax(-unsat_top / tau_sel, dim=-1)    # (M,2)

    # Gate: smooth only when top-2 are close AND clause not near satisfied
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_c   = torch.as_tensor(hp.tau_c,   device=v.device, dtype=v.dtype).clamp(min=1e-6)

    lam_gap = torch.sigmoid((hp.gap0 - gap) / tau_gap)         # ~1 when ambiguous
    lam_c   = torch.sigmoid((c - hp.c_hard) / tau_c)           # ~0 near solution
    lam = (lam_gap * lam_c).clamp(0.0, 1.0)                    # (M,)

    # -----------------------------
    # Gradient term G
    # -----------------------------
    # Baseline hard routing
    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # Soft-in-ambiguous-region routing: split the "extra" (gap) between top-2
    # Start from all=c, then add gap*w to the two top literals.
    G_soft = c.unsqueeze(-1).repeat(1, 3)
    extra = gap  # unsat2 - c
    G_soft.scatter_add_(1, top_idx[:, 0:1], (extra * w[:, 0]).unsqueeze(-1))
    G_soft.scatter_add_(1, top_idx[:, 1:2], (extra * w[:, 1]).unsqueeze(-1))

    # Interpolate (baseline-equivalent when lam->0)
    G = (1.0 - lam).unsqueeze(-1) * G_hard + lam.unsqueeze(-1) * G_soft
    G *= (xl * xs).unsqueeze(-1)

    # -----------------------------
    # Rigidity term R
    # -----------------------------
    # Baseline hard routing to best literal
    R_hard = torch.zeros_like(G)
    R_hard.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # Soft routing over top-2 (only when lam opens)
    R_soft = torch.zeros_like(G)
    R_soft.scatter_add_(1, top_idx[:, 0:1], (c * w[:, 0]).unsqueeze(-1))
    R_soft.scatter_add_(1, top_idx[:, 1:2], (c * w[:, 1]).unsqueeze(-1))

    R = (1.0 - lam).unsqueeze(-1) * R_hard + lam.unsqueeze(-1) * R_soft
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Auxiliary dynamics (baseline; uses hard c)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline style)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_94.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: clause-local smooth clipping scale for memory updates (xl/xs) after dv-normalization
    "mem_clip": dict(type="log_uniform", default=5.0,  low=0.1,  high=50.0),

    "lr":       dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (baseline: dv-normalization) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_v
    dxs = -dxs * scale_v

    # ----- NEW: clause-local smooth clipping for memory updates only -----
    mem_norm = torch.maximum(dxl.abs(), dxs.abs()).clamp(min=1e-12)  # (M,)
    mem_damp = 1.0 / (1.0 + (mem_norm / hp.mem_clip))                # (M,) in (0,1]
    dxl = dxl * mem_damp
    dxs = dxs * mem_damp

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_95.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: clause-local leak that pulls xl toward 1 when the clause is satisfied (xs small)
    # Leak is gated by (1 - xs), so it turns off on violated clauses (xs ~ 1).
    "xl_leak":  dict(type="log_uniform", default=1e-1, low=1e-4, high=2.0),

    "lr":       dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients -----
    # Baseline
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # NEW (single modification): clause-local xl leak when clause is satisfied (xs small)
    # Pulls xl back toward 1 without affecting violated clauses (xs ~ 1).
    dxl = dxl - hp.xl_leak * (1.0 - xs) * (xl - 1.0)

    # ----- Scaling (baseline dv-normalization) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_96.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Clause-adaptive rigidity routing temperature (as in Design 5)
    # xs high (violated) -> smoother; xs low (satisfied) -> sharper
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=1e-1, low=1e-4, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== CLAUSE EVALUATION (BASELINE) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM G (UNCHANGED) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (ONLY CHANGE): route over ALL 3 literals =====
    # Use per-literal unsatisfaction u (baseline-equivalent scale) for routing weights.
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    tau = (hp.tau_floor + hp.tau_span * xs).clamp(min=1e-6)  # (M,)
    p = torch.softmax(-u / tau.unsqueeze(-1), dim=-1)        # (M,3)

    R = (c.unsqueeze(-1) * p)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (BASELINE) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (BASELINE) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_97.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: adaptive clause-local clip scale for dx only (post dv-normalization)
    "mem_clip":      dict(type="log_uniform", default=5.0,  low=0.1,  high=50.0),
    "mem_xl_tight":  dict(type="uniform",     default=0.5,  low=0.0,  high=2.0),
    "mem_c_boost":   dict(type="uniform",     default=2.0,  low=0.0,  high=8.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling (baseline: dv-normalization) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale_v
    dxl = -dxl * scale_v
    dxs = -dxs * scale_v

    # ----- NEW: clause-local smooth clipping for memory updates only, with adaptive clip scale -----
    # clip_eff increases with current violation (c) and decreases mildly with large xl.
    clip_eff = hp.mem_clip * (1.0 + hp.mem_c_boost * c) / (1.0 + hp.mem_xl_tight * torch.log1p(xl))
    clip_eff = clip_eff.clamp(min=1e-6)

    mem_norm = torch.maximum(dxl.abs(), dxs.abs()).clamp(min=1e-12)
    mem_damp = 1.0 / (1.0 + (mem_norm / clip_eff))

    dxl = dxl * mem_damp
    dxs = dxs * mem_damp

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_98.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: relative allowance for memory-update magnitude in the shared normalization.
    # After scaling, max(|dxl|,|dxs|) is kept 
    # approximately <= mem_rel * max(|dv|) (before dv is normalized).
    "mem_rel":  dict(type="log_uniform", default=10.0, low=1.0,  high=100.0),

    "lr":       dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn                          # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)             # (M,2)
    c = unsat_top[:, 0]                           # (M,)

    # ----- Gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory gradients (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- NEW: joint normalization (single change vs baseline) -----
    max_v = dv.abs().max()
    max_mem = torch.maximum(dxl.abs().max(), dxs.abs().max())
    denom = torch.maximum(max_v, max_mem / hp.mem_rel)
    scale = 1.0 / denom.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/campaign/solvers/solver_99.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # c-adaptive rigidity routing temperature (sharp when c is small, smooth when c is large)
    "tau_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=5e-2),
    "tau_span":  dict(type="log_uniform", default=2e-1, low=1e-4, high=7e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (BASELINE) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM G (UNCHANGED) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (ONLY CHANGE): top-2 soft routing with c-dependent sharpness =====
    tau = (hp.tau_floor + hp.tau_span * c).clamp(min=1e-6)            # (M,)
    w = torch.softmax(-unsat_top / tau.unsqueeze(-1), dim=-1)         # (M,2)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (c * w[:, 0]).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], (c * w[:, 1]).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (BASELINE) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (BASELINE) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/checksums.json <==
{
  "LICENSE.framework": "1d0dde41ece0f9620937f1a81a67e295ace0eae180c009d862006e8f3b288458",
  "README.md": "b0f861e1610262dfda199b55f85e0308ae3d96cdb7eaf2b607dddc2dea5ee979",
  "analysis/T_mech.npy": "0e1429b215a76752f4d9208b0aa862d157ae56613cd2373c838a5ffb9ae10660",
  "analysis/T_taub.npy": "50142fac7a946b828b65178c4df7ae033a0b294ff209ee58889ea69800e2f1be",
  "analysis/analyze_objective0.py": "632ebae9c162013ea997ce15b3dfe773c1989c6430b2e8c19bc1897071bda482",
  "analysis/best_at_n.csv": "6d86e303e9cce549bf4c28ac2a62af51c143919fb706e628de7a3dff7f993b58",
  "analysis/compute_parity.json": "294eb81b3b0944cd189a31db93de7944883c29f289f30306a946cf7c2a05363f",
  "analysis/hebo_reconstruction.json": "c095e4e3083dfa18a87a7b1cf0d79193da483a3143c4443d2cd811c5b40ecbeb",
  "analysis/objective0_case_study.json": "0bfd2fcc57eef15576bd2457ad312f05935415e74b351c9bb016ae5970713169",
  "analysis/objective_convergence.csv": "d8c024e38d90194507f6efc9a7fa4b3a95568ddc6f0ea050bb81c38fbd2b69fd",
  "analysis/portfolio_final.json": "c4cae3127abd567bac6d0787aa44d20ee7fb374d3f0c96aba27cad1d44e6fa21",
  "analysis/promotion_replay.json": "33240c17a4e275fc2275019c27bfe7fbb1069e48c8891fb6937bdbb51e87c3e0",
  "analysis/prompt_forensics.json": "e0ec15b965d1f870ef2fc253611bf8362e52a9648b8b20e7ca42f56388c3989d",
  "analysis/score_matrix.json": "7d8314b85eecd910f36522e797ff550ef06a5aff87a2f1d97f42aca7f2ec1b13",
  "analysis/task_a_results.json": "89977a5e2b187a23eb3a13db2ba84f4c8c8a587d0a86f9d9264484159c9af017",
  "analysis/task_b_results.json": "58ad105be6eda217e10659640aad92535834de1d107d5d71222be1b408470470",
  "analysis/winner_stability.json": "d162a61a89ac08bbc7ba635a003fb2297c8f16fc5810463f925006eafeee55c5",
  "benchmarks/alpha425/instances_manifest.json": "cce75a1aa36fbe5fd9a4bd050245c97c11680ad7000fa2d6f343a1c19dc28099",
  "benchmarks/alpha425/kissat/N_10.json": "8168b58dcfc2be2cf5c3d0bdfbf894f8595778f217391e2a3fa6e8f614cea62e",
  "benchmarks/alpha425/kissat/N_113.json": "8edd92f7cb4a8761dab75c227350386350ffb41125643a825d12d7bbf28ee9e6",
  "benchmarks/alpha425/kissat/N_14.json": "4f07d68bb0680570b7e13b82325b3736544fdd3edadd6523001d13d1df7b523c",
  "benchmarks/alpha425/kissat/N_160.json": "ebe7c74f35618e620592fe711ec6e3972b3dda3dc01f2fead832edde440b8163",
  "benchmarks/alpha425/kissat/N_20.json": "1e0598399fbd71a368f48d5006f2c64b6bfc7fa47b56f6d7b6acc00f59f27c4c",
  "benchmarks/alpha425/kissat/N_226.json": "ec137b9c828aae588f5cf9085d7ebb947736ebe1974ed8ddb2c6e1a7dfd42601",
  "benchmarks/alpha425/kissat/N_28.json": "e5e8005ac8e899615b2317e708cc34933cc7a40bb78cb63a3f97ff9e84185a18",
  "benchmarks/alpha425/kissat/N_320.json": "7eb440a0ad665cb5a45ce38adb52feccb3d716306adad11c044d55fcec9f65f1",
  "benchmarks/alpha425/kissat/N_40.json": "7382ec2ed442297eb12ee58cc50322f1176088b92cdf399160843223c1ba6a0f",
  "benchmarks/alpha425/kissat/N_453.json": "f8c151a4c7bdc95a16cad6c1af870ee9c8c6b7f951e43658a35f82bd765fcdc5",
  "benchmarks/alpha425/kissat/N_57.json": "084b0472b0ccec9502e19175fafe0f8e8ed057e5996d2fad000e24cb687c458b",
  "benchmarks/alpha425/kissat/N_80.json": "4dbca7ac877ad4b64efec9d8286a0041954213c4686e026db9bd88535225948d",
  "benchmarks/alpha425/results_baseline.json": "dec3fff97f6e0d71d566f8eab3873884ac92c1ce92a91d4f8c6251c2175960de",
  "benchmarks/alpha425/results_baseline_tuned.json": "01d9a27fd136aad373eed032ea5fdbc24b724550063ce44f3ec6381643274563",
  "benchmarks/alpha425/results_design340.json": "99b2bb088dab2c04e252f2507047b4eeb83c814b87f3d827787d33228237a7f5",
  "benchmarks/alpha425/results_kissat.json": "501d6f78d816eecc2486eb21c067bd0f77c9f7cabc8e6edae65c15fbb90574c0",
  "benchmarks/alpha425/solvers_work/solver_1.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "benchmarks/alpha425/solvers_work/solver_340.py": "89534768f3f0d4ef23e36b3ad9e4d971c06b705666cb5bb7eb0897c6e7683353",
  "benchmarks/alpha425/solvers_work/solver_9001.py": "76e90b9bfc4a71a9428e8d859d07618aa261c3aa77bc097fca64e1b50bfaa662",
  "benchmarks/alpha425_rescue/instances_manifest.json": "67828f6bed0eefa4659df64bf11233b9fe8c426c66b32d48ede8c2cb941d85b8",
  "benchmarks/alpha425_rescue/kissat/N_453.json": "d16cb5498e234ecbfdd817e649f5fd72c9507a03fde6599631de3417423533b8",
  "benchmarks/alpha425_rescue/kissat/N_640.json": "d757ac1d988bf62b0d986f9454a31cfff908f2ee32fd887c225cb4c2180e005d",
  "benchmarks/alpha425_rescue/results_kissat.json": "6cb207dac3345e483ce13ec697f88a3b58248b67c438728bc41a2bcd696ef70a",
  "benchmarks/alpha425_rescue/results_rescue.json": "acbe594a7847bdb020b58c840ecfa539b5dacde93285fab19d46bbdebd3c6bb9",
  "benchmarks/alpha425_rescue/solvers_work/solver_1.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "benchmarks/alpha425_rescue/solvers_work/solver_340.py": "89534768f3f0d4ef23e36b3ad9e4d971c06b705666cb5bb7eb0897c6e7683353",
  "benchmarks/alpha425_rescue/solvers_work/solver_9001.py": "76e90b9bfc4a71a9428e8d859d07618aa261c3aa77bc097fca64e1b50bfaa662",
  "benchmarks/alpha_relaxed/instances_manifest.json": "54f700413ba62a3c0f86ed0d1eaf970103f370a3959723cde5023ca19496608f",
  "benchmarks/alpha_relaxed/kissat/N_10.json": "8f86dbf5fea365208f0cda816ce82278bca1f25d547967818cae9028b9dfaff9",
  "benchmarks/alpha_relaxed/kissat/N_113.json": "994f2ac418d37a4f668a8140de60efb53f36d6c1dea14cf30fa07f21306e1dc5",
  "benchmarks/alpha_relaxed/kissat/N_1280.json": "4668772e957b9ece83b9599bc893080c51e46b0852fde12d100718536098fd28",
  "benchmarks/alpha_relaxed/kissat/N_14.json": "9f740739be50fea4ced043eec3616f698999b553c0c646c7c818828ae828ed7c",
  "benchmarks/alpha_relaxed/kissat/N_160.json": "cf160689239c577d9812145a70f57b269c1feaffe4f2bdd74154b09f796acf60",
  "benchmarks/alpha_relaxed/kissat/N_1810.json": "23a166a9bedccbee05c357027c693b7eae6ef59291f25f0a123d4ccea44f581a",
  "benchmarks/alpha_relaxed/kissat/N_20.json": "741c62780ad7a40080acce9b2aa8a2e8d5f3f2a8d82ed0157d7052ec5479c5c4",
  "benchmarks/alpha_relaxed/kissat/N_226.json": "3aeedf0155fc0d964f066399837a914c1f797d08ccdf3cf7573e1ed43ecaad7a",
  "benchmarks/alpha_relaxed/kissat/N_2560.json": "c41c9c61f2f7c91ea7595dd645e9bbf5fe78ecc0879388826dfeec62398cca5c",
  "benchmarks/alpha_relaxed/kissat/N_28.json": "0419c50185e9fa724ed0535837bfb58398d99f44eecd565044b49f0eb4b1aff2",
  "benchmarks/alpha_relaxed/kissat/N_320.json": "6288dbd72d26eddabb4e8b84f26f65f579893240d300ec2ecc76502e4e5e6b33",
  "benchmarks/alpha_relaxed/kissat/N_40.json": "c635182934d98d8d2942d0fa39b46c4c6fe2694ade9d15d664713a4e7dd07b8f",
  "benchmarks/alpha_relaxed/kissat/N_453.json": "cc5a61ed0e2731df0acd57c29ec07e0a281e4bdc0290cf282cb9acd8d36c6bd6",
  "benchmarks/alpha_relaxed/kissat/N_57.json": "3d02d1fb07c3a1d32877dc0646ef5bb5324b7ae8e99e03c0a6f68c469d665d43",
  "benchmarks/alpha_relaxed/kissat/N_640.json": "3b534684dbd1e7845d9e5c794e0cae5dac27cc4bffd5309e78f867bc2905f243",
  "benchmarks/alpha_relaxed/kissat/N_80.json": "367ac75b05d5efcb9d8ff999d6cfab4d7cb3469cf8ea114db91dfc3e64801474",
  "benchmarks/alpha_relaxed/kissat/N_905.json": "e5eeec3a87786f93a8021297fdfba01333184b2b2d4f7a765ee4a60ac81095e4",
  "benchmarks/alpha_relaxed/results_baseline.json": "d6ada5f8cf625bef818daa4eb57e9dec92e71af9379f837801c2a22bd6cfbb90",
  "benchmarks/alpha_relaxed/results_baseline_tuned.json": "1f138d21cf6bf0238293513f1e330237c41cc4b7d2c99b30fd44394ea2fb5ea4",
  "benchmarks/alpha_relaxed/results_design340.json": "b137c676d3c20e1c2d418a641c58580ef21d22b051f8b31e1a3a774a5ac56f06",
  "benchmarks/alpha_relaxed/results_kissat.json": "029838763637cd00ee14145d764ab8a94c5020e0ec63c7c30534b1347ef3d137",
  "benchmarks/alpha_relaxed/solvers_work/solver_1.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "benchmarks/alpha_relaxed/solvers_work/solver_340.py": "89534768f3f0d4ef23e36b3ad9e4d971c06b705666cb5bb7eb0897c6e7683353",
  "benchmarks/alpha_relaxed/solvers_work/solver_9001.py": "76e90b9bfc4a71a9428e8d859d07618aa261c3aa77bc097fca64e1b50bfaa662",
  "benchmarks/baseline_fidelity/analysis.json": "a2dc3b4941057352195bc932d72391fa0e59100e96f501178addf7a759085455",
  "benchmarks/baseline_fidelity/instances_manifest.json": "853b388f04f4e4a6f85bc72f307a3e9956df64247d34b5a3eef18229a2c2a86e",
  "benchmarks/baseline_fidelity/results.json": "9e4b4e517f08f39e58ad700c03857770564d4a5e22f2f977822cbf0a372ef607",
  "benchmarks/baseline_fidelity/run_bf.py": "dc5101b2b7f9e2130ed225b342832990ec7433eb0bcc088f73e7646290d255b7",
  "benchmarks/common.py": "744d0b92cc4a9cbe3a1e2734526b479c32c9a3fead678f3ed96fd16dc60a8771",
  "benchmarks/common2.py": "6c83ceaca4b713f155137f4de0e06872bfbe28b9b2769b7a38b4cc970a07349a",
  "benchmarks/curvature/analysis.json": "6dd4201a3111b5f2881ddef0c62dc7ec7c7de402f0bc8fda7eafe36d3fef2f05",
  "benchmarks/curvature/instances_manifest.json": "aed59c1f169223b66f9aeab18c15fef7ab16d7996408ffd3ab186db529e59d4c",
  "benchmarks/curvature/per_instance.csv": "bca1b4c578ba8eb30b9837150a8b6cab63bdcea4e5d22f15fbf1ff38621f019c",
  "benchmarks/curvature/projection.py": "3c83874b13baa1dca5a9dd3e91eb32e7e05042ab2fbce670d6b86dacd734fb64",
  "benchmarks/curvature/results.json": "6251484450806765139e31fb0d083081c0247964a3a9f7eb31daad02dd724834",
  "benchmarks/curvature/run_curvature.py": "d41c5c398fe192e3db7924a91d25d293333b7a1c50cd1d676566770fa366d1bd",
  "benchmarks/gate_ablation/results.json": "0d2a11bfc4edf16bd325514cb8f89de3de79d0377a4bca822c2b01a4d3e997dd",
  "benchmarks/gate_ablation/variants/solver_34000.py": "4007ffb1acca7355534496b64a1b616fce826ac7c948c21bd0b4a7b69daa4f84",
  "benchmarks/gate_ablation/variants/solver_34001.py": "c664ae0d4627e816f1dd4a77b0bf8976d3b01197c36bccedd6f0ac2cdb226db4",
  "benchmarks/gate_ablation/variants/solver_34002.py": "9bc80d525032e3cae5f70a7e34ac58284e1f7366c1de12a59d3eb1c6523d163f",
  "benchmarks/gate_ablation/variants/solver_34003.py": "92e8f310b9d36265a09e15a55942d51914d4004e43046555420218dcf6f4c9d9",
  "benchmarks/gate_ablation/variants/solver_34004.py": "173905e18dd9f7f46415e514298ad41ad2496e980d2dd5d88e809ca7b08be9f1",
  "benchmarks/gate_ablation/variants/solver_34005.py": "f7fe1f0c11a252bcd2484bbe77885cfa4cb277a8bdcf1486d92f66ac464dc7bc",
  "benchmarks/hebo_baseline/n1810_draws.json": "c12b8b7835accebed44d25d5005a6a0dcabffdf249dfea4723fe80a3e8206ae2",
  "benchmarks/hebo_baseline/scaling_results.json": "985fa73299ade413d054ff8ba2eea4df7717ed3c07ab869ce4cf7f3c3b566823",
  "benchmarks/hebo_baseline/solvers_work/solver_1.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "benchmarks/hebo_baseline/solvers_work/solver_9001.py": "76e90b9bfc4a71a9428e8d859d07618aa261c3aa77bc097fca64e1b50bfaa662",
  "benchmarks/hebo_baseline/tuning_log.json": "0bd2b848dcf4b315c0234051e1ee337c1398f3289a9b24caf59eb3a2f9a25274",
  "benchmarks/microbench.json": "c00e583a3d90132687dd9a21d308ae5d6300ca570dcb9cb0135ecdd9e327bc64",
  "benchmarks/probsat/analyze.py": "4f29ccf943b1bfa2531d0e8657daf7aafdf93f0c7dcbc45415650455063c16ec",
  "benchmarks/probsat/probSAT/LICENSE": "4d5eb180f5c72bad7a97b6b0e3f8b7b31b8a3f8fad835e86ad8b0643d0d46b57",
  "benchmarks/probsat/probSAT/README.md": "0f8ed3c616a352ef38260c1710fcd6210b0830873e4877e7b34b4aef801195b3",
  "benchmarks/probsat/probSAT/makefile": "63d6538d584050b9852117bdb8010f3cfc03858ebd9cc54baec83506b087aa45",
  "benchmarks/probsat/probSAT/probSAT.c": "ef6e1e562e5fee823079c495a2867d4baf763ed2cad79e2a2ed959af77399681",
  "benchmarks/probsat/probsat_per_instance.csv": "e0e2f5e88748a09679d800bee25d77a789ce291ee6172439da4c72d0cd3036d0",
  "benchmarks/probsat/run_probsat.py": "d85f76e28717ad575d5bdc0501811948f25af69cbd35a64dda44dce449b7a28d",
  "benchmarks/run_alpha425.py": "1e50e4b4d450c0b12bc8902975cb62434e6c97aba76798444d4297ba13be2fea",
  "benchmarks/run_alpha425_rescue.py": "13fd31b57918be663c1ac40710aa5788e8ce842c72b85d4766780a950076e0a8",
  "benchmarks/run_alpha_relaxed.py": "4a4650d8ac7ee8ac743408c3303b6a8330a4c725c5e8d07e6c48c9fb61caf58c",
  "benchmarks/run_gate_ablation.py": "16f43e8aee1ff236ee82d85894e30bf2a1e2d7c0ffe86c41feb9f5921672a335",
  "benchmarks/run_hebo_baseline.py": "572d08492f073a2e7accfa2e16124c7dbceb86d524d6ce796a0c9716dbaf585c",
  "benchmarks/run_kissat_filter.py": "5759a7116f72939d0b7731fdde54232045d5eb9576b58cee40e67e88b312a570",
  "benchmarks/run_kissat_filter2.py": "ddf54b1d05bd26e463f75f89f64ce0ff8aaf0b4bc0eb5c8693c244aca8796f5a",
  "benchmarks/run_microbench.py": "6f5385eaf824efd18c9b93855f4df5992cc11ac985e8b0728e9760fd22c36963",
  "benchmarks/run_n1810_draws.py": "be5bbd9d9b38071de31cc58f4c409fa8dbb0f3e05786ed490e2fe9ea57aa94bf",
  "benchmarks/run_walltime.py": "79a996173ecb0e0cd7a3a1774f90ac04fcaaa17e1bec6a6c5e23bc642ec4d8bd",
  "benchmarks/walltime/dmm_per_instance.csv": "dbf470c94578697fe1dd9f2b721d5494403d1bdb2d88626082a024fc61bdac0d",
  "benchmarks/walltime/kissat_per_instance.csv": "699140e89e6a9ccfe271d568cd1955fdeb5de165612558fc977eaebb13662638",
  "benchmarks/walltime/kissat_planted/N_1280.json": "33eb59e8d933bff811667013d0919c55cfc2cd462b52a560c04b0df39abddb12",
  "benchmarks/walltime/kissat_planted/N_160.json": "8e747763ed37013138da0d81cd0b7b390e4ed3a630552bc62cd62cacb916364e",
  "benchmarks/walltime/kissat_planted/N_320.json": "8af7b0b070eff6a98ce37c47d7f38732ce308529531ec32f022b0b406095a8d5",
  "benchmarks/walltime/kissat_planted/N_640.json": "e3fddb83b5b1e2ffe072009163d543de5b93c9f3278c24bd7ce385e782b5cdd0",
  "benchmarks/walltime/planted_manifest.json": "ace1c78af0dca7c76e529dbd558cfdda376985acd7f8a23713ba2fc63842d2d2",
  "benchmarks/walltime/results_dmm_planted.json": "9ad37dccebc54963cec6e3800cf39018e0954bb993dff346f2065d36bacd7cea",
  "benchmarks/walltime/results_kissat_planted.json": "ea9de5dc4e062153b18e8ea6daf904346d4f3f990194e33bf05adfa1b043241e",
  "benchmarks/walltime/solvers_work/solver_1.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "benchmarks/walltime/solvers_work/solver_340.py": "89534768f3f0d4ef23e36b3ad9e4d971c06b705666cb5bb7eb0897c6e7683353",
  "benchmarks/walltime/solvers_work/solver_9001.py": "76e90b9bfc4a71a9428e8d859d07618aa261c3aa77bc097fca64e1b50bfaa662",
  "campaign/database/database.json": "c1f52a729471220cda10f85d3811ad8590bac76dd55c412f5d66c811d1363433",
  "campaign/meta_agent/state.json": "28c452bd1f420358d479234b329b7653f96dc9e8f5be4f24313c95f0cc7cf00a",
  "campaign/objectives/__init__.py": "b9df393b2e2e11a962840240714c2141650cf638f5e05f1e5309a98d22bec6de",
  "campaign/objectives/metadata.json": "223b659307c32ca3a79cd8b3ff4d4cccb31a441e5d461a1df5f79b66583f70b4",
  "campaign/objectives/objective_0.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "campaign/objectives/objective_1.py": "3d1688370c321e5b6084a25ab9f8d600d16227361d3a4b51701d8711830396bf",
  "campaign/objectives/objective_10.py": "cb2665ee00aad6793f37de4ba15f4068f2bd2e586219a16119ab69cc73ab5624",
  "campaign/objectives/objective_11.py": "27254b76b58f571dc5007f6cfd675e7bbc9dc9da4191f7c70af807953c342331",
  "campaign/objectives/objective_12.py": "2ac1c7fd23a8d1be61b7f0877c91733675c1e3301d3b202aab6905ebdd6ffc70",
  "campaign/objectives/objective_13.py": "b18c9af0e7fb8d4596ed037c1b3a00f41fc1cb4e83696f43d57b248446340ce5",
  "campaign/objectives/objective_14.py": "2c9a25d4ce9aca9d00041eb300ccd88d0e572e64641e3698067ad6ad0b2dcda5",
  "campaign/objectives/objective_15.py": "28423e2ef1308825145fe333558de1355d0f35fa7a54f26854bfba7ae79d0135",
  "campaign/objectives/objective_16.py": "2979bbb6d7d1f9e9a5d553873409a6b3f8ee16f0636eee920a785a91755a4e05",
  "campaign/objectives/objective_17.py": "3d6d11e8ff5f914277fd364c9aa61381e81ebeeb6a951e95ddb7b2fd63017e79",
  "campaign/objectives/objective_18.py": "f936f8471087ee3a2b4321cd1464218752d5a93fbb2f683e65b5ca0b45701039",
  "campaign/objectives/objective_19.py": "3c8ce331cf15fca569dedaee2dc0367f2bac642aa2d5d7c44c6b4d2f622847ea",
  "campaign/objectives/objective_2.py": "b1e291559c272e9cf389f95e6fb909384e7b5de2d776c89b8d25221cf2ef359d",
  "campaign/objectives/objective_20.py": "adea53a13d6d78ccad8740c1d3df0c984326d2488205f8d52b3479f249cfe79b",
  "campaign/objectives/objective_21.py": "81e24c53fae78493f7455e42c1ed90be7b74d62cbf7245a5c8d6b6239d49f481",
  "campaign/objectives/objective_22.py": "d2a4ef955ec82ef3c31d01ca11c445519749dc1a4113f77096448893b42aa8c8",
  "campaign/objectives/objective_23.py": "11a3bf60ac6f32269d03e44e48db65888c46e7f6f0e3408871057e9cb742cf82",
  "campaign/objectives/objective_24.py": "ac0c633c3a8ff0e7c0998e59311449eb47ed71782a08fce68331d597d42a81c2",
  "campaign/objectives/objective_25.py": "96595f215738f0c26717034dd0d069e6a0e02f2b2d385396da94203afeec2f9e",
  "campaign/objectives/objective_26.py": "5d6fdfb518eda64ff392eaba0f52042a24e1fa54148a5016c2fbf16f953a3373",
  "campaign/objectives/objective_27.py": "d072cc75d39bd9bf8d567ff7c45663b4a516288dd0cfa7af2bb4a2e047da64a9",
  "campaign/objectives/objective_28.py": "9782e27f5d3dcf25dde7e3dd2fb61d98735fe082aacdff24e50c6f57526c679b",
  "campaign/objectives/objective_29.py": "5baa43914ba4ddc9820b94d1cc061a36bb7c34e4370795b887bfe160a7c2d2a8",
  "campaign/objectives/objective_3.py": "78cd59a4b56aa3db4e9dd557fdfc8ddda5ff30a2a4997480a70a9e4783082d66",
  "campaign/objectives/objective_30.py": "1852899d7ab57247a909f23376541d056f9f0c144422242194c402420871cc4e",
  "campaign/objectives/objective_31.py": "0675717d90ff99700e62d4b3d6c55bcddee7bd41ecdf625a4a55e0c6856e6b48",
  "campaign/objectives/objective_32.py": "3601781b70174b6189737a3cb6f9d3ffcea351fafd088755c8f4cad5317a8a30",
  "campaign/objectives/objective_33.py": "a75b4c8b6c0527e46b885b1a51303c593f398d224d693428b16224259a675290",
  "campaign/objectives/objective_34.py": "daae750e2cd0fddbb807c15091c42bb5bf5bf4c2bcc4067405c96ebb422763eb",
  "campaign/objectives/objective_35.py": "2ef7a5dfe8f6269e00a07d24701fb88464600cd6695cf45923696ab0b59abb04",
  "campaign/objectives/objective_36.py": "be01e8191814fa3555774eff99b7ca3950b7aaf9330a2c6c5777b79e7002f08b",
  "campaign/objectives/objective_37.py": "73bf0750082ce9ffd6b5bd9173e4c7bcccdd25c7a6f322bc3fd7f280a7d1442a",
  "campaign/objectives/objective_38.py": "9dfa5a666b63766b726229e7aa2323d723319757145d93e5aa16e4f6e5b607d3",
  "campaign/objectives/objective_39.py": "aead8c918a04b4b7e5296ccd876f071d8ed18acf6dc67875d2fbb1d9c9354708",
  "campaign/objectives/objective_4.py": "555824a00aaeae043679daecc494d5677aed2fa0a06d2ee393211f76ed20e653",
  "campaign/objectives/objective_40.py": "82147ed5214dbf5d03951631c78a303bfb14db49442ed2c249bc80211bcc859f",
  "campaign/objectives/objective_41.py": "6f55ff42ff018609c3e27f307beb9c59dd5a4000d779faf52134b65e1717d32c",
  "campaign/objectives/objective_5.py": "7443586897aa27e66ad9f3ca12eab6239ac5a57d79406447122f24d86fe0e879",
  "campaign/objectives/objective_6.py": "6f6cc69aafad24ce8b5ef5fed569d03efa9950cdbeaecef578b52e0a11a8f93e",
  "campaign/objectives/objective_7.py": "2b3f2621807842e19f0ee7c414a41a1c77a38dd6a3dac985828db7da23c89674",
  "campaign/objectives/objective_8.py": "16281b250e3a23f896d34c3d06846540f8090d764a5a1b072370fe9fecba46b5",
  "campaign/objectives/objective_9.py": "e6506bcde744ca46b9fd837d178750b6a3412d3c26057517c393105b48e7288f",
  "campaign/results/benchmark_solver_0_schedule_0.json": "773290ece557c0f705a64345eb82ab36a9802173322fe0b325b48fd4ae2e22f5",
  "campaign/results/benchmark_solver_235_schedule_99999.json": "0843cc5502f56777844917004b5bd82fed0e070b784b526f804049ab01213514",
  "campaign/results/benchmark_solver_321_schedule_99999.json": "e7ac6b8525f7dd7598b79dfbcc31cdb6653964c9624ff987fb5bfc11cb49f627",
  "campaign/results/benchmark_solver_322_schedule_99999.json": "77017b947ed996c157301061a9f5294f9712ba0de969e00f132de64cd8229323",
  "campaign/results/benchmark_solver_340_schedule_99999.json": "fded8052084c766aff5d756a900f5dfe174000099c3b3f20459ecca3c8d9915e",
  "campaign/results/benchmark_solver_353_schedule_99999.json": "c464ecf07acb03b969b3dd1ef63760b047ef0263cc1f95dab2da6936d274df2e",
  "campaign/results/objectives_summary.csv": "95fcccaaa8f876a43b40f43102bb282ac617e52740168fb8b7650b1ec2f97941",
  "campaign/results/objectives_summary.txt": "f32eec495b1f5a220e05337add9f95f998cb134ca4a06779549b7d028784a564",
  "campaign/schedules/__init__.py": "c2c8174cdacedffd9e55f9546144c37285262167428cbf939c396641c72da034",
  "campaign/schedules/metadata.json": "ff41347fdf1710752eaa36abcec6b1af6cf1bf83c0822f3ea93cdba178028525",
  "campaign/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "campaign/schedules/schedule_99999.py": "4840415faa33f59f8b7a2208e8cb49aa6ccc0b4e290c26330e7c8667f03dbcef",
  "campaign/solvers/__init__.py": "e6c8ffe14be89dda4ffe1a041c665975275f052175b804a72f215cb4b538cf41",
  "campaign/solvers/solver_0.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "campaign/solvers/solver_1.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "campaign/solvers/solver_10.py": "de8c0559bd22343bd2f37cc4511fcedd43002438a4d156c16426a3a00be92e01",
  "campaign/solvers/solver_100.py": "ae46904d361f452024164d981b4abc62183f5bc14e772b75e3c854af3bd41895",
  "campaign/solvers/solver_101.py": "d81a12cd448083819852e1a608afc8fc82d735fea6c6ae6b4a255a8c82baeca4",
  "campaign/solvers/solver_102.py": "58817db231cad057e75ea9bd23ec9147a3501babb66f3844a835ca02ca41d5e7",
  "campaign/solvers/solver_103.py": "330a173e89a575ab3caab324734bfa6a456f442a961450bf611365834b726440",
  "campaign/solvers/solver_104.py": "3b28dfc38fcfbb36d677b1b50e702c969780a2f0783d1ce697097f3150c1dc59",
  "campaign/solvers/solver_105.py": "d30972c63a76e714de15b99bfaaa215730d8435cdd55ebb7dbe1b00a8d9ecc9f",
  "campaign/solvers/solver_106.py": "f503f98228d48d02fd0b7fd27c64bbc4ec44017ca05e86d7f0d5130d42de2bfb",
  "campaign/solvers/solver_107.py": "7c94cdde7c9897a194c3956e2b0e39cc1adb2f66ea1087aa798e6de7d481586f",
  "campaign/solvers/solver_108.py": "98f36382f4b47eb4b98a60469b859152656bc79694ccf0efd528dceff92dc2b0",
  "campaign/solvers/solver_109.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "campaign/solvers/solver_11.py": "1ffcbaf67890ef619ec422a0626202c168ccaf3ec9778d9387cbd09838953809",
  "campaign/solvers/solver_110.py": "d52baa31ea9a05c67d214a7b1e625d598cc3822cbbcb11ac083e74e49bca721f",
  "campaign/solvers/solver_111.py": "d89110443c1323812d86fc160c1bb86fd22abfe822e098229f49c38a7d259135",
  "campaign/solvers/solver_112.py": "6bdfc94af944b87fa99aee0f4e3b6a0dfc1735d1dbb3d810a3b80c48549fdfa5",
  "campaign/solvers/solver_113.py": "9c84fa963dcfebca132061c392e18f20fa8dff52d03c1cb73051956fdc348ae5",
  "campaign/solvers/solver_114.py": "4ed91d2b86c09d9c7504aa96d0262c7165d25fe295bb75264e1f43012ae91c58",
  "campaign/solvers/solver_115.py": "28aa05a810b92e06a4da5b5d5e57db7b1042434139bb7616592c499d2df29f8f",
  "campaign/solvers/solver_116.py": "3cad840b053c23bd7b1aa98b70a658bfb9d117ca8c75ce31eec9cf5b6e12b277",
  "campaign/solvers/solver_117.py": "0ad15b74e9db214bca0b9f28b5927d01a4e048152e33e9a8b2bc02c5d7ed4576",
  "campaign/solvers/solver_118.py": "0bd1df91a12e4b9495cefa9356d9bae7e8389b935775d5cec2acf8aea1445c67",
  "campaign/solvers/solver_119.py": "52aab693e7af0589f9856982c8548955ddacdc2666d7c47a1d74337a5336c6f9",
  "campaign/solvers/solver_12.py": "8106bb44bd79847ec39fb3fa1e88a2027b6c036fafa5fc10369ad79cbee6153a",
  "campaign/solvers/solver_120.py": "45268a2fbb25d9d743291b925aa5d3111a2c60d04dbecfb5d23027133aa800c3",
  "campaign/solvers/solver_121.py": "2c2b4e06c36b0d8a4938ba0b55e9ff08e5460c57e93a4ce2185288bd431ce095",
  "campaign/solvers/solver_122.py": "7788eb77582156c37fcff9ebf62420a668e2b893a03f9cd5fe15bdcfc1663b45",
  "campaign/solvers/solver_123.py": "91264d163bec8f40cc43469e1249fe9fb1524c8f2c64244371ba65d6c3a961ed",
  "campaign/solvers/solver_124.py": "ff778d6723cd5ca992f51746930773bbb0bc2562eff84ad7b83798ad48a97bdd",
  "campaign/solvers/solver_125.py": "09f39a6a9d64adb21f56e6cfec148a605b22129c63179c6e7d402c6d732dc19e",
  "campaign/solvers/solver_126.py": "ec453474f2eb7026d59bb2ed1eae089da3d40fbed94904c52fcf7797a8e1e908",
  "campaign/solvers/solver_127.py": "6a3c9f88b5376c7a032c7061b196c9dacc65c505b5b0cd377074da012d00931b",
  "campaign/solvers/solver_128.py": "54ffb5334f32ca907aa9b5965ca332d27f696cde3435a4295c9887cbfc099b7b",
  "campaign/solvers/solver_129.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "campaign/solvers/solver_13.py": "d080185941d6792ba2491054459f9d11802a16bd2108cf89ec514225a4593831",
  "campaign/solvers/solver_130.py": "39c6d500b2324f843f14074f7d71cc17c1690d7be4747aa13557a27589179495",
  "campaign/solvers/solver_131.py": "5258b85051779bfbfc519e14b19ff60a70a2ee96c5e8783e754c339e529a4bb5",
  "campaign/solvers/solver_132.py": "9cc2ae40a0269947a0957b4395a6cb2e0fec4302d156a24ea48494b7d541e931",
  "campaign/solvers/solver_133.py": "700c97c248cf5b47a896c41cdbb035c8fe45058d99910a93012838b683854356",
  "campaign/solvers/solver_134.py": "cf64fd721088e03e6a37765e1a753091948d9269d4431341c4754ce8f38195d2",
  "campaign/solvers/solver_135.py": "297796b2d7e3b3c6fc7f64e66460a019b0fca413a7319bdcbd3a346710e5762c",
  "campaign/solvers/solver_136.py": "59df1aab927703aab3fd655039efa96286a10217e1f351fe05ad7c4978d87b81",
  "campaign/solvers/solver_137.py": "428f17a5a363a00dd341a05f3a31490df509e00e7f38c9205091f0ba0468c497",
  "campaign/solvers/solver_138.py": "025a0284c2e51e69efacc3757604129c114d3932bf6679a3496b7e83df423b0f",
  "campaign/solvers/solver_139.py": "d71d5b7991d8d77d87fff40209b1b3e7b1160ee2a0a8462b5593de5afea1a772",
  "campaign/solvers/solver_14.py": "b20a028c86bdc95f9800b321041fc128c1021016c96081cec565d8b4029cf36a",
  "campaign/solvers/solver_140.py": "0082f7c41bafbce24421d528800031a28cc684a42951679dbc7e7e4e117d1fbd",
  "campaign/solvers/solver_141.py": "0bba049c5bccb2b0306eecccd029bf029d2f8e2702a7b6638dd3f34126678575",
  "campaign/solvers/solver_142.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "campaign/solvers/solver_143.py": "40126bff47b2181cb5f8af0955ebac17856be7c3006d84c0906ffae91127c499",
  "campaign/solvers/solver_144.py": "9b56b49b223dfe2338ef0446d5ba4117b3bef26733f9be9049b345062badf6c7",
  "campaign/solvers/solver_145.py": "43585f8f3a2f432478bce57210e88cf6267f6ce696f89f848413664d6e209733",
  "campaign/solvers/solver_146.py": "a86a9d056aae0814228e4089d71b511b715b7cdf2339c7fc1ba17ee087d9b61a",
  "campaign/solvers/solver_147.py": "309863984c6a8a2627af65e590bacb252e8dbab1f0b8cb5d3a0180c35451c00e",
  "campaign/solvers/solver_148.py": "157838e7ac28b41ed380082825037ccb3ec55cd81ab5e67a80a541322c16cef6",
  "campaign/solvers/solver_149.py": "1ecca95a3400f1a00f4ebf5ac4a609f612742a86f25d423b94e1c740d95286ea",
  "campaign/solvers/solver_15.py": "428e1cf93c6fc96ce7ffde3af688b44bcd2e4be1e2f9fef55ca169168e46cdfb",
  "campaign/solvers/solver_150.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "campaign/solvers/solver_151.py": "b603133671bf0053bd3b0d76f69219a6282d7cf73ed82e373c72771035f8dd58",
  "campaign/solvers/solver_152.py": "b5e7747d5d89a3e91b6ff17be363b85dbf255da2bd3dbc29babe4763d7bf96d8",
  "campaign/solvers/solver_153.py": "632c8f30a0ce9208c145d7bd416757d8096305c85f7a2b783b19b30e6f1285cd",
  "campaign/solvers/solver_154.py": "5ecb0f04ffc01e4aec985610f94ec8e4bffc7e2f743c90d3e3576687938bed81",
  "campaign/solvers/solver_155.py": "20ff695ee9462acb6d66d98ba2d49b185749d3912c6556356ee37987135722d9",
  "campaign/solvers/solver_156.py": "2850f62074fbfd5739c44b0384d2b379412f71bde4a034e7a5a8542bfa5fbad4",
  "campaign/solvers/solver_157.py": "39de71b714d94678adb14b6bc049ff18602be4ff935e4adcdc0ed5f81dd08a56",
  "campaign/solvers/solver_158.py": "9a2267e6772c937e6d6d156a533d07a2c7172127ed4b142848e3c705f0935045",
  "campaign/solvers/solver_159.py": "1dc35b2b35f45a404cbdf6e4e8f8b3a455f3247f283e03a64ba5b839207bdf81",
  "campaign/solvers/solver_16.py": "d544e6d4d9aca61193ba8dadcaed824137a1f64f7ffbd16b1503d391291dbf0e",
  "campaign/solvers/solver_160.py": "3c24e9257ef87ec674ad5af8c2ded6fdc4db03be4e186289c8de9b191e61c217",
  "campaign/solvers/solver_161.py": "c1a5619a201a6408bfd07c2a807eff2195cf42d1b128287997faea601f3792fc",
  "campaign/solvers/solver_162.py": "ab1ef36330658b50cd32371322279b82114fd350467bef6851e1a4a7b8381bfb",
  "campaign/solvers/solver_163.py": "2ab596463e37e88df19e7da24a9d81e0d1d5d0d67a4e4a48315a21b3eeefb40c",
  "campaign/solvers/solver_164.py": "74674872bf037f7e75a21ce52887384e0c637fe0c17a22b7355bb8a8ef494ffa",
  "campaign/solvers/solver_165.py": "4c71e7f79504835a2c34169fedee2173fcb1a3109f7d89478e30ea067061e805",
  "campaign/solvers/solver_166.py": "95670ac05bab27a08651c378b7f686dfd990ddd49f8f00e8b5165d3eed6971c1",
  "campaign/solvers/solver_167.py": "dcb5fa452a32ac6c88fa64ad3cf0c98c09182239e6d68e813978e05dc05ea16b",
  "campaign/solvers/solver_168.py": "985ab713851aeb3ea2145479af9bcaa847ddf88275ff3908020b3e3fe4c44230",
  "campaign/solvers/solver_169.py": "94a6339bd1a007518fb39a013947a378f650a7b7a3bf562b404dbce095d99550",
  "campaign/solvers/solver_17.py": "9dd3a367bba7b1aa08a4225fe9ab65052adb3bfb5d62318e84e84f477ca40918",
  "campaign/solvers/solver_170.py": "204c496fdba9f2821f02a74168112b261075a7305c7cca53ec08f32f004feb8f",
  "campaign/solvers/solver_171.py": "8cba47a15819778c4ce996a6547525f53a55660eea963f195ee878a82ba3be01",
  "campaign/solvers/solver_172.py": "cbe3a19daa5712b2e13a8d9fe105963bc21fa5d63c8949fd3c4b48624592196e",
  "campaign/solvers/solver_173.py": "7795f4bfe586469e9565dcd6119b002d34001ef7a86f8ea28850715a9e0f559d",
  "campaign/solvers/solver_174.py": "f4d352646615c31102783a55da983ba17af80d33627d6621786b8fe22031596b",
  "campaign/solvers/solver_175.py": "b4a13811cf7f348d74af0af8b7d26a22670f21b43272eeefa5deea99c976bdf5",
  "campaign/solvers/solver_176.py": "80e79e394b087202d1f9bb885599d41cf20c8b273586306e75cc5bbd18812930",
  "campaign/solvers/solver_177.py": "548d24640bb9447d63cc5a7b9b418411e3d59aa5343b3747177b70720e558b99",
  "campaign/solvers/solver_178.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "campaign/solvers/solver_179.py": "a522d3ba94a2fd71f0829044e76e7745a428b05392f572529064f9c1a9167e16",
  "campaign/solvers/solver_18.py": "f71f521e3049425684bbb6069c43fd1ee4439f77eb1240e1b6f6cedac6072f46",
  "campaign/solvers/solver_180.py": "403e9b9b03b1a83062a198733aad617eab4d828a8074b490de366ab298ac942c",
  "campaign/solvers/solver_181.py": "65271e7207deae3b74a7e88fe30d2391d3b4f1078d5c5e77c94b0fc9fe6e6e48",
  "campaign/solvers/solver_182.py": "1208048a221f0720cc7289d4354a38e1d5d230939629f65f5d0fc0341d7f640b",
  "campaign/solvers/solver_183.py": "344bb32dcd07291f2b924a16dc6191594c4269e4438408afc363f9e3168771b7",
  "campaign/solvers/solver_184.py": "e42235211784df4bf382b35674de0ef6997e959d9c791fdd1cf92b4dafe900a5",
  "campaign/solvers/solver_185.py": "72dc53bb72f44d8d79814757c55d9aef4f0920a9ffc104d3bdea2b7d1b8ada73",
  "campaign/solvers/solver_186.py": "81cd2efa93810b4e1ecc30e295417b6e740f46b873af7d84831903416255bd70",
  "campaign/solvers/solver_187.py": "f7d1597dad3575117a003ded6ad354e84bcb6b6724641adafca68f71fd00e74b",
  "campaign/solvers/solver_188.py": "739381b302fddbcec38a36c63947131ef7647d9cb1ae6050bb8d158b2c354882",
  "campaign/solvers/solver_189.py": "d4edd7938e573547fa3e4616cbe3d2f6112adbe5eaa8ddc56daa451cab6ec332",
  "campaign/solvers/solver_19.py": "37a459f6d74afdf6234ecab6e706c28ae70b7b956fb09f8775538a17ad8c8025",
  "campaign/solvers/solver_190.py": "1f72ca53f44b743514c91faf966930c83f6f7fde9a8ef697d603203aeca9c038",
  "campaign/solvers/solver_191.py": "b5c08a50eba203ba58c9ed75eae1d50d28715533f2f0456d3a6d7240206ce837",
  "campaign/solvers/solver_192.py": "82a17af6d9e5aa49b2fa99389aa4d14bd887c68e3dfbc5c083d21b1b773c97e2",
  "campaign/solvers/solver_193.py": "f71ca0ea291b1770379ba1fb1867451880b2bd94834ab0e52ec975b82cb38bdf",
  "campaign/solvers/solver_194.py": "a4d6500288ec6573f68e7eb18295ab44285a14b6ce4a57ae3769152fddc8b96e",
  "campaign/solvers/solver_195.py": "5d86d3cc73179ecab00a03a5dd6024ac7680f6ff4e5c088ad0e5d1ebfe6ab270",
  "campaign/solvers/solver_196.py": "45cfbe0426f15570c91b5411f5fc16f5cd4c02c10381c739b6a9c43032249347",
  "campaign/solvers/solver_197.py": "636a24be597425f3deec6185f03793eac18bd8d526aec553a1395cbe81908851",
  "campaign/solvers/solver_198.py": "95d38b598fd341946b2abea0d5f1d9806cfa8465cfb651be7cc2f43f9c648b47",
  "campaign/solvers/solver_199.py": "dc44e509eab43c14c131a6adf6e0e168bf198f70a3b6b2bc61f1d41bd90a7b94",
  "campaign/solvers/solver_2.py": "9e70ee6d6db6e9358003a562092b9234f7c13318dad2e579fbbb178cac55e210",
  "campaign/solvers/solver_20.py": "3adfbabd375c69981faf4b9439724bbb0238b24aad182d3285e3a8b6fc200c9c",
  "campaign/solvers/solver_200.py": "3e6d4ce48e8ba13a64d39eaa63578da159e27947f94845607f077105c86f9852",
  "campaign/solvers/solver_201.py": "ee8ec19dd40b910d6d7c9faa0433c24284351fcf4bd91aa758e19636a04fdcea",
  "campaign/solvers/solver_202.py": "8ed4ef2574c28ef33c437511cf424147c7128b79e31a1ce1eca611af97480bee",
  "campaign/solvers/solver_203.py": "19f447d12e2f82400a84fbef9b7ad74bfeca3382c19d6fac8e8925ccb70a7f73",
  "campaign/solvers/solver_204.py": "8b0477b17a6b6a3eacfed996a9e5ad9b227ab3628925816d888545a279ae7fa4",
  "campaign/solvers/solver_205.py": "9853c08dac0f00b174d2129fab443c5956591c798c44639d6edfee6a79420515",
  "campaign/solvers/solver_206.py": "8b27351de9010588f7b8c18c1a2c539883a69f7493847c4ed761ff89bd32f9e0",
  "campaign/solvers/solver_207.py": "39915f7a442ec86f15c378894ff985f63d6ff468ee653d275f9f963d0379272a",
  "campaign/solvers/solver_208.py": "b8dc3e4b78ffa81df70f283d3d99ad588dead6d5f5f23f79ef55689aa48039d9",
  "campaign/solvers/solver_209.py": "0814330289c8211a5e549d72ba0695b282a841ead5ea361a87543de7066d9c56",
  "campaign/solvers/solver_21.py": "7dc9626192d90f7410e789cc13f6f68d2facbc8214378cd80ed3aa41a7ec174b",
  "campaign/solvers/solver_210.py": "0c2bbdacd50d8ef69123a97dcbe8eb5975d6819876e3f9fdda8a75e62c49a5dd",
  "campaign/solvers/solver_211.py": "ec0fed90cfa3c41dc12f8bcb2a3229aa966156be705e71c72fa9519bd63fa57c",
  "campaign/solvers/solver_212.py": "e8f88a710dea90ae8ade85647bf4e3700ee34c3749d33f4e23dcfac1baf8f58f",
  "campaign/solvers/solver_213.py": "8d90d6844b42febd7c28610954465d6b1aa8f84e51013ba0fb2d3faca67395c2",
  "campaign/solvers/solver_214.py": "0f719ab067b8d176cba3b23dd277dd27aa36041cca31705afa922975c33776df",
  "campaign/solvers/solver_215.py": "d6040a9fd463184b2782f97a96a643f21ca03290e1dae9e75402eb8f13a799fe",
  "campaign/solvers/solver_216.py": "280434636cb51aa0fa7744ad4bee7b5c83741324a4d4de858e1c1f81fd54d55d",
  "campaign/solvers/solver_217.py": "ac230c180c47945a9cfc21ecd040c1b5ba0fd56561a38db6cf93009efe0cd86c",
  "campaign/solvers/solver_218.py": "d3c61d501ad4a8b18c9f3ad35f562e418fbfdfb70f6ab97143cade8760f3f617",
  "campaign/solvers/solver_219.py": "0171756e0bd915fc28969aff052456517214447e0a5170ad4e8b75a2fdb8e11f",
  "campaign/solvers/solver_22.py": "8980780bf8b7c1c0c429fb11c24f63c34c97d12f058c2e6885de0846bc270b5c",
  "campaign/solvers/solver_220.py": "f61fef6f769989449f842416357442dbebc70d134999aa97c34d5c25489cfc6c",
  "campaign/solvers/solver_221.py": "c587ec7044731574472c893ec8bb53aa8ed9952b9e7be7c940f792f598bb8ff1",
  "campaign/solvers/solver_222.py": "5efae1f6e46ffccf2414c8e4e84e1f9ac236c4baab48a2e4b2ed08c2fceb2bce",
  "campaign/solvers/solver_223.py": "9c7a9cc7b9981820f2ae0f7ba3fdc8c56bcaf2f336552308058815219d8cd322",
  "campaign/solvers/solver_224.py": "87034d0c771e3b681b4f9b2e2b1405809d084f4e194c94f3e4a45c642971fbb6",
  "campaign/solvers/solver_225.py": "4396fdd766888e5de1c03ad66970a11beec0fd8e61efb3bf0ee08e95e69fb90d",
  "campaign/solvers/solver_226.py": "3baf2a3c52b63a3d47bead6e5243a14b547b2f723288a430a6ea8a3edcbc670b",
  "campaign/solvers/solver_227.py": "f597055fbd4c42fd55f026f1305d14a1ec29fd092b9d6e1d478750a28284bcb6",
  "campaign/solvers/solver_228.py": "f6dddf0b069341095f08efea518b0bb6cad504638ff384c4a007b0514dab7ece",
  "campaign/solvers/solver_229.py": "6f13c59dfd804bca885e42683c7186bced51c4982c6575c576b952b481e5c629",
  "campaign/solvers/solver_23.py": "c11ea9a9e849db9c0ee747453659516647edd8c78772386e86a1440930c23c1a",
  "campaign/solvers/solver_230.py": "3d6bb4039e61286f1d27cd275d1f0acc2daac12ddebb784e891d17862427bac0",
  "campaign/solvers/solver_231.py": "67e53dacb5c23be2933347f156e077e1c84dee63cd8f3ef2c02a5c7b4b60dc66",
  "campaign/solvers/solver_232.py": "e70d1124894c7652fc9a6b35074921e8fcaffd63537e3dcd498e473307017e91",
  "campaign/solvers/solver_233.py": "e69e4ef04d388fe0414539a3c6d055e7a8598838a2c75ace2640246b463d58f5",
  "campaign/solvers/solver_234.py": "6c90c4b66b26043e99cfa5ac7b6245a0d4ac2ca0bafc35f32f44ea029b3d1c48",
  "campaign/solvers/solver_235.py": "7e3c5779e63131ae018af2382bc0ed421f3405957dc7146ddaad5f0a2081be79",
  "campaign/solvers/solver_236.py": "d4ce0992ba363e9ef58b8f6ba5f20fd66e9762ffec70d48ba90da03789859e41",
  "campaign/solvers/solver_237.py": "fd7183772a7e174f54358068d60aeef1bd68e573a7e05195185b0477b33d8f2b",
  "campaign/solvers/solver_238.py": "92dc6355cf95fa4b60cd08e626e03cd95fefb3a8d7f88fbc1070636906ea4ca4",
  "campaign/solvers/solver_239.py": "742de02226eb719e30772fb4fc4b9e1faddefd6a5ffb0702f7a6bd838edc0b1d",
  "campaign/solvers/solver_24.py": "2127b96220d410990680f6cd04b8ce49e77e96f3aad23d7df5a893eb94516a71",
  "campaign/solvers/solver_240.py": "b938ae8870a1151bbc0438c3913abdb16bedb0d72ad8798ed3dfcbf4951573c7",
  "campaign/solvers/solver_241.py": "bfe5c959d22f5c960741a94185610bd415a0f710dac0c4817d72d01c489cc1af",
  "campaign/solvers/solver_242.py": "a81e2413f5f3c83c7e4ec28f98d5ba678d3745d574488f41dcdce17af3fe4dc7",
  "campaign/solvers/solver_243.py": "4b3c8d2898f951cddddb8857f6b9f66827e972cca1116709ce0e7f4e106f1424",
  "campaign/solvers/solver_244.py": "59c181cb7ccce1cb1918ecb58c3a3dd20c3e7a02f4dd26172bd8055e5149f34c",
  "campaign/solvers/solver_245.py": "c6e0e1c2ce5138dc9c8ecd163bc87c77ece7074e932a44c6a5985adb1b48e1eb",
  "campaign/solvers/solver_246.py": "7128d6d91bb3f04bd2c0c6ef4e83ffb34777ef09d8462db332308ce8bc06b034",
  "campaign/solvers/solver_247.py": "54a6cb3f4d839308e75cda1e600a4374460490cfa45c22f554c66cbdc04999d3",
  "campaign/solvers/solver_248.py": "403e65b65e237fc9b2a1aafb5cbed26545fda59c947ea4e9d962e48972f80cb4",
  "campaign/solvers/solver_249.py": "70be9cd54e90c41f1d7617cd1516a7b57f5de31a1501d9d89cabea40d86aacae",
  "campaign/solvers/solver_25.py": "2c3e05944eba0e4f332825336ab1363756f14cfac9aa1e89c86c8e1835f53050",
  "campaign/solvers/solver_250.py": "99774ce27b2cde884fc5b51bf230ae966e1af15e033ced1b72cafc95b916a376",
  "campaign/solvers/solver_251.py": "277064351e62c9c39fca8fea1545d43e508b560dd8e052b9fb39fc211ccb235b",
  "campaign/solvers/solver_252.py": "c76b5b925cca9ba556fe8dadfc7b58d9500402cfbfe210d9bfd88c22a9cddbf2",
  "campaign/solvers/solver_253.py": "d6f697fc26a8c1f163dfeabdd7dafa4436bd1d647ae67c04da5e8febf636dce7",
  "campaign/solvers/solver_254.py": "b11c309cd5281633c156aed0049f6cb36052c33bb86e1e044f1f40ed66d48c37",
  "campaign/solvers/solver_255.py": "85f044aa64be35145f91512c4c03acbce3cf59af5a3005d18ddafaf96111a84b",
  "campaign/solvers/solver_256.py": "d956983879118f51fef17a0c2bf3a6807d2c9c337da9d924220628339fd02d5b",
  "campaign/solvers/solver_257.py": "3e2913be29c91d1b54e0f2fe6315bf5580e5ebd305e3a6ea7df3ce5fcc68715f",
  "campaign/solvers/solver_258.py": "b01fb85270e87a3ef97a5a194719e1ab781e7aaef24c854b8d01b302cccda2c2",
  "campaign/solvers/solver_259.py": "b07bd5e56653272b35ee9f948f7d104790335e1650272789cdcb3e87f7827883",
  "campaign/solvers/solver_26.py": "c629d9bc73ff86bf8e676eee37fd0626baec15624c19bc5da831f1868d00492f",
  "campaign/solvers/solver_260.py": "002c11e3c9a4c97e2b5852bb3534560723ee02335dd24ab290e21d1dc7fb6d4c",
  "campaign/solvers/solver_261.py": "9ec593594cd9ba928516a3d37cb34f07726b7102ac8f290c459b4afdf66c7ac7",
  "campaign/solvers/solver_262.py": "545a6de2c74a1096a41c2c144d76d5f21217404f783c406cf4081de2ab213ebf",
  "campaign/solvers/solver_263.py": "d461678c6781c830bd9d282cedc3b5f513d08eeba0eb87fabeb04fa299c08e00",
  "campaign/solvers/solver_264.py": "be01721f32bb2f8f862b424db7928685d39a1ad46f5cf738f35cfefc679ac24f",
  "campaign/solvers/solver_265.py": "263a94c556d8968ad1ab34cdfb92f0279bd15bd525e8f2243b1c677898bd6383",
  "campaign/solvers/solver_266.py": "6f96093317e47a796e2371ca209a45aee7316040eb26e7a2a48817473897021d",
  "campaign/solvers/solver_267.py": "4f74fdf52569146b1616aa9a3da36e2b086c33550df110849ffae4b2f2cb0039",
  "campaign/solvers/solver_268.py": "01ae4e252bbe99240cf95bc8937e2dd495a6aa808e93d4b7d78b513de8ecd464",
  "campaign/solvers/solver_269.py": "e75f92b21f6ef1d79cd1ca92b80eadc11f2c81254ad1285a31255fc8bd177017",
  "campaign/solvers/solver_27.py": "1f1b9b369fa08ae3f38af3363ec105c348fbfdd51c7c09e6790a5d1fda35e98c",
  "campaign/solvers/solver_270.py": "bb41c3c6bbae8bf5ab069deca1c57ca2eb7aeeca4405a20df727d613552e7495",
  "campaign/solvers/solver_271.py": "f5555ad37a3d3bdcd540ba5dd95d92f0026e44df065272a68310a0c7061c5466",
  "campaign/solvers/solver_272.py": "6ff82bbaf950bd8eddb3171191edc4889634f4b50fa9a06834ecfbc250b9068d",
  "campaign/solvers/solver_273.py": "4ebd65ad4f251077cb35d61091ff9627985720c47f2c1ebeae0926261f9e1c82",
  "campaign/solvers/solver_274.py": "54d8101fea8de5e0d5fd2e47a89be873c3e78616c86b95cb0f6ad419b62165e7",
  "campaign/solvers/solver_275.py": "fe23459d504b8737a3bb61d8e2e7855f908dcf18f4be5df37c489bffd0d89b27",
  "campaign/solvers/solver_276.py": "740031698a90e94806d2d6234f380a7c8db1ba4618198cef82c24dbc886148cc",
  "campaign/solvers/solver_277.py": "23bcd7231e982084743714fa65630761ecdd2860c766223fcbe37871e47a0e49",
  "campaign/solvers/solver_278.py": "d13c3c711cbb4a4d8d4b143d18a43d758314ad09eb5c90adc0ea952dea3e2616",
  "campaign/solvers/solver_279.py": "773d63ade989f1f13cc0ae73e350444d7a43ea1d48c60b5a8e1a80c33451cff7",
  "campaign/solvers/solver_28.py": "207e49652844ede9f61399bce462bb1da6378b93b303cdd99bf93e17db5890f5",
  "campaign/solvers/solver_280.py": "48d745023c842edb16c7751a228cc43fad2b47f84b01a448d8ef21f9db38e050",
  "campaign/solvers/solver_281.py": "78bbd0afbe8132392eba5311dfc90e505fdebb51b78bc30a2665417423ff3a90",
  "campaign/solvers/solver_282.py": "a5d1f7bf4a5d8673db553bb1a2003f02afabe9f5e7d9e148ee897f60c35ee363",
  "campaign/solvers/solver_283.py": "5a178169b13ebe70bea41b4a1b22ea49f174afd2e7cb2fbd0e9613fd3adc043d",
  "campaign/solvers/solver_284.py": "8884065bc1ceca040c45e59f4ac4e6aaf4a780bec920db526e8fce8b406957d5",
  "campaign/solvers/solver_285.py": "7bca90f6fea3999d636a70179b29ec1cf05393792076e089bc34626721912853",
  "campaign/solvers/solver_286.py": "8cc334bb6d49546d8c2e3a0981c21a74f0f4b8ac61304f2f8ecd3a5ff4d76990",
  "campaign/solvers/solver_287.py": "256081157c6890e635e56016b01288dae3987b7757729d1c32a868e191117c4c",
  "campaign/solvers/solver_288.py": "f02566c2a5d7334ab0cad0ebd441f102e59c3123fcf33c85738bd1c629002078",
  "campaign/solvers/solver_289.py": "832b9c66ad3ce3beffe9e90beb194480a75940c8c97d1d408491b86c9f2147e8",
  "campaign/solvers/solver_29.py": "20a3dd4c2e021f38c5d7f37e60d441c9cc8e8f169d50b1233ffed17de5fceafe",
  "campaign/solvers/solver_290.py": "e5314559ba054188b6a3b3ad80c54212eafe82da76d8725e50ac432989d2f8d0",
  "campaign/solvers/solver_291.py": "25dacc6f6089aecc42f01b5fe7eeb76f6dcfd3cb5d985e7ac08e63b40b0d245d",
  "campaign/solvers/solver_292.py": "a90cad178d489f0dfeb5e093411088155f0b4236c2ad7d5e19980690c795fa69",
  "campaign/solvers/solver_293.py": "7529cde0231b2766bfd22a4d5ae84d789192cc2457f897558fedab5a21f7525d",
  "campaign/solvers/solver_294.py": "a80389ece101f74ff84fa29eb183b7d16c589fdc83229879786e505a4bf64b14",
  "campaign/solvers/solver_295.py": "84f01716859efe255943add32f1b4ab9fcd3ee18e5a565f264de5384a55a3685",
  "campaign/solvers/solver_296.py": "503d7b20063b3070da077c82e98b080575d999ab35d22694db1be47176277811",
  "campaign/solvers/solver_297.py": "b7168f10afa1465b00188a339dfa32da5881ea64d58380cd28bf3c2146bb1304",
  "campaign/solvers/solver_298.py": "cdf627e36216fdd344362ac3048072fd935ff5d75170fcd9ffe125492e9ed9ab",
  "campaign/solvers/solver_299.py": "b301fd655bc66be7a5a8aa56d3b53a8f18a5f805f7c1d45842386e3c8b489f1a",
  "campaign/solvers/solver_3.py": "0b2db3fc86c165bd89c77cadba10d6cbcaa3fc5978ffd99ce48454b16053bc41",
  "campaign/solvers/solver_30.py": "44c3e2fd51bbc13fa9ff2d3265b9f3162f7e87eb484cf93b0c4ea10447b0ec0a",
  "campaign/solvers/solver_300.py": "521988d0fe793aa19e34b6e9132928d2ba89e96ebede63bae5897bd7ccc5d90a",
  "campaign/solvers/solver_301.py": "5b4a957f4451f7a67806da287fb06b21dcbabe37ac2f290169932e93319f766b",
  "campaign/solvers/solver_302.py": "45e57d8c272acdbd070543de687f0425db6599e68f34a2fe2979dc1291ab599e",
  "campaign/solvers/solver_303.py": "c4e7a20a4746f11c048c32008a971cd9b2a68d575bb8dccb80282be268956396",
  "campaign/solvers/solver_304.py": "817503d58765bb21c73f756616965d17f8b58e2c1ddfd2542a8f41aaae7b51f2",
  "campaign/solvers/solver_305.py": "7efe504db7e5c35079a7e9f0edcce5b84efb1c7bf3b259c334b1b3852694c2dc",
  "campaign/solvers/solver_306.py": "c1efaa76fb7dd54917ebd0d3961da1c6088e374e9786d632ccf23fce3d4e45ff",
  "campaign/solvers/solver_307.py": "c184fbb4e118303381bf8d9a7cdc868f335a5750685f93815c646cc21d7a21c4",
  "campaign/solvers/solver_308.py": "5c19c441a1e74e02dae0d20a66cd71b5cf6db06d221a06abc1c419a554be7a18",
  "campaign/solvers/solver_309.py": "c6b667d35b81f70fe7ed11af60acf777d149e8daca121a8d467e629a82adbbda",
  "campaign/solvers/solver_31.py": "af873f0829f2b26e3ab79e03bd615f46d66ec3327f8dbf9fb72f78c9298066d4",
  "campaign/solvers/solver_310.py": "332356bb15dceb8c903365aecf62ac4200868673e13dfd53c21909fc3a88ef56",
  "campaign/solvers/solver_311.py": "57dd9ae551848a9182e014d352fd3c28c80fb543a63e0530ee6d7239c2077cce",
  "campaign/solvers/solver_312.py": "225130be118712f9e7160ea640179a5ea69e254590228108ebe12396b4034b7d",
  "campaign/solvers/solver_313.py": "73725aed7bc2b2d8006a9904038e597f4e56e3bfaf9c008b99b12692b5904181",
  "campaign/solvers/solver_314.py": "a5577f4da982d9d822c693864eb9714bd233a489bdd661136a4de49223289305",
  "campaign/solvers/solver_315.py": "bc18ab114bc155e197571b9a46693fa9857c193e1f9d68a03032d8a6a1b61f00",
  "campaign/solvers/solver_316.py": "2a44578b8fe7cdcc9603c2f6ec33c5d97f5c8f82af18ab532207deda5c2a6563",
  "campaign/solvers/solver_317.py": "0554e6fa285386d05144cd969c8fd3eb72a004ba24ed18ed603fc1b55b878f34",
  "campaign/solvers/solver_318.py": "cbaf7d9d778398032776b3d85bf096d23180a5915cead93a3b44a55aaf7ecebe",
  "campaign/solvers/solver_319.py": "8121e00b946c90174a0f07a56c6dd740fff83561097dc008f20768fbff039679",
  "campaign/solvers/solver_32.py": "79b29a659dc93dcca2c7febc9d6d6d13dfcf5c6287e6e1d1500bc50f74376411",
  "campaign/solvers/solver_320.py": "52be17cb51fed20bfa5a574a91a3a85239bb60903fdc33cb2d9d9205299a49ff",
  "campaign/solvers/solver_321.py": "3aa9da065e23e20083128cb2eb5048a2b4c8a11f18de97a986df8f7ee36c0ff3",
  "campaign/solvers/solver_322.py": "1619045868e32ed27b084263746029c1d0d2dd6ea7c37bc291966bea7d08f161",
  "campaign/solvers/solver_323.py": "bdb768e11023104adb343469721ca827b0a4ece279c195986bf5fa97adbac341",
  "campaign/solvers/solver_324.py": "f527efd94016a4e69bbd1c54c3b5558f0267952cac0cb8ab61715e5271b26e61",
  "campaign/solvers/solver_325.py": "7a5a50e78dc6ffe70771c7df705c6af5e834f729eec8c6b5943a569b74918215",
  "campaign/solvers/solver_326.py": "cf4f94ffa060ffc540a2a86cf20c3126143cf1262ca058412226ca62b155981a",
  "campaign/solvers/solver_327.py": "d1f763f248ef30a0e47a08b1cc4cc926b488456afa7269737e4ebc01a69770df",
  "campaign/solvers/solver_328.py": "f4788c550c01a9a53f8ddf22fdd02675d28ab766af3e1f09f3fbfc10b4c8c1d2",
  "campaign/solvers/solver_329.py": "0ac105eb40b4d54fc31ea8755a87c5ca77fabf1886f50c4f32b5a6da4edaf437",
  "campaign/solvers/solver_33.py": "03741285ac72ece52221ba22a9089f14ac1dea2dc6c0d2eaffecdaeb2f4cc980",
  "campaign/solvers/solver_330.py": "df3ea9527a478969b6963af15d0321aea169e6dc586fb30b9ca3aaf6965c8e0f",
  "campaign/solvers/solver_331.py": "eb2a76c363cb216f5ec42a290e774682ae81cde8d5edf7829965f6f1c459632a",
  "campaign/solvers/solver_332.py": "80c3ec7d6d3eda26a1ba67470340ee13ab3f7c608df88955a7663665cbe00659",
  "campaign/solvers/solver_333.py": "be84956c6929f8c4574802210343735792d6f4ae00ddbb73a86fe0547283d173",
  "campaign/solvers/solver_334.py": "1608edcb823b86accfde547d0ed4d232bc524994427ebaf51844b73c471ee22d",
  "campaign/solvers/solver_335.py": "dad88d6ea01d8c0499314f0cd53c6c4bcb5da7ab3747bfa04ac27320e351a83f",
  "campaign/solvers/solver_336.py": "eae456a1eb3d84d0ddcab28b0222912c1680fdc314626091e37503f3d8eee695",
  "campaign/solvers/solver_337.py": "4f5e3760f2f801eb3f8a5847d9b8361a935d1db49b0b4c3001320440dc4f64bb",
  "campaign/solvers/solver_338.py": "9ae1281a4ba2778a83294bba4e408fd0bb1f274e7a1fd865a5e55bc9dd1ea555",
  "campaign/solvers/solver_339.py": "90ec424167d8f53a3c710f4b7a1bb083cca6851512f8b1048261538833d42df6",
  "campaign/solvers/solver_34.py": "37b22dc19ef4604a501a356e79c75b7e383c940836e0da1758f601ed2caf2a07",
  "campaign/solvers/solver_340.py": "89534768f3f0d4ef23e36b3ad9e4d971c06b705666cb5bb7eb0897c6e7683353",
  "campaign/solvers/solver_341.py": "bb9da3bafc884a27a41a43106a0f6df47b4c45ccf740fad4c50c030592b1819e",
  "campaign/solvers/solver_342.py": "6939d366659e7263a647b4f17596926bac7427b587aeab72b01e146421dfbe8c",
  "campaign/solvers/solver_343.py": "b1288f73d2a5d6645ae3451e5395e2f140d5006e01d17b26f9ac4411d272021e",
  "campaign/solvers/solver_344.py": "43835f179780f52fcbf5cbad5b449ecf3d24c607de9ecf38c9ff6fc08ce90635",
  "campaign/solvers/solver_345.py": "8a265b6e5d5f404fd59f2009ae39c4942fede9acff6e5b16fb2b93f4d88bf304",
  "campaign/solvers/solver_346.py": "c77088956f90519c4133e4a6e52a836325628baa763fa9df5950d08bca476718",
  "campaign/solvers/solver_347.py": "6eed0011170ca886c71ad33bb8bc35caaad3c88c7607aba1ff3d61a6056b719b",
  "campaign/solvers/solver_348.py": "415c7caf02c046a41b16064d92a49e3a90d882d87d0a595539c8e7cd8d73bdd2",
  "campaign/solvers/solver_349.py": "a9f32bb715cb390f4af4a8a50da8243b74237a668fe1147d7ccf651d78f46c37",
  "campaign/solvers/solver_35.py": "c58d26491f9860e3a7b3f55956660e9a60117bd8860bff2352bd7320be24315e",
  "campaign/solvers/solver_350.py": "90b927314efa7805c71db8df8dd7470d6fab29f264e2c99b6e86ada6d1b7f6ba",
  "campaign/solvers/solver_351.py": "a5760e33c3b8a1e97d0956729e8d5f23ba209aa84ce980f2dc24f0d1137bfbd2",
  "campaign/solvers/solver_352.py": "eefa277d195b7b07985415fc5e851b9324747ca379770c18dfe5aa3d83302e09",
  "campaign/solvers/solver_353.py": "8444b17d5e078d6c5c279b1ee04b5fc1e817e939f41c7855bc493cfb7f0d52d7",
  "campaign/solvers/solver_354.py": "87c85a1485b7cd43c9357fb5c3882cfc4eb980c1092b31d54915d091c969152f",
  "campaign/solvers/solver_355.py": "b57563a94c52b492bb359ac9b1996be566107465a0344e2435ff51607a34069e",
  "campaign/solvers/solver_356.py": "63d68fb7534a9458f82c0c360367ab34ba0e7b7c94928ad4cbad519cfeb98630",
  "campaign/solvers/solver_357.py": "6844bde96c2a01d926f84d8073e0c69dec61803ac95a7e0e5affda2ba7062695",
  "campaign/solvers/solver_358.py": "b89d0dfb96a2bc5f84d847997a54696843777efa8536e005c1421ceb8ad11ee9",
  "campaign/solvers/solver_359.py": "1517c0256c3b067a63ba48dd19409244594f8d3d4efe4f8f753c41972675dcc4",
  "campaign/solvers/solver_36.py": "45de7e6507bdd22588d1ebd0dc4de16bccc5ccc525e74eec4c0e1b19e5554b79",
  "campaign/solvers/solver_360.py": "5bb643e556c1aa4914d6999cd8f7e51a6c61d5a2697c96ada11dcb315d05e104",
  "campaign/solvers/solver_361.py": "cd394b60d38ab2fa1551397c16cfe955db1c2227ee8c6d60c3cc1ed5807ddc9b",
  "campaign/solvers/solver_362.py": "da3ccde9b3d0efedc263ec654b9100c9137e23921792ca1e5210f59f027788db",
  "campaign/solvers/solver_363.py": "5bb044d629e776b49823db5581763072c565acc2bda77bd93283a07ced809813",
  "campaign/solvers/solver_364.py": "d912b3e5ac2e077d4794bf084af0fa2ebdc617485feb14cb5de9e17d275de52c",
  "campaign/solvers/solver_365.py": "aa24853d47178fb5516051b50b28f8c3834ec6844d2b8eac1ef5da3303a50cc8",
  "campaign/solvers/solver_366.py": "5fde8e2b65ce33a5f42ac8fe2d68d16a2432cfa605c21492a9a611d0f5374bc2",
  "campaign/solvers/solver_367.py": "d47c10921db6e33eab0e765f3e49c9602e169f8b47d0af436654e1ac0355486a",
  "campaign/solvers/solver_368.py": "313a4033bb3b7a172d9f0ca211182ff3d090096864d8b92f5b51f726135ce516",
  "campaign/solvers/solver_369.py": "68458c5459652e71cf1b5f7a5a9f1dde19aedfabfae316e4437d4767c6c31e73",
  "campaign/solvers/solver_37.py": "b0e03bd246040dac01e4566608eab82565c593fc6190e898235be05778091c5d",
  "campaign/solvers/solver_370.py": "b7372b1b59d74571c284d32da32bf1c1946e2c9ae37e74ba50dbda311719d086",
  "campaign/solvers/solver_371.py": "37e3a8724342eafe5be89917263a19084a9dbb6325421dea2e3b23a787529ec7",
  "campaign/solvers/solver_372.py": "bf9b6205a612cec4cbb09aaeee77f28ac3ce60d799b0810ec1b5b3cdcf7c9fb3",
  "campaign/solvers/solver_373.py": "be399051f7300ef56013e39f3349412dbc24af0710d4c9be4f83564684f4282b",
  "campaign/solvers/solver_374.py": "2cb1e730817db4c414a8282edf5002ead9f3acb7ef68b16e757b7ad789f210ae",
  "campaign/solvers/solver_375.py": "82a59f149b4c5f8dc2e2b268efb5d9a1f3748d872549a4ef5786132cd553eb55",
  "campaign/solvers/solver_376.py": "cbf37c832f939449b29fe3a9965c6a58eae9d92eee3c76ba4a12115db51a27ca",
  "campaign/solvers/solver_377.py": "2efc395edbb05f6d975687095fef18aa60a1f52ddc5f35fcfe6d282ecc9911cb",
  "campaign/solvers/solver_378.py": "a70eb31eb70b2d9b852ec557f9309b88f13177b861d3fb5f3a59600161ff2a2a",
  "campaign/solvers/solver_379.py": "d89623bf6a73c5015b3e04640192b8c5c75bfbc9df1c6b0c772cb46304243007",
  "campaign/solvers/solver_38.py": "fb760612b7e5d8f95f0143bb0766dc8030dbf9a65e15e13268974bc10191d5ed",
  "campaign/solvers/solver_380.py": "1ad662d6c2fb30c51cabfb8bccf8109c5a98a17c386bab6355f681c6c0d43f6e",
  "campaign/solvers/solver_381.py": "1287b2b53379f7f20174cd57c89d38d06eb1d415b155ed0d091550fad9d03b8d",
  "campaign/solvers/solver_382.py": "e08715c61555572fec34c0915bd19cada17613b5a79f625dee1e2e1b3200f5be",
  "campaign/solvers/solver_383.py": "2abd053c998c52d48a00b314c9477d7bdcfd6c38f2eba22480876bc927a62acb",
  "campaign/solvers/solver_384.py": "1265269eb08a279a99af9b4dd2ddce3bd20ad3ce566360052fbe9f204edc6e83",
  "campaign/solvers/solver_385.py": "85e37a83ca626049d95ff0783ed8efffe01648e2b28a80a95b505633e45eef89",
  "campaign/solvers/solver_386.py": "4a4753130387896552daf25646eb6d544c46332405531c6174b8639f237527fd",
  "campaign/solvers/solver_387.py": "11b79683ca4e5178e49caee99e884fc43220e7dd9cc80f452452bf2482810840",
  "campaign/solvers/solver_388.py": "4072735cb29f0b1cb12f565c8144722e924ff03ab2772c03921eb0f2045ded70",
  "campaign/solvers/solver_389.py": "f82845d08be1c3d4b8b2518959281a4f076e5bb0956552005c493572816c96b4",
  "campaign/solvers/solver_39.py": "6bc5ea68313c31ce3ee19213eb9f03c2565954c653a8e6b7ee809c1a9460c15c",
  "campaign/solvers/solver_390.py": "c4e5e667f1be89c41ad097c691d53e0c5b668b9f53dba981d210bc21aeaadd00",
  "campaign/solvers/solver_391.py": "58b1dbe883bcc9a9f6a407501ff8267e450efa6c031c5e1de4ea72a7e0666a0d",
  "campaign/solvers/solver_392.py": "1e60ccacb12f315be4a9e7dd3f6a8bb3e76be3ae1014401395265ac4db47af56",
  "campaign/solvers/solver_393.py": "3824a60f9f9e3135802ddcb1969edaff2628d1c3c26ae924640095912bfd3053",
  "campaign/solvers/solver_394.py": "b3118d9eca3484e3db7fcb011408eb6df457b526d012f6cb36dca05d51766f39",
  "campaign/solvers/solver_395.py": "f07335f5895c144da421a8f23b0d23c6c24823e292b8c0c9d6e193676c85b713",
  "campaign/solvers/solver_396.py": "16e2eefc69d998a27b0ef9f24f7e467939deefe8431b923a05eb37b8844e78b6",
  "campaign/solvers/solver_397.py": "44393839f978d1843abdb84ba4e581310bd7ebc70a12d49eae47e7b5f6810a8f",
  "campaign/solvers/solver_398.py": "b0bf71336c0837ede94f9e83db903e16d75c4d7f4519e6eb240b1a2b8c3394be",
  "campaign/solvers/solver_399.py": "d2dc661d58000167bb71da524593a672af852228dd704dd636f4e24ce3947006",
  "campaign/solvers/solver_4.py": "438f0d44473946460173b55fcb675be5a7cb22f76b532e352e6b878a09708707",
  "campaign/solvers/solver_40.py": "5d586aca06829005caeef8289e07a8d3b9669973b871fcdfe5cfa397a33982bb",
  "campaign/solvers/solver_400.py": "0b9834d425e1b3be7ec8c439a2e12a5b6575aca75445c60c48c368b17736d7d0",
  "campaign/solvers/solver_401.py": "5dd962cee9cc0ef38341ec33e0b25603850a132c8fe46a05bd98ec858660a97d",
  "campaign/solvers/solver_402.py": "6fe8523122d92b4c35ac65aa0e5b88bcfb9e27386556753a1caa20db8bfe2df1",
  "campaign/solvers/solver_403.py": "ceac4b89cec2548166f1400b4e21ee116efef0a5014bf169dfc8c5d46bad3187",
  "campaign/solvers/solver_404.py": "1d702d5ef166d9fa58f5abe5b3cd728b406fe54757f597b406f65161ddaae072",
  "campaign/solvers/solver_405.py": "dd66a9b0b0348fe49d8c478d7134040bc043a45d1cfa2f05394d7e5226643df7",
  "campaign/solvers/solver_406.py": "b903466cc347d92775e5c3d87468caafaf93177db1b2b97bcad934ca03a10ab5",
  "campaign/solvers/solver_407.py": "f1873204865ad51134877eba095df729e026c4e58924b956c1ce786e9c694233",
  "campaign/solvers/solver_408.py": "e37fb543b97319e053fe24ec58ba2986538fa35e9ed6c1a54eb73887789f3562",
  "campaign/solvers/solver_409.py": "dd51ce3ed4a268b49d7998ac88c7cc20d61bd510a380285ee73d2de93e3acb4c",
  "campaign/solvers/solver_41.py": "5c2eeff224a03795d82e34e548835f0955fd0cd7aa8b9516462203243ada7e4f",
  "campaign/solvers/solver_410.py": "754652f2c2ac226db5708b06014237df491046e6fa6db957bba15af040e592e7",
  "campaign/solvers/solver_411.py": "3d2b426418e39ee106204d8f59e333694cff3520e0c1fc50a48f8007ff9fdc10",
  "campaign/solvers/solver_412.py": "e5552bba8f461d06ccdf73fedbf316fc05a18328a6500cdf7663c87b438d5647",
  "campaign/solvers/solver_413.py": "7a98258d85ecbb15678ec3d5e998932a19ac5d023ccc93b0fd8b16500d89d8ad",
  "campaign/solvers/solver_42.py": "7e9b6a29dc2e2d46f4976fac875c306621e631efd16521eb77489370e69c21a0",
  "campaign/solvers/solver_43.py": "c5c08dc7ac5bc0c5ee3c59634696d49c74b59bc8b3afab1a15905e980ae182e4",
  "campaign/solvers/solver_44.py": "271914f5c35f7b34f1a241497b3009e9207cc6b2e98f61a646462a5d2f82a9a7",
  "campaign/solvers/solver_45.py": "95d750cca0d6915abc5bd48ea2b5471d66bbe14658980ff00f2f41df369e353b",
  "campaign/solvers/solver_46.py": "68e7cb46db336b735ef81df414e7bd1761677d32b67fcf9795cd13cd71c59a56",
  "campaign/solvers/solver_47.py": "6f724783d27e73dc9bad140e3d38ce2ba9632c5ef73d6d47c1e9b8b9d70b7968",
  "campaign/solvers/solver_48.py": "17dd9a995dcf6b2d551517c7c76dcedc84c2977fc0404a8b5ae595b465a053af",
  "campaign/solvers/solver_49.py": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
  "campaign/solvers/solver_5.py": "c9fb0ae23fe5c0488ed6d13d3d97ba477e421ee4944b79093932b18c8777fd15",
  "campaign/solvers/solver_50.py": "8e282db2f501dc95bfe6b2513e5b243a5a809fa91b2639d12d74bcef5de7e6a0",
  "campaign/solvers/solver_51.py": "cc5779e15452fb6fc21f4f53ecc0f2bc02bbd755fe8c5dc54f2f57429bc1219c",
  "campaign/solvers/solver_52.py": "ef3b46a5b45cdc4738e0bd17f780905ce358e62afa8b41c349f5de185d8c6703",
  "campaign/solvers/solver_53.py": "faabdb5bc41aafac509fca44f6666302b2c956c6b65baf5e71818da89f77ea07",
  "campaign/solvers/solver_54.py": "47aa70e14990fa735431316da1e638390eadfdd09e4935edd7ad61157a0021a2",
  "campaign/solvers/solver_55.py": "3c5fa110a9932ddd3c1e00e1b0186d7e1cc6b8bda80062c3db55f10088c3641f",
  "campaign/solvers/solver_56.py": "e71e0a1c80bae00a600c1ae20c326e1d10b5be8a0ad9fe6543d282e489b43d0e",
  "campaign/solvers/solver_57.py": "5d4ea40fb3629bab06dd90892d6de53373687e7191f07345e54435c42cb7e3a6",
  "campaign/solvers/solver_58.py": "1dde78b6e5802875bf1810206f4e9e577fcd5fb86544c9a4aef1dfd5a28e867a",
  "campaign/solvers/solver_59.py": "47779dc84010c4618732c2fc8b5437fe0061eb8ba6982b005f570838c24cb1ef",
  "campaign/solvers/solver_6.py": "59ae3a67478cc8bb8b77eed0ac12df5b49b1541c6cafebbb79144ece6bb4cfb5",
  "campaign/solvers/solver_60.py": "ccf85fd2ac5732a9f490d3546fb0a41609a08fb2005d9fa545f3745c85ffc5a1",
  "campaign/solvers/solver_61.py": "206549cc172e8a8a86317d646a5782279e8dea09aae87d39de82dfe051ed9d1a",
  "campaign/solvers/solver_62.py": "94dab554010513dc223be2d40bf7524d428d1c59f995d37f3fd94da270e49b15",
  "campaign/solvers/solver_63.py": "e5863d0f095aa4ecbb378e8ea4fd3d7da1d507a97de3bb8db6b604eb7f85636d",
  "campaign/solvers/solver_64.py": "319f4de1d66ffd33bf245d8f71af925a1582121af47b2f7cf6a55eae81707d3b",
  "campaign/solvers/solver_65.py": "7fb30c0191e03d767b20ef13f42dc4c1df716af69d986bdf42c134e4a9d23267",
  "campaign/solvers/solver_66.py": "a839609e78f830138d6e274d10af13bab6d9f8f03a14b6adfababcc4221ce11b",
  "campaign/solvers/solver_67.py": "38187c43591ce2fe1bf2cb6729d0353d9d278a1f554bd7fa59aa3c20339b5032",
  "campaign/solvers/solver_68.py": "d1f196f9e07aaa11ed88403f8e59a53de0faec24f69c3da3a8b317c3edd4694d",
  "campaign/solvers/solver_69.py": "e719631548f3e10d2b7cdffe2d7567f4bbb30920316f81285a7b4dac7c5ea30c",
  "campaign/solvers/solver_7.py": "c8dd40b740bd89621699aa95d07ebd87ff2720eb360cc762bb4859e137d334d1",
  "campaign/solvers/solver_70.py": "d0924327cb0c6f22d557f4bd2ab5c95c8f4a4e30b249283d5cf984bb1ac40f82",
  "campaign/solvers/solver_71.py": "6fd3636b671796a8a7ef6449bf2525a927abcf2b6925dcaf8205e18334472c33",
  "campaign/solvers/solver_72.py": "a405a8f4e93475cfc78c02290b07482c616a6074e171e24819b5bf261d458d1a",
  "campaign/solvers/solver_73.py": "0af5009169c28067eb6159683e373824dedd587e08fa69e17b69bd86581d1262",
  "campaign/solvers/solver_74.py": "538ad55fb60289a63712d066d47fc4b372a7bff473baa205f6c6f38b4e7897d7",
  "campaign/solvers/solver_75.py": "26e25e5fb703c8939e53abcd0a98b7d76eb7246e7ce4914d4c8f03c3c0028f3d",
  "campaign/solvers/solver_76.py": "b3123c2e0c92d17bdce2a6c6c4d6f18abd4439557f0d9cd3c4d8bd0738588ce2",
  "campaign/solvers/solver_77.py": "17043d1d933bdc13eafcad00559c3a68f738cdb402cac98d59c418b885b7d04f",
  "campaign/solvers/solver_78.py": "8a894853f00f92e302df384556c1c1683a77567cb3b2fcc8a885b357578c6862",
  "campaign/solvers/solver_79.py": "addab8d4b2c880c3871185f5343cb1d0256a4b399a301918731c6c5a5bcb5a5b",
  "campaign/solvers/solver_8.py": "5beed8559baeb92ae8edefc050e9331c379c507d29cf3712db9aecc62f41cdad",
  "campaign/solvers/solver_80.py": "76d669a4d524b21b48293c18991eeb08c26033ad20910c9c921ea6076b4b27ed",
  "campaign/solvers/solver_81.py": "172856fd164222b3d41c2ab6eb2c8174da3c451c98d9dfc7f002d147a62854c8",
  "campaign/solvers/solver_82.py": "5afc3c7d73d9c3300efcbc8ec85052d74b228ef4c79cdb4e286a0588d5ca63fa",
  "campaign/solvers/solver_83.py": "58f74227eba09b31b5c3e2d50308a96e7e3ad9530b0b19629f5d2eba9a5e21b9",
  "campaign/solvers/solver_84.py": "26e506d9e6dcd0a7d38c85d00416003ecf9370143163f58dac7c85a395ffcff9",
  "campaign/solvers/solver_85.py": "7f3e86d89b8dd128ee25046f8d466e5db8bd43b199095520af7a6e7b1398e953",
  "campaign/solvers/solver_86.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "campaign/solvers/solver_87.py": "e7d1a3f238bfc00798d20f313f06f34a6bbf40208b346df19cc840f094eecb10",
  "campaign/solvers/solver_88.py": "f7d60ea132959a53a909a15a3b4bd052b6a1ce62cab484ce1254a22b53f51620",
  "campaign/solvers/solver_89.py": "b62c3fc9953d318f9a49c3f05499a588d15b4c777f31267a17f44fe11055ad1e",
  "campaign/solvers/solver_9.py": "66d532a42623f0e1e7877fe157141194ddeac3bae01b1157fd0172bdd890221c",
  "campaign/solvers/solver_90.py": "940cb6948d158c2cdf75b6386dde7489e2d194ac808d52303bd0839a0f6e7ee3",
  "campaign/solvers/solver_91.py": "662c17b9c4cc74235daed34ce274d5c2d01476592acfed70fcafb9263dfc6431",
  "campaign/solvers/solver_92.py": "ee4e893e4bdae4ad0d9e63701ae23fdf259fb2f46a5b89fed6447deb4a86efc7",
  "campaign/solvers/solver_93.py": "f4325f3685bee7aaef60bee66e0720b05fb4fdba2332812f05bf8cc3e093fb99",
  "campaign/solvers/solver_94.py": "64cd844db2f81748ea01c9f5381701efb076b34275b30efc99b6fa3f944a894b",
  "campaign/solvers/solver_95.py": "c87fb0cfa2fb3b19e8455dc470a8069f1b82402b3d7deb35b89cbeed5bf4c884",
  "campaign/solvers/solver_96.py": "d88fc73c9d9293533e23dc4fa2b20035c32704cf487388d859efa1f0c406b0ee",
  "campaign/solvers/solver_97.py": "6ce00e14b3b4e28218d043ee4c913aebd2f4c1ea198346d6dc6d240ea76fb935",
  "campaign/solvers/solver_98.py": "a082917f3b2af966e0196eb4ad4eb96c731c708620ce754b531ee73da0fa7b5d",
  "campaign/solvers/solver_99.py": "286fcecdc49a124cc2dcb969550c71650505aebbdb961abb7f65697a66196a9d",
  "figuredata/figure_data/benchmark_solver_0_schedule_0.json": "773290ece557c0f705a64345eb82ab36a9802173322fe0b325b48fd4ae2e22f5",
  "figuredata/figure_data/campaign_records.json": "e32b5410863074b7059e810cba83688517bd88df0b1e5c027ec6f8ae9a447047",
  "figuredata/figure_data/fresh_measurements.json": "1bf43d79fe8c3244832c3bc11dde46b587d9ddf0fdfd7992ca5f0ca77a7c971f",
  "figuredata/figure_data/provenance.json": "65efb9171f4419e41a45c20dbe685808eb3b74032af430725b05b25e6722581b",
  "figuredata/plot_genealogy.py": "0d286ff4b2c54664b29e84e27f8fa37675e20c9cfe33b2330dcca933fa1baea8",
  "figuredata/restore_design_figure.py": "bdebc2547ea23a838a2835b0a9e51e24b10ac3fae4109dab9d6f89b0b972e8bf",
  "objective_controls/arms/naive_320/objective_baseline.py": "368e303d93305702dc5662f4872a9bf98e33af8ba96e1070202035cb9200af19",
  "objective_controls/arms/naive_320/objective_baseline_description.txt": "4de62dd39d3c214afe69fac7931a245a14faf1d16e949343be52dd7092736ae5",
  "objective_controls/arms/naive_avglog/domain_knowledge/__init__.py": "4c2921dc945e5a50c4a24a39442d53b8f623b88ec9bb9b4c3b19c95277ad4287",
  "objective_controls/arms/naive_avglog/domain_knowledge/dataset.py": "8f3a9af2e9490602eb973986addd6079265b4ad66a481d9fded1da2c8d6c016e",
  "objective_controls/arms/naive_avglog/domain_knowledge/experiment.py": "cd84e7445b1595b29d54b84313678445db1847afe26de4010bd77f0057760e3e",
  "objective_controls/arms/naive_avglog/domain_knowledge/experiment_schema.py": "e7ffda73f213f86452b3a138ffe6b6a472db93929661379ed1817fdf453fe876",
  "objective_controls/arms/naive_avglog/domain_knowledge/metric.py": "c9448dda5f8217bd71f5b345a55a9dd3242014f5ef1513cd6107995517678216",
  "objective_controls/arms/naive_avglog/domain_knowledge/objective_baseline.py": "5235dba69d432a51a6db05e113c427ec019ba07e3f1d87f610bd26730dd9b297",
  "objective_controls/arms/naive_avglog/domain_knowledge/objective_baseline_description.txt": "b107ffc2f8f69ac0a9a8b5b4adf193956ff0271cd05494325fffa012b4484c1e",
  "objective_controls/arms/naive_avglog/domain_knowledge/problem_config.json": "5493c9b9b6a42fda5838dcf3e1581c784c7f5063f501fe94c93c346d5a06a46f",
  "objective_controls/arms/naive_avglog/domain_knowledge/research_goal.txt": "5fbde230e3d5a3eb297a6f2043d9b948496b96eba99821f61e58fb2aebd4f943",
  "objective_controls/arms/naive_avglog/domain_knowledge/sat_solver.py": "63c0736e63c363b6d8990d9b73d7a55802b6e82ba4e37d8d7d96f147a2aec0b5",
  "objective_controls/arms/naive_avglog/domain_knowledge/schedule_baseline.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "objective_controls/arms/naive_avglog/domain_knowledge/schedule_baseline_description.txt": "9b473af1e52b43c6a8238534f97ec7572b56a6124f247bba45e549a922b5aec5",
  "objective_controls/arms/naive_avglog/domain_knowledge/solver_baseline.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "objective_controls/arms/naive_avglog/objective_baseline.py": "5235dba69d432a51a6db05e113c427ec019ba07e3f1d87f610bd26730dd9b297",
  "objective_controls/arms/naive_avglog/objective_baseline_description.txt": "b107ffc2f8f69ac0a9a8b5b4adf193956ff0271cd05494325fffa012b4484c1e",
  "objective_controls/arms/naive_llm2/objective_baseline.py": "817084f41fbe2465a802d2829cdcaf70388721ce55b9c02211934ac12ccb74ec",
  "objective_controls/arms/naive_llm2/objective_baseline_description.txt": "aa38cfecf30011de06484dbd3751dd0fbb84849b7a23f6d0e5718811f0b12299",
  "objective_controls/candidates/hand_01_unsolved_top.py": "be2e9da3daff21b6ed1348738df2a8ce54399c2fb4c7c0c338a44748e163758a",
  "objective_controls/candidates/hand_02_log_median_top.py": "c65ddc81415cb1749f25aaf74133fdfad124fb71170b5eec2ee1fac227fb0178",
  "objective_controls/candidates/hand_03_mean_solved.py": "22246f858bd1aa1cff88c18ea845e759a63314e70bacaccbaaf44fcf3363412f",
  "objective_controls/candidates/hand_04_solved_at_320.py": "75eb2c773a3a005a1299937d66889504780f32ba306d4c21341d02c4226fc6b0",
  "objective_controls/candidates/hand_05_max_n_attempted.py": "d491c7d39227bd47f3e182f4aa7cfcea3e64058d4ac65effe50faf1d7a26e7e9",
  "objective_controls/candidates/hand_06_steps_per_var_top.py": "02110b248ecbee0b1e54ea41f4f5c2c00229a8638c39017d002a27ce545e7821",
  "objective_controls/candidates/hand_07_avg_log_median.py": "13a885c094b4f79133f9fc2f4cc1e8873d762b94df939da03818f541f7c6dbed",
  "objective_controls/candidates/llm_01_informed.py": "2d289dbec256d31532206faba26bf62723208b171586b6d66e900cbb2a4a56b2",
  "objective_controls/candidates/llm_02_uninformed.py": "0a16a727a539b4acf98d0a252173fefac1d88e23d3a327ecac05cd7d0c43ea0b",
  "objective_controls/candidates/llm_03_minimal.py": "4e1d77ff369b2597a3b3e777cb13ef5f2f5f5124c9637114ec39af0f32978dae",
  "objective_controls/data/llm_generation_usage.json": "4d2822b832817bcdd873860d6633381a127ea4995ed6e70cdbc1c39179b2b732",
  "objective_controls/data/screening_results.json": "a81ac4215e309ebd9cf4b2bd53919a84b34e9c0bedd0fcf79f6985984782e3ae",
  "objective_controls/run_campaign.py": "aec7b4ff0c696e1028719e550ad587e02588830c86a9436891bc0c0f225e3c46",
  "objective_controls/scripts/gen_llm_candidates.py": "aa437b3c6464107fafd4bc9758e9394bb55cfe648fac0119d34222054916687e",
  "objective_controls/scripts/launch_naive_arm.py": "c63907c024b362f36e95bd8a999a60bbb15d93cf675a18ec5b0a0eb9c86dfbb5",
  "objective_controls/scripts/screen_candidates.py": "7266ae2e0d3531c68d887d2fa7a4968bd2bf214f1eec034630a14f38cc5f8c11",
  "prepare_workspace.py": "565a0dbae8ab1d809cabf022da31bde27d6b2abbde8e7ac9102984fd6e6d6c34",
  "provenance/layout_map.json": "3d0a57c192f41a7bd270a347835eb39c6f5f6e4b9e47485ecbaf33e63af11b60",
  "provenance/source_manifest.json": "d8617efe81b996b80207e2dfe1f726d96d86332a60da385d7bd9bb488ff21755",
  "provenance/validation_report.json": "907ba1561331281f2deb611bebdaf50024814450578509ba1588ed719176bbd2",
  "requirements-analysis.txt": "6ad7d7f04273de72fb50783f7f174ccca17767a3fcdea002ed3393ab1f8dbcf1",
  "runs/consensus/database.json": "833f42d19ed97dfef79779e82bfcf2f32e45af539071f62c407406ac060f60ce",
  "runs/consensus/meta_agent/state.json": "00180400664cb056633c62821d5f07e2d8b0df2791940713e825b6c258dc0bf7",
  "runs/consensus/objectives/metadata.json": "5d2d7d1b35735167fd04e29e14b8eb5eff5cda6ef08f064d599bbb2e88da1e67",
  "runs/consensus/objectives/objective_0.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "runs/consensus/objectives/objective_1.py": "f31d3f5aa39b6eb2d36e3a0df9592b770e441eaab789f9e5758ae5b912a40b6d",
  "runs/consensus/objectives/objective_2.py": "bd9dcbb4d4a1522b1a646dc8fa7bb99bf8384c53f50b99de10a3a680d1f03495",
  "runs/consensus/objectives/objective_3.py": "b1348d49e967a3b797bb5c10e66ff12a5a3a575ae000dee1bd180109c37a1e1e",
  "runs/consensus/objectives/objective_4.py": "90eb62b83d4b0615d5f002e395fe660a1f7b0d0feb8ba07410c61f263daeaaca",
  "runs/consensus/objectives/objective_5.py": "55e5b4fcf523a2382e72e6d8472bf64984f8f07a4f0d3bd101c26a900a03d476",
  "runs/consensus/objectives/objective_6.py": "c94e4e41234c8753246fb27227b9e3c0978891b821f1b3c0c15fff803d7cf94a",
  "runs/consensus/objectives/objective_7.py": "13d70651cbd93455de99c609ed63e4439484cfde17241cbf0e8946c426465385",
  "runs/consensus/schedules/metadata.json": "4f8199ed03bc40018047da071287caec925adc252aecf8321a443d73245b4b8d",
  "runs/consensus/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/consensus/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/consensus/solvers/solver_1.py": "330154bc965b0385a2a7ab8bdb0952df4bc1b0d32a118ae130fdb80fd9750a41",
  "runs/consensus/solvers/solver_10.py": "270a8559765a95b39c00953f8b52fc5b7cecce6273350d19895b9cba98fe2dca",
  "runs/consensus/solvers/solver_100.py": "55e9f982566691dda9fbf109eb41c52bff994c1d1775e5b77128c845778e5c68",
  "runs/consensus/solvers/solver_101.py": "7567fc90f2b71ea392c8a64e1a5be566140ac9849b34bc7990bc1b8caa9b62ad",
  "runs/consensus/solvers/solver_102.py": "7cb0b53e47ee7b0b6ab3ea859cb521d3a50cd3695057776eb2adc3c4700d198f",
  "runs/consensus/solvers/solver_103.py": "96e897dfaec382fc6139da446c10a9d5af6c9dda31b6286af38f04cdf0201a29",
  "runs/consensus/solvers/solver_104.py": "c8c20bcd18e58282ed9ae6ceb74dfc9573fa08799220f4bf32ec0f87d9baeb85",
  "runs/consensus/solvers/solver_105.py": "f4be1aba6739783b873586fa6a12a0ccdcadbf0b41d5db5a90be72cede95eb32",
  "runs/consensus/solvers/solver_106.py": "88d2eefb1bd5a46ef59386f85252f25756f2c850d56adb6531108514b90e13ff",
  "runs/consensus/solvers/solver_107.py": "19511d59e139cfe134a802c512f1cf55f741e6523f2a82071215d55980a678cc",
  "runs/consensus/solvers/solver_108.py": "432e3661999fd5e25cc7e8e33ffb98690255cec40ca2a09b900a829b5f4b43bc",
  "runs/consensus/solvers/solver_109.py": "6797db0b47fbd131cb62e4df381379e1f754a26d02d984de3ac7b55ffeddc935",
  "runs/consensus/solvers/solver_11.py": "29c8c164ab0ed43edec98169a83ca39fd6c5ddd93639c9fa67796d8d83ffdae2",
  "runs/consensus/solvers/solver_110.py": "434cb4d99f6601d7da4889c193dc6fc2486df4196d131494dfcc6f1fdb999d09",
  "runs/consensus/solvers/solver_111.py": "a34d91f2d862850e771ccde3d2d07771816f90edb6edacd24128364310a44202",
  "runs/consensus/solvers/solver_112.py": "220a28f6bd15086611281dae0d2f954178368dd197058ed7dc92537de370b27a",
  "runs/consensus/solvers/solver_113.py": "c3185a01f8796061e6d0e26eaf5e08a53d3de0768f40ae10102299e2a2be899b",
  "runs/consensus/solvers/solver_114.py": "65a1fe41bf13dd689e897ebf7aef653c613858ac2ba00d8807d0248f4394e3f0",
  "runs/consensus/solvers/solver_115.py": "d851736cd9df24b1e5d26ce9a532a64a824ba6683c8aa3772d31af3fdb43f4eb",
  "runs/consensus/solvers/solver_116.py": "2ea2800fb0cf14f1d5424ee0f53c7ace0c49e3b905c1285eff1392b63fc49534",
  "runs/consensus/solvers/solver_117.py": "877d0a7ab6fff03e38ae6d15e0c7f707d0496842b0a62be725c5c1cb040a6b19",
  "runs/consensus/solvers/solver_118.py": "e9b8ab5dd3e9ace66d04a607f8298230765d95aaf22972cc649e00e7d9e3d4e9",
  "runs/consensus/solvers/solver_119.py": "4a48950ea5f9d83504082b2d1146392ed97f61735c50c145228784d9d739963a",
  "runs/consensus/solvers/solver_12.py": "e73f4f738bb72e2f0ad02b5e123219b8444a70faa11a0416c3bd8c8596a0e7d5",
  "runs/consensus/solvers/solver_120.py": "91f55efe83f0a31e85738c586969dd84ab70f0d9acb3109f5544cb11eaa95560",
  "runs/consensus/solvers/solver_121.py": "61128d3091163420ce0fd362846b2c5def389c6387ca6c918f6484e3487053ff",
  "runs/consensus/solvers/solver_122.py": "29716738d95d28666ae2dea02965f147f27bdaa2da6dee5770e3a23b45681f7d",
  "runs/consensus/solvers/solver_123.py": "41f6b8a5a5b18816f9bbcfb2b2eed1b09c7ad4aa4a256481a369fefbb0373d5a",
  "runs/consensus/solvers/solver_124.py": "52f23e43a011af13b06b078f912b254e50d5288d22eefa6c0626d7c0a59d26ef",
  "runs/consensus/solvers/solver_125.py": "f979e59df278b288dd16d5413338960897b1595e5665f7279a972b2def5dcc5e",
  "runs/consensus/solvers/solver_126.py": "b98f9fea19e87192400b66103cf6d69f1b62be650806a958e82c1b38dd322abd",
  "runs/consensus/solvers/solver_127.py": "78e700f2b2d392bddf67b074b8e1ad4854a3873a08c0f49c5beaa5113e7cc92a",
  "runs/consensus/solvers/solver_128.py": "2e7cde79550289bff6957a6ab4fdf6be8899d86adbb2b63fb4f9b4619398a71c",
  "runs/consensus/solvers/solver_129.py": "32dd27ba08c928a3a0fc0fef29ead5134c225243a9d2e22504df7baa70091762",
  "runs/consensus/solvers/solver_13.py": "44532477f020d36587e9b461bfc921a8984fde0821758b71b4f77c6ef2662b89",
  "runs/consensus/solvers/solver_130.py": "0b4d7b2eab11e24819c0845772f402d68f1908f7781ffe7ef09688d670184d3a",
  "runs/consensus/solvers/solver_131.py": "14eca08fa457b59ba1ce48c0018644feaf4300a1cb4e05ab61cf28121511b334",
  "runs/consensus/solvers/solver_132.py": "24ef292a9189f8e791f12fab554e17e919342eb3dcd8df10cf848e81d0a437ac",
  "runs/consensus/solvers/solver_133.py": "41cd42c5079d4d1556f3553573e1f5b4663a62b05ba8bd5fbd137e04cb85203c",
  "runs/consensus/solvers/solver_134.py": "f73b53859c89db38c55ef70965b3f377626484877dc7ff56d0b5de3457febe8f",
  "runs/consensus/solvers/solver_135.py": "f7e1d5e56719fdf9f3327c63348ed8d3ced81eef4deea981918854639e537637",
  "runs/consensus/solvers/solver_136.py": "8e8d3695435a5182375091850bd6f8c556fa04d0240331036bc68e637fe449dd",
  "runs/consensus/solvers/solver_137.py": "4c5a3a26c34e09309debff6e06590e4ca884cbc72983124f10b39a790d265a33",
  "runs/consensus/solvers/solver_138.py": "1237e6a663ccdedeeb5e04b4df494fe13405976c19a34ca870aeb28193ac52b8",
  "runs/consensus/solvers/solver_139.py": "38bcffeab720428c660f3a0122c0b71701c9fbc86b01b60a440d29c483109f1a",
  "runs/consensus/solvers/solver_14.py": "ea60012d5bb13f7709a29434d5291dceaa40dd84ec752014969db897af3886cd",
  "runs/consensus/solvers/solver_140.py": "d0f7915ff5bd3c64851b702a3efc77013f44cd06aded040b0470c69700fafc59",
  "runs/consensus/solvers/solver_141.py": "f8c45d80183024cf06d0565d73b3acc5cd7593353cef18c6515211114ec7faee",
  "runs/consensus/solvers/solver_142.py": "0d26b01ae82c010b4b96688de7212095f72cd27d21be6ef3960eadfc83f9dcb9",
  "runs/consensus/solvers/solver_143.py": "b74fde5d4a51d08c322893144568ed7cbebc0dcdfe024bfd95f1d7031354f2fe",
  "runs/consensus/solvers/solver_144.py": "5802cca0352c8069eb104989df76a57dc0cdf582907e4193344b6518e739f807",
  "runs/consensus/solvers/solver_145.py": "6870d5a5d803524280281603f7936eaa98c7d3e6fd6a96d394e32ea4068f86a4",
  "runs/consensus/solvers/solver_146.py": "2c68fd03c0c757f4fe2efb05222656276bf9a049165e4102a499e6a59ad18f4b",
  "runs/consensus/solvers/solver_147.py": "e4a5db921bddde2f2bab40e99fbc0604b363b746c0a38cdf358a90243fb71caa",
  "runs/consensus/solvers/solver_148.py": "1d0cb5a2a101fa321cc51cad89ba152c48a355053aed057a800196717df0f978",
  "runs/consensus/solvers/solver_149.py": "9f0fd39ef23f6065e74781933fe61f86786283c3beb6222733aa40faa99d2eaf",
  "runs/consensus/solvers/solver_15.py": "e4b8c996383e2e62c2b88d0d6ec0de04e6637828c33a7e0a6619d442c0d8bdee",
  "runs/consensus/solvers/solver_150.py": "72353cfeea4113444d1652f38536f93e7e7f9c42054615df53f1e3ccde6211a2",
  "runs/consensus/solvers/solver_151.py": "38b4068e2b9de988afb739537f93e50c949da278fdf0db41c7a1194785bdca63",
  "runs/consensus/solvers/solver_152.py": "c863a41503614403f8f1868c6411442b253fd623c1e25f577ff438852b3006a5",
  "runs/consensus/solvers/solver_153.py": "0f9018b5ad660a4e9bceaabb95d685c16ab220b19ad3ba943a6bf7f4c7799807",
  "runs/consensus/solvers/solver_154.py": "cf4f0744a02f0579f2f34f71dc419b6220c1632ad9ab3b6e3d3be76628a63ab1",
  "runs/consensus/solvers/solver_155.py": "18e2d323e1c14b07a0e4344f02e29aacf8c1e863561281091977dc6af792d4ac",
  "runs/consensus/solvers/solver_156.py": "772a67ef352ecad704aec35b40c9618631df8ea16ebcf4a8ca97e59c28bc11c8",
  "runs/consensus/solvers/solver_157.py": "77b4818110fa492cf099a0d3332604a21351a916a35744a7d45100b1af04f278",
  "runs/consensus/solvers/solver_158.py": "8a9ec47cefd1b9199b76fd16aad67aacf07199aff1cec9f796172b7ca9dcc87c",
  "runs/consensus/solvers/solver_159.py": "0077ab2ec65387d73eade19b74a1b2dde0e0ea70fe5eccda84b5c9332ff27258",
  "runs/consensus/solvers/solver_16.py": "040ded98b20446c5a26ee959b4110b0cce68863034898602a8e6d7f9a4a5835d",
  "runs/consensus/solvers/solver_160.py": "1dda47402d1154d60f18da9675bbd1c1773dcde6fb3e60ee22fb3ebfced7f1aa",
  "runs/consensus/solvers/solver_161.py": "0a6837ea78e367d5ccbfdbacb5ebf843fd943787c24c773b5c315168a6dc4dae",
  "runs/consensus/solvers/solver_162.py": "7a51f00da87434d3941cded4ea23301b58a613e4a3f8ce2cdc4b06339ca639f1",
  "runs/consensus/solvers/solver_163.py": "e5e159bde93f5085d5346bfe477617f2cf3abe4d085418fc15218d5c5097bb7e",
  "runs/consensus/solvers/solver_164.py": "3fb5e4f01e68d145857846108a718ac8de4fae2897a71064759233bf55726075",
  "runs/consensus/solvers/solver_165.py": "d570c1708d6c9f65c4040da459915fee4345ecfe96354d76955c72ae7090536e",
  "runs/consensus/solvers/solver_166.py": "57d51ea3029f875a5a6cee667e5e04a1ca3147cd2ccf253419ca47343172897a",
  "runs/consensus/solvers/solver_17.py": "7b4599cc7723879b5deb62fe19a67866e78d9eecf3deeb8bc7923931cf895927",
  "runs/consensus/solvers/solver_18.py": "67c25fc348157b830b75616a810ccfc9c41092f91a0aa1daf415d53fb2b17904",
  "runs/consensus/solvers/solver_19.py": "5bc1c748bfa2d01299677a72fb169de1d7fa1fc82e0bf1aefd419e082ba790eb",
  "runs/consensus/solvers/solver_2.py": "d855352838271d1fab491071f85d5b7f12afe75ec0f94ab66bc6119d88f9cb3b",
  "runs/consensus/solvers/solver_20.py": "ee7d8906bf09e0c72d0b12d3c1c6b397f76f97107ded552a5359b19c18442223",
  "runs/consensus/solvers/solver_21.py": "9ff02e1d5a88b8124f713e75de423ea913a33a0412054470ee0151e6abebe1c3",
  "runs/consensus/solvers/solver_22.py": "aa66d2a22c4eb7d6c0005acb63c1b6885e546b65745aeffe9434c1ce76b50704",
  "runs/consensus/solvers/solver_23.py": "f44e6f4345db83d42ed5fab68566fa3a25d11a22891c8f320261f1bddd94d6ce",
  "runs/consensus/solvers/solver_24.py": "a965764f9f3a6842aa33cef889b682cb4491953e4684a2f133788b187c8b5a11",
  "runs/consensus/solvers/solver_25.py": "42998a9d6171ea5977a24acc06674406567c9d3103ecd7b7ec3339cc0ec2fcea",
  "runs/consensus/solvers/solver_26.py": "d1270646b34b9e152718ae0bbf063403dc5811de7cbf2afe4ae0c52053bcfbf2",
  "runs/consensus/solvers/solver_27.py": "7491e3b04b4bbbdb374ee8460a42f5aed66c5e6ed102bb11822fd0c895b0cb25",
  "runs/consensus/solvers/solver_28.py": "274be24ebe44592789b8ba247ee61df076eb2b2409b4cfdd8b082f508088ce3c",
  "runs/consensus/solvers/solver_29.py": "0d0ee8cd631082a7c8e2f39445311038d4273bf05335c1045e2b5bbb79b2d3c7",
  "runs/consensus/solvers/solver_3.py": "53892ef989e8c3524da0c04c30b2254dbaee86a82705381477be508f8ffba1dd",
  "runs/consensus/solvers/solver_30.py": "009d91fa20ed2f95ae66ca883435633736212bb878c8381edb3ef0a312f500bf",
  "runs/consensus/solvers/solver_31.py": "8e6dd5cba642d95329c447e082bc44aeb3d5596f5e7de9bf363ff5a3178cb8d2",
  "runs/consensus/solvers/solver_32.py": "c21b8de2ab1bb34de1991f5b023a72a373d5fb2f957d24d687563b1f7c7e2899",
  "runs/consensus/solvers/solver_33.py": "60371cac45a07ca9bca80a5064c9164cce8c3bd37d946062c903a7ec0e7f7cc0",
  "runs/consensus/solvers/solver_34.py": "9244b6dc6e988ed10e1ac69c8430aa179062b2c72008239663420235c0e4c05b",
  "runs/consensus/solvers/solver_35.py": "15fef81b35a5f04ecffccbb0885393b2da0721346da45a71fda5457407bf9dda",
  "runs/consensus/solvers/solver_36.py": "16b1c007acdc581bebc1faefb554222ed21337c634e6fadfdbf60e3382f3006a",
  "runs/consensus/solvers/solver_37.py": "b4b564c54f1b36a9d6f3ef737980b5bd45a3382bb876c9074066fd5460edf9df",
  "runs/consensus/solvers/solver_38.py": "96811051044c03290bdc2fd9fd97126001b74a63ec8fd70f0fab9ebe27043905",
  "runs/consensus/solvers/solver_39.py": "def640fddfd30c3a4f8029188bc856770fb7f736ca7601be6c5db6d422aa3394",
  "runs/consensus/solvers/solver_4.py": "ca2a906e1977e92300a70f939633798410614bbc51dcbfb8f4f00f7328105a9d",
  "runs/consensus/solvers/solver_40.py": "b9669d33f727fe3a5f2c8db0734015dc7e2dbce2e433e760ebaf3bc2989cb819",
  "runs/consensus/solvers/solver_41.py": "3a1cdee42ea4dce59d1714ef7ff939b57ed7a1a47726adf63c33ab821d44b147",
  "runs/consensus/solvers/solver_42.py": "76ff60e345ea85cd60c5806101fad68b219fed35893f2604ae91551335b36716",
  "runs/consensus/solvers/solver_43.py": "5b4d736753f9b92db4687d889e29a4caedf045e225c9d327a746ea633084c3e4",
  "runs/consensus/solvers/solver_44.py": "e88ef1496740d9bc946b6ce683ef9392e7ec66ec55a01139a4016f351a923184",
  "runs/consensus/solvers/solver_45.py": "91696d03ef69b33c1654a336d0bba516fa24682106862a0586825955411336ca",
  "runs/consensus/solvers/solver_46.py": "d8400fd31116fc23244431a521cc6b8a9b92f5dec07789e613aa947ee2e64df4",
  "runs/consensus/solvers/solver_47.py": "4b4cfb0b29e1ff46acee58ff375628908d9fdea1143c135ba1d4b72967c73883",
  "runs/consensus/solvers/solver_48.py": "eae65d7334cb7182a825b632e86238911aa21f77324a42e1108e7c7329738c98",
  "runs/consensus/solvers/solver_49.py": "cdf6bfe366f7b1261fc5aac75536f225d68581e40d550095e12ae026e33deba6",
  "runs/consensus/solvers/solver_5.py": "3f4e1b6c2be897f260b95e89ab7e5c1fd5d66097715e9045355095b44ceb3c8c",
  "runs/consensus/solvers/solver_50.py": "40886172d0e93dc652d4c9cc15882666bec5d9c82bf5dccfeec7947388d2782b",
  "runs/consensus/solvers/solver_51.py": "db434454aa888d8f40ae8a5f986e5b751eeaf255d1e4ca3b0bccd4495c2b08cb",
  "runs/consensus/solvers/solver_52.py": "18dcd36b046fea87da7777b5a15666bbe0ed06d32673e2d87ea6250c203ac66a",
  "runs/consensus/solvers/solver_53.py": "6d39bc69ddbb99c4028ccac72f00eea6d38b87378ca250e814d2eae9180021f9",
  "runs/consensus/solvers/solver_54.py": "e1c49f60ede7abfd4a74e3f64c988b7204c9d286563ebfcca46a2745dab72c1c",
  "runs/consensus/solvers/solver_55.py": "7a215bbd8834efb2faa0f0c5bdd446cd3e3fa764286a3f0ca897b30a750c5f20",
  "runs/consensus/solvers/solver_56.py": "d7707ac16032db1a9dc6013eba2538bd9194f684c2fe2775deac54890b9856cc",
  "runs/consensus/solvers/solver_57.py": "9df1875316b963150c503ae11c701f9b588239e9f9a052ab8cc8c8e7159d4238",
  "runs/consensus/solvers/solver_58.py": "5b222e96e7878035ba1d9831b56b941e8ff370219602b3fc4a061d0c06ca3640",
  "runs/consensus/solvers/solver_59.py": "8d886e7c0e25d9b3d5b6623315bf1ab4e11b09db10ad30c0d29f6b83177b2ee1",
  "runs/consensus/solvers/solver_6.py": "9f26616b8125777284f5e8ee5339372250ff2bf351625f634fb1682cc9ecf0c1",
  "runs/consensus/solvers/solver_60.py": "bf4f5e9c8b6b4c80c70479201a95ac65ae410b2828474477630824d449390988",
  "runs/consensus/solvers/solver_61.py": "200a85c3132114b8680eee5281341cb369cf035f54b3724e29e1e84fa2623856",
  "runs/consensus/solvers/solver_62.py": "cae5e2ef47aa01335b612e771a7414510735d7b449e97cc218accfaa90143b23",
  "runs/consensus/solvers/solver_63.py": "7fbbc7ceac1a22bb6d1ca0031aa2d8cd190434113e98e717db19a2976e081fec",
  "runs/consensus/solvers/solver_64.py": "a6553e8d15f9d33399869704cab7a49cef56a7589ea7672910c2bcd6160a3d9b",
  "runs/consensus/solvers/solver_65.py": "5f39098b2e1cf56442da31cf99911ed1e5ec8fdd9eb6a607819af5a4e3b115d8",
  "runs/consensus/solvers/solver_66.py": "52ce373ca2fe7d020f1fe90e4e6a14f2cd1d765a7cd06280186f099efca5513a",
  "runs/consensus/solvers/solver_67.py": "d48f4f61316a18bcc751d2a2e13883c4c11c09372722cfcc3b39b4d685d337dd",
  "runs/consensus/solvers/solver_68.py": "b5d68e5ce81d387d6e9ec48ff22a6bde94e16e99caa328f0060fa3168d78bc8a",
  "runs/consensus/solvers/solver_69.py": "3234afe8575ed83b9cb757427a2f167a57d630a73c3ccbca9b95eb4eec91b151",
  "runs/consensus/solvers/solver_7.py": "df21a0f70423f49d724bd6d2b64dd82ace83327f04dd29ac68869afbe1ca2a10",
  "runs/consensus/solvers/solver_70.py": "a0f083e7266c1ca91d3f18f9bf3c4dbd897621fcdd578e44964891f61aeb8ae1",
  "runs/consensus/solvers/solver_71.py": "d4ad42e02c23da8d89fe0b916be388c8de374fef5f9f3697fb52a98e758e367e",
  "runs/consensus/solvers/solver_72.py": "f3701ccd1df21da8af99f437ba84d4311bcf4ea9183384e4e680476622e19ae9",
  "runs/consensus/solvers/solver_73.py": "178fbfa89037841d7b7343fd6a85d2a82fda962660bfb95242443d345ec7d98d",
  "runs/consensus/solvers/solver_74.py": "2dc015c631ad205987f352a3ec14bca45f943eb0ffdec439f3420a1ae71aaf83",
  "runs/consensus/solvers/solver_75.py": "d3fb117e3a1ba59322312c1260bbb0260e07da7b848044f7c58fad55aca24a20",
  "runs/consensus/solvers/solver_76.py": "9cff015a1f1b37bb226f74f2c449b498312c9fb884a2dd86540f0046315ed06c",
  "runs/consensus/solvers/solver_77.py": "acdcd12d55c18572ad83769fdcc4793506172c7cce5b98614d4833564654234d",
  "runs/consensus/solvers/solver_78.py": "f5d9597fb321690c6857802bad0f12686d93115e7c02b91d09c73e09ece29940",
  "runs/consensus/solvers/solver_79.py": "b68688168298d105111eb866833317d9271090db426c0c83e8ac71dbdf38e8ff",
  "runs/consensus/solvers/solver_8.py": "b43ebb604fbd2f2fb500e46fa1ddef74054e14a07e9037c84c6e872690dd29c9",
  "runs/consensus/solvers/solver_80.py": "da2c2d1bfe16c3926ef3d552fbd263ff99413e0c81e053fd05f82724ef87cc9e",
  "runs/consensus/solvers/solver_81.py": "8657352a110df8e78d77272f816e3c043b0f0ca51a28c19bf1aec9f435ff7b57",
  "runs/consensus/solvers/solver_82.py": "9c5675701b44bf19d2330604a3ef3b36eeb5adeeacfa31b87ac166adf5ae1608",
  "runs/consensus/solvers/solver_83.py": "95bd9dd639189e496195c1227665a474711b4161e3e571477727c3acd6690d92",
  "runs/consensus/solvers/solver_84.py": "b0ca519855727a42a4594b63f551ca2dce7de1b2f2de8d2431322a099109630d",
  "runs/consensus/solvers/solver_85.py": "2ff0af3724b9eb70e8e6028c31c3188b5f74c9ffaa706b827ac45c872006fb9f",
  "runs/consensus/solvers/solver_86.py": "c5541cb666ca487060d2c5b05e0faabe4f069bdfa96412b9b3cfc9b68c51764c",
  "runs/consensus/solvers/solver_87.py": "d33ccb139311e005461a2dbbd22d287d5401ef3a641a5f6bbd40a1da758bf7d6",
  "runs/consensus/solvers/solver_88.py": "3b11d0420c9eba1406b6b920bc788c54ae62d5f4f763973f64bc1fc3773a7c5b",
  "runs/consensus/solvers/solver_89.py": "fb67296857c7989bbfce93cc1235df5bf8df7b32de7f9d28d60b2ace31026f19",
  "runs/consensus/solvers/solver_9.py": "4cc91babf349afaed5a5af7a00d538a26f3bff15073f1486e0ab852f8b09a75c",
  "runs/consensus/solvers/solver_90.py": "96141bdd39ed266082cc526d5e706ee1255c5bd5f57cbf429c4e6405ae7a8e4b",
  "runs/consensus/solvers/solver_91.py": "86fdf455979e804c268eb7424dcfc2a59bf02dd77eb073d0f0666ce74ce9797c",
  "runs/consensus/solvers/solver_92.py": "620e00df56ccb1088accd3248141f4fae2213e187dcd95b39c2fde4a37942a08",
  "runs/consensus/solvers/solver_93.py": "05190e0b3fa929eb2d33523340f9054b26e3e81034ccacb56cecdb5a043ef4db",
  "runs/consensus/solvers/solver_94.py": "beeab49f435495240133abdf003959d1cc2c071019d7fdb0aeb639b95bb13abf",
  "runs/consensus/solvers/solver_95.py": "7ff2fe8c127f2845239447ad02633f3dc7aceca8f5ef5f52cb01a173eaca7af0",
  "runs/consensus/solvers/solver_96.py": "b1789d187b2815f91d3d7367a97bb5370553fb403a83ef3df4e205aedb352d25",
  "runs/consensus/solvers/solver_97.py": "d750933f38e405a5234ae63d19d2d5622e75391ca8af8624603449327924992e",
  "runs/consensus/solvers/solver_98.py": "a751614213865ff71e59cd679b95a345e895801d43a0a545578531942d81891a",
  "runs/consensus/solvers/solver_99.py": "ce878290d393c39e5517b2b907719c53715b1a1d8073b1a16533b8258beea76e",
  "runs/consensus_no_meta/database.json": "86ba0afb7bd131f283bf4dc883c337ebdfc636a940caa82d1a2f8e70412bf08b",
  "runs/consensus_no_meta/objectives/metadata.json": "4d60a3512375fc5f87bccc7e0d1dd1e7806feb45fd379f761bb28753dea44019",
  "runs/consensus_no_meta/objectives/objective_0.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "runs/consensus_no_meta/objectives/objective_1.py": "10afd07f814847e2e51067725133f9b2bed38ff858f5d25e0d2bf96b549ca735",
  "runs/consensus_no_meta/objectives/objective_2.py": "56a63c220db080a4e3859475fb945a658f432e2417a2fb2f81f451e82af13fc6",
  "runs/consensus_no_meta/objectives/objective_3.py": "02c8ac8ee8292cf54c0b1eaa92c64d91d2128440f2e5844a747284b615ee5c56",
  "runs/consensus_no_meta/objectives/objective_4.py": "136a07c0be9d928a43ff500194525477a62b9fd622effc99ed5466b15c12e2f9",
  "runs/consensus_no_meta/objectives/objective_5.py": "93de93df5c7a938121b5240f4d4cc40d5b91e93c2ad95d971091b36edd515312",
  "runs/consensus_no_meta/objectives/objective_6.py": "6810996f53c506f4bfa9d9ab8858c36b368651cc9e7c1f0705805f0ba5cef0ef",
  "runs/consensus_no_meta/schedules/metadata.json": "32a5316e6b244f43dab2eb1d97174c41ecfce63d66c79c603fea05982c3f1ba3",
  "runs/consensus_no_meta/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/consensus_no_meta/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/consensus_no_meta/solvers/solver_1.py": "cb553c28e6dd5d01386bf3e4b9cedbc975a04536cadfc74debd07f54469ec05a",
  "runs/consensus_no_meta/solvers/solver_10.py": "8f3b5b33153b6b0f6f218429442896e5a5dcb0dc37f1baed183d01b5e9d7f0c8",
  "runs/consensus_no_meta/solvers/solver_100.py": "8dd77afa14054e8875eab4b889f52482fb22f1679ccc37c4aeeff602212d1397",
  "runs/consensus_no_meta/solvers/solver_101.py": "51a04f7889aa9a99daf1fad7f9778950733b29db9d08a596b46a8f8c3ee09b8f",
  "runs/consensus_no_meta/solvers/solver_102.py": "0757e3d7a3bba023c69a298761085ba8c4611171a8167a4e44310351925a24a3",
  "runs/consensus_no_meta/solvers/solver_103.py": "844caf7bca924091bd62962b91dd01b87a65436569535335e5e82a163790f6ee",
  "runs/consensus_no_meta/solvers/solver_104.py": "0f5d448bb94cbd5ec56f59eb9b999fcdf5b65762cf743e3c7f88ba9783b7980f",
  "runs/consensus_no_meta/solvers/solver_105.py": "68c76d8c4f75006b4e76f802feb51145bce6c3e2e8b055de02cac9941e95b15a",
  "runs/consensus_no_meta/solvers/solver_106.py": "546bc58b72152b448d52243659c2dbf1c02c278141d7e4803b4330f4f8d54f99",
  "runs/consensus_no_meta/solvers/solver_107.py": "d4d496cc920a01ebed86a1ad2ddb496ae7038eb6ddfa776bb19e8e5aa7c0f82a",
  "runs/consensus_no_meta/solvers/solver_108.py": "4951ee79bba2159535da636bbad726f43a3871fe8141d475940ed1a341b47c92",
  "runs/consensus_no_meta/solvers/solver_109.py": "236894c80b9267e7678dc21f4462da0c0cbc4ce0a9588152e1ed806a6796d195",
  "runs/consensus_no_meta/solvers/solver_11.py": "f1f00f83d940b1b5e03f1c68a867534c4cea1d79c74cd89554228d5ae86f2bdf",
  "runs/consensus_no_meta/solvers/solver_110.py": "34ea94847b78bccee40845c431faae86f3f0dacd6f4ff4bb8f2e89f3b665595b",
  "runs/consensus_no_meta/solvers/solver_111.py": "bec1230879fab865bf13af17a4cb00a03f59b6a1ff6e9c749b37251a6a810825",
  "runs/consensus_no_meta/solvers/solver_112.py": "529cabd1be04d9d4497d6b6e094d716412b931d7718176ac9ae6d18033726aee",
  "runs/consensus_no_meta/solvers/solver_113.py": "8dedf5de4c56b8e4c164b37582c3cba0d215c600074084c637a97688fd990e32",
  "runs/consensus_no_meta/solvers/solver_114.py": "9f1019ead063c8e0f848b12a08fece9169e07e93f38c6cf80ed14ab00fcd8971",
  "runs/consensus_no_meta/solvers/solver_115.py": "5afb0755da65c301e310bbd97b31946673b7d2da067e7561f961f421570d5812",
  "runs/consensus_no_meta/solvers/solver_116.py": "3ebaf2a8e2ca428051b7f289c60350817197b21fdb0715e3fc129c93cdb8a592",
  "runs/consensus_no_meta/solvers/solver_117.py": "02e2e4c741074baab0ee7b90aa0d206a3258bd1660e3ae03f2995967a8a02558",
  "runs/consensus_no_meta/solvers/solver_118.py": "3d7d8b198633f3a58ff5a5510946a17027a8e7386e136a4c061e83b33a9d8310",
  "runs/consensus_no_meta/solvers/solver_119.py": "ce73b60649cd6d296f8edd0502f3d41a508cf0fa25d4c78b8d5e03bc3c2f695b",
  "runs/consensus_no_meta/solvers/solver_12.py": "170da96275fcbce317768acf08a56e255fb494ef923a4d05c276353569931389",
  "runs/consensus_no_meta/solvers/solver_120.py": "13969561bdc33e0811831a615f8495a10754081b8c79e87edeea85c47e512cbb",
  "runs/consensus_no_meta/solvers/solver_121.py": "9e68acf6c324fdf9a704965bb7d81070ee54d085036d2a64b29f5c4eaa66f7c8",
  "runs/consensus_no_meta/solvers/solver_122.py": "d9441e2668c7c8aff76f38091951d5a27406a036475758d8631d4ac060b65693",
  "runs/consensus_no_meta/solvers/solver_123.py": "a118668030b17405030cf333a12b578790b70695f1d98ea6749556d160f073e5",
  "runs/consensus_no_meta/solvers/solver_124.py": "00f4d61a42a3f6d6bca292e5411dcecc91f5d9eba7ccbb0cfa2f8d6e1a11080d",
  "runs/consensus_no_meta/solvers/solver_125.py": "c14b65712343ba72f93746cabe6278cd98266f2339df7fb32043ea30647c5c47",
  "runs/consensus_no_meta/solvers/solver_126.py": "afd28ef9e05b52e9131a5f63616ca5dd9f39a431822f6cdc30f022ac0f6e491d",
  "runs/consensus_no_meta/solvers/solver_127.py": "d1df9c4e8b2690b7fc213efcbce651e91bc3fbfd1827277fc485f375ab7e2b57",
  "runs/consensus_no_meta/solvers/solver_128.py": "df38222a7752cb58cdc30bac1dd60fc283b216360bb5f16ed8bc43359f9058a0",
  "runs/consensus_no_meta/solvers/solver_129.py": "921369427869268e10109310884b1297bfe1237364e6e0edc6edd20e409f37b3",
  "runs/consensus_no_meta/solvers/solver_13.py": "f2c277962381f666a479b8f30276c48a34d02933e67722fd15a6383f86c7b844",
  "runs/consensus_no_meta/solvers/solver_130.py": "f8f665be51f697a75a0e58375583892f0d7a741377abe925e42818e559b58040",
  "runs/consensus_no_meta/solvers/solver_131.py": "f75495b401864607b3e63f643ee4f1f7122ee24a046a231d405aa76d0d3ac4a8",
  "runs/consensus_no_meta/solvers/solver_132.py": "74981e07d3c5bc73ae13545ad90619716fef6b8c4d75eff93eed326e2ae4befc",
  "runs/consensus_no_meta/solvers/solver_133.py": "ecbd31ecafd4b08477adc7c81c13efcb13f0b2df46ec41fa68c2803f60b83cfa",
  "runs/consensus_no_meta/solvers/solver_134.py": "b8d701476b4e84c2ebada70dc2471f74d0aac89b9b377a1648e818789fadedff",
  "runs/consensus_no_meta/solvers/solver_135.py": "13924211c942dfa9f05dc8610d2ff7c10d64da43a4271d18d7965e709d73a6c2",
  "runs/consensus_no_meta/solvers/solver_136.py": "257a4e52638953ce567ad3706c09e828c17cf7cb32e4ac2eb9daf2447a304077",
  "runs/consensus_no_meta/solvers/solver_137.py": "e89c8a8103e7414df67d8f3f227340994f9f070e9a89b09410b04838e8f8f3d6",
  "runs/consensus_no_meta/solvers/solver_138.py": "a6a5b39193460efa7a74569ec4cfa9d187e7b9f0943015138954f80167e39783",
  "runs/consensus_no_meta/solvers/solver_139.py": "c6ed5d1f6fe9c5c464fa0b808d7d5a17f8d4ecf83ae1dfa30843701716913ddb",
  "runs/consensus_no_meta/solvers/solver_14.py": "48cea271e4cefd858f8e60ea423d3b51caf8bb588002892b4255a713a0291dd1",
  "runs/consensus_no_meta/solvers/solver_140.py": "b8d0553bc97b1fad65965a76575ed4d46395b49a4cb141c4d8ca758002a44a27",
  "runs/consensus_no_meta/solvers/solver_141.py": "c9db0c0b3722886994fe8b30b0bc387bd405b38c4197a102d37bdb873412353f",
  "runs/consensus_no_meta/solvers/solver_142.py": "0f7896fd212f900292cd0a7952ad539697785d2f15342b2f0c54bbb3c4bab433",
  "runs/consensus_no_meta/solvers/solver_143.py": "f5f51bd32b7e69646d02017e7c0b78db04e0a89fa27466f94a90b48756af37b0",
  "runs/consensus_no_meta/solvers/solver_144.py": "28cd29bb2b2acbb79a9c75bf277d0841eb3ec46d5989c1e80cbad563a81e4229",
  "runs/consensus_no_meta/solvers/solver_145.py": "57764445c5170f0d59290ac60f1e48250dcb2b7b03733e6ad28f062a3b4c8d3a",
  "runs/consensus_no_meta/solvers/solver_146.py": "8d4f937a1eacce199152d14081004a59746d3c63e8e8e054e215b18711a89ce0",
  "runs/consensus_no_meta/solvers/solver_147.py": "97a83d3818bda4b892bebf83fe1bb2c2d5ff926b2afd3088ef66b318a2feb3d1",
  "runs/consensus_no_meta/solvers/solver_148.py": "01e0278532e33832c068bdb4db055aa1cdf9cd7fef43124a6526ed0c9377ef4f",
  "runs/consensus_no_meta/solvers/solver_149.py": "a58f94a055a1a4da10b3d045b4fe1024636198064c4a214241f845d2e8b20ecd",
  "runs/consensus_no_meta/solvers/solver_15.py": "a5aa13ca2bc3d7f5b0e45248cfa0696a2254e0ca5f45077802442083133a157c",
  "runs/consensus_no_meta/solvers/solver_150.py": "b319f5e64e6dbc852cfcb13ee21a901a98214951b63a9aae5d201f4267b916d1",
  "runs/consensus_no_meta/solvers/solver_151.py": "5c9ee55c133e1d8b83e898ba8e41efd6fc25d50df0310a9aab29c8fdd601e3a8",
  "runs/consensus_no_meta/solvers/solver_152.py": "cff60e0e70c8009d20227864a699a3362252ab4491b7d81fd57fab986b2fc645",
  "runs/consensus_no_meta/solvers/solver_153.py": "cced91b79ff485d568fb9f75a88eace041bcbea92d1a72d514d4ce47222e5357",
  "runs/consensus_no_meta/solvers/solver_154.py": "3ae58d32236fce01496600e58f5a0874a822b864aa345eb80bc4a3cfd93ffb9c",
  "runs/consensus_no_meta/solvers/solver_155.py": "2e552ac9317bf2fc6416e2970ed6f224b879f868a49da176c426a68e3ce98f56",
  "runs/consensus_no_meta/solvers/solver_156.py": "bd81dcdf420fadf3992bc850cff21f1d77565309fcba0d50a2fb7d35ed6bb575",
  "runs/consensus_no_meta/solvers/solver_157.py": "801e99d213d6a08b4a72a5a64b0bfe8b00e192a2e26906b4ebc5977dd4815316",
  "runs/consensus_no_meta/solvers/solver_158.py": "d1d24083ed6799ee6d62c56dfafee066bceb3ab969f216f8e14fc40134e420c1",
  "runs/consensus_no_meta/solvers/solver_159.py": "203d01f5557395d89efdde8b00e37299628dafbef826855934d4451c4bb119e3",
  "runs/consensus_no_meta/solvers/solver_16.py": "a8bec7d2dc01765471df44907ff1df36a0bb0ccc60d6efe108d2d84ff6d88d6e",
  "runs/consensus_no_meta/solvers/solver_160.py": "4e8399b59beb5296963b4f1efe7255a78012d26f00b21c070f4da533005c48c6",
  "runs/consensus_no_meta/solvers/solver_161.py": "52c16df8bac0b93baa91fbf32643377a005b346d6bf5043219ede08cf05bdbb5",
  "runs/consensus_no_meta/solvers/solver_162.py": "8cf57b8b49f59904d84cf773be9e17bd064d58c371bc785c361b8f7d25e3a983",
  "runs/consensus_no_meta/solvers/solver_163.py": "c546dd6ced3c4099c40fd114ff18e6c5443dd4d1d3189bae81bca4f401021d0a",
  "runs/consensus_no_meta/solvers/solver_164.py": "bb1d0d2a0b8fe5d00bb06c9ea24b4c6eebc4d8a26cee86b9594997778782ae84",
  "runs/consensus_no_meta/solvers/solver_165.py": "54f4bfd309b3a822b82f5832c9483fc9bbc6d3d90298a97d606a412d4d534bb6",
  "runs/consensus_no_meta/solvers/solver_166.py": "b0a3ac0db4254fa1d86176ee7da54f6d8f01514cc58e456b2d8c0ace764b316e",
  "runs/consensus_no_meta/solvers/solver_17.py": "03820e79ed4edfbc04e6c05283105fc886f3dc3e7e0a322aef98127fd6be3392",
  "runs/consensus_no_meta/solvers/solver_18.py": "c766570635e86497a88beeb6ea49fa38d9693b244eb629875170df98302fafb4",
  "runs/consensus_no_meta/solvers/solver_19.py": "fa7b8529bcf7130cc777e3c5db5d5f55989a8d8cde77c0c2ce312b8b0b1d2afc",
  "runs/consensus_no_meta/solvers/solver_2.py": "6e1ae36a84529854b667386a3b7f22d1643bba1953c714e94621ce5a648be9fc",
  "runs/consensus_no_meta/solvers/solver_20.py": "aa6e06869036bba07909169286ba48b6ffeaf2f95c0a7d5156850ced46a5ae4a",
  "runs/consensus_no_meta/solvers/solver_21.py": "cfdcddd552bbc5b19f7f4254a07bc35a130165043e731cb65779221995e5b2cb",
  "runs/consensus_no_meta/solvers/solver_22.py": "0f833213be8c6fbb0fd93cae5bd305077b41472b1da5b23c395e18747f14d8e2",
  "runs/consensus_no_meta/solvers/solver_23.py": "46c252de87c1754e88137ac1a8c4d4e8c45cbe233522d218a72c9751ea01e7e5",
  "runs/consensus_no_meta/solvers/solver_24.py": "6b701cc58056dd60a7776366af3f055a17cb60d3a9291b0419e39fd39d0fe5a8",
  "runs/consensus_no_meta/solvers/solver_25.py": "bc7b78fab0b9e3e58cab1722d8626cd3103159cf8d5089f45e769ef284a1b366",
  "runs/consensus_no_meta/solvers/solver_26.py": "5f000675da325d544ad8d59eea725832fd7290c97205e9207f5a8935523f11db",
  "runs/consensus_no_meta/solvers/solver_27.py": "4730eabacb0294edfefd83f13423700d7806e3ff8172cae279d68dfdee31aff3",
  "runs/consensus_no_meta/solvers/solver_28.py": "181bc73fbf3b298f0bb030b7f7428c978c92f78d6b67c6a29f28a14bf9f1697a",
  "runs/consensus_no_meta/solvers/solver_29.py": "b1be193defe4f95841fec6078de6c73afa875ad53d436a68d61e38cc12f630ca",
  "runs/consensus_no_meta/solvers/solver_3.py": "b673b4171d67d82ebe9e4a1d71d202d386e1083ad414e46038cee9e8cbdce9dd",
  "runs/consensus_no_meta/solvers/solver_30.py": "1e8125c19cfecd5446945e419100d72aade76176b793d6c47e26f790aad6435e",
  "runs/consensus_no_meta/solvers/solver_31.py": "2a4f399e0b2ab21cbf4640e71553f4731997d2e688290829134517c2f47809a1",
  "runs/consensus_no_meta/solvers/solver_32.py": "32a8b22a5e032edfd156d67c05beafa4df9ccc98a28dfd14280cb57b733855c6",
  "runs/consensus_no_meta/solvers/solver_33.py": "0188ebb70e465825354bc2c6ed656a1d1f35ba03f529f7f41af8a721c50f1165",
  "runs/consensus_no_meta/solvers/solver_34.py": "fc8aec3eded4789b217e8989b0adb2227d615b8d2c8615ec88465eb965e23695",
  "runs/consensus_no_meta/solvers/solver_35.py": "8afb43275e87fa70f4c1951aab8388d67229aba29b23d4d8d65d7d26c80e34d3",
  "runs/consensus_no_meta/solvers/solver_36.py": "d26010b55fa3d40d24b02ffa51cff6a66aaf84a424d7de66ceca09f281816fdd",
  "runs/consensus_no_meta/solvers/solver_37.py": "ec09402750cd7f20585ee5d14a67b43c79d5219bb43d04c4b3a0dfcf6fe78f53",
  "runs/consensus_no_meta/solvers/solver_38.py": "bacf8df1a479fdaab41fa5004d0d206aa2b87632ad676653faffe243f6931375",
  "runs/consensus_no_meta/solvers/solver_39.py": "6b0aa437c17666f4be8c4cfc78d506fcdf89d4b82eebfe0fdc677a19942c436a",
  "runs/consensus_no_meta/solvers/solver_4.py": "03e1e7ceda2c819131191b61a29fbf50087c184593c80e21bb0e8f0b731847ef",
  "runs/consensus_no_meta/solvers/solver_40.py": "bdda1123f79dcce5e1cb6c44465ed10d7e9f2e5076884aa569a328ca3fe177a9",
  "runs/consensus_no_meta/solvers/solver_41.py": "fd5ec3b72a4f1d49a6e37ee22e5433530fc74339cecdbc125070f37bfb488f47",
  "runs/consensus_no_meta/solvers/solver_42.py": "e38939fd8bc8c97e41d706193ad0e11d0b57fb7b28f8d5d804adf3b2c8d31fef",
  "runs/consensus_no_meta/solvers/solver_43.py": "d0e0b33b43d547929a72160ec64e946ae898450df0dbb3f542c1409ddec1552b",
  "runs/consensus_no_meta/solvers/solver_44.py": "4079c5d6d0876ae822bee90d11f9dd4c6d90c51089aa6ccc1470437b31c004cf",
  "runs/consensus_no_meta/solvers/solver_45.py": "619dacdb4fa1ceff9b1de2dc27b577675eb32ad0b9977d71d0f9763fc94fe3f1",
  "runs/consensus_no_meta/solvers/solver_46.py": "6931973156f1c0bb78c9a8cae88b05b1cdb371a9c6c00cad0611becbb8c77381",
  "runs/consensus_no_meta/solvers/solver_47.py": "83756fa0b38a745b5a3a2f0e1771f57f3c5f1ac7303c8a9883803346b9930676",
  "runs/consensus_no_meta/solvers/solver_48.py": "1aa328d381bcb53927e3e49416079109c6f685afb0c16a8926588952c6eb57ff",
  "runs/consensus_no_meta/solvers/solver_49.py": "9c12aa83bd350fc2e0082bb4ed6e66d9cff7431428f8646b6d5ab9c17c2cb912",
  "runs/consensus_no_meta/solvers/solver_5.py": "9e8b4bf6b505d8107b146865f1670e82b804e8e3abbd27835fcbdb2c611f4a36",
  "runs/consensus_no_meta/solvers/solver_50.py": "75c423b9eee812abc66506ff6d9979470f76af804acc2c605c9e0eb737bd5006",
  "runs/consensus_no_meta/solvers/solver_51.py": "62afaa9272ed8c00facad9aba7c178d92ce1b61eda16eb557b8fcaa44c45769b",
  "runs/consensus_no_meta/solvers/solver_52.py": "2d37b18324b1b8076bf41fe0a18700bf41c192b32fb7edb522ea8b157add69dd",
  "runs/consensus_no_meta/solvers/solver_53.py": "0e917441f09d15f5458ebebc1534b16519dc200d6cd386c39aaa6faefc7b2bac",
  "runs/consensus_no_meta/solvers/solver_54.py": "52140830a58173a81a8f0fef63df71601258263ccae78bf1d2985c83e873af0f",
  "runs/consensus_no_meta/solvers/solver_55.py": "00c4387517ed41207d764b8bbe258dd90603cb54ce4ada748bbcaf779e8c7ffc",
  "runs/consensus_no_meta/solvers/solver_56.py": "a639bc9fe29ee6c7b9af374c676ef3be8cb19e4b5084b34c0bd26a17512424b9",
  "runs/consensus_no_meta/solvers/solver_57.py": "24bd7c58884092f00b0eeeec221f9bc8721b47770aab8b5e5fe951c7461317d3",
  "runs/consensus_no_meta/solvers/solver_58.py": "d0b3af940a4b8f06338e8d7caba4f767e781d44e67b810797e064a56a8bf0873",
  "runs/consensus_no_meta/solvers/solver_59.py": "86bba5833d361f8ab894c54c3cd3dc28c2546c750b14c7f3fe2a62f532f516f8",
  "runs/consensus_no_meta/solvers/solver_6.py": "1ca105f2b98c5ccae801601cea850dd02b45f81e6218527cd0b43b77e2a4cf5b",
  "runs/consensus_no_meta/solvers/solver_60.py": "b9759ca2eda030b8b96c2c3b46c46b2ec1d1d25d0b44cac5ddc4d696905cadca",
  "runs/consensus_no_meta/solvers/solver_61.py": "3f1152d602fbe1142184fe034589a2d2e66973cd83f2cf2a5c509cdf4c482e91",
  "runs/consensus_no_meta/solvers/solver_62.py": "70d46571e13034d1fa5b9cfdebe272965e6e5910957a2d17f5714805f6369b21",
  "runs/consensus_no_meta/solvers/solver_63.py": "8e2d0cbeec481cb0e7e7e5e12370ec6a247def70ccb0e653dd34a6ffa5497f96",
  "runs/consensus_no_meta/solvers/solver_64.py": "bb6bf1a1e0e9d32c55b157de21c6470c72fe7944ce8f74e1d34952f955435acd",
  "runs/consensus_no_meta/solvers/solver_65.py": "a6340a9b23cb970ea27af32785e01ce912c315304a6b4d161dc65b55c8748a3b",
  "runs/consensus_no_meta/solvers/solver_66.py": "72d47d8403e7803cd044612e6205ef514c31d8b01f69575aed3efafec3db1d1f",
  "runs/consensus_no_meta/solvers/solver_67.py": "68c7b4c3d807c0c7153d77fdaab415d30f4a7c365e86aa84d43fb230dcaa390b",
  "runs/consensus_no_meta/solvers/solver_68.py": "1c977768278dee076c5a447c216d48147c5b80332ad919f22527c400cbe3925b",
  "runs/consensus_no_meta/solvers/solver_69.py": "797ffce6a6694c61438ceb65ccf01e72296894b39e3e7bb49052a65741d5a953",
  "runs/consensus_no_meta/solvers/solver_7.py": "b498a8391d0ed4a795ca3dca71b94e034800f73a4ee278610cefc75e08c5684c",
  "runs/consensus_no_meta/solvers/solver_70.py": "1cd9f7f54794c3b0c991d3638288ab23e09a78c8bb305c7fe10cb085ce33afa8",
  "runs/consensus_no_meta/solvers/solver_71.py": "9d2b306bf28e7febe0627a141491cccda749e1bf8f45b8b6c88bcc99282d48c7",
  "runs/consensus_no_meta/solvers/solver_72.py": "ba7a6a419c2ba7eca8fcbf35067ff9d6a6468bc4d90377fda22047ced33dabd8",
  "runs/consensus_no_meta/solvers/solver_73.py": "5af55415fd49809a7340e2eb131ac17a288f3c34742a5ea1ab31a36e65d833e9",
  "runs/consensus_no_meta/solvers/solver_74.py": "546c8c5823afb86cd6bd531d9ac7ca93f65ae05516e505510fd8c76d52853524",
  "runs/consensus_no_meta/solvers/solver_75.py": "ddb57e6cf7882b1c37d269649b4c6fef50fc80dd745f95eb810a7fbf59f534eb",
  "runs/consensus_no_meta/solvers/solver_76.py": "ea71b73a4ae84b1596a15ad30928f8a4b7013396972077c7150ca4e36acd1597",
  "runs/consensus_no_meta/solvers/solver_77.py": "50feb7607c73d8598dbeb6bc1d1265b442dce8d22c0a70fc94e604f8d66139f2",
  "runs/consensus_no_meta/solvers/solver_78.py": "ecbb31d5bfdd4a655e4e97e572d702f921d9dfca4a9d25fb79892462978b6ed8",
  "runs/consensus_no_meta/solvers/solver_79.py": "126f3b5ecc6725d037948d586aafe9f053327fe42e4fdd8b6ed4cefb1a0ad056",
  "runs/consensus_no_meta/solvers/solver_8.py": "fd51648a6706619b7722d9ceb426a553413fa90d87b19a2bd5358419855b5576",
  "runs/consensus_no_meta/solvers/solver_80.py": "9dedf76c3049cd9222238b3028237b49de69e822e5241c082df6248918d2d8da",
  "runs/consensus_no_meta/solvers/solver_81.py": "e1f0ea4ef1cd588fe71f20850169be68007f1da83699ebce66a19a7c8757b426",
  "runs/consensus_no_meta/solvers/solver_82.py": "8b524a3c8530decc477849d11bb5be230b2808135bf77dbc36551178ad11378f",
  "runs/consensus_no_meta/solvers/solver_83.py": "88b3bbe13f3b252a22d4469bcf00b9721794f3855d4fefdeb7e8d8eecf39bc75",
  "runs/consensus_no_meta/solvers/solver_84.py": "bc6e0d5a4b0dd50d204c3f8c176ed26dad6d26e9dd46ed8d7455c20faa28a419",
  "runs/consensus_no_meta/solvers/solver_85.py": "2b5e4c45cc77be1e38ad081c251dd6e6e3f45691ff0f5922655651620af8ee5f",
  "runs/consensus_no_meta/solvers/solver_86.py": "7414d50c9d78a0851ea582efd159a92f1e0e55a419117aa565ca8a530acd64ca",
  "runs/consensus_no_meta/solvers/solver_87.py": "a33d7ac14fd41a162079a76f24d60cbf3235c0dc67f0781596ca21bc192f322f",
  "runs/consensus_no_meta/solvers/solver_88.py": "1d3507faa878340a7faf3fee5fd5c144cbe32f8633d3ac516f73151f4931db93",
  "runs/consensus_no_meta/solvers/solver_89.py": "916e88e8c832353d324cca5831b0679afe8f87f5273f2f262afd7e1e0e02f685",
  "runs/consensus_no_meta/solvers/solver_9.py": "d448db2f1f5ecd2c3ff8310fcd59e6eb6693430a2abdbdde4202cab4f2449494",
  "runs/consensus_no_meta/solvers/solver_90.py": "c4389d700ae16b833ed4f20c333a86550c21d79ee2b271abb12c755e7b8be843",
  "runs/consensus_no_meta/solvers/solver_91.py": "42cd4fdebbc20b13b2c2764eca24ded77faef7b9cb785b9360029edbe36a4093",
  "runs/consensus_no_meta/solvers/solver_92.py": "19207a3e3216be1154e6abb8fa854b1b38749b6b9806070b98a137f46b6b29cf",
  "runs/consensus_no_meta/solvers/solver_93.py": "7203c6cbf296d1a4d6229f711a8bfe750041302537dfc16b702986a2457f00a1",
  "runs/consensus_no_meta/solvers/solver_94.py": "22fea177a22beb26a5aa0c6ea00f42e0176b9a85979d6d189ecfd5767f7e770c",
  "runs/consensus_no_meta/solvers/solver_95.py": "f1a577673862aa7f74758881c7d85ca8d381cf1d639b74648977f78fe47a2965",
  "runs/consensus_no_meta/solvers/solver_96.py": "a58b1603c9147657aaba6bac65ae8a1c58095ac9e8b30f316f6d4ceb575af746",
  "runs/consensus_no_meta/solvers/solver_97.py": "7e7850addbddae046b444d25034e6514f40d4367e6d550d77563f09b7b33c94b",
  "runs/consensus_no_meta/solvers/solver_98.py": "67842052c2731c69073bcc817976078805d09048fd2094948fcf089e4f7185d0",
  "runs/consensus_no_meta/solvers/solver_99.py": "384abc39a618c04d471877f0793dcd9f32d6ab8a882534e53d66a932828e96ea",
  "runs/expert_a/database.json": "222ab508f31d081ca87320d0b3402d99eaee2de96dcdee6c2f9ea5aa2369e5d2",
  "runs/expert_a/objectives/metadata.json": "511aaccab1f1bead2bc9212edfac1ada0153dcf24d2f3fe29b01c2bb796f2a26",
  "runs/expert_a/objectives/objective_0.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "runs/expert_a/schedules/metadata.json": "c44bec626fb135614857a2b4564f02fc17dd976f5bf1d69c1304cb74f93b90b1",
  "runs/expert_a/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/expert_a/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/expert_a/solvers/solver_1.py": "17b4cf35d59c686c9a8403832f47d0bfabeb1629de0bcc2cf1d5b2a47438b812",
  "runs/expert_a/solvers/solver_10.py": "fa0af7db30597119c079ab1d3111100880a522516ee869c914334d2284f97b16",
  "runs/expert_a/solvers/solver_100.py": "041a0c2e96301bd7fedcd62431d9ba6979b16b5001aba515d26e1acebba7a7ac",
  "runs/expert_a/solvers/solver_101.py": "9e64d74770849aaf6c248d1c77b8226875dbc9aa5622327cbf86268d10dc4554",
  "runs/expert_a/solvers/solver_102.py": "7bb8dfd1f726a06cfda1d3b320440de3355848013e1a98f2a1196c5895ed8fae",
  "runs/expert_a/solvers/solver_103.py": "450709b096f5c7f0a04a0a1dbdfedf3033b1fc9fe4181ce55e572bcc41686bc5",
  "runs/expert_a/solvers/solver_104.py": "002089df8b16764b52d0afe73ca421e2a6f952b1ae5c8ee953bd28e408e3475c",
  "runs/expert_a/solvers/solver_105.py": "2b483b0c37c22ec170e46c7cde0a715aa0ee7742434b03fb876a8a73916508db",
  "runs/expert_a/solvers/solver_106.py": "6225f8bc9e9d03f1d768a0c230452c2736c68f1629acfff3234c05126b1da055",
  "runs/expert_a/solvers/solver_107.py": "9758a42291cb66d31c202a06d83949e0089a495a03f62b65856b50eec755ddc2",
  "runs/expert_a/solvers/solver_108.py": "9c1fa6208fbd63d2fffb17d9c6b00d0e8edfcfcf7b2fb551a48302d67205eadf",
  "runs/expert_a/solvers/solver_109.py": "fba297e4d74b4b25cf348b4edce6301e28c7030a05e65751bf0a308e4d566ed9",
  "runs/expert_a/solvers/solver_11.py": "202cd3348bbff96df0d0f82c03680c16a9211b75d4d4a2b2f49c4cf92c1ce978",
  "runs/expert_a/solvers/solver_110.py": "1432cd422cb2513c8a81670ba5e19812a17a64598d69bc94da6ed5950350844e",
  "runs/expert_a/solvers/solver_111.py": "9ffd1dc50099674ea0dacc7284274f5ad8839248bfd38876e761e437cf92aedf",
  "runs/expert_a/solvers/solver_112.py": "6b3e18c286e8ec176ad99db47edec76a48d29c8e788ab7404526571e44d462a5",
  "runs/expert_a/solvers/solver_113.py": "a00066f7c8b52805b87cb1a95ae517dd52b4ba726c916dfa0995061a14f4e13e",
  "runs/expert_a/solvers/solver_114.py": "cf82f8de46fcc7941aa056e5fbb360816780df56952970454f8b4eb183265199",
  "runs/expert_a/solvers/solver_115.py": "096844efcd2769db08a62baa832c013bf2b6561dcae842586e786fa904e4c423",
  "runs/expert_a/solvers/solver_116.py": "fafb0ce49ead34fdb8d16aa6155da3d8293ba59987e4783a087f90b5c8696536",
  "runs/expert_a/solvers/solver_117.py": "3bdd9f2b415e2dacf65ea518342da6c6e39727a8d075e03303e314f75c1bb92e",
  "runs/expert_a/solvers/solver_118.py": "a473956650ab9f78063c41e3ad3a092b078e19bbaf91e2b8685b47d3ed334e4b",
  "runs/expert_a/solvers/solver_119.py": "cc75df09c92efd4101c808b3c4d698c36930fe2bc2d7e84d6e7c6650946b17f6",
  "runs/expert_a/solvers/solver_12.py": "9a12a97f880e13f3d626f634284f2fc03f06b4e648e2bd9435a62ce694b0d8d2",
  "runs/expert_a/solvers/solver_120.py": "df7dee810f0d77a8a5cc0b8fa5fcc35868854cbfbb9ceb195794f7d990c77996",
  "runs/expert_a/solvers/solver_121.py": "7e4581f470c40ebdd511a5e926a71fa5efc1877015c2e6a2b2cdac3d48994699",
  "runs/expert_a/solvers/solver_122.py": "a4206ffb1a918ae89872333a1f6071a39e8cf43b702e5322818cbcc7eb2e8f57",
  "runs/expert_a/solvers/solver_123.py": "a820a0c63dfbcab959672e3fd8be47d8a2b7ae295843a036a81a3fd4e1b92788",
  "runs/expert_a/solvers/solver_124.py": "90014d0664c709ab1521b9d1207f05ef8c1629604f04494557c9fe3b2d03e066",
  "runs/expert_a/solvers/solver_125.py": "3e03f8172b3547239a8a673bff96933fa7987f9a0d4cbe833298ae54ec3d24af",
  "runs/expert_a/solvers/solver_126.py": "e79e606690b5b54eadf7323fe8ab1d106bf5dfd2180b1921e86a9533a3050372",
  "runs/expert_a/solvers/solver_127.py": "9e08f4b32882f42ffcb5ea7a82e1c34f7ed4f7733d104d1b12a70ce74ba23497",
  "runs/expert_a/solvers/solver_128.py": "f07c043469c68bad54c6b43a59e53af98050818669e72ed64b3b89e76def357f",
  "runs/expert_a/solvers/solver_129.py": "b397e5b2c3d2ec448e557b3466d0fff6cdb39768b3433110d45dfd54be980c1a",
  "runs/expert_a/solvers/solver_13.py": "ac72d647f371aa8a1fa03eeebffe2e9f9fb1bba61e497af4705ae6528eda8338",
  "runs/expert_a/solvers/solver_130.py": "0e11ce77bc0f3a2a13d096081e9d375d7d20612979953d25e2cea6074f83d7a6",
  "runs/expert_a/solvers/solver_131.py": "4053dbac2f779b78b5b4afcae0764c63c5ff70b170cabd6ec084a40bdffdb8d7",
  "runs/expert_a/solvers/solver_132.py": "86babf0d15666965e7d41e5fb81f46a8aee7ca34c79e33ba883f1cd3a5be2c08",
  "runs/expert_a/solvers/solver_133.py": "f449278aff04a6c10714c15c0a7b13308c1e624728f54fcca92164e7432e9cb6",
  "runs/expert_a/solvers/solver_134.py": "e687ccc03887e9f67c7cab6fc2218a2fbd011b47d0940025d881bb06cc17fc53",
  "runs/expert_a/solvers/solver_135.py": "cb37a55018433d23278909a9954927c58bc0f2bcad42514a74f6f04bf8bbbee0",
  "runs/expert_a/solvers/solver_136.py": "a3acfccfdece56c179ad598588c772d71cf3920e821cb180424c2b7e48518cb9",
  "runs/expert_a/solvers/solver_137.py": "a9cbdd55e35b6814fcb5ebd63a315e36dde99548f73cc478f033d127ce484b66",
  "runs/expert_a/solvers/solver_138.py": "decd7b04e42b09bb89ff4c77114bb20552f017b05fc59e1fd56b4f15e5912b55",
  "runs/expert_a/solvers/solver_139.py": "5bd5e725e3e623b9c31ad78ee64ba8835b17fba2f6b18254bd25f5bd85dba207",
  "runs/expert_a/solvers/solver_14.py": "e97468dc604a9d50ae209b0de988f003af0d8bf90382cf561f3c239c0bfbac80",
  "runs/expert_a/solvers/solver_140.py": "65f4e9c657b8448b809a81dcb8eb2541720df78fbe64b9e768bc243e0a5db02d",
  "runs/expert_a/solvers/solver_141.py": "7103255d8547cbf8b5370b8714ae7455fe132a0a5563d24ec240cbdb0dc980b9",
  "runs/expert_a/solvers/solver_142.py": "f98c4986ec9f09440e70f011d04a45616e6896315677d3d2ae29cf6a0e3e027b",
  "runs/expert_a/solvers/solver_143.py": "4700ea72bd0bbb5e2582f7d4e9bbf2e4147f04584929602bf1b79f41d9913e9a",
  "runs/expert_a/solvers/solver_144.py": "0a4e1c6db0041b40dc7b210a68beaf19c1970a8ba9266ddbc0b3c1f5fa45d6b5",
  "runs/expert_a/solvers/solver_145.py": "033f06ae2917e4a3f47c716aff24b443d341414a674b4828239381e1d3ccd6b7",
  "runs/expert_a/solvers/solver_146.py": "43fa69d8e8955997f386b2e6758371063dccd39767a35c5b64e872a85b81d837",
  "runs/expert_a/solvers/solver_147.py": "0404287484431cc376d8a285e99f48a86222556bde8414456e498fd002b01c27",
  "runs/expert_a/solvers/solver_148.py": "851dd02ff0ba36af28c92ff12ec6a394ba1d5b8cdf3b30c0e5b620bea67f9d8a",
  "runs/expert_a/solvers/solver_149.py": "0a61ca38e066815c68588681c758c4f4598cfd97cc9d4ebb283a3ba213f49f87",
  "runs/expert_a/solvers/solver_15.py": "d78f0def3e505e789ecce441f9257c9244fba518f6d4952c07183273661228a7",
  "runs/expert_a/solvers/solver_150.py": "6103d92cc24f7d5375332196452606a9d50808375df4af066c3d42e9f7b0adfc",
  "runs/expert_a/solvers/solver_151.py": "305e039fff32afbde6efdc6705a7179f18367be11af7fa8d40ba013b2d059377",
  "runs/expert_a/solvers/solver_152.py": "837e32138521aa03825ca896265ea1220c426dbf10e2c6c5bb3531ac0ac64623",
  "runs/expert_a/solvers/solver_153.py": "565337e46b5eeed18a99bb57aaa379631e6a5f762c2e293720c8e6de19c132dc",
  "runs/expert_a/solvers/solver_154.py": "d09792eb17f0b9eb4307e81d3aeae236cbd6fedfdec2282ec0fa20dc47cddde7",
  "runs/expert_a/solvers/solver_155.py": "17b102371e2ef7b26e00922000e890b1d189ce6faef8e837feab75d9f23c21a9",
  "runs/expert_a/solvers/solver_156.py": "ced44a3bcf0696930203572694ee569b5f807042962c5bf9af6da0d4e815f547",
  "runs/expert_a/solvers/solver_157.py": "6ac90cf840a7c4bd335b8104071fe5acc8658bc0855a5e6f796d36fca090fac3",
  "runs/expert_a/solvers/solver_158.py": "b7d45f0986605e7b845aed5925ddceff1a74b834b5a91751e7400e25f891ddc8",
  "runs/expert_a/solvers/solver_159.py": "3b2cf249f75130a38c9cb98ef4209ead7113afe6ce54a1948c53b9aca15ea978",
  "runs/expert_a/solvers/solver_16.py": "5d3cad9444bf4cdad1290c178afc56b6f40b03d1ff17b34ce20baf9b4aed0d4a",
  "runs/expert_a/solvers/solver_160.py": "7a97ad7195b3bb072782da9fa8bb6df8ed23352d259c5eec3abd1225fd998b09",
  "runs/expert_a/solvers/solver_161.py": "221250c15ca5ba19cce63c85e704f47c6aef511433a935cd44ee2cdb388543b6",
  "runs/expert_a/solvers/solver_162.py": "5e296e50b4536fe381a89a524ccef9a56ef0cce8fbc957ac4a2c4cebad61650a",
  "runs/expert_a/solvers/solver_163.py": "eb01771bdea2e963535bd2b6d03fa5be4589dc8a9f8d58d11bee21eb5feb3fc3",
  "runs/expert_a/solvers/solver_164.py": "4f828303e608dc2397d995675a55ed4160933a72495041ed11d32fed54fa4e25",
  "runs/expert_a/solvers/solver_165.py": "b0f751cd7702a03b1ed7715f810155c182936c221e3f0032a3bbfe8777ed9e50",
  "runs/expert_a/solvers/solver_166.py": "6f32dfffc71d46c5d60a8372517628c21299bb2f2bec32fc75d44c587f14a7cd",
  "runs/expert_a/solvers/solver_17.py": "4a2bb0688f15aa36352442a20c3c6497e0a83fa3c297dff9be2c2722bc9a18f1",
  "runs/expert_a/solvers/solver_18.py": "929a96aed8357b0f4291faeccb9151275f4b4337d00f8d55b54ddd07b7e2d1a8",
  "runs/expert_a/solvers/solver_19.py": "f39ccfef0f5623571c99cedaf5c56e038562c0df4180e3ecf9dac17bc08f5c08",
  "runs/expert_a/solvers/solver_2.py": "fa747cde67c7c252104a1d47d209f15df088d86c39dbf502fbecdf63921a807c",
  "runs/expert_a/solvers/solver_20.py": "54abdb3ad0907cd94539587927c23394d1877435171c0777eb15379872d5b752",
  "runs/expert_a/solvers/solver_21.py": "f2da96b7b324f6f18831c8bdce3f7824a2a93e4d9553830f3659111fdef83717",
  "runs/expert_a/solvers/solver_22.py": "0b37cc02f1ce14c3961867da0d964a4ff7ea145615270c61066a264349045733",
  "runs/expert_a/solvers/solver_23.py": "554aebe13d5b588cdb0be6426c6091a915190bd5665f08573f18c5d6101f91d9",
  "runs/expert_a/solvers/solver_24.py": "068100d656ef7e7c2c2f825f213c4064e3f77041c9adff6eaa555a55f9793909",
  "runs/expert_a/solvers/solver_25.py": "30017ff827e1ba35f75943ce2a06ee679245571a209668b0ff9528971a06350e",
  "runs/expert_a/solvers/solver_26.py": "af93975d8d1d245fc6004a7480349fb83eae13eaa8d492ba6725409024c18c32",
  "runs/expert_a/solvers/solver_27.py": "e471fea29ff770cdfec772620a1a99c3ac7a101a439c791c8d731c23d287c94f",
  "runs/expert_a/solvers/solver_28.py": "099a90be4af384e5e5becec0476644c3ba0a744d3f5ccd21e2d9dabd3bb29598",
  "runs/expert_a/solvers/solver_29.py": "fd7b986ab7426ebb85cc1ce62dc41e51310495b6ff7bb0bfad169e38fd4d8816",
  "runs/expert_a/solvers/solver_3.py": "74f64205be135cb4b1ff6e5de1f39c8de8e422d3db17fcc6af290d65b3fbdcd7",
  "runs/expert_a/solvers/solver_30.py": "5e437132f75d6e09a739a79a36a7fdc3974af098494af0e51d61725fdff449e1",
  "runs/expert_a/solvers/solver_31.py": "a34b942465cbf7c0ca6c998a40d51b64f1da3bbc85e49ba012235f3607859c1d",
  "runs/expert_a/solvers/solver_32.py": "6df2bee2d2a70d5bdbfe100eb2d545028ccf5a3086f3a8bf608267cb8c73b432",
  "runs/expert_a/solvers/solver_33.py": "e9f8a011ee8731ad7a5611c583333e018660bdacac726d35c3b9216eca4acd41",
  "runs/expert_a/solvers/solver_34.py": "53fd987230dbd29f79effaee9bc72ff8608e22958feef328406731fff1a20bce",
  "runs/expert_a/solvers/solver_35.py": "bf2f78b647c20e8b5a22c38f91a65541fedfe444d4efcf0fa4c5b02500cd9d6d",
  "runs/expert_a/solvers/solver_36.py": "1f72219f039e5926bff46b1e6a0dc06add2af1870a3f2877e81d1a3d3257961d",
  "runs/expert_a/solvers/solver_37.py": "4573c7f3ebf92f6f1c5ffb9ffa6bce8e012eaa8a553ca6ee57c94e03cbf15fc6",
  "runs/expert_a/solvers/solver_38.py": "28bb9aa763453ea4f9302e1c3cf772bdf43e726ee1c1ec0a9fa463d308380369",
  "runs/expert_a/solvers/solver_39.py": "f16fd2db46d22aa0ad894ab4f1fa08417ef24549d3542f7031a5a05a3f6204e3",
  "runs/expert_a/solvers/solver_4.py": "856ba13c3ede1cb4d9fa44532fc55e3355f7233bac4648fffb58a0243a3ad2e6",
  "runs/expert_a/solvers/solver_40.py": "a2b6a281dd628ef5f034edf54563be96b36b1f3331370657e5374bc20452dbba",
  "runs/expert_a/solvers/solver_41.py": "205e124cc3e49dd36b317faf2eebf98118354c5f5538c906ab181829a6d71e73",
  "runs/expert_a/solvers/solver_42.py": "cb9623be9757b7a5b09b89ea86d110e8108c3a9e550a3aa3036b8fd55c4b3491",
  "runs/expert_a/solvers/solver_43.py": "a777e8c6edf8ebf2b29d9761ac0e8be81fcd4098da6b961be74a27bd285f3030",
  "runs/expert_a/solvers/solver_44.py": "54200960ce69e88733ee6b3425ee5529940585b77321586e181d6d47ab405de2",
  "runs/expert_a/solvers/solver_45.py": "aaac29ec97c4bf474083d23489b6a12a4fb8000581e997395a42c3e4791bfced",
  "runs/expert_a/solvers/solver_46.py": "10bd2a41d2f0806ee32d37ce07c5c99ecdfb01266163f95431029c147bcb9190",
  "runs/expert_a/solvers/solver_47.py": "bf042bf54844287b22d15b3c656d26405dad6159f697b11cc09fc832959e0c3c",
  "runs/expert_a/solvers/solver_48.py": "6d4b8e932ca8d7fe263177346680fa2e83e70f9fb0c727feea468eb4f62760dc",
  "runs/expert_a/solvers/solver_49.py": "bad74c846561bacb71d8e264fc9f7d7247d4fb747342f9f6dd16f0d593c0e66e",
  "runs/expert_a/solvers/solver_5.py": "332682dc33005b734190c1d477abe3690e848d8e5b13b84658eb15b2f6a58b4a",
  "runs/expert_a/solvers/solver_50.py": "c7cb0cd4e50eef5b694101a9f2c7f6e189c48cf1a13c1fa6e6bf367094a74a01",
  "runs/expert_a/solvers/solver_51.py": "db660292ae87cb192d6a0d72c7ce59862d73031ead0edeb82d697c25f8944d55",
  "runs/expert_a/solvers/solver_52.py": "8781293e07ee2de0591f210023008fe44ee7e460055266a9a2bd1e65b2936455",
  "runs/expert_a/solvers/solver_53.py": "6174738ea652e6631f7085f305d927fea625b8bbc1101b3f70d6ee09caa68c63",
  "runs/expert_a/solvers/solver_54.py": "b521dfed6a179cf1a0a63d0983825eb3d462d70602906b5dd3790cae23270089",
  "runs/expert_a/solvers/solver_55.py": "271f1bd99b1a6ec03635b69a4136d6e4c2d3f2161c16115f78f761c2f01f1bfa",
  "runs/expert_a/solvers/solver_56.py": "5986efe4bbb5aeabb6a53cbcdb3506931753ac4e9dc297130784ebbf5bace222",
  "runs/expert_a/solvers/solver_57.py": "feb7214fea74ba79026b1b13104b52455dbccd451100e72f56c12d3752d92b1d",
  "runs/expert_a/solvers/solver_58.py": "a0e7a73bbfe8ee1e5c53563385badd8bd1a826848ebf599cfea31923eaab0e37",
  "runs/expert_a/solvers/solver_59.py": "0c4e8afab24ff4e172c617666f2e5a0e336b6d40ee34fc541f578dfa253a7238",
  "runs/expert_a/solvers/solver_6.py": "c0fe0de5b73bcccf2c8d4e1ced9add0ed0d22b0d051adf18352634b329127b09",
  "runs/expert_a/solvers/solver_60.py": "e284c73515942fcdc49de51696cc9ec4267c1532956131a317f630583b0781a2",
  "runs/expert_a/solvers/solver_61.py": "f0d82206034d31daa3f08c05ab36d2ec3673e3f69ad9c73710f859746103c7f1",
  "runs/expert_a/solvers/solver_62.py": "212c461985f61eab97972399917c9bffa4d1e8a4d6657e284c8fc17b16d5de53",
  "runs/expert_a/solvers/solver_63.py": "0404761c120c4b9760d7bbd7f3cfa03e933c1523ec8a36bc576f54726e4cbe60",
  "runs/expert_a/solvers/solver_64.py": "eddb9380853fca29d3de9acfdf381e470153a3264a3052ad539dac3314ce56ba",
  "runs/expert_a/solvers/solver_65.py": "bf4bc7697acc9ef3cf66a2785276c444aff11b5f5de301b5c8328273b37801ed",
  "runs/expert_a/solvers/solver_66.py": "ca951bf0c5d975ea81475acac21766602119a060c815012138d62481cd469567",
  "runs/expert_a/solvers/solver_67.py": "228a9e83286ac26115d340334fc2e13700999596a571268df0765d9cb22cd457",
  "runs/expert_a/solvers/solver_68.py": "ed88e0cdc22288ac5b356b85ad30e317f92cde579ce478adce9594ed73841517",
  "runs/expert_a/solvers/solver_69.py": "a369d57464777f32aa9808222e1dc2f2ba130bcabbe055de73decb80415dbff1",
  "runs/expert_a/solvers/solver_7.py": "08b1a5f0be3e9bb1868657e32018f026ae7ec6f6fc77712b9b994c9996ee6559",
  "runs/expert_a/solvers/solver_70.py": "fbde2d33c783fb39fb635698e85fc1839e2833409fef866d32e56d9c086caa26",
  "runs/expert_a/solvers/solver_71.py": "9e5eefec8e722c89814c470d3cf652af0f30f836421671e604463730346da675",
  "runs/expert_a/solvers/solver_72.py": "817e62d85a86f3c6e052a1ba91385576edfef93d9dd4287dc9b4f1a1632e8ef4",
  "runs/expert_a/solvers/solver_73.py": "bd2f8793d6890291b5cd3504acaca078dd945336cfe452f3a4754c6a47378013",
  "runs/expert_a/solvers/solver_74.py": "ae7a6c0c08a895675ecf0f4835d97303f45d190daeebf10b4caae3462e6d0d95",
  "runs/expert_a/solvers/solver_75.py": "60ec542281aa1b1d35d45cd574b692ecace1db82a7bbe1038b377cde54d5e759",
  "runs/expert_a/solvers/solver_76.py": "a9749c94f8573916456b006909ae914839fff1fb1e3f03b65cabc6aa77733579",
  "runs/expert_a/solvers/solver_77.py": "3baee323fffeb9d6d9372866c8cb80f8cb6aded7288a31c7063b6f9a26bc8631",
  "runs/expert_a/solvers/solver_78.py": "d56593c2ba88e748012a1ddda88d24c8f6a8f2cd413babd8faeaedab0e8b9864",
  "runs/expert_a/solvers/solver_79.py": "845388bdcaee4a43d969655ecab8b4018da226ca08b1ba4330e1d8bbfc164c22",
  "runs/expert_a/solvers/solver_8.py": "87f3aebe77d2f03be328687a183b7a65575b5466a213e5638ef500d687bb1337",
  "runs/expert_a/solvers/solver_80.py": "61b9abf37e558981f49d07fee3baa74162bfb503f462682b3a998d09e6f0bf71",
  "runs/expert_a/solvers/solver_81.py": "9244c176c8f3bf3d1f81cdc697c5ba0788ec6ffa6b5346a469ffa1fdb7c3de69",
  "runs/expert_a/solvers/solver_82.py": "d6dfc1afbe16aa114bcf96983c0e30ec5ac46fc8056723f9327db79a482a37cc",
  "runs/expert_a/solvers/solver_83.py": "8bd0336d076287e4c3902ca677867ea3591b39bd4a2563643c68534bb619feae",
  "runs/expert_a/solvers/solver_84.py": "7e3b1b131ccba1e61dcedb5581bdcafd6519daa0834d08bb301685919d92aa62",
  "runs/expert_a/solvers/solver_85.py": "ec6b6906e2e1ad1620bc0155f93fb11db7b35e322851a3eb9929c05e6a6776c6",
  "runs/expert_a/solvers/solver_86.py": "1f8c1f0ebad8408f622c8a65c0d18d2d5a58967c2ff106da68307f411f9b4bbf",
  "runs/expert_a/solvers/solver_87.py": "950e492335032fca3cfe8397a7f062f35b918a29657ee950240c15a995d96ab0",
  "runs/expert_a/solvers/solver_88.py": "c2b38126121b5edd168ff37f500aaaefdcc9bb0873407ff9f45ad3f4b4732b23",
  "runs/expert_a/solvers/solver_89.py": "919a9378f3c15eae4eab37f88673551446d89e0094ca0eca248c8dd4e56244c7",
  "runs/expert_a/solvers/solver_9.py": "467cdbf9ad457978344b090e6d066180f8f20b8c0b61ebe6862b8e1613e28354",
  "runs/expert_a/solvers/solver_90.py": "9528d5bce547db17212bde4e15c127cacf84a3281ba79e071ed77a8c5dc0669f",
  "runs/expert_a/solvers/solver_91.py": "662f84b1767fee22aae1b0d6bf47981ae95c53fc7a07837d1a105e8325a8a55e",
  "runs/expert_a/solvers/solver_92.py": "e9f26dc119c1d5f4317d093b4591b344c884515212134f0101c0b2df51a8634e",
  "runs/expert_a/solvers/solver_93.py": "b7cddab77a8d559065423578430480e72b6c63c168d2cecdf22ca13629e5d676",
  "runs/expert_a/solvers/solver_94.py": "025eeae7f3dd18224e5425de29c3eff25bd8f57078e8c0672461a724fea110d4",
  "runs/expert_a/solvers/solver_95.py": "5d62e80a72063a2b46442508fb2873b546903bdc0126c93a14fe92018fd87a73",
  "runs/expert_a/solvers/solver_96.py": "67e9f4f58976b36299057a67fac8b9948eefe99aae05e0320cd421d4c25c56cd",
  "runs/expert_a/solvers/solver_97.py": "6c78cd87f54f90ff4e572f65e609c78de510dccf900f394136178ee34e4d9d28",
  "runs/expert_a/solvers/solver_98.py": "915ace11c2d77403a55520d4ad7124d8a7bb9fb9a9252851fb32b4830fd46a8d",
  "runs/expert_a/solvers/solver_99.py": "ec5901097b87cdc6d1502d8d025e4d8779022040ab4695b6d8d25733a4034235",
  "runs/expert_b/database.json": "f610acd5be59fc3fe20db235f8be8fb799f1a6c6ef03f479feb7c7c79bc216ee",
  "runs/expert_b/objectives/metadata.json": "3d1a2fa52084c96914d6fa5d5ab69b0d693bf6b92b8d4216a5c60e206dff4e97",
  "runs/expert_b/objectives/objective_0.py": "1dc78ba9d027d656282ba759ddecdf98d9fb8e67dcbe9ddf35b16139f1e45801",
  "runs/expert_b/schedules/metadata.json": "99cae1f59b57d7f742ff635688dae7f22abc79b6b4de4ebc4fde69b4d31feee4",
  "runs/expert_b/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/expert_b/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/expert_b/solvers/solver_1.py": "16da08b7ebe2677276fc3b1a114604d275cd7f385bea014f291fcfc7d0e6f68a",
  "runs/expert_b/solvers/solver_10.py": "69c1fa87769432431e2e6bd2e0177cf8bb637f756be3505c6038275a6a4b2c8c",
  "runs/expert_b/solvers/solver_100.py": "ce358cfbdfadf9d6350c93e24e4122dab996eb3b8b3696227d294dfd3af0e997",
  "runs/expert_b/solvers/solver_101.py": "d9e8215ce6c76aa4aac2c18be81807ff06dcb213e4ef536f5cbe3b40e5a61938",
  "runs/expert_b/solvers/solver_102.py": "d6bf6eaf76ab08058fc41e063ec1dfec97e95c6359498353eab1890b3d44d99f",
  "runs/expert_b/solvers/solver_103.py": "f0413b5d85564205440925b762938871f61bb99acbf39e774cc122c77231b94a",
  "runs/expert_b/solvers/solver_104.py": "b393e588760e36a3195037da1ca248ee860a306ee6359a67edeb781fa5dfd6cf",
  "runs/expert_b/solvers/solver_105.py": "a249a2ee2f777b6df56317af410397bda5444b89bf8deec06edafff741d75b27",
  "runs/expert_b/solvers/solver_106.py": "77e5842455ede271fa0c372c2a3a20d1f9b741a9e0b82cca72638b851c80bb10",
  "runs/expert_b/solvers/solver_107.py": "857d7162a8acd763f5524c169081bbd2b666eb7500e55b88a1ed55b3425f5fb5",
  "runs/expert_b/solvers/solver_108.py": "239890fb91946850745a4c50b8327fd9b33a5977a225524166115d0b78697afe",
  "runs/expert_b/solvers/solver_109.py": "63ae1e4534cc31b0403c8fd6c28a17031f9baafabd813461552e545aeed61b27",
  "runs/expert_b/solvers/solver_11.py": "a91dff009f49a63221377dfd5a0f7b63bc5190dbf3f149bda94d216b2a606964",
  "runs/expert_b/solvers/solver_110.py": "e8bbfe96a496193008a054cc7f14315e928f4cb94cd23e44d174931d138a1afb",
  "runs/expert_b/solvers/solver_111.py": "d0b260eac5737a98f7e7e6261958ca897c23b1ccab93cffb8455d14b0878c2b0",
  "runs/expert_b/solvers/solver_112.py": "25cd71d0e90975e96ffe3e93c2a49ba63ab291cfcb43466ac06a2ca79fa6a7ac",
  "runs/expert_b/solvers/solver_113.py": "bda68603116a51f6049fee65a3778990da7ff73c090f5db0fb451a651db382ba",
  "runs/expert_b/solvers/solver_114.py": "1c01e589714aa192d8338e1b24062c1365162bbd1f52fd7020db019a7d2f33d7",
  "runs/expert_b/solvers/solver_115.py": "ef923e7194f1214a2a75bd7e90d8a8dccd1223116e0c2ca911adb22805a9eb45",
  "runs/expert_b/solvers/solver_116.py": "fa8da046419fdcfa029479627a82602b78ab9c39e7f8bdda6f49a8d23de50224",
  "runs/expert_b/solvers/solver_117.py": "39d80aeb25873441af836a1878349db7e4a98d88e35d3494846c969d1e955091",
  "runs/expert_b/solvers/solver_118.py": "5c6928957e8c9942155c1de34a1ae8b82315f271d3894ee77639507d541a23a1",
  "runs/expert_b/solvers/solver_119.py": "4d946001c184f9ebd8c205b4572c18575d6dccca0faccda419af2008cfce9ed1",
  "runs/expert_b/solvers/solver_12.py": "2d718f666f48f99277fec80592ad665c20b185787d6da9d79ebbb259497a533c",
  "runs/expert_b/solvers/solver_120.py": "8f4bd554ff27804e09c99fc5a90565b57cc7423b61c2ee91d0da8be47c36dba4",
  "runs/expert_b/solvers/solver_121.py": "82355d98b353abd8857f1629050bce92688081b1ce463d20b609244ce9e45898",
  "runs/expert_b/solvers/solver_122.py": "9bbff6b99574706f93c2cb700825414c17a24ac122c162d9d62bf1c386850244",
  "runs/expert_b/solvers/solver_123.py": "137e2e346d4503337e5be15e0dc77e39405c94b728ffefe8e0c2b3b4dc11c2d0",
  "runs/expert_b/solvers/solver_124.py": "3ab30bbafd52fe38423958cb8c037b93c86d075058deb8cef977117c8abd6a57",
  "runs/expert_b/solvers/solver_125.py": "938f57e0f1a913a0f6818a7b9e3e796e127cbbe17e061f50d92564111e20bd8f",
  "runs/expert_b/solvers/solver_126.py": "880de8358f178ba271d8077316a276ef10253a67c56093ebb355a2bced93428f",
  "runs/expert_b/solvers/solver_127.py": "2d395161381a347eda6490c793473aad2a697b102439fca3f3a7bf34f1f11df1",
  "runs/expert_b/solvers/solver_128.py": "e70ae5767fe64200f072b224ff5e37db207e9b17081a328e8bc658e1af696b9e",
  "runs/expert_b/solvers/solver_129.py": "43a5f1fc17e1c17d76ea48dd20823020a401fc656770676c6032ff085d9fff80",
  "runs/expert_b/solvers/solver_13.py": "db90d1b9e71c927deddcfd39a8bdd074b89b9a5f9cafd96531e9fe23f3e9b303",
  "runs/expert_b/solvers/solver_130.py": "1ff6797a26ecef24bfd35a45399c477487ac730222112d525663aaa4bfd30224",
  "runs/expert_b/solvers/solver_131.py": "52dd42208cb44aec25ea7f67785bdd2172c94f827528e4b610fecdca34aab73c",
  "runs/expert_b/solvers/solver_132.py": "f2a5e216dae9a6d0226bbb190a2514b41f61129b39cddf399089288d61f03c21",
  "runs/expert_b/solvers/solver_133.py": "9c1ab6851329dba893ceeff1911e785c34ee3c6b045e383176b390737e3b8a83",
  "runs/expert_b/solvers/solver_134.py": "be86115683b38169ed8ad0bb64db7666785ce29a5d8789df624bb15cd1179006",
  "runs/expert_b/solvers/solver_135.py": "f00ff383728b5314c464a362311606f9b19d516189c10d9f92a7a6672e5f666f",
  "runs/expert_b/solvers/solver_136.py": "da34ea7706f25a5818410043303fe4ca4c0fae7a708661656a7aa20098bdd3b8",
  "runs/expert_b/solvers/solver_137.py": "2d423a87cb1543adb5a08455f84c26c929015e2cf63b73186ceb906be2fb7bb3",
  "runs/expert_b/solvers/solver_138.py": "8ee239c6929a63fa47a744ba58020d0e0fb043edcaef4516faa50988b558ea32",
  "runs/expert_b/solvers/solver_139.py": "e1d56c9c58297b71f01ba094dbb1c40b70d333b44ce35a377d258b66d44c921e",
  "runs/expert_b/solvers/solver_14.py": "97334b8a42c91c17330fce209d732ef71679ac9232f4d22fae1a622d9a7eb5bf",
  "runs/expert_b/solvers/solver_140.py": "8f6b887d1dbfef38f076ddb05ec70121feafbd78d818f9401ad85df7a54e2c46",
  "runs/expert_b/solvers/solver_141.py": "56d7ded1e8e1a555f0ad12b1a4d5e52689df53a62e2882099f087fb27252d898",
  "runs/expert_b/solvers/solver_142.py": "d29f3189cc1a5b68b0fb3c925afbbff4588c31c44f9b9ea76d78c8faa859e092",
  "runs/expert_b/solvers/solver_143.py": "cf7b0e3fb4f64f701565659c523be88b4bd8e520a92dea4d9e00a0edcecdb276",
  "runs/expert_b/solvers/solver_144.py": "ecd47bdcfba1702a1e37325bfc6ca8200263708561b2fd4285e0a43ad2297647",
  "runs/expert_b/solvers/solver_145.py": "a77f73f53fa7941982da2a2752028f6327f874784de1651b294520d543f2e3c1",
  "runs/expert_b/solvers/solver_146.py": "969a4435be61cea942a8d20da2653d932609a28e7fab63b0bdfac30f9d5d4930",
  "runs/expert_b/solvers/solver_147.py": "a437e375787d98c64fcb9b96d7e13862beb4f18b664e1f6a4dbd22ef13a6e903",
  "runs/expert_b/solvers/solver_148.py": "38d69bed546af3da03f216688c2cb1fe3d99430404b19294a67611a4163deef4",
  "runs/expert_b/solvers/solver_149.py": "56233072f1fb952ea966923d05eced9debd0880206c874a03a45750ac65645ad",
  "runs/expert_b/solvers/solver_15.py": "cd47d6a606c9484bf30c31c188715c583cb754aa8773fa710846f3cf1fc519c3",
  "runs/expert_b/solvers/solver_150.py": "93214444ec92d1e35bcfbe627987a5eb0e2788a710e3f9a3f5ed6c8ed5b0f6e0",
  "runs/expert_b/solvers/solver_151.py": "b35b05e0696af8c05f36f03fff79ca6bae7a88fe8cdfd89c5c3369b60816b03e",
  "runs/expert_b/solvers/solver_152.py": "1d002245bf1b1764674b408619d5f897e2b4e5a354cdc40f69fa4943f175b92b",
  "runs/expert_b/solvers/solver_153.py": "8137b3da050cced67fc8ef3aaf64dd7e81a42b8e43241450071418ff55c4a742",
  "runs/expert_b/solvers/solver_154.py": "0f22463f56cc1ec20c06ad7a36ef0bba39752f8a24c5d1f25cdb700eb950002e",
  "runs/expert_b/solvers/solver_155.py": "e0f6c48e7760409f0c47f8000437bfc76400505e45003c346693517e25c86c33",
  "runs/expert_b/solvers/solver_156.py": "0192a70483a463f28bccc110eff2fa4a473749f597e808a9b54bad118e90f573",
  "runs/expert_b/solvers/solver_157.py": "2d86e2e2b1b122e2787d0c29414eb09d92a70cd040fc8aff87686ef6297542b2",
  "runs/expert_b/solvers/solver_158.py": "d5acf4f5961a7d46fa54ad797a827351faf300f0f0b252d61bacbc0ff3dec1a6",
  "runs/expert_b/solvers/solver_159.py": "98cb5dea9e3e4eac0d1e51d62dc44d336a263746c48a96b3f40f82c3c9eb1588",
  "runs/expert_b/solvers/solver_16.py": "aaff39d6901c4d5e7f26b10d6e733da4e1814e1a1bb5869e0ea71f23aff5e41c",
  "runs/expert_b/solvers/solver_160.py": "9ccda77728aaf2e2e16bcaab2f98bcb96d6e4bc4b2fec5ff04bfeddc7008dcd8",
  "runs/expert_b/solvers/solver_161.py": "5d158862f783b2614779aa1f42c16c3ffd5aed1fcf0d8f4129bd6afaa0e6c9e7",
  "runs/expert_b/solvers/solver_162.py": "fd835c5a0b476e91ab57a4eeed0c969d29605ce6f1ff83c0f7da3f7de993199b",
  "runs/expert_b/solvers/solver_163.py": "9c25d22728a77d3665905fa4e0b5133a44438b1b5c7539a1c419451ee5a3e255",
  "runs/expert_b/solvers/solver_164.py": "e13a8127309f35a2ad79bfac6c6b66efbbc805bf4ef06df696a2d2969d9f86c8",
  "runs/expert_b/solvers/solver_165.py": "caf4fa779db4b50a774dc392d997fd31133f4a99a6e59bd58486e32a4f4af4a9",
  "runs/expert_b/solvers/solver_166.py": "b3e2c11c60d3bcc2f420c05a68a9c6976efc05af9abfc84ba31953d8f08e4656",
  "runs/expert_b/solvers/solver_17.py": "dea2ec5475fa22dd3ba03545dafc46ca710336eeb78c2cc4bde5610947f51515",
  "runs/expert_b/solvers/solver_18.py": "6cfd1bc6b721f0805e13e94a2eb2345faec96edfb8d97b9ebb11646cdaba9f55",
  "runs/expert_b/solvers/solver_19.py": "317a07f9e64dd4f3df95940e9cfbddaa7495ff0ca57c7006e5a646b091c557b5",
  "runs/expert_b/solvers/solver_2.py": "8b5fca201ac7ce1e4c79733f94f65b4bae5bfc9d15666477ba9ee8ff3e0d75f7",
  "runs/expert_b/solvers/solver_20.py": "9597042b50bfe2388a2cdc0538aa3a505ca74cdb8742deedc242819fbd854acc",
  "runs/expert_b/solvers/solver_21.py": "e1b854f558a8664f6728bc0c1c07760799b61db03985d783441b308b5f053587",
  "runs/expert_b/solvers/solver_22.py": "d0beb78cd0332425a8d88880f793946cf66a3ec10dcf624b9ded21090f89c125",
  "runs/expert_b/solvers/solver_23.py": "1739a828cf513dd75fd6725efb5aac137dd5c59012bfe846069e8d2fe6f39756",
  "runs/expert_b/solvers/solver_24.py": "db2bd37af5baaa9b450c1e83066616aadd7995282f1111346cf56aae68c4d669",
  "runs/expert_b/solvers/solver_25.py": "6b0f54f5708f71eae90b73b243ed517247785092abba018e9773f702c398055d",
  "runs/expert_b/solvers/solver_26.py": "faed767e43c4f91093b1a9ae8812986cc342b3ebe9f484262ea014546674da09",
  "runs/expert_b/solvers/solver_27.py": "fcf7e30486b68bc006a5e70bdcc8f217cf5ecb7862bb2f3d28f1b8deee993a76",
  "runs/expert_b/solvers/solver_28.py": "e3c8900642b39fa64a37d9e3686925530ab7607f67d37c4098d062389b11483c",
  "runs/expert_b/solvers/solver_29.py": "fd59134c5d4ec47c044df5271c0ad06599cb88f91147647f727207077fcea079",
  "runs/expert_b/solvers/solver_3.py": "91046434496b84135862810e4fb88a48bc7bf1c7fd2ba3195111128174cb419e",
  "runs/expert_b/solvers/solver_30.py": "4a20aa15329a3e9186a00180819bf37a9fac15239690377bdb0185711e914580",
  "runs/expert_b/solvers/solver_31.py": "a980a2acece3c83c24021e3cda94f9c8a100386e105eb4f485255008584faaf9",
  "runs/expert_b/solvers/solver_32.py": "0e7afb209b3812e8d753cc55b336b2531267c1c285136f2605dc08021cdfe3bf",
  "runs/expert_b/solvers/solver_33.py": "1067d466a7bec62334bbd3c1c6a265efb39a6464f242f45dc7e0d3b303d4012f",
  "runs/expert_b/solvers/solver_34.py": "699b300f4b77b7a81f4dc8b4303986218edcf08e99d30abafcfa10271814bfb6",
  "runs/expert_b/solvers/solver_35.py": "9c3dd9dbd397967b0587cac0ba315a16b4a46f7028a7e71ae129049414ef548d",
  "runs/expert_b/solvers/solver_36.py": "16bb0c8169053ff74d2014117c7ed3cb868eee7f658b8eac698fa3fd46694fb4",
  "runs/expert_b/solvers/solver_37.py": "cc412f3334417fcf326ceae27f377d4d20410f1f22192c3b2cc8f0f2a67da75f",
  "runs/expert_b/solvers/solver_38.py": "3de8c0bf81e6e611ff1cdda46edb23410816b8b13d21f82c3f06deb09e299453",
  "runs/expert_b/solvers/solver_39.py": "7d6926c923b236e5ae0699a17321b5f5325c63a2a5c0d73ec5081883754edc7d",
  "runs/expert_b/solvers/solver_4.py": "632f36bd5184bdc257e4b79ea8ea0864c75d0235e71e633d72b2309a12291a35",
  "runs/expert_b/solvers/solver_40.py": "a6ecb71cf6c33d7325e3ad4a982f9ba4c1d08d8ce42aed37c2df5faf8b5df80a",
  "runs/expert_b/solvers/solver_41.py": "d4d29b84fa5fe121d628f00225acc8327610541897760f6e89341c3cf58f0d3e",
  "runs/expert_b/solvers/solver_42.py": "9335ae1d7a141d2bceee82cc5dab7f2b0c324c4410eca3003ebb7f591b1f1b46",
  "runs/expert_b/solvers/solver_43.py": "c796439a4d2801365b1a0318dac7cd3fad686e829cadd70a17cdb9ee049d5576",
  "runs/expert_b/solvers/solver_44.py": "d9d34a277bbf68cb4ae68de5c6d80b5fcbe4dae8048b7294c8bc1dfb7ff41eaf",
  "runs/expert_b/solvers/solver_45.py": "9246704444896de6dac7da898f5db1eac5e4ad32eabd4d755e7938c79f195c6d",
  "runs/expert_b/solvers/solver_46.py": "118f79ba1474a18719a08cff4edecdd7f68ac0973443f3715a05f94f904b251e",
  "runs/expert_b/solvers/solver_47.py": "fc93089d78b9c4ac5ee09726ce1b77bbdde3b9230c09004d316e32da572ba477",
  "runs/expert_b/solvers/solver_48.py": "bc7d872cafa1b6963cf245380f901bf7b82f46e60f04ff605b38e5bc3014ebc8",
  "runs/expert_b/solvers/solver_49.py": "02c60d4200956f0483cd1839d31e9adc53a806a67745fa2e13233d49b12dba21",
  "runs/expert_b/solvers/solver_5.py": "7b8e0a01c083ae417294f8b3b13b5b74562e5cd64e9cd8a3e82bdbbf37cc76ef",
  "runs/expert_b/solvers/solver_50.py": "18445b5d86346334e0ee9af50a0dadba9ffccb97ced9b96ddb4e40a78a47eaa0",
  "runs/expert_b/solvers/solver_51.py": "8ac64768c0351ba9198ad3b3c14692ccc4d07a8b3d715ea7252120e2e59ff4b4",
  "runs/expert_b/solvers/solver_52.py": "21a72d28c8b3087696938dff390245be80f177733b3624f1e8edd2a51d38d19e",
  "runs/expert_b/solvers/solver_53.py": "7f331518c6bca634cc1ba7872b7b586d29cf75444e88ca9663fd7c5ffc712717",
  "runs/expert_b/solvers/solver_54.py": "cbdaaf5aededa97043513b022f7d7d1b1702c5f313da69bf91f3f9e70d13b8f4",
  "runs/expert_b/solvers/solver_55.py": "a70abf93d2965fbef100d614ae535c7cbd7de33da9985fd3e8284c4225be6dad",
  "runs/expert_b/solvers/solver_56.py": "4194fe011da1be489cd1e83421012fe439df7bb57b62d85dd745d57ec271eeff",
  "runs/expert_b/solvers/solver_57.py": "04e7ebc84b9202dc8f472e8b285ae3bc4a2457aba4dd38b86870a9f9869492d4",
  "runs/expert_b/solvers/solver_58.py": "4ab6060fa33a74c193892a39cf53cc495ff1f9086959a5589489c4ea893eb15e",
  "runs/expert_b/solvers/solver_59.py": "4966fd6cc11effc6ebebea1e86fa0d5496358fcfb696c6deec04a766a89f4799",
  "runs/expert_b/solvers/solver_6.py": "a3581f7eb69000d16a21941e7c62808c21ed0c0bd110b3aefe2f76d5648c218e",
  "runs/expert_b/solvers/solver_60.py": "33a8a4f0f1cadf4c3a70797b6c3f6b130ee3bde054e68464e984bac37942e084",
  "runs/expert_b/solvers/solver_61.py": "7290480a17e7d3cc606b7601f5e252eaa0962e11dcfda4873246745284a6bf49",
  "runs/expert_b/solvers/solver_62.py": "e85bf4684b96dcb921150c158fc62c33dbf261f50bd5e977ee52cc656f573293",
  "runs/expert_b/solvers/solver_63.py": "a8e623f644c903c2e9aaaa3455a5d92a8c0e3062883de7bb92526ab9b22d8f54",
  "runs/expert_b/solvers/solver_64.py": "d0cdf9c0b343685031536bd3bbcc00f1eb198cbdabd2aaf94e90b4d3b4d19b6d",
  "runs/expert_b/solvers/solver_65.py": "e9fb5518f4426b0255726affa8832f396ab1c8381d33c48b612b4d158909ec55",
  "runs/expert_b/solvers/solver_66.py": "ed2cc483dd662fb713235deb6070b04ddb3387c5e45c5ed40c37bf23d1e5ce25",
  "runs/expert_b/solvers/solver_67.py": "67cae74c83f8833a9137486f9011c340013dccbe27a723571f9217d994e839ce",
  "runs/expert_b/solvers/solver_68.py": "fc3d5ebb353909d7a07e55b1ec456d8f98032f947815963965eee4f3d1aa4b05",
  "runs/expert_b/solvers/solver_69.py": "e61096d357ba9773c104c4c17a9fe62a9241f940b7ba578db5d3b5a764a993ec",
  "runs/expert_b/solvers/solver_7.py": "44d938633e507aa9973b08c8384679ad149860f1b7f830e028c441df1751f939",
  "runs/expert_b/solvers/solver_70.py": "a922bb4bb992a98f53e6e4ddfc9b0c56b0b3031b3f33a3fc180b10eb130dc37e",
  "runs/expert_b/solvers/solver_71.py": "8db4cd880809a381e09c30fe08959a31a1ec6daec31cd9c072b01475d9cf5738",
  "runs/expert_b/solvers/solver_72.py": "701fc5756cf3822b9d2d33e1943e82e27608fc841c56e699e2f674b54640dd27",
  "runs/expert_b/solvers/solver_73.py": "22b4a7bd38812a328288f6d6f9eeecffe7bad6fe16b78359ad86f4b0c2c647a2",
  "runs/expert_b/solvers/solver_74.py": "ac925a9bd5202a1f5af7de99ad828a906b6f535dd8e24dc877548a6fe4bf6e36",
  "runs/expert_b/solvers/solver_75.py": "a89de7f6690a8c3114f1077cb761d0d74e7335b4c81d7c3f40bba41292540024",
  "runs/expert_b/solvers/solver_76.py": "b4c59c1cd0062662767703f222138341a97ae48ac3ef43b1d0a8bc87e3cbe39b",
  "runs/expert_b/solvers/solver_77.py": "bf9d062964119450b24ac6bd1bc8f73d7c54680ce220c85a1271fd4503180fb5",
  "runs/expert_b/solvers/solver_78.py": "b9eb777f1ff117cacbe6928c34d3d0b0b85043fff732a016fc2e1222c0280d9f",
  "runs/expert_b/solvers/solver_79.py": "445e1fe9bec172016464041fe4dabab8a9374810e1407c8334a7928447689c53",
  "runs/expert_b/solvers/solver_8.py": "41cd0a3c2f7404c7b5f4d8de37c5c773093cf1ae3500636617a84d3a4197d748",
  "runs/expert_b/solvers/solver_80.py": "b64aba0f92f9caaff853c00b5be14b176cbceec1a5bebca563dd06a55c43503c",
  "runs/expert_b/solvers/solver_81.py": "eac640200815e15515732c1cfed309019cdbfec1d4666f15d9e09129996c2420",
  "runs/expert_b/solvers/solver_82.py": "7a6181960dadc5217e9e1d58d45ad53f474354dbd2619c715557219511aae23c",
  "runs/expert_b/solvers/solver_83.py": "236d145507dd93f4165a52f443149285362cc5b000f1dc7a9e1ab6ea67453873",
  "runs/expert_b/solvers/solver_84.py": "d207554a7069ed1d2028a649af78c284f121af5edef669a2bf94027402cf8ff2",
  "runs/expert_b/solvers/solver_85.py": "f8740bc51e48654b8a3fda4524efe9df17f3559cb4ce4ae7170e1972c1579e0b",
  "runs/expert_b/solvers/solver_86.py": "4fbf39b7ad966ecb9854c70b72428791745c58443145a136bf83eda3e193cfd1",
  "runs/expert_b/solvers/solver_87.py": "052b25025a55909f65c3c19fc67b8de48fc22a57fce9bbf932b57b565d1a1c54",
  "runs/expert_b/solvers/solver_88.py": "68538f45955695a461a49a4753925fa0d2177903e0a4609c767698e33acbd01e",
  "runs/expert_b/solvers/solver_89.py": "70b0721761300def08c34f847307f5d321b52d9d90f31b75b0656fe7e6419fcb",
  "runs/expert_b/solvers/solver_9.py": "654e7ab749c09a549d9aec86ecae12ea57198cf906de222b7ab3936bd91984c0",
  "runs/expert_b/solvers/solver_90.py": "512bc2b8723c0ddba927893bc6b41e86b8d0bdc09a7b3d811abb0137933e84fc",
  "runs/expert_b/solvers/solver_91.py": "5d9b4e1ea394786edfd04df0e1246afd1216f15b4246babc32578bc76d76b349",
  "runs/expert_b/solvers/solver_92.py": "5bf55880bc9bea86a08150262157e2c3f962f877ae759485985dd7e7718c6b06",
  "runs/expert_b/solvers/solver_93.py": "99245b570575345693b1fb23ff99f4d5f8e12ed08534bb933eb2df9343dfbf82",
  "runs/expert_b/solvers/solver_94.py": "07281ae82d9566dccde11f9c73a3e425bde84b98ff8e99e77b816ae88254f436",
  "runs/expert_b/solvers/solver_95.py": "40f230c5e688c3e33946e99463c1b6dd33d5c5db3e4cc0c3f489f9d577e7a614",
  "runs/expert_b/solvers/solver_96.py": "cb3b1811c1376d1588a7fe3a502a4905b49017343f6ed8a49d4e90520c3c304e",
  "runs/expert_b/solvers/solver_97.py": "c7d7f2917a91130e09fcca70f74671e6981d212f29172e97789d2be52cf00f8e",
  "runs/expert_b/solvers/solver_98.py": "7a2f1b9653431299b788936870d5a2c56fb88015ffa807ec42176f32c2064c1b",
  "runs/expert_b/solvers/solver_99.py": "1fe6eff2684558d7829059645dbac079e1c1e3b72eb1622f1fe7976b4a3fce08",
  "runs/index.json": "5d92660787ebc3aa1a8c812f7c09f8311c268e1cb995bf3de69c9e1eb11f8101",
  "runs/llm_fixed/database.json": "d1de474b7b7ffa68faf7f95e178d9047fc41041080b628d3d3d074766718ce32",
  "runs/llm_fixed/objectives/metadata.json": "44d3991787089178c0ad4dff541c1f3fb95ee00c32735f695a6a4e750a0fc03e",
  "runs/llm_fixed/objectives/objective_0.py": "817084f41fbe2465a802d2829cdcaf70388721ce55b9c02211934ac12ccb74ec",
  "runs/llm_fixed/schedules/metadata.json": "4d451aff18a5da37198bad532f944e964a6afc706725ca740ec120807e86c650",
  "runs/llm_fixed/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/llm_fixed/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/llm_fixed/solvers/solver_1.py": "6e95a142143b4f11e8bbfdf489270531d80ab1bdf62adb8bf8f3602fdcc2f404",
  "runs/llm_fixed/solvers/solver_10.py": "33e027cafe379a9706c5fbe1e96582020f2381a4f7edc17f77382f3d04aa6c68",
  "runs/llm_fixed/solvers/solver_11.py": "a6b858c0157885a404a6056d66709aab2954a2ded54c115b4b717b0336f561af",
  "runs/llm_fixed/solvers/solver_12.py": "8249938187ecef98d2262761bad2e9d9a227db449ff1e05e4819fd654ca82040",
  "runs/llm_fixed/solvers/solver_13.py": "12e51d7377ccb53a2e27b4c6829715acfcb8a1dc417693b64e38b098d46aa670",
  "runs/llm_fixed/solvers/solver_14.py": "372430242255e917152c17aa745a35a6bda72606441f2766a3b2ba0cc23113d5",
  "runs/llm_fixed/solvers/solver_15.py": "eb66e4a639035fade1f5e986ac572fd6052f03ce6938288d2b47ee60e1c6c751",
  "runs/llm_fixed/solvers/solver_16.py": "eca56f91d58313af5ec6d375aed6c09d057d605048059067e8a165a6678c2667",
  "runs/llm_fixed/solvers/solver_17.py": "1ac74e4861cc6d52a8f9ef0e81e088b590683f2d22e033241e2d0c338f050069",
  "runs/llm_fixed/solvers/solver_18.py": "b4e73715568d06bc5a2dba8f263f347d895bfdd51cb9b954cc111b19d8c8758a",
  "runs/llm_fixed/solvers/solver_19.py": "a9bb494b71c890e231c4fc9aade9b8594e45e50388356293140901d85aea88f8",
  "runs/llm_fixed/solvers/solver_2.py": "8498a4ebf83108b57c57fb4e9e9f3a928f81bcc3d18614f2791e04719401f652",
  "runs/llm_fixed/solvers/solver_20.py": "2bea9e2a5fc8a68b5dcb29a581286b55a452a294bc31219ca10a9271339c783d",
  "runs/llm_fixed/solvers/solver_21.py": "a711cc198fc0533e63b4e38e553f9e323ef165f0c92376d4ff6d10c9a6c1d829",
  "runs/llm_fixed/solvers/solver_22.py": "e82d20c51980e0ea2c87ea363bacdc1fa552d219f004f026c825c29afedd2bf8",
  "runs/llm_fixed/solvers/solver_23.py": "b81c26b03ab92015de546cff0e4963a8c1277c3235e608dae2ad47db552c1ba2",
  "runs/llm_fixed/solvers/solver_24.py": "4b01bd90c8c6480349c2dbe431ad516540f10e7e42878b2ed9d92763dd1f5374",
  "runs/llm_fixed/solvers/solver_25.py": "28e530d79285098ce68de3cca09a12be251b033039cabdc8a76fad4b1c3e26c7",
  "runs/llm_fixed/solvers/solver_26.py": "87bcee5d7f1987161e0d454e2622b9c0ba0952c00ba73abf68189b5df626a9fc",
  "runs/llm_fixed/solvers/solver_27.py": "bbf278fb5293bd9bdc04f3358762b94ceba0f453febe67e41f521a63497102e7",
  "runs/llm_fixed/solvers/solver_28.py": "015618d06235c3d382a333eed52d66dd6c1c3dbbf830e3a902279ae750bb9f17",
  "runs/llm_fixed/solvers/solver_29.py": "7dee3d59863abb911328a557438291fe80c05576e6ff8d14e5f09bf4c8c4a765",
  "runs/llm_fixed/solvers/solver_3.py": "a091a0d05b1061dddace7fa4b6e1e5c283f9eb8b9781aa34619a28b49a088223",
  "runs/llm_fixed/solvers/solver_30.py": "8e98d05ba72797b3a2a871fdd528a549fec9c210b1ab80226b9a8d84620a7e49",
  "runs/llm_fixed/solvers/solver_31.py": "02582b49d9578dfbfda0e5de32a1a894487b12effc52e5b2ede5307a5482fb1e",
  "runs/llm_fixed/solvers/solver_32.py": "58bee39fc37424663b2558866fff8d4510af4467abcd048ce47324746cd58a32",
  "runs/llm_fixed/solvers/solver_33.py": "8a3daf20d1569ecfd26c7eff07d8b8cc34c638afa88bdfa692e989a8fe28a349",
  "runs/llm_fixed/solvers/solver_34.py": "a8d7158683949e0b6b7397e4f152eab81c2beaf7f22e24e64f960226a9a720e0",
  "runs/llm_fixed/solvers/solver_35.py": "bbb5f775e0f32622d1c4b67c8c95b797840d85dfa465b4eb943a032f5b8f78bf",
  "runs/llm_fixed/solvers/solver_36.py": "450151aff84bbca7df5820eb393368c93e62dcfa156433cfeb354bb0a8a65fb6",
  "runs/llm_fixed/solvers/solver_37.py": "00cd1ee6764598d2b894ae928c3a735462745afc3e75c31e933e8d534091f6f3",
  "runs/llm_fixed/solvers/solver_38.py": "74e5c47c5eb81b4a51200cce16f67b2d13e33f0acb84c172dcf9ca22532f91f0",
  "runs/llm_fixed/solvers/solver_39.py": "8dbab011342fc30e3461fba310dee9a47b921c2b3856c2819e3fbb82944cab96",
  "runs/llm_fixed/solvers/solver_4.py": "b0a63a7d0a2a93dab3ea35cc1fe33d9911fe0022bc1960537b0ab9e3bd6d881d",
  "runs/llm_fixed/solvers/solver_40.py": "3290e851548dfbe1eae2044bbd5e22ee9bc7ec2cc262368a6b6a50810d4e2d79",
  "runs/llm_fixed/solvers/solver_41.py": "76f09c7005781bf3d24d3ad060cd6367d19cacfe1ee0d07956d33e0e71cba672",
  "runs/llm_fixed/solvers/solver_42.py": "efc36fa0fb603dc375d526cec1f4211ac588c374739374be34918c328348160e",
  "runs/llm_fixed/solvers/solver_43.py": "3bae4a42d7b46b5c399eff577204aa0eb0cbfc056c3f72c4ae3a11ada59e8d7a",
  "runs/llm_fixed/solvers/solver_44.py": "c0fb2f4859b4d86fb7423d210f7b6015f3bd6d4ac2721c86f87b2a8e318ee0a0",
  "runs/llm_fixed/solvers/solver_45.py": "5627eddd39885417bd4c9f34f83e0d2fb5e8f282d462c8abaf0c1f335e33b740",
  "runs/llm_fixed/solvers/solver_46.py": "437f7961b6750a95bd2af9992be2bbaf9f06cbe7ca795384109d32e547b46d9a",
  "runs/llm_fixed/solvers/solver_47.py": "f216296c8e4f501a4d419f66adfb78a9bd4f08e3d4a81396dad793bfc184ef78",
  "runs/llm_fixed/solvers/solver_48.py": "317c8db8df201157bd3fb13a09b86183ab62323967cb8eb59af4edc5dcc7e0b0",
  "runs/llm_fixed/solvers/solver_49.py": "0226007fc71d679a8afce2fdc3f75cde8e7d30cc331a98ca8a4c3928713a451a",
  "runs/llm_fixed/solvers/solver_5.py": "c33b76b673d5f3dce8bed8f6ec05f3f5d972a64ed85c9e1418eda800c5f4fadf",
  "runs/llm_fixed/solvers/solver_50.py": "e9533b80fd53b5b257a97a35c9c70e8d91012260cbf63b4e6780be3fa3d15bb8",
  "runs/llm_fixed/solvers/solver_51.py": "3f88929d7f2fba83488094b2305943d0676b2768137a372c43616a536b85732f",
  "runs/llm_fixed/solvers/solver_52.py": "bd452a51b53bbaa8e60e5bbd8bc24a8e37cac67780eaeb8892cd933a1289e4be",
  "runs/llm_fixed/solvers/solver_53.py": "2540a288fa86647f50ca252ab0920121876af0e929d11eaed28806eebd0ad60d",
  "runs/llm_fixed/solvers/solver_54.py": "0cc19700bf69f7ea16e04da9cc825a9ae24b9ea8e142a9be0eda4f6626a70229",
  "runs/llm_fixed/solvers/solver_55.py": "31e05d6dcbb866cc15dd5ef2948a93f279959d94aeb27b55d9736b70de37c0ff",
  "runs/llm_fixed/solvers/solver_56.py": "348d37969fdc8bebf5c0daea19c7aeb9d6f399289ef9d6708b715258fa825b38",
  "runs/llm_fixed/solvers/solver_57.py": "26b75bc74cf9136f5c1fba682fb5a110252c88664c80c1657e1e433c98256960",
  "runs/llm_fixed/solvers/solver_58.py": "31d6150d47006ed70f0627a3f5b588aff535de40d2fa362747c8544bc90c2702",
  "runs/llm_fixed/solvers/solver_59.py": "624a282f7f2bb4ab0c0fa5d5ab8cce56f5477378b1d9e13d4ed54b9bdd97cbe6",
  "runs/llm_fixed/solvers/solver_6.py": "3ace73d3653930b9c66b5633a3bf723e035fceb8a901b8eabb0e61bce757523f",
  "runs/llm_fixed/solvers/solver_60.py": "411e58be77a94767a1b11f66630d44bcf14926af47d76df0a4037172cffdb24d",
  "runs/llm_fixed/solvers/solver_61.py": "9f35bcaa33eb04a910690d54808f02d0b325ccdbb15609ec07143a91c73c8b55",
  "runs/llm_fixed/solvers/solver_62.py": "fc0d15a509329a7ecbbcfde83d7dba8e81a40cfd98f4bbd583366f6df577491a",
  "runs/llm_fixed/solvers/solver_7.py": "74958fa9fe0de6e1d1823329e907eb88ff90cb00a49872c459240189f92705a5",
  "runs/llm_fixed/solvers/solver_8.py": "b2d26f8248f70f14b4f36bc6dfc5ba2253d05a330714d90020bf1c6de970e04b",
  "runs/llm_fixed/solvers/solver_9.py": "433be5ab85648e75b993f1331782faa12edeaf8084bc950ac42f21a047f1e064",
  "runs/mean_log_a/database.json": "16dbd942418b9e64b57b25c43676efe347f10b7b1d94d6906f5d318b061aa3f3",
  "runs/mean_log_a/objectives/metadata.json": "b93fa673cd2ac220e510c49edae33bce72f8cc7faf238020ad0faaadd16da634",
  "runs/mean_log_a/objectives/objective_0.py": "5235dba69d432a51a6db05e113c427ec019ba07e3f1d87f610bd26730dd9b297",
  "runs/mean_log_a/schedules/metadata.json": "7416218aa167db22042a3045465c59bb3316f6cc1d97ca89921d43e91e3b396f",
  "runs/mean_log_a/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/mean_log_a/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/mean_log_a/solvers/solver_1.py": "638ed721d518fdcc25638b50687ec84ede1f1c0afb1c4cd4ab6b6b1f3727dfac",
  "runs/mean_log_a/solvers/solver_10.py": "5729901c5ed394d1f6af122eb555fad86e100fe8cd46be308acdbc3b49e20582",
  "runs/mean_log_a/solvers/solver_11.py": "38e3ecaa4afcc092f7b28163f936892a8769aad6221d4beb8522e4eebc99b92e",
  "runs/mean_log_a/solvers/solver_12.py": "82a57e4bb1dddc5184b09ef4519638b7bc609c21543984e454d90c34c7819aae",
  "runs/mean_log_a/solvers/solver_13.py": "75e84d5c2189f51118cf066a0d74286b8e1e27863b01bcc2c6084d76da7dfc72",
  "runs/mean_log_a/solvers/solver_14.py": "11266add1396601f7b644c1ab92716712b0938001e29c07e07a82e886acc86bc",
  "runs/mean_log_a/solvers/solver_15.py": "f812b845bb67c6fedadcd7b8a070b61a2568815f450ec5ef63fe5e256decd3b6",
  "runs/mean_log_a/solvers/solver_16.py": "7e0d00c34bd51d61a42ff37aba6a9b48c1baccdf4b1a290fe52061e36da26d8d",
  "runs/mean_log_a/solvers/solver_17.py": "368d00698e55893c3ab34fefb40cfb906766689f9acb8c034b6d7f8ff7c3dc1c",
  "runs/mean_log_a/solvers/solver_18.py": "011a69b8f8532f3ec9506b5e419a7768222698a2788cde14d8558a3772dcfc42",
  "runs/mean_log_a/solvers/solver_19.py": "57a5339434e6b417d4bed6b2427055a6d87d9fb3697ec92eea0ab3f44eea0c75",
  "runs/mean_log_a/solvers/solver_2.py": "382dfe237d53740e433c262e5383569329dcf25d945fded1de5dc789f934c7d0",
  "runs/mean_log_a/solvers/solver_20.py": "96b72e915bd0ff5d1f3964eda735d812a42a8c3a1392ededd673299d926277c2",
  "runs/mean_log_a/solvers/solver_21.py": "ac7957d5b776016fbe6f5b38f768100fe18200728fc4cef518a90670faa324a2",
  "runs/mean_log_a/solvers/solver_22.py": "a0a0db6b7c24f3260c19f0683a3a7f994d4d21546b030239a1813091d4514a92",
  "runs/mean_log_a/solvers/solver_23.py": "e399bd425d24476d1c03313659f2dbf91056b8572f2485e4fe4752bc7600d05d",
  "runs/mean_log_a/solvers/solver_24.py": "3b8a8bcf886acec6c3104291e214dbb6ff1a566f308fa22f763980ba20483476",
  "runs/mean_log_a/solvers/solver_25.py": "186cc578aff6d2e8dbacf3d10daf05798ec397456f98f8741b213e83582403ab",
  "runs/mean_log_a/solvers/solver_26.py": "1f19413cf83f7f9fbcdd61178325346cd6b2262027f7ec963b34c5ca1764aa96",
  "runs/mean_log_a/solvers/solver_27.py": "d05576ca0418e86318f31fe00f1ec629254ca8434b88f57efe942fe11b6df94f",
  "runs/mean_log_a/solvers/solver_28.py": "ea52e3639055967d7c784c6d9a1df4c781ab34021df0a06817db2cf43ffc665a",
  "runs/mean_log_a/solvers/solver_29.py": "0e4025444c46df02a63fa2cb2a9c04ee2f70ba03acd9197b13d724ad7a0310b6",
  "runs/mean_log_a/solvers/solver_3.py": "49d398669a89caa32283b6939826ebeda5c5542049b0d04f37baae01ecf32768",
  "runs/mean_log_a/solvers/solver_30.py": "e80b9507221c378c323e50008a19f4203f139d24dbee25ca9a3e9c4b1e6d1902",
  "runs/mean_log_a/solvers/solver_31.py": "68e25e979081fd7e69517ad7d44980656a09ce2d96404653103f8a42f071fd80",
  "runs/mean_log_a/solvers/solver_32.py": "a26c79892151b814b5a44b418076ca56b020cd9ffeb4d6251f7e68428709e3db",
  "runs/mean_log_a/solvers/solver_33.py": "8d54395b09ad9da5c37af5c1b17183838c531e67f5db8b0ad9e860b43470e357",
  "runs/mean_log_a/solvers/solver_34.py": "1ded4159d51477d2701dc62f4a742d8d7bf393a4be28028d22850403beecf424",
  "runs/mean_log_a/solvers/solver_35.py": "8b5bb590067ef9d2fa2412e80b43f153d01f1586d5e995b8fd98f456c3b0417f",
  "runs/mean_log_a/solvers/solver_36.py": "da2fb86148e621185ab82f08ba031f58f8f62d9b165e8ed66d460a5a405eff53",
  "runs/mean_log_a/solvers/solver_37.py": "837fd9d05dec5d9f1b5f54f3788a33c0028884c06dacb5b23515074975524714",
  "runs/mean_log_a/solvers/solver_38.py": "65e6c8523697bf3c984cda76f56aca9c60a0d37fb8bc6bb477df3093c825619a",
  "runs/mean_log_a/solvers/solver_39.py": "a51cc49a30fea241524f2b7d5127a8a62ee8bd6d10ebdcc34d579363bcf9df71",
  "runs/mean_log_a/solvers/solver_4.py": "45ca9831ad93afa2ae0b81d7559ef243e0cbf3b8f3a5ded07def5a7e9b3b1ac7",
  "runs/mean_log_a/solvers/solver_40.py": "95c518aa769744e77943ff2be1611cda35a519d71c7d7389bf18af1aaea0a3e0",
  "runs/mean_log_a/solvers/solver_41.py": "344bdccba57098b2d32d7b9101f552a99c3ef1f190005b0d9cb62e816cb4a1a7",
  "runs/mean_log_a/solvers/solver_42.py": "e60681fb450f7bb1e5eda082e27d8e640058ad6203505cd84d89ea8a1ebdb33c",
  "runs/mean_log_a/solvers/solver_43.py": "86b95cd4a32c9186c6981a95685fa23dd72c557afef1a80ec372c5fac0bce882",
  "runs/mean_log_a/solvers/solver_44.py": "3920cf466e54f8a2f9f2a2169bea76ede63ebac12c393cabd56f32bc82bde26c",
  "runs/mean_log_a/solvers/solver_45.py": "f320c048d9d8fa83889c44b80ea8c5cb2508dd9edb35e3eb26bd39faa7ab7e21",
  "runs/mean_log_a/solvers/solver_46.py": "f5be9b57a4e7cffdebe395a2ab0c1a4f3c3688690569ab6c8dbcf9abce57135a",
  "runs/mean_log_a/solvers/solver_47.py": "6183484670578cdb3aa656957f59dcdddadab05ee7bbff5496d0d0993de7ebe7",
  "runs/mean_log_a/solvers/solver_48.py": "2a78dd60f4ebf9854bb920ef01ec6b85831f1c545da12730bc199be216401639",
  "runs/mean_log_a/solvers/solver_49.py": "26e0311e325d98e0925e11a605b78f394e785ad27725e98d8da21662be0962ea",
  "runs/mean_log_a/solvers/solver_5.py": "83fe51064c0e7371a3ff6196d4fbf4246de20a3c25a160d73e8d7c99201c196d",
  "runs/mean_log_a/solvers/solver_50.py": "1858f14c723373e089e252d3f10ebe8058a41ebd67b93e5662a3f2a04abab182",
  "runs/mean_log_a/solvers/solver_51.py": "e8170d6ef228e63e9a2e0d0baf2c491bd8f389a20d0591363849435ee6f49a3d",
  "runs/mean_log_a/solvers/solver_52.py": "7abedfb58a3e043d8b1300adf49be76da2e0e4bf8e92c51ee5e30b365dee68b0",
  "runs/mean_log_a/solvers/solver_53.py": "7ef4bb56b24a2912317b63ef2b8fb014c216844bb3fa7ad3a676a92b9c50617c",
  "runs/mean_log_a/solvers/solver_54.py": "e735342129a5cd870a01eb8eb0593e6705b61e356ef2c7d8fe67ee440326a84a",
  "runs/mean_log_a/solvers/solver_55.py": "d033d684961e14261d9efbaddcd3be7fcf0ec5878061f3f671a6f7886084feb5",
  "runs/mean_log_a/solvers/solver_56.py": "8e24c9dad77609e938f5705350d82cb21b5504ad3f84ffb42ba9699113709ad6",
  "runs/mean_log_a/solvers/solver_57.py": "5d8d75350e36be065b264926f32c94bcfb950ca68e9e9192a477633dd45c7a57",
  "runs/mean_log_a/solvers/solver_6.py": "9cf2fc7f874cbebdcc2d3daed763e54f73759abbfd191705f59a703246cd625e",
  "runs/mean_log_a/solvers/solver_7.py": "db975eb1557a82efbf753e9abfd491da7009e6200e7e3bc935e2766ffcaa478b",
  "runs/mean_log_a/solvers/solver_8.py": "1223632fb7fdbbc23dc2b5b8e4c8f2b310056cca7984aecbf648bfc8fb0a93bc",
  "runs/mean_log_a/solvers/solver_9.py": "5733968404d44e02570164c806710a381356c74888487fe1c9d05bbac8cc57c6",
  "runs/mean_log_b/database.json": "63bab0f7bf5cc30aa93b032ab46d9adbc753d3597dd7d1d7f08f884894d0dbe8",
  "runs/mean_log_b/objectives/metadata.json": "e16544400b0eb873efaa45fb33ace32aab420018d6ffa47dc9c5182ae9932bd6",
  "runs/mean_log_b/objectives/objective_0.py": "5235dba69d432a51a6db05e113c427ec019ba07e3f1d87f610bd26730dd9b297",
  "runs/mean_log_b/schedules/metadata.json": "7874832bf579c5a746b246497812ff3df077276b8a298f2690ca4aa8d6bf5792",
  "runs/mean_log_b/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/mean_log_b/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/mean_log_b/solvers/solver_1.py": "c229b1a997d955c058fa869d80b2b43d02b92e5e139c2a515c90ef793f207558",
  "runs/mean_log_b/solvers/solver_10.py": "67f87c7581a4a88e1555a97a13f767217671dc287046eeefdc036e831734c475",
  "runs/mean_log_b/solvers/solver_11.py": "1b7c75e8d4f92610b63ac16532cee2ff98ed2a59293be4d5fa8009924c9547fd",
  "runs/mean_log_b/solvers/solver_12.py": "bc98d7d1a9de8f3bc372463abc0fdb477ff2957a04e6a74a12202d1384b704ff",
  "runs/mean_log_b/solvers/solver_13.py": "e2996e543bc1249c31f08097f45cc959ec83da29067be2b108a44d3113f11745",
  "runs/mean_log_b/solvers/solver_14.py": "8ce6c85b1a2728cd8b22185e8a0cd9e3a0027b644aa894c956b0747c2cdffb45",
  "runs/mean_log_b/solvers/solver_15.py": "7cc9b1c0e9bf7254ced10b281607dc0defb8762a4e4f52ba0ca0702faaed6820",
  "runs/mean_log_b/solvers/solver_16.py": "bc2be23a31986f658c832507b720a83339d2db9ef4b04c867951048e293a46f3",
  "runs/mean_log_b/solvers/solver_17.py": "3ab58eb94f0c1db688b869ab0c0b3c3f11d674c092a81ce5bf88f6f9e3174ea6",
  "runs/mean_log_b/solvers/solver_18.py": "5c6d3bd21ac0dbd7022271d4ff93b60bec7f27063062eccfcce21e6a1f54008d",
  "runs/mean_log_b/solvers/solver_19.py": "3996a122e9283bad0d88f2e79a8f11e24ebefec39564226ebf37f8b689aae61e",
  "runs/mean_log_b/solvers/solver_2.py": "79670d5fcf56ca64388582d2448006c6e0e5619f147d9faf473a9b9e6454a3c6",
  "runs/mean_log_b/solvers/solver_20.py": "b2d01b2f0d42124ee1961e5708e223fa41fc0307d8406adfcd735c2ab79f2b27",
  "runs/mean_log_b/solvers/solver_21.py": "0da3804be181cb0cd8cdc4b2e094a2ba4bfb6821864827130e97832a75f94c2a",
  "runs/mean_log_b/solvers/solver_22.py": "1bd65d725058b44919ab4a1379efaaf1ca8e62057403745139f56407b0f0f9f9",
  "runs/mean_log_b/solvers/solver_23.py": "6a4599603a5cbcb2a4e8c153e6a4b29c5639673701a09031d4e0f59c667685aa",
  "runs/mean_log_b/solvers/solver_24.py": "aa9fa634a7dac6349c95a3c10c66fce1545d5d449a2a50ec6c0380276bf6e7fa",
  "runs/mean_log_b/solvers/solver_25.py": "aa94a738c640da9485b88401c491a7d2b856d5b8048cd9c96fea3c2a0624fd37",
  "runs/mean_log_b/solvers/solver_26.py": "bb1cc0aa2a341595a494fa34f4f2f61d439025dfe05e17c6299b8d322a76914d",
  "runs/mean_log_b/solvers/solver_27.py": "fc99c64c4c7f9f0c9dbdfe8a6c32a896d58224ebd6f4c01b8e124080155e0690",
  "runs/mean_log_b/solvers/solver_28.py": "9e6f43978c2fb8d4b3e50baad22852cc643d7dc3e0df1c67515d96ef3bd9498b",
  "runs/mean_log_b/solvers/solver_29.py": "6b37aa6555ec017db4f84dc0b1ef72825bdb592a83517a5567c4317677d362de",
  "runs/mean_log_b/solvers/solver_3.py": "4e56425f150483f54a4ed8762d993fac85023453927c940f2e17182980dc6337",
  "runs/mean_log_b/solvers/solver_30.py": "ab36f9333a1e49465dcff2a4c436a6e57eb316c2206fd1b8340b0c4facf0a27e",
  "runs/mean_log_b/solvers/solver_31.py": "5a32cd4a8b9087385362eb32a41f7e72472def87ca8965c0f2b079a787ce02d2",
  "runs/mean_log_b/solvers/solver_32.py": "aff5389804c54ae59192a3dd6a83c5a3a2c020004e8cf1d5fe72ffeb5af3994d",
  "runs/mean_log_b/solvers/solver_33.py": "fdcea55cb89ac91a26cc15f8499f105acb5cc2a77fe6c2001b15dcb028bc0e86",
  "runs/mean_log_b/solvers/solver_34.py": "e34c7ca1c3d702e8a454a3d9214c34353709faf0a52be8577b790dc08ec7dc50",
  "runs/mean_log_b/solvers/solver_35.py": "81da59d06a3d7f51d877c7b8dce6f096df768196b2a07a5192d1503390987207",
  "runs/mean_log_b/solvers/solver_36.py": "6887a1b74d02e97f65f6aa2164f6b5597253b63f43013d089309bcaeca98f586",
  "runs/mean_log_b/solvers/solver_37.py": "57747c4fcf2434d90a2ffdb9a8fb2072cffb84d660cfbb1ef8415afc15c48f63",
  "runs/mean_log_b/solvers/solver_38.py": "eeb4d2bddf9e1730a72c262bbd2183c213ae94d00a3e732066fd08d29076400f",
  "runs/mean_log_b/solvers/solver_39.py": "8d1cdf45cd12d2e530af05e2201e14e0db70deeae2c4d0a2a19c9ba83a2c42d2",
  "runs/mean_log_b/solvers/solver_4.py": "5d7d5814c08a2009f0758d6193ea7e36e9692f6d166e8b6f8fd775931dbeec2c",
  "runs/mean_log_b/solvers/solver_40.py": "9d1a0341f5113fe62dc0402e7c1b6832b13526d2f055ccb3a3da64dbe340f3dd",
  "runs/mean_log_b/solvers/solver_41.py": "81ab4a23d0cd661c252871db62485918332f0e3262a31b521062e993a3f1fc6b",
  "runs/mean_log_b/solvers/solver_42.py": "27e50d961d800f5875284f2d8defa3eefd0deb64cca52b4912e0a83af5b97f51",
  "runs/mean_log_b/solvers/solver_43.py": "6cd4e2ff2484af0c066c4b588403149117bd96ce9a2976735228b67e435eeb78",
  "runs/mean_log_b/solvers/solver_44.py": "b81a728e0fea8c63975357514cdf1e48d9695a74e87592d2988d0b55c0343092",
  "runs/mean_log_b/solvers/solver_45.py": "3d3162c3537c4ce123c57041a99b60be89990da2b5198edccaa3498fa317b120",
  "runs/mean_log_b/solvers/solver_46.py": "37666041ff7739402c3316e0f7681c402960f468b4fe4c44c9580a25797f4126",
  "runs/mean_log_b/solvers/solver_47.py": "63ece6049b444d65a51576c60a94884a3000549ee5decc7b8972d2fcf350c9bb",
  "runs/mean_log_b/solvers/solver_48.py": "65087f187df2200116fac237cdbc3ef4e4d0bc5305e5f385b94ae7c417616d2f",
  "runs/mean_log_b/solvers/solver_49.py": "0d5b142d72c68181665724674b8db5534b825b03ae065a7ba1c3df1a37423d6b",
  "runs/mean_log_b/solvers/solver_5.py": "1874e9c373bbe40c9af292f12fb152e8be16c2cf254feb3f1b2c9a91c1978039",
  "runs/mean_log_b/solvers/solver_50.py": "d2cce3eb7c3b08c727c899605c01edcc4a2ae0aa65b0a0b955fccb736df6af2e",
  "runs/mean_log_b/solvers/solver_51.py": "576905b1ceab56014ad928a6245c72c82f54683734ca6bc4af74c8f4fcf488bd",
  "runs/mean_log_b/solvers/solver_52.py": "d085fdf947a1c89c97f43aea2bf6f1a6fc08dcb91fb86a21962c6de5eccd8947",
  "runs/mean_log_b/solvers/solver_53.py": "6132f7a526da114a4bcb8e979e55fcfd699f5d64fe9cfdff6d00e9104c845790",
  "runs/mean_log_b/solvers/solver_54.py": "9b73b734e7b7b2e77fc55dc09f89dff735778028bc2a483c6e99d58f8dac1d61",
  "runs/mean_log_b/solvers/solver_55.py": "1a8fb070e415ff0f687f83c7137f3eed304fc8db2b0236a75eda8a663c1b17dc",
  "runs/mean_log_b/solvers/solver_56.py": "0ae5b4370d294c13bd48bcfaf4866db4093abb9beaf81996687a64697b4600a5",
  "runs/mean_log_b/solvers/solver_57.py": "01c087047855807dab42236738412ba50d3010899b90e2ccba718afcaaa46b63",
  "runs/mean_log_b/solvers/solver_58.py": "615690a180c77ca467e217b24cf6a125a45461a63192e842f4fe46a4bddb2a29",
  "runs/mean_log_b/solvers/solver_59.py": "ef883aa3b65c323cdb5c4a2e93d36490f9dc77f3cf11890ca89e43d2786d9088",
  "runs/mean_log_b/solvers/solver_6.py": "98ad4037552b6583fbfd2c265689ab48af7e7b36d250c582d9f9a0ebabcbaf9b",
  "runs/mean_log_b/solvers/solver_60.py": "162892658e9f28dace608148869fa13c62881ef39a12c7b2b480c22ddfe99a36",
  "runs/mean_log_b/solvers/solver_61.py": "07787fb061e50e735326beccf60de594fc91f97d6e69ea6196044306deb6aac2",
  "runs/mean_log_b/solvers/solver_62.py": "325a7ebd1ae36a88aa0da385cc1f9574b45494303629bba7eb87f998e8df80fd",
  "runs/mean_log_b/solvers/solver_7.py": "7e638dc986e8a3e2d5e52175dd60a4d5e0917f945fb8712305bac34a5c324e0c",
  "runs/mean_log_b/solvers/solver_8.py": "af1f173bd882d5c603b8b7c80aa80850ffc50b25cdb90772768a70d743a4a065",
  "runs/mean_log_b/solvers/solver_9.py": "84fa4c2c43147db33212257e6a3cf4c67f464475542568b83894852bc9c66bed",
  "runs/solved_320/database.json": "fe216a0f5fa7aa8877318c5d9d7662fdbf02f5135e0424c0744d08542bf7e36c",
  "runs/solved_320/objectives/metadata.json": "02d1680ad93252fce3e12e4d9c5a05dcb1f85a69a1cef5770b556436af5b92ef",
  "runs/solved_320/objectives/objective_0.py": "368e303d93305702dc5662f4872a9bf98e33af8ba96e1070202035cb9200af19",
  "runs/solved_320/schedules/metadata.json": "5c12c3cdf19ca154887f0d3078918440b547bb43bfa53b15119191f0cfd0e812",
  "runs/solved_320/schedules/schedule_0.py": "0e3d6a374e79b84b2e9bbd19fdd9d3915a57ef1544f9b19ccacd9b8d931a9b90",
  "runs/solved_320/solvers/solver_0.py": "1308577ddc02ac7acb25664aaccc972907021e078aa23f7e11656e39457af8bc",
  "runs/solved_320/solvers/solver_1.py": "e384c91e7077c5996ab5327b69000d3650f161702c1a4006f5fc47608ecae2cf",
  "runs/solved_320/solvers/solver_10.py": "fa67696223493e68aa2636b889f1d6ba19855f2c7135fee755c31a6c2b177f62",
  "runs/solved_320/solvers/solver_11.py": "39cce2cb1f267b6ae761a6ba016d00ee122a671c492e530b1c37a4dd1ad192f5",
  "runs/solved_320/solvers/solver_12.py": "f7309bc106397bc892a32a951f325733839c0a3934851dffee3a0d782b43ffba",
  "runs/solved_320/solvers/solver_13.py": "d459370ecccbce4f3f4c28edb248093f53560c81e80a6eb049f58123ffd36798",
  "runs/solved_320/solvers/solver_14.py": "28695ecd1b304f2528825bd9460a065bba4d2bbbba2a2c5eabf846588f5df7cd",
  "runs/solved_320/solvers/solver_15.py": "e1dc3aee2d4a023812315356a13cda73b3b008bbb118f9102b83f297cec98488",
  "runs/solved_320/solvers/solver_16.py": "b95245fd9a3ce92a1b95c5c01d82a45cb877f904808d28be0f315dfc6a6807dc",
  "runs/solved_320/solvers/solver_17.py": "f002a2676128315287e24a97ab3d60d133ad1fe0d4f72cea9c96c1bba396b720",
  "runs/solved_320/solvers/solver_18.py": "5ab37d1eca84ab3a74bfa887e3e12e8dbe8faca6c21976f72265876bbf39e694",
  "runs/solved_320/solvers/solver_19.py": "5123c8e558e76fc2c1390b039830cbed1bf9240577a905cd54e3bd21aa4dd109",
  "runs/solved_320/solvers/solver_2.py": "4bae6c398337ba06cf35209afbea9114a27ec2dce5bf951aed0c84e1cc61a3f8",
  "runs/solved_320/solvers/solver_20.py": "4b2c30c19108bfdaa5d91457e400e0c8fd4ab93b9fe01c15e0e4e9e0299325e3",
  "runs/solved_320/solvers/solver_21.py": "82f20010e3af48b7c17e91fb2b320d5d14cdd150342340233f3c4b610af2d99c",
  "runs/solved_320/solvers/solver_22.py": "1e69718f8482e13a6c36d2e56eb4f99d4be01ca2c0f202def934354ad36e09e8",
  "runs/solved_320/solvers/solver_23.py": "cafb47a58aba23517f6f8fde87d5c67c279b3a90df8c821e9dadec6d2dacb5cc",
  "runs/solved_320/solvers/solver_24.py": "166a2a8606b3edebfa4ad7a8e8cf3b33db460ea59df4c96e3f22d3bf5b2389fe",
  "runs/solved_320/solvers/solver_25.py": "2b3eb0417197a300acde7183736fb8d40482411e18855717f413d596a8ec6151",
  "runs/solved_320/solvers/solver_26.py": "041215e4cbd411c653bce2ff51e31d64e25044cf402c0bdc252a1a1bcda8b27c",
  "runs/solved_320/solvers/solver_27.py": "c4a4a1040d4993194435f8f5cfaf336479ad815cf726d8b7e8d70ab8ecab6a34",
  "runs/solved_320/solvers/solver_28.py": "0b718699355b04a166c72d02760068cc1354124d22fb4374edc852a6c7136d9a",
  "runs/solved_320/solvers/solver_29.py": "a817bb2ea9c7754b45e05ac120598ed111b5f2124f1cd06fa353826599bf5348",
  "runs/solved_320/solvers/solver_3.py": "448e02a048c2c8c813a4301a5eca284cefe4d77912cc43d2ae6965aed55fa460",
  "runs/solved_320/solvers/solver_30.py": "d32f29ed762127c27c936e37aa307d2660d65220a22eadeebffebb33a59bfaf9",
  "runs/solved_320/solvers/solver_31.py": "4eb023cd4f375edd27105e2385ae77ba9b4c9cae365ce04ad9d44476bcfa4611",
  "runs/solved_320/solvers/solver_32.py": "0276103c6ab2dd547f38e149850d545718828e7fc38ae2e0d302914cc2b83cf3",
  "runs/solved_320/solvers/solver_33.py": "139301b71ee80d3efca0edb3ef42f44132dc3243b122d33024bd5a75ae78a527",
  "runs/solved_320/solvers/solver_34.py": "ac99ecf7f601c379a822aa52726d171ae25e7944219a4c873305a95ac0f95367",
  "runs/solved_320/solvers/solver_35.py": "9915fa4a80a7454f01548921dd839f1a99f60b0842092097ecd7d91123ea1ba3",
  "runs/solved_320/solvers/solver_36.py": "4fc65dfb6e8261e07c4b66dcfd817927539393e5ab15542e7f32b5083d8283aa",
  "runs/solved_320/solvers/solver_37.py": "492504a09a3fbfec253755f99214bcfde63346636d6e6639aef067fc5b18ddb0",
  "runs/solved_320/solvers/solver_38.py": "b14d391320276599bee085344062b093655700373a7e58a13d1af0e334dacc9e",
  "runs/solved_320/solvers/solver_39.py": "07ddc35892c3804d4886e1ebceb8eb48e744dc6f1331bc5249e70a160a1c2031",
  "runs/solved_320/solvers/solver_4.py": "8ca39e3bd2f2b8d9b4d0d7f6e13104eb0da67a291012e3f9777da5f5a1f67f04",
  "runs/solved_320/solvers/solver_40.py": "3606d9a53ae243b638cfe5b42b4bef5f667f023828053b6ae403165c34fe692d",
  "runs/solved_320/solvers/solver_41.py": "7ba55885cf5db88dc9aa1038caa9cae12a67c878cc70b9397ca4f7fcea5aa0d6",
  "runs/solved_320/solvers/solver_42.py": "5c204ab75c57e9565736957ae1206067e4c5d0e806256a55a9cff48742fb731b",
  "runs/solved_320/solvers/solver_43.py": "9037d7a0190bbb39a41f09d02cca4d4307deb18cd8337b7a898dc58a9f3f224a",
  "runs/solved_320/solvers/solver_44.py": "10f1d60ebd7fafd7745aa16cb01194f05577255b90d806c2761c1cceb50e8110",
  "runs/solved_320/solvers/solver_45.py": "8d46511d0ec62d2eff485d8cbe8baa4c5a4a0a0ed0571c9666ce46a364770188",
  "runs/solved_320/solvers/solver_46.py": "77492dbcb164542dfb7cc3fe78a2a25d8d2fb13d7cd7eb0c0a7a76aa193eab4e",
  "runs/solved_320/solvers/solver_47.py": "92fef7c75508d27040161a67c602df29777ea01843413c46beafb44d2400c9d9",
  "runs/solved_320/solvers/solver_48.py": "cc770ef9c2ff61441dfae0999594ec102d7c58bf9470de9c74574c429a36d620",
  "runs/solved_320/solvers/solver_49.py": "307be924a3ffabd52b6a1a4d817bda311a30f1b7afb7c11a38a5dc260ad64ea2",
  "runs/solved_320/solvers/solver_5.py": "783da0bd7ddf620eba52d880e02d7c4e939c8f901281c2a48a198e140fd0105f",
  "runs/solved_320/solvers/solver_50.py": "53971427879f064ac38dc1ecc678596a225d349ba29d8ca3c526defa61773290",
  "runs/solved_320/solvers/solver_51.py": "a49655985124ed93928839e65120d5ca1b1bb634a24c0c2d3662c8cce2a09d2b",
  "runs/solved_320/solvers/solver_52.py": "e3cacab567c1d187a6f2ce4097daa501d00ddb3f62691015571b64cb83ebdda7",
  "runs/solved_320/solvers/solver_53.py": "f31e9c9cc983895a7b26c95d0d3405dcab5aa667dd2d7751d50699dfa61d99af",
  "runs/solved_320/solvers/solver_54.py": "5d7fb19c29f9db8b4f232a4e40954e9c393cd15a40283d1e9157f38dcee9862a",
  "runs/solved_320/solvers/solver_55.py": "30e8cb3709eb2d1b0f947ca66b93d7196b1d8f6ef9e21416fc7e8dd6ba79b55e",
  "runs/solved_320/solvers/solver_56.py": "170e04a520acb4d857aa5df6bda6a5e6c28ff69ead6b51a2beacec1b051b99ad",
  "runs/solved_320/solvers/solver_57.py": "654b55dd350cd2629f07a59d1bda8dc88f9c0ccbdab509824cda09e470923737",
  "runs/solved_320/solvers/solver_58.py": "353c792ead7f1af812e19b9ab679cfd766548066c20717e4cca22556be17a496",
  "runs/solved_320/solvers/solver_59.py": "667fda25600726eb2e75e646648cdc0874867b62babb57d245f466d695d09a36",
  "runs/solved_320/solvers/solver_6.py": "03851a4fbd7b4dd5259268f3519b0a4797aa5b267f7992219340cf5fa86ee74b",
  "runs/solved_320/solvers/solver_60.py": "0cbe202e0e558e4c8a4e609df1de3ff8f3267e021d9cd59f22d6de38cbd34746",
  "runs/solved_320/solvers/solver_61.py": "edbb8829820048ec83a080c312575703afe527f16c2d0abb0d8ba9c3d6874ebb",
  "runs/solved_320/solvers/solver_62.py": "619419f55407f1bed0aed851354dfac753fcee51f26e4f9ac201d70923e07ef5",
  "runs/solved_320/solvers/solver_7.py": "1fd2f651a5002d5d3327ee5d71923b72bb5ec45ea2098627a2eeb7b670bb8c0d",
  "runs/solved_320/solvers/solver_8.py": "931dbca5e6cdda4fee84b5adb1ce2f97a6df25cc035a578d5d6b493518a3d4f6",
  "runs/solved_320/solvers/solver_9.py": "9ac3bc085174614149a1a05622284bb0ca9738fedfefbe149835da4a87431c54",
  "verify.py": "d65ef960589351733dd0b3a48954ce458816377f2c1de6d87f61583da5aa64dd"
}


==> anc/data/figuredata/figure_data/benchmark_solver_0_schedule_0.json <==
{
  "solver_id": 0,
  "schedule_id": 0,
  "fidelity": null,
  "experiments": [
    {
      "design_id": 0,
      "batch": 100,
      "N": 10,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 500,
      "unsolved_fraction": 0.49,
      "median_step": 19
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 14,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1000,
      "unsolved_fraction": 0.49,
      "median_step": 25
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 20,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2000,
      "unsolved_fraction": 0.49,
      "median_step": 54
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 28,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 4000,
      "unsolved_fraction": 0.49,
      "median_step": 143
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 40,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 8000,
      "unsolved_fraction": 0.49,
      "median_step": 201
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 57,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 16000,
      "unsolved_fraction": 0.49,
      "median_step": 413
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 80,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 32000,
      "unsolved_fraction": 0.49,
      "median_step": 1423
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 113,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 64000,
      "unsolved_fraction": 0.49,
      "median_step": 2249
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 160,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 128000,
      "unsolved_fraction": 0.49,
      "median_step": 6173
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 226,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 256000,
      "unsolved_fraction": 0.49,
      "median_step": 14661
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 320,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 512000,
      "unsolved_fraction": 0.49,
      "median_step": 35410
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 453,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 1024000,
      "unsolved_fraction": 0.49,
      "median_step": 150111
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 640,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 2048000,
      "unsolved_fraction": 0.49,
      "median_step": 418097
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 905,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 4096000,
      "unsolved_fraction": 0.49,
      "median_step": 837630
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 1280,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 8192000,
      "unsolved_fraction": 0.49,
      "median_step": 2123430
    },
    {
      "design_id": 0,
      "batch": 100,
      "N": 1810,
      "ratio": 4.3,
      "run_till_median": true,
      "max_steps": 10000000,
      "unsolved_fraction": 0.49,
      "median_step": 6369516
    }
  ],
  "summary": {
    "max_N": 1810,
    "num_experiments": 16,
    "min_unsolved": 0.49
  }
}

==> anc/data/figuredata/figure_data/fresh_measurements.json <==
[
  {
    "solver": "design340",
    "N": 1280,
    "source": "benchmarks/curvature/analysis.json:pooled.treatment340.1280",
    "estimate": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 35168,
      "ci95": [
        29947.0,
        40259.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    }
  },
  {
    "solver": "design340",
    "N": 1810,
    "source": "benchmarks/curvature/analysis.json:pooled.treatment340.1810",
    "estimate": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 125346,
      "ci95": [
        106344.0,
        142297.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    }
  },
  {
    "solver": "design340",
    "N": 2560,
    "source": "benchmarks/curvature/analysis.json:pooled.treatment340.2560",
    "estimate": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 300,
      "km_median": 540985,
      "ci95": [
        407368.0,
        764317.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    }
  },
  {
    "solver": "tuned_baseline",
    "N": 1280,
    "source": "benchmarks/curvature/analysis.json:pooled.baseline_tuned.1280",
    "estimate": {
      "n_draws": 5,
      "n_instances": 500,
      "n_events": 297,
      "km_median": 655299,
      "ci95": [
        405008.0,
        1065718.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    }
  },
  {
    "solver": "tuned_baseline",
    "N": 1810,
    "source": "benchmarks/baseline_fidelity/analysis.json:pooled.9001|fx|1810",
    "estimate": {
      "n_draws": 2,
      "n_instances": 200,
      "n_events": 120,
      "km_median": 3096796,
      "ci95": [
        2344154.0,
        3407822.0
      ],
      "boot_unidentified": 0,
      "median_lower_bound_if_unidentified": null
    }
  }
]


==> anc/data/figuredata/figure_data/provenance.json <==
{
  "description": "Source records for both panels of Figure 3. No scientific values are extracted from figure artwork.",
  "sources": [
    {
      "file": "campaign_records.json",
      "source": "database/database.json",
      "source_sha256": "9edf9a7eb12674bef4e9d17267a1dbb68e38266cb11f6639976a0fb48149d3e1",
      "fields": "Each design: design_id, reference_weights, complete experiments array."
    },
    {
      "file": "campaign_records.json",
      "source": "results/objectives_summary.csv",
      "source_sha256": "210c37560b4ec96e9def59a9d317b8523271b52fe49d8825012e8383ea422b06",
      "fields": "design_id and consensus_score; numerical values are unchanged."
    },
    {
      "file": "benchmark_solver_0_schedule_0.json",
      "source": "LLM_automated_discovery_workspace_23_benchmark/results/benchmark_solver_0_schedule_0.json",
      "source_sha256": "773290ece557c0f705a64345eb82ab36a9802173322fe0b325b48fd4ae2e22f5",
      "fields": "Complete file, byte-for-byte copy."
    },
    {
      "file": "fresh_measurements.json",
      "source": "benchmarks/curvature/analysis.json",
      "source_sha256": "6dd4201a3111b5f2881ddef0c62dc7ec7c7de402f0bc8fda7eafe36d3fef2f05",
      "fields": "Complete pooled estimates: treatment340 at N1280,1810,2560; baseline_tuned at N1280."
    },
    {
      "file": "fresh_measurements.json",
      "source": "benchmarks/baseline_fidelity/analysis.json",
      "source_sha256": "a2dc3b4941057352195bc932d72391fa0e59100e96f501178addf7a759085455",
      "fields": "Complete pooled estimate: 9001|fx|1810."
    }
  ],
  "original_plotting_scripts": {
    "plot_scaling.py": "77f67e5c1236093c57bd1ebcef56f4f2a3d03d849ca77b309a1cd7297f9b8700",
    "plot_dag.py": "9957ec1966982d0c546215cdc878a003d1619bf0054768d335b5ae334d2fb5d5"
  },
  "baseline_identity": {
    "solver_sha256": "ad2d77aa66e40aa50b98b90e0bc214d0f7d9f766c3238e038e272dc8105f6cac",
    "note": "The recovered benchmark workspace solver_0.py is byte-identical to the original campaign solver_0.py."
  },
  "selection": {
    "background": "All campaign experiment rows with N and median_step, excluding designs 0 and 340 (4910 rows).",
    "baseline": "All 16 experiments in benchmark_solver_0_schedule_0.json. As in plot_scaling.py, benchmark records replace same-size database baseline records.",
    "design340": "All 16 campaign experiments for design 340 plus three fresh measurements. Repeated sizes N1280 and N1810 remain separate observations.",
    "fresh": "Five existing pooled Kaplan-Meier estimates with 95% batch-bootstrap intervals; fixed long-memory cap 10^6.",
    "genealogy": "All 414 designs and 1082 weighted parent references; node area follows the original inverse raw-consensus-score mapping."
  },
  "fits": {
    "method": "Unweighted ordinary least squares of log median steps on log N, recomputed from the stored measurements.",
    "baseline": "All 16 original baseline points; reference line and one-standard-error regression band over N10\u20131810.",
    "design340": "All 19 original and fresh points; reference line over N10\u20132560; no fit band. Error bars appear only on fresh measurements."
  },
  "layout": "Genealogy layout is recomputed from parent references using Graphviz dot; arrangement may vary across Graphviz versions. No positions are extracted from artwork.",
  "supplement": "The full campaign database and scores are in data/campaign; fresh per-instance records and analysis are in data/benchmarks. The recovered baseline benchmark is also stored in data/campaign/results.",
  "files": {
    "benchmark_solver_0_schedule_0.json": "773290ece557c0f705a64345eb82ab36a9802173322fe0b325b48fd4ae2e22f5",
    "campaign_records.json": "e32b5410863074b7059e810cba83688517bd88df0b1e5c027ec6f8ae9a447047",
    "fresh_measurements.json": "1bf43d79fe8c3244832c3bc11dde46b587d9ddf0fdfd7992ca5f0ca77a7c971f"
  }
}


==> anc/data/figuredata/plot_genealogy.py <==
"""Draw Fig. 3a from recorded parent references and raw consensus scores.

Adapted from scripts/plot_dag.py. Graphviz ``dot`` recomputes the vertical DAG
layout; exact positions may vary with the Graphviz version. No coordinates or
experimental measurements are recovered from previous artwork.

Runtime dependencies: NumPy, Matplotlib, and the Graphviz ``dot`` executable.
"""
from collections import defaultdict
import io
import json
from pathlib import Path
import subprocess

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import Normalize
from matplotlib.patches import FancyArrowPatch


def graphviz_positions(records, dot='dot'):
    """Recompute dot/TB positions with the original script's layout options."""
    designs = records['designs']
    node_ids = [int(d['design_id']) for d in designs]
    if len(node_ids) != len(set(node_ids)):
        raise ValueError('Duplicate design ID in genealogy records.')
    node_set = set(node_ids)
    outgoing = defaultdict(list)
    incoming = defaultdict(list)
    for design in designs:
        child = int(design['design_id'])
        for reference in design.get('reference_weights', []):
            parent = int(reference['design_id'])
            weight = float(reference['weight'])
            if parent not in node_set:
                raise ValueError(f'Missing parent design {parent}.')
            outgoing[parent].append((child, weight))
            incoming[child].append(parent)
    # NetworkX's original iteration visits nodes, then their outgoing edges.
    edges = [(parent, child, weight) for parent in node_ids
             for child, weight in outgoing[parent]]
    source = ['strict digraph genealogy {',
              'graph [rankdir=TB, ranksep=0.5, nodesep=0.3];']
    source.extend(f'"{node}";' for node in node_ids)
    source.extend(f'"{parent}" -> "{child}" [weight="{weight}"];'
                  for parent, child, weight in edges)
    source.append('}')
    try:
        result = subprocess.run([dot, '-Tplain'], input='\n'.join(source),
                                text=True, capture_output=True, check=True)
    except FileNotFoundError as exc:
        raise RuntimeError('Graphviz dot is required to regenerate Fig. 3a.') from exc
    positions = {}
    for line in result.stdout.splitlines():
        fields = line.split()
        if fields and fields[0] == 'node':
            positions[int(fields[1].strip('"'))] = (float(fields[2]), float(fields[3]))
    if set(positions) != node_set:
        raise ValueError('Graphviz did not return exactly the recorded nodes.')
    return node_ids, edges, incoming, positions


def draw_genealogy(fig, records, panel=(0.0, 0.0, 1.0, 1.0), dot='dot'):
    """Draw the genealogy in a figure-relative rectangular panel; return axes.

    A standalone 400 by 360 point figure has panel=(0,0,1,1). For an
    864 by 360 point combined figure use panel=(0,0,400/864,1).
    """
    node_ids, edges, incoming, positions = graphviz_positions(records, dot)
    scores = {int(k): float(v) for k, v in records['consensus_scores'].items()}
    if set(scores) != set(node_ids):
        raise ValueError('Every recorded node must have its raw consensus score.')
    x0, y0, width, height = panel
    ax = fig.add_axes([x0 + .065*width, y0 + .015*height, .71*width, .96*height])
    # Original plot areas were scaled down when the panel was placed in the
    # manuscript; scale paths and markers consistently to the 400x360pt panel.
    scale = fig.get_figheight()*72*height / 705.813
    base_size = 800 - len(node_ids) if len(node_ids) > 200 else 800
    inverse = 1 / np.maximum(np.array([scores[n] for n in node_ids]), .01)
    fraction = (inverse-inverse.min())/max(float(inverse.max()-inverse.min()), 1e-9)
    sizes = max(80, base_size) * (.15 + 4.85*fraction) * scale**2
    for parent, child, weight in edges:
        parents = incoming[child]
        radius = .15*(parents.index(parent)-(len(parents)-1)/2) if len(parents)>1 else 0
        ax.add_patch(FancyArrowPatch(
            positions[parent], positions[child], arrowstyle='-|>',
            connectionstyle=f'arc3,rad={radius}',
            linewidth=(.5+2.5*weight)*scale, alpha=.3+.5*weight,
            color='#505050', mutation_scale=12*scale,
            shrinkA=2*scale, shrinkB=2*scale, zorder=1))
    xy=np.array([positions[n] for n in node_ids])
    collection = ax.scatter(xy[:,0], xy[:,1], c=node_ids, cmap='viridis',
                            norm=Normalize(min(node_ids),max(node_ids)),
                            s=sizes, marker='o', edgecolors='white',
                            linewidths=.8*scale, zorder=2)
    ax.margins(.055)
    ax.axis('off')
    cax=fig.add_axes([x0+.84*width,y0+.12*height,.028*width,.76*height])
    cbar=fig.colorbar(collection,cax=cax)
    cbar.set_label('Design ID', fontsize=17)
    cbar.ax.tick_params(labelsize=14,width=.6,length=3)
    cbar.outline.set_linewidth(.6)
    # The original composite used a manual callout; anchor it to the new layout.
    if 340 in positions:
        ax.annotate('Best (design 340)', xy=positions[340], xycoords='data',
                    xytext=(.56,.035), textcoords='axes fraction',
                    fontsize=14, ha='center', va='bottom',
                    arrowprops={'arrowstyle':'->','color':'black','lw':1.0},
                    zorder=4)
    fig.text(x0+.035*width,y0+.925*height,'a',fontsize=28,fontweight='bold')
    return ax


def render_genealogy(records, output=None):
    """Return a standalone vector PDF panel, optionally writing it to disk."""
    fig=plt.figure(figsize=(400/72,360/72))
    draw_genealogy(fig,records)
    buffer=io.BytesIO()
    fig.savefig(buffer,format='pdf',metadata={'Author':'Anonymous',
                'Title':'Design genealogy','Creator':'Recorded genealogy and Graphviz',
                'CreationDate':None,'ModDate':None})
    if output:
        Path(output).write_bytes(buffer.getvalue())
        fig.savefig(Path(output).with_suffix('.png'),dpi=150)
    plt.close(fig)
    return buffer.getvalue()


if __name__=='__main__':
    import argparse
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('data',type=Path)
    parser.add_argument('output',type=Path)
    args=parser.parse_args()
    render_genealogy(json.loads(args.data.read_text()),args.output)


==> anc/data/figuredata/restore_design_figure.py <==
"""Regenerate both panels of Figure 3 from stored experiment and genealogy records.

Run: python scripts/restore_design_figure.py
Dependencies: numpy, matplotlib, and the Graphviz `dot` executable.
No solver experiments, LLM calls, original figure assets, or network access.

The baseline uses its original 16-record benchmark. Design 340 uses all 16
campaign records and three fresh medians in one unweighted log-log fit;
repeated sizes remain separate observations. Only fresh measurements have
error bars (95% batch-bootstrap intervals). See figure_data/provenance.json.
"""
from pathlib import Path
import argparse
import json

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

SCRIPT = Path(__file__).resolve().parent


def load_data(directory):
    return {
        'campaign': json.loads((directory / 'campaign_records.json').read_text()),
        'baseline': json.loads((directory / 'benchmark_solver_0_schedule_0.json').read_text()),
        'fresh': json.loads((directory / 'fresh_measurements.json').read_text()),
    }


def historical_points(experiments):
    return np.array([[row['N'], row['median_step']] for row in experiments
                     if 'N' in row and 'median_step' in row], dtype=float)


def power_law_fit(points):
    """Original plot_scaling.py regression and covariance calculation."""
    if not np.all(np.isfinite(points)) or np.any(points <= 0):
        raise ValueError('Power-law fits require finite positive measurements.')
    coefficients, covariance = np.polyfit(np.log(points[:, 0]),
                                         np.log(points[:, 1]), 1, cov=True)
    exponent, intercept = coefficients
    return float(np.exp(intercept)), float(exponent), covariance


def scaling_series(data):
    designs = data['campaign']['designs']
    baseline = historical_points(data['baseline']['experiments'])
    original340 = historical_points(next(d for d in designs if d['design_id'] == 340)['experiments'])
    fresh340 = np.array([[row['N'], row['estimate']['km_median']]
                         for row in data['fresh'] if row['solver'] == 'design340'], dtype=float)
    background = np.array([[d['design_id'], row['N'], row['median_step']]
                           for d in designs if d['design_id'] not in (0, 340)
                           for row in d['experiments']
                           if 'N' in row and 'median_step' in row], dtype=float)
    return baseline, original340, np.vstack([original340, fresh340]), background


def draw_scaling(fig, data):
    # Keep the approved right-panel geometry on the 864 x 360 point canvas.
    ax = fig.add_axes([(400 + 464 * .20) / 864, .18, 464 * .775 / 864, .775])
    baseline, original340, combined340, background = scaling_series(data)
    ax.scatter(background[:, 1], background[:, 2], c=background[:, 0],
               cmap='viridis', vmin=0, vmax=413, s=8, alpha=.48,
               linewidths=0, rasterized=True, zorder=1)
    colors = {'baseline': '#666666', 'design340': '#E64B35'}
    fits = {}
    for name, marker, points, fit_points in [
            ('baseline', 'o', baseline, baseline),
            ('design340', 'D', original340, combined340)]:
        coefficient, exponent, covariance = power_law_fit(fit_points)
        xs = np.geomspace(fit_points[:, 0].min(), fit_points[:, 0].max(), 200)
        log_x = np.log(xs)
        log_y = np.log(coefficient) + exponent * log_x
        if name == 'baseline':
            variance = (covariance[1, 1] + 2 * covariance[0, 1] * log_x
                        + covariance[0, 0] * log_x**2)
            sigma = np.sqrt(np.maximum(variance, 0))
            ax.fill_between(xs, np.exp(log_y - sigma), np.exp(log_y + sigma),
                            color=colors[name], alpha=.14, lw=0, zorder=1.4)
        ax.plot(xs, np.exp(log_y), color=colors[name],
                ls='--' if name == 'baseline' else '-', lw=1.6, zorder=2)
        ax.scatter(points[:, 0], points[:, 1], s=32 if marker == 'o' else 43,
                   marker=marker, facecolor=colors[name], edgecolor='white', lw=.6, zorder=3)
        fits[name] = {'coefficient': coefficient, 'exponent': exponent,
                      'n_points': len(fit_points),
                      'range_N': [float(fit_points[:, 0].min()), float(fit_points[:, 0].max())]}
    for name, color, marker in [('tuned_baseline', '#111111', 's'),
                                 ('design340', colors['design340'], 'D')]:
        rows = [row for row in data['fresh'] if row['solver'] == name]
        xs = np.array([row['N'] for row in rows])
        ys = np.array([row['estimate']['km_median'] for row in rows])
        lo = np.array([row['estimate']['ci95'][0] for row in rows])
        hi = np.array([row['estimate']['ci95'][1] for row in rows])
        ax.errorbar(xs, ys, yerr=[ys - lo, hi - ys], fmt=marker,
                    ms=8.5 if name == 'tuned_baseline' else np.sqrt(43),
                    mec='white', mew=.65, mfc=color, ecolor=color,
                    elinewidth=1.6, capsize=3.3, zorder=5)
    handles = [
        Line2D([], [], marker='o', mfc=colors['baseline'], mec='white',
               color=colors['baseline'], ls='--', lw=1.3, ms=6),
        Line2D([], [], marker='s', mfc='#111111', mec='white', color='#111111', ls='none', ms=8),
        Line2D([], [], marker='D', mfc=colors['design340'], mec='white',
               color=colors['design340'], ls='-', lw=1.3, ms=6),
    ]
    labels = [rf'Baseline ($N^{{{fits["baseline"]["exponent"]:.2f}}}$)',
              'Tuned baseline', rf'Design 340 ($N^{{{fits["design340"]["exponent"]:.2f}}}$)']
    ax.legend(handles, labels, loc='upper left', frameon=True, facecolor='white',
              edgecolor='none', framealpha=.96, fontsize=10.6, handlelength=2,
              handletextpad=.6, labelspacing=.55, borderpad=.6)
    ax.set(xscale='log', yscale='log', xlim=(7.7, 3400), ylim=(4, 1.4e7),
           xlabel=r'Problem Size $N$', ylabel='Median Steps')
    ax.set_xticks([10, 100, 1000])
    ax.set_yticks([10, 100, 1000, 10000, 100000, 1000000, 10000000])
    fig.text((400 + 464 * .027) / 864, .925, 'b', fontsize=28, fontweight='bold')
    return {'fits': fits, 'background_points': len(background),
            'fresh_points_with_error_bars': len(data['fresh'])}


def main():
    from plot_genealogy import draw_genealogy
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data-dir', type=Path, default=SCRIPT / 'figure_data')
    parser.add_argument('--output', type=Path, default=SCRIPT.parent / 'figures/design_analysis.pdf')
    parser.add_argument('--summary', type=Path, help='Optional JSON record of regenerated counts and fits.')
    args = parser.parse_args()
    data = load_data(args.data_dir)
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 13,
                         'axes.labelsize': 21, 'xtick.labelsize': 15, 'ytick.labelsize': 15,
                         'pdf.fonttype': 42, 'ps.fonttype': 42, 'axes.linewidth': .9})
    fig = plt.figure(figsize=(12, 5))
    draw_genealogy(fig, data['campaign'], panel=(0, 0, 400/864, 1))
    summary = draw_scaling(fig, data)
    designs = data['campaign']['designs']
    summary['genealogy'] = {'nodes': len(designs),
                            'weighted_edges': sum(len(d['reference_weights']) for d in designs)}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output, format='pdf', metadata={
        'Author': 'Anonymous', 'Title': 'Algorithm discovery: genealogy and performance',
        'Creator': 'Reproducible figure script', 'CreationDate': None, 'ModDate': None})
    plt.close(fig)
    if args.summary:
        args.summary.parent.mkdir(parents=True, exist_ok=True)
        args.summary.write_text(json.dumps(summary, indent=2) + '\n')
    print(f'Wrote {args.output}')
    print(json.dumps(summary, indent=2))


if __name__ == '__main__':
    main()


==> anc/data/objective_controls/arms/naive_320/objective_baseline.py <==
def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: fraction of instances left unsolved at the benchmark
    size N=320.

    Args:
        experiment_results: List of experiment dicts with 'N' and
            'unsolved_fraction' keys

    Returns:
        float: unsolved fraction at N=320, or 1.0 if N=320 has not been
            attempted yet (lower is better)
    """
    if not experiment_results:
        return 1000.0

    at_320 = [r["unsolved_fraction"] for r in experiment_results if r["N"] == 320]
    if not at_320:
        return 1.0
    return float(min(at_320))


==> anc/data/objective_controls/arms/naive_320/objective_baseline_description.txt <==
Fraction of instances left unsolved at the benchmark size N=320 (1.0 if N=320 has not been attempted yet); lower is better


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/__init__.py <==
"""Domain knowledge package for problem-specific configurations."""


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/dataset.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Jan  3 16:07:55 2022

Anonymous research artifact
"""

import os
import numpy as np
import torch

class SAT_dataset():
    def __init__(self, batch, n, r=4.3, p0=0.08):
        self.batch = batch
        self.n = n
        self.r = r
        self.p0 = p0
        
    @torch.no_grad()
    def generate_instances(self, output_to_file=False, folder=None):
        batch = self.batch
        n = self.n
        r = self.r
        p0 = self.p0
        n_clause = int(n*r)
        planted_solution = 2*torch.randint(0, 2, [batch, n]) - 1

        # Generate a little bit more clauses than needed
        # Extra ~ mean + 10*std
        n_generation = int(n_clause + 3 * r + 10 * np.sqrt(3 * r))
        while True:
            clause_idx = torch.randint(0, n, (batch * n_generation, 3))
            is_equal = (clause_idx[:, 0] == clause_idx[:, 1]) | \
                       (clause_idx[:, 0] == clause_idx[:, 2]) | \
                       (clause_idx[:, 1] == clause_idx[:, 2])
            # print(f'is_equal: {is_equal.sum()}  mean: {batch*3*r}  std: {batch*np.sqrt(3*r)}')
            clause_idx = clause_idx[~is_equal]
            if clause_idx.shape[0] >= batch * n_clause:
                break
            else:
                print('Not enough clauses generated, retrying...')
        clause_idx = clause_idx[:batch*n_clause, :].reshape(batch, n_clause, 3)

        planted_flip = torch.gather(planted_solution, 1, clause_idx.reshape(batch, n_clause*3))\
                            .reshape(batch, n_clause, 3)
        # the probability that some variable does not show up in any of the clauses
        # is roughly 1 - (1-e^(-3r))^n, practically negligible when n is not too large
        # ignore the check of whether all variables at least show up once
        
        clause_sign = torch.ones(batch, n_clause, 3)
        flip_prob = torch.tensor([p0, (1-4*p0)/2, (1+2*p0)/2]).expand(batch*n_clause, 3)
        flip_choice = torch.multinomial(flip_prob, 1, replacement=False).reshape(batch, n_clause)
        mask_1 = flip_choice==1
        mask_2 = flip_choice==2
        n1 = mask_1.sum()
        n2 = mask_2.sum()
        flip_idx_1 = torch.multinomial(torch.ones(n1, 3), 1, replacement=False)
        flip_idx_2 = torch.multinomial(torch.ones(n2, 3), 2, replacement=False)
        
        temp_1 = clause_sign[mask_1].clone()
        temp_2 = clause_sign[mask_2].clone()
        temp_1[torch.arange(n1).reshape(n1, 1), flip_idx_1] *= -1
        temp_2[torch.arange(n2).reshape(n2, 1), flip_idx_2] *= -1

        clause_sign[mask_1] = temp_1
        clause_sign[mask_2] = temp_2
        clause_sign *= planted_flip
        
        if output_to_file:
            if folder==None:
                folder = './'
            folder = folder + 'p0_{:03d}/ratio_{}_{}/var_{}/instances/'\
                                .format(int(p0*1000), int(r), round(100*(r-int(r))), n)
            try:
                os.makedirs(folder)
            except:
                pass
            clauses = ((clause_idx+1) * clause_sign).to(torch.int64)
            for i in range(batch):
                name = 'transformed_barthel_n_{}_r_{:4.3f}_p0_{:4.3f}_instance_{:03d}.cnf'\
                        .format(n, r, p0, i+1)
                with open(folder + name, 'w') as f:
                    # f.write('c ' + str((torch.arange(1, n+1)*planted_solution[i])\
                    #                    .detach().cpu().numpy()) + ' \n')
                    f.write('c r={:4.3f} p0={:4.3f}\n'.format(r, p0))
                    f.write('p cnf {} {}\n'.format(n, n_clause))
                    for j in range(n_clause):
                        f.write('{} {} {} 0\n'\
                        .format(clauses[i, j, 0], clauses[i, j, 1], clauses[i, j, 2]))
            
        
        return clause_idx, clause_sign

    @torch.no_grad()
    def import_data(self):
        n_var = self.n
        r = self.r
        n_clause = int(n_var * r)
        file_loc = f'/data/p0_080_Drive/ratio_{int(r)}_{round(100*(r-int(r)))}/var_{n_var}/instances/'
        for root, dirs, files in os.walk(file_loc):
            n_instance = self.batch 
            clauses = torch.zeros((n_instance, n_clause, 3), dtype=torch.int64)
            
            i = 0
            for file in files:
                if not file.endswith('.cnf'):
                    continue
                file_name_load = os.path.join(root, file)
                fileID = open(file_name_load)
                lines = fileID.readlines()
                lines = lines[3:]
                assert(len(lines) == n_clause)
                
                temp = []
                for line in lines:
                    temp.append(list(map(int, line.split(' ')[0:3])))
                clauses[i] = torch.tensor(temp, dtype=torch.int64)
                if i >= n_instance-1:
                    break
                i += 1

        mn = 2 * (clauses > 0).to(torch.float32) - 1 # +-1, whether negated
        mi = torch.abs(clauses) - 1 # converting from matlab coor(1 to n_var) to python(0 to n_var-1), mi
        assert(torch.max(mi) == n_var-1)
        return mi, mn 

if __name__ == '__main__':
    ns = [100, 200, 400, 800, 1600, 3200, 6400, 12800]
    for n in ns:
        print(f'Generating instances with {n} variables...')
        dataset = SAT_dataset(100, n, 7.0, 0.08)
        dataset.generate_instances(True)
    



==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/experiment.py <==
import os, sys

def experiment(**kwargs):
    design_id = kwargs.get('design_id', None)
    batch = kwargs.get('batch', 100)
    N = kwargs.get('N', 10)
    ratio = kwargs.get('ratio', 4.3)
    run_till_median = kwargs.get('run_till_median', True)
    max_steps = kwargs.get('max_steps', 50)
    
    if design_id is not None:
        os.environ['SOLVER_ID'] = str(design_id)

        # Force reload of sat_solver to pick up new solver components
        # Remove cached solver modules (both old package-style and new direct-loaded)
        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]
        for mod in modules_to_remove:
            del sys.modules[mod]

    # Import after setting environment variable so sat_solver picks up correct components
    from domain_knowledge.sat_solver import run_solver

    unsolved_fraction, median_step = run_solver(
        batch=batch,
        N=N,
        ratio=ratio,
        run_till_median=run_till_median,
        max_steps=max_steps,
        verbose=True,
        log_interval=max(100, max_steps // 10),
        hp=None
    )

    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}



==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/experiment_schema.py <==
"""Fixed experiment result schema for multi-fidelity optimization.

All schedules MUST return experiment dicts conforming to this schema.
This ensures consistent data contracts between schedules and objectives.
"""

from typing import Dict, List, Tuple, Any

# Required fields that all experiment results must contain
REQUIRED_FIELDS = ["N", "batch", "median_step", "unsolved_fraction", "max_steps"]

# Optional fields that may be present
OPTIONAL_FIELDS = ["mean_step", "std_step", "ratio"]


def validate_experiment_result(result: Dict[str, Any]) -> Tuple[bool, str]:
    """Validate that a single experiment result has all required fields.

    Args:
        result: A single experiment result dict

    Returns:
        (is_valid, error_message) tuple
    """
    if not isinstance(result, dict):
        return False, f"Result must be a dict, got {type(result).__name__}"

    missing = [field for field in REQUIRED_FIELDS if field not in result]
    if missing:
        return False, f"Missing required fields: {missing}"

    return True, ""


def validate_experiment_results(results: List[Dict[str, Any]]) -> Tuple[bool, str]:
    """Validate a list of experiment results.

    Args:
        results: List of experiment result dicts

    Returns:
        (is_valid, error_message) tuple
    """
    if not isinstance(results, list):
        return False, f"Results must be a list, got {type(results).__name__}"

    if len(results) == 0:
        return False, "Results list is empty"

    for i, result in enumerate(results):
        is_valid, msg = validate_experiment_result(result)
        if not is_valid:
            return False, f"Result {i}: {msg}"

    return True, ""


def get_mock_experiment_data() -> List[Dict[str, Any]]:
    """Get mock experiment data for sandbox validation.

    Returns:
        List of mock experiment results conforming to the schema
    """
    return [
        {
            "N": 10,
            "batch": 100,
            "median_step": 25,
            "unsolved_fraction": 0.0,
            "max_steps": 50,
        },
        {
            "N": 20,
            "batch": 100,
            "median_step": 40,
            "unsolved_fraction": 0.05,
            "max_steps": 100,
        },
        {
            "N": 40,
            "batch": 100,
            "median_step": 75,
            "unsolved_fraction": 0.1,
            "max_steps": 200,
        },
    ]


__all__ = [
    "REQUIRED_FIELDS",
    "OPTIONAL_FIELDS",
    "validate_experiment_result",
    "validate_experiment_results",
    "get_mock_experiment_data",
]


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/metric.py <==
import os, argparse, json, time
import numpy as np
from pathlib import Path


results_dir = Path.cwd() / "experiment_log"
os.makedirs(results_dir, exist_ok=True)


def metric(experiment_id=0, hp=None, solver_id=None):
    # Set SOLVER_ID environment variable if provided
    # This allows sat_solver.py to import from the correct solver module
    if solver_id is not None:
        os.environ['SOLVER_ID'] = str(solver_id)

        # Force reload of sat_solver to pick up new solver components
        import sys
        import importlib

        # Remove cached solver modules (both old package-style and new direct-loaded)
        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]
        for mod in modules_to_remove:
            del sys.modules[mod]

    # Import after setting environment variable so sat_solver picks up correct components
    # Try relative import first (when used as module), fall back to absolute (when run directly)
    try:
        from .sat_solver import run_solver
    except ImportError:
        from sat_solver import run_solver

    # New scaling scheme:
    # N doubles each iteration: 10, 20, 40, 80, 160, 320, ...
    # max_steps: 50, 200, 800, 3200, 10000, 10000, ... (4x each time, capped at 10000)
    # Run each experiment until median is found or max_steps is reached
    # metric = projected max solved N (same definition as before)

    batch = 100
    ratio = 4.3

    Ns = []
    medians = []
    max_solved_N = 0

    # Initial values
    N = 10
    max_steps = 50

    # Store first run results for logging
    unsolved_fraction_0 = None
    median_step_0 = None

    # Run scaling experiments with doubling N and 4x max_steps
    while True:
        unsolved_fraction, median_step = run_solver(
            batch=batch,
            N=N,
            ratio=ratio,
            run_till_median=True,  # Always run until median or max_steps
            max_steps=max_steps,
            verbose=True,
            log_interval=max(100, max_steps // 10),  # Log ~10 times per run
            hp=hp
        )

        Ns.append(N)

        # Store first run results
        if unsolved_fraction_0 is None:
            unsolved_fraction_0 = unsolved_fraction
            median_step_0 = median_step

        if unsolved_fraction < 0.5:
            # Found median solution
            print(f"N={N}  Median steps to solve: {median_step}")
            max_solved_N = N
            medians.append(median_step)

            # Double N and increase max_steps by 4x (capped at 10000)
            N = N * 2
            max_steps = min(max_steps * 4, 10000)
        else:
            # Reached max_steps without finding median
            projected_median = int(max_steps * 0.5 / (1.0 - unsolved_fraction))
            medians.append(projected_median)
            print(f"N={N}  Reached maximum steps ({max_steps}) without finding a median solution. "
                  f"Projected median step: {projected_median}.")
            break

    # Compute power law statistics if we have multiple data points
    if len(Ns) > 1:
        slope = np.polyfit(np.log10(np.array(Ns)), np.log10(np.array(medians)), 1)[0]
        concavity = np.polyfit(np.log10(np.array(Ns)), np.log10(np.array(medians)), 2)[0]

        print(f"Power law exponent (lower is better): {slope:.2f}, "
              f"Concavity in log-log space (lower is better): {concavity:.2f}")
    else:
        slope = None
        concavity = None

    # Project maximum solved N using same formula as before
    projected_max_solved_N = np.round(max_solved_N + (1.0 - unsolved_fraction) / 0.5 * (N - max_solved_N))

    # Save results
    result_path = results_dir / f"experiment_results_{experiment_id}.json"
    with result_path.open("w", encoding="utf-8") as f:
        json.dump({
            "batch": batch,
            "ratio": ratio,
            "unsolved_fraction": unsolved_fraction_0,
            "median_step": median_step_0,
            "Ns": Ns,
            "medians": medians,
            "slope": slope,
            "concavity": concavity,
            "metric": projected_max_solved_N
        }, f, indent=2, ensure_ascii=False)

    # Clean up environment variable
    if solver_id is not None:
        os.environ.pop('SOLVER_ID', None)

    return projected_max_solved_N


if __name__ == "__main__":
    t0 = time.time()
    p = argparse.ArgumentParser()
    p.add_argument("--index", type=int, default=0, help="Index for the run (for logging purposes)")
    args = p.parse_args()
    metric_value = metric(experiment_id=args.index)


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/objective_baseline.py <==
import numpy as np


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: average log10(median steps to solve) across all
    experiments.

    Args:
        experiment_results: List of experiment dicts with 'median_step' key

    Returns:
        float: mean over experiments of log10(median_step) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    logs = [np.log10(max(r["median_step"], 1)) for r in experiment_results]
    return float(np.mean(logs))


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/objective_baseline_description.txt <==
Average log10(median steps to solve) across all experiments; lower is better


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/problem_config.json <==
{
  "problem_name": "3SAT_DMM",
  "problem_description": "Digital MemComputing Machine for 3-SAT problem solving",

  "solver_components": [
    {
      "name": "VARIABLES_SPEC",
      "type": "dict",
      "description": "Variable specification dictionary",
      "required": true
    },
    {
      "name": "HYPER_SPACE",
      "type": "dict",
      "description": "Hyperparameter search space",
      "required": true
    },
    {
      "name": "_grad_single",
      "type": "function",
      "description": "Gradient computation function",
      "required": true
    }
  ],

  "required_imports": [
    "torch"
  ],

  "metric_entry_point": "metric.metric",

  "tunable_component_name": "HYPER_SPACE",

  "baseline_filename": "solver_baseline.py",

  "framework_module": "sat_solver"
}


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/research_goal.txt <==
Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. 
Prioritize robust scaling, with focus on large-N behaviors. 
Aim for polynomial step vs. N scaling, ideally sub-quadratic.
Common pitfall: polynomial at small N, exponentially diverging at large N. 


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/sat_solver.py <==
# base_sat_solver.py
# ------------------------------------------------------------
# Generic, vmap-based Digital MemComputing solver that works
# ------------------------------------------------------------
import os, json
import importlib.util
import sys
import types, torch, torch.nn as nn
from torch.func import vmap

# Handle both module import and direct execution
try:
    from .dataset import SAT_dataset
except ImportError:
    from dataset import SAT_dataset

# Dynamic import of solver components based on SOLVER_ID environment variable
_solver_id = os.environ.get('SOLVER_ID', None)
if _solver_id is not None:
    # Import from experiment-specific solver using direct file loading
    # This supports workspace-specific solver directories
    import workspace_config
    _solvers_dir = workspace_config.get_solvers_dir()
    _solver_path = _solvers_dir / f"solver_{_solver_id}.py"
    _spec = importlib.util.spec_from_file_location(f"_solver_{_solver_id}", _solver_path)
    _solver_module = importlib.util.module_from_spec(_spec)
    sys.modules[f"_solver_{_solver_id}"] = _solver_module
    _spec.loader.exec_module(_solver_module)
    VARIABLES_SPEC = _solver_module.VARIABLES_SPEC
    HYPER_SPACE = _solver_module.HYPER_SPACE
    _grad_single = _solver_module._grad_single
else:
    # Import from baseline solver
    try:
        from .solver_baseline import VARIABLES_SPEC, HYPER_SPACE, _grad_single
    except ImportError:
        from solver_baseline import VARIABLES_SPEC, HYPER_SPACE, _grad_single

torch.set_default_tensor_type(torch.cuda.FloatTensor if torch.cuda.is_available() else torch.FloatTensor)


def _solved_single(v, idx, sgn):
    """Boolean: all clauses satisfied for ONE instance."""
    v_lit = v[idx] * sgn
    C     = 0.5 * (1.0 - v_lit.max(dim=-1).values)
    return (C < 0.5).all()


# ============================================================#
# 4.  Generic SATSolver                                       #
# ============================================================#
class SATSolver(nn.Module):
    """
    Digital MemComputing machine for batched 3-SAT, parameterised by

    * `variables_spec` – dict(name -> {init, shape})
    * `bounds_spec`    – dict(name -> (low, high))
    * `hyper_params`   – **plain dict** of scalars
    """

    def __init__(self,
                 sat_instance: dict,
                 variables_spec: dict,
                 bounds_spec: dict,
                 hyper_params: dict):
        super().__init__()

        # ---------- problem tensors (no grad) -------------------------------
        self.idx = sat_instance["clause_idx"]          # (B,M,3)
        self.sgn = sat_instance["clause_sign"]         # (B,M,3)
        self.batch, self.M, _ = self.idx.shape
        self.N = variables_spec["v"]["shape"][-1]      # last dim of v

        # ---------- learnable variables -------------------------------------
        self.vars = nn.ParameterDict()
        for name, cfg in variables_spec.items():
            tensor = cfg["init"](cfg["shape"])
            self.vars[name] = nn.Parameter(tensor)

        self.bounds = bounds_spec
        self.var_names = tuple(variables_spec.keys())

        # ---------- hyper-params as namespace -------------------------------
        hp = types.SimpleNamespace(**hyper_params)
        self.hp = hp

        # ---------- build vmapped wrappers AUTOMATICALLY --------------------
        # We vectorize over the leading batch dimension for:
        #   - self.vars: a dict of (B, ...) tensors  (use in_dims dict of zeros)
        #   - self.idx:  (B, M, 3)   -> in_dims = 0
        #   - self.sgn:  (B, M, 3)   -> in_dims = 0
        in_dims_vars = {k: 0 for k in self.var_names}   # pytree spec for dict
        self._grad_batched = vmap(
            lambda vardict, idx, sgn: _grad_single(vardict, idx, sgn, hp),
            in_dims=(in_dims_vars, 0, 0),
            randomness="different"
        )

        self._check_batched = vmap(
            _solved_single, in_dims=(0, 0, 0)
        )

        # ---------- optimiser ----------------------------------------------
        lr = hyper_params.get("lr", 1e-2)
        self.opt = torch.optim.SGD(self.parameters(), lr=lr)

    def _vars_pytree(self):
        # Convert ParameterDict -> plain dict[TENSOR] for functorch
        return {k: self.vars[k] for k in self.var_names}

    # ---------------------------------------------------------------- grad --
    # compute grads via vmapped _grad_single → dict of grads.
    @torch.no_grad()
    def _calc_grads(self):
        grads = self._grad_batched(self._vars_pytree(), self.idx, self.sgn)  # dict of (B, ...) grads
        for name in self.var_names:
            self.vars[name].grad = grads[name]

    # ----------------------------------------------------------- is_solved --
    @torch.no_grad()
    def _is_solved(self):
        v = self.vars["v"]
        return self._check_batched(v, self.idx, self.sgn)

    # ---------------------------------------------------------------- solve --
    @torch.no_grad()
    def solve(self, max_steps=1000, run_till_median=False, verbose=False, log_interval=100):
        """
        Euler integrate for max_steps.
        Returns the fraction of unsolved instances (lower is better).
        """
        median_step = max_steps
        median_flag = False
        for step in range(1, max_steps + 1):
            self.opt.zero_grad()
            self._calc_grads()
            self.opt.step()

            for name, (lo, hi) in self.bounds.items():
                self.vars[name].data.clamp_(lo, hi)

            solved = self._is_solved().sum().item()
            if not median_flag and solved > self.batch // 2:
                median_step = step
                median_flag = True
                if run_till_median:
                    if verbose:
                        print(f"N={self.N}  Step {step}  Solved {solved}/{self.batch} (median reached)")
                    return 1 - solved / self.batch, median_step
            if verbose and (step % log_interval == 0):
                print(f"N={self.N}  Step {step}  Solved {solved}/{self.batch}")
        
        solved = self._is_solved().sum().item()
        if not median_flag:
            # Project median step using current solved count
            median_step = int(max_steps * (self.batch / 2 + 0.5) / (solved + 0.5))
            
        return 1 - solved / self.batch, median_step


# ============================================================#
# 5.  Simple factory for the tuner                            #
# ============================================================#
def make_solver(sat_instance, variables_spec, bounds_spec, hyper_params):
    return SATSolver(
        sat_instance   = sat_instance,
        variables_spec = variables_spec,
        bounds_spec    = bounds_spec,
        hyper_params   = hyper_params
    )


def _materialise_shapes(spec: dict, B, N, M):
    """Return copy with 'shape' resolved to actual tuples."""
    out = {}
    lookup = {"B": B, "N": N, "M": M}
    for name, cfg in spec.items():
        shape = tuple(lookup.get(s, s) for s in cfg["shape"])
        out[name] = dict(cfg)       # shallow copy
        out[name]["shape"] = shape
    return out


def run_solver(batch, N, ratio, run_till_median=False, max_steps=1000, verbose=False, log_interval=100, hp=None):
    M = int(ratio * N)
    var_spec = _materialise_shapes(VARIABLES_SPEC, batch, N, M)
    if hp is None:
        if os.path.exists("best_params.json"):
            hp = json.load(open("best_params.json"))["params"]
            print(f"Using hyper-parameters from 'best_params.json': {hp}")
        else:
            hp = {n: c["default"] for n, c in HYPER_SPACE.items()}
            print(f"Using default hyper-parameters: {hp}")
    bounds = {k: v["bounds"] for k,v in var_spec.items()}
    dataset = SAT_dataset(batch, N, ratio)
    CLAUSE_IDX, CLAUSE_SGN = dataset.generate_instances()
    sat_instance = {"clause_idx": CLAUSE_IDX, "clause_sign": CLAUSE_SGN}

    solver = make_solver(
        sat_instance   = sat_instance,
        variables_spec = var_spec,
        bounds_spec    = bounds,
        hyper_params   = hp
    )

    unsolved_fraction, median_steps = solver.solve(max_steps=max_steps,
                                      run_till_median=run_till_median,
                                      verbose=verbose,
                                      log_interval=log_interval)
    return unsolved_fraction, median_steps


if __name__ == "__main__":
    BATCH, N, RATIO = 100, 50, 4.3
    try:
        HYPER_PARAMS = json.load(open("best_params.json"))["params"]
    except FileNotFoundError:
        HYPER_PARAMS = {n: c["default"] for n, c in HYPER_SPACE.items()}
    unsolved_fraction, _ = run_solver(BATCH, N, RATIO,
                                      run_till_median=False, max_steps=1000, verbose=True, log_interval=100)


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/schedule_baseline.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/schedule_baseline_description.txt <==
Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)

==> anc/data/objective_controls/arms/naive_avglog/domain_knowledge/solver_baseline.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/objective_controls/arms/naive_avglog/objective_baseline.py <==
import numpy as np


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: average log10(median steps to solve) across all
    experiments.

    Args:
        experiment_results: List of experiment dicts with 'median_step' key

    Returns:
        float: mean over experiments of log10(median_step) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    logs = [np.log10(max(r["median_step"], 1)) for r in experiment_results]
    return float(np.mean(logs))


==> anc/data/objective_controls/arms/naive_avglog/objective_baseline_description.txt <==
Average log10(median steps to solve) across all experiments; lower is better


==> anc/data/objective_controls/arms/naive_llm2/objective_baseline.py <==
import numpy as np


def objective(experiment_results):
    """Return a scalar score for a solver design. LOWER is BETTER.

    The score is a weighted average across runs, prioritizing:
      1) solving more instances (low unsolved_fraction)
      2) solving in fewer steps relative to the budget (low median_step/max_steps)
    and giving more weight to higher-fidelity, larger-batch, and larger-N runs.

    Must be deterministic and robust.
    """

    LARGE_PENALTY = 1e9

    if not experiment_results or len(experiment_results) < 2:
        return float(LARGE_PENALTY)

    def _get_float(rec, key, default=0.0):
        v = rec.get(key, default)
        try:
            return float(v)
        except Exception:
            return float(default)

    def _get_int(rec, key, default=0):
        v = rec.get(key, default)
        try:
            return int(v)
        except Exception:
            return int(default)

    fidelity_weight = {
        "low": 0.5,
        "medium": 0.8,
        "high": 1.0,
    }

    Ns = np.array([_get_int(r, "N", 0) for r in experiment_results], dtype=float)
    batches = np.array([max(_get_int(r, "batch", 1), 1) for r in experiment_results], dtype=float)
    max_steps = np.array([max(_get_int(r, "max_steps", 1), 1) for r in experiment_results], dtype=float)

    unsolved = np.array([_get_float(r, "unsolved_fraction", 1.0) for r in experiment_results], dtype=float)
    median_step = np.array([_get_float(r, "median_step", float(max_steps[i])) for i, r in enumerate(experiment_results)], dtype=float)

    fids = [str(r.get("fidelity", "low")).lower() for r in experiment_results]
    fid_w = np.array([fidelity_weight.get(f, 0.5) for f in fids], dtype=float)

    # Normalize N to [1, 2] to gently prioritize harder (larger N) runs.
    n_min = float(np.nanmin(Ns)) if np.isfinite(Ns).any() else 0.0
    n_max = float(np.nanmax(Ns)) if np.isfinite(Ns).any() else 0.0
    n_range = max(n_max - n_min, 1.0)
    n_w = 1.0 + (Ns - n_min) / n_range

    # Per-run score: unsolved dominates; steps are secondary.
    unsolved = np.clip(unsolved, 0.0, 1.0)
    step_ratio = median_step / max_steps
    step_ratio = np.clip(step_ratio, 0.0, 10.0)

    per_run_score = 100.0 * unsolved + step_ratio

    # Aggregate with weights.
    weights = batches * fid_w * n_w

    per_run_score = np.nan_to_num(per_run_score, nan=LARGE_PENALTY, posinf=LARGE_PENALTY, neginf=LARGE_PENALTY)
    weights = np.nan_to_num(weights, nan=0.0, posinf=0.0, neginf=0.0)

    wsum = float(np.sum(weights))
    if not np.isfinite(wsum) or wsum <= 0.0:
        return float(LARGE_PENALTY)

    score = float(np.sum(weights * per_run_score) / wsum)

    if not np.isfinite(score):
        return float(LARGE_PENALTY)
    return score



==> anc/data/objective_controls/arms/naive_llm2/objective_baseline_description.txt <==
First-pass objective scoring each run by 100*unsolved_fraction + median_step/max_steps, averaged with weights batch x fidelity x N; lower is better


==> anc/data/objective_controls/candidates/hand_01_unsolved_top.py <==
def objective(experiment_results):
    """
    Naive day-1 objective: fraction of instances left unsolved at the hardest
    (highest-N) size this design attempted. "Did it handle the hardest thing
    we threw at it?" No extrapolation, no scaling model.

    Args:
        experiment_results: List of experiment dicts with 'N' and
            'unsolved_fraction' keys

    Returns:
        float: unsolved fraction at the highest attempted N (lower is better)
    """
    if not experiment_results:
        return 1000.0

    top_n = max(r["N"] for r in experiment_results)
    at_top = [r["unsolved_fraction"] for r in experiment_results if r["N"] == top_n]
    return float(min(at_top))


==> anc/data/objective_controls/candidates/hand_02_log_median_top.py <==
import numpy as np


def objective(experiment_results):
    """
    Naive day-1 objective: log10(median steps) at the highest attempted N,
    with NO extrapolation and NO normalization by N. "How fast is it on the
    biggest instance it ran?" — the classic mistake of rewarding raw speed
    without accounting for problem size.

    Args:
        experiment_results: List of experiment dicts with 'N' and
            'median_step' keys

    Returns:
        float: log10(median steps at highest attempted N) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    top_n = max(r["N"] for r in experiment_results)
    at_top = [r["median_step"] for r in experiment_results if r["N"] == top_n]
    med = max(min(at_top), 1)
    return float(np.log10(med))


==> anc/data/objective_controls/candidates/hand_03_mean_solved.py <==
import numpy as np


def objective(experiment_results):
    """
    Naive day-1 objective: mean solved fraction across ALL experiments,
    negated. "On average, how much does it solve?" Treats a run at N=10 and a
    run at N=1810 as equally important.

    Args:
        experiment_results: List of experiment dicts with 'unsolved_fraction'

    Returns:
        float: -mean(1 - unsolved_fraction) over all experiments
            (lower is better)
    """
    if not experiment_results:
        return 1000.0

    solved = [1.0 - r["unsolved_fraction"] for r in experiment_results]
    return float(-np.mean(solved))


==> anc/data/objective_controls/candidates/hand_04_solved_at_320.py <==
def objective(experiment_results):
    """
    Naive day-1 objective: unsolved fraction at one FIXED moderate size,
    N=320. "Pick a benchmark size and score on it." Designs that never
    attempted N=320 get the worst score.

    Args:
        experiment_results: List of experiment dicts with 'N' and
            'unsolved_fraction' keys

    Returns:
        float: unsolved fraction at N=320, or 1.0 if N=320 was never
            attempted (lower is better)
    """
    if not experiment_results:
        return 1000.0

    at_320 = [r["unsolved_fraction"] for r in experiment_results if r["N"] == 320]
    if not at_320:
        return 1.0
    return float(min(at_320))


==> anc/data/objective_controls/candidates/hand_05_max_n_attempted.py <==
def objective(experiment_results):
    """
    Naive day-1 objective: reward attempting big instances, regardless of
    whether they were solved. "Bigger N attempted = more impressive." Ignores
    unsolved_fraction and median_step entirely.

    Args:
        experiment_results: List of experiment dicts with 'N' key

    Returns:
        float: -max(N attempted) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    return float(-max(r["N"] for r in experiment_results))


==> anc/data/objective_controls/candidates/hand_06_steps_per_var_top.py <==
import numpy as np


def objective(experiment_results):
    """
    Naive day-1 objective: steps per variable at the highest attempted N.
    A first attempt at size-normalized speed: divide median steps by N, still
    no extrapolation and no model of how cost should grow with N.

    Args:
        experiment_results: List of experiment dicts with 'N' and
            'median_step' keys

    Returns:
        float: log10(median_step / N) at the highest attempted N
            (lower is better)
    """
    if not experiment_results:
        return 1000.0

    top_n = max(r["N"] for r in experiment_results)
    at_top = [r["median_step"] for r in experiment_results if r["N"] == top_n]
    med = max(min(at_top), 1)
    return float(np.log10(med / top_n))


==> anc/data/objective_controls/candidates/hand_07_avg_log_median.py <==
import numpy as np


def objective(experiment_results):
    """
    Naive day-1 objective: average log10(median steps) across ALL experiments.
    "On average, how many steps does it take to solve things?" A step-based
    stand-in for 'average time per solved instance' (no wall-clock is recorded).
    Ignores that harder (larger-N) runs legitimately need more steps.

    Args:
        experiment_results: List of experiment dicts with 'median_step' key

    Returns:
        float: mean over experiments of log10(median_step) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    logs = [np.log10(max(r["median_step"], 1)) for r in experiment_results]
    return float(np.mean(logs))


==> anc/data/objective_controls/candidates/llm_01_informed.py <==
"""LLM-written naive objective (llm_01_informed), generated verbatim by gpt-5.2 via llm_client on 2026-07-14 (W6 screening).
Rationale given by the model: Score designs by a weighted, size-emphasized average of per-run normalized effort (median_step/max_steps) with strong penalties for failing to solve the median (unsolved_fraction>=0.5). Aggregate runs per N (weighted by batch and fidelity), emphasize larger N via log2(N) weights, and add a mild bonus for the largest N ever solved. Return a large penalty for empty/insufficient data.
Smoke check: passed."""
import numpy as np


def objective(experiment_results):
    """Lower is better.

    Robust first-pass objective:
    - Normalize steps by max_steps.
    - Penalize failures (unsolved_fraction >= 0.5) strongly.
    - Aggregate per N (weighted by batch and fidelity).
    - Weight larger N more (log2(N)).
    - Mildly reward reaching a larger solved N.
    """

    # Must not crash on empty or single record
    if not isinstance(experiment_results, (list, tuple)) or len(experiment_results) < 2:
        return 1e9

    fidelity_w = {"low": 1.0, "medium": 1.3, "high": 1.6}

    # Accumulate per-N weighted costs
    sum_w = {}
    sum_wc = {}
    any_success_at_n = {}

    for r in experiment_results:
        if not isinstance(r, dict):
            continue

        try:
            N = int(r.get("N", 0))
        except Exception:
            continue
        if N <= 0:
            continue

        batch = r.get("batch", 1)
        max_steps = r.get("max_steps", 1)
        uns = r.get("unsolved_fraction", 1.0)
        med = r.get("median_step", None)
        fid = r.get("fidelity", "low")

        try:
            batch = int(batch)
        except Exception:
            batch = 1
        batch = max(1, batch)

        try:
            max_steps = int(max_steps)
        except Exception:
            max_steps = 1
        max_steps = max(1, max_steps)

        try:
            uns = float(uns)
        except Exception:
            uns = 1.0
        # Keep in a reasonable numeric range
        uns = float(np.clip(uns, 0.0, 1.0))

        try:
            med = int(med) if med is not None else max_steps
        except Exception:
            med = max_steps

        fw = fidelity_w.get(str(fid), 1.0)

        success = uns < 0.5

        # Normalized effort (0..1 when successful; can be 1 when censored)
        step_used = med if success else max_steps
        step_frac = step_used / float(max_steps)
        step_frac = float(np.clip(step_frac, 0.0, 1.0))

        # Penalties
        if success:
            # Small penalty for being close to the threshold (less reliable)
            mult = 1.0 + 0.5 * uns
        else:
            # Strong penalty for failing to solve the median; worse if far above 0.5
            mult = 2.0 + 10.0 * max(0.0, uns - 0.5)

        record_cost = step_frac * mult
        w = float(batch) * float(fw)

        sum_w[N] = sum_w.get(N, 0.0) + w
        sum_wc[N] = sum_wc.get(N, 0.0) + w * record_cost
        any_success_at_n[N] = any_success_at_n.get(N, False) or success

    Ns = sorted(sum_w.keys())
    if len(Ns) < 2:
        return 1e9

    cost_per_n = np.array([sum_wc[n] / sum_w[n] for n in Ns], dtype=float)
    n_weights = np.array([np.log2(n + 1.0) for n in Ns], dtype=float)
    n_weights = np.maximum(n_weights, 1e-6)

    base_score = float(np.sum(n_weights * cost_per_n) / np.sum(n_weights))

    solved_ns = [n for n in Ns if any_success_at_n.get(n, False)]
    if not solved_ns:
        return 1e6 + 1e3 * base_score

    max_solved_n = max(solved_ns)
    # Mild bonus for scaling (larger max_solved_n => smaller additive term)
    scaling_bonus = 0.2 / max(1.0, np.log2(max_solved_n + 2.0))

    return float(base_score + scaling_bonus)



==> anc/data/objective_controls/candidates/llm_02_uninformed.py <==
"""LLM-written naive objective (llm_02_uninformed), generated verbatim by gpt-5.2 via llm_client on 2026-07-14 (W6 screening).
Rationale given by the model: Score each run by (a) unsolved_fraction as the primary signal and (b) median_step normalized by max_steps as a secondary signal; aggregate with weights favoring higher-fidelity, larger-batch, and larger-N runs. Return a large penalty for empty/single-record inputs and be robust to missing/invalid values.
Smoke check: passed."""
import numpy as np


def objective(experiment_results):
    """Return a scalar score for a solver design. LOWER is BETTER.

    The score is a weighted average across runs, prioritizing:
      1) solving more instances (low unsolved_fraction)
      2) solving in fewer steps relative to the budget (low median_step/max_steps)
    and giving more weight to higher-fidelity, larger-batch, and larger-N runs.

    Must be deterministic and robust.
    """

    LARGE_PENALTY = 1e9

    if not experiment_results or len(experiment_results) < 2:
        return float(LARGE_PENALTY)

    def _get_float(rec, key, default=0.0):
        v = rec.get(key, default)
        try:
            return float(v)
        except Exception:
            return float(default)

    def _get_int(rec, key, default=0):
        v = rec.get(key, default)
        try:
            return int(v)
        except Exception:
            return int(default)

    fidelity_weight = {
        "low": 0.5,
        "medium": 0.8,
        "high": 1.0,
    }

    Ns = np.array([_get_int(r, "N", 0) for r in experiment_results], dtype=float)
    batches = np.array([max(_get_int(r, "batch", 1), 1) for r in experiment_results], dtype=float)
    max_steps = np.array([max(_get_int(r, "max_steps", 1), 1) for r in experiment_results], dtype=float)

    unsolved = np.array([_get_float(r, "unsolved_fraction", 1.0) for r in experiment_results], dtype=float)
    median_step = np.array([_get_float(r, "median_step", float(max_steps[i])) for i, r in enumerate(experiment_results)], dtype=float)

    fids = [str(r.get("fidelity", "low")).lower() for r in experiment_results]
    fid_w = np.array([fidelity_weight.get(f, 0.5) for f in fids], dtype=float)

    # Normalize N to [1, 2] to gently prioritize harder (larger N) runs.
    n_min = float(np.nanmin(Ns)) if np.isfinite(Ns).any() else 0.0
    n_max = float(np.nanmax(Ns)) if np.isfinite(Ns).any() else 0.0
    n_range = max(n_max - n_min, 1.0)
    n_w = 1.0 + (Ns - n_min) / n_range

    # Per-run score: unsolved dominates; steps are secondary.
    unsolved = np.clip(unsolved, 0.0, 1.0)
    step_ratio = median_step / max_steps
    step_ratio = np.clip(step_ratio, 0.0, 10.0)

    per_run_score = 100.0 * unsolved + step_ratio

    # Aggregate with weights.
    weights = batches * fid_w * n_w

    per_run_score = np.nan_to_num(per_run_score, nan=LARGE_PENALTY, posinf=LARGE_PENALTY, neginf=LARGE_PENALTY)
    weights = np.nan_to_num(weights, nan=0.0, posinf=0.0, neginf=0.0)

    wsum = float(np.sum(weights))
    if not np.isfinite(wsum) or wsum <= 0.0:
        return float(LARGE_PENALTY)

    score = float(np.sum(weights * per_run_score) / wsum)

    if not np.isfinite(score):
        return float(LARGE_PENALTY)
    return score



==> anc/data/objective_controls/candidates/llm_03_minimal.py <==
"""LLM-written naive objective (llm_03_minimal), generated verbatim by gpt-5.2 via llm_client on 2026-07-14 (W6 screening).
Rationale given by the model: Scores designs using only (N, unsolved_fraction): prioritize solving larger sizes (unsolved_fraction < 0.5), with a small penalty for higher unsolved_fraction overall; returns a large penalty if no valid data or no successes.
Smoke check: passed."""
import numpy as np


def objective(experiment_results):
    if not experiment_results:
        return 1e9
    pairs = [(r.get('N'), r.get('unsolved_fraction')) for r in experiment_results]
    pairs = [(int(n), float(u)) for n, u in pairs if n is not None and u is not None]
    if not pairs:
        return 1e9
    best = {}
    for n, u in pairs:
        best[n] = min(u, best.get(n, 1.0))
    ns = np.array(sorted(best), dtype=float)
    us = np.array([best[int(n)] for n in ns], dtype=float)
    ok = ns[us < 0.5]
    if ok.size == 0:
        return 1e6 + 1e3 * float(us.mean())
    return float(-ok.max() + 100.0 * us.mean())



==> anc/data/objective_controls/data/llm_generation_usage.json <==
{
  "rates_per_token": {
    "in": 1.75e-06,
    "out": 1.4e-05
  },
  "total_cost_usd": 0.0746,
  "calls": [
    {
      "candidate": "llm_01_informed",
      "log_file": "1783989083430_NaiveObjective.json",
      "input_tokens": 458,
      "output_tokens": 2751,
      "cost_usd": 0.0393,
      "elapsed_s": 42.3,
      "smoke_error": null,
      "rationale": "Score designs by a weighted, size-emphasized average of per-run normalized effort (median_step/max_steps) with strong penalties for failing to solve the median (unsolved_fraction>=0.5). Aggregate runs per N (weighted by batch and fidelity), emphasize larger N via log2(N) weights, and add a mild bonus for the largest N ever solved. Return a large penalty for empty/insufficient data."
    },
    {
      "candidate": "llm_02_uninformed",
      "log_file": "1783989105743_NaiveObjective.json",
      "input_tokens": 347,
      "output_tokens": 1736,
      "cost_usd": 0.0249,
      "elapsed_s": 22.1,
      "smoke_error": null,
      "rationale": "Score each run by (a) unsolved_fraction as the primary signal and (b) median_step normalized by max_steps as a secondary signal; aggregate with weights favoring higher-fidelity, larger-batch, and larger-N runs. Return a large penalty for empty/single-record inputs and be robust to missing/invalid values."
    },
    {
      "candidate": "llm_03_minimal",
      "log_file": "1783989117161_NaiveObjective.json",
      "input_tokens": 478,
      "output_tokens": 679,
      "cost_usd": 0.0103,
      "elapsed_s": 11.4,
      "smoke_error": null,
      "rationale": "Scores designs using only (N, unsolved_fraction): prioritize solving larger sizes (unsolved_fraction < 0.5), with a small penalty for higher unsolved_fraction overall; returns a large penalty if no valid data or no successes."
    }
  ]
}

==> anc/data/objective_controls/data/screening_results.json <==
{
  "treatment": {
    "hand_01_unsolved_top": {
      "rho_reach": 0.3,
      "rho_reach_plain": 0.282,
      "rho_expert": 0.31,
      "top1_design": 135,
      "top1_reach": 160,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 2,
        "353": 2
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "hand_02_log_median_top": {
      "rho_reach": -0.631,
      "rho_reach_plain": -0.733,
      "rho_expert": -0.493,
      "top1_design": 180,
      "top1_reach": 0,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 308,
        "353": 296
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "hand_03_mean_solved": {
      "rho_reach": 0.103,
      "rho_reach_plain": 0.084,
      "rho_expert": 0.095,
      "top1_design": 350,
      "top1_reach": 160,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 269,
        "353": 269
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "hand_04_solved_at_320": {
      "rho_reach": 0.697,
      "rho_reach_plain": 0.708,
      "rho_expert": 0.676,
      "top1_design": 0,
      "top1_reach": 453,
      "top1_tie_count": 330,
      "champion_ranks": {
        "340": 1,
        "353": 1
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "hand_05_max_n_attempted": {
      "rho_reach": 0.963,
      "rho_reach_plain": 0.984,
      "rho_expert": 0.883,
      "top1_design": 339,
      "top1_reach": 1810,
      "top1_tie_count": 12,
      "champion_ranks": {
        "340": 1,
        "353": 1
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "hand_06_steps_per_var_top": {
      "rho_reach": -0.328,
      "rho_reach_plain": -0.452,
      "rho_expert": -0.183,
      "top1_design": 180,
      "top1_reach": 0,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 212,
        "353": 150
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "hand_07_avg_log_median": {
      "rho_reach": -0.692,
      "rho_reach_plain": -0.757,
      "rho_expert": -0.651,
      "top1_design": 351,
      "top1_reach": 10,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 400,
        "353": 394
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "llm_01_informed": {
      "rho_reach": 0.571,
      "rho_reach_plain": 0.501,
      "rho_expert": 0.57,
      "top1_design": 46,
      "top1_reach": 1280,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 189,
        "353": 105
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "llm_02_uninformed": {
      "rho_reach": 0.319,
      "rho_reach_plain": 0.26,
      "rho_expert": 0.323,
      "top1_design": 350,
      "top1_reach": 160,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 270,
        "353": 195
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "llm_03_minimal": {
      "rho_reach": 0.973,
      "rho_reach_plain": 0.985,
      "rho_expert": 0.894,
      "top1_design": 409,
      "top1_reach": 1810,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 8,
        "353": 8
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    },
    "expert_baseline_REF": {
      "rho_reach": 0.94,
      "rho_reach_plain": 0.907,
      "rho_expert": 1.0,
      "top1_design": 353,
      "top1_reach": 1810,
      "top1_tie_count": 1,
      "champion_ranks": {
        "340": 6,
        "353": 1
      },
      "n_designs": 414,
      "n_nonfinite_scores": 0
    }
  },
  "control": {
    "hand_01_unsolved_top": {
      "rho_reach": 0.415,
      "rho_reach_plain": 0.432,
      "rho_expert": 0.384,
      "top1_design": 0,
      "top1_reach": 453,
      "top1_tie_count": 72,
      "champion_ranks": {
        "89": 1
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "hand_02_log_median_top": {
      "rho_reach": -0.814,
      "rho_reach_plain": -0.86,
      "rho_expert": -0.843,
      "top1_design": 15,
      "top1_reach": 0,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 65
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "hand_03_mean_solved": {
      "rho_reach": 0.196,
      "rho_reach_plain": 0.196,
      "rho_expert": 0.175,
      "top1_design": 76,
      "top1_reach": 640,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 61
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "hand_04_solved_at_320": {
      "rho_reach": 0.872,
      "rho_reach_plain": 0.887,
      "rho_expert": 0.876,
      "top1_design": 0,
      "top1_reach": 453,
      "top1_tie_count": 48,
      "champion_ranks": {
        "89": 1
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "hand_05_max_n_attempted": {
      "rho_reach": 0.982,
      "rho_reach_plain": 0.992,
      "rho_expert": 0.985,
      "top1_design": 80,
      "top1_reach": 1810,
      "top1_tie_count": 6,
      "champion_ranks": {
        "89": 1
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "hand_06_steps_per_var_top": {
      "rho_reach": -0.55,
      "rho_reach_plain": -0.609,
      "rho_expert": -0.588,
      "top1_design": 15,
      "top1_reach": 0,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 12
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "hand_07_avg_log_median": {
      "rho_reach": -0.832,
      "rho_reach_plain": -0.867,
      "rho_expert": -0.865,
      "top1_design": 4,
      "top1_reach": 14,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 78
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "llm_01_informed": {
      "rho_reach": 0.587,
      "rho_reach_plain": 0.559,
      "rho_expert": 0.537,
      "top1_design": 89,
      "top1_reach": 1810,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 1
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "llm_02_uninformed": {
      "rho_reach": 0.365,
      "rho_reach_plain": 0.351,
      "rho_expert": 0.331,
      "top1_design": 76,
      "top1_reach": 640,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 32
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "llm_03_minimal": {
      "rho_reach": 0.972,
      "rho_reach_plain": 0.987,
      "rho_expert": 0.967,
      "top1_design": 80,
      "top1_reach": 1810,
      "top1_tie_count": 3,
      "champion_ranks": {
        "89": 6
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    },
    "expert_baseline_REF": {
      "rho_reach": 0.985,
      "rho_reach_plain": 0.985,
      "rho_expert": 1.0,
      "top1_design": 89,
      "top1_reach": 1810,
      "top1_tie_count": 1,
      "champion_ranks": {
        "89": 1
      },
      "n_designs": 91,
      "n_nonfinite_scores": 0
    }
  }
}

==> anc/data/objective_controls/run_campaign.py <==
#!/usr/bin/env python3
"""In-pod, restart-safe wrapper for the two OPTIONAL campaign arms on NRP
Nautilus (author-approved 2026-07-13, auto-recharge enabled):

- control_seed2      : fixed expert objective, NO objective evolution
                       (--objective-frequency 1000000) — exact replica of the
                       fixed_obj_control launch config, fresh stochastic seed.
                       n=1 -> 2 for the control arm.
- uniform_consensus  : objective evolution at default cadence 10, meta-agent
                       NEUTRALIZED (frequency 1e6 AND monkey-patched stubs) —
                       consensus aggregation with no meta weight multipliers.
                       Tests whether the meta-weighting layer matters.

Restart safety (pod eviction / job retry):
- If ABORT_<arm> exists (cost monitor kill-switch), exit 0 immediately.
- Remaining iterations recomputed from the workspace database:
  ceil((150 - nonbaseline_designs)/2); exit 0 when target reached.
- KNOWN resume imperfections (disclosed in HANDOFF.md): on restart the
  orchestrator's iteration counter and current_objective_id restart from
  their initial values. The consensus objective aggregates ALL objectives
  regardless, so scoring is unaffected; objective-round cadence phase may
  shift by up to 9 iterations after a restart. Every restart is loudly
  logged here and in the pod log.

The meta-agent neutralization for uniform_consensus patches
meta_agent_state.get_effective_meta_weights -> None and
workflow.meta_agent.run_meta_agent_round -> stub BEFORE the orchestrator is
executed, so every from-import binds the stubs (covers the startup meta
round that would otherwise fire on restart once >1 objectives exist).
"""
import argparse
import json
import math
import os
import runpy
import sys
import types
from pathlib import Path

HERE = Path(__file__).resolve().parent
REPO = HERE.parents[1]
NAIVE = REPO / "rebuttal_experiments" / "naive_objective"

DESIGNS_PER_ITER = 2   # --num-designers 2 (HEBO-tuned extras count toward
                       # the design budget, same convention as the other arms)

# knowledge_arm: W6 naive arms swap the baseline objective via a per-arm
# domain_knowledge copy + workspace_config.get_knowledge_dir patch (the
# launch_naive_arm.py mechanism; shared domain_knowledge/ is never edited).
ARMS = {
    "control_seed2": {
        "workspace": "control_seed2", "target": 150,
        "extra": ["--objective-frequency", "1000000"],
        "patch_meta": False, "knowledge_arm": None,
    },
    "uniform_consensus": {
        "workspace": "uniform_consensus", "target": 150,
        "extra": ["--meta-agent-frequency", "1000000"],
        "patch_meta": True, "knowledge_arm": None,
    },
    # W6 shorts (56 designs each; pre-registration in naive_objective/HANDOFF.md)
    "naive_320": {
        "workspace": "naive_320", "target": 56,
        "extra": ["--objective-frequency", "1000000"],
        "patch_meta": False, "knowledge_arm": "naive_320",
    },
    "naive_avglog": {
        "workspace": "naive_avglog", "target": 56,
        "extra": ["--objective-frequency", "1000000"],
        "patch_meta": False, "knowledge_arm": "naive_avglog",
    },
    "naive_llm2": {
        "workspace": "naive_llm2", "target": 56,
        "extra": ["--objective-frequency", "1000000"],
        "patch_meta": False, "knowledge_arm": "naive_llm2",
    },
}


def build_arm_knowledge(arm: str) -> Path:
    """Per-arm domain_knowledge copy with the objective baseline swapped
    (identical to naive_objective/scripts/launch_naive_arm.py, repo-relative
    paths). Idempotent; rebuilt on every (re)start."""
    import shutil
    src = REPO / "domain_knowledge"
    dst = NAIVE / "arms" / arm / "domain_knowledge"
    if dst.exists():
        shutil.rmtree(dst)
    shutil.copytree(src, dst, ignore=shutil.ignore_patterns("__pycache__"))
    for fname in ("objective_baseline.py",
                  "objective_baseline_description.txt"):
        shutil.copy(NAIVE / "arms" / arm / fname, dst / fname)
    return dst


def nonbaseline_count(ws: str) -> int:
    p = REPO / f"database_{ws}" / "database.json"
    if not p.exists():
        return 0
    try:
        db = json.loads(p.read_text())
    except json.JSONDecodeError:
        print(f"[wrapper] WARNING: unparseable {p} (mid-write eviction?); "
              "treating as fresh — orchestrator will fail loudly if the DB "
              "is truly corrupt", flush=True)
        return 0
    return sum(1 for d in db.get("designs", [])
               if d.get("design_id") != 0)


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--arm", required=True, choices=sorted(ARMS))
    ap.add_argument("--smoke", action="store_true",
                    help="1 iteration in workspace <ws>_smoke")
    args = ap.parse_args()
    cfg = ARMS[args.arm]
    ws = cfg["workspace"] + ("_smoke" if args.smoke else "")

    abort = HERE / f"ABORT_{args.arm}"
    if abort.exists() and not args.smoke:
        print(f"[wrapper] {abort.name} present (cost kill-switch); "
              "refusing to (re)start. Delete the flag to override.")
        return

    target = cfg["target"]
    n = nonbaseline_count(ws)
    if args.smoke:
        iters = 1
    else:
        iters = max(0, math.ceil((target - n) / DESIGNS_PER_ITER))
    if iters == 0:
        print(f"[wrapper] target reached ({n}/{target} designs in {ws}); "
              "done.")
        return
    if n:
        print(f"[wrapper] RESUME after restart: {n} designs exist in {ws}; "
              f"running {iters} more iterations (cadence-phase caveat "
              f"applies, see HANDOFF.md)", flush=True)

    os.chdir(REPO)
    sys.path.insert(0, str(REPO))

    if cfg["knowledge_arm"]:
        knowledge = build_arm_knowledge(cfg["knowledge_arm"])
        import workspace_config
        workspace_config.get_knowledge_dir = lambda: knowledge
        head = (knowledge / "objective_baseline.py").read_text().splitlines()
        print(f"[wrapper] knowledge dir PATCHED -> {knowledge}", flush=True)
        print(f"[wrapper] objective head: {head[:3]}", flush=True)

    if cfg["patch_meta"]:
        import meta_agent_state
        import workflow.meta_agent as wma
        meta_agent_state.get_effective_meta_weights = lambda *a, **k: None

        def _stub(**kwargs):
            print("[wrapper] meta-agent round suppressed "
                  "(uniform-weight consensus arm)", flush=True)
            return types.SimpleNamespace(
                research_phase="meta-agent disabled (uniform-weight arm)")

        wma.run_meta_agent_round = _stub
        print("[wrapper] meta-agent NEUTRALIZED: effective weights forced "
              "to None, rounds stubbed — consensus runs with uniform "
              "(no-multiplier) weighting", flush=True)

    sys.argv = (["orchestrator.py",
                 "--workspace", ws,
                 "--iterations", str(iters),
                 "--num-designers", "2",
                 "--models", "gpt-5.2",
                 "--initial-objective-id", "0",
                 "--initial-schedule-id", "0"] + cfg["extra"])
    print(f"[wrapper] exec orchestrator: {' '.join(sys.argv[1:])}",
          flush=True)
    runpy.run_path(str(REPO / "scripts" / "orchestrator.py"),
                   run_name="__main__")


if __name__ == "__main__":
    main()


==> anc/data/objective_controls/scripts/gen_llm_candidates.py <==
"""Generate 3 LLM-written "day-1 user" naive objective candidates (W6 screening).

One gpt-5.2 call per candidate via the project's own llm_client (same model +
API path as the campaigns). Logs are redirected INTO rebuttal_experiments/
naive_objective/llm_log/ (nothing written to shared llm_log dirs). Token usage
and cost (conservative rates $1.75/M in, $14/M out — PLAN.md convention) are
written to data/llm_generation_usage.json. Hard budget cap: $2.00 total; the
script aborts before any call that would plausibly exceed it.

Run: rebuttal_experiments/venv/bin/python rebuttal_experiments/naive_objective/scripts/gen_llm_candidates.py
"""
from __future__ import annotations

import ast
import json
import sys
import time
from pathlib import Path

REPO = Path(__file__).resolve().parents[3]
BASE = REPO / "rebuttal_experiments" / "naive_objective"
sys.path.insert(0, str(REPO))

from pydantic import BaseModel  # noqa: E402

from llm_client import LLMClient, Message  # noqa: E402

LOG_DIR = BASE / "llm_log"
CAND_DIR = BASE / "candidates"
USAGE_PATH = BASE / "data" / "llm_generation_usage.json"

# Conservative gpt-5.2 rates used across the rebuttal plan (PLAN.md).
RATE_IN = 1.75 / 1e6
RATE_OUT = 14.0 / 1e6
BUDGET_CAP = 2.00


class NaiveObjective(BaseModel):
    brief_rationale: str
    python_code: str


SYSTEM = (
    "You are a machine-learning practitioner setting up an automated search over "
    "SAT-solver designs for the first time. You must write the objective function "
    "that scores a candidate solver design from its experiment records. This is "
    "your first attempt; you have no domain-specific tuning data and no results "
    "from previous searches."
)

SCHEMA_INFORMED = """Experiment data schema — each design has a list of dicts, one per run:
- N (int): number of variables of the random 3-SAT instances (planted solutions, clause/variable ratio 4.3). Designs are evaluated on a ladder of sizes N = 10, 14, 20, 28, ..., 1280, 1810 and only attempt larger N if they do well at smaller N.
- batch (int): number of instances in the run (typically 100).
- max_steps (int): step budget per instance.
- unsolved_fraction (float): fraction of instances NOT solved within the budget. Runs stop early once the median instance is solved, so unsolved_fraction around 0.49 means the run SUCCEEDED (the median instance was solved).
- median_step (int): median number of steps to solve an instance; if unsolved_fraction >= 0.5 the median is censored (>= max_steps).
- fidelity (str): 'low' | 'medium' | 'high' (evaluation budget tier).
- run_till_median (bool), ratio (float), design_id (int): bookkeeping."""

SCHEMA_UNINFORMED = """Experiment data schema — each design has a list of dicts, one per run:
- N (int): number of variables of the random 3-SAT instances.
- batch (int): number of instances in the run (typically 100).
- max_steps (int): step budget per instance.
- unsolved_fraction (float): fraction of instances not solved within the budget.
- median_step (int): median number of steps to solve an instance.
- fidelity (str): 'low' | 'medium' | 'high'.
- run_till_median (bool), ratio (float), design_id (int): bookkeeping."""

REQUIREMENTS = """Write a Python objective function

    def objective(experiment_results):

that scores a design from its experiment list and returns a float. LOWER return value = BETTER design. Requirements: pure function, deterministic, no I/O; numpy allowed; must not crash on an empty list or a single record (return a large penalty value instead). Keep it simple and reasonable — a sensible first attempt, not a tuned domain-specific formula. Put the COMPLETE file content (imports + the objective function) in python_code."""

CALLS = [
    ("llm_01_informed", SCHEMA_INFORMED, ""),
    ("llm_02_uninformed", SCHEMA_UNINFORMED, ""),
    ("llm_03_minimal", SCHEMA_INFORMED,
     "\nConstraint: keep the function under about 15 lines and use at most two of the schema fields."),
]

SMOKE_EXPS = [
    {"design_id": 0, "batch": 100, "N": 10, "ratio": 4.3, "run_till_median": True,
     "max_steps": 50, "unsolved_fraction": 0.49, "median_step": 19, "fidelity": "low"},
    {"design_id": 0, "batch": 100, "N": 226, "ratio": 4.3, "run_till_median": True,
     "max_steps": 10000, "unsolved_fraction": 0.6, "median_step": 12469, "fidelity": "low"},
]


def newest_log_usage(before: set) -> dict:
    """Extract token usage from the log file written by the call just made."""
    new = [p for p in LOG_DIR.glob("*.json") if p.name not in before]
    if not new:
        return {}
    p = max(new, key=lambda q: q.stat().st_mtime)
    raw = json.loads(p.read_text()).get("raw_response") or {}
    u = raw.get("usage") or {}
    return {"log_file": p.name,
            "input_tokens": u.get("input_tokens"),
            "output_tokens": u.get("output_tokens")}


def smoke(code: str) -> str | None:
    """Return error string if the candidate is unusable, else None."""
    try:
        ast.parse(code)
    except SyntaxError as e:
        return f"syntax error: {e}"
    ns: dict = {}
    try:
        exec(compile(code, "<candidate>", "exec"), ns)
        fn = ns["objective"]
        for exps in ([], [SMOKE_EXPS[0]], SMOKE_EXPS):
            v = fn([dict(e) for e in exps])
            if not isinstance(v, (int, float)):
                return f"non-numeric return {v!r} on {len(exps)} exps"
    except Exception as e:
        return f"runtime error: {type(e).__name__}: {e}"
    return None


def main() -> None:
    client = LLMClient(model="gpt-5.2", log_dir=LOG_DIR)
    usage_all, total_cost = [], 0.0
    for name, schema, extra in CALLS:
        if total_cost > BUDGET_CAP * 0.8:
            print(f"ABORT before {name}: spent ${total_cost:.3f}, cap ${BUDGET_CAP}")
            break
        before = {p.name for p in LOG_DIR.glob("*.json")}
        t0 = time.time()
        parsed = client.request_structured(
            [Message("system", SYSTEM),
             Message("user", schema + "\n\n" + REQUIREMENTS + extra)],
            NaiveObjective, max_output_tokens=4000)
        u = newest_log_usage(before)
        cost = ((u.get("input_tokens") or 0) * RATE_IN
                + (u.get("output_tokens") or 0) * RATE_OUT)
        total_cost += cost
        err = smoke(parsed.python_code)
        out_path = CAND_DIR / f"{name}.py"
        header = (f'"""LLM-written naive objective ({name}), generated verbatim by '
                  f'gpt-5.2 via llm_client on 2026-07-14 (W6 screening).\n'
                  f'Rationale given by the model: {parsed.brief_rationale}\n'
                  f'Smoke check: {"FAILED - " + err if err else "passed"}."""\n')
        out_path.write_text(header + parsed.python_code + "\n")
        usage_all.append({"candidate": name, **u, "cost_usd": round(cost, 4),
                          "elapsed_s": round(time.time() - t0, 1),
                          "smoke_error": err,
                          "rationale": parsed.brief_rationale})
        print(f"{name}: in={u.get('input_tokens')} out={u.get('output_tokens')} "
              f"${cost:.4f} smoke={'FAIL: ' + err if err else 'ok'}")
    USAGE_PATH.write_text(json.dumps(
        {"rates_per_token": {"in": RATE_IN, "out": RATE_OUT},
         "total_cost_usd": round(total_cost, 4), "calls": usage_all}, indent=2))
    print(f"TOTAL cost ${total_cost:.4f} (cap ${BUDGET_CAP})")


if __name__ == "__main__":
    main()


==> anc/data/objective_controls/scripts/launch_naive_arm.py <==
"""Launcher for one W6 naive-objective short campaign (see HANDOFF.md).

Runs the IDENTICAL pipeline as the fixed-objective control campaign
(fixed_objective_control/launch_control.sh): scripts/orchestrator.py with
--objective-frequency 1000000 (no objective evolution, no meta-agent; k=1
consensus is handled natively — proven in the control smoke 2026-07-06).
The ONLY delta: workspace name and the initial objective file.

Mechanism: `workspace_config.get_knowledge_dir()` is workspace-INDEPENDENT
(shared `domain_knowledge/`), and other campaigns use it concurrently, so the
shared `objective_baseline.py` must NOT be edited. Instead this launcher
builds a per-arm copy of domain_knowledge/ with objective_baseline.py and
objective_baseline_description.txt replaced (from arms/<arm>/), monkey-patches
`workspace_config.get_knowledge_dir` to point at the copy, and calls
orchestrator.main(). Both consumers of the baseline objective go through that
function: workspace init (objectives_<ws>/objective_0.py) and PromptFormatter
(the objective code shown to planner/designer). The wrapper pattern matches
fixed_objective_control HANDOFF section 5.1.

Usage (from repo root, with the RUN MACHINE's venv — see HANDOFF section 4):
  python rebuttal_experiments/naive_objective/scripts/launch_naive_arm.py \
      --arm naive_avglog [--iterations 28] [--num-designers 2] [--dry-run]

The caller (or a launch_*.sh wrapper) is responsible for CUDA_DEVICE_ORDER /
CUDA_VISIBLE_DEVICES, PYTHONDONTWRITEBYTECODE=1, nohup/setsid, and starting a
cost monitor (clone fixed_objective_control/cost_monitor.py, point it at
llm_log_<workspace>).
"""
from __future__ import annotations

import argparse
import os
import shutil
import sys
from pathlib import Path

REPO = Path(__file__).resolve().parents[3]
BASE = REPO / "rebuttal_experiments" / "naive_objective"

# arm -> workspace name (dirs become database_<ws>/, llm_log_<ws>/, ...)
ARMS = {
    "naive_320": "naive_320",      # MILD:   unsolved fraction at fixed N=320
    "naive_avglog": "naive_avglog",  # SEVERE: mean log10(median_step) over all runs
    "naive_llm2": "naive_llm2",    # MID:    gpt-5.2 first-pass (uninformed schema)
}


def build_arm_knowledge(arm: str) -> Path:
    """Per-arm domain_knowledge copy with the objective baseline swapped."""
    src = REPO / "domain_knowledge"
    dst = BASE / "arms" / arm / "domain_knowledge"
    if dst.exists():
        shutil.rmtree(dst)
    shutil.copytree(src, dst, ignore=shutil.ignore_patterns("__pycache__"))
    for fname in ("objective_baseline.py", "objective_baseline_description.txt"):
        shutil.copy(BASE / "arms" / arm / fname, dst / fname)
    return dst


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--arm", required=True, choices=sorted(ARMS))
    ap.add_argument("--iterations", type=int, default=28)  # x2 designers = 56 designs
    ap.add_argument("--num-designers", type=int, default=2)
    ap.add_argument("--dry-run", action="store_true",
                    help="build the arm knowledge dir + print the plan, do not launch")
    ap.add_argument("--workspace", default=None,
                    help="override workspace name (e.g. smoke_<arm> for smoke runs)")
    args = ap.parse_args()

    knowledge = build_arm_knowledge(args.arm)
    workspace = args.workspace or ARMS[args.arm]
    orch_argv = [
        "orchestrator.py",
        "--workspace", workspace,
        "--iterations", str(args.iterations),
        "--num-designers", str(args.num_designers),
        "--models", "gpt-5.2",
        "--objective-frequency", "1000000",
        "--initial-objective-id", "0",
        "--initial-schedule-id", "0",
    ]

    print(f"[launch_naive_arm] arm={args.arm} workspace={workspace}")
    print(f"[launch_naive_arm] knowledge dir: {knowledge}")
    print(f"[launch_naive_arm] objective head: "
          f"{(knowledge / 'objective_baseline.py').read_text().splitlines()[:3]}")
    print(f"[launch_naive_arm] orchestrator argv: {orch_argv}")
    if args.dry_run:
        print("[launch_naive_arm] dry-run: not launching.")
        return

    if "CUDA_VISIBLE_DEVICES" not in os.environ:
        sys.exit("[launch_naive_arm] refusing to launch: CUDA_VISIBLE_DEVICES not set "
                 "(see fixed_objective_control/launch_control.sh for the GPU pinning).")

    sys.path.insert(0, str(REPO))
    import workspace_config
    workspace_config.get_knowledge_dir = lambda: knowledge  # the single patch

    from scripts import orchestrator
    assert orchestrator.workspace_config is workspace_config
    sys.argv = orch_argv
    orchestrator.main()


if __name__ == "__main__":
    main()


==> anc/data/objective_controls/scripts/screen_candidates.py <==
"""W6 offline screening of naive-objective candidates on the frozen DBs.

Read-only over database/database.json (treatment, 414 designs) and
database_fixed_obj_control/database.json (control, 91 designs). For every
candidate in candidates/*.py plus the expert baseline
(domain_knowledge/objective_baseline.py, reference row):

  (i)   Spearman vs reach: reach = max N with unsolved_fraction < 0.5
        (audit_lib.reach_of, the W5 convention), tiebroken within equal reach
        by min median_step among successful runs at the reach rung. Reported
        rho is between the candidate's scores (lower=better) and the
        reach-order rank (lower=better), so POSITIVE = aligned with reach.
        rho_reach_plain (no tiebreak, spearmanr(score, -reach)) is also stored
        for direct comparison with the audited W5 numbers (expert on
        treatment: 0.907).
  (ii)  Spearman vs the fixed expert objective's scores (both lower=better;
        positive = aligned).
  (iii) identity + reach of the candidate's #1-ranked design (min-id on ties;
        tie count reported).
  (iv)  rank (method='min') the candidate gives to the true champions:
        treatment 340 & 353, control 89.

Failed/NaN candidate scores are mapped to +inf (= worst rank), matching the
pipeline's own convention in consensus_objective.evaluate_all_objectives_on_designs.

Run: rebuttal_experiments/venv/bin/python rebuttal_experiments/naive_objective/scripts/screen_candidates.py
"""
from __future__ import annotations

import importlib.util
import json
import math
import sys
from pathlib import Path

import numpy as np
from scipy.stats import rankdata, spearmanr

REPO = Path(__file__).resolve().parents[3]
BASE = REPO / "rebuttal_experiments" / "naive_objective"
sys.path.insert(0, str(REPO / "rebuttal_experiments" / "analyses" / "scripts"))

import audit_lib  # noqa: E402  (reuses W5 reach_of; inserts REPO into sys.path)

DBS = {
    "treatment": REPO / "database" / "database.json",
    "control": REPO / "database_fixed_obj_control" / "database.json",
}
CHAMPIONS = {"treatment": [340, 353], "control": [89]}
INF = float("inf")


def load_designs(path: Path):
    designs = json.loads(path.read_text())["designs"]
    return [(d["design_id"], d.get("experiments") or []) for d in designs]


def load_candidate(path: Path):
    spec = importlib.util.spec_from_file_location(path.stem, path)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod.objective


def safe_score(fn, exps):
    try:
        v = fn([dict(e) for e in exps])  # copy: protect frozen records
        v = float(v)
        return INF if math.isnan(v) else v
    except Exception:
        return INF


def reach_order_rank(designs):
    """Total-order rank (1 = best) by (reach desc, median_step at reach asc).
    Remaining exact ties get average rank."""
    keys = []
    for _, exps in designs:
        reach = audit_lib.reach_of(exps)
        med = INF
        if reach > 0:
            med = min(e["median_step"] for e in exps
                      if e.get("N") == reach and float(e.get("unsolved_fraction", 1.0)) < 0.5)
        keys.append((-reach, med))
    order = sorted(range(len(keys)), key=lambda i: keys[i])
    pos_by_key = {}
    for pos, i in enumerate(order, start=1):
        pos_by_key.setdefault(keys[i], []).append(pos)
    avg = {k: sum(v) / len(v) for k, v in pos_by_key.items()}
    return np.array([avg[k] for k in keys]), np.array([-k[0] for k in keys])


def main() -> None:
    cand_paths = sorted((BASE / "candidates").glob("*.py"))
    candidates = {p.stem: load_candidate(p) for p in cand_paths}
    candidates["expert_baseline_REF"] = load_candidate(
        REPO / "domain_knowledge" / "objective_baseline.py")

    results = {}
    for db_name, db_path in DBS.items():
        designs = load_designs(db_path)
        ids = [d for d, _ in designs]
        reach_rank, reach_vals = reach_order_rank(designs)
        exp_scores = np.array([safe_score(candidates["expert_baseline_REF"], e)
                               for _, e in designs])
        db_res = {}
        for name, fn in candidates.items():
            s = np.array([safe_score(fn, e) for _, e in designs])
            finite = np.isfinite(s)
            # spearmanr ranks internally; replace inf with a huge finite value
            s_r = np.where(finite, s, np.nanmax(np.where(finite, s, np.nan)) + 1.0
                           if finite.any() else 1.0)
            rho_reach = float(spearmanr(s_r, reach_rank).statistic)
            rho_reach_plain = float(spearmanr(s_r, -reach_vals).statistic)
            e_r = np.where(np.isfinite(exp_scores), exp_scores,
                           np.nanmax(exp_scores[np.isfinite(exp_scores)]) + 1.0)
            rho_expert = float(spearmanr(s_r, e_r).statistic)
            ranks = rankdata(s_r, method="min")
            best = float(np.min(s_r))
            tied = [ids[i] for i in range(len(ids)) if s_r[i] == best]
            top1 = min(tied)
            top1_reach = int(reach_vals[ids.index(top1)])
            db_res[name] = {
                "rho_reach": round(rho_reach, 3),
                "rho_reach_plain": round(rho_reach_plain, 3),
                "rho_expert": round(rho_expert, 3),
                "top1_design": top1,
                "top1_reach": top1_reach,
                "top1_tie_count": len(tied),
                "champion_ranks": {str(c): int(ranks[ids.index(c)])
                                   for c in CHAMPIONS[db_name]},
                "n_designs": len(ids),
                "n_nonfinite_scores": int((~finite).sum()),
            }
        results[db_name] = db_res

    out = BASE / "data" / "screening_results.json"
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}\n")

    for db_name, db_res in results.items():
        champs = "/".join(str(c) for c in CHAMPIONS[db_name])
        print(f"== {db_name} (champion ranks: design {champs}) ==")
        hdr = (f"{'candidate':26s} {'rho_reach':>9s} {'rho_plain':>9s} "
               f"{'rho_expert':>10s} {'top1(reach)':>14s} {'ties':>4s} "
               f"{'champ_ranks':>16s} {'inf':>4s}")
        print(hdr)
        for name, r in sorted(db_res.items()):
            cr = ",".join(f"{k}:#{v}" for k, v in r["champion_ranks"].items())
            print(f"{name:26s} {r['rho_reach']:9.3f} {r['rho_reach_plain']:9.3f} "
                  f"{r['rho_expert']:10.3f} "
                  f"{str(r['top1_design']) + ' (' + str(r['top1_reach']) + ')':>14s} "
                  f"{r['top1_tie_count']:4d} {cr:>16s} {r['n_nonfinite_scores']:4d}")
        print()


if __name__ == "__main__":
    main()


==> anc/data/prepare_workspace.py <==
#!/usr/bin/env python3
"""Assemble a disposable historical layout from the separate core/data/log packages."""
import argparse,json,shutil
from pathlib import Path
HERE=Path(__file__).resolve().parent
RELEASE=HERE.parent

def prepare(output, core, include_logs=False):
    output=Path(output).resolve();core=Path(core).resolve()
    if output==RELEASE or RELEASE in output.parents:
        raise ValueError('Choose an output directory outside the frozen release.')
    if output.exists() and any(output.iterdir()):
        raise ValueError('Output directory must be new or empty.')
    if not (core/'consensus_objective.py').is_file():
        raise ValueError('Core package missing; provide --core pointing to core/.')
    output.mkdir(parents=True,exist_ok=True)
    shutil.copytree(core,output,dirs_exist_ok=True,ignore=shutil.ignore_patterns('__pycache__','*.pyc','.venv'))
    mapping=json.loads((HERE/'provenance/layout_map.json').read_text())
    n=0
    for historical,packaged in mapping.items():
        part=Path(packaged).parts[0]
        if part=='logs' and not include_logs:continue
        src=RELEASE/packaged
        if not src.is_file():
            if part=='logs':raise ValueError('Optional logs package missing; extract audit_logs.zip beside core/ and data/.')
            raise FileNotFoundError(src)
        dest=output/historical;dest.parent.mkdir(parents=True,exist_ok=True);shutil.copy2(src,dest);n+=1
    print(f'Prepared {n} evidence files with the core engine in {output}')
    return output

def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--output',type=Path,required=True);ap.add_argument('--core',type=Path,default=RELEASE/'core');ap.add_argument('--include-logs',action='store_true');a=ap.parse_args()
    prepare(a.output,a.core,a.include_logs)
if __name__=='__main__':main()


==> anc/data/provenance/layout_map.json <==
{
  "requirements-runtime.txt": "core/requirements.txt",
  "requirements-analysis.txt": "data/requirements-analysis.txt",
  "database/database.json": "data/campaign/database/database.json",
  "solvers/__init__.py": "data/campaign/solvers/__init__.py",
  "solvers/solver_0.py": "data/campaign/solvers/solver_0.py",
  "solvers/solver_1.py": "data/campaign/solvers/solver_1.py",
  "solvers/solver_10.py": "data/campaign/solvers/solver_10.py",
  "solvers/solver_100.py": "data/campaign/solvers/solver_100.py",
  "solvers/solver_101.py": "data/campaign/solvers/solver_101.py",
  "solvers/solver_102.py": "data/campaign/solvers/solver_102.py",
  "solvers/solver_103.py": "data/campaign/solvers/solver_103.py",
  "solvers/solver_104.py": "data/campaign/solvers/solver_104.py",
  "solvers/solver_105.py": "data/campaign/solvers/solver_105.py",
  "solvers/solver_106.py": "data/campaign/solvers/solver_106.py",
  "solvers/solver_107.py": "data/campaign/solvers/solver_107.py",
  "solvers/solver_108.py": "data/campaign/solvers/solver_108.py",
  "solvers/solver_109.py": "data/campaign/solvers/solver_109.py",
  "solvers/solver_11.py": "data/campaign/solvers/solver_11.py",
  "solvers/solver_110.py": "data/campaign/solvers/solver_110.py",
  "solvers/solver_111.py": "data/campaign/solvers/solver_111.py",
  "solvers/solver_112.py": "data/campaign/solvers/solver_112.py",
  "solvers/solver_113.py": "data/campaign/solvers/solver_113.py",
  "solvers/solver_114.py": "data/campaign/solvers/solver_114.py",
  "solvers/solver_115.py": "data/campaign/solvers/solver_115.py",
  "solvers/solver_116.py": "data/campaign/solvers/solver_116.py",
  "solvers/solver_117.py": "data/campaign/solvers/solver_117.py",
  "solvers/solver_118.py": "data/campaign/solvers/solver_118.py",
  "solvers/solver_119.py": "data/campaign/solvers/solver_119.py",
  "solvers/solver_12.py": "data/campaign/solvers/solver_12.py",
  "solvers/solver_120.py": "data/campaign/solvers/solver_120.py",
  "solvers/solver_121.py": "data/campaign/solvers/solver_121.py",
  "solvers/solver_122.py": "data/campaign/solvers/solver_122.py",
  "solvers/solver_123.py": "data/campaign/solvers/solver_123.py",
  "solvers/solver_124.py": "data/campaign/solvers/solver_124.py",
  "solvers/solver_125.py": "data/campaign/solvers/solver_125.py",
  "solvers/solver_126.py": "data/campaign/solvers/solver_126.py",
  "solvers/solver_127.py": "data/campaign/solvers/solver_127.py",
  "solvers/solver_128.py": "data/campaign/solvers/solver_128.py",
  "solvers/solver_129.py": "data/campaign/solvers/solver_129.py",
  "solvers/solver_13.py": "data/campaign/solvers/solver_13.py",
  "solvers/solver_130.py": "data/campaign/solvers/solver_130.py",
  "solvers/solver_131.py": "data/campaign/solvers/solver_131.py",
  "solvers/solver_132.py": "data/campaign/solvers/solver_132.py",
  "solvers/solver_133.py": "data/campaign/solvers/solver_133.py",
  "solvers/solver_134.py": "data/campaign/solvers/solver_134.py",
  "solvers/solver_135.py": "data/campaign/solvers/solver_135.py",
  "solvers/solver_136.py": "data/campaign/solvers/solver_136.py",
  "solvers/solver_137.py": "data/campaign/solvers/solver_137.py",
  "solvers/solver_138.py": "data/campaign/solvers/solver_138.py",
  "solvers/solver_139.py": "data/campaign/solvers/solver_139.py",
  "solvers/solver_14.py": "data/campaign/solvers/solver_14.py",
  "solvers/solver_140.py": "data/campaign/solvers/solver_140.py",
  "solvers/solver_141.py": "data/campaign/solvers/solver_141.py",
  "solvers/solver_142.py": "data/campaign/solvers/solver_142.py",
  "solvers/solver_143.py": "data/campaign/solvers/solver_143.py",
  "solvers/solver_144.py": "data/campaign/solvers/solver_144.py",
  "solvers/solver_145.py": "data/campaign/solvers/solver_145.py",
  "solvers/solver_146.py": "data/campaign/solvers/solver_146.py",
  "solvers/solver_147.py": "data/campaign/solvers/solver_147.py",
  "solvers/solver_148.py": "data/campaign/solvers/solver_148.py",
  "solvers/solver_149.py": "data/campaign/solvers/solver_149.py",
  "solvers/solver_15.py": "data/campaign/solvers/solver_15.py",
  "solvers/solver_150.py": "data/campaign/solvers/solver_150.py",
  "solvers/solver_151.py": "data/campaign/solvers/solver_151.py",
  "solvers/solver_152.py": "data/campaign/solvers/solver_152.py",
  "solvers/solver_153.py": "data/campaign/solvers/solver_153.py",
  "solvers/solver_154.py": "data/campaign/solvers/solver_154.py",
  "solvers/solver_155.py": "data/campaign/solvers/solver_155.py",
  "solvers/solver_156.py": "data/campaign/solvers/solver_156.py",
  "solvers/solver_157.py": "data/campaign/solvers/solver_157.py",
  "solvers/solver_158.py": "data/campaign/solvers/solver_158.py",
  "solvers/solver_159.py": "data/campaign/solvers/solver_159.py",
  "solvers/solver_16.py": "data/campaign/solvers/solver_16.py",
  "solvers/solver_160.py": "data/campaign/solvers/solver_160.py",
  "solvers/solver_161.py": "data/campaign/solvers/solver_161.py",
  "solvers/solver_162.py": "data/campaign/solvers/solver_162.py",
  "solvers/solver_163.py": "data/campaign/solvers/solver_163.py",
  "solvers/solver_164.py": "data/campaign/solvers/solver_164.py",
  "solvers/solver_165.py": "data/campaign/solvers/solver_165.py",
  "solvers/solver_166.py": "data/campaign/solvers/solver_166.py",
  "solvers/solver_167.py": "data/campaign/solvers/solver_167.py",
  "solvers/solver_168.py": "data/campaign/solvers/solver_168.py",
  "solvers/solver_169.py": "data/campaign/solvers/solver_169.py",
  "solvers/solver_17.py": "data/campaign/solvers/solver_17.py",
  "solvers/solver_170.py": "data/campaign/solvers/solver_170.py",
  "solvers/solver_171.py": "data/campaign/solvers/solver_171.py",
  "solvers/solver_172.py": "data/campaign/solvers/solver_172.py",
  "solvers/solver_173.py": "data/campaign/solvers/solver_173.py",
  "solvers/solver_174.py": "data/campaign/solvers/solver_174.py",
  "solvers/solver_175.py": "data/campaign/solvers/solver_175.py",
  "solvers/solver_176.py": "data/campaign/solvers/solver_176.py",
  "solvers/solver_177.py": "data/campaign/solvers/solver_177.py",
  "solvers/solver_178.py": "data/campaign/solvers/solver_178.py",
  "solvers/solver_179.py": "data/campaign/solvers/solver_179.py",
  "solvers/solver_18.py": "data/campaign/solvers/solver_18.py",
  "solvers/solver_180.py": "data/campaign/solvers/solver_180.py",
  "solvers/solver_181.py": "data/campaign/solvers/solver_181.py",
  "solvers/solver_182.py": "data/campaign/solvers/solver_182.py",
  "solvers/solver_183.py": "data/campaign/solvers/solver_183.py",
  "solvers/solver_184.py": "data/campaign/solvers/solver_184.py",
  "solvers/solver_185.py": "data/campaign/solvers/solver_185.py",
  "solvers/solver_186.py": "data/campaign/solvers/solver_186.py",
  "solvers/solver_187.py": "data/campaign/solvers/solver_187.py",
  "solvers/solver_188.py": "data/campaign/solvers/solver_188.py",
  "solvers/solver_189.py": "data/campaign/solvers/solver_189.py",
  "solvers/solver_19.py": "data/campaign/solvers/solver_19.py",
  "solvers/solver_190.py": "data/campaign/solvers/solver_190.py",
  "solvers/solver_191.py": "data/campaign/solvers/solver_191.py",
  "solvers/solver_192.py": "data/campaign/solvers/solver_192.py",
  "solvers/solver_193.py": "data/campaign/solvers/solver_193.py",
  "solvers/solver_194.py": "data/campaign/solvers/solver_194.py",
  "solvers/solver_195.py": "data/campaign/solvers/solver_195.py",
  "solvers/solver_196.py": "data/campaign/solvers/solver_196.py",
  "solvers/solver_197.py": "data/campaign/solvers/solver_197.py",
  "solvers/solver_198.py": "data/campaign/solvers/solver_198.py",
  "solvers/solver_199.py": "data/campaign/solvers/solver_199.py",
  "solvers/solver_2.py": "data/campaign/solvers/solver_2.py",
  "solvers/solver_20.py": "data/campaign/solvers/solver_20.py",
  "solvers/solver_200.py": "data/campaign/solvers/solver_200.py",
  "solvers/solver_201.py": "data/campaign/solvers/solver_201.py",
  "solvers/solver_202.py": "data/campaign/solvers/solver_202.py",
  "solvers/solver_203.py": "data/campaign/solvers/solver_203.py",
  "solvers/solver_204.py": "data/campaign/solvers/solver_204.py",
  "solvers/solver_205.py": "data/campaign/solvers/solver_205.py",
  "solvers/solver_206.py": "data/campaign/solvers/solver_206.py",
  "solvers/solver_207.py": "data/campaign/solvers/solver_207.py",
  "solvers/solver_208.py": "data/campaign/solvers/solver_208.py",
  "solvers/solver_209.py": "data/campaign/solvers/solver_209.py",
  "solvers/solver_21.py": "data/campaign/solvers/solver_21.py",
  "solvers/solver_210.py": "data/campaign/solvers/solver_210.py",
  "solvers/solver_211.py": "data/campaign/solvers/solver_211.py",
  "solvers/solver_212.py": "data/campaign/solvers/solver_212.py",
  "solvers/solver_213.py": "data/campaign/solvers/solver_213.py",
  "solvers/solver_214.py": "data/campaign/solvers/solver_214.py",
  "solvers/solver_215.py": "data/campaign/solvers/solver_215.py",
  "solvers/solver_216.py": "data/campaign/solvers/solver_216.py",
  "solvers/solver_217.py": "data/campaign/solvers/solver_217.py",
  "solvers/solver_218.py": "data/campaign/solvers/solver_218.py",
  "solvers/solver_219.py": "data/campaign/solvers/solver_219.py",
  "solvers/solver_22.py": "data/campaign/solvers/solver_22.py",
  "solvers/solver_220.py": "data/campaign/solvers/solver_220.py",
  "solvers/solver_221.py": "data/campaign/solvers/solver_221.py",
  "solvers/solver_222.py": "data/campaign/solvers/solver_222.py",
  "solvers/solver_223.py": "data/campaign/solvers/solver_223.py",
  "solvers/solver_224.py": "data/campaign/solvers/solver_224.py",
  "solvers/solver_225.py": "data/campaign/solvers/solver_225.py",
  "solvers/solver_226.py": "data/campaign/solvers/solver_226.py",
  "solvers/solver_227.py": "data/campaign/solvers/solver_227.py",
  "solvers/solver_228.py": "data/campaign/solvers/solver_228.py",
  "solvers/solver_229.py": "data/campaign/solvers/solver_229.py",
  "solvers/solver_23.py": "data/campaign/solvers/solver_23.py",
  "solvers/solver_230.py": "data/campaign/solvers/solver_230.py",
  "solvers/solver_231.py": "data/campaign/solvers/solver_231.py",
  "solvers/solver_232.py": "data/campaign/solvers/solver_232.py",
  "solvers/solver_233.py": "data/campaign/solvers/solver_233.py",
  "solvers/solver_234.py": "data/campaign/solvers/solver_234.py",
  "solvers/solver_235.py": "data/campaign/solvers/solver_235.py",
  "solvers/solver_236.py": "data/campaign/solvers/solver_236.py",
  "solvers/solver_237.py": "data/campaign/solvers/solver_237.py",
  "solvers/solver_238.py": "data/campaign/solvers/solver_238.py",
  "solvers/solver_239.py": "data/campaign/solvers/solver_239.py",
  "solvers/solver_24.py": "data/campaign/solvers/solver_24.py",
  "solvers/solver_240.py": "data/campaign/solvers/solver_240.py",
  "solvers/solver_241.py": "data/campaign/solvers/solver_241.py",
  "solvers/solver_242.py": "data/campaign/solvers/solver_242.py",
  "solvers/solver_243.py": "data/campaign/solvers/solver_243.py",
  "solvers/solver_244.py": "data/campaign/solvers/solver_244.py",
  "solvers/solver_245.py": "data/campaign/solvers/solver_245.py",
  "solvers/solver_246.py": "data/campaign/solvers/solver_246.py",
  "solvers/solver_247.py": "data/campaign/solvers/solver_247.py",
  "solvers/solver_248.py": "data/campaign/solvers/solver_248.py",
  "solvers/solver_249.py": "data/campaign/solvers/solver_249.py",
  "solvers/solver_25.py": "data/campaign/solvers/solver_25.py",
  "solvers/solver_250.py": "data/campaign/solvers/solver_250.py",
  "solvers/solver_251.py": "data/campaign/solvers/solver_251.py",
  "solvers/solver_252.py": "data/campaign/solvers/solver_252.py",
  "solvers/solver_253.py": "data/campaign/solvers/solver_253.py",
  "solvers/solver_254.py": "data/campaign/solvers/solver_254.py",
  "solvers/solver_255.py": "data/campaign/solvers/solver_255.py",
  "solvers/solver_256.py": "data/campaign/solvers/solver_256.py",
  "solvers/solver_257.py": "data/campaign/solvers/solver_257.py",
  "solvers/solver_258.py": "data/campaign/solvers/solver_258.py",
  "solvers/solver_259.py": "data/campaign/solvers/solver_259.py",
  "solvers/solver_26.py": "data/campaign/solvers/solver_26.py",
  "solvers/solver_260.py": "data/campaign/solvers/solver_260.py",
  "solvers/solver_261.py": "data/campaign/solvers/solver_261.py",
  "solvers/solver_262.py": "data/campaign/solvers/solver_262.py",
  "solvers/solver_263.py": "data/campaign/solvers/solver_263.py",
  "solvers/solver_264.py": "data/campaign/solvers/solver_264.py",
  "solvers/solver_265.py": "data/campaign/solvers/solver_265.py",
  "solvers/solver_266.py": "data/campaign/solvers/solver_266.py",
  "solvers/solver_267.py": "data/campaign/solvers/solver_267.py",
  "solvers/solver_268.py": "data/campaign/solvers/solver_268.py",
  "solvers/solver_269.py": "data/campaign/solvers/solver_269.py",
  "solvers/solver_27.py": "data/campaign/solvers/solver_27.py",
  "solvers/solver_270.py": "data/campaign/solvers/solver_270.py",
  "solvers/solver_271.py": "data/campaign/solvers/solver_271.py",
  "solvers/solver_272.py": "data/campaign/solvers/solver_272.py",
  "solvers/solver_273.py": "data/campaign/solvers/solver_273.py",
  "solvers/solver_274.py": "data/campaign/solvers/solver_274.py",
  "solvers/solver_275.py": "data/campaign/solvers/solver_275.py",
  "solvers/solver_276.py": "data/campaign/solvers/solver_276.py",
  "solvers/solver_277.py": "data/campaign/solvers/solver_277.py",
  "solvers/solver_278.py": "data/campaign/solvers/solver_278.py",
  "solvers/solver_279.py": "data/campaign/solvers/solver_279.py",
  "solvers/solver_28.py": "data/campaign/solvers/solver_28.py",
  "solvers/solver_280.py": "data/campaign/solvers/solver_280.py",
  "solvers/solver_281.py": "data/campaign/solvers/solver_281.py",
  "solvers/solver_282.py": "data/campaign/solvers/solver_282.py",
  "solvers/solver_283.py": "data/campaign/solvers/solver_283.py",
  "solvers/solver_284.py": "data/campaign/solvers/solver_284.py",
  "solvers/solver_285.py": "data/campaign/solvers/solver_285.py",
  "solvers/solver_286.py": "data/campaign/solvers/solver_286.py",
  "solvers/solver_287.py": "data/campaign/solvers/solver_287.py",
  "solvers/solver_288.py": "data/campaign/solvers/solver_288.py",
  "solvers/solver_289.py": "data/campaign/solvers/solver_289.py",
  "solvers/solver_29.py": "data/campaign/solvers/solver_29.py",
  "solvers/solver_290.py": "data/campaign/solvers/solver_290.py",
  "solvers/solver_291.py": "data/campaign/solvers/solver_291.py",
  "solvers/solver_292.py": "data/campaign/solvers/solver_292.py",
  "solvers/solver_293.py": "data/campaign/solvers/solver_293.py",
  "solvers/solver_294.py": "data/campaign/solvers/solver_294.py",
  "solvers/solver_295.py": "data/campaign/solvers/solver_295.py",
  "solvers/solver_296.py": "data/campaign/solvers/solver_296.py",
  "solvers/solver_297.py": "data/campaign/solvers/solver_297.py",
  "solvers/solver_298.py": "data/campaign/solvers/solver_298.py",
  "solvers/solver_299.py": "data/campaign/solvers/solver_299.py",
  "solvers/solver_3.py": "data/campaign/solvers/solver_3.py",
  "solvers/solver_30.py": "data/campaign/solvers/solver_30.py",
  "solvers/solver_300.py": "data/campaign/solvers/solver_300.py",
  "solvers/solver_301.py": "data/campaign/solvers/solver_301.py",
  "solvers/solver_302.py": "data/campaign/solvers/solver_302.py",
  "solvers/solver_303.py": "data/campaign/solvers/solver_303.py",
  "solvers/solver_304.py": "data/campaign/solvers/solver_304.py",
  "solvers/solver_305.py": "data/campaign/solvers/solver_305.py",
  "solvers/solver_306.py": "data/campaign/solvers/solver_306.py",
  "solvers/solver_307.py": "data/campaign/solvers/solver_307.py",
  "solvers/solver_308.py": "data/campaign/solvers/solver_308.py",
  "solvers/solver_309.py": "data/campaign/solvers/solver_309.py",
  "solvers/solver_31.py": "data/campaign/solvers/solver_31.py",
  "solvers/solver_310.py": "data/campaign/solvers/solver_310.py",
  "solvers/solver_311.py": "data/campaign/solvers/solver_311.py",
  "solvers/solver_312.py": "data/campaign/solvers/solver_312.py",
  "solvers/solver_313.py": "data/campaign/solvers/solver_313.py",
  "solvers/solver_314.py": "data/campaign/solvers/solver_314.py",
  "solvers/solver_315.py": "data/campaign/solvers/solver_315.py",
  "solvers/solver_316.py": "data/campaign/solvers/solver_316.py",
  "solvers/solver_317.py": "data/campaign/solvers/solver_317.py",
  "solvers/solver_318.py": "data/campaign/solvers/solver_318.py",
  "solvers/solver_319.py": "data/campaign/solvers/solver_319.py",
  "solvers/solver_32.py": "data/campaign/solvers/solver_32.py",
  "solvers/solver_320.py": "data/campaign/solvers/solver_320.py",
  "solvers/solver_321.py": "data/campaign/solvers/solver_321.py",
  "solvers/solver_322.py": "data/campaign/solvers/solver_322.py",
  "solvers/solver_323.py": "data/campaign/solvers/solver_323.py",
  "solvers/solver_324.py": "data/campaign/solvers/solver_324.py",
  "solvers/solver_325.py": "data/campaign/solvers/solver_325.py",
  "solvers/solver_326.py": "data/campaign/solvers/solver_326.py",
  "solvers/solver_327.py": "data/campaign/solvers/solver_327.py",
  "solvers/solver_328.py": "data/campaign/solvers/solver_328.py",
  "solvers/solver_329.py": "data/campaign/solvers/solver_329.py",
  "solvers/solver_33.py": "data/campaign/solvers/solver_33.py",
  "solvers/solver_330.py": "data/campaign/solvers/solver_330.py",
  "solvers/solver_331.py": "data/campaign/solvers/solver_331.py",
  "solvers/solver_332.py": "data/campaign/solvers/solver_332.py",
  "solvers/solver_333.py": "data/campaign/solvers/solver_333.py",
  "solvers/solver_334.py": "data/campaign/solvers/solver_334.py",
  "solvers/solver_335.py": "data/campaign/solvers/solver_335.py",
  "solvers/solver_336.py": "data/campaign/solvers/solver_336.py",
  "solvers/solver_337.py": "data/campaign/solvers/solver_337.py",
  "solvers/solver_338.py": "data/campaign/solvers/solver_338.py",
  "solvers/solver_339.py": "data/campaign/solvers/solver_339.py",
  "solvers/solver_34.py": "data/campaign/solvers/solver_34.py",
  "solvers/solver_340.py": "data/campaign/solvers/solver_340.py",
  "solvers/solver_341.py": "data/campaign/solvers/solver_341.py",
  "solvers/solver_342.py": "data/campaign/solvers/solver_342.py",
  "solvers/solver_343.py": "data/campaign/solvers/solver_343.py",
  "solvers/solver_344.py": "data/campaign/solvers/solver_344.py",
  "solvers/solver_345.py": "data/campaign/solvers/solver_345.py",
  "solvers/solver_346.py": "data/campaign/solvers/solver_346.py",
  "solvers/solver_347.py": "data/campaign/solvers/solver_347.py",
  "solvers/solver_348.py": "data/campaign/solvers/solver_348.py",
  "solvers/solver_349.py": "data/campaign/solvers/solver_349.py",
  "solvers/solver_35.py": "data/campaign/solvers/solver_35.py",
  "solvers/solver_350.py": "data/campaign/solvers/solver_350.py",
  "solvers/solver_351.py": "data/campaign/solvers/solver_351.py",
  "solvers/solver_352.py": "data/campaign/solvers/solver_352.py",
  "solvers/solver_353.py": "data/campaign/solvers/solver_353.py",
  "solvers/solver_354.py": "data/campaign/solvers/solver_354.py",
  "solvers/solver_355.py": "data/campaign/solvers/solver_355.py",
  "solvers/solver_356.py": "data/campaign/solvers/solver_356.py",
  "solvers/solver_357.py": "data/campaign/solvers/solver_357.py",
  "solvers/solver_358.py": "data/campaign/solvers/solver_358.py",
  "solvers/solver_359.py": "data/campaign/solvers/solver_359.py",
  "solvers/solver_36.py": "data/campaign/solvers/solver_36.py",
  "solvers/solver_360.py": "data/campaign/solvers/solver_360.py",
  "solvers/solver_361.py": "data/campaign/solvers/solver_361.py",
  "solvers/solver_362.py": "data/campaign/solvers/solver_362.py",
  "solvers/solver_363.py": "data/campaign/solvers/solver_363.py",
  "solvers/solver_364.py": "data/campaign/solvers/solver_364.py",
  "solvers/solver_365.py": "data/campaign/solvers/solver_365.py",
  "solvers/solver_366.py": "data/campaign/solvers/solver_366.py",
  "solvers/solver_367.py": "data/campaign/solvers/solver_367.py",
  "solvers/solver_368.py": "data/campaign/solvers/solver_368.py",
  "solvers/solver_369.py": "data/campaign/solvers/solver_369.py",
  "solvers/solver_37.py": "data/campaign/solvers/solver_37.py",
  "solvers/solver_370.py": "data/campaign/solvers/solver_370.py",
  "solvers/solver_371.py": "data/campaign/solvers/solver_371.py",
  "solvers/solver_372.py": "data/campaign/solvers/solver_372.py",
  "solvers/solver_373.py": "data/campaign/solvers/solver_373.py",
  "solvers/solver_374.py": "data/campaign/solvers/solver_374.py",
  "solvers/solver_375.py": "data/campaign/solvers/solver_375.py",
  "solvers/solver_376.py": "data/campaign/solvers/solver_376.py",
  "solvers/solver_377.py": "data/campaign/solvers/solver_377.py",
  "solvers/solver_378.py": "data/campaign/solvers/solver_378.py",
  "solvers/solver_379.py": "data/campaign/solvers/solver_379.py",
  "solvers/solver_38.py": "data/campaign/solvers/solver_38.py",
  "solvers/solver_380.py": "data/campaign/solvers/solver_380.py",
  "solvers/solver_381.py": "data/campaign/solvers/solver_381.py",
  "solvers/solver_382.py": "data/campaign/solvers/solver_382.py",
  "solvers/solver_383.py": "data/campaign/solvers/solver_383.py",
  "solvers/solver_384.py": "data/campaign/solvers/solver_384.py",
  "solvers/solver_385.py": "data/campaign/solvers/solver_385.py",
  "solvers/solver_386.py": "data/campaign/solvers/solver_386.py",
  "solvers/solver_387.py": "data/campaign/solvers/solver_387.py",
  "solvers/solver_388.py": "data/campaign/solvers/solver_388.py",
  "solvers/solver_389.py": "data/campaign/solvers/solver_389.py",
  "solvers/solver_39.py": "data/campaign/solvers/solver_39.py",
  "solvers/solver_390.py": "data/campaign/solvers/solver_390.py",
  "solvers/solver_391.py": "data/campaign/solvers/solver_391.py",
  "solvers/solver_392.py": "data/campaign/solvers/solver_392.py",
  "solvers/solver_393.py": "data/campaign/solvers/solver_393.py",
  "solvers/solver_394.py": "data/campaign/solvers/solver_394.py",
  "solvers/solver_395.py": "data/campaign/solvers/solver_395.py",
  "solvers/solver_396.py": "data/campaign/solvers/solver_396.py",
  "solvers/solver_397.py": "data/campaign/solvers/solver_397.py",
  "solvers/solver_398.py": "data/campaign/solvers/solver_398.py",
  "solvers/solver_399.py": "data/campaign/solvers/solver_399.py",
  "solvers/solver_4.py": "data/campaign/solvers/solver_4.py",
  "solvers/solver_40.py": "data/campaign/solvers/solver_40.py",
  "solvers/solver_400.py": "data/campaign/solvers/solver_400.py",
  "solvers/solver_401.py": "data/campaign/solvers/solver_401.py",
  "solvers/solver_402.py": "data/campaign/solvers/solver_402.py",
  "solvers/solver_403.py": "data/campaign/solvers/solver_403.py",
  "solvers/solver_404.py": "data/campaign/solvers/solver_404.py",
  "solvers/solver_405.py": "data/campaign/solvers/solver_405.py",
  "solvers/solver_406.py": "data/campaign/solvers/solver_406.py",
  "solvers/solver_407.py": "data/campaign/solvers/solver_407.py",
  "solvers/solver_408.py": "data/campaign/solvers/solver_408.py",
  "solvers/solver_409.py": "data/campaign/solvers/solver_409.py",
  "solvers/solver_41.py": "data/campaign/solvers/solver_41.py",
  "solvers/solver_410.py": "data/campaign/solvers/solver_410.py",
  "solvers/solver_411.py": "data/campaign/solvers/solver_411.py",
  "solvers/solver_412.py": "data/campaign/solvers/solver_412.py",
  "solvers/solver_413.py": "data/campaign/solvers/solver_413.py",
  "solvers/solver_42.py": "data/campaign/solvers/solver_42.py",
  "solvers/solver_43.py": "data/campaign/solvers/solver_43.py",
  "solvers/solver_44.py": "data/campaign/solvers/solver_44.py",
  "solvers/solver_45.py": "data/campaign/solvers/solver_45.py",
  "solvers/solver_46.py": "data/campaign/solvers/solver_46.py",
  "solvers/solver_47.py": "data/campaign/solvers/solver_47.py",
  "solvers/solver_48.py": "data/campaign/solvers/solver_48.py",
  "solvers/solver_49.py": "data/campaign/solvers/solver_49.py",
  "solvers/solver_5.py": "data/campaign/solvers/solver_5.py",
  "solvers/solver_50.py": "data/campaign/solvers/solver_50.py",
  "solvers/solver_51.py": "data/campaign/solvers/solver_51.py",
  "solvers/solver_52.py": "data/campaign/solvers/solver_52.py",
  "solvers/solver_53.py": "data/campaign/solvers/solver_53.py",
  "solvers/solver_54.py": "data/campaign/solvers/solver_54.py",
  "solvers/solver_55.py": "data/campaign/solvers/solver_55.py",
  "solvers/solver_56.py": "data/campaign/solvers/solver_56.py",
  "solvers/solver_57.py": "data/campaign/solvers/solver_57.py",
  "solvers/solver_58.py": "data/campaign/solvers/solver_58.py",
  "solvers/solver_59.py": "data/campaign/solvers/solver_59.py",
  "solvers/solver_6.py": "data/campaign/solvers/solver_6.py",
  "solvers/solver_60.py": "data/campaign/solvers/solver_60.py",
  "solvers/solver_61.py": "data/campaign/solvers/solver_61.py",
  "solvers/solver_62.py": "data/campaign/solvers/solver_62.py",
  "solvers/solver_63.py": "data/campaign/solvers/solver_63.py",
  "solvers/solver_64.py": "data/campaign/solvers/solver_64.py",
  "solvers/solver_65.py": "data/campaign/solvers/solver_65.py",
  "solvers/solver_66.py": "data/campaign/solvers/solver_66.py",
  "solvers/solver_67.py": "data/campaign/solvers/solver_67.py",
  "solvers/solver_68.py": "data/campaign/solvers/solver_68.py",
  "solvers/solver_69.py": "data/campaign/solvers/solver_69.py",
  "solvers/solver_7.py": "data/campaign/solvers/solver_7.py",
  "solvers/solver_70.py": "data/campaign/solvers/solver_70.py",
  "solvers/solver_71.py": "data/campaign/solvers/solver_71.py",
  "solvers/solver_72.py": "data/campaign/solvers/solver_72.py",
  "solvers/solver_73.py": "data/campaign/solvers/solver_73.py",
  "solvers/solver_74.py": "data/campaign/solvers/solver_74.py",
  "solvers/solver_75.py": "data/campaign/solvers/solver_75.py",
  "solvers/solver_76.py": "data/campaign/solvers/solver_76.py",
  "solvers/solver_77.py": "data/campaign/solvers/solver_77.py",
  "solvers/solver_78.py": "data/campaign/solvers/solver_78.py",
  "solvers/solver_79.py": "data/campaign/solvers/solver_79.py",
  "solvers/solver_8.py": "data/campaign/solvers/solver_8.py",
  "solvers/solver_80.py": "data/campaign/solvers/solver_80.py",
  "solvers/solver_81.py": "data/campaign/solvers/solver_81.py",
  "solvers/solver_82.py": "data/campaign/solvers/solver_82.py",
  "solvers/solver_83.py": "data/campaign/solvers/solver_83.py",
  "solvers/solver_84.py": "data/campaign/solvers/solver_84.py",
  "solvers/solver_85.py": "data/campaign/solvers/solver_85.py",
  "solvers/solver_86.py": "data/campaign/solvers/solver_86.py",
  "solvers/solver_87.py": "data/campaign/solvers/solver_87.py",
  "solvers/solver_88.py": "data/campaign/solvers/solver_88.py",
  "solvers/solver_89.py": "data/campaign/solvers/solver_89.py",
  "solvers/solver_9.py": "data/campaign/solvers/solver_9.py",
  "solvers/solver_90.py": "data/campaign/solvers/solver_90.py",
  "solvers/solver_91.py": "data/campaign/solvers/solver_91.py",
  "solvers/solver_92.py": "data/campaign/solvers/solver_92.py",
  "solvers/solver_93.py": "data/campaign/solvers/solver_93.py",
  "solvers/solver_94.py": "data/campaign/solvers/solver_94.py",
  "solvers/solver_95.py": "data/campaign/solvers/solver_95.py",
  "solvers/solver_96.py": "data/campaign/solvers/solver_96.py",
  "solvers/solver_97.py": "data/campaign/solvers/solver_97.py",
  "solvers/solver_98.py": "data/campaign/solvers/solver_98.py",
  "solvers/solver_99.py": "data/campaign/solvers/solver_99.py",
  "objectives/__init__.py": "data/campaign/objectives/__init__.py",
  "objectives/metadata.json": "data/campaign/objectives/metadata.json",
  "objectives/objective_0.py": "data/campaign/objectives/objective_0.py",
  "objectives/objective_1.py": "data/campaign/objectives/objective_1.py",
  "objectives/objective_10.py": "data/campaign/objectives/objective_10.py",
  "objectives/objective_11.py": "data/campaign/objectives/objective_11.py",
  "objectives/objective_12.py": "data/campaign/objectives/objective_12.py",
  "objectives/objective_13.py": "data/campaign/objectives/objective_13.py",
  "objectives/objective_14.py": "data/campaign/objectives/objective_14.py",
  "objectives/objective_15.py": "data/campaign/objectives/objective_15.py",
  "objectives/objective_16.py": "data/campaign/objectives/objective_16.py",
  "objectives/objective_17.py": "data/campaign/objectives/objective_17.py",
  "objectives/objective_18.py": "data/campaign/objectives/objective_18.py",
  "objectives/objective_19.py": "data/campaign/objectives/objective_19.py",
  "objectives/objective_2.py": "data/campaign/objectives/objective_2.py",
  "objectives/objective_20.py": "data/campaign/objectives/objective_20.py",
  "objectives/objective_21.py": "data/campaign/objectives/objective_21.py",
  "objectives/objective_22.py": "data/campaign/objectives/objective_22.py",
  "objectives/objective_23.py": "data/campaign/objectives/objective_23.py",
  "objectives/objective_24.py": "data/campaign/objectives/objective_24.py",
  "objectives/objective_25.py": "data/campaign/objectives/objective_25.py",
  "objectives/objective_26.py": "data/campaign/objectives/objective_26.py",
  "objectives/objective_27.py": "data/campaign/objectives/objective_27.py",
  "objectives/objective_28.py": "data/campaign/objectives/objective_28.py",
  "objectives/objective_29.py": "data/campaign/objectives/objective_29.py",
  "objectives/objective_3.py": "data/campaign/objectives/objective_3.py",
  "objectives/objective_30.py": "data/campaign/objectives/objective_30.py",
  "objectives/objective_31.py": "data/campaign/objectives/objective_31.py",
  "objectives/objective_32.py": "data/campaign/objectives/objective_32.py",
  "objectives/objective_33.py": "data/campaign/objectives/objective_33.py",
  "objectives/objective_34.py": "data/campaign/objectives/objective_34.py",
  "objectives/objective_35.py": "data/campaign/objectives/objective_35.py",
  "objectives/objective_36.py": "data/campaign/objectives/objective_36.py",
  "objectives/objective_37.py": "data/campaign/objectives/objective_37.py",
  "objectives/objective_38.py": "data/campaign/objectives/objective_38.py",
  "objectives/objective_39.py": "data/campaign/objectives/objective_39.py",
  "objectives/objective_4.py": "data/campaign/objectives/objective_4.py",
  "objectives/objective_40.py": "data/campaign/objectives/objective_40.py",
  "objectives/objective_41.py": "data/campaign/objectives/objective_41.py",
  "objectives/objective_5.py": "data/campaign/objectives/objective_5.py",
  "objectives/objective_6.py": "data/campaign/objectives/objective_6.py",
  "objectives/objective_7.py": "data/campaign/objectives/objective_7.py",
  "objectives/objective_8.py": "data/campaign/objectives/objective_8.py",
  "objectives/objective_9.py": "data/campaign/objectives/objective_9.py",
  "schedules/__init__.py": "data/campaign/schedules/__init__.py",
  "schedules/metadata.json": "data/campaign/schedules/metadata.json",
  "schedules/schedule_0.py": "data/campaign/schedules/schedule_0.py",
  "schedules/schedule_99999.py": "data/campaign/schedules/schedule_99999.py",
  "meta_agent/state.json": "data/campaign/meta_agent/state.json",
  "results/benchmark_solver_235_schedule_99999.json": "data/campaign/results/benchmark_solver_235_schedule_99999.json",
  "results/benchmark_solver_321_schedule_99999.json": "data/campaign/results/benchmark_solver_321_schedule_99999.json",
  "results/benchmark_solver_322_schedule_99999.json": "data/campaign/results/benchmark_solver_322_schedule_99999.json",
  "results/benchmark_solver_340_schedule_99999.json": "data/campaign/results/benchmark_solver_340_schedule_99999.json",
  "results/benchmark_solver_353_schedule_99999.json": "data/campaign/results/benchmark_solver_353_schedule_99999.json",
  "results/objectives_summary.csv": "data/campaign/results/objectives_summary.csv",
  "results/objectives_summary.txt": "data/campaign/results/objectives_summary.txt",
  "database_fixed_obj_control/database.json": "data/runs/expert_a/database.json",
  "solvers_fixed_obj_control/solver_0.py": "data/runs/expert_a/solvers/solver_0.py",
  "solvers_fixed_obj_control/solver_1.py": "data/runs/expert_a/solvers/solver_1.py",
  "solvers_fixed_obj_control/solver_2.py": "data/runs/expert_a/solvers/solver_2.py",
  "solvers_fixed_obj_control/solver_3.py": "data/runs/expert_a/solvers/solver_3.py",
  "solvers_fixed_obj_control/solver_4.py": "data/runs/expert_a/solvers/solver_4.py",
  "solvers_fixed_obj_control/solver_5.py": "data/runs/expert_a/solvers/solver_5.py",
  "solvers_fixed_obj_control/solver_6.py": "data/runs/expert_a/solvers/solver_6.py",
  "solvers_fixed_obj_control/solver_7.py": "data/runs/expert_a/solvers/solver_7.py",
  "solvers_fixed_obj_control/solver_8.py": "data/runs/expert_a/solvers/solver_8.py",
  "solvers_fixed_obj_control/solver_9.py": "data/runs/expert_a/solvers/solver_9.py",
  "solvers_fixed_obj_control/solver_10.py": "data/runs/expert_a/solvers/solver_10.py",
  "solvers_fixed_obj_control/solver_11.py": "data/runs/expert_a/solvers/solver_11.py",
  "solvers_fixed_obj_control/solver_12.py": "data/runs/expert_a/solvers/solver_12.py",
  "solvers_fixed_obj_control/solver_13.py": "data/runs/expert_a/solvers/solver_13.py",
  "solvers_fixed_obj_control/solver_14.py": "data/runs/expert_a/solvers/solver_14.py",
  "solvers_fixed_obj_control/solver_15.py": "data/runs/expert_a/solvers/solver_15.py",
  "solvers_fixed_obj_control/solver_16.py": "data/runs/expert_a/solvers/solver_16.py",
  "solvers_fixed_obj_control/solver_17.py": "data/runs/expert_a/solvers/solver_17.py",
  "solvers_fixed_obj_control/solver_18.py": "data/runs/expert_a/solvers/solver_18.py",
  "solvers_fixed_obj_control/solver_19.py": "data/runs/expert_a/solvers/solver_19.py",
  "solvers_fixed_obj_control/solver_20.py": "data/runs/expert_a/solvers/solver_20.py",
  "solvers_fixed_obj_control/solver_21.py": "data/runs/expert_a/solvers/solver_21.py",
  "solvers_fixed_obj_control/solver_22.py": "data/runs/expert_a/solvers/solver_22.py",
  "solvers_fixed_obj_control/solver_23.py": "data/runs/expert_a/solvers/solver_23.py",
  "solvers_fixed_obj_control/solver_24.py": "data/runs/expert_a/solvers/solver_24.py",
  "solvers_fixed_obj_control/solver_25.py": "data/runs/expert_a/solvers/solver_25.py",
  "solvers_fixed_obj_control/solver_26.py": "data/runs/expert_a/solvers/solver_26.py",
  "solvers_fixed_obj_control/solver_27.py": "data/runs/expert_a/solvers/solver_27.py",
  "solvers_fixed_obj_control/solver_28.py": "data/runs/expert_a/solvers/solver_28.py",
  "solvers_fixed_obj_control/solver_29.py": "data/runs/expert_a/solvers/solver_29.py",
  "solvers_fixed_obj_control/solver_30.py": "data/runs/expert_a/solvers/solver_30.py",
  "solvers_fixed_obj_control/solver_31.py": "data/runs/expert_a/solvers/solver_31.py",
  "solvers_fixed_obj_control/solver_32.py": "data/runs/expert_a/solvers/solver_32.py",
  "solvers_fixed_obj_control/solver_33.py": "data/runs/expert_a/solvers/solver_33.py",
  "solvers_fixed_obj_control/solver_34.py": "data/runs/expert_a/solvers/solver_34.py",
  "solvers_fixed_obj_control/solver_35.py": "data/runs/expert_a/solvers/solver_35.py",
  "solvers_fixed_obj_control/solver_36.py": "data/runs/expert_a/solvers/solver_36.py",
  "solvers_fixed_obj_control/solver_37.py": "data/runs/expert_a/solvers/solver_37.py",
  "solvers_fixed_obj_control/solver_38.py": "data/runs/expert_a/solvers/solver_38.py",
  "solvers_fixed_obj_control/solver_39.py": "data/runs/expert_a/solvers/solver_39.py",
  "solvers_fixed_obj_control/solver_40.py": "data/runs/expert_a/solvers/solver_40.py",
  "solvers_fixed_obj_control/solver_41.py": "data/runs/expert_a/solvers/solver_41.py",
  "solvers_fixed_obj_control/solver_42.py": "data/runs/expert_a/solvers/solver_42.py",
  "solvers_fixed_obj_control/solver_43.py": "data/runs/expert_a/solvers/solver_43.py",
  "solvers_fixed_obj_control/solver_44.py": "data/runs/expert_a/solvers/solver_44.py",
  "solvers_fixed_obj_control/solver_45.py": "data/runs/expert_a/solvers/solver_45.py",
  "solvers_fixed_obj_control/solver_46.py": "data/runs/expert_a/solvers/solver_46.py",
  "solvers_fixed_obj_control/solver_47.py": "data/runs/expert_a/solvers/solver_47.py",
  "solvers_fixed_obj_control/solver_48.py": "data/runs/expert_a/solvers/solver_48.py",
  "solvers_fixed_obj_control/solver_49.py": "data/runs/expert_a/solvers/solver_49.py",
  "solvers_fixed_obj_control/solver_50.py": "data/runs/expert_a/solvers/solver_50.py",
  "solvers_fixed_obj_control/solver_51.py": "data/runs/expert_a/solvers/solver_51.py",
  "solvers_fixed_obj_control/solver_52.py": "data/runs/expert_a/solvers/solver_52.py",
  "solvers_fixed_obj_control/solver_53.py": "data/runs/expert_a/solvers/solver_53.py",
  "solvers_fixed_obj_control/solver_54.py": "data/runs/expert_a/solvers/solver_54.py",
  "solvers_fixed_obj_control/solver_55.py": "data/runs/expert_a/solvers/solver_55.py",
  "solvers_fixed_obj_control/solver_56.py": "data/runs/expert_a/solvers/solver_56.py",
  "solvers_fixed_obj_control/solver_57.py": "data/runs/expert_a/solvers/solver_57.py",
  "solvers_fixed_obj_control/solver_58.py": "data/runs/expert_a/solvers/solver_58.py",
  "solvers_fixed_obj_control/solver_59.py": "data/runs/expert_a/solvers/solver_59.py",
  "solvers_fixed_obj_control/solver_60.py": "data/runs/expert_a/solvers/solver_60.py",
  "solvers_fixed_obj_control/solver_61.py": "data/runs/expert_a/solvers/solver_61.py",
  "solvers_fixed_obj_control/solver_62.py": "data/runs/expert_a/solvers/solver_62.py",
  "solvers_fixed_obj_control/solver_63.py": "data/runs/expert_a/solvers/solver_63.py",
  "solvers_fixed_obj_control/solver_64.py": "data/runs/expert_a/solvers/solver_64.py",
  "solvers_fixed_obj_control/solver_65.py": "data/runs/expert_a/solvers/solver_65.py",
  "solvers_fixed_obj_control/solver_66.py": "data/runs/expert_a/solvers/solver_66.py",
  "solvers_fixed_obj_control/solver_67.py": "data/runs/expert_a/solvers/solver_67.py",
  "solvers_fixed_obj_control/solver_68.py": "data/runs/expert_a/solvers/solver_68.py",
  "solvers_fixed_obj_control/solver_69.py": "data/runs/expert_a/solvers/solver_69.py",
  "solvers_fixed_obj_control/solver_70.py": "data/runs/expert_a/solvers/solver_70.py",
  "solvers_fixed_obj_control/solver_71.py": "data/runs/expert_a/solvers/solver_71.py",
  "solvers_fixed_obj_control/solver_72.py": "data/runs/expert_a/solvers/solver_72.py",
  "solvers_fixed_obj_control/solver_73.py": "data/runs/expert_a/solvers/solver_73.py",
  "solvers_fixed_obj_control/solver_74.py": "data/runs/expert_a/solvers/solver_74.py",
  "solvers_fixed_obj_control/solver_75.py": "data/runs/expert_a/solvers/solver_75.py",
  "solvers_fixed_obj_control/solver_76.py": "data/runs/expert_a/solvers/solver_76.py",
  "solvers_fixed_obj_control/solver_77.py": "data/runs/expert_a/solvers/solver_77.py",
  "solvers_fixed_obj_control/solver_78.py": "data/runs/expert_a/solvers/solver_78.py",
  "solvers_fixed_obj_control/solver_79.py": "data/runs/expert_a/solvers/solver_79.py",
  "solvers_fixed_obj_control/solver_80.py": "data/runs/expert_a/solvers/solver_80.py",
  "solvers_fixed_obj_control/solver_81.py": "data/runs/expert_a/solvers/solver_81.py",
  "solvers_fixed_obj_control/solver_82.py": "data/runs/expert_a/solvers/solver_82.py",
  "solvers_fixed_obj_control/solver_83.py": "data/runs/expert_a/solvers/solver_83.py",
  "solvers_fixed_obj_control/solver_84.py": "data/runs/expert_a/solvers/solver_84.py",
  "solvers_fixed_obj_control/solver_85.py": "data/runs/expert_a/solvers/solver_85.py",
  "solvers_fixed_obj_control/solver_86.py": "data/runs/expert_a/solvers/solver_86.py",
  "solvers_fixed_obj_control/solver_87.py": "data/runs/expert_a/solvers/solver_87.py",
  "solvers_fixed_obj_control/solver_88.py": "data/runs/expert_a/solvers/solver_88.py",
  "solvers_fixed_obj_control/solver_89.py": "data/runs/expert_a/solvers/solver_89.py",
  "solvers_fixed_obj_control/solver_90.py": "data/runs/expert_a/solvers/solver_90.py",
  "solvers_fixed_obj_control/solver_91.py": "data/runs/expert_a/solvers/solver_91.py",
  "solvers_fixed_obj_control/solver_92.py": "data/runs/expert_a/solvers/solver_92.py",
  "solvers_fixed_obj_control/solver_93.py": "data/runs/expert_a/solvers/solver_93.py",
  "solvers_fixed_obj_control/solver_94.py": "data/runs/expert_a/solvers/solver_94.py",
  "solvers_fixed_obj_control/solver_95.py": "data/runs/expert_a/solvers/solver_95.py",
  "solvers_fixed_obj_control/solver_96.py": "data/runs/expert_a/solvers/solver_96.py",
  "solvers_fixed_obj_control/solver_97.py": "data/runs/expert_a/solvers/solver_97.py",
  "solvers_fixed_obj_control/solver_98.py": "data/runs/expert_a/solvers/solver_98.py",
  "solvers_fixed_obj_control/solver_99.py": "data/runs/expert_a/solvers/solver_99.py",
  "solvers_fixed_obj_control/solver_100.py": "data/runs/expert_a/solvers/solver_100.py",
  "solvers_fixed_obj_control/solver_101.py": "data/runs/expert_a/solvers/solver_101.py",
  "solvers_fixed_obj_control/solver_102.py": "data/runs/expert_a/solvers/solver_102.py",
  "solvers_fixed_obj_control/solver_103.py": "data/runs/expert_a/solvers/solver_103.py",
  "solvers_fixed_obj_control/solver_104.py": "data/runs/expert_a/solvers/solver_104.py",
  "solvers_fixed_obj_control/solver_105.py": "data/runs/expert_a/solvers/solver_105.py",
  "solvers_fixed_obj_control/solver_106.py": "data/runs/expert_a/solvers/solver_106.py",
  "solvers_fixed_obj_control/solver_107.py": "data/runs/expert_a/solvers/solver_107.py",
  "solvers_fixed_obj_control/solver_108.py": "data/runs/expert_a/solvers/solver_108.py",
  "solvers_fixed_obj_control/solver_109.py": "data/runs/expert_a/solvers/solver_109.py",
  "solvers_fixed_obj_control/solver_110.py": "data/runs/expert_a/solvers/solver_110.py",
  "solvers_fixed_obj_control/solver_111.py": "data/runs/expert_a/solvers/solver_111.py",
  "solvers_fixed_obj_control/solver_112.py": "data/runs/expert_a/solvers/solver_112.py",
  "solvers_fixed_obj_control/solver_113.py": "data/runs/expert_a/solvers/solver_113.py",
  "solvers_fixed_obj_control/solver_114.py": "data/runs/expert_a/solvers/solver_114.py",
  "solvers_fixed_obj_control/solver_115.py": "data/runs/expert_a/solvers/solver_115.py",
  "solvers_fixed_obj_control/solver_116.py": "data/runs/expert_a/solvers/solver_116.py",
  "solvers_fixed_obj_control/solver_117.py": "data/runs/expert_a/solvers/solver_117.py",
  "solvers_fixed_obj_control/solver_118.py": "data/runs/expert_a/solvers/solver_118.py",
  "solvers_fixed_obj_control/solver_119.py": "data/runs/expert_a/solvers/solver_119.py",
  "solvers_fixed_obj_control/solver_120.py": "data/runs/expert_a/solvers/solver_120.py",
  "solvers_fixed_obj_control/solver_121.py": "data/runs/expert_a/solvers/solver_121.py",
  "solvers_fixed_obj_control/solver_122.py": "data/runs/expert_a/solvers/solver_122.py",
  "solvers_fixed_obj_control/solver_123.py": "data/runs/expert_a/solvers/solver_123.py",
  "solvers_fixed_obj_control/solver_124.py": "data/runs/expert_a/solvers/solver_124.py",
  "solvers_fixed_obj_control/solver_125.py": "data/runs/expert_a/solvers/solver_125.py",
  "solvers_fixed_obj_control/solver_126.py": "data/runs/expert_a/solvers/solver_126.py",
  "solvers_fixed_obj_control/solver_127.py": "data/runs/expert_a/solvers/solver_127.py",
  "solvers_fixed_obj_control/solver_128.py": "data/runs/expert_a/solvers/solver_128.py",
  "solvers_fixed_obj_control/solver_129.py": "data/runs/expert_a/solvers/solver_129.py",
  "solvers_fixed_obj_control/solver_130.py": "data/runs/expert_a/solvers/solver_130.py",
  "solvers_fixed_obj_control/solver_131.py": "data/runs/expert_a/solvers/solver_131.py",
  "solvers_fixed_obj_control/solver_132.py": "data/runs/expert_a/solvers/solver_132.py",
  "solvers_fixed_obj_control/solver_133.py": "data/runs/expert_a/solvers/solver_133.py",
  "solvers_fixed_obj_control/solver_134.py": "data/runs/expert_a/solvers/solver_134.py",
  "solvers_fixed_obj_control/solver_135.py": "data/runs/expert_a/solvers/solver_135.py",
  "solvers_fixed_obj_control/solver_136.py": "data/runs/expert_a/solvers/solver_136.py",
  "solvers_fixed_obj_control/solver_137.py": "data/runs/expert_a/solvers/solver_137.py",
  "solvers_fixed_obj_control/solver_138.py": "data/runs/expert_a/solvers/solver_138.py",
  "solvers_fixed_obj_control/solver_139.py": "data/runs/expert_a/solvers/solver_139.py",
  "solvers_fixed_obj_control/solver_140.py": "data/runs/expert_a/solvers/solver_140.py",
  "solvers_fixed_obj_control/solver_141.py": "data/runs/expert_a/solvers/solver_141.py",
  "solvers_fixed_obj_control/solver_142.py": "data/runs/expert_a/solvers/solver_142.py",
  "solvers_fixed_obj_control/solver_143.py": "data/runs/expert_a/solvers/solver_143.py",
  "solvers_fixed_obj_control/solver_144.py": "data/runs/expert_a/solvers/solver_144.py",
  "solvers_fixed_obj_control/solver_145.py": "data/runs/expert_a/solvers/solver_145.py",
  "solvers_fixed_obj_control/solver_146.py": "data/runs/expert_a/solvers/solver_146.py",
  "solvers_fixed_obj_control/solver_147.py": "data/runs/expert_a/solvers/solver_147.py",
  "solvers_fixed_obj_control/solver_148.py": "data/runs/expert_a/solvers/solver_148.py",
  "solvers_fixed_obj_control/solver_149.py": "data/runs/expert_a/solvers/solver_149.py",
  "solvers_fixed_obj_control/solver_150.py": "data/runs/expert_a/solvers/solver_150.py",
  "solvers_fixed_obj_control/solver_151.py": "data/runs/expert_a/solvers/solver_151.py",
  "solvers_fixed_obj_control/solver_152.py": "data/runs/expert_a/solvers/solver_152.py",
  "solvers_fixed_obj_control/solver_153.py": "data/runs/expert_a/solvers/solver_153.py",
  "solvers_fixed_obj_control/solver_154.py": "data/runs/expert_a/solvers/solver_154.py",
  "solvers_fixed_obj_control/solver_155.py": "data/runs/expert_a/solvers/solver_155.py",
  "solvers_fixed_obj_control/solver_156.py": "data/runs/expert_a/solvers/solver_156.py",
  "solvers_fixed_obj_control/solver_157.py": "data/runs/expert_a/solvers/solver_157.py",
  "solvers_fixed_obj_control/solver_158.py": "data/runs/expert_a/solvers/solver_158.py",
  "solvers_fixed_obj_control/solver_159.py": "data/runs/expert_a/solvers/solver_159.py",
  "solvers_fixed_obj_control/solver_160.py": "data/runs/expert_a/solvers/solver_160.py",
  "solvers_fixed_obj_control/solver_161.py": "data/runs/expert_a/solvers/solver_161.py",
  "solvers_fixed_obj_control/solver_162.py": "data/runs/expert_a/solvers/solver_162.py",
  "solvers_fixed_obj_control/solver_163.py": "data/runs/expert_a/solvers/solver_163.py",
  "solvers_fixed_obj_control/solver_164.py": "data/runs/expert_a/solvers/solver_164.py",
  "solvers_fixed_obj_control/solver_165.py": "data/runs/expert_a/solvers/solver_165.py",
  "solvers_fixed_obj_control/solver_166.py": "data/runs/expert_a/solvers/solver_166.py",
  "objectives_fixed_obj_control/metadata.json": "data/runs/expert_a/objectives/metadata.json",
  "objectives_fixed_obj_control/objective_0.py": "data/runs/expert_a/objectives/objective_0.py",
  "schedules_fixed_obj_control/metadata.json": "data/runs/expert_a/schedules/metadata.json",
  "schedules_fixed_obj_control/schedule_0.py": "data/runs/expert_a/schedules/schedule_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/database_control_seed2/database.json": "data/runs/expert_b/database.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_0.py": "data/runs/expert_b/solvers/solver_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_1.py": "data/runs/expert_b/solvers/solver_1.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_2.py": "data/runs/expert_b/solvers/solver_2.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_3.py": "data/runs/expert_b/solvers/solver_3.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_4.py": "data/runs/expert_b/solvers/solver_4.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_5.py": "data/runs/expert_b/solvers/solver_5.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_6.py": "data/runs/expert_b/solvers/solver_6.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_7.py": "data/runs/expert_b/solvers/solver_7.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_8.py": "data/runs/expert_b/solvers/solver_8.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_9.py": "data/runs/expert_b/solvers/solver_9.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_10.py": "data/runs/expert_b/solvers/solver_10.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_11.py": "data/runs/expert_b/solvers/solver_11.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_12.py": "data/runs/expert_b/solvers/solver_12.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_13.py": "data/runs/expert_b/solvers/solver_13.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_14.py": "data/runs/expert_b/solvers/solver_14.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_15.py": "data/runs/expert_b/solvers/solver_15.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_16.py": "data/runs/expert_b/solvers/solver_16.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_17.py": "data/runs/expert_b/solvers/solver_17.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_18.py": "data/runs/expert_b/solvers/solver_18.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_19.py": "data/runs/expert_b/solvers/solver_19.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_20.py": "data/runs/expert_b/solvers/solver_20.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_21.py": "data/runs/expert_b/solvers/solver_21.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_22.py": "data/runs/expert_b/solvers/solver_22.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_23.py": "data/runs/expert_b/solvers/solver_23.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_24.py": "data/runs/expert_b/solvers/solver_24.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_25.py": "data/runs/expert_b/solvers/solver_25.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_26.py": "data/runs/expert_b/solvers/solver_26.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_27.py": "data/runs/expert_b/solvers/solver_27.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_28.py": "data/runs/expert_b/solvers/solver_28.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_29.py": "data/runs/expert_b/solvers/solver_29.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_30.py": "data/runs/expert_b/solvers/solver_30.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_31.py": "data/runs/expert_b/solvers/solver_31.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_32.py": "data/runs/expert_b/solvers/solver_32.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_33.py": "data/runs/expert_b/solvers/solver_33.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_34.py": "data/runs/expert_b/solvers/solver_34.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_35.py": "data/runs/expert_b/solvers/solver_35.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_36.py": "data/runs/expert_b/solvers/solver_36.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_37.py": "data/runs/expert_b/solvers/solver_37.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_38.py": "data/runs/expert_b/solvers/solver_38.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_39.py": "data/runs/expert_b/solvers/solver_39.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_40.py": "data/runs/expert_b/solvers/solver_40.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_41.py": "data/runs/expert_b/solvers/solver_41.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_42.py": "data/runs/expert_b/solvers/solver_42.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_43.py": "data/runs/expert_b/solvers/solver_43.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_44.py": "data/runs/expert_b/solvers/solver_44.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_45.py": "data/runs/expert_b/solvers/solver_45.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_46.py": "data/runs/expert_b/solvers/solver_46.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_47.py": "data/runs/expert_b/solvers/solver_47.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_48.py": "data/runs/expert_b/solvers/solver_48.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_49.py": "data/runs/expert_b/solvers/solver_49.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_50.py": "data/runs/expert_b/solvers/solver_50.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_51.py": "data/runs/expert_b/solvers/solver_51.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_52.py": "data/runs/expert_b/solvers/solver_52.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_53.py": "data/runs/expert_b/solvers/solver_53.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_54.py": "data/runs/expert_b/solvers/solver_54.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_55.py": "data/runs/expert_b/solvers/solver_55.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_56.py": "data/runs/expert_b/solvers/solver_56.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_57.py": "data/runs/expert_b/solvers/solver_57.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_58.py": "data/runs/expert_b/solvers/solver_58.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_59.py": "data/runs/expert_b/solvers/solver_59.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_60.py": "data/runs/expert_b/solvers/solver_60.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_61.py": "data/runs/expert_b/solvers/solver_61.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_62.py": "data/runs/expert_b/solvers/solver_62.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_63.py": "data/runs/expert_b/solvers/solver_63.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_64.py": "data/runs/expert_b/solvers/solver_64.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_65.py": "data/runs/expert_b/solvers/solver_65.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_66.py": "data/runs/expert_b/solvers/solver_66.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_67.py": "data/runs/expert_b/solvers/solver_67.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_68.py": "data/runs/expert_b/solvers/solver_68.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_69.py": "data/runs/expert_b/solvers/solver_69.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_70.py": "data/runs/expert_b/solvers/solver_70.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_71.py": "data/runs/expert_b/solvers/solver_71.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_72.py": "data/runs/expert_b/solvers/solver_72.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_73.py": "data/runs/expert_b/solvers/solver_73.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_74.py": "data/runs/expert_b/solvers/solver_74.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_75.py": "data/runs/expert_b/solvers/solver_75.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_76.py": "data/runs/expert_b/solvers/solver_76.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_77.py": "data/runs/expert_b/solvers/solver_77.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_78.py": "data/runs/expert_b/solvers/solver_78.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_79.py": "data/runs/expert_b/solvers/solver_79.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_80.py": "data/runs/expert_b/solvers/solver_80.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_81.py": "data/runs/expert_b/solvers/solver_81.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_82.py": "data/runs/expert_b/solvers/solver_82.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_83.py": "data/runs/expert_b/solvers/solver_83.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_84.py": "data/runs/expert_b/solvers/solver_84.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_85.py": "data/runs/expert_b/solvers/solver_85.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_86.py": "data/runs/expert_b/solvers/solver_86.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_87.py": "data/runs/expert_b/solvers/solver_87.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_88.py": "data/runs/expert_b/solvers/solver_88.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_89.py": "data/runs/expert_b/solvers/solver_89.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_90.py": "data/runs/expert_b/solvers/solver_90.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_91.py": "data/runs/expert_b/solvers/solver_91.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_92.py": "data/runs/expert_b/solvers/solver_92.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_93.py": "data/runs/expert_b/solvers/solver_93.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_94.py": "data/runs/expert_b/solvers/solver_94.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_95.py": "data/runs/expert_b/solvers/solver_95.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_96.py": "data/runs/expert_b/solvers/solver_96.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_97.py": "data/runs/expert_b/solvers/solver_97.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_98.py": "data/runs/expert_b/solvers/solver_98.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_99.py": "data/runs/expert_b/solvers/solver_99.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_100.py": "data/runs/expert_b/solvers/solver_100.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_101.py": "data/runs/expert_b/solvers/solver_101.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_102.py": "data/runs/expert_b/solvers/solver_102.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_103.py": "data/runs/expert_b/solvers/solver_103.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_104.py": "data/runs/expert_b/solvers/solver_104.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_105.py": "data/runs/expert_b/solvers/solver_105.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_106.py": "data/runs/expert_b/solvers/solver_106.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_107.py": "data/runs/expert_b/solvers/solver_107.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_108.py": "data/runs/expert_b/solvers/solver_108.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_109.py": "data/runs/expert_b/solvers/solver_109.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_110.py": "data/runs/expert_b/solvers/solver_110.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_111.py": "data/runs/expert_b/solvers/solver_111.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_112.py": "data/runs/expert_b/solvers/solver_112.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_113.py": "data/runs/expert_b/solvers/solver_113.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_114.py": "data/runs/expert_b/solvers/solver_114.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_115.py": "data/runs/expert_b/solvers/solver_115.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_116.py": "data/runs/expert_b/solvers/solver_116.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_117.py": "data/runs/expert_b/solvers/solver_117.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_118.py": "data/runs/expert_b/solvers/solver_118.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_119.py": "data/runs/expert_b/solvers/solver_119.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_120.py": "data/runs/expert_b/solvers/solver_120.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_121.py": "data/runs/expert_b/solvers/solver_121.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_122.py": "data/runs/expert_b/solvers/solver_122.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_123.py": "data/runs/expert_b/solvers/solver_123.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_124.py": "data/runs/expert_b/solvers/solver_124.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_125.py": "data/runs/expert_b/solvers/solver_125.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_126.py": "data/runs/expert_b/solvers/solver_126.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_127.py": "data/runs/expert_b/solvers/solver_127.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_128.py": "data/runs/expert_b/solvers/solver_128.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_129.py": "data/runs/expert_b/solvers/solver_129.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_130.py": "data/runs/expert_b/solvers/solver_130.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_131.py": "data/runs/expert_b/solvers/solver_131.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_132.py": "data/runs/expert_b/solvers/solver_132.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_133.py": "data/runs/expert_b/solvers/solver_133.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_134.py": "data/runs/expert_b/solvers/solver_134.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_135.py": "data/runs/expert_b/solvers/solver_135.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_136.py": "data/runs/expert_b/solvers/solver_136.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_137.py": "data/runs/expert_b/solvers/solver_137.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_138.py": "data/runs/expert_b/solvers/solver_138.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_139.py": "data/runs/expert_b/solvers/solver_139.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_140.py": "data/runs/expert_b/solvers/solver_140.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_141.py": "data/runs/expert_b/solvers/solver_141.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_142.py": "data/runs/expert_b/solvers/solver_142.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_143.py": "data/runs/expert_b/solvers/solver_143.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_144.py": "data/runs/expert_b/solvers/solver_144.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_145.py": "data/runs/expert_b/solvers/solver_145.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_146.py": "data/runs/expert_b/solvers/solver_146.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_147.py": "data/runs/expert_b/solvers/solver_147.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_148.py": "data/runs/expert_b/solvers/solver_148.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_149.py": "data/runs/expert_b/solvers/solver_149.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_150.py": "data/runs/expert_b/solvers/solver_150.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_151.py": "data/runs/expert_b/solvers/solver_151.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_152.py": "data/runs/expert_b/solvers/solver_152.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_153.py": "data/runs/expert_b/solvers/solver_153.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_154.py": "data/runs/expert_b/solvers/solver_154.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_155.py": "data/runs/expert_b/solvers/solver_155.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_156.py": "data/runs/expert_b/solvers/solver_156.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_157.py": "data/runs/expert_b/solvers/solver_157.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_158.py": "data/runs/expert_b/solvers/solver_158.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_159.py": "data/runs/expert_b/solvers/solver_159.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_160.py": "data/runs/expert_b/solvers/solver_160.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_161.py": "data/runs/expert_b/solvers/solver_161.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_162.py": "data/runs/expert_b/solvers/solver_162.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_163.py": "data/runs/expert_b/solvers/solver_163.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_164.py": "data/runs/expert_b/solvers/solver_164.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_165.py": "data/runs/expert_b/solvers/solver_165.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_control_seed2/solver_166.py": "data/runs/expert_b/solvers/solver_166.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_control_seed2/metadata.json": "data/runs/expert_b/objectives/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_control_seed2/objective_0.py": "data/runs/expert_b/objectives/objective_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_control_seed2/metadata.json": "data/runs/expert_b/schedules/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_control_seed2/schedule_0.py": "data/runs/expert_b/schedules/schedule_0.py",
  "database_treatment_rerun/database.json": "data/runs/consensus/database.json",
  "solvers_treatment_rerun/solver_0.py": "data/runs/consensus/solvers/solver_0.py",
  "solvers_treatment_rerun/solver_1.py": "data/runs/consensus/solvers/solver_1.py",
  "solvers_treatment_rerun/solver_2.py": "data/runs/consensus/solvers/solver_2.py",
  "solvers_treatment_rerun/solver_3.py": "data/runs/consensus/solvers/solver_3.py",
  "solvers_treatment_rerun/solver_4.py": "data/runs/consensus/solvers/solver_4.py",
  "solvers_treatment_rerun/solver_5.py": "data/runs/consensus/solvers/solver_5.py",
  "solvers_treatment_rerun/solver_6.py": "data/runs/consensus/solvers/solver_6.py",
  "solvers_treatment_rerun/solver_7.py": "data/runs/consensus/solvers/solver_7.py",
  "solvers_treatment_rerun/solver_8.py": "data/runs/consensus/solvers/solver_8.py",
  "solvers_treatment_rerun/solver_9.py": "data/runs/consensus/solvers/solver_9.py",
  "solvers_treatment_rerun/solver_10.py": "data/runs/consensus/solvers/solver_10.py",
  "solvers_treatment_rerun/solver_11.py": "data/runs/consensus/solvers/solver_11.py",
  "solvers_treatment_rerun/solver_12.py": "data/runs/consensus/solvers/solver_12.py",
  "solvers_treatment_rerun/solver_13.py": "data/runs/consensus/solvers/solver_13.py",
  "solvers_treatment_rerun/solver_14.py": "data/runs/consensus/solvers/solver_14.py",
  "solvers_treatment_rerun/solver_15.py": "data/runs/consensus/solvers/solver_15.py",
  "solvers_treatment_rerun/solver_16.py": "data/runs/consensus/solvers/solver_16.py",
  "solvers_treatment_rerun/solver_17.py": "data/runs/consensus/solvers/solver_17.py",
  "solvers_treatment_rerun/solver_18.py": "data/runs/consensus/solvers/solver_18.py",
  "solvers_treatment_rerun/solver_19.py": "data/runs/consensus/solvers/solver_19.py",
  "solvers_treatment_rerun/solver_20.py": "data/runs/consensus/solvers/solver_20.py",
  "solvers_treatment_rerun/solver_21.py": "data/runs/consensus/solvers/solver_21.py",
  "solvers_treatment_rerun/solver_22.py": "data/runs/consensus/solvers/solver_22.py",
  "solvers_treatment_rerun/solver_23.py": "data/runs/consensus/solvers/solver_23.py",
  "solvers_treatment_rerun/solver_24.py": "data/runs/consensus/solvers/solver_24.py",
  "solvers_treatment_rerun/solver_25.py": "data/runs/consensus/solvers/solver_25.py",
  "solvers_treatment_rerun/solver_26.py": "data/runs/consensus/solvers/solver_26.py",
  "solvers_treatment_rerun/solver_27.py": "data/runs/consensus/solvers/solver_27.py",
  "solvers_treatment_rerun/solver_28.py": "data/runs/consensus/solvers/solver_28.py",
  "solvers_treatment_rerun/solver_29.py": "data/runs/consensus/solvers/solver_29.py",
  "solvers_treatment_rerun/solver_30.py": "data/runs/consensus/solvers/solver_30.py",
  "solvers_treatment_rerun/solver_31.py": "data/runs/consensus/solvers/solver_31.py",
  "solvers_treatment_rerun/solver_32.py": "data/runs/consensus/solvers/solver_32.py",
  "solvers_treatment_rerun/solver_33.py": "data/runs/consensus/solvers/solver_33.py",
  "solvers_treatment_rerun/solver_34.py": "data/runs/consensus/solvers/solver_34.py",
  "solvers_treatment_rerun/solver_35.py": "data/runs/consensus/solvers/solver_35.py",
  "solvers_treatment_rerun/solver_36.py": "data/runs/consensus/solvers/solver_36.py",
  "solvers_treatment_rerun/solver_37.py": "data/runs/consensus/solvers/solver_37.py",
  "solvers_treatment_rerun/solver_38.py": "data/runs/consensus/solvers/solver_38.py",
  "solvers_treatment_rerun/solver_39.py": "data/runs/consensus/solvers/solver_39.py",
  "solvers_treatment_rerun/solver_40.py": "data/runs/consensus/solvers/solver_40.py",
  "solvers_treatment_rerun/solver_41.py": "data/runs/consensus/solvers/solver_41.py",
  "solvers_treatment_rerun/solver_42.py": "data/runs/consensus/solvers/solver_42.py",
  "solvers_treatment_rerun/solver_43.py": "data/runs/consensus/solvers/solver_43.py",
  "solvers_treatment_rerun/solver_44.py": "data/runs/consensus/solvers/solver_44.py",
  "solvers_treatment_rerun/solver_45.py": "data/runs/consensus/solvers/solver_45.py",
  "solvers_treatment_rerun/solver_46.py": "data/runs/consensus/solvers/solver_46.py",
  "solvers_treatment_rerun/solver_47.py": "data/runs/consensus/solvers/solver_47.py",
  "solvers_treatment_rerun/solver_48.py": "data/runs/consensus/solvers/solver_48.py",
  "solvers_treatment_rerun/solver_49.py": "data/runs/consensus/solvers/solver_49.py",
  "solvers_treatment_rerun/solver_50.py": "data/runs/consensus/solvers/solver_50.py",
  "solvers_treatment_rerun/solver_51.py": "data/runs/consensus/solvers/solver_51.py",
  "solvers_treatment_rerun/solver_52.py": "data/runs/consensus/solvers/solver_52.py",
  "solvers_treatment_rerun/solver_53.py": "data/runs/consensus/solvers/solver_53.py",
  "solvers_treatment_rerun/solver_54.py": "data/runs/consensus/solvers/solver_54.py",
  "solvers_treatment_rerun/solver_55.py": "data/runs/consensus/solvers/solver_55.py",
  "solvers_treatment_rerun/solver_56.py": "data/runs/consensus/solvers/solver_56.py",
  "solvers_treatment_rerun/solver_57.py": "data/runs/consensus/solvers/solver_57.py",
  "solvers_treatment_rerun/solver_58.py": "data/runs/consensus/solvers/solver_58.py",
  "solvers_treatment_rerun/solver_59.py": "data/runs/consensus/solvers/solver_59.py",
  "solvers_treatment_rerun/solver_60.py": "data/runs/consensus/solvers/solver_60.py",
  "solvers_treatment_rerun/solver_61.py": "data/runs/consensus/solvers/solver_61.py",
  "solvers_treatment_rerun/solver_62.py": "data/runs/consensus/solvers/solver_62.py",
  "solvers_treatment_rerun/solver_63.py": "data/runs/consensus/solvers/solver_63.py",
  "solvers_treatment_rerun/solver_64.py": "data/runs/consensus/solvers/solver_64.py",
  "solvers_treatment_rerun/solver_65.py": "data/runs/consensus/solvers/solver_65.py",
  "solvers_treatment_rerun/solver_66.py": "data/runs/consensus/solvers/solver_66.py",
  "solvers_treatment_rerun/solver_67.py": "data/runs/consensus/solvers/solver_67.py",
  "solvers_treatment_rerun/solver_68.py": "data/runs/consensus/solvers/solver_68.py",
  "solvers_treatment_rerun/solver_69.py": "data/runs/consensus/solvers/solver_69.py",
  "solvers_treatment_rerun/solver_70.py": "data/runs/consensus/solvers/solver_70.py",
  "solvers_treatment_rerun/solver_71.py": "data/runs/consensus/solvers/solver_71.py",
  "solvers_treatment_rerun/solver_72.py": "data/runs/consensus/solvers/solver_72.py",
  "solvers_treatment_rerun/solver_73.py": "data/runs/consensus/solvers/solver_73.py",
  "solvers_treatment_rerun/solver_74.py": "data/runs/consensus/solvers/solver_74.py",
  "solvers_treatment_rerun/solver_75.py": "data/runs/consensus/solvers/solver_75.py",
  "solvers_treatment_rerun/solver_76.py": "data/runs/consensus/solvers/solver_76.py",
  "solvers_treatment_rerun/solver_77.py": "data/runs/consensus/solvers/solver_77.py",
  "solvers_treatment_rerun/solver_78.py": "data/runs/consensus/solvers/solver_78.py",
  "solvers_treatment_rerun/solver_79.py": "data/runs/consensus/solvers/solver_79.py",
  "solvers_treatment_rerun/solver_80.py": "data/runs/consensus/solvers/solver_80.py",
  "solvers_treatment_rerun/solver_81.py": "data/runs/consensus/solvers/solver_81.py",
  "solvers_treatment_rerun/solver_82.py": "data/runs/consensus/solvers/solver_82.py",
  "solvers_treatment_rerun/solver_83.py": "data/runs/consensus/solvers/solver_83.py",
  "solvers_treatment_rerun/solver_84.py": "data/runs/consensus/solvers/solver_84.py",
  "solvers_treatment_rerun/solver_85.py": "data/runs/consensus/solvers/solver_85.py",
  "solvers_treatment_rerun/solver_86.py": "data/runs/consensus/solvers/solver_86.py",
  "solvers_treatment_rerun/solver_87.py": "data/runs/consensus/solvers/solver_87.py",
  "solvers_treatment_rerun/solver_88.py": "data/runs/consensus/solvers/solver_88.py",
  "solvers_treatment_rerun/solver_89.py": "data/runs/consensus/solvers/solver_89.py",
  "solvers_treatment_rerun/solver_90.py": "data/runs/consensus/solvers/solver_90.py",
  "solvers_treatment_rerun/solver_91.py": "data/runs/consensus/solvers/solver_91.py",
  "solvers_treatment_rerun/solver_92.py": "data/runs/consensus/solvers/solver_92.py",
  "solvers_treatment_rerun/solver_93.py": "data/runs/consensus/solvers/solver_93.py",
  "solvers_treatment_rerun/solver_94.py": "data/runs/consensus/solvers/solver_94.py",
  "solvers_treatment_rerun/solver_95.py": "data/runs/consensus/solvers/solver_95.py",
  "solvers_treatment_rerun/solver_96.py": "data/runs/consensus/solvers/solver_96.py",
  "solvers_treatment_rerun/solver_97.py": "data/runs/consensus/solvers/solver_97.py",
  "solvers_treatment_rerun/solver_98.py": "data/runs/consensus/solvers/solver_98.py",
  "solvers_treatment_rerun/solver_99.py": "data/runs/consensus/solvers/solver_99.py",
  "solvers_treatment_rerun/solver_100.py": "data/runs/consensus/solvers/solver_100.py",
  "solvers_treatment_rerun/solver_101.py": "data/runs/consensus/solvers/solver_101.py",
  "solvers_treatment_rerun/solver_102.py": "data/runs/consensus/solvers/solver_102.py",
  "solvers_treatment_rerun/solver_103.py": "data/runs/consensus/solvers/solver_103.py",
  "solvers_treatment_rerun/solver_104.py": "data/runs/consensus/solvers/solver_104.py",
  "solvers_treatment_rerun/solver_105.py": "data/runs/consensus/solvers/solver_105.py",
  "solvers_treatment_rerun/solver_106.py": "data/runs/consensus/solvers/solver_106.py",
  "solvers_treatment_rerun/solver_107.py": "data/runs/consensus/solvers/solver_107.py",
  "solvers_treatment_rerun/solver_108.py": "data/runs/consensus/solvers/solver_108.py",
  "solvers_treatment_rerun/solver_109.py": "data/runs/consensus/solvers/solver_109.py",
  "solvers_treatment_rerun/solver_110.py": "data/runs/consensus/solvers/solver_110.py",
  "solvers_treatment_rerun/solver_111.py": "data/runs/consensus/solvers/solver_111.py",
  "solvers_treatment_rerun/solver_112.py": "data/runs/consensus/solvers/solver_112.py",
  "solvers_treatment_rerun/solver_113.py": "data/runs/consensus/solvers/solver_113.py",
  "solvers_treatment_rerun/solver_114.py": "data/runs/consensus/solvers/solver_114.py",
  "solvers_treatment_rerun/solver_115.py": "data/runs/consensus/solvers/solver_115.py",
  "solvers_treatment_rerun/solver_116.py": "data/runs/consensus/solvers/solver_116.py",
  "solvers_treatment_rerun/solver_117.py": "data/runs/consensus/solvers/solver_117.py",
  "solvers_treatment_rerun/solver_118.py": "data/runs/consensus/solvers/solver_118.py",
  "solvers_treatment_rerun/solver_119.py": "data/runs/consensus/solvers/solver_119.py",
  "solvers_treatment_rerun/solver_120.py": "data/runs/consensus/solvers/solver_120.py",
  "solvers_treatment_rerun/solver_121.py": "data/runs/consensus/solvers/solver_121.py",
  "solvers_treatment_rerun/solver_122.py": "data/runs/consensus/solvers/solver_122.py",
  "solvers_treatment_rerun/solver_123.py": "data/runs/consensus/solvers/solver_123.py",
  "solvers_treatment_rerun/solver_124.py": "data/runs/consensus/solvers/solver_124.py",
  "solvers_treatment_rerun/solver_125.py": "data/runs/consensus/solvers/solver_125.py",
  "solvers_treatment_rerun/solver_126.py": "data/runs/consensus/solvers/solver_126.py",
  "solvers_treatment_rerun/solver_127.py": "data/runs/consensus/solvers/solver_127.py",
  "solvers_treatment_rerun/solver_128.py": "data/runs/consensus/solvers/solver_128.py",
  "solvers_treatment_rerun/solver_129.py": "data/runs/consensus/solvers/solver_129.py",
  "solvers_treatment_rerun/solver_130.py": "data/runs/consensus/solvers/solver_130.py",
  "solvers_treatment_rerun/solver_131.py": "data/runs/consensus/solvers/solver_131.py",
  "solvers_treatment_rerun/solver_132.py": "data/runs/consensus/solvers/solver_132.py",
  "solvers_treatment_rerun/solver_133.py": "data/runs/consensus/solvers/solver_133.py",
  "solvers_treatment_rerun/solver_134.py": "data/runs/consensus/solvers/solver_134.py",
  "solvers_treatment_rerun/solver_135.py": "data/runs/consensus/solvers/solver_135.py",
  "solvers_treatment_rerun/solver_136.py": "data/runs/consensus/solvers/solver_136.py",
  "solvers_treatment_rerun/solver_137.py": "data/runs/consensus/solvers/solver_137.py",
  "solvers_treatment_rerun/solver_138.py": "data/runs/consensus/solvers/solver_138.py",
  "solvers_treatment_rerun/solver_139.py": "data/runs/consensus/solvers/solver_139.py",
  "solvers_treatment_rerun/solver_140.py": "data/runs/consensus/solvers/solver_140.py",
  "solvers_treatment_rerun/solver_141.py": "data/runs/consensus/solvers/solver_141.py",
  "solvers_treatment_rerun/solver_142.py": "data/runs/consensus/solvers/solver_142.py",
  "solvers_treatment_rerun/solver_143.py": "data/runs/consensus/solvers/solver_143.py",
  "solvers_treatment_rerun/solver_144.py": "data/runs/consensus/solvers/solver_144.py",
  "solvers_treatment_rerun/solver_145.py": "data/runs/consensus/solvers/solver_145.py",
  "solvers_treatment_rerun/solver_146.py": "data/runs/consensus/solvers/solver_146.py",
  "solvers_treatment_rerun/solver_147.py": "data/runs/consensus/solvers/solver_147.py",
  "solvers_treatment_rerun/solver_148.py": "data/runs/consensus/solvers/solver_148.py",
  "solvers_treatment_rerun/solver_149.py": "data/runs/consensus/solvers/solver_149.py",
  "solvers_treatment_rerun/solver_150.py": "data/runs/consensus/solvers/solver_150.py",
  "solvers_treatment_rerun/solver_151.py": "data/runs/consensus/solvers/solver_151.py",
  "solvers_treatment_rerun/solver_152.py": "data/runs/consensus/solvers/solver_152.py",
  "solvers_treatment_rerun/solver_153.py": "data/runs/consensus/solvers/solver_153.py",
  "solvers_treatment_rerun/solver_154.py": "data/runs/consensus/solvers/solver_154.py",
  "solvers_treatment_rerun/solver_155.py": "data/runs/consensus/solvers/solver_155.py",
  "solvers_treatment_rerun/solver_156.py": "data/runs/consensus/solvers/solver_156.py",
  "solvers_treatment_rerun/solver_157.py": "data/runs/consensus/solvers/solver_157.py",
  "solvers_treatment_rerun/solver_158.py": "data/runs/consensus/solvers/solver_158.py",
  "solvers_treatment_rerun/solver_159.py": "data/runs/consensus/solvers/solver_159.py",
  "solvers_treatment_rerun/solver_160.py": "data/runs/consensus/solvers/solver_160.py",
  "solvers_treatment_rerun/solver_161.py": "data/runs/consensus/solvers/solver_161.py",
  "solvers_treatment_rerun/solver_162.py": "data/runs/consensus/solvers/solver_162.py",
  "solvers_treatment_rerun/solver_163.py": "data/runs/consensus/solvers/solver_163.py",
  "solvers_treatment_rerun/solver_164.py": "data/runs/consensus/solvers/solver_164.py",
  "solvers_treatment_rerun/solver_165.py": "data/runs/consensus/solvers/solver_165.py",
  "solvers_treatment_rerun/solver_166.py": "data/runs/consensus/solvers/solver_166.py",
  "objectives_treatment_rerun/metadata.json": "data/runs/consensus/objectives/metadata.json",
  "objectives_treatment_rerun/objective_0.py": "data/runs/consensus/objectives/objective_0.py",
  "objectives_treatment_rerun/objective_1.py": "data/runs/consensus/objectives/objective_1.py",
  "objectives_treatment_rerun/objective_2.py": "data/runs/consensus/objectives/objective_2.py",
  "objectives_treatment_rerun/objective_3.py": "data/runs/consensus/objectives/objective_3.py",
  "objectives_treatment_rerun/objective_4.py": "data/runs/consensus/objectives/objective_4.py",
  "objectives_treatment_rerun/objective_5.py": "data/runs/consensus/objectives/objective_5.py",
  "objectives_treatment_rerun/objective_6.py": "data/runs/consensus/objectives/objective_6.py",
  "objectives_treatment_rerun/objective_7.py": "data/runs/consensus/objectives/objective_7.py",
  "schedules_treatment_rerun/metadata.json": "data/runs/consensus/schedules/metadata.json",
  "schedules_treatment_rerun/schedule_0.py": "data/runs/consensus/schedules/schedule_0.py",
  "meta_agent_treatment_rerun/state.json": "data/runs/consensus/meta_agent/state.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/database_uniform_consensus/database.json": "data/runs/consensus_no_meta/database.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_0.py": "data/runs/consensus_no_meta/solvers/solver_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_1.py": "data/runs/consensus_no_meta/solvers/solver_1.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_2.py": "data/runs/consensus_no_meta/solvers/solver_2.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_3.py": "data/runs/consensus_no_meta/solvers/solver_3.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_4.py": "data/runs/consensus_no_meta/solvers/solver_4.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_5.py": "data/runs/consensus_no_meta/solvers/solver_5.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_6.py": "data/runs/consensus_no_meta/solvers/solver_6.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_7.py": "data/runs/consensus_no_meta/solvers/solver_7.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_8.py": "data/runs/consensus_no_meta/solvers/solver_8.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_9.py": "data/runs/consensus_no_meta/solvers/solver_9.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_10.py": "data/runs/consensus_no_meta/solvers/solver_10.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_11.py": "data/runs/consensus_no_meta/solvers/solver_11.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_12.py": "data/runs/consensus_no_meta/solvers/solver_12.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_13.py": "data/runs/consensus_no_meta/solvers/solver_13.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_14.py": "data/runs/consensus_no_meta/solvers/solver_14.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_15.py": "data/runs/consensus_no_meta/solvers/solver_15.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_16.py": "data/runs/consensus_no_meta/solvers/solver_16.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_17.py": "data/runs/consensus_no_meta/solvers/solver_17.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_18.py": "data/runs/consensus_no_meta/solvers/solver_18.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_19.py": "data/runs/consensus_no_meta/solvers/solver_19.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_20.py": "data/runs/consensus_no_meta/solvers/solver_20.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_21.py": "data/runs/consensus_no_meta/solvers/solver_21.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_22.py": "data/runs/consensus_no_meta/solvers/solver_22.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_23.py": "data/runs/consensus_no_meta/solvers/solver_23.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_24.py": "data/runs/consensus_no_meta/solvers/solver_24.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_25.py": "data/runs/consensus_no_meta/solvers/solver_25.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_26.py": "data/runs/consensus_no_meta/solvers/solver_26.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_27.py": "data/runs/consensus_no_meta/solvers/solver_27.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_28.py": "data/runs/consensus_no_meta/solvers/solver_28.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_29.py": "data/runs/consensus_no_meta/solvers/solver_29.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_30.py": "data/runs/consensus_no_meta/solvers/solver_30.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_31.py": "data/runs/consensus_no_meta/solvers/solver_31.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_32.py": "data/runs/consensus_no_meta/solvers/solver_32.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_33.py": "data/runs/consensus_no_meta/solvers/solver_33.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_34.py": "data/runs/consensus_no_meta/solvers/solver_34.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_35.py": "data/runs/consensus_no_meta/solvers/solver_35.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_36.py": "data/runs/consensus_no_meta/solvers/solver_36.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_37.py": "data/runs/consensus_no_meta/solvers/solver_37.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_38.py": "data/runs/consensus_no_meta/solvers/solver_38.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_39.py": "data/runs/consensus_no_meta/solvers/solver_39.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_40.py": "data/runs/consensus_no_meta/solvers/solver_40.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_41.py": "data/runs/consensus_no_meta/solvers/solver_41.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_42.py": "data/runs/consensus_no_meta/solvers/solver_42.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_43.py": "data/runs/consensus_no_meta/solvers/solver_43.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_44.py": "data/runs/consensus_no_meta/solvers/solver_44.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_45.py": "data/runs/consensus_no_meta/solvers/solver_45.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_46.py": "data/runs/consensus_no_meta/solvers/solver_46.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_47.py": "data/runs/consensus_no_meta/solvers/solver_47.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_48.py": "data/runs/consensus_no_meta/solvers/solver_48.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_49.py": "data/runs/consensus_no_meta/solvers/solver_49.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_50.py": "data/runs/consensus_no_meta/solvers/solver_50.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_51.py": "data/runs/consensus_no_meta/solvers/solver_51.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_52.py": "data/runs/consensus_no_meta/solvers/solver_52.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_53.py": "data/runs/consensus_no_meta/solvers/solver_53.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_54.py": "data/runs/consensus_no_meta/solvers/solver_54.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_55.py": "data/runs/consensus_no_meta/solvers/solver_55.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_56.py": "data/runs/consensus_no_meta/solvers/solver_56.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_57.py": "data/runs/consensus_no_meta/solvers/solver_57.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_58.py": "data/runs/consensus_no_meta/solvers/solver_58.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_59.py": "data/runs/consensus_no_meta/solvers/solver_59.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_60.py": "data/runs/consensus_no_meta/solvers/solver_60.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_61.py": "data/runs/consensus_no_meta/solvers/solver_61.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_62.py": "data/runs/consensus_no_meta/solvers/solver_62.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_63.py": "data/runs/consensus_no_meta/solvers/solver_63.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_64.py": "data/runs/consensus_no_meta/solvers/solver_64.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_65.py": "data/runs/consensus_no_meta/solvers/solver_65.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_66.py": "data/runs/consensus_no_meta/solvers/solver_66.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_67.py": "data/runs/consensus_no_meta/solvers/solver_67.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_68.py": "data/runs/consensus_no_meta/solvers/solver_68.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_69.py": "data/runs/consensus_no_meta/solvers/solver_69.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_70.py": "data/runs/consensus_no_meta/solvers/solver_70.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_71.py": "data/runs/consensus_no_meta/solvers/solver_71.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_72.py": "data/runs/consensus_no_meta/solvers/solver_72.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_73.py": "data/runs/consensus_no_meta/solvers/solver_73.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_74.py": "data/runs/consensus_no_meta/solvers/solver_74.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_75.py": "data/runs/consensus_no_meta/solvers/solver_75.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_76.py": "data/runs/consensus_no_meta/solvers/solver_76.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_77.py": "data/runs/consensus_no_meta/solvers/solver_77.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_78.py": "data/runs/consensus_no_meta/solvers/solver_78.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_79.py": "data/runs/consensus_no_meta/solvers/solver_79.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_80.py": "data/runs/consensus_no_meta/solvers/solver_80.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_81.py": "data/runs/consensus_no_meta/solvers/solver_81.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_82.py": "data/runs/consensus_no_meta/solvers/solver_82.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_83.py": "data/runs/consensus_no_meta/solvers/solver_83.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_84.py": "data/runs/consensus_no_meta/solvers/solver_84.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_85.py": "data/runs/consensus_no_meta/solvers/solver_85.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_86.py": "data/runs/consensus_no_meta/solvers/solver_86.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_87.py": "data/runs/consensus_no_meta/solvers/solver_87.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_88.py": "data/runs/consensus_no_meta/solvers/solver_88.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_89.py": "data/runs/consensus_no_meta/solvers/solver_89.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_90.py": "data/runs/consensus_no_meta/solvers/solver_90.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_91.py": "data/runs/consensus_no_meta/solvers/solver_91.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_92.py": "data/runs/consensus_no_meta/solvers/solver_92.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_93.py": "data/runs/consensus_no_meta/solvers/solver_93.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_94.py": "data/runs/consensus_no_meta/solvers/solver_94.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_95.py": "data/runs/consensus_no_meta/solvers/solver_95.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_96.py": "data/runs/consensus_no_meta/solvers/solver_96.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_97.py": "data/runs/consensus_no_meta/solvers/solver_97.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_98.py": "data/runs/consensus_no_meta/solvers/solver_98.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_99.py": "data/runs/consensus_no_meta/solvers/solver_99.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_100.py": "data/runs/consensus_no_meta/solvers/solver_100.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_101.py": "data/runs/consensus_no_meta/solvers/solver_101.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_102.py": "data/runs/consensus_no_meta/solvers/solver_102.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_103.py": "data/runs/consensus_no_meta/solvers/solver_103.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_104.py": "data/runs/consensus_no_meta/solvers/solver_104.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_105.py": "data/runs/consensus_no_meta/solvers/solver_105.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_106.py": "data/runs/consensus_no_meta/solvers/solver_106.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_107.py": "data/runs/consensus_no_meta/solvers/solver_107.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_108.py": "data/runs/consensus_no_meta/solvers/solver_108.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_109.py": "data/runs/consensus_no_meta/solvers/solver_109.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_110.py": "data/runs/consensus_no_meta/solvers/solver_110.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_111.py": "data/runs/consensus_no_meta/solvers/solver_111.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_112.py": "data/runs/consensus_no_meta/solvers/solver_112.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_113.py": "data/runs/consensus_no_meta/solvers/solver_113.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_114.py": "data/runs/consensus_no_meta/solvers/solver_114.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_115.py": "data/runs/consensus_no_meta/solvers/solver_115.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_116.py": "data/runs/consensus_no_meta/solvers/solver_116.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_117.py": "data/runs/consensus_no_meta/solvers/solver_117.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_118.py": "data/runs/consensus_no_meta/solvers/solver_118.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_119.py": "data/runs/consensus_no_meta/solvers/solver_119.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_120.py": "data/runs/consensus_no_meta/solvers/solver_120.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_121.py": "data/runs/consensus_no_meta/solvers/solver_121.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_122.py": "data/runs/consensus_no_meta/solvers/solver_122.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_123.py": "data/runs/consensus_no_meta/solvers/solver_123.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_124.py": "data/runs/consensus_no_meta/solvers/solver_124.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_125.py": "data/runs/consensus_no_meta/solvers/solver_125.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_126.py": "data/runs/consensus_no_meta/solvers/solver_126.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_127.py": "data/runs/consensus_no_meta/solvers/solver_127.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_128.py": "data/runs/consensus_no_meta/solvers/solver_128.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_129.py": "data/runs/consensus_no_meta/solvers/solver_129.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_130.py": "data/runs/consensus_no_meta/solvers/solver_130.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_131.py": "data/runs/consensus_no_meta/solvers/solver_131.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_132.py": "data/runs/consensus_no_meta/solvers/solver_132.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_133.py": "data/runs/consensus_no_meta/solvers/solver_133.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_134.py": "data/runs/consensus_no_meta/solvers/solver_134.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_135.py": "data/runs/consensus_no_meta/solvers/solver_135.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_136.py": "data/runs/consensus_no_meta/solvers/solver_136.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_137.py": "data/runs/consensus_no_meta/solvers/solver_137.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_138.py": "data/runs/consensus_no_meta/solvers/solver_138.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_139.py": "data/runs/consensus_no_meta/solvers/solver_139.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_140.py": "data/runs/consensus_no_meta/solvers/solver_140.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_141.py": "data/runs/consensus_no_meta/solvers/solver_141.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_142.py": "data/runs/consensus_no_meta/solvers/solver_142.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_143.py": "data/runs/consensus_no_meta/solvers/solver_143.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_144.py": "data/runs/consensus_no_meta/solvers/solver_144.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_145.py": "data/runs/consensus_no_meta/solvers/solver_145.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_146.py": "data/runs/consensus_no_meta/solvers/solver_146.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_147.py": "data/runs/consensus_no_meta/solvers/solver_147.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_148.py": "data/runs/consensus_no_meta/solvers/solver_148.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_149.py": "data/runs/consensus_no_meta/solvers/solver_149.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_150.py": "data/runs/consensus_no_meta/solvers/solver_150.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_151.py": "data/runs/consensus_no_meta/solvers/solver_151.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_152.py": "data/runs/consensus_no_meta/solvers/solver_152.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_153.py": "data/runs/consensus_no_meta/solvers/solver_153.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_154.py": "data/runs/consensus_no_meta/solvers/solver_154.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_155.py": "data/runs/consensus_no_meta/solvers/solver_155.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_156.py": "data/runs/consensus_no_meta/solvers/solver_156.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_157.py": "data/runs/consensus_no_meta/solvers/solver_157.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_158.py": "data/runs/consensus_no_meta/solvers/solver_158.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_159.py": "data/runs/consensus_no_meta/solvers/solver_159.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_160.py": "data/runs/consensus_no_meta/solvers/solver_160.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_161.py": "data/runs/consensus_no_meta/solvers/solver_161.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_162.py": "data/runs/consensus_no_meta/solvers/solver_162.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_163.py": "data/runs/consensus_no_meta/solvers/solver_163.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_164.py": "data/runs/consensus_no_meta/solvers/solver_164.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_165.py": "data/runs/consensus_no_meta/solvers/solver_165.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_uniform_consensus/solver_166.py": "data/runs/consensus_no_meta/solvers/solver_166.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/metadata.json": "data/runs/consensus_no_meta/objectives/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_0.py": "data/runs/consensus_no_meta/objectives/objective_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_1.py": "data/runs/consensus_no_meta/objectives/objective_1.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_2.py": "data/runs/consensus_no_meta/objectives/objective_2.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_3.py": "data/runs/consensus_no_meta/objectives/objective_3.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_4.py": "data/runs/consensus_no_meta/objectives/objective_4.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_5.py": "data/runs/consensus_no_meta/objectives/objective_5.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_uniform_consensus/objective_6.py": "data/runs/consensus_no_meta/objectives/objective_6.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_uniform_consensus/metadata.json": "data/runs/consensus_no_meta/schedules/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_uniform_consensus/schedule_0.py": "data/runs/consensus_no_meta/schedules/schedule_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/database_naive_320/database.json": "data/runs/solved_320/database.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_0.py": "data/runs/solved_320/solvers/solver_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_1.py": "data/runs/solved_320/solvers/solver_1.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_2.py": "data/runs/solved_320/solvers/solver_2.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_3.py": "data/runs/solved_320/solvers/solver_3.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_4.py": "data/runs/solved_320/solvers/solver_4.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_5.py": "data/runs/solved_320/solvers/solver_5.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_6.py": "data/runs/solved_320/solvers/solver_6.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_7.py": "data/runs/solved_320/solvers/solver_7.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_8.py": "data/runs/solved_320/solvers/solver_8.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_9.py": "data/runs/solved_320/solvers/solver_9.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_10.py": "data/runs/solved_320/solvers/solver_10.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_11.py": "data/runs/solved_320/solvers/solver_11.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_12.py": "data/runs/solved_320/solvers/solver_12.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_13.py": "data/runs/solved_320/solvers/solver_13.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_14.py": "data/runs/solved_320/solvers/solver_14.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_15.py": "data/runs/solved_320/solvers/solver_15.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_16.py": "data/runs/solved_320/solvers/solver_16.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_17.py": "data/runs/solved_320/solvers/solver_17.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_18.py": "data/runs/solved_320/solvers/solver_18.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_19.py": "data/runs/solved_320/solvers/solver_19.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_20.py": "data/runs/solved_320/solvers/solver_20.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_21.py": "data/runs/solved_320/solvers/solver_21.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_22.py": "data/runs/solved_320/solvers/solver_22.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_23.py": "data/runs/solved_320/solvers/solver_23.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_24.py": "data/runs/solved_320/solvers/solver_24.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_25.py": "data/runs/solved_320/solvers/solver_25.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_26.py": "data/runs/solved_320/solvers/solver_26.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_27.py": "data/runs/solved_320/solvers/solver_27.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_28.py": "data/runs/solved_320/solvers/solver_28.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_29.py": "data/runs/solved_320/solvers/solver_29.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_30.py": "data/runs/solved_320/solvers/solver_30.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_31.py": "data/runs/solved_320/solvers/solver_31.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_32.py": "data/runs/solved_320/solvers/solver_32.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_33.py": "data/runs/solved_320/solvers/solver_33.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_34.py": "data/runs/solved_320/solvers/solver_34.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_35.py": "data/runs/solved_320/solvers/solver_35.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_36.py": "data/runs/solved_320/solvers/solver_36.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_37.py": "data/runs/solved_320/solvers/solver_37.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_38.py": "data/runs/solved_320/solvers/solver_38.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_39.py": "data/runs/solved_320/solvers/solver_39.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_40.py": "data/runs/solved_320/solvers/solver_40.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_41.py": "data/runs/solved_320/solvers/solver_41.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_42.py": "data/runs/solved_320/solvers/solver_42.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_43.py": "data/runs/solved_320/solvers/solver_43.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_44.py": "data/runs/solved_320/solvers/solver_44.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_45.py": "data/runs/solved_320/solvers/solver_45.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_46.py": "data/runs/solved_320/solvers/solver_46.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_47.py": "data/runs/solved_320/solvers/solver_47.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_48.py": "data/runs/solved_320/solvers/solver_48.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_49.py": "data/runs/solved_320/solvers/solver_49.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_50.py": "data/runs/solved_320/solvers/solver_50.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_51.py": "data/runs/solved_320/solvers/solver_51.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_52.py": "data/runs/solved_320/solvers/solver_52.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_53.py": "data/runs/solved_320/solvers/solver_53.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_54.py": "data/runs/solved_320/solvers/solver_54.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_55.py": "data/runs/solved_320/solvers/solver_55.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_56.py": "data/runs/solved_320/solvers/solver_56.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_57.py": "data/runs/solved_320/solvers/solver_57.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_58.py": "data/runs/solved_320/solvers/solver_58.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_59.py": "data/runs/solved_320/solvers/solver_59.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_60.py": "data/runs/solved_320/solvers/solver_60.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_61.py": "data/runs/solved_320/solvers/solver_61.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_320/solver_62.py": "data/runs/solved_320/solvers/solver_62.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_naive_320/metadata.json": "data/runs/solved_320/objectives/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_naive_320/objective_0.py": "data/runs/solved_320/objectives/objective_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_naive_320/metadata.json": "data/runs/solved_320/schedules/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_naive_320/schedule_0.py": "data/runs/solved_320/schedules/schedule_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/database_naive_llm2/database.json": "data/runs/llm_fixed/database.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_0.py": "data/runs/llm_fixed/solvers/solver_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_1.py": "data/runs/llm_fixed/solvers/solver_1.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_2.py": "data/runs/llm_fixed/solvers/solver_2.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_3.py": "data/runs/llm_fixed/solvers/solver_3.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_4.py": "data/runs/llm_fixed/solvers/solver_4.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_5.py": "data/runs/llm_fixed/solvers/solver_5.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_6.py": "data/runs/llm_fixed/solvers/solver_6.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_7.py": "data/runs/llm_fixed/solvers/solver_7.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_8.py": "data/runs/llm_fixed/solvers/solver_8.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_9.py": "data/runs/llm_fixed/solvers/solver_9.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_10.py": "data/runs/llm_fixed/solvers/solver_10.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_11.py": "data/runs/llm_fixed/solvers/solver_11.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_12.py": "data/runs/llm_fixed/solvers/solver_12.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_13.py": "data/runs/llm_fixed/solvers/solver_13.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_14.py": "data/runs/llm_fixed/solvers/solver_14.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_15.py": "data/runs/llm_fixed/solvers/solver_15.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_16.py": "data/runs/llm_fixed/solvers/solver_16.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_17.py": "data/runs/llm_fixed/solvers/solver_17.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_18.py": "data/runs/llm_fixed/solvers/solver_18.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_19.py": "data/runs/llm_fixed/solvers/solver_19.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_20.py": "data/runs/llm_fixed/solvers/solver_20.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_21.py": "data/runs/llm_fixed/solvers/solver_21.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_22.py": "data/runs/llm_fixed/solvers/solver_22.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_23.py": "data/runs/llm_fixed/solvers/solver_23.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_24.py": "data/runs/llm_fixed/solvers/solver_24.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_25.py": "data/runs/llm_fixed/solvers/solver_25.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_26.py": "data/runs/llm_fixed/solvers/solver_26.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_27.py": "data/runs/llm_fixed/solvers/solver_27.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_28.py": "data/runs/llm_fixed/solvers/solver_28.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_29.py": "data/runs/llm_fixed/solvers/solver_29.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_30.py": "data/runs/llm_fixed/solvers/solver_30.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_31.py": "data/runs/llm_fixed/solvers/solver_31.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_32.py": "data/runs/llm_fixed/solvers/solver_32.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_33.py": "data/runs/llm_fixed/solvers/solver_33.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_34.py": "data/runs/llm_fixed/solvers/solver_34.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_35.py": "data/runs/llm_fixed/solvers/solver_35.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_36.py": "data/runs/llm_fixed/solvers/solver_36.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_37.py": "data/runs/llm_fixed/solvers/solver_37.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_38.py": "data/runs/llm_fixed/solvers/solver_38.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_39.py": "data/runs/llm_fixed/solvers/solver_39.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_40.py": "data/runs/llm_fixed/solvers/solver_40.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_41.py": "data/runs/llm_fixed/solvers/solver_41.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_42.py": "data/runs/llm_fixed/solvers/solver_42.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_43.py": "data/runs/llm_fixed/solvers/solver_43.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_44.py": "data/runs/llm_fixed/solvers/solver_44.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_45.py": "data/runs/llm_fixed/solvers/solver_45.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_46.py": "data/runs/llm_fixed/solvers/solver_46.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_47.py": "data/runs/llm_fixed/solvers/solver_47.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_48.py": "data/runs/llm_fixed/solvers/solver_48.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_49.py": "data/runs/llm_fixed/solvers/solver_49.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_50.py": "data/runs/llm_fixed/solvers/solver_50.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_51.py": "data/runs/llm_fixed/solvers/solver_51.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_52.py": "data/runs/llm_fixed/solvers/solver_52.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_53.py": "data/runs/llm_fixed/solvers/solver_53.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_54.py": "data/runs/llm_fixed/solvers/solver_54.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_55.py": "data/runs/llm_fixed/solvers/solver_55.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_56.py": "data/runs/llm_fixed/solvers/solver_56.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_57.py": "data/runs/llm_fixed/solvers/solver_57.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_58.py": "data/runs/llm_fixed/solvers/solver_58.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_59.py": "data/runs/llm_fixed/solvers/solver_59.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_60.py": "data/runs/llm_fixed/solvers/solver_60.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_61.py": "data/runs/llm_fixed/solvers/solver_61.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_llm2/solver_62.py": "data/runs/llm_fixed/solvers/solver_62.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_naive_llm2/metadata.json": "data/runs/llm_fixed/objectives/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_naive_llm2/objective_0.py": "data/runs/llm_fixed/objectives/objective_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_naive_llm2/metadata.json": "data/runs/llm_fixed/schedules/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_naive_llm2/schedule_0.py": "data/runs/llm_fixed/schedules/schedule_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/database_naive_avglog/database.json": "data/runs/mean_log_a/database.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_0.py": "data/runs/mean_log_a/solvers/solver_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_1.py": "data/runs/mean_log_a/solvers/solver_1.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_2.py": "data/runs/mean_log_a/solvers/solver_2.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_3.py": "data/runs/mean_log_a/solvers/solver_3.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_4.py": "data/runs/mean_log_a/solvers/solver_4.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_5.py": "data/runs/mean_log_a/solvers/solver_5.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_6.py": "data/runs/mean_log_a/solvers/solver_6.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_7.py": "data/runs/mean_log_a/solvers/solver_7.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_8.py": "data/runs/mean_log_a/solvers/solver_8.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_9.py": "data/runs/mean_log_a/solvers/solver_9.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_10.py": "data/runs/mean_log_a/solvers/solver_10.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_11.py": "data/runs/mean_log_a/solvers/solver_11.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_12.py": "data/runs/mean_log_a/solvers/solver_12.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_13.py": "data/runs/mean_log_a/solvers/solver_13.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_14.py": "data/runs/mean_log_a/solvers/solver_14.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_15.py": "data/runs/mean_log_a/solvers/solver_15.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_16.py": "data/runs/mean_log_a/solvers/solver_16.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_17.py": "data/runs/mean_log_a/solvers/solver_17.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_18.py": "data/runs/mean_log_a/solvers/solver_18.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_19.py": "data/runs/mean_log_a/solvers/solver_19.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_20.py": "data/runs/mean_log_a/solvers/solver_20.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_21.py": "data/runs/mean_log_a/solvers/solver_21.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_22.py": "data/runs/mean_log_a/solvers/solver_22.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_23.py": "data/runs/mean_log_a/solvers/solver_23.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_24.py": "data/runs/mean_log_a/solvers/solver_24.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_25.py": "data/runs/mean_log_a/solvers/solver_25.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_26.py": "data/runs/mean_log_a/solvers/solver_26.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_27.py": "data/runs/mean_log_a/solvers/solver_27.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_28.py": "data/runs/mean_log_a/solvers/solver_28.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_29.py": "data/runs/mean_log_a/solvers/solver_29.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_30.py": "data/runs/mean_log_a/solvers/solver_30.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_31.py": "data/runs/mean_log_a/solvers/solver_31.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_32.py": "data/runs/mean_log_a/solvers/solver_32.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_33.py": "data/runs/mean_log_a/solvers/solver_33.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_34.py": "data/runs/mean_log_a/solvers/solver_34.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_35.py": "data/runs/mean_log_a/solvers/solver_35.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_36.py": "data/runs/mean_log_a/solvers/solver_36.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_37.py": "data/runs/mean_log_a/solvers/solver_37.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_38.py": "data/runs/mean_log_a/solvers/solver_38.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_39.py": "data/runs/mean_log_a/solvers/solver_39.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_40.py": "data/runs/mean_log_a/solvers/solver_40.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_41.py": "data/runs/mean_log_a/solvers/solver_41.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_42.py": "data/runs/mean_log_a/solvers/solver_42.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_43.py": "data/runs/mean_log_a/solvers/solver_43.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_44.py": "data/runs/mean_log_a/solvers/solver_44.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_45.py": "data/runs/mean_log_a/solvers/solver_45.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_46.py": "data/runs/mean_log_a/solvers/solver_46.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_47.py": "data/runs/mean_log_a/solvers/solver_47.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_48.py": "data/runs/mean_log_a/solvers/solver_48.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_49.py": "data/runs/mean_log_a/solvers/solver_49.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_50.py": "data/runs/mean_log_a/solvers/solver_50.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_51.py": "data/runs/mean_log_a/solvers/solver_51.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_52.py": "data/runs/mean_log_a/solvers/solver_52.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_53.py": "data/runs/mean_log_a/solvers/solver_53.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_54.py": "data/runs/mean_log_a/solvers/solver_54.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_55.py": "data/runs/mean_log_a/solvers/solver_55.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_56.py": "data/runs/mean_log_a/solvers/solver_56.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/solvers_naive_avglog/solver_57.py": "data/runs/mean_log_a/solvers/solver_57.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_naive_avglog/metadata.json": "data/runs/mean_log_a/objectives/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/objectives_naive_avglog/objective_0.py": "data/runs/mean_log_a/objectives/objective_0.py",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_naive_avglog/metadata.json": "data/runs/mean_log_a/schedules/metadata.json",
  "rebuttal_experiments/nautilus_campaigns/final_state/schedules_naive_avglog/schedule_0.py": "data/runs/mean_log_a/schedules/schedule_0.py",
  "database_naive_avglog/database.json": "data/runs/mean_log_b/database.json",
  "solvers_naive_avglog/solver_0.py": "data/runs/mean_log_b/solvers/solver_0.py",
  "solvers_naive_avglog/solver_1.py": "data/runs/mean_log_b/solvers/solver_1.py",
  "solvers_naive_avglog/solver_2.py": "data/runs/mean_log_b/solvers/solver_2.py",
  "solvers_naive_avglog/solver_3.py": "data/runs/mean_log_b/solvers/solver_3.py",
  "solvers_naive_avglog/solver_4.py": "data/runs/mean_log_b/solvers/solver_4.py",
  "solvers_naive_avglog/solver_5.py": "data/runs/mean_log_b/solvers/solver_5.py",
  "solvers_naive_avglog/solver_6.py": "data/runs/mean_log_b/solvers/solver_6.py",
  "solvers_naive_avglog/solver_7.py": "data/runs/mean_log_b/solvers/solver_7.py",
  "solvers_naive_avglog/solver_8.py": "data/runs/mean_log_b/solvers/solver_8.py",
  "solvers_naive_avglog/solver_9.py": "data/runs/mean_log_b/solvers/solver_9.py",
  "solvers_naive_avglog/solver_10.py": "data/runs/mean_log_b/solvers/solver_10.py",
  "solvers_naive_avglog/solver_11.py": "data/runs/mean_log_b/solvers/solver_11.py",
  "solvers_naive_avglog/solver_12.py": "data/runs/mean_log_b/solvers/solver_12.py",
  "solvers_naive_avglog/solver_13.py": "data/runs/mean_log_b/solvers/solver_13.py",
  "solvers_naive_avglog/solver_14.py": "data/runs/mean_log_b/solvers/solver_14.py",
  "solvers_naive_avglog/solver_15.py": "data/runs/mean_log_b/solvers/solver_15.py",
  "solvers_naive_avglog/solver_16.py": "data/runs/mean_log_b/solvers/solver_16.py",
  "solvers_naive_avglog/solver_17.py": "data/runs/mean_log_b/solvers/solver_17.py",
  "solvers_naive_avglog/solver_18.py": "data/runs/mean_log_b/solvers/solver_18.py",
  "solvers_naive_avglog/solver_19.py": "data/runs/mean_log_b/solvers/solver_19.py",
  "solvers_naive_avglog/solver_20.py": "data/runs/mean_log_b/solvers/solver_20.py",
  "solvers_naive_avglog/solver_21.py": "data/runs/mean_log_b/solvers/solver_21.py",
  "solvers_naive_avglog/solver_22.py": "data/runs/mean_log_b/solvers/solver_22.py",
  "solvers_naive_avglog/solver_23.py": "data/runs/mean_log_b/solvers/solver_23.py",
  "solvers_naive_avglog/solver_24.py": "data/runs/mean_log_b/solvers/solver_24.py",
  "solvers_naive_avglog/solver_25.py": "data/runs/mean_log_b/solvers/solver_25.py",
  "solvers_naive_avglog/solver_26.py": "data/runs/mean_log_b/solvers/solver_26.py",
  "solvers_naive_avglog/solver_27.py": "data/runs/mean_log_b/solvers/solver_27.py",
  "solvers_naive_avglog/solver_28.py": "data/runs/mean_log_b/solvers/solver_28.py",
  "solvers_naive_avglog/solver_29.py": "data/runs/mean_log_b/solvers/solver_29.py",
  "solvers_naive_avglog/solver_30.py": "data/runs/mean_log_b/solvers/solver_30.py",
  "solvers_naive_avglog/solver_31.py": "data/runs/mean_log_b/solvers/solver_31.py",
  "solvers_naive_avglog/solver_32.py": "data/runs/mean_log_b/solvers/solver_32.py",
  "solvers_naive_avglog/solver_33.py": "data/runs/mean_log_b/solvers/solver_33.py",
  "solvers_naive_avglog/solver_34.py": "data/runs/mean_log_b/solvers/solver_34.py",
  "solvers_naive_avglog/solver_35.py": "data/runs/mean_log_b/solvers/solver_35.py",
  "solvers_naive_avglog/solver_36.py": "data/runs/mean_log_b/solvers/solver_36.py",
  "solvers_naive_avglog/solver_37.py": "data/runs/mean_log_b/solvers/solver_37.py",
  "solvers_naive_avglog/solver_38.py": "data/runs/mean_log_b/solvers/solver_38.py",
  "solvers_naive_avglog/solver_39.py": "data/runs/mean_log_b/solvers/solver_39.py",
  "solvers_naive_avglog/solver_40.py": "data/runs/mean_log_b/solvers/solver_40.py",
  "solvers_naive_avglog/solver_41.py": "data/runs/mean_log_b/solvers/solver_41.py",
  "solvers_naive_avglog/solver_42.py": "data/runs/mean_log_b/solvers/solver_42.py",
  "solvers_naive_avglog/solver_43.py": "data/runs/mean_log_b/solvers/solver_43.py",
  "solvers_naive_avglog/solver_44.py": "data/runs/mean_log_b/solvers/solver_44.py",
  "solvers_naive_avglog/solver_45.py": "data/runs/mean_log_b/solvers/solver_45.py",
  "solvers_naive_avglog/solver_46.py": "data/runs/mean_log_b/solvers/solver_46.py",
  "solvers_naive_avglog/solver_47.py": "data/runs/mean_log_b/solvers/solver_47.py",
  "solvers_naive_avglog/solver_48.py": "data/runs/mean_log_b/solvers/solver_48.py",
  "solvers_naive_avglog/solver_49.py": "data/runs/mean_log_b/solvers/solver_49.py",
  "solvers_naive_avglog/solver_50.py": "data/runs/mean_log_b/solvers/solver_50.py",
  "solvers_naive_avglog/solver_51.py": "data/runs/mean_log_b/solvers/solver_51.py",
  "solvers_naive_avglog/solver_52.py": "data/runs/mean_log_b/solvers/solver_52.py",
  "solvers_naive_avglog/solver_53.py": "data/runs/mean_log_b/solvers/solver_53.py",
  "solvers_naive_avglog/solver_54.py": "data/runs/mean_log_b/solvers/solver_54.py",
  "solvers_naive_avglog/solver_55.py": "data/runs/mean_log_b/solvers/solver_55.py",
  "solvers_naive_avglog/solver_56.py": "data/runs/mean_log_b/solvers/solver_56.py",
  "solvers_naive_avglog/solver_57.py": "data/runs/mean_log_b/solvers/solver_57.py",
  "solvers_naive_avglog/solver_58.py": "data/runs/mean_log_b/solvers/solver_58.py",
  "solvers_naive_avglog/solver_59.py": "data/runs/mean_log_b/solvers/solver_59.py",
  "solvers_naive_avglog/solver_60.py": "data/runs/mean_log_b/solvers/solver_60.py",
  "solvers_naive_avglog/solver_61.py": "data/runs/mean_log_b/solvers/solver_61.py",
  "solvers_naive_avglog/solver_62.py": "data/runs/mean_log_b/solvers/solver_62.py",
  "objectives_naive_avglog/metadata.json": "data/runs/mean_log_b/objectives/metadata.json",
  "objectives_naive_avglog/objective_0.py": "data/runs/mean_log_b/objectives/objective_0.py",
  "schedules_naive_avglog/metadata.json": "data/runs/mean_log_b/schedules/metadata.json",
  "schedules_naive_avglog/schedule_0.py": "data/runs/mean_log_b/schedules/schedule_0.py",
  "rebuttal_experiments/curvature/analysis.json": "data/benchmarks/curvature/analysis.json",
  "rebuttal_experiments/curvature/instances_manifest.json": "data/benchmarks/curvature/instances_manifest.json",
  "rebuttal_experiments/curvature/per_instance.csv": "data/benchmarks/curvature/per_instance.csv",
  "rebuttal_experiments/curvature/projection.py": "data/benchmarks/curvature/projection.py",
  "rebuttal_experiments/curvature/results.json": "data/benchmarks/curvature/results.json",
  "rebuttal_experiments/curvature/run_curvature.py": "data/benchmarks/curvature/run_curvature.py",
  "rebuttal_experiments/baseline_fidelity/analysis.json": "data/benchmarks/baseline_fidelity/analysis.json",
  "rebuttal_experiments/baseline_fidelity/instances_manifest.json": "data/benchmarks/baseline_fidelity/instances_manifest.json",
  "rebuttal_experiments/baseline_fidelity/results.json": "data/benchmarks/baseline_fidelity/results.json",
  "rebuttal_experiments/baseline_fidelity/run_bf.py": "data/benchmarks/baseline_fidelity/run_bf.py",
  "rebuttal_experiments/hebo_baseline/n1810_draws.json": "data/benchmarks/hebo_baseline/n1810_draws.json",
  "rebuttal_experiments/hebo_baseline/scaling_results.json": "data/benchmarks/hebo_baseline/scaling_results.json",
  "rebuttal_experiments/hebo_baseline/solvers_work/solver_1.py": "data/benchmarks/hebo_baseline/solvers_work/solver_1.py",
  "rebuttal_experiments/hebo_baseline/solvers_work/solver_9001.py": "data/benchmarks/hebo_baseline/solvers_work/solver_9001.py",
  "rebuttal_experiments/hebo_baseline/tuning_log.json": "data/benchmarks/hebo_baseline/tuning_log.json",
  "rebuttal_experiments/gate_ablation/results.json": "data/benchmarks/gate_ablation/results.json",
  "rebuttal_experiments/gate_ablation/variants/solver_34000.py": "data/benchmarks/gate_ablation/variants/solver_34000.py",
  "rebuttal_experiments/gate_ablation/variants/solver_34001.py": "data/benchmarks/gate_ablation/variants/solver_34001.py",
  "rebuttal_experiments/gate_ablation/variants/solver_34002.py": "data/benchmarks/gate_ablation/variants/solver_34002.py",
  "rebuttal_experiments/gate_ablation/variants/solver_34003.py": "data/benchmarks/gate_ablation/variants/solver_34003.py",
  "rebuttal_experiments/gate_ablation/variants/solver_34004.py": "data/benchmarks/gate_ablation/variants/solver_34004.py",
  "rebuttal_experiments/gate_ablation/variants/solver_34005.py": "data/benchmarks/gate_ablation/variants/solver_34005.py",
  "rebuttal_experiments/walltime/dmm_per_instance.csv": "data/benchmarks/walltime/dmm_per_instance.csv",
  "rebuttal_experiments/walltime/kissat_per_instance.csv": "data/benchmarks/walltime/kissat_per_instance.csv",
  "rebuttal_experiments/walltime/kissat_planted/N_1280.json": "data/benchmarks/walltime/kissat_planted/N_1280.json",
  "rebuttal_experiments/walltime/kissat_planted/N_160.json": "data/benchmarks/walltime/kissat_planted/N_160.json",
  "rebuttal_experiments/walltime/kissat_planted/N_320.json": "data/benchmarks/walltime/kissat_planted/N_320.json",
  "rebuttal_experiments/walltime/kissat_planted/N_640.json": "data/benchmarks/walltime/kissat_planted/N_640.json",
  "rebuttal_experiments/walltime/planted_manifest.json": "data/benchmarks/walltime/planted_manifest.json",
  "rebuttal_experiments/walltime/results_dmm_planted.json": "data/benchmarks/walltime/results_dmm_planted.json",
  "rebuttal_experiments/walltime/results_kissat_planted.json": "data/benchmarks/walltime/results_kissat_planted.json",
  "rebuttal_experiments/walltime/solvers_work/solver_1.py": "data/benchmarks/walltime/solvers_work/solver_1.py",
  "rebuttal_experiments/walltime/solvers_work/solver_340.py": "data/benchmarks/walltime/solvers_work/solver_340.py",
  "rebuttal_experiments/walltime/solvers_work/solver_9001.py": "data/benchmarks/walltime/solvers_work/solver_9001.py",
  "rebuttal_experiments/alpha_relaxed/instances_manifest.json": "data/benchmarks/alpha_relaxed/instances_manifest.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_10.json": "data/benchmarks/alpha_relaxed/kissat/N_10.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_113.json": "data/benchmarks/alpha_relaxed/kissat/N_113.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_1280.json": "data/benchmarks/alpha_relaxed/kissat/N_1280.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_14.json": "data/benchmarks/alpha_relaxed/kissat/N_14.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_160.json": "data/benchmarks/alpha_relaxed/kissat/N_160.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_1810.json": "data/benchmarks/alpha_relaxed/kissat/N_1810.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_20.json": "data/benchmarks/alpha_relaxed/kissat/N_20.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_226.json": "data/benchmarks/alpha_relaxed/kissat/N_226.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_2560.json": "data/benchmarks/alpha_relaxed/kissat/N_2560.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_28.json": "data/benchmarks/alpha_relaxed/kissat/N_28.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_320.json": "data/benchmarks/alpha_relaxed/kissat/N_320.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_40.json": "data/benchmarks/alpha_relaxed/kissat/N_40.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_453.json": "data/benchmarks/alpha_relaxed/kissat/N_453.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_57.json": "data/benchmarks/alpha_relaxed/kissat/N_57.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_640.json": "data/benchmarks/alpha_relaxed/kissat/N_640.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_80.json": "data/benchmarks/alpha_relaxed/kissat/N_80.json",
  "rebuttal_experiments/alpha_relaxed/kissat/N_905.json": "data/benchmarks/alpha_relaxed/kissat/N_905.json",
  "rebuttal_experiments/alpha_relaxed/results_baseline.json": "data/benchmarks/alpha_relaxed/results_baseline.json",
  "rebuttal_experiments/alpha_relaxed/results_baseline_tuned.json": "data/benchmarks/alpha_relaxed/results_baseline_tuned.json",
  "rebuttal_experiments/alpha_relaxed/results_design340.json": "data/benchmarks/alpha_relaxed/results_design340.json",
  "rebuttal_experiments/alpha_relaxed/results_kissat.json": "data/benchmarks/alpha_relaxed/results_kissat.json",
  "rebuttal_experiments/alpha_relaxed/solvers_work/solver_1.py": "data/benchmarks/alpha_relaxed/solvers_work/solver_1.py",
  "rebuttal_experiments/alpha_relaxed/solvers_work/solver_340.py": "data/benchmarks/alpha_relaxed/solvers_work/solver_340.py",
  "rebuttal_experiments/alpha_relaxed/solvers_work/solver_9001.py": "data/benchmarks/alpha_relaxed/solvers_work/solver_9001.py",
  "rebuttal_experiments/alpha425_rescue/instances_manifest.json": "data/benchmarks/alpha425_rescue/instances_manifest.json",
  "rebuttal_experiments/alpha425_rescue/kissat/N_453.json": "data/benchmarks/alpha425_rescue/kissat/N_453.json",
  "rebuttal_experiments/alpha425_rescue/kissat/N_640.json": "data/benchmarks/alpha425_rescue/kissat/N_640.json",
  "rebuttal_experiments/alpha425_rescue/results_kissat.json": "data/benchmarks/alpha425_rescue/results_kissat.json",
  "rebuttal_experiments/alpha425_rescue/results_rescue.json": "data/benchmarks/alpha425_rescue/results_rescue.json",
  "rebuttal_experiments/alpha425_rescue/solvers_work/solver_1.py": "data/benchmarks/alpha425_rescue/solvers_work/solver_1.py",
  "rebuttal_experiments/alpha425_rescue/solvers_work/solver_340.py": "data/benchmarks/alpha425_rescue/solvers_work/solver_340.py",
  "rebuttal_experiments/alpha425_rescue/solvers_work/solver_9001.py": "data/benchmarks/alpha425_rescue/solvers_work/solver_9001.py",
  "rebuttal_experiments/alpha425/instances_manifest.json": "data/benchmarks/alpha425/instances_manifest.json",
  "rebuttal_experiments/alpha425/kissat/N_10.json": "data/benchmarks/alpha425/kissat/N_10.json",
  "rebuttal_experiments/alpha425/kissat/N_113.json": "data/benchmarks/alpha425/kissat/N_113.json",
  "rebuttal_experiments/alpha425/kissat/N_14.json": "data/benchmarks/alpha425/kissat/N_14.json",
  "rebuttal_experiments/alpha425/kissat/N_160.json": "data/benchmarks/alpha425/kissat/N_160.json",
  "rebuttal_experiments/alpha425/kissat/N_20.json": "data/benchmarks/alpha425/kissat/N_20.json",
  "rebuttal_experiments/alpha425/kissat/N_226.json": "data/benchmarks/alpha425/kissat/N_226.json",
  "rebuttal_experiments/alpha425/kissat/N_28.json": "data/benchmarks/alpha425/kissat/N_28.json",
  "rebuttal_experiments/alpha425/kissat/N_320.json": "data/benchmarks/alpha425/kissat/N_320.json",
  "rebuttal_experiments/alpha425/kissat/N_40.json": "data/benchmarks/alpha425/kissat/N_40.json",
  "rebuttal_experiments/alpha425/kissat/N_453.json": "data/benchmarks/alpha425/kissat/N_453.json",
  "rebuttal_experiments/alpha425/kissat/N_57.json": "data/benchmarks/alpha425/kissat/N_57.json",
  "rebuttal_experiments/alpha425/kissat/N_80.json": "data/benchmarks/alpha425/kissat/N_80.json",
  "rebuttal_experiments/alpha425/results_baseline.json": "data/benchmarks/alpha425/results_baseline.json",
  "rebuttal_experiments/alpha425/results_baseline_tuned.json": "data/benchmarks/alpha425/results_baseline_tuned.json",
  "rebuttal_experiments/alpha425/results_design340.json": "data/benchmarks/alpha425/results_design340.json",
  "rebuttal_experiments/alpha425/results_kissat.json": "data/benchmarks/alpha425/results_kissat.json",
  "rebuttal_experiments/alpha425/solvers_work/solver_1.py": "data/benchmarks/alpha425/solvers_work/solver_1.py",
  "rebuttal_experiments/alpha425/solvers_work/solver_340.py": "data/benchmarks/alpha425/solvers_work/solver_340.py",
  "rebuttal_experiments/alpha425/solvers_work/solver_9001.py": "data/benchmarks/alpha425/solvers_work/solver_9001.py",
  "rebuttal_experiments/probsat/analyze.py": "data/benchmarks/probsat/analyze.py",
  "rebuttal_experiments/probsat/probSAT/probSAT.c": "data/benchmarks/probsat/probSAT/probSAT.c",
  "rebuttal_experiments/probsat/probsat_per_instance.csv": "data/benchmarks/probsat/probsat_per_instance.csv",
  "rebuttal_experiments/probsat/run_probsat.py": "data/benchmarks/probsat/run_probsat.py",
  "rebuttal_experiments/probsat/probSAT/LICENSE": "data/benchmarks/probsat/probSAT/LICENSE",
  "rebuttal_experiments/probsat/probSAT/makefile": "data/benchmarks/probsat/probSAT/makefile",
  "rebuttal_experiments/probsat/probSAT/README.md": "data/benchmarks/probsat/probSAT/README.md",
  "rebuttal_experiments/common.py": "data/benchmarks/common.py",
  "rebuttal_experiments/common2.py": "data/benchmarks/common2.py",
  "rebuttal_experiments/run_alpha425.py": "data/benchmarks/run_alpha425.py",
  "rebuttal_experiments/run_alpha425_rescue.py": "data/benchmarks/run_alpha425_rescue.py",
  "rebuttal_experiments/run_alpha_relaxed.py": "data/benchmarks/run_alpha_relaxed.py",
  "rebuttal_experiments/run_gate_ablation.py": "data/benchmarks/run_gate_ablation.py",
  "rebuttal_experiments/run_hebo_baseline.py": "data/benchmarks/run_hebo_baseline.py",
  "rebuttal_experiments/run_kissat_filter.py": "data/benchmarks/run_kissat_filter.py",
  "rebuttal_experiments/run_kissat_filter2.py": "data/benchmarks/run_kissat_filter2.py",
  "rebuttal_experiments/run_microbench.py": "data/benchmarks/run_microbench.py",
  "rebuttal_experiments/run_n1810_draws.py": "data/benchmarks/run_n1810_draws.py",
  "rebuttal_experiments/run_walltime.py": "data/benchmarks/run_walltime.py",
  "rebuttal_experiments/microbench.json": "data/benchmarks/microbench.json",
  "rebuttal_experiments/analyses/data/T_mech.npy": "data/analysis/T_mech.npy",
  "rebuttal_experiments/analyses/data/T_taub.npy": "data/analysis/T_taub.npy",
  "rebuttal_experiments/analyses/data/best_at_n.csv": "data/analysis/best_at_n.csv",
  "rebuttal_experiments/analyses/data/compute_parity.json": "data/analysis/compute_parity.json",
  "rebuttal_experiments/analyses/data/hebo_reconstruction.json": "data/analysis/hebo_reconstruction.json",
  "rebuttal_experiments/analyses/data/objective_convergence.csv": "data/analysis/objective_convergence.csv",
  "rebuttal_experiments/analyses/data/portfolio_final.json": "data/analysis/portfolio_final.json",
  "rebuttal_experiments/analyses/data/promotion_replay.json": "data/analysis/promotion_replay.json",
  "rebuttal_experiments/analyses/data/prompt_forensics.json": "data/analysis/prompt_forensics.json",
  "rebuttal_experiments/analyses/data/score_matrix.json": "data/analysis/score_matrix.json",
  "rebuttal_experiments/analyses/data/task_a_results.json": "data/analysis/task_a_results.json",
  "rebuttal_experiments/analyses/data/task_b_results.json": "data/analysis/task_b_results.json",
  "rebuttal_experiments/analyses/data/winner_stability.json": "data/analysis/winner_stability.json",
  "rebuttal_experiments/naive_objective/candidates/hand_01_unsolved_top.py": "data/objective_controls/candidates/hand_01_unsolved_top.py",
  "rebuttal_experiments/naive_objective/candidates/hand_02_log_median_top.py": "data/objective_controls/candidates/hand_02_log_median_top.py",
  "rebuttal_experiments/naive_objective/candidates/hand_03_mean_solved.py": "data/objective_controls/candidates/hand_03_mean_solved.py",
  "rebuttal_experiments/naive_objective/candidates/hand_04_solved_at_320.py": "data/objective_controls/candidates/hand_04_solved_at_320.py",
  "rebuttal_experiments/naive_objective/candidates/hand_05_max_n_attempted.py": "data/objective_controls/candidates/hand_05_max_n_attempted.py",
  "rebuttal_experiments/naive_objective/candidates/hand_06_steps_per_var_top.py": "data/objective_controls/candidates/hand_06_steps_per_var_top.py",
  "rebuttal_experiments/naive_objective/candidates/hand_07_avg_log_median.py": "data/objective_controls/candidates/hand_07_avg_log_median.py",
  "rebuttal_experiments/naive_objective/candidates/llm_01_informed.py": "data/objective_controls/candidates/llm_01_informed.py",
  "rebuttal_experiments/naive_objective/candidates/llm_02_uninformed.py": "data/objective_controls/candidates/llm_02_uninformed.py",
  "rebuttal_experiments/naive_objective/candidates/llm_03_minimal.py": "data/objective_controls/candidates/llm_03_minimal.py",
  "rebuttal_experiments/naive_objective/data/llm_generation_usage.json": "data/objective_controls/data/llm_generation_usage.json",
  "rebuttal_experiments/naive_objective/data/screening_results.json": "data/objective_controls/data/screening_results.json",
  "rebuttal_experiments/naive_objective/scripts/gen_llm_candidates.py": "data/objective_controls/scripts/gen_llm_candidates.py",
  "rebuttal_experiments/naive_objective/scripts/launch_naive_arm.py": "data/objective_controls/scripts/launch_naive_arm.py",
  "rebuttal_experiments/naive_objective/scripts/screen_candidates.py": "data/objective_controls/scripts/screen_candidates.py",
  "rebuttal_experiments/naive_objective/arms/naive_320/objective_baseline.py": "data/objective_controls/arms/naive_320/objective_baseline.py",
  "rebuttal_experiments/naive_objective/arms/naive_320/objective_baseline_description.txt": "data/objective_controls/arms/naive_320/objective_baseline_description.txt",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/__init__.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/__init__.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/dataset.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/dataset.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/experiment.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/experiment.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/experiment_schema.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/experiment_schema.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/metric.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/metric.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/objective_baseline.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/objective_baseline.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/objective_baseline_description.txt": "data/objective_controls/arms/naive_avglog/domain_knowledge/objective_baseline_description.txt",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/problem_config.json": "data/objective_controls/arms/naive_avglog/domain_knowledge/problem_config.json",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/research_goal.txt": "data/objective_controls/arms/naive_avglog/domain_knowledge/research_goal.txt",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/sat_solver.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/sat_solver.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/schedule_baseline.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/schedule_baseline.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/schedule_baseline_description.txt": "data/objective_controls/arms/naive_avglog/domain_knowledge/schedule_baseline_description.txt",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/domain_knowledge/solver_baseline.py": "data/objective_controls/arms/naive_avglog/domain_knowledge/solver_baseline.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/objective_baseline.py": "data/objective_controls/arms/naive_avglog/objective_baseline.py",
  "rebuttal_experiments/naive_objective/arms/naive_avglog/objective_baseline_description.txt": "data/objective_controls/arms/naive_avglog/objective_baseline_description.txt",
  "rebuttal_experiments/naive_objective/arms/naive_llm2/objective_baseline.py": "data/objective_controls/arms/naive_llm2/objective_baseline.py",
  "rebuttal_experiments/naive_objective/arms/naive_llm2/objective_baseline_description.txt": "data/objective_controls/arms/naive_llm2/objective_baseline_description.txt",
  "rebuttal_experiments/nautilus_campaigns/run_campaign.py": "data/objective_controls/run_campaign.py",
  "llm_log/conversations/1771459723548_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771459723548_MetaAgentAnalysis.json",
  "llm_log/conversations/1771459733811_PlannerLookup.json": "logs/records/llm_log/conversations/1771459733811_PlannerLookup.json",
  "llm_log/conversations/1771459756834_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771459756834_PlannerRoundSummary.json",
  "llm_log/conversations/1771459792828_DesignerPlan.json": "logs/records/llm_log/conversations/1771459792828_DesignerPlan.json",
  "llm_log/conversations/1771459895935_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771459895935_DesignerAnalysis.json",
  "llm_log/conversations/1771459934935_DesignerPlan.json": "logs/records/llm_log/conversations/1771459934935_DesignerPlan.json",
  "llm_log/conversations/1771460740044_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771460740044_DesignerAnalysis.json",
  "llm_log/conversations/1771460756780_PlannerLookup.json": "logs/records/llm_log/conversations/1771460756780_PlannerLookup.json",
  "llm_log/conversations/1771460779676_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771460779676_PlannerRoundSummary.json",
  "llm_log/conversations/1771460824685_DesignerPlan.json": "logs/records/llm_log/conversations/1771460824685_DesignerPlan.json",
  "llm_log/conversations/1771461739283_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771461739283_DesignerAnalysis.json",
  "llm_log/conversations/1771461804941_DesignerPlan.json": "logs/records/llm_log/conversations/1771461804941_DesignerPlan.json",
  "llm_log/conversations/1771461940728_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771461940728_DesignerAnalysis.json",
  "llm_log/conversations/1771461954099_PlannerLookup.json": "logs/records/llm_log/conversations/1771461954099_PlannerLookup.json",
  "llm_log/conversations/1771461993191_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771461993191_PlannerRoundSummary.json",
  "llm_log/conversations/1771462039666_DesignerPlan.json": "logs/records/llm_log/conversations/1771462039666_DesignerPlan.json",
  "llm_log/conversations/1771462930318_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771462930318_DesignerAnalysis.json",
  "llm_log/conversations/1771462980212_DesignerPlan.json": "logs/records/llm_log/conversations/1771462980212_DesignerPlan.json",
  "llm_log/conversations/1771463108906_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771463108906_DesignerAnalysis.json",
  "llm_log/conversations/1771463124393_PlannerLookup.json": "logs/records/llm_log/conversations/1771463124393_PlannerLookup.json",
  "llm_log/conversations/1771463147208_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771463147208_PlannerRoundSummary.json",
  "llm_log/conversations/1771463191611_DesignerPlan.json": "logs/records/llm_log/conversations/1771463191611_DesignerPlan.json",
  "llm_log/conversations/1771463931731_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771463931731_DesignerAnalysis.json",
  "llm_log/conversations/1771463976829_DesignerPlan.json": "logs/records/llm_log/conversations/1771463976829_DesignerPlan.json",
  "llm_log/conversations/1771464124452_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771464124452_DesignerAnalysis.json",
  "llm_log/conversations/1771464138378_PlannerLookup.json": "logs/records/llm_log/conversations/1771464138378_PlannerLookup.json",
  "llm_log/conversations/1771464161520_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771464161520_PlannerRoundSummary.json",
  "llm_log/conversations/1771464200231_DesignerPlan.json": "logs/records/llm_log/conversations/1771464200231_DesignerPlan.json",
  "llm_log/conversations/1771467296532_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771467296532_DesignerAnalysis.json",
  "llm_log/conversations/1771467341997_DesignerPlan.json": "logs/records/llm_log/conversations/1771467341997_DesignerPlan.json",
  "llm_log/conversations/1771467483019_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771467483019_DesignerAnalysis.json",
  "llm_log/conversations/1771467499487_PlannerLookup.json": "logs/records/llm_log/conversations/1771467499487_PlannerLookup.json",
  "llm_log/conversations/1771467520915_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771467520915_PlannerRoundSummary.json",
  "llm_log/conversations/1771467556606_DesignerPlan.json": "logs/records/llm_log/conversations/1771467556606_DesignerPlan.json",
  "llm_log/conversations/1771468390572_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771468390572_DesignerAnalysis.json",
  "llm_log/conversations/1771468451194_DesignerPlan.json": "logs/records/llm_log/conversations/1771468451194_DesignerPlan.json",
  "llm_log/conversations/1771471999022_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771471999022_DesignerAnalysis.json",
  "llm_log/conversations/1771472013726_PlannerLookup.json": "logs/records/llm_log/conversations/1771472013726_PlannerLookup.json",
  "llm_log/conversations/1771472037616_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771472037616_PlannerRoundSummary.json",
  "llm_log/conversations/1771472086901_DesignerPlan.json": "logs/records/llm_log/conversations/1771472086901_DesignerPlan.json",
  "llm_log/conversations/1771472192951_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771472192951_DesignerAnalysis.json",
  "llm_log/conversations/1771472243319_DesignerPlan.json": "logs/records/llm_log/conversations/1771472243319_DesignerPlan.json",
  "llm_log/conversations/1771472924501_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771472924501_DesignerAnalysis.json",
  "llm_log/conversations/1771472941231_PlannerLookup.json": "logs/records/llm_log/conversations/1771472941231_PlannerLookup.json",
  "llm_log/conversations/1771472974678_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771472974678_PlannerRoundSummary.json",
  "llm_log/conversations/1771473021068_DesignerPlan.json": "logs/records/llm_log/conversations/1771473021068_DesignerPlan.json",
  "llm_log/conversations/1771473140426_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771473140426_DesignerAnalysis.json",
  "llm_log/conversations/1771473180052_DesignerPlan.json": "logs/records/llm_log/conversations/1771473180052_DesignerPlan.json",
  "llm_log/conversations/1771473286022_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771473286022_DesignerAnalysis.json",
  "llm_log/conversations/1771473299836_PlannerLookup.json": "logs/records/llm_log/conversations/1771473299836_PlannerLookup.json",
  "llm_log/conversations/1771473328482_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771473328482_PlannerRoundSummary.json",
  "llm_log/conversations/1771473373446_DesignerPlan.json": "logs/records/llm_log/conversations/1771473373446_DesignerPlan.json",
  "llm_log/conversations/1771473481709_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771473481709_DesignerAnalysis.json",
  "llm_log/conversations/1771473546076_DesignerPlan.json": "logs/records/llm_log/conversations/1771473546076_DesignerPlan.json",
  "llm_log/conversations/1771473664427_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771473664427_DesignerAnalysis.json",
  "llm_log/conversations/1771473680369_PlannerLookup.json": "logs/records/llm_log/conversations/1771473680369_PlannerLookup.json",
  "llm_log/conversations/1771473702996_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771473702996_PlannerRoundSummary.json",
  "llm_log/conversations/1771473763366_DesignerPlan.json": "logs/records/llm_log/conversations/1771473763366_DesignerPlan.json",
  "llm_log/conversations/1771473897799_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771473897799_DesignerAnalysis.json",
  "llm_log/conversations/1771473963670_DesignerPlan.json": "logs/records/llm_log/conversations/1771473963670_DesignerPlan.json",
  "llm_log/conversations/1771474995727_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771474995727_DesignerAnalysis.json",
  "llm_log/conversations/1771475080975_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771475080975_MetaAgentAnalysis.json",
  "llm_log/conversations/1771475150534_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771475150534_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771475167972_PlannerLookup.json": "logs/records/llm_log/conversations/1771475167972_PlannerLookup.json",
  "llm_log/conversations/1771475189348_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771475189348_PlannerRoundSummary.json",
  "llm_log/conversations/1771475230377_DesignerPlan.json": "logs/records/llm_log/conversations/1771475230377_DesignerPlan.json",
  "llm_log/conversations/1771475352865_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771475352865_DesignerAnalysis.json",
  "llm_log/conversations/1771475411470_DesignerPlan.json": "logs/records/llm_log/conversations/1771475411470_DesignerPlan.json",
  "llm_log/conversations/1771476277014_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771476277014_DesignerAnalysis.json",
  "llm_log/conversations/1771476294084_PlannerLookup.json": "logs/records/llm_log/conversations/1771476294084_PlannerLookup.json",
  "llm_log/conversations/1771476327452_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771476327452_PlannerRoundSummary.json",
  "llm_log/conversations/1771476371400_DesignerPlan.json": "logs/records/llm_log/conversations/1771476371400_DesignerPlan.json",
  "llm_log/conversations/1771476495800_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771476495800_DesignerAnalysis.json",
  "llm_log/conversations/1771476548221_DesignerPlan.json": "logs/records/llm_log/conversations/1771476548221_DesignerPlan.json",
  "llm_log/conversations/1771476688581_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771476688581_DesignerAnalysis.json",
  "llm_log/conversations/1771476707709_PlannerLookup.json": "logs/records/llm_log/conversations/1771476707709_PlannerLookup.json",
  "llm_log/conversations/1771476729513_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771476729513_PlannerRoundSummary.json",
  "llm_log/conversations/1771476800460_DesignerPlan.json": "logs/records/llm_log/conversations/1771476800460_DesignerPlan.json",
  "llm_log/conversations/1771476919026_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771476919026_DesignerAnalysis.json",
  "llm_log/conversations/1771477010735_DesignerPlan.json": "logs/records/llm_log/conversations/1771477010735_DesignerPlan.json",
  "llm_log/conversations/1771478063109_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771478063109_DesignerAnalysis.json",
  "llm_log/conversations/1771478076569_PlannerLookup.json": "logs/records/llm_log/conversations/1771478076569_PlannerLookup.json",
  "llm_log/conversations/1771478130741_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771478130741_PlannerRoundSummary.json",
  "llm_log/conversations/1771478179319_DesignerPlan.json": "logs/records/llm_log/conversations/1771478179319_DesignerPlan.json",
  "llm_log/conversations/1771478844316_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771478844316_DesignerAnalysis.json",
  "llm_log/conversations/1771478906766_DesignerPlan.json": "logs/records/llm_log/conversations/1771478906766_DesignerPlan.json",
  "llm_log/conversations/1771482077462_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771482077462_DesignerAnalysis.json",
  "llm_log/conversations/1771482095038_PlannerLookup.json": "logs/records/llm_log/conversations/1771482095038_PlannerLookup.json",
  "llm_log/conversations/1771482118745_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771482118745_PlannerRoundSummary.json",
  "llm_log/conversations/1771482178727_DesignerPlan.json": "logs/records/llm_log/conversations/1771482178727_DesignerPlan.json",
  "llm_log/conversations/1771482275011_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771482275011_DesignerAnalysis.json",
  "llm_log/conversations/1771482348637_DesignerPlan.json": "logs/records/llm_log/conversations/1771482348637_DesignerPlan.json",
  "llm_log/conversations/1771483202667_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771483202667_DesignerAnalysis.json",
  "llm_log/conversations/1771483216502_PlannerLookup.json": "logs/records/llm_log/conversations/1771483216502_PlannerLookup.json",
  "llm_log/conversations/1771483248440_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771483248440_PlannerRoundSummary.json",
  "llm_log/conversations/1771483295853_DesignerPlan.json": "logs/records/llm_log/conversations/1771483295853_DesignerPlan.json",
  "llm_log/conversations/1771483422892_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771483422892_DesignerAnalysis.json",
  "llm_log/conversations/1771483525457_DesignerPlan.json": "logs/records/llm_log/conversations/1771483525457_DesignerPlan.json",
  "llm_log/conversations/1771484335526_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771484335526_DesignerAnalysis.json",
  "llm_log/conversations/1771484352346_PlannerLookup.json": "logs/records/llm_log/conversations/1771484352346_PlannerLookup.json",
  "llm_log/conversations/1771484373201_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771484373201_PlannerRoundSummary.json",
  "llm_log/conversations/1771484420532_DesignerPlan.json": "logs/records/llm_log/conversations/1771484420532_DesignerPlan.json",
  "llm_log/conversations/1771484531882_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771484531882_DesignerAnalysis.json",
  "llm_log/conversations/1771484589236_DesignerPlan.json": "logs/records/llm_log/conversations/1771484589236_DesignerPlan.json",
  "llm_log/conversations/1771485407284_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771485407284_DesignerAnalysis.json",
  "llm_log/conversations/1771485420357_PlannerLookup.json": "logs/records/llm_log/conversations/1771485420357_PlannerLookup.json",
  "llm_log/conversations/1771485442431_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771485442431_PlannerRoundSummary.json",
  "llm_log/conversations/1771485490551_DesignerPlan.json": "logs/records/llm_log/conversations/1771485490551_DesignerPlan.json",
  "llm_log/conversations/1771485597596_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771485597596_DesignerAnalysis.json",
  "llm_log/conversations/1771485663805_DesignerPlan.json": "logs/records/llm_log/conversations/1771485663805_DesignerPlan.json",
  "llm_log/conversations/1771486543519_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771486543519_DesignerAnalysis.json",
  "llm_log/conversations/1771486559470_PlannerLookup.json": "logs/records/llm_log/conversations/1771486559470_PlannerLookup.json",
  "llm_log/conversations/1771486580948_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771486580948_PlannerRoundSummary.json",
  "llm_log/conversations/1771486674558_DesignerPlan.json": "logs/records/llm_log/conversations/1771486674558_DesignerPlan.json",
  "llm_log/conversations/1771487673114_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771487673114_DesignerAnalysis.json",
  "llm_log/conversations/1771487733856_DesignerPlan.json": "logs/records/llm_log/conversations/1771487733856_DesignerPlan.json",
  "llm_log/conversations/1771490546519_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771490546519_DesignerAnalysis.json",
  "llm_log/conversations/1771490560717_PlannerLookup.json": "logs/records/llm_log/conversations/1771490560717_PlannerLookup.json",
  "llm_log/conversations/1771490579252_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771490579252_PlannerRoundSummary.json",
  "llm_log/conversations/1771490669343_DesignerPlan.json": "logs/records/llm_log/conversations/1771490669343_DesignerPlan.json",
  "llm_log/conversations/1771490787013_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771490787013_DesignerAnalysis.json",
  "llm_log/conversations/1771490855879_DesignerPlan.json": "logs/records/llm_log/conversations/1771490855879_DesignerPlan.json",
  "llm_log/conversations/1771492085145_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771492085145_DesignerAnalysis.json",
  "llm_log/conversations/1771492182974_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771492182974_MetaAgentAnalysis.json",
  "llm_log/conversations/1771492284254_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771492284254_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771492298058_PlannerLookup.json": "logs/records/llm_log/conversations/1771492298058_PlannerLookup.json",
  "llm_log/conversations/1771492322807_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771492322807_PlannerRoundSummary.json",
  "llm_log/conversations/1771492387114_DesignerPlan.json": "logs/records/llm_log/conversations/1771492387114_DesignerPlan.json",
  "llm_log/conversations/1771492520290_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771492520290_DesignerAnalysis.json",
  "llm_log/conversations/1771492581801_DesignerPlan.json": "logs/records/llm_log/conversations/1771492581801_DesignerPlan.json",
  "llm_log/conversations/1771493214269_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771493214269_DesignerAnalysis.json",
  "llm_log/conversations/1771493236524_PlannerLookup.json": "logs/records/llm_log/conversations/1771493236524_PlannerLookup.json",
  "llm_log/conversations/1771493256587_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771493256587_PlannerRoundSummary.json",
  "llm_log/conversations/1771493320270_DesignerPlan.json": "logs/records/llm_log/conversations/1771493320270_DesignerPlan.json",
  "llm_log/conversations/1771493450810_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771493450810_DesignerAnalysis.json",
  "llm_log/conversations/1771493520496_DesignerPlan.json": "logs/records/llm_log/conversations/1771493520496_DesignerPlan.json",
  "llm_log/conversations/1771493612085_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771493612085_DesignerAnalysis.json",
  "llm_log/conversations/1771493627934_PlannerLookup.json": "logs/records/llm_log/conversations/1771493627934_PlannerLookup.json",
  "llm_log/conversations/1771493653428_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771493653428_PlannerRoundSummary.json",
  "llm_log/conversations/1771493696207_DesignerPlan.json": "logs/records/llm_log/conversations/1771493696207_DesignerPlan.json",
  "llm_log/conversations/1771493810088_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771493810088_DesignerAnalysis.json",
  "llm_log/conversations/1771493856161_DesignerPlan.json": "logs/records/llm_log/conversations/1771493856161_DesignerPlan.json",
  "llm_log/conversations/1771493962969_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771493962969_DesignerAnalysis.json",
  "llm_log/conversations/1771493980265_PlannerLookup.json": "logs/records/llm_log/conversations/1771493980265_PlannerLookup.json",
  "llm_log/conversations/1771494001989_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771494001989_PlannerRoundSummary.json",
  "llm_log/conversations/1771494066311_DesignerPlan.json": "logs/records/llm_log/conversations/1771494066311_DesignerPlan.json",
  "llm_log/conversations/1771494165261_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771494165261_DesignerAnalysis.json",
  "llm_log/conversations/1771494230296_DesignerPlan.json": "logs/records/llm_log/conversations/1771494230296_DesignerPlan.json",
  "llm_log/conversations/1771494381510_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771494381510_DesignerAnalysis.json",
  "llm_log/conversations/1771494401422_PlannerLookup.json": "logs/records/llm_log/conversations/1771494401422_PlannerLookup.json",
  "llm_log/conversations/1771494430379_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771494430379_PlannerRoundSummary.json",
  "llm_log/conversations/1771494520561_DesignerPlan.json": "logs/records/llm_log/conversations/1771494520561_DesignerPlan.json",
  "llm_log/conversations/1771494623853_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771494623853_DesignerAnalysis.json",
  "llm_log/conversations/1771494686788_DesignerPlan.json": "logs/records/llm_log/conversations/1771494686788_DesignerPlan.json",
  "llm_log/conversations/1771495241654_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771495241654_DesignerAnalysis.json",
  "llm_log/conversations/1771495255624_PlannerLookup.json": "logs/records/llm_log/conversations/1771495255624_PlannerLookup.json",
  "llm_log/conversations/1771495274805_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771495274805_PlannerRoundSummary.json",
  "llm_log/conversations/1771495322038_DesignerPlan.json": "logs/records/llm_log/conversations/1771495322038_DesignerPlan.json",
  "llm_log/conversations/1771495422424_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771495422424_DesignerAnalysis.json",
  "llm_log/conversations/1771495462729_DesignerPlan.json": "logs/records/llm_log/conversations/1771495462729_DesignerPlan.json",
  "llm_log/conversations/1771495627090_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771495627090_DesignerAnalysis.json",
  "llm_log/conversations/1771495643416_PlannerLookup.json": "logs/records/llm_log/conversations/1771495643416_PlannerLookup.json",
  "llm_log/conversations/1771495666895_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771495666895_PlannerRoundSummary.json",
  "llm_log/conversations/1771495703610_DesignerPlan.json": "logs/records/llm_log/conversations/1771495703610_DesignerPlan.json",
  "llm_log/conversations/1771495842049_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771495842049_DesignerAnalysis.json",
  "llm_log/conversations/1771495887772_DesignerPlan.json": "logs/records/llm_log/conversations/1771495887772_DesignerPlan.json",
  "llm_log/conversations/1771496414509_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771496414509_DesignerAnalysis.json",
  "llm_log/conversations/1771496434787_PlannerLookup.json": "logs/records/llm_log/conversations/1771496434787_PlannerLookup.json",
  "llm_log/conversations/1771496458185_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771496458185_PlannerRoundSummary.json",
  "llm_log/conversations/1771496490480_DesignerPlan.json": "logs/records/llm_log/conversations/1771496490480_DesignerPlan.json",
  "llm_log/conversations/1771496612236_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771496612236_DesignerAnalysis.json",
  "llm_log/conversations/1771496678009_DesignerPlan.json": "logs/records/llm_log/conversations/1771496678009_DesignerPlan.json",
  "llm_log/conversations/1771497137198_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771497137198_DesignerAnalysis.json",
  "llm_log/conversations/1771497155027_PlannerLookup.json": "logs/records/llm_log/conversations/1771497155027_PlannerLookup.json",
  "llm_log/conversations/1771497178540_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771497178540_PlannerRoundSummary.json",
  "llm_log/conversations/1771497222300_DesignerPlan.json": "logs/records/llm_log/conversations/1771497222300_DesignerPlan.json",
  "llm_log/conversations/1771497334222_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771497334222_DesignerAnalysis.json",
  "llm_log/conversations/1771497377670_DesignerPlan.json": "logs/records/llm_log/conversations/1771497377670_DesignerPlan.json",
  "llm_log/conversations/1771498402295_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771498402295_DesignerAnalysis.json",
  "llm_log/conversations/1771498420203_PlannerLookup.json": "logs/records/llm_log/conversations/1771498420203_PlannerLookup.json",
  "llm_log/conversations/1771498460984_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771498460984_PlannerRoundSummary.json",
  "llm_log/conversations/1771498513664_DesignerPlan.json": "logs/records/llm_log/conversations/1771498513664_DesignerPlan.json",
  "llm_log/conversations/1771498622100_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771498622100_DesignerAnalysis.json",
  "llm_log/conversations/1771498699320_DesignerPlan.json": "logs/records/llm_log/conversations/1771498699320_DesignerPlan.json",
  "llm_log/conversations/1771499431419_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771499431419_DesignerAnalysis.json",
  "llm_log/conversations/1771499531564_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771499531564_MetaAgentAnalysis.json",
  "llm_log/conversations/1771499648944_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771499648944_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771499665621_PlannerLookup.json": "logs/records/llm_log/conversations/1771499665621_PlannerLookup.json",
  "llm_log/conversations/1771499688805_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771499688805_PlannerRoundSummary.json",
  "llm_log/conversations/1771499728965_DesignerPlan.json": "logs/records/llm_log/conversations/1771499728965_DesignerPlan.json",
  "llm_log/conversations/1771499870649_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771499870649_DesignerAnalysis.json",
  "llm_log/conversations/1771499920944_DesignerPlan.json": "logs/records/llm_log/conversations/1771499920944_DesignerPlan.json",
  "llm_log/conversations/1771500399753_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771500399753_DesignerAnalysis.json",
  "llm_log/conversations/1771500414379_PlannerLookup.json": "logs/records/llm_log/conversations/1771500414379_PlannerLookup.json",
  "llm_log/conversations/1771500442047_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771500442047_PlannerRoundSummary.json",
  "llm_log/conversations/1771500488357_DesignerPlan.json": "logs/records/llm_log/conversations/1771500488357_DesignerPlan.json",
  "llm_log/conversations/1771500621120_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771500621120_DesignerAnalysis.json",
  "llm_log/conversations/1771500705302_DesignerPlan.json": "logs/records/llm_log/conversations/1771500705302_DesignerPlan.json",
  "llm_log/conversations/1771500820644_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771500820644_DesignerAnalysis.json",
  "llm_log/conversations/1771500834654_PlannerLookup.json": "logs/records/llm_log/conversations/1771500834654_PlannerLookup.json",
  "llm_log/conversations/1771500855856_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771500855856_PlannerRoundSummary.json",
  "llm_log/conversations/1771500904381_DesignerPlan.json": "logs/records/llm_log/conversations/1771500904381_DesignerPlan.json",
  "llm_log/conversations/1771501003446_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771501003446_DesignerAnalysis.json",
  "llm_log/conversations/1771501062880_DesignerPlan.json": "logs/records/llm_log/conversations/1771501062880_DesignerPlan.json",
  "llm_log/conversations/1771502276875_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771502276875_DesignerAnalysis.json",
  "llm_log/conversations/1771502291737_PlannerLookup.json": "logs/records/llm_log/conversations/1771502291737_PlannerLookup.json",
  "llm_log/conversations/1771502321601_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771502321601_PlannerRoundSummary.json",
  "llm_log/conversations/1771502369126_DesignerPlan.json": "logs/records/llm_log/conversations/1771502369126_DesignerPlan.json",
  "llm_log/conversations/1771502490886_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771502490886_DesignerAnalysis.json",
  "llm_log/conversations/1771502546501_DesignerPlan.json": "logs/records/llm_log/conversations/1771502546501_DesignerPlan.json",
  "llm_log/conversations/1771502701686_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771502701686_DesignerAnalysis.json",
  "llm_log/conversations/1771502720896_PlannerLookup.json": "logs/records/llm_log/conversations/1771502720896_PlannerLookup.json",
  "llm_log/conversations/1771502754244_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771502754244_PlannerRoundSummary.json",
  "llm_log/conversations/1771502844458_DesignerPlan.json": "logs/records/llm_log/conversations/1771502844458_DesignerPlan.json",
  "llm_log/conversations/1771502947208_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771502947208_DesignerAnalysis.json",
  "llm_log/conversations/1771503006900_DesignerPlan.json": "logs/records/llm_log/conversations/1771503006900_DesignerPlan.json",
  "llm_log/conversations/1771503541796_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771503541796_DesignerAnalysis.json",
  "llm_log/conversations/1771503557493_PlannerLookup.json": "logs/records/llm_log/conversations/1771503557493_PlannerLookup.json",
  "llm_log/conversations/1771503582268_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771503582268_PlannerRoundSummary.json",
  "llm_log/conversations/1771503623155_DesignerPlan.json": "logs/records/llm_log/conversations/1771503623155_DesignerPlan.json",
  "llm_log/conversations/1771503743586_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771503743586_DesignerAnalysis.json",
  "llm_log/conversations/1771503829758_DesignerPlan.json": "logs/records/llm_log/conversations/1771503829758_DesignerPlan.json",
  "llm_log/conversations/1771506859345_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771506859345_DesignerAnalysis.json",
  "llm_log/conversations/1771506877521_PlannerLookup.json": "logs/records/llm_log/conversations/1771506877521_PlannerLookup.json",
  "llm_log/conversations/1771506900103_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771506900103_PlannerRoundSummary.json",
  "llm_log/conversations/1771506948879_DesignerPlan.json": "logs/records/llm_log/conversations/1771506948879_DesignerPlan.json",
  "llm_log/conversations/1771507053970_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771507053970_DesignerAnalysis.json",
  "llm_log/conversations/1771507135756_DesignerPlan.json": "logs/records/llm_log/conversations/1771507135756_DesignerPlan.json",
  "llm_log/conversations/1771507593583_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771507593583_DesignerAnalysis.json",
  "llm_log/conversations/1771507609319_PlannerLookup.json": "logs/records/llm_log/conversations/1771507609319_PlannerLookup.json",
  "llm_log/conversations/1771507632450_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771507632450_PlannerRoundSummary.json",
  "llm_log/conversations/1771507686821_DesignerPlan.json": "logs/records/llm_log/conversations/1771507686821_DesignerPlan.json",
  "llm_log/conversations/1771507814032_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771507814032_DesignerAnalysis.json",
  "llm_log/conversations/1771507884096_DesignerPlan.json": "logs/records/llm_log/conversations/1771507884096_DesignerPlan.json",
  "llm_log/conversations/1771508385577_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771508385577_DesignerAnalysis.json",
  "llm_log/conversations/1771508407443_PlannerLookup.json": "logs/records/llm_log/conversations/1771508407443_PlannerLookup.json",
  "llm_log/conversations/1771508435137_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771508435137_PlannerRoundSummary.json",
  "llm_log/conversations/1771508501815_DesignerPlan.json": "logs/records/llm_log/conversations/1771508501815_DesignerPlan.json",
  "llm_log/conversations/1771508604761_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771508604761_DesignerAnalysis.json",
  "llm_log/conversations/1771508653737_DesignerPlan.json": "logs/records/llm_log/conversations/1771508653737_DesignerPlan.json",
  "llm_log/conversations/1771508752543_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771508752543_DesignerAnalysis.json",
  "llm_log/conversations/1771508776370_PlannerLookup.json": "logs/records/llm_log/conversations/1771508776370_PlannerLookup.json",
  "llm_log/conversations/1771508799121_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771508799121_PlannerRoundSummary.json",
  "llm_log/conversations/1771508903572_DesignerPlan.json": "logs/records/llm_log/conversations/1771508903572_DesignerPlan.json",
  "llm_log/conversations/1771509022941_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771509022941_DesignerAnalysis.json",
  "llm_log/conversations/1771509091212_DesignerPlan.json": "logs/records/llm_log/conversations/1771509091212_DesignerPlan.json",
  "llm_log/conversations/1771509269568_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771509269568_DesignerAnalysis.json",
  "llm_log/conversations/1771509377403_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771509377403_MetaAgentAnalysis.json",
  "llm_log/conversations/1771509467306_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771509467306_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771509486461_PlannerLookup.json": "logs/records/llm_log/conversations/1771509486461_PlannerLookup.json",
  "llm_log/conversations/1771509515091_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771509515091_PlannerRoundSummary.json",
  "llm_log/conversations/1771509590483_DesignerPlan.json": "logs/records/llm_log/conversations/1771509590483_DesignerPlan.json",
  "llm_log/conversations/1771509716895_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771509716895_DesignerAnalysis.json",
  "llm_log/conversations/1771509765417_DesignerPlan.json": "logs/records/llm_log/conversations/1771509765417_DesignerPlan.json",
  "llm_log/conversations/1771509896287_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771509896287_DesignerAnalysis.json",
  "llm_log/conversations/1771509926488_PlannerLookup.json": "logs/records/llm_log/conversations/1771509926488_PlannerLookup.json",
  "llm_log/conversations/1771509954067_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771509954067_PlannerRoundSummary.json",
  "llm_log/conversations/1771510014422_DesignerPlan.json": "logs/records/llm_log/conversations/1771510014422_DesignerPlan.json",
  "llm_log/conversations/1771510149758_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771510149758_DesignerAnalysis.json",
  "llm_log/conversations/1771510202810_DesignerPlan.json": "logs/records/llm_log/conversations/1771510202810_DesignerPlan.json",
  "llm_log/conversations/1771510344089_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771510344089_DesignerAnalysis.json",
  "llm_log/conversations/1771510363884_PlannerLookup.json": "logs/records/llm_log/conversations/1771510363884_PlannerLookup.json",
  "llm_log/conversations/1771510392388_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771510392388_PlannerRoundSummary.json",
  "llm_log/conversations/1771510449729_DesignerPlan.json": "logs/records/llm_log/conversations/1771510449729_DesignerPlan.json",
  "llm_log/conversations/1771510585070_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771510585070_DesignerAnalysis.json",
  "llm_log/conversations/1771510660013_DesignerPlan.json": "logs/records/llm_log/conversations/1771510660013_DesignerPlan.json",
  "llm_log/conversations/1771510849652_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771510849652_DesignerAnalysis.json",
  "llm_log/conversations/1771510866761_PlannerLookup.json": "logs/records/llm_log/conversations/1771510866761_PlannerLookup.json",
  "llm_log/conversations/1771510890365_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771510890365_PlannerRoundSummary.json",
  "llm_log/conversations/1771510963954_DesignerPlan.json": "logs/records/llm_log/conversations/1771510963954_DesignerPlan.json",
  "llm_log/conversations/1771511088414_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771511088414_DesignerAnalysis.json",
  "llm_log/conversations/1771511164151_DesignerPlan.json": "logs/records/llm_log/conversations/1771511164151_DesignerPlan.json",
  "llm_log/conversations/1771511295534_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771511295534_DesignerAnalysis.json",
  "llm_log/conversations/1771511312568_PlannerLookup.json": "logs/records/llm_log/conversations/1771511312568_PlannerLookup.json",
  "llm_log/conversations/1771511350978_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771511350978_PlannerRoundSummary.json",
  "llm_log/conversations/1771511421083_DesignerPlan.json": "logs/records/llm_log/conversations/1771511421083_DesignerPlan.json",
  "llm_log/conversations/1771511445728_DesignerErrorFix.json": "logs/records/llm_log/conversations/1771511445728_DesignerErrorFix.json",
  "llm_log/conversations/1771511560562_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771511560562_DesignerAnalysis.json",
  "llm_log/conversations/1771511613002_DesignerPlan.json": "logs/records/llm_log/conversations/1771511613002_DesignerPlan.json",
  "llm_log/conversations/1771512379673_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771512379673_DesignerAnalysis.json",
  "llm_log/conversations/1771512399297_PlannerLookup.json": "logs/records/llm_log/conversations/1771512399297_PlannerLookup.json",
  "llm_log/conversations/1771512435210_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771512435210_PlannerRoundSummary.json",
  "llm_log/conversations/1771512491714_DesignerPlan.json": "logs/records/llm_log/conversations/1771512491714_DesignerPlan.json",
  "llm_log/conversations/1771512627165_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771512627165_DesignerAnalysis.json",
  "llm_log/conversations/1771512676818_DesignerPlan.json": "logs/records/llm_log/conversations/1771512676818_DesignerPlan.json",
  "llm_log/conversations/1771512816072_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771512816072_DesignerAnalysis.json",
  "llm_log/conversations/1771512833556_PlannerLookup.json": "logs/records/llm_log/conversations/1771512833556_PlannerLookup.json",
  "llm_log/conversations/1771512857876_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771512857876_PlannerRoundSummary.json",
  "llm_log/conversations/1771512902532_DesignerPlan.json": "logs/records/llm_log/conversations/1771512902532_DesignerPlan.json",
  "llm_log/conversations/1771513049368_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771513049368_DesignerAnalysis.json",
  "llm_log/conversations/1771513134148_DesignerPlan.json": "logs/records/llm_log/conversations/1771513134148_DesignerPlan.json",
  "llm_log/conversations/1771513824229_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771513824229_DesignerAnalysis.json",
  "llm_log/conversations/1771513840701_PlannerLookup.json": "logs/records/llm_log/conversations/1771513840701_PlannerLookup.json",
  "llm_log/conversations/1771513865755_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771513865755_PlannerRoundSummary.json",
  "llm_log/conversations/1771513915766_DesignerPlan.json": "logs/records/llm_log/conversations/1771513915766_DesignerPlan.json",
  "llm_log/conversations/1771514024621_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771514024621_DesignerAnalysis.json",
  "llm_log/conversations/1771514126708_DesignerPlan.json": "logs/records/llm_log/conversations/1771514126708_DesignerPlan.json",
  "llm_log/conversations/1771514251105_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771514251105_DesignerAnalysis.json",
  "llm_log/conversations/1771514271428_PlannerLookup.json": "logs/records/llm_log/conversations/1771514271428_PlannerLookup.json",
  "llm_log/conversations/1771514295543_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771514295543_PlannerRoundSummary.json",
  "llm_log/conversations/1771514341824_DesignerPlan.json": "logs/records/llm_log/conversations/1771514341824_DesignerPlan.json",
  "llm_log/conversations/1771514455385_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771514455385_DesignerAnalysis.json",
  "llm_log/conversations/1771514532712_DesignerPlan.json": "logs/records/llm_log/conversations/1771514532712_DesignerPlan.json",
  "llm_log/conversations/1771514625124_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771514625124_DesignerAnalysis.json",
  "llm_log/conversations/1771514646379_PlannerLookup.json": "logs/records/llm_log/conversations/1771514646379_PlannerLookup.json",
  "llm_log/conversations/1771514674966_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771514674966_PlannerRoundSummary.json",
  "llm_log/conversations/1771514732247_DesignerPlan.json": "logs/records/llm_log/conversations/1771514732247_DesignerPlan.json",
  "llm_log/conversations/1771514863223_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771514863223_DesignerAnalysis.json",
  "llm_log/conversations/1771514956061_DesignerPlan.json": "logs/records/llm_log/conversations/1771514956061_DesignerPlan.json",
  "llm_log/conversations/1771515835107_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771515835107_DesignerAnalysis.json",
  "llm_log/conversations/1771515932668_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771515932668_MetaAgentAnalysis.json",
  "llm_log/conversations/1771516038100_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771516038100_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771516055994_PlannerLookup.json": "logs/records/llm_log/conversations/1771516055994_PlannerLookup.json",
  "llm_log/conversations/1771516088771_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771516088771_PlannerRoundSummary.json",
  "llm_log/conversations/1771516153052_DesignerPlan.json": "logs/records/llm_log/conversations/1771516153052_DesignerPlan.json",
  "llm_log/conversations/1771516260028_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771516260028_DesignerAnalysis.json",
  "llm_log/conversations/1771516327032_DesignerPlan.json": "logs/records/llm_log/conversations/1771516327032_DesignerPlan.json",
  "llm_log/conversations/1771516966460_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771516966460_DesignerAnalysis.json",
  "llm_log/conversations/1771516988486_PlannerLookup.json": "logs/records/llm_log/conversations/1771516988486_PlannerLookup.json",
  "llm_log/conversations/1771517013336_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771517013336_PlannerRoundSummary.json",
  "llm_log/conversations/1771517053997_DesignerPlan.json": "logs/records/llm_log/conversations/1771517053997_DesignerPlan.json",
  "llm_log/conversations/1771517229605_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771517229605_DesignerAnalysis.json",
  "llm_log/conversations/1771517299906_DesignerPlan.json": "logs/records/llm_log/conversations/1771517299906_DesignerPlan.json",
  "llm_log/conversations/1771517862179_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771517862179_DesignerAnalysis.json",
  "llm_log/conversations/1771517880918_PlannerLookup.json": "logs/records/llm_log/conversations/1771517880918_PlannerLookup.json",
  "llm_log/conversations/1771517903625_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771517903625_PlannerRoundSummary.json",
  "llm_log/conversations/1771517943058_DesignerPlan.json": "logs/records/llm_log/conversations/1771517943058_DesignerPlan.json",
  "llm_log/conversations/1771518085070_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771518085070_DesignerAnalysis.json",
  "llm_log/conversations/1771518140016_DesignerPlan.json": "logs/records/llm_log/conversations/1771518140016_DesignerPlan.json",
  "llm_log/conversations/1771518274529_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771518274529_DesignerAnalysis.json",
  "llm_log/conversations/1771518294007_PlannerLookup.json": "logs/records/llm_log/conversations/1771518294007_PlannerLookup.json",
  "llm_log/conversations/1771518310794_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771518310794_PlannerRoundSummary.json",
  "llm_log/conversations/1771518370632_DesignerPlan.json": "logs/records/llm_log/conversations/1771518370632_DesignerPlan.json",
  "llm_log/conversations/1771518490008_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771518490008_DesignerAnalysis.json",
  "llm_log/conversations/1771518544039_DesignerPlan.json": "logs/records/llm_log/conversations/1771518544039_DesignerPlan.json",
  "llm_log/conversations/1771519116422_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771519116422_DesignerAnalysis.json",
  "llm_log/conversations/1771519137721_PlannerLookup.json": "logs/records/llm_log/conversations/1771519137721_PlannerLookup.json",
  "llm_log/conversations/1771519154977_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771519154977_PlannerRoundSummary.json",
  "llm_log/conversations/1771519205544_DesignerPlan.json": "logs/records/llm_log/conversations/1771519205544_DesignerPlan.json",
  "llm_log/conversations/1771519314434_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771519314434_DesignerAnalysis.json",
  "llm_log/conversations/1771519383331_DesignerPlan.json": "logs/records/llm_log/conversations/1771519383331_DesignerPlan.json",
  "llm_log/conversations/1771519960594_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771519960594_DesignerAnalysis.json",
  "llm_log/conversations/1771519978486_PlannerLookup.json": "logs/records/llm_log/conversations/1771519978486_PlannerLookup.json",
  "llm_log/conversations/1771520004090_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771520004090_PlannerRoundSummary.json",
  "llm_log/conversations/1771520062141_DesignerPlan.json": "logs/records/llm_log/conversations/1771520062141_DesignerPlan.json",
  "llm_log/conversations/1771520202888_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771520202888_DesignerAnalysis.json",
  "llm_log/conversations/1771520280779_DesignerPlan.json": "logs/records/llm_log/conversations/1771520280779_DesignerPlan.json",
  "llm_log/conversations/1771521037367_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771521037367_DesignerAnalysis.json",
  "llm_log/conversations/1771567636510_PlannerLookup.json": "logs/records/llm_log/conversations/1771567636510_PlannerLookup.json",
  "llm_log/conversations/1771567655931_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771567655931_PlannerRoundSummary.json",
  "llm_log/conversations/1771567699233_DesignerPlan.json": "logs/records/llm_log/conversations/1771567699233_DesignerPlan.json",
  "llm_log/conversations/1771568291871_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771568291871_DesignerAnalysis.json",
  "llm_log/conversations/1771568358639_DesignerPlan.json": "logs/records/llm_log/conversations/1771568358639_DesignerPlan.json",
  "llm_log/conversations/1771568468340_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771568468340_DesignerAnalysis.json",
  "llm_log/conversations/1771568493068_PlannerLookup.json": "logs/records/llm_log/conversations/1771568493068_PlannerLookup.json",
  "llm_log/conversations/1771568530913_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771568530913_PlannerRoundSummary.json",
  "llm_log/conversations/1771568585071_DesignerPlan.json": "logs/records/llm_log/conversations/1771568585071_DesignerPlan.json",
  "llm_log/conversations/1771568690898_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771568690898_DesignerAnalysis.json",
  "llm_log/conversations/1771568749373_DesignerPlan.json": "logs/records/llm_log/conversations/1771568749373_DesignerPlan.json",
  "llm_log/conversations/1771569222129_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771569222129_DesignerAnalysis.json",
  "llm_log/conversations/1771569249317_PlannerLookup.json": "logs/records/llm_log/conversations/1771569249317_PlannerLookup.json",
  "llm_log/conversations/1771569283556_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771569283556_PlannerRoundSummary.json",
  "llm_log/conversations/1771569330368_DesignerPlan.json": "logs/records/llm_log/conversations/1771569330368_DesignerPlan.json",
  "llm_log/conversations/1771569433033_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771569433033_DesignerAnalysis.json",
  "llm_log/conversations/1771569477010_DesignerPlan.json": "logs/records/llm_log/conversations/1771569477010_DesignerPlan.json",
  "llm_log/conversations/1771569963420_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771569963420_DesignerAnalysis.json",
  "llm_log/conversations/1771569984624_PlannerLookup.json": "logs/records/llm_log/conversations/1771569984624_PlannerLookup.json",
  "llm_log/conversations/1771570007653_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771570007653_PlannerRoundSummary.json",
  "llm_log/conversations/1771570060771_DesignerPlan.json": "logs/records/llm_log/conversations/1771570060771_DesignerPlan.json",
  "llm_log/conversations/1771570821214_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771570821214_DesignerAnalysis.json",
  "llm_log/conversations/1771570887882_DesignerPlan.json": "logs/records/llm_log/conversations/1771570887882_DesignerPlan.json",
  "llm_log/conversations/1771572089932_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771572089932_DesignerAnalysis.json",
  "llm_log/conversations/1771572219403_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771572219403_MetaAgentAnalysis.json",
  "llm_log/conversations/1771572354278_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771572354278_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771572373499_PlannerLookup.json": "logs/records/llm_log/conversations/1771572373499_PlannerLookup.json",
  "llm_log/conversations/1771572405962_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771572405962_PlannerRoundSummary.json",
  "llm_log/conversations/1771572446362_DesignerPlan.json": "logs/records/llm_log/conversations/1771572446362_DesignerPlan.json",
  "llm_log/conversations/1771572554652_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771572554652_DesignerAnalysis.json",
  "llm_log/conversations/1771572608315_DesignerPlan.json": "logs/records/llm_log/conversations/1771572608315_DesignerPlan.json",
  "llm_log/conversations/1771573991820_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771573991820_DesignerAnalysis.json",
  "llm_log/conversations/1771574017412_PlannerLookup.json": "logs/records/llm_log/conversations/1771574017412_PlannerLookup.json",
  "llm_log/conversations/1771574046253_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771574046253_PlannerRoundSummary.json",
  "llm_log/conversations/1771574139375_DesignerPlan.json": "logs/records/llm_log/conversations/1771574139375_DesignerPlan.json",
  "llm_log/conversations/1771574772913_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771574772913_DesignerAnalysis.json",
  "llm_log/conversations/1771574862075_DesignerPlan.json": "logs/records/llm_log/conversations/1771574862075_DesignerPlan.json",
  "llm_log/conversations/1771575305787_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771575305787_DesignerAnalysis.json",
  "llm_log/conversations/1771575331387_PlannerLookup.json": "logs/records/llm_log/conversations/1771575331387_PlannerLookup.json",
  "llm_log/conversations/1771575351594_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771575351594_PlannerRoundSummary.json",
  "llm_log/conversations/1771575402055_DesignerPlan.json": "logs/records/llm_log/conversations/1771575402055_DesignerPlan.json",
  "llm_log/conversations/1771575536056_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771575536056_DesignerAnalysis.json",
  "llm_log/conversations/1771575598410_DesignerPlan.json": "logs/records/llm_log/conversations/1771575598410_DesignerPlan.json",
  "llm_log/conversations/1771576957384_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771576957384_DesignerAnalysis.json",
  "llm_log/conversations/1771576980315_PlannerLookup.json": "logs/records/llm_log/conversations/1771576980315_PlannerLookup.json",
  "llm_log/conversations/1771577004031_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771577004031_PlannerRoundSummary.json",
  "llm_log/conversations/1771577055981_DesignerPlan.json": "logs/records/llm_log/conversations/1771577055981_DesignerPlan.json",
  "llm_log/conversations/1771577178608_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771577178608_DesignerAnalysis.json",
  "llm_log/conversations/1771577241032_DesignerPlan.json": "logs/records/llm_log/conversations/1771577241032_DesignerPlan.json",
  "llm_log/conversations/1771577695077_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771577695077_DesignerAnalysis.json",
  "llm_log/conversations/1771577713232_PlannerLookup.json": "logs/records/llm_log/conversations/1771577713232_PlannerLookup.json",
  "llm_log/conversations/1771577738735_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771577738735_PlannerRoundSummary.json",
  "llm_log/conversations/1771577783513_DesignerPlan.json": "logs/records/llm_log/conversations/1771577783513_DesignerPlan.json",
  "llm_log/conversations/1771577894801_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771577894801_DesignerAnalysis.json",
  "llm_log/conversations/1771577996327_DesignerPlan.json": "logs/records/llm_log/conversations/1771577996327_DesignerPlan.json",
  "llm_log/conversations/1771595231440_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771595231440_DesignerAnalysis.json",
  "llm_log/conversations/1771669042135_PlannerLookup.json": "logs/records/llm_log/conversations/1771669042135_PlannerLookup.json",
  "llm_log/conversations/1771669065187_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771669065187_PlannerRoundSummary.json",
  "llm_log/conversations/1771669139871_DesignerPlan.json": "logs/records/llm_log/conversations/1771669139871_DesignerPlan.json",
  "llm_log/conversations/1771669174061_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771669174061_DesignerAnalysis.json",
  "llm_log/conversations/1771669236834_DesignerPlan.json": "logs/records/llm_log/conversations/1771669236834_DesignerPlan.json",
  "llm_log/conversations/1771669797363_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771669797363_DesignerAnalysis.json",
  "llm_log/conversations/1771669822623_PlannerLookup.json": "logs/records/llm_log/conversations/1771669822623_PlannerLookup.json",
  "llm_log/conversations/1771669843187_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771669843187_PlannerRoundSummary.json",
  "llm_log/conversations/1771669884093_DesignerPlan.json": "logs/records/llm_log/conversations/1771669884093_DesignerPlan.json",
  "llm_log/conversations/1771669979375_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771669979375_DesignerAnalysis.json",
  "llm_log/conversations/1771670051203_DesignerPlan.json": "logs/records/llm_log/conversations/1771670051203_DesignerPlan.json",
  "llm_log/conversations/1771670538418_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771670538418_DesignerAnalysis.json",
  "llm_log/conversations/1771670561207_PlannerLookup.json": "logs/records/llm_log/conversations/1771670561207_PlannerLookup.json",
  "llm_log/conversations/1771670587587_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771670587587_PlannerRoundSummary.json",
  "llm_log/conversations/1771670642484_DesignerPlan.json": "logs/records/llm_log/conversations/1771670642484_DesignerPlan.json",
  "llm_log/conversations/1771671174252_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771671174252_DesignerAnalysis.json",
  "llm_log/conversations/1771671254355_DesignerPlan.json": "logs/records/llm_log/conversations/1771671254355_DesignerPlan.json",
  "llm_log/conversations/1771671732173_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771671732173_DesignerAnalysis.json",
  "llm_log/conversations/1771671758131_PlannerLookup.json": "logs/records/llm_log/conversations/1771671758131_PlannerLookup.json",
  "llm_log/conversations/1771671786293_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771671786293_PlannerRoundSummary.json",
  "llm_log/conversations/1771671841141_DesignerPlan.json": "logs/records/llm_log/conversations/1771671841141_DesignerPlan.json",
  "llm_log/conversations/1771675501068_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771675501068_DesignerAnalysis.json",
  "llm_log/conversations/1771675621886_DesignerPlan.json": "logs/records/llm_log/conversations/1771675621886_DesignerPlan.json",
  "llm_log/conversations/1771675753415_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771675753415_DesignerAnalysis.json",
  "llm_log/conversations/1771675774803_PlannerLookup.json": "logs/records/llm_log/conversations/1771675774803_PlannerLookup.json",
  "llm_log/conversations/1771675799033_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771675799033_PlannerRoundSummary.json",
  "llm_log/conversations/1771675854064_DesignerPlan.json": "logs/records/llm_log/conversations/1771675854064_DesignerPlan.json",
  "llm_log/conversations/1771675971340_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771675971340_DesignerAnalysis.json",
  "llm_log/conversations/1771676039980_DesignerPlan.json": "logs/records/llm_log/conversations/1771676039980_DesignerPlan.json",
  "llm_log/conversations/1771676150743_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771676150743_DesignerAnalysis.json",
  "llm_log/conversations/1771676264339_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771676264339_MetaAgentAnalysis.json",
  "llm_log/conversations/1771676338391_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771676338391_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771676359159_PlannerLookup.json": "logs/records/llm_log/conversations/1771676359159_PlannerLookup.json",
  "llm_log/conversations/1771676384156_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771676384156_PlannerRoundSummary.json",
  "llm_log/conversations/1771676426928_DesignerPlan.json": "logs/records/llm_log/conversations/1771676426928_DesignerPlan.json",
  "llm_log/conversations/1771676467510_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771676467510_DesignerAnalysis.json",
  "llm_log/conversations/1771676544633_DesignerPlan.json": "logs/records/llm_log/conversations/1771676544633_DesignerPlan.json",
  "llm_log/conversations/1771676997888_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771676997888_DesignerAnalysis.json",
  "llm_log/conversations/1771677020813_PlannerLookup.json": "logs/records/llm_log/conversations/1771677020813_PlannerLookup.json",
  "llm_log/conversations/1771677046868_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771677046868_PlannerRoundSummary.json",
  "llm_log/conversations/1771677115258_DesignerPlan.json": "logs/records/llm_log/conversations/1771677115258_DesignerPlan.json",
  "llm_log/conversations/1771680010306_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771680010306_DesignerAnalysis.json",
  "llm_log/conversations/1771680080985_DesignerPlan.json": "logs/records/llm_log/conversations/1771680080985_DesignerPlan.json",
  "llm_log/conversations/1771680680975_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771680680975_DesignerAnalysis.json",
  "llm_log/conversations/1771680709740_PlannerLookup.json": "logs/records/llm_log/conversations/1771680709740_PlannerLookup.json",
  "llm_log/conversations/1771680761276_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771680761276_PlannerRoundSummary.json",
  "llm_log/conversations/1771680840101_DesignerPlan.json": "logs/records/llm_log/conversations/1771680840101_DesignerPlan.json",
  "llm_log/conversations/1771684742920_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771684742920_DesignerAnalysis.json",
  "llm_log/conversations/1771684817524_DesignerPlan.json": "logs/records/llm_log/conversations/1771684817524_DesignerPlan.json",
  "llm_log/conversations/1771685363501_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771685363501_DesignerAnalysis.json",
  "llm_log/conversations/1771685386023_PlannerLookup.json": "logs/records/llm_log/conversations/1771685386023_PlannerLookup.json",
  "llm_log/conversations/1771685410586_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771685410586_PlannerRoundSummary.json",
  "llm_log/conversations/1771685508409_DesignerPlan.json": "logs/records/llm_log/conversations/1771685508409_DesignerPlan.json",
  "llm_log/conversations/1771689032542_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771689032542_DesignerAnalysis.json",
  "llm_log/conversations/1771689093696_DesignerPlan.json": "logs/records/llm_log/conversations/1771689093696_DesignerPlan.json",
  "llm_log/conversations/1771689238106_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771689238106_DesignerAnalysis.json",
  "llm_log/conversations/1771689266052_PlannerLookup.json": "logs/records/llm_log/conversations/1771689266052_PlannerLookup.json",
  "llm_log/conversations/1771689292679_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771689292679_PlannerRoundSummary.json",
  "llm_log/conversations/1771689399736_DesignerPlan.json": "logs/records/llm_log/conversations/1771689399736_DesignerPlan.json",
  "llm_log/conversations/1771689533966_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771689533966_DesignerAnalysis.json",
  "llm_log/conversations/1771689654341_DesignerPlan.json": "logs/records/llm_log/conversations/1771689654341_DesignerPlan.json",
  "llm_log/conversations/1771690231576_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771690231576_DesignerAnalysis.json",
  "llm_log/conversations/1771758656235_PlannerLookup.json": "logs/records/llm_log/conversations/1771758656235_PlannerLookup.json",
  "llm_log/conversations/1771758681013_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771758681013_PlannerRoundSummary.json",
  "llm_log/conversations/1771758765186_DesignerPlan.json": "logs/records/llm_log/conversations/1771758765186_DesignerPlan.json",
  "llm_log/conversations/1771759352897_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771759352897_DesignerAnalysis.json",
  "llm_log/conversations/1771759425994_DesignerPlan.json": "logs/records/llm_log/conversations/1771759425994_DesignerPlan.json",
  "llm_log/conversations/1771760098300_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771760098300_DesignerAnalysis.json",
  "llm_log/conversations/1771760119621_PlannerLookup.json": "logs/records/llm_log/conversations/1771760119621_PlannerLookup.json",
  "llm_log/conversations/1771760144487_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771760144487_PlannerRoundSummary.json",
  "llm_log/conversations/1771760198742_DesignerPlan.json": "logs/records/llm_log/conversations/1771760198742_DesignerPlan.json",
  "llm_log/conversations/1771765990212_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771765990212_DesignerAnalysis.json",
  "llm_log/conversations/1771766051970_DesignerPlan.json": "logs/records/llm_log/conversations/1771766051970_DesignerPlan.json",
  "llm_log/conversations/1771766765267_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771766765267_DesignerAnalysis.json",
  "llm_log/conversations/1771766789610_PlannerLookup.json": "logs/records/llm_log/conversations/1771766789610_PlannerLookup.json",
  "llm_log/conversations/1771766808320_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771766808320_PlannerRoundSummary.json",
  "llm_log/conversations/1771766876233_DesignerPlan.json": "logs/records/llm_log/conversations/1771766876233_DesignerPlan.json",
  "llm_log/conversations/1771766997668_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771766997668_DesignerAnalysis.json",
  "llm_log/conversations/1771767085977_DesignerPlan.json": "logs/records/llm_log/conversations/1771767085977_DesignerPlan.json",
  "llm_log/conversations/1771768602174_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771768602174_DesignerAnalysis.json",
  "llm_log/conversations/1771768621498_PlannerLookup.json": "logs/records/llm_log/conversations/1771768621498_PlannerLookup.json",
  "llm_log/conversations/1771768646159_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771768646159_PlannerRoundSummary.json",
  "llm_log/conversations/1771768704744_DesignerPlan.json": "logs/records/llm_log/conversations/1771768704744_DesignerPlan.json",
  "llm_log/conversations/1771768828967_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771768828967_DesignerAnalysis.json",
  "llm_log/conversations/1771768893358_DesignerPlan.json": "logs/records/llm_log/conversations/1771768893358_DesignerPlan.json",
  "llm_log/conversations/1771769304214_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771769304214_DesignerAnalysis.json",
  "llm_log/conversations/1771769331304_PlannerLookup.json": "logs/records/llm_log/conversations/1771769331304_PlannerLookup.json",
  "llm_log/conversations/1771769355494_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771769355494_PlannerRoundSummary.json",
  "llm_log/conversations/1771769415385_DesignerPlan.json": "logs/records/llm_log/conversations/1771769415385_DesignerPlan.json",
  "llm_log/conversations/1771770075827_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771770075827_DesignerAnalysis.json",
  "llm_log/conversations/1771770144759_DesignerPlan.json": "logs/records/llm_log/conversations/1771770144759_DesignerPlan.json",
  "llm_log/conversations/1771770567276_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771770567276_DesignerAnalysis.json",
  "llm_log/conversations/1771770678705_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771770678705_MetaAgentAnalysis.json",
  "llm_log/conversations/1771770779578_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771770779578_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771770802594_PlannerLookup.json": "logs/records/llm_log/conversations/1771770802594_PlannerLookup.json",
  "llm_log/conversations/1771770826599_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771770826599_PlannerRoundSummary.json",
  "llm_log/conversations/1771770895129_DesignerPlan.json": "logs/records/llm_log/conversations/1771770895129_DesignerPlan.json",
  "llm_log/conversations/1771771036361_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771771036361_DesignerAnalysis.json",
  "llm_log/conversations/1771771082306_DesignerPlan.json": "logs/records/llm_log/conversations/1771771082306_DesignerPlan.json",
  "llm_log/conversations/1771771175302_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771771175302_DesignerAnalysis.json",
  "llm_log/conversations/1771771197843_PlannerLookup.json": "logs/records/llm_log/conversations/1771771197843_PlannerLookup.json",
  "llm_log/conversations/1771771217655_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771771217655_PlannerRoundSummary.json",
  "llm_log/conversations/1771771284767_DesignerPlan.json": "logs/records/llm_log/conversations/1771771284767_DesignerPlan.json",
  "llm_log/conversations/1771777279003_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771777279003_DesignerAnalysis.json",
  "llm_log/conversations/1771777329223_DesignerPlan.json": "logs/records/llm_log/conversations/1771777329223_DesignerPlan.json",
  "llm_log/conversations/1771777823516_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771777823516_DesignerAnalysis.json",
  "llm_log/conversations/1771777845869_PlannerLookup.json": "logs/records/llm_log/conversations/1771777845869_PlannerLookup.json",
  "llm_log/conversations/1771777873455_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771777873455_PlannerRoundSummary.json",
  "llm_log/conversations/1771777924587_DesignerPlan.json": "logs/records/llm_log/conversations/1771777924587_DesignerPlan.json",
  "llm_log/conversations/1771778019525_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771778019525_DesignerAnalysis.json",
  "llm_log/conversations/1771778074800_DesignerPlan.json": "logs/records/llm_log/conversations/1771778074800_DesignerPlan.json",
  "llm_log/conversations/1771778631823_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771778631823_DesignerAnalysis.json",
  "llm_log/conversations/1771778663463_PlannerLookup.json": "logs/records/llm_log/conversations/1771778663463_PlannerLookup.json",
  "llm_log/conversations/1771778687858_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771778687858_PlannerRoundSummary.json",
  "llm_log/conversations/1771778763411_DesignerPlan.json": "logs/records/llm_log/conversations/1771778763411_DesignerPlan.json",
  "llm_log/conversations/1771778862627_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771778862627_DesignerAnalysis.json",
  "llm_log/conversations/1771778933082_DesignerPlan.json": "logs/records/llm_log/conversations/1771778933082_DesignerPlan.json",
  "llm_log/conversations/1771779055848_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771779055848_DesignerAnalysis.json",
  "llm_log/conversations/1771808250429_PlannerLookup.json": "logs/records/llm_log/conversations/1771808250429_PlannerLookup.json",
  "llm_log/conversations/1771808277543_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771808277543_PlannerRoundSummary.json",
  "llm_log/conversations/1771808345250_DesignerPlan.json": "logs/records/llm_log/conversations/1771808345250_DesignerPlan.json",
  "llm_log/conversations/1771808459401_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771808459401_DesignerAnalysis.json",
  "llm_log/conversations/1771808544764_DesignerPlan.json": "logs/records/llm_log/conversations/1771808544764_DesignerPlan.json",
  "llm_log/conversations/1771808733235_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771808733235_DesignerAnalysis.json",
  "llm_log/conversations/1771808758522_PlannerLookup.json": "logs/records/llm_log/conversations/1771808758522_PlannerLookup.json",
  "llm_log/conversations/1771808793332_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771808793332_PlannerRoundSummary.json",
  "llm_log/conversations/1771808852150_DesignerPlan.json": "logs/records/llm_log/conversations/1771808852150_DesignerPlan.json",
  "llm_log/conversations/1771808995077_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771808995077_DesignerAnalysis.json",
  "llm_log/conversations/1771809092910_DesignerPlan.json": "logs/records/llm_log/conversations/1771809092910_DesignerPlan.json",
  "llm_log/conversations/1771809198641_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771809198641_DesignerAnalysis.json",
  "llm_log/conversations/1771809232216_PlannerLookup.json": "logs/records/llm_log/conversations/1771809232216_PlannerLookup.json",
  "llm_log/conversations/1771809259872_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771809259872_PlannerRoundSummary.json",
  "llm_log/conversations/1771809327548_DesignerPlan.json": "logs/records/llm_log/conversations/1771809327548_DesignerPlan.json",
  "llm_log/conversations/1771809485942_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771809485942_DesignerAnalysis.json",
  "llm_log/conversations/1771809573025_DesignerPlan.json": "logs/records/llm_log/conversations/1771809573025_DesignerPlan.json",
  "llm_log/conversations/1771817720916_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771817720916_DesignerAnalysis.json",
  "llm_log/conversations/1771817745900_PlannerLookup.json": "logs/records/llm_log/conversations/1771817745900_PlannerLookup.json",
  "llm_log/conversations/1771817771228_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771817771228_PlannerRoundSummary.json",
  "llm_log/conversations/1771817820352_DesignerPlan.json": "logs/records/llm_log/conversations/1771817820352_DesignerPlan.json",
  "llm_log/conversations/1771817948301_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771817948301_DesignerAnalysis.json",
  "llm_log/conversations/1771818026801_DesignerPlan.json": "logs/records/llm_log/conversations/1771818026801_DesignerPlan.json",
  "llm_log/conversations/1771819690652_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771819690652_DesignerAnalysis.json",
  "llm_log/conversations/1771819715538_PlannerLookup.json": "logs/records/llm_log/conversations/1771819715538_PlannerLookup.json",
  "llm_log/conversations/1771819741329_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771819741329_PlannerRoundSummary.json",
  "llm_log/conversations/1771819797779_DesignerPlan.json": "logs/records/llm_log/conversations/1771819797779_DesignerPlan.json",
  "llm_log/conversations/1771819914753_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771819914753_DesignerAnalysis.json",
  "llm_log/conversations/1771820012134_DesignerPlan.json": "logs/records/llm_log/conversations/1771820012134_DesignerPlan.json",
  "llm_log/conversations/1771820522424_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771820522424_DesignerAnalysis.json",
  "llm_log/conversations/1771820543751_PlannerLookup.json": "logs/records/llm_log/conversations/1771820543751_PlannerLookup.json",
  "llm_log/conversations/1771820601409_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771820601409_PlannerRoundSummary.json",
  "llm_log/conversations/1771820669699_DesignerPlan.json": "logs/records/llm_log/conversations/1771820669699_DesignerPlan.json",
  "llm_log/conversations/1771820787949_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771820787949_DesignerAnalysis.json",
  "llm_log/conversations/1771820857424_DesignerPlan.json": "logs/records/llm_log/conversations/1771820857424_DesignerPlan.json",
  "llm_log/conversations/1771828163048_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771828163048_DesignerAnalysis.json",
  "llm_log/conversations/1771828286635_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771828286635_MetaAgentAnalysis.json",
  "llm_log/conversations/1771828388924_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771828388924_ObjectiveOnlyPlan.json",
  "llm_log/conversations/1771828420863_PlannerLookup.json": "logs/records/llm_log/conversations/1771828420863_PlannerLookup.json",
  "llm_log/conversations/1771828450382_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771828450382_PlannerRoundSummary.json",
  "llm_log/conversations/1771828489357_DesignerPlan.json": "logs/records/llm_log/conversations/1771828489357_DesignerPlan.json",
  "llm_log/conversations/1771829298520_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771829298520_DesignerAnalysis.json",
  "llm_log/conversations/1771829372280_DesignerPlan.json": "logs/records/llm_log/conversations/1771829372280_DesignerPlan.json",
  "llm_log/conversations/1771830967614_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771830967614_DesignerAnalysis.json",
  "llm_log/conversations/1771830996668_PlannerLookup.json": "logs/records/llm_log/conversations/1771830996668_PlannerLookup.json",
  "llm_log/conversations/1771831041543_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771831041543_PlannerRoundSummary.json",
  "llm_log/conversations/1771831088449_DesignerPlan.json": "logs/records/llm_log/conversations/1771831088449_DesignerPlan.json",
  "llm_log/conversations/1771831243672_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771831243672_DesignerAnalysis.json",
  "llm_log/conversations/1771831345248_DesignerPlan.json": "logs/records/llm_log/conversations/1771831345248_DesignerPlan.json",
  "llm_log/conversations/1771832973290_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771832973290_DesignerAnalysis.json",
  "llm_log/conversations/1771833000653_PlannerLookup.json": "logs/records/llm_log/conversations/1771833000653_PlannerLookup.json",
  "llm_log/conversations/1771833030821_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771833030821_PlannerRoundSummary.json",
  "llm_log/conversations/1771833105222_DesignerPlan.json": "logs/records/llm_log/conversations/1771833105222_DesignerPlan.json",
  "llm_log/conversations/1771833234275_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771833234275_DesignerAnalysis.json",
  "llm_log/conversations/1771833319225_DesignerPlan.json": "logs/records/llm_log/conversations/1771833319225_DesignerPlan.json",
  "llm_log/conversations/1771833766390_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771833766390_DesignerAnalysis.json",
  "llm_log/conversations/1771833791307_PlannerLookup.json": "logs/records/llm_log/conversations/1771833791307_PlannerLookup.json",
  "llm_log/conversations/1771833815249_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771833815249_PlannerRoundSummary.json",
  "llm_log/conversations/1771833872048_DesignerPlan.json": "logs/records/llm_log/conversations/1771833872048_DesignerPlan.json",
  "llm_log/conversations/1771834013532_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771834013532_DesignerAnalysis.json",
  "llm_log/conversations/1771834084286_DesignerPlan.json": "logs/records/llm_log/conversations/1771834084286_DesignerPlan.json",
  "llm_log/conversations/1771834526364_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771834526364_DesignerAnalysis.json",
  "llm_log/conversations/1771906583208_PlannerLookup.json": "logs/records/llm_log/conversations/1771906583208_PlannerLookup.json",
  "llm_log/conversations/1771906604271_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771906604271_PlannerRoundSummary.json",
  "llm_log/conversations/1771906667873_DesignerPlan.json": "logs/records/llm_log/conversations/1771906667873_DesignerPlan.json",
  "llm_log/conversations/1771906816269_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771906816269_DesignerAnalysis.json",
  "llm_log/conversations/1771906891912_DesignerPlan.json": "logs/records/llm_log/conversations/1771906891912_DesignerPlan.json",
  "llm_log/conversations/1771907415871_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771907415871_DesignerAnalysis.json",
  "llm_log/conversations/1771907441968_PlannerLookup.json": "logs/records/llm_log/conversations/1771907441968_PlannerLookup.json",
  "llm_log/conversations/1771907472926_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771907472926_PlannerRoundSummary.json",
  "llm_log/conversations/1771907562691_DesignerPlan.json": "logs/records/llm_log/conversations/1771907562691_DesignerPlan.json",
  "llm_log/conversations/1771907679060_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771907679060_DesignerAnalysis.json",
  "llm_log/conversations/1771907834623_DesignerPlan.json": "logs/records/llm_log/conversations/1771907834623_DesignerPlan.json",
  "llm_log/conversations/1771908350566_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771908350566_DesignerAnalysis.json",
  "llm_log/conversations/1771908376271_PlannerLookup.json": "logs/records/llm_log/conversations/1771908376271_PlannerLookup.json",
  "llm_log/conversations/1771908404101_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771908404101_PlannerRoundSummary.json",
  "llm_log/conversations/1771908482782_DesignerPlan.json": "logs/records/llm_log/conversations/1771908482782_DesignerPlan.json",
  "llm_log/conversations/1771908917357_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771908917357_DesignerAnalysis.json",
  "llm_log/conversations/1771909027883_DesignerPlan.json": "logs/records/llm_log/conversations/1771909027883_DesignerPlan.json",
  "llm_log/conversations/1771909149611_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771909149611_DesignerAnalysis.json",
  "llm_log/conversations/1771909174997_PlannerLookup.json": "logs/records/llm_log/conversations/1771909174997_PlannerLookup.json",
  "llm_log/conversations/1771909210010_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771909210010_PlannerRoundSummary.json",
  "llm_log/conversations/1771909281895_DesignerPlan.json": "logs/records/llm_log/conversations/1771909281895_DesignerPlan.json",
  "llm_log/conversations/1771909745320_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771909745320_DesignerAnalysis.json",
  "llm_log/conversations/1771909858235_DesignerPlan.json": "logs/records/llm_log/conversations/1771909858235_DesignerPlan.json",
  "llm_log/conversations/1771916890830_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771916890830_DesignerAnalysis.json",
  "llm_log/conversations/1771916916147_PlannerLookup.json": "logs/records/llm_log/conversations/1771916916147_PlannerLookup.json",
  "llm_log/conversations/1771916945544_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771916945544_PlannerRoundSummary.json",
  "llm_log/conversations/1771917059146_DesignerPlan.json": "logs/records/llm_log/conversations/1771917059146_DesignerPlan.json",
  "llm_log/conversations/1771917234004_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771917234004_DesignerAnalysis.json",
  "llm_log/conversations/1771917315122_DesignerPlan.json": "logs/records/llm_log/conversations/1771917315122_DesignerPlan.json",
  "llm_log/conversations/1771917419136_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771917419136_DesignerAnalysis.json",
  "llm_log/conversations/1771917443881_PlannerLookup.json": "logs/records/llm_log/conversations/1771917443881_PlannerLookup.json",
  "llm_log/conversations/1771917468863_PlannerRoundSummary.json": "logs/records/llm_log/conversations/1771917468863_PlannerRoundSummary.json",
  "llm_log/conversations/1771917550350_DesignerPlan.json": "logs/records/llm_log/conversations/1771917550350_DesignerPlan.json",
  "llm_log/conversations/1771917714662_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771917714662_DesignerAnalysis.json",
  "llm_log/conversations/1771917825526_DesignerPlan.json": "logs/records/llm_log/conversations/1771917825526_DesignerPlan.json",
  "llm_log/conversations/1771918884205_DesignerAnalysis.json": "logs/records/llm_log/conversations/1771918884205_DesignerAnalysis.json",
  "llm_log/conversations/1771919003818_MetaAgentAnalysis.json": "logs/records/llm_log/conversations/1771919003818_MetaAgentAnalysis.json",
  "llm_log/conversations/1771919072108_ObjectiveOnlyPlan.json": "logs/records/llm_log/conversations/1771919072108_ObjectiveOnlyPlan.json",
  "llm_log/designer_promotion_209_low.json": "logs/records/llm_log/designer_promotion_209_low.json",
  "llm_log/designer_promotion_210_low.json": "logs/records/llm_log/designer_promotion_210_low.json",
  "llm_log/designer_promotion_210_medium.json": "logs/records/llm_log/designer_promotion_210_medium.json",
  "llm_log/designer_promotion_211_low.json": "logs/records/llm_log/designer_promotion_211_low.json",
  "llm_log/designer_promotion_211_medium.json": "logs/records/llm_log/designer_promotion_211_medium.json",
  "llm_log/designer_promotion_212_low.json": "logs/records/llm_log/designer_promotion_212_low.json",
  "llm_log/designer_promotion_213_low.json": "logs/records/llm_log/designer_promotion_213_low.json",
  "llm_log/designer_promotion_213_medium.json": "logs/records/llm_log/designer_promotion_213_medium.json",
  "llm_log/designer_promotion_214_low.json": "logs/records/llm_log/designer_promotion_214_low.json",
  "llm_log/designer_promotion_215_low.json": "logs/records/llm_log/designer_promotion_215_low.json",
  "llm_log/designer_promotion_215_medium.json": "logs/records/llm_log/designer_promotion_215_medium.json",
  "llm_log/designer_promotion_216_low.json": "logs/records/llm_log/designer_promotion_216_low.json",
  "llm_log/designer_promotion_217_low.json": "logs/records/llm_log/designer_promotion_217_low.json",
  "llm_log/designer_promotion_217_medium.json": "logs/records/llm_log/designer_promotion_217_medium.json",
  "llm_log/designer_promotion_218_low.json": "logs/records/llm_log/designer_promotion_218_low.json",
  "llm_log/designer_promotion_219_low.json": "logs/records/llm_log/designer_promotion_219_low.json",
  "llm_log/designer_promotion_219_medium.json": "logs/records/llm_log/designer_promotion_219_medium.json",
  "llm_log/designer_promotion_220_low.json": "logs/records/llm_log/designer_promotion_220_low.json",
  "llm_log/designer_promotion_220_medium.json": "logs/records/llm_log/designer_promotion_220_medium.json",
  "llm_log/designer_promotion_221_low.json": "logs/records/llm_log/designer_promotion_221_low.json",
  "llm_log/designer_promotion_222_low.json": "logs/records/llm_log/designer_promotion_222_low.json",
  "llm_log/designer_promotion_222_medium.json": "logs/records/llm_log/designer_promotion_222_medium.json",
  "llm_log/designer_promotion_223_low.json": "logs/records/llm_log/designer_promotion_223_low.json",
  "llm_log/designer_promotion_224_low.json": "logs/records/llm_log/designer_promotion_224_low.json",
  "llm_log/designer_promotion_225_low.json": "logs/records/llm_log/designer_promotion_225_low.json",
  "llm_log/designer_promotion_226_low.json": "logs/records/llm_log/designer_promotion_226_low.json",
  "llm_log/designer_promotion_227_low.json": "logs/records/llm_log/designer_promotion_227_low.json",
  "llm_log/designer_promotion_228_low.json": "logs/records/llm_log/designer_promotion_228_low.json",
  "llm_log/designer_promotion_228_medium.json": "logs/records/llm_log/designer_promotion_228_medium.json",
  "llm_log/designer_promotion_229_low.json": "logs/records/llm_log/designer_promotion_229_low.json",
  "llm_log/designer_promotion_230_low.json": "logs/records/llm_log/designer_promotion_230_low.json",
  "llm_log/designer_promotion_230_medium.json": "logs/records/llm_log/designer_promotion_230_medium.json",
  "llm_log/designer_promotion_231_low.json": "logs/records/llm_log/designer_promotion_231_low.json",
  "llm_log/designer_promotion_232_low.json": "logs/records/llm_log/designer_promotion_232_low.json",
  "llm_log/designer_promotion_233_low.json": "logs/records/llm_log/designer_promotion_233_low.json",
  "llm_log/designer_promotion_234_low.json": "logs/records/llm_log/designer_promotion_234_low.json",
  "llm_log/designer_promotion_234_medium.json": "logs/records/llm_log/designer_promotion_234_medium.json",
  "llm_log/designer_promotion_235_low.json": "logs/records/llm_log/designer_promotion_235_low.json",
  "llm_log/designer_promotion_235_medium.json": "logs/records/llm_log/designer_promotion_235_medium.json",
  "llm_log/designer_promotion_236_low.json": "logs/records/llm_log/designer_promotion_236_low.json",
  "llm_log/designer_promotion_236_medium.json": "logs/records/llm_log/designer_promotion_236_medium.json",
  "llm_log/designer_promotion_237_low.json": "logs/records/llm_log/designer_promotion_237_low.json",
  "llm_log/designer_promotion_238_low.json": "logs/records/llm_log/designer_promotion_238_low.json",
  "llm_log/designer_promotion_238_medium.json": "logs/records/llm_log/designer_promotion_238_medium.json",
  "llm_log/designer_promotion_239_low.json": "logs/records/llm_log/designer_promotion_239_low.json",
  "llm_log/designer_promotion_240_low.json": "logs/records/llm_log/designer_promotion_240_low.json",
  "llm_log/designer_promotion_240_medium.json": "logs/records/llm_log/designer_promotion_240_medium.json",
  "llm_log/designer_promotion_241_low.json": "logs/records/llm_log/designer_promotion_241_low.json",
  "llm_log/designer_promotion_242_low.json": "logs/records/llm_log/designer_promotion_242_low.json",
  "llm_log/designer_promotion_242_medium.json": "logs/records/llm_log/designer_promotion_242_medium.json",
  "llm_log/designer_promotion_243_low.json": "logs/records/llm_log/designer_promotion_243_low.json",
  "llm_log/designer_promotion_244_low.json": "logs/records/llm_log/designer_promotion_244_low.json",
  "llm_log/designer_promotion_244_medium.json": "logs/records/llm_log/designer_promotion_244_medium.json",
  "llm_log/designer_promotion_245_low.json": "logs/records/llm_log/designer_promotion_245_low.json",
  "llm_log/designer_promotion_245_medium.json": "logs/records/llm_log/designer_promotion_245_medium.json",
  "llm_log/designer_promotion_246_low.json": "logs/records/llm_log/designer_promotion_246_low.json",
  "llm_log/designer_promotion_246_medium.json": "logs/records/llm_log/designer_promotion_246_medium.json",
  "llm_log/designer_promotion_247_low.json": "logs/records/llm_log/designer_promotion_247_low.json",
  "llm_log/designer_promotion_248_low.json": "logs/records/llm_log/designer_promotion_248_low.json",
  "llm_log/designer_promotion_248_medium.json": "logs/records/llm_log/designer_promotion_248_medium.json",
  "llm_log/designer_promotion_249_low.json": "logs/records/llm_log/designer_promotion_249_low.json",
  "llm_log/designer_promotion_250_low.json": "logs/records/llm_log/designer_promotion_250_low.json",
  "llm_log/designer_promotion_250_medium.json": "logs/records/llm_log/designer_promotion_250_medium.json",
  "llm_log/designer_promotion_251_low.json": "logs/records/llm_log/designer_promotion_251_low.json",
  "llm_log/designer_promotion_252_low.json": "logs/records/llm_log/designer_promotion_252_low.json",
  "llm_log/designer_promotion_253_low.json": "logs/records/llm_log/designer_promotion_253_low.json",
  "llm_log/designer_promotion_254_low.json": "logs/records/llm_log/designer_promotion_254_low.json",
  "llm_log/designer_promotion_255_low.json": "logs/records/llm_log/designer_promotion_255_low.json",
  "llm_log/designer_promotion_256_low.json": "logs/records/llm_log/designer_promotion_256_low.json",
  "llm_log/designer_promotion_257_low.json": "logs/records/llm_log/designer_promotion_257_low.json",
  "llm_log/designer_promotion_258_low.json": "logs/records/llm_log/designer_promotion_258_low.json",
  "llm_log/designer_promotion_258_medium.json": "logs/records/llm_log/designer_promotion_258_medium.json",
  "llm_log/designer_promotion_259_low.json": "logs/records/llm_log/designer_promotion_259_low.json",
  "llm_log/designer_promotion_260_low.json": "logs/records/llm_log/designer_promotion_260_low.json",
  "llm_log/designer_promotion_261_low.json": "logs/records/llm_log/designer_promotion_261_low.json",
  "llm_log/designer_promotion_262_low.json": "logs/records/llm_log/designer_promotion_262_low.json",
  "llm_log/designer_promotion_262_medium.json": "logs/records/llm_log/designer_promotion_262_medium.json",
  "llm_log/designer_promotion_263_low.json": "logs/records/llm_log/designer_promotion_263_low.json",
  "llm_log/designer_promotion_264_low.json": "logs/records/llm_log/designer_promotion_264_low.json",
  "llm_log/designer_promotion_264_medium.json": "logs/records/llm_log/designer_promotion_264_medium.json",
  "llm_log/designer_promotion_265_low.json": "logs/records/llm_log/designer_promotion_265_low.json",
  "llm_log/designer_promotion_266_low.json": "logs/records/llm_log/designer_promotion_266_low.json",
  "llm_log/designer_promotion_266_medium.json": "logs/records/llm_log/designer_promotion_266_medium.json",
  "llm_log/designer_promotion_267_low.json": "logs/records/llm_log/designer_promotion_267_low.json",
  "llm_log/designer_promotion_268_low.json": "logs/records/llm_log/designer_promotion_268_low.json",
  "llm_log/designer_promotion_268_medium.json": "logs/records/llm_log/designer_promotion_268_medium.json",
  "llm_log/designer_promotion_269_low.json": "logs/records/llm_log/designer_promotion_269_low.json",
  "llm_log/designer_promotion_270_low.json": "logs/records/llm_log/designer_promotion_270_low.json",
  "llm_log/designer_promotion_270_medium.json": "logs/records/llm_log/designer_promotion_270_medium.json",
  "llm_log/designer_promotion_271_low.json": "logs/records/llm_log/designer_promotion_271_low.json",
  "llm_log/designer_promotion_272_low.json": "logs/records/llm_log/designer_promotion_272_low.json",
  "llm_log/designer_promotion_273_low.json": "logs/records/llm_log/designer_promotion_273_low.json",
  "llm_log/designer_promotion_274_low.json": "logs/records/llm_log/designer_promotion_274_low.json",
  "llm_log/designer_promotion_274_medium.json": "logs/records/llm_log/designer_promotion_274_medium.json",
  "llm_log/designer_promotion_275_low.json": "logs/records/llm_log/designer_promotion_275_low.json",
  "llm_log/designer_promotion_276_low.json": "logs/records/llm_log/designer_promotion_276_low.json",
  "llm_log/designer_promotion_277_low.json": "logs/records/llm_log/designer_promotion_277_low.json",
  "llm_log/designer_promotion_278_low.json": "logs/records/llm_log/designer_promotion_278_low.json",
  "llm_log/designer_promotion_278_medium.json": "logs/records/llm_log/designer_promotion_278_medium.json",
  "llm_log/designer_promotion_279_low.json": "logs/records/llm_log/designer_promotion_279_low.json",
  "llm_log/designer_promotion_280_low.json": "logs/records/llm_log/designer_promotion_280_low.json",
  "llm_log/designer_promotion_280_medium.json": "logs/records/llm_log/designer_promotion_280_medium.json",
  "llm_log/designer_promotion_281_low.json": "logs/records/llm_log/designer_promotion_281_low.json",
  "llm_log/designer_promotion_282_low.json": "logs/records/llm_log/designer_promotion_282_low.json",
  "llm_log/designer_promotion_282_medium.json": "logs/records/llm_log/designer_promotion_282_medium.json",
  "llm_log/designer_promotion_283_low.json": "logs/records/llm_log/designer_promotion_283_low.json",
  "llm_log/designer_promotion_284_low.json": "logs/records/llm_log/designer_promotion_284_low.json",
  "llm_log/designer_promotion_284_medium.json": "logs/records/llm_log/designer_promotion_284_medium.json",
  "llm_log/designer_promotion_285_low.json": "logs/records/llm_log/designer_promotion_285_low.json",
  "llm_log/designer_promotion_286_low.json": "logs/records/llm_log/designer_promotion_286_low.json",
  "llm_log/designer_promotion_287_low.json": "logs/records/llm_log/designer_promotion_287_low.json",
  "llm_log/designer_promotion_288_low.json": "logs/records/llm_log/designer_promotion_288_low.json",
  "llm_log/designer_promotion_289_low.json": "logs/records/llm_log/designer_promotion_289_low.json",
  "llm_log/designer_promotion_290_low.json": "logs/records/llm_log/designer_promotion_290_low.json",
  "llm_log/designer_promotion_291_low.json": "logs/records/llm_log/designer_promotion_291_low.json",
  "llm_log/designer_promotion_292_low.json": "logs/records/llm_log/designer_promotion_292_low.json",
  "llm_log/designer_promotion_293_low.json": "logs/records/llm_log/designer_promotion_293_low.json",
  "llm_log/designer_promotion_294_low.json": "logs/records/llm_log/designer_promotion_294_low.json",
  "llm_log/designer_promotion_295_low.json": "logs/records/llm_log/designer_promotion_295_low.json",
  "llm_log/designer_promotion_296_low.json": "logs/records/llm_log/designer_promotion_296_low.json",
  "llm_log/designer_promotion_297_low.json": "logs/records/llm_log/designer_promotion_297_low.json",
  "llm_log/designer_promotion_298_low.json": "logs/records/llm_log/designer_promotion_298_low.json",
  "llm_log/designer_promotion_298_medium.json": "logs/records/llm_log/designer_promotion_298_medium.json",
  "llm_log/designer_promotion_299_low.json": "logs/records/llm_log/designer_promotion_299_low.json",
  "llm_log/designer_promotion_300_low.json": "logs/records/llm_log/designer_promotion_300_low.json",
  "llm_log/designer_promotion_301_low.json": "logs/records/llm_log/designer_promotion_301_low.json",
  "llm_log/designer_promotion_302_low.json": "logs/records/llm_log/designer_promotion_302_low.json",
  "llm_log/designer_promotion_302_medium.json": "logs/records/llm_log/designer_promotion_302_medium.json",
  "llm_log/designer_promotion_303_low.json": "logs/records/llm_log/designer_promotion_303_low.json",
  "llm_log/designer_promotion_304_low.json": "logs/records/llm_log/designer_promotion_304_low.json",
  "llm_log/designer_promotion_305_low.json": "logs/records/llm_log/designer_promotion_305_low.json",
  "llm_log/designer_promotion_306_low.json": "logs/records/llm_log/designer_promotion_306_low.json",
  "llm_log/designer_promotion_307_low.json": "logs/records/llm_log/designer_promotion_307_low.json",
  "llm_log/designer_promotion_308_low.json": "logs/records/llm_log/designer_promotion_308_low.json",
  "llm_log/designer_promotion_308_medium.json": "logs/records/llm_log/designer_promotion_308_medium.json",
  "llm_log/designer_promotion_309_low.json": "logs/records/llm_log/designer_promotion_309_low.json",
  "llm_log/designer_promotion_310_low.json": "logs/records/llm_log/designer_promotion_310_low.json",
  "llm_log/designer_promotion_310_medium.json": "logs/records/llm_log/designer_promotion_310_medium.json",
  "llm_log/designer_promotion_311_low.json": "logs/records/llm_log/designer_promotion_311_low.json",
  "llm_log/designer_promotion_312_low.json": "logs/records/llm_log/designer_promotion_312_low.json",
  "llm_log/designer_promotion_312_medium.json": "logs/records/llm_log/designer_promotion_312_medium.json",
  "llm_log/designer_promotion_313_low.json": "logs/records/llm_log/designer_promotion_313_low.json",
  "llm_log/designer_promotion_314_low.json": "logs/records/llm_log/designer_promotion_314_low.json",
  "llm_log/designer_promotion_315_low.json": "logs/records/llm_log/designer_promotion_315_low.json",
  "llm_log/designer_promotion_316_low.json": "logs/records/llm_log/designer_promotion_316_low.json",
  "llm_log/designer_promotion_316_medium.json": "logs/records/llm_log/designer_promotion_316_medium.json",
  "llm_log/designer_promotion_317_low.json": "logs/records/llm_log/designer_promotion_317_low.json",
  "llm_log/designer_promotion_318_low.json": "logs/records/llm_log/designer_promotion_318_low.json",
  "llm_log/designer_promotion_318_medium.json": "logs/records/llm_log/designer_promotion_318_medium.json",
  "llm_log/designer_promotion_319_low.json": "logs/records/llm_log/designer_promotion_319_low.json",
  "llm_log/designer_promotion_320_low.json": "logs/records/llm_log/designer_promotion_320_low.json",
  "llm_log/designer_promotion_320_medium.json": "logs/records/llm_log/designer_promotion_320_medium.json",
  "llm_log/designer_promotion_322_low.json": "logs/records/llm_log/designer_promotion_322_low.json",
  "llm_log/designer_promotion_322_medium.json": "logs/records/llm_log/designer_promotion_322_medium.json",
  "llm_log/designer_promotion_323_low.json": "logs/records/llm_log/designer_promotion_323_low.json",
  "llm_log/designer_promotion_324_low.json": "logs/records/llm_log/designer_promotion_324_low.json",
  "llm_log/designer_promotion_325_low.json": "logs/records/llm_log/designer_promotion_325_low.json",
  "llm_log/designer_promotion_325_medium.json": "logs/records/llm_log/designer_promotion_325_medium.json",
  "llm_log/designer_promotion_326_low.json": "logs/records/llm_log/designer_promotion_326_low.json",
  "llm_log/designer_promotion_327_low.json": "logs/records/llm_log/designer_promotion_327_low.json",
  "llm_log/designer_promotion_327_medium.json": "logs/records/llm_log/designer_promotion_327_medium.json",
  "llm_log/designer_promotion_328_low.json": "logs/records/llm_log/designer_promotion_328_low.json",
  "llm_log/designer_promotion_328_medium.json": "logs/records/llm_log/designer_promotion_328_medium.json",
  "llm_log/designer_promotion_329_low.json": "logs/records/llm_log/designer_promotion_329_low.json",
  "llm_log/designer_promotion_329_medium.json": "logs/records/llm_log/designer_promotion_329_medium.json",
  "llm_log/designer_promotion_330_low.json": "logs/records/llm_log/designer_promotion_330_low.json",
  "llm_log/designer_promotion_331_low.json": "logs/records/llm_log/designer_promotion_331_low.json",
  "llm_log/designer_promotion_331_medium.json": "logs/records/llm_log/designer_promotion_331_medium.json",
  "llm_log/designer_promotion_332_low.json": "logs/records/llm_log/designer_promotion_332_low.json",
  "llm_log/designer_promotion_332_medium.json": "logs/records/llm_log/designer_promotion_332_medium.json",
  "llm_log/designer_promotion_333_low.json": "logs/records/llm_log/designer_promotion_333_low.json",
  "llm_log/designer_promotion_333_medium.json": "logs/records/llm_log/designer_promotion_333_medium.json",
  "llm_log/designer_promotion_334_low.json": "logs/records/llm_log/designer_promotion_334_low.json",
  "llm_log/designer_promotion_335_low.json": "logs/records/llm_log/designer_promotion_335_low.json",
  "llm_log/designer_promotion_335_medium.json": "logs/records/llm_log/designer_promotion_335_medium.json",
  "llm_log/designer_promotion_336_low.json": "logs/records/llm_log/designer_promotion_336_low.json",
  "llm_log/designer_promotion_337_low.json": "logs/records/llm_log/designer_promotion_337_low.json",
  "llm_log/designer_promotion_337_medium.json": "logs/records/llm_log/designer_promotion_337_medium.json",
  "llm_log/designer_promotion_338_low.json": "logs/records/llm_log/designer_promotion_338_low.json",
  "llm_log/designer_promotion_339_low.json": "logs/records/llm_log/designer_promotion_339_low.json",
  "llm_log/designer_promotion_339_medium.json": "logs/records/llm_log/designer_promotion_339_medium.json",
  "llm_log/designer_promotion_341_low.json": "logs/records/llm_log/designer_promotion_341_low.json",
  "llm_log/designer_promotion_342_low.json": "logs/records/llm_log/designer_promotion_342_low.json",
  "llm_log/designer_promotion_342_medium.json": "logs/records/llm_log/designer_promotion_342_medium.json",
  "llm_log/designer_promotion_343_low.json": "logs/records/llm_log/designer_promotion_343_low.json",
  "llm_log/designer_promotion_344_low.json": "logs/records/llm_log/designer_promotion_344_low.json",
  "llm_log/designer_promotion_344_medium.json": "logs/records/llm_log/designer_promotion_344_medium.json",
  "llm_log/designer_promotion_345_low.json": "logs/records/llm_log/designer_promotion_345_low.json",
  "llm_log/designer_promotion_345_medium.json": "logs/records/llm_log/designer_promotion_345_medium.json",
  "llm_log/designer_promotion_346_low.json": "logs/records/llm_log/designer_promotion_346_low.json",
  "llm_log/designer_promotion_346_medium.json": "logs/records/llm_log/designer_promotion_346_medium.json",
  "llm_log/designer_promotion_347_low.json": "logs/records/llm_log/designer_promotion_347_low.json",
  "llm_log/designer_promotion_347_medium.json": "logs/records/llm_log/designer_promotion_347_medium.json",
  "llm_log/designer_promotion_348_low.json": "logs/records/llm_log/designer_promotion_348_low.json",
  "llm_log/designer_promotion_349_low.json": "logs/records/llm_log/designer_promotion_349_low.json",
  "llm_log/designer_promotion_350_low.json": "logs/records/llm_log/designer_promotion_350_low.json",
  "llm_log/designer_promotion_351_low.json": "logs/records/llm_log/designer_promotion_351_low.json",
  "llm_log/designer_promotion_352_low.json": "logs/records/llm_log/designer_promotion_352_low.json",
  "llm_log/designer_promotion_352_medium.json": "logs/records/llm_log/designer_promotion_352_medium.json",
  "llm_log/designer_promotion_353_low.json": "logs/records/llm_log/designer_promotion_353_low.json",
  "llm_log/designer_promotion_353_medium.json": "logs/records/llm_log/designer_promotion_353_medium.json",
  "llm_log/designer_promotion_354_low.json": "logs/records/llm_log/designer_promotion_354_low.json",
  "llm_log/designer_promotion_354_medium.json": "logs/records/llm_log/designer_promotion_354_medium.json",
  "llm_log/designer_promotion_355_low.json": "logs/records/llm_log/designer_promotion_355_low.json",
  "llm_log/designer_promotion_355_medium.json": "logs/records/llm_log/designer_promotion_355_medium.json",
  "llm_log/designer_promotion_356_low.json": "logs/records/llm_log/designer_promotion_356_low.json",
  "llm_log/designer_promotion_356_medium.json": "logs/records/llm_log/designer_promotion_356_medium.json",
  "llm_log/designer_promotion_357_low.json": "logs/records/llm_log/designer_promotion_357_low.json",
  "llm_log/designer_promotion_357_medium.json": "logs/records/llm_log/designer_promotion_357_medium.json",
  "llm_log/designer_promotion_358_low.json": "logs/records/llm_log/designer_promotion_358_low.json",
  "llm_log/designer_promotion_359_low.json": "logs/records/llm_log/designer_promotion_359_low.json",
  "llm_log/designer_promotion_360_low.json": "logs/records/llm_log/designer_promotion_360_low.json",
  "llm_log/designer_promotion_360_medium.json": "logs/records/llm_log/designer_promotion_360_medium.json",
  "llm_log/designer_promotion_362_low.json": "logs/records/llm_log/designer_promotion_362_low.json",
  "llm_log/designer_promotion_362_medium.json": "logs/records/llm_log/designer_promotion_362_medium.json",
  "llm_log/designer_promotion_363_low.json": "logs/records/llm_log/designer_promotion_363_low.json",
  "llm_log/designer_promotion_363_medium.json": "logs/records/llm_log/designer_promotion_363_medium.json",
  "llm_log/designer_promotion_364_low.json": "logs/records/llm_log/designer_promotion_364_low.json",
  "llm_log/designer_promotion_364_medium.json": "logs/records/llm_log/designer_promotion_364_medium.json",
  "llm_log/designer_promotion_365_low.json": "logs/records/llm_log/designer_promotion_365_low.json",
  "llm_log/designer_promotion_365_medium.json": "logs/records/llm_log/designer_promotion_365_medium.json",
  "llm_log/designer_promotion_366_low.json": "logs/records/llm_log/designer_promotion_366_low.json",
  "llm_log/designer_promotion_367_low.json": "logs/records/llm_log/designer_promotion_367_low.json",
  "llm_log/designer_promotion_367_medium.json": "logs/records/llm_log/designer_promotion_367_medium.json",
  "llm_log/designer_promotion_368_low.json": "logs/records/llm_log/designer_promotion_368_low.json",
  "llm_log/designer_promotion_369_low.json": "logs/records/llm_log/designer_promotion_369_low.json",
  "llm_log/designer_promotion_369_medium.json": "logs/records/llm_log/designer_promotion_369_medium.json",
  "llm_log/designer_promotion_370_low.json": "logs/records/llm_log/designer_promotion_370_low.json",
  "llm_log/designer_promotion_370_medium.json": "logs/records/llm_log/designer_promotion_370_medium.json",
  "llm_log/designer_promotion_371_low.json": "logs/records/llm_log/designer_promotion_371_low.json",
  "llm_log/designer_promotion_371_medium.json": "logs/records/llm_log/designer_promotion_371_medium.json",
  "llm_log/designer_promotion_372_low.json": "logs/records/llm_log/designer_promotion_372_low.json",
  "llm_log/designer_promotion_373_low.json": "logs/records/llm_log/designer_promotion_373_low.json",
  "llm_log/designer_promotion_374_low.json": "logs/records/llm_log/designer_promotion_374_low.json",
  "llm_log/designer_promotion_374_medium.json": "logs/records/llm_log/designer_promotion_374_medium.json",
  "llm_log/designer_promotion_375_low.json": "logs/records/llm_log/designer_promotion_375_low.json",
  "llm_log/designer_promotion_375_medium.json": "logs/records/llm_log/designer_promotion_375_medium.json",
  "llm_log/designer_promotion_376_low.json": "logs/records/llm_log/designer_promotion_376_low.json",
  "llm_log/designer_promotion_377_low.json": "logs/records/llm_log/designer_promotion_377_low.json",
  "llm_log/designer_promotion_377_medium.json": "logs/records/llm_log/designer_promotion_377_medium.json",
  "llm_log/designer_promotion_378_low.json": "logs/records/llm_log/designer_promotion_378_low.json",
  "llm_log/designer_promotion_379_low.json": "logs/records/llm_log/designer_promotion_379_low.json",
  "llm_log/designer_promotion_381_low.json": "logs/records/llm_log/designer_promotion_381_low.json",
  "llm_log/designer_promotion_382_low.json": "logs/records/llm_log/designer_promotion_382_low.json",
  "llm_log/designer_promotion_383_low.json": "logs/records/llm_log/designer_promotion_383_low.json",
  "llm_log/designer_promotion_384_low.json": "logs/records/llm_log/designer_promotion_384_low.json",
  "llm_log/designer_promotion_385_low.json": "logs/records/llm_log/designer_promotion_385_low.json",
  "llm_log/designer_promotion_386_low.json": "logs/records/llm_log/designer_promotion_386_low.json",
  "llm_log/designer_promotion_386_medium.json": "logs/records/llm_log/designer_promotion_386_medium.json",
  "llm_log/designer_promotion_387_low.json": "logs/records/llm_log/designer_promotion_387_low.json",
  "llm_log/designer_promotion_388_low.json": "logs/records/llm_log/designer_promotion_388_low.json",
  "llm_log/designer_promotion_388_medium.json": "logs/records/llm_log/designer_promotion_388_medium.json",
  "llm_log/designer_promotion_389_low.json": "logs/records/llm_log/designer_promotion_389_low.json",
  "llm_log/designer_promotion_390_low.json": "logs/records/llm_log/designer_promotion_390_low.json",
  "llm_log/designer_promotion_390_medium.json": "logs/records/llm_log/designer_promotion_390_medium.json",
  "llm_log/designer_promotion_391_low.json": "logs/records/llm_log/designer_promotion_391_low.json",
  "llm_log/designer_promotion_392_low.json": "logs/records/llm_log/designer_promotion_392_low.json",
  "llm_log/designer_promotion_392_medium.json": "logs/records/llm_log/designer_promotion_392_medium.json",
  "llm_log/designer_promotion_393_low.json": "logs/records/llm_log/designer_promotion_393_low.json",
  "llm_log/designer_promotion_393_medium.json": "logs/records/llm_log/designer_promotion_393_medium.json",
  "llm_log/designer_promotion_394_low.json": "logs/records/llm_log/designer_promotion_394_low.json",
  "llm_log/designer_promotion_394_medium.json": "logs/records/llm_log/designer_promotion_394_medium.json",
  "llm_log/designer_promotion_395_low.json": "logs/records/llm_log/designer_promotion_395_low.json",
  "llm_log/designer_promotion_396_low.json": "logs/records/llm_log/designer_promotion_396_low.json",
  "llm_log/designer_promotion_396_medium.json": "logs/records/llm_log/designer_promotion_396_medium.json",
  "llm_log/designer_promotion_397_low.json": "logs/records/llm_log/designer_promotion_397_low.json",
  "llm_log/designer_promotion_398_low.json": "logs/records/llm_log/designer_promotion_398_low.json",
  "llm_log/designer_promotion_398_medium.json": "logs/records/llm_log/designer_promotion_398_medium.json",
  "llm_log/designer_promotion_399_low.json": "logs/records/llm_log/designer_promotion_399_low.json",
  "llm_log/designer_promotion_400_low.json": "logs/records/llm_log/designer_promotion_400_low.json",
  "llm_log/designer_promotion_400_medium.json": "logs/records/llm_log/designer_promotion_400_medium.json",
  "llm_log/designer_promotion_402_low.json": "logs/records/llm_log/designer_promotion_402_low.json",
  "llm_log/designer_promotion_403_low.json": "logs/records/llm_log/designer_promotion_403_low.json",
  "llm_log/designer_promotion_403_medium.json": "logs/records/llm_log/designer_promotion_403_medium.json",
  "llm_log/designer_promotion_404_low.json": "logs/records/llm_log/designer_promotion_404_low.json",
  "llm_log/designer_promotion_405_low.json": "logs/records/llm_log/designer_promotion_405_low.json",
  "llm_log/designer_promotion_405_medium.json": "logs/records/llm_log/designer_promotion_405_medium.json",
  "llm_log/designer_promotion_406_low.json": "logs/records/llm_log/designer_promotion_406_low.json",
  "llm_log/designer_promotion_406_medium.json": "logs/records/llm_log/designer_promotion_406_medium.json",
  "llm_log/designer_promotion_407_low.json": "logs/records/llm_log/designer_promotion_407_low.json",
  "llm_log/designer_promotion_408_low.json": "logs/records/llm_log/designer_promotion_408_low.json",
  "llm_log/designer_promotion_408_medium.json": "logs/records/llm_log/designer_promotion_408_medium.json",
  "llm_log/designer_promotion_409_low.json": "logs/records/llm_log/designer_promotion_409_low.json",
  "llm_log/designer_promotion_409_medium.json": "logs/records/llm_log/designer_promotion_409_medium.json",
  "llm_log/designer_promotion_410_low.json": "logs/records/llm_log/designer_promotion_410_low.json",
  "llm_log/designer_promotion_411_low.json": "logs/records/llm_log/designer_promotion_411_low.json",
  "llm_log/designer_promotion_412_low.json": "logs/records/llm_log/designer_promotion_412_low.json",
  "llm_log/designer_promotion_413_low.json": "logs/records/llm_log/designer_promotion_413_low.json",
  "llm_log/designer_promotion_413_medium.json": "logs/records/llm_log/designer_promotion_413_medium.json",
  "llm_log/hebo_tune_321.json": "logs/records/llm_log/hebo_tune_321.json",
  "llm_log/hebo_tune_340.json": "logs/records/llm_log/hebo_tune_340.json",
  "llm_log/hebo_tune_361.json": "logs/records/llm_log/hebo_tune_361.json",
  "llm_log/hebo_tune_380.json": "logs/records/llm_log/hebo_tune_380.json",
  "llm_log/hebo_tune_401.json": "logs/records/llm_log/hebo_tune_401.json",
  "llm_log/meta_agent/round_1.json": "logs/records/llm_log/meta_agent/round_1.json",
  "llm_log/meta_agent/round_10.json": "logs/records/llm_log/meta_agent/round_10.json",
  "llm_log/meta_agent/round_11.json": "logs/records/llm_log/meta_agent/round_11.json",
  "llm_log/meta_agent/round_2.json": "logs/records/llm_log/meta_agent/round_2.json",
  "llm_log/meta_agent/round_3.json": "logs/records/llm_log/meta_agent/round_3.json",
  "llm_log/meta_agent/round_4.json": "logs/records/llm_log/meta_agent/round_4.json",
  "llm_log/meta_agent/round_5.json": "logs/records/llm_log/meta_agent/round_5.json",
  "llm_log/meta_agent/round_6.json": "logs/records/llm_log/meta_agent/round_6.json",
  "llm_log/meta_agent/round_7.json": "logs/records/llm_log/meta_agent/round_7.json",
  "llm_log/meta_agent/round_8.json": "logs/records/llm_log/meta_agent/round_8.json",
  "llm_log/meta_agent/round_9.json": "logs/records/llm_log/meta_agent/round_9.json",
  "llm_log/objective_scheduler/round_1.json": "logs/records/llm_log/objective_scheduler/round_1.json",
  "llm_log/objective_scheduler/round_10.json": "logs/records/llm_log/objective_scheduler/round_10.json",
  "llm_log/objective_scheduler/round_2.json": "logs/records/llm_log/objective_scheduler/round_2.json",
  "llm_log/objective_scheduler/round_3.json": "logs/records/llm_log/objective_scheduler/round_3.json",
  "llm_log/objective_scheduler/round_4.json": "logs/records/llm_log/objective_scheduler/round_4.json",
  "llm_log/objective_scheduler/round_5.json": "logs/records/llm_log/objective_scheduler/round_5.json",
  "llm_log/objective_scheduler/round_6.json": "logs/records/llm_log/objective_scheduler/round_6.json",
  "llm_log/objective_scheduler/round_7.json": "logs/records/llm_log/objective_scheduler/round_7.json",
  "llm_log/objective_scheduler/round_8.json": "logs/records/llm_log/objective_scheduler/round_8.json",
  "llm_log/objective_scheduler/round_9.json": "logs/records/llm_log/objective_scheduler/round_9.json",
  "llm_log_fixed_obj_control/conversations/1783331904362_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783331904362_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783331922725_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783331922725_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783332069918_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783332069918_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783335060564_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335060564_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783335101101_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335101101_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783335128158_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335128158_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783335139863_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335139863_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783335173505_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335173505_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783335269413_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335269413_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783335389853_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335389853_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783335435439_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335435439_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783335481491_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335481491_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783335491678_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335491678_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783335510151_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335510151_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783335635845_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783335635845_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783336167353_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336167353_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783336234124_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336234124_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783336358524_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336358524_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783336371020_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336371020_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783336402322_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336402322_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783336444106_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336444106_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783336991085_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783336991085_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783337035056_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337035056_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783337140657_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337140657_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783337149964_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337149964_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783337176837_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337176837_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783337305257_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337305257_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783337455358_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337455358_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783337518084_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783337518084_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783338082015_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783338082015_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783340816411_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783340816411_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783340853294_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783340853294_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783340925322_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783340925322_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783341018118_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341018118_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783341050888_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341050888_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783341166482_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341166482_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783341176089_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341176089_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783341216320_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341216320_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783341363154_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341363154_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783341944680_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341944680_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783341974919_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783341974919_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783342008663_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783342008663_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783342017032_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783342017032_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783342043739_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783342043739_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783342093252_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783342093252_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783342826270_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783342826270_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783342884512_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783342884512_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783343475788_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783343475788_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783343486002_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783343486002_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783343518875_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783343518875_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783343587361_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783343587361_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783344294806_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783344294806_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783344330105_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783344330105_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783344441031_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783344441031_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783349577883_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349577883_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783349607613_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349607613_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783349645692_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349645692_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783349756430_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349756430_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783349809861_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349809861_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783349912707_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349912707_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783349920537_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349920537_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783349945402_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349945402_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783349982764_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783349982764_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783350071769_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350071769_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783350120921_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350120921_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783350332657_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350332657_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783350342631_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350342631_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783350364202_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350364202_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783350425448_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350425448_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783350529218_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350529218_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783350565202_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350565202_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783350681553_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350681553_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783350688557_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350688557_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783350715390_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350715390_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783350899292_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783350899292_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783351013561_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783351013561_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783351052769_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783351052769_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783351159950_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783351159950_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783351168677_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783351168677_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783351188948_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783351188948_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783351279417_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783351279417_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783356871334_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783356871334_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783356899065_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783356899065_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783357631749_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783357631749_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783494832359_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783494832359_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783494852932_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783494852932_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783494897990_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783494897990_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783497482800_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783497482800_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783497539341_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783497539341_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783497642140_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783497642140_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783497650661_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783497650661_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783497669974_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783497669974_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783497722045_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783497722045_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783500778963_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783500778963_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783500806073_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783500806073_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783500941429_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783500941429_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783500948760_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783500948760_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783500971662_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783500971662_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783501018400_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501018400_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783501072366_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501072366_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783501114696_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501114696_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783501236442_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501236442_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783501248040_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501248040_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783501274668_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501274668_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783501311913_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501311913_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783501340508_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501340508_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783501372021_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501372021_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783501483480_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501483480_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783501535352_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501535352_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783501554497_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501554497_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783501620302_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501620302_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783501711016_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501711016_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783501763812_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501763812_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783501867528_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783501867528_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783594271616_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783594271616_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783594298511_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783594298511_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783594352261_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783594352261_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783595013340_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783595013340_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783595065638_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783595065638_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783595194772_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783595194772_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783595214629_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783595214629_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783595244716_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783595244716_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783595276715_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783595276715_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783596116372_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783596116372_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783596153161_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783596153161_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783596210088_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783596210088_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783596221136_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783596221136_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783596249090_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783596249090_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783596303350_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783596303350_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783597135251_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597135251_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783597193020_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597193020_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783597318696_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597318696_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783597327982_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597327982_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783597356534_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597356534_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783597416028_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597416028_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783597940036_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597940036_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783597968560_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783597968560_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783598637965_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783598637965_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783626110341_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783626110341_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783626135881_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783626135881_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783626178215_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783626178215_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783627212338_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783627212338_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783627251088_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783627251088_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783632712737_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783632712737_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783632723594_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783632723594_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783632748007_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783632748007_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783632797030_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783632797030_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783633595229_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783633595229_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783633634510_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783633634510_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783634379451_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783634379451_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783634389745_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783634389745_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783634410425_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783634410425_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783634442176_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783634442176_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783635302189_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783635302189_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783635336814_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783635336814_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783639199555_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783639199555_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783639206980_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783639206980_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783639230269_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783639230269_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783639271125_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783639271125_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783646603383_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783646603383_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783646667102_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783646667102_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783646763023_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783646763023_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783691289336_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783691289336_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783691332769_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783691332769_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783691374224_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783691374224_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783704536568_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783704536568_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783704611098_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783704611098_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783705438378_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783705438378_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783705447594_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783705447594_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783705474957_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783705474957_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783705533188_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783705533188_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783706178989_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706178989_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783706224142_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706224142_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783706329815_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706329815_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783706342386_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706342386_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783706358835_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706358835_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783706396847_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706396847_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783706564452_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706564452_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783706610267_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783706610267_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783707241236_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783707241236_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783707251534_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783707251534_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783707274945_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783707274945_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783707329739_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783707329739_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783707510231_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783707510231_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783707547813_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783707547813_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783711644109_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783711644109_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783711653828_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783711653828_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783711670596_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783711670596_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783711721442_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783711721442_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783712365510_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783712365510_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783712407587_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783712407587_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783712581478_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783712581478_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783737911008_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783737911008_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783737932607_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783737932607_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783737955365_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783737955365_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783738589134_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783738589134_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783738620752_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783738620752_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783738754321_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783738754321_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783738763066_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783738763066_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783738813201_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783738813201_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783738835215_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783738835215_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783739390023_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783739390023_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783739438408_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783739438408_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783739580538_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783739580538_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783739591206_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783739591206_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783739606482_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783739606482_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783739626700_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783739626700_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783740205194_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783740205194_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783740239511_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783740239511_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783740381348_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783740381348_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783740387556_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783740387556_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783740413874_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783740413874_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783740434211_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783740434211_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783741112942_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783741112942_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783741140251_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783741140251_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783741206043_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783741206043_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783895421767_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783895421767_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783895455065_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783895455065_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783895499591_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783895499591_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783898892151_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783898892151_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783898931133_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783898931133_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783899015621_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783899015621_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783899022554_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783899022554_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783899045933_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783899045933_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783899077358_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783899077358_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783901945344_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783901945344_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783902001315_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783902001315_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783902610160_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783902610160_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783902619526_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783902619526_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783902644116_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783902644116_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783902681517_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783902681517_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783907245085_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783907245085_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783907271114_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783907271114_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783907770751_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783907770751_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783907778125_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783907778125_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783907797148_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783907797148_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783907824112_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783907824112_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783910599480_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783910599480_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783910638148_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783910638148_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783911233214_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783911233214_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783911240603_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1783911240603_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1783911270237_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1783911270237_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1783911327920_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783911327920_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783913853816_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783913853816_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1783913895325_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1783913895325_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1783914015617_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1783914015617_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784057247428_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784057247428_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784057269548_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784057269548_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784057316372_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784057316372_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784060580424_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784060580424_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784060634098_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784060634098_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784061242012_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784061242012_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784061248693_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784061248693_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784061273780_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784061273780_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784061307849_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784061307849_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784061906367_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784061906367_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784061946398_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784061946398_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784066800065_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784066800065_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784066807730_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784066807730_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784066831247_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784066831247_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784066862978_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784066862978_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784066959562_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784066959562_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784066984709_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784066984709_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784070542667_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784070542667_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784070551184_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784070551184_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784070579087_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784070579087_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784070601901_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784070601901_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784071163403_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784071163403_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784071194797_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784071194797_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784071244117_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784071244117_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784116029281_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784116029281_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784116118991_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784116118991_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784116149370_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784116149370_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784116800070_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784116800070_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784116847447_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784116847447_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784117574142_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784117574142_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784117593675_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784117593675_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784117622027_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784117622027_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784117658819_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784117658819_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784121557611_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784121557611_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784121607267_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784121607267_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784125361299_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784125361299_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784125376414_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784125376414_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784125397784_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784125397784_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784125627735_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784125627735_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784128498046_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784128498046_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784128541863_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784128541863_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784128673816_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784128673816_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784128685593_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784128685593_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784128710710_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784128710710_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784128739597_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784128739597_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784129148651_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784129148651_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784129188609_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784129188609_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784129318940_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784129318940_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784129326950_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784129326950_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784129349471_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784129349471_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784129388703_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784129388703_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784130106413_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784130106413_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784130175004_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784130175004_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784130965886_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784130965886_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784214229328_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784214229328_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784214253486_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784214253486_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784214428354_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784214428354_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784217293581_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784217293581_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784217328365_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784217328365_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784217918622_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784217918622_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784217925963_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784217925963_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784217951287_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784217951287_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784218012570_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784218012570_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784221281988_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784221281988_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784221348677_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784221348677_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784221391930_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784221391930_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784221402596_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784221402596_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784221432260_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784221432260_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784221480028_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784221480028_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784222017499_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784222017499_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784222070594_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784222070594_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784225585186_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784225585186_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784225595468_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784225595468_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784225621243_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784225621243_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784225748345_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784225748345_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784225786613_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784225786613_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784225828234_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784225828234_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784226444671_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784226444671_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784289481791_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784289481791_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784289505262_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784289505262_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784289540851_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784289540851_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784293308297_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784293308297_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784293367097_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784293367097_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784293951780_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784293951780_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784293963209_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784293963209_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784294002291_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294002291_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784294043655_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294043655_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784294657634_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294657634_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784294724338_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294724338_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784294773348_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294773348_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784294784992_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294784992_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784294806217_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294806217_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784294848514_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784294848514_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784295347842_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784295347842_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784295412968_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784295412968_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784296146228_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296146228_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784296157913_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296157913_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784296183058_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296183058_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784296243307_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296243307_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784296821129_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296821129_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784296878110_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296878110_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784296975859_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296975859_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784296984706_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784296984706_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784297017331_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784297017331_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784297072992_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784297072992_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784297145408_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784297145408_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784297216193_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784297216193_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784297707450_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784297707450_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784341335729_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341335729_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784341356799_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341356799_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784341385917_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341385917_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784341501730_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341501730_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784341570088_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341570088_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784341685115_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341685115_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784341693481_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341693481_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784341722904_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341722904_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784341763145_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784341763145_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784342415423_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784342415423_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784342439727_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784342439727_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784342589285_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784342589285_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784342600724_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784342600724_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784342628774_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784342628774_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784342662354_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784342662354_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784343332323_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343332323_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784343366501_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343366501_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784343481109_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343481109_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784343490891_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343490891_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784343525295_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343525295_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784343589548_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343589548_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784343708499_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343708499_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784343749378_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343749378_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784343808828_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784343808828_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784390348881_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390348881_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784390373114_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390373114_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784390424632_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390424632_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784390527690_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390527690_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784390581156_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390581156_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784390707661_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390707661_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784390724671_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390724671_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784390774566_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390774566_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784390811596_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784390811596_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784394068334_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394068334_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784394109556_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394109556_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784394220182_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394220182_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784394232968_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394232968_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784394265771_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394265771_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784394297667_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394297667_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784394828287_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394828287_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784394856043_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394856043_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784394967566_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394967566_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784394979548_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784394979548_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784395006928_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395006928_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784395056729_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395056729_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784395599991_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395599991_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784395636094_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395636094_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784395697450_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395697450_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784395710732_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395710732_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784395747761_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395747761_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784395780510_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784395780510_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784400317367_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784400317367_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784400361859_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784400361859_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784405629834_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784405629834_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784451979155_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784451979155_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784451996720_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784451996720_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784452033489_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784452033489_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784454532262_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784454532262_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784454571513_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784454571513_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784454657206_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784454657206_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784454668261_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784454668261_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784454685289_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784454685289_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784454711125_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784454711125_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784455110542_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784455110542_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784455166992_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784455166992_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784459681755_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784459681755_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784459691099_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784459691099_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784459708721_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784459708721_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784459731798_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784459731798_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784460144679_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784460144679_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784460187907_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784460187907_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784460847508_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784460847508_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784460855422_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784460855422_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784460873458_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784460873458_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784460899101_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784460899101_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784463662534_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784463662534_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784463697133_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784463697133_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784464331018_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784464331018_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784561833934_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784561833934_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784561861679_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784561861679_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784561900452_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784561900452_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784561999578_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784561999578_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784562098052_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784562098052_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784562194542_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784562194542_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784562212775_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784562212775_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784562245633_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784562245633_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784562292656_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784562292656_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784573219887_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784573219887_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784573266169_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784573266169_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784574057167_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784574057167_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784574066151_PlannerLookup.json": "logs/records/llm_log_fixed_obj_control/conversations/1784574066151_PlannerLookup.json",
  "llm_log_fixed_obj_control/conversations/1784574090096_PlannerRoundSummary.json": "logs/records/llm_log_fixed_obj_control/conversations/1784574090096_PlannerRoundSummary.json",
  "llm_log_fixed_obj_control/conversations/1784574125296_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784574125296_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784577093661_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784577093661_DesignerAnalysis.json",
  "llm_log_fixed_obj_control/conversations/1784577136309_DesignerPlan.json": "logs/records/llm_log_fixed_obj_control/conversations/1784577136309_DesignerPlan.json",
  "llm_log_fixed_obj_control/conversations/1784580964134_DesignerAnalysis.json": "logs/records/llm_log_fixed_obj_control/conversations/1784580964134_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784581596438_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784581596438_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784581620064_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784581620064_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784581699996_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784581699996_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784582499202_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784582499202_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784582535280_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784582535280_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784582755686_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784582755686_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784582764501_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784582764501_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784582795343_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784582795343_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784582895333_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784582895333_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784583373406_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784583373406_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784583403070_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784583403070_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784583458372_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784583458372_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784583466630_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784583466630_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784583489987_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784583489987_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784583544741_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784583544741_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784584110586_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784584110586_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784584156944_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784584156944_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784584649434_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784584649434_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784584658440_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784584658440_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784584680065_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784584680065_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784584719667_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784584719667_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784585459983_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784585459983_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784585499522_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784585499522_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784585551646_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784585551646_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784585558554_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784585558554_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784585579315_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784585579315_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784585615215_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784585615215_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784586107298_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784586107298_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784586150867_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784586150867_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784586521885_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784586521885_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784592117667_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784592117667_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784592137648_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784592137648_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784592176057_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784592176057_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784592992549_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784592992549_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784593025068_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784593025068_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784593733354_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784593733354_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784593743143_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784593743143_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784593772483_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784593772483_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784593884581_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784593884581_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784594749909_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784594749909_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784594789148_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784594789148_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784595386453_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784595386453_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784595394870_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784595394870_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784595415826_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784595415826_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784595441703_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784595441703_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784596248815_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784596248815_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784596283590_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784596283590_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784596875074_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784596875074_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784596884794_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784596884794_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784596906677_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784596906677_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784596942383_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784596942383_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784597179866_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784597179866_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784597245885_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784597245885_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784597782421_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784597782421_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784601587823_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784601587823_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784601620265_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784601620265_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784601679127_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784601679127_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784601923286_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784601923286_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784601954253_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784601954253_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784602027426_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784602027426_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784602034875_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784602034875_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784602070267_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784602070267_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784602114927_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784602114927_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784602242645_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784602242645_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784602276482_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784602276482_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784602483598_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784602483598_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784602491158_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784602491158_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784602512199_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784602512199_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784602559589_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784602559589_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784602803745_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784602803745_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784602858679_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784602858679_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784603213898_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784603213898_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784603221454_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784603221454_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784603247088_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784603247088_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784603288616_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784603288616_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784603368154_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784603368154_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784603403403_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784603403403_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784604109711_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784604109711_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784604119583_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784604119583_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784604142918_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784604142918_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784604178829_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784604178829_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784604599648_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784604599648_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784604633590_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784604633590_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784605278028_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784605278028_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784612204056_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784612204056_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784612231674_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784612231674_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784612270703_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784612270703_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784612765375_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784612765375_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784612817631_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784612817631_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784613480933_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784613480933_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784613491957_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784613491957_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784613514609_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784613514609_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784613545593_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784613545593_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784613762764_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784613762764_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784613800477_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784613800477_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784614395847_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784614395847_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784614406581_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784614406581_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784614435237_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784614435237_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784614496863_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784614496863_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784614598991_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784614598991_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784614635766_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784614635766_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784614785440_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784614785440_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784614797595_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784614797595_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784614820822_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784614820822_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784614865978_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784614865978_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784615028912_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784615028912_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784615064219_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784615064219_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784615402976_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784615402976_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784620956440_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784620956440_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784620988716_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784620988716_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784621044050_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784621044050_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784621739724_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784621739724_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784621776696_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784621776696_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784622120285_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784622120285_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784622133513_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784622133513_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784622158709_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784622158709_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784622202346_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784622202346_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784622272034_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784622272034_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784622306361_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784622306361_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784623061133_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784623061133_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784623068918_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784623068918_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784623094709_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784623094709_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784623136089_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784623136089_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784623217117_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784623217117_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784623268313_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784623268313_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784623626321_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784623626321_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784623638406_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784623638406_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784623665963_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784623665963_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784623715376_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784623715376_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784623866326_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784623866326_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784623910119_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784623910119_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784624048219_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784624048219_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784624056230_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784624056230_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784624087626_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784624087626_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784624142618_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784624142618_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784624404466_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784624404466_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784624467234_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784624467234_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784624931514_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784624931514_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784638442147_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784638442147_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784638491126_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784638491126_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784638547869_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784638547869_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784638811380_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784638811380_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784638883955_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784638883955_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784639346423_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784639346423_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784639355578_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784639355578_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784639395116_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784639395116_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784639490577_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784639490577_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784639589182_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784639589182_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784639672064_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784639672064_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784640585381_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784640585381_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784640596922_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784640596922_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784640627711_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784640627711_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784640684071_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784640684071_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784641154742_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784641154742_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784641256847_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784641256847_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784641765575_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784641765575_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784641775924_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784641775924_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784641810747_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784641810747_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784641881401_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784641881401_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784642411870_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784642411870_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784642450188_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784642450188_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784642852206_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784642852206_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784648627696_PlannerLookup.json": "logs/records/llm_log_naive_avglog/conversations/1784648627696_PlannerLookup.json",
  "llm_log_naive_avglog/conversations/1784648661876_PlannerRoundSummary.json": "logs/records/llm_log_naive_avglog/conversations/1784648661876_PlannerRoundSummary.json",
  "llm_log_naive_avglog/conversations/1784648757935_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784648757935_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784648906386_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784648906386_DesignerAnalysis.json",
  "llm_log_naive_avglog/conversations/1784648974274_DesignerPlan.json": "logs/records/llm_log_naive_avglog/conversations/1784648974274_DesignerPlan.json",
  "llm_log_naive_avglog/conversations/1784649292025_DesignerAnalysis.json": "logs/records/llm_log_naive_avglog/conversations/1784649292025_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783967779023_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783967779023_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783967798232_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783967798232_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783967848723_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783967848723_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783973187061_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783973187061_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783973208415_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783973208415_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783973240462_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783973240462_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783973249303_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783973249303_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783973348099_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783973348099_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783973427162_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783973427162_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783973573173_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783973573173_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783973626535_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783973626535_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783973643539_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783973643539_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783973652806_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783973652806_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783973675450_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783973675450_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783973698893_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783973698893_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783974179793_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783974179793_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783974226776_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783974226776_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783974370941_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783974370941_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783974379759_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783974379759_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783974400658_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783974400658_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783974446941_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783974446941_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783975749827_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783975749827_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783975775596_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783975775596_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783975894818_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783975894818_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783975904960_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783975904960_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783975922663_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783975922663_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783975950494_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783975950494_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783976107553_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783976107553_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783976154213_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783976154213_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783977258355_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783977258355_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783983649866_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783983649866_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783983669989_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783983669989_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783983692377_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783983692377_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783983856290_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783983856290_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783983896775_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783983896775_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783984013986_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783984013986_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783984020629_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783984020629_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783984042693_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783984042693_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783984084606_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783984084606_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783984166117_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783984166117_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783984184143_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783984184143_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783984210675_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783984210675_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783984218593_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783984218593_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783984240636_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783984240636_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783984302588_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783984302588_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783984360333_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783984360333_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783984397458_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783984397458_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783984526249_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783984526249_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783984533983_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1783984533983_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1783984576070_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1783984576070_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1783984609411_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783984609411_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783985375641_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783985375641_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1783985396700_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1783985396700_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1783985498343_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1783985498343_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784106998068_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784106998068_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784107024533_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784107024533_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784107073871_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784107073871_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784107156231_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784107156231_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784107185457_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784107185457_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784107696191_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784107696191_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784107732132_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784107732132_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784107783592_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784107783592_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784107797775_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784107797775_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784107825638_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784107825638_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784107867459_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784107867459_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784108281461_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784108281461_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784108303948_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784108303948_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784108919063_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784108919063_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784108932623_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784108932623_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784108956635_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784108956635_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784108981577_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784108981577_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784109513050_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784109513050_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784109551427_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784109551427_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784110089015_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784110089015_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784110100211_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784110100211_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784110140252_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784110140252_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784110185645_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784110185645_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784110780091_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784110780091_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784110809805_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784110809805_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784110906597_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784110906597_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784110918778_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784110918778_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784110952198_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784110952198_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784110989343_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784110989343_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784111443673_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784111443673_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784111475891_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784111475891_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784111640497_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784111640497_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784124609943_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784124609943_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784124631599_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784124631599_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784124697627_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784124697627_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784124844590_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784124844590_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784124916025_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784124916025_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784125028670_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784125028670_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784125042581_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784125042581_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784125071876_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784125071876_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784125105443_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784125105443_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784125866314_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784125866314_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784125900376_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784125900376_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784125994574_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784125994574_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784126005742_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784126005742_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784126021297_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784126021297_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784126073313_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784126073313_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784126673348_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784126673348_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784126708600_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784126708600_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784126860505_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784126860505_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784126875211_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784126875211_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784126898775_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784126898775_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784126947328_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784126947328_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784127149750_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784127149750_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784127189487_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784127189487_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784127374835_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784127374835_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784184007118_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784184007118_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784184026677_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784184026677_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784184061735_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784184061735_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784184227022_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784184227022_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784184261717_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784184261717_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784184801015_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784184801015_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784184809737_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784184809737_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784184827470_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784184827470_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784184859449_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784184859449_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784185517930_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784185517930_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784185537414_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784185537414_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784185643753_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784185643753_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784185662861_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784185662861_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784185715509_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784185715509_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784185728005_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784185728005_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784185746088_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784185746088_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784185840839_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784185840839_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784188896149_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784188896149_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784188955785_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784188955785_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784189097666_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784189097666_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784189107989_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784189107989_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784189129882_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784189129882_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784189168104_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784189168104_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784189632210_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784189632210_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784189665454_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784189665454_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784189773008_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784189773008_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784189785276_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784189785276_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784189807425_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784189807425_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784189861963_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784189861963_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784191178578_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784191178578_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784191230739_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784191230739_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784191343551_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784191343551_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784284883423_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784284883423_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784284907239_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784284907239_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784284964137_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784284964137_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784291806093_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784291806093_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784291873555_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784291873555_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784291981764_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784291981764_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784291994162_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784291994162_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784292018908_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784292018908_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784292052548_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784292052548_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784298196624_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784298196624_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784298238851_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784298238851_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784299101960_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784299101960_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784299112841_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784299112841_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784299130710_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784299130710_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784299165049_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784299165049_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784299972189_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784299972189_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784300018993_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784300018993_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784300174973_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784300174973_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784300184823_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784300184823_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784300209198_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784300209198_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784300249982_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784300249982_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784300913872_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784300913872_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784300955459_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784300955459_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784301094306_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784301094306_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784346302970_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784346302970_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784346319686_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784346319686_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784346396365_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784346396365_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784347265683_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784347265683_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784347324089_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784347324089_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784347466999_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784347466999_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784347475244_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784347475244_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784347495017_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784347495017_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784347534587_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784347534587_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784348159218_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784348159218_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784348186014_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784348186014_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784348281418_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784348281418_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784348290078_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784348290078_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784348310616_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784348310616_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784348336063_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784348336063_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784348472621_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784348472621_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784348501476_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784348501476_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784349479201_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784349479201_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784349507715_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784349507715_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784349540551_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784349540551_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784349546976_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784349546976_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784349564078_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784349564078_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784349594042_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784349594042_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784349745588_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784349745588_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784349774544_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784349774544_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784350525465_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784350525465_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784350533656_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784350533656_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784350551120_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784350551120_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784350586794_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784350586794_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784351411210_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784351411210_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784351443806_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784351443806_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784351541611_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784351541611_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784484804892_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784484804892_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784484824230_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784484824230_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784484865655_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784484865655_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784485624808_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784485624808_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784485669843_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784485669843_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784485816478_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784485816478_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784485826185_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784485826185_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784485846540_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784485846540_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784485904669_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784485904669_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784486043556_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784486043556_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784486068433_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784486068433_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784486794727_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784486794727_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784486809449_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784486809449_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784486829227_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784486829227_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784486903117_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784486903117_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784487043490_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784487043490_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784487070923_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784487070923_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784488132331_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784488132331_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784488142170_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784488142170_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784488159729_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784488159729_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784488200562_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784488200562_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784489126816_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784489126816_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784489148732_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784489148732_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784489789324_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784489789324_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784515720291_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784515720291_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784515737178_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784515737178_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784515760111_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784515760111_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784516643649_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784516643649_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784516678818_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784516678818_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784517536503_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784517536503_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784517545065_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784517545065_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784517560630_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784517560630_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784517596437_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784517596437_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784517708201_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784517708201_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784517737942_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784517737942_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784518491743_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784518491743_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784518499998_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784518499998_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784518521733_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784518521733_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784518549532_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784518549532_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784519011407_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784519011407_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784519039616_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784519039616_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784519859771_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784519859771_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784519878185_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784519878185_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784519894715_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784519894715_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784519921394_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784519921394_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784527931079_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784527931079_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784527953743_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784527953743_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784528100948_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784528100948_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784528134219_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784528134219_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784528164924_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784528164924_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784528177745_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784528177745_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784528200373_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784528200373_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784528262590_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784528262590_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784528351710_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784528351710_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784528409157_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784528409157_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784528499748_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784528499748_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784540876359_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784540876359_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784540899288_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784540899288_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784540943342_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784540943342_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784541045587_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784541045587_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784541079572_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784541079572_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784541177501_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784541177501_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784541199650_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784541199650_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784541225845_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784541225845_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784541318270_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784541318270_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784541853511_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784541853511_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784541912383_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784541912383_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784542046022_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784542046022_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784542062248_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784542062248_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784542084804_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784542084804_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784542151968_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784542151968_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784542255022_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784542255022_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784542286819_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784542286819_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784542429746_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784542429746_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784542444684_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784542444684_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784542470335_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784542470335_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784542538554_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784542538554_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784550634446_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784550634446_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784550677719_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784550677719_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784550774341_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784550774341_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784588858485_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784588858485_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784588886455_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784588886455_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784588949776_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784588949776_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784589050142_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784589050142_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784589080828_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784589080828_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784589166621_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784589166621_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784589176250_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784589176250_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784589213450_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784589213450_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784589280840_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784589280840_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784589783949_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784589783949_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784589827366_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784589827366_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784590603366_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784590603366_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784590615030_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784590615030_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784590634510_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784590634510_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784590695474_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784590695474_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784590789990_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784590789990_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784590850494_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784590850494_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784591012259_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784591012259_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784591026876_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784591026876_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784591048368_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784591048368_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784591105693_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784591105693_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784591207676_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784591207676_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784591238437_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784591238437_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784591785699_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784591785699_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784591804867_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784591804867_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784591832653_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784591832653_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784591877702_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784591877702_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784591982834_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784591982834_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784592032144_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784592032144_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784592696631_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784592696631_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784611081851_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784611081851_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784611111463_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784611111463_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784611122858_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784611122858_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784611144922_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784611144922_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784611185258_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784611185258_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784618841772_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784618841772_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784618887222_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784618887222_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784619077842_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784619077842_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784619098376_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784619098376_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784619125416_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784619125416_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784619160533_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784619160533_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784619276641_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784619276641_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784619360891_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784619360891_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784620154826_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784620154826_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784620171917_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784620171917_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784620210790_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784620210790_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784620245998_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784620245998_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784620722027_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784620722027_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784620770230_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784620770230_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784620928742_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784620928742_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784620940342_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784620940342_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784620963517_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784620963517_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784621026043_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784621026043_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784621474959_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784621474959_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784621517548_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784621517548_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784621642093_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784621642093_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784800064527_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784800064527_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784800088764_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784800088764_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784800177831_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784800177831_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784806971554_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784806971554_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784807016168_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784807016168_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784807160601_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784807160601_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784807173922_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784807173922_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784807286189_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784807286189_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784807348419_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784807348419_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784807798949_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784807798949_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784807840606_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784807840606_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784813083307_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784813083307_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784813095535_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784813095535_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784813123217_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784813123217_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784813196899_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784813196899_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784813339560_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784813339560_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784813395975_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784813395975_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784819259422_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784819259422_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784819272033_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784819272033_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784819298894_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784819298894_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784819351864_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784819351864_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784819488865_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784819488865_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784819644126_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784819644126_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784819798463_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784819798463_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784819812346_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784819812346_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784819838888_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784819838888_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784820000973_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784820000973_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784820123223_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784820123223_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784820292133_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784820292133_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784821228633_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784821228633_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784879645209_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784879645209_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784879670096_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784879670096_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784879710458_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784879710458_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784880588957_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784880588957_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784880653022_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784880653022_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784880774114_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784880774114_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784880809770_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784880809770_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784880862821_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784880862821_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784880872628_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784880872628_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784880895839_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784880895839_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784880957639_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784880957639_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784881097350_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784881097350_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784881151333_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784881151333_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784881282623_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784881282623_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784881293968_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784881293968_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784881321459_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784881321459_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784881384335_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784881384335_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784881496880_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784881496880_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784881544396_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784881544396_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784881665247_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784881665247_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784881681243_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784881681243_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784881700655_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784881700655_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784881803518_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784881803518_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784881926740_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784881926740_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784881978988_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784881978988_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784882662734_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784882662734_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784914128687_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784914128687_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784914147385_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784914147385_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784914200881_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784914200881_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784914350553_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784914350553_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784914403493_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784914403493_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784915217771_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784915217771_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784915231928_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784915231928_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784915254615_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784915254615_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784915303902_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784915303902_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784915414415_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784915414415_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784915448462_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784915448462_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784915503166_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784915503166_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784915519353_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784915519353_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784915541303_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784915541303_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784915604402_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784915604402_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784916233911_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784916233911_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784916323884_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784916323884_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784916456461_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784916456461_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784916466367_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784916466367_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784916488734_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784916488734_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784916530498_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784916530498_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784917171091_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784917171091_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784917213177_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784917213177_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784917924416_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784917924416_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784917937324_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784917937324_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784917963774_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784917963774_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784918059526_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784918059526_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784918843817_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784918843817_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784918884820_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784918884820_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784919010296_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784919010296_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784935898382_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784935898382_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784935935853_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784935935853_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784935966734_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784935966734_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784936721151_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784936721151_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784936781993_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784936781993_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784937544641_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784937544641_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784937554762_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784937554762_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784937580888_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784937580888_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784937607124_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784937607124_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784937734557_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784937734557_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784937784731_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784937784731_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784938226348_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784938226348_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784938255288_MetaAgentAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784938255288_MetaAgentAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784938306095_ObjectiveOnlyPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784938306095_ObjectiveOnlyPlan.json",
  "llm_log_treatment_rerun/conversations/1784938316858_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784938316858_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784938336318_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784938336318_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784938368908_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784938368908_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784938489492_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784938489492_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784938544242_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784938544242_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784938669960_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784938669960_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784938681343_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784938681343_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784938702185_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784938702185_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784938740085_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784938740085_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784938872653_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784938872653_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784938925209_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784938925209_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784939656284_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784939656284_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784959873997_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784959873997_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784959890768_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784959890768_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784959965662_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784959965662_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784960653181_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784960653181_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784960701430_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784960701430_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784960854083_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784960854083_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784960869419_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784960869419_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784960890773_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784960890773_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784960937897_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784960937897_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784961051438_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784961051438_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784961111727_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784961111727_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784961204708_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784961204708_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784961222144_PlannerLookup.json": "logs/records/llm_log_treatment_rerun/conversations/1784961222144_PlannerLookup.json",
  "llm_log_treatment_rerun/conversations/1784961241550_PlannerRoundSummary.json": "logs/records/llm_log_treatment_rerun/conversations/1784961241550_PlannerRoundSummary.json",
  "llm_log_treatment_rerun/conversations/1784961296443_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784961296443_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784962027680_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784962027680_DesignerAnalysis.json",
  "llm_log_treatment_rerun/conversations/1784962085982_DesignerPlan.json": "logs/records/llm_log_treatment_rerun/conversations/1784962085982_DesignerPlan.json",
  "llm_log_treatment_rerun/conversations/1784962986812_DesignerAnalysis.json": "logs/records/llm_log_treatment_rerun/conversations/1784962986812_DesignerAnalysis.json",
  "llm_log_workspace_32/designer_promotion_10_low.json": "logs/records/llm_log_workspace_32/designer_promotion_10_low.json",
  "llm_log_workspace_32/designer_promotion_11_low.json": "logs/records/llm_log_workspace_32/designer_promotion_11_low.json",
  "llm_log_workspace_32/designer_promotion_11_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_11_medium.json",
  "llm_log_workspace_32/designer_promotion_12_low.json": "logs/records/llm_log_workspace_32/designer_promotion_12_low.json",
  "llm_log_workspace_32/designer_promotion_13_low.json": "logs/records/llm_log_workspace_32/designer_promotion_13_low.json",
  "llm_log_workspace_32/designer_promotion_13_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_13_medium.json",
  "llm_log_workspace_32/designer_promotion_14_low.json": "logs/records/llm_log_workspace_32/designer_promotion_14_low.json",
  "llm_log_workspace_32/designer_promotion_15_low.json": "logs/records/llm_log_workspace_32/designer_promotion_15_low.json",
  "llm_log_workspace_32/designer_promotion_15_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_15_medium.json",
  "llm_log_workspace_32/designer_promotion_16_low.json": "logs/records/llm_log_workspace_32/designer_promotion_16_low.json",
  "llm_log_workspace_32/designer_promotion_17_low.json": "logs/records/llm_log_workspace_32/designer_promotion_17_low.json",
  "llm_log_workspace_32/designer_promotion_18_low.json": "logs/records/llm_log_workspace_32/designer_promotion_18_low.json",
  "llm_log_workspace_32/designer_promotion_18_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_18_medium.json",
  "llm_log_workspace_32/designer_promotion_19_low.json": "logs/records/llm_log_workspace_32/designer_promotion_19_low.json",
  "llm_log_workspace_32/designer_promotion_19_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_19_medium.json",
  "llm_log_workspace_32/designer_promotion_1_low.json": "logs/records/llm_log_workspace_32/designer_promotion_1_low.json",
  "llm_log_workspace_32/designer_promotion_1_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_1_medium.json",
  "llm_log_workspace_32/designer_promotion_20_low.json": "logs/records/llm_log_workspace_32/designer_promotion_20_low.json",
  "llm_log_workspace_32/designer_promotion_22_low.json": "logs/records/llm_log_workspace_32/designer_promotion_22_low.json",
  "llm_log_workspace_32/designer_promotion_22_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_22_medium.json",
  "llm_log_workspace_32/designer_promotion_23_low.json": "logs/records/llm_log_workspace_32/designer_promotion_23_low.json",
  "llm_log_workspace_32/designer_promotion_24_low.json": "logs/records/llm_log_workspace_32/designer_promotion_24_low.json",
  "llm_log_workspace_32/designer_promotion_24_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_24_medium.json",
  "llm_log_workspace_32/designer_promotion_25_low.json": "logs/records/llm_log_workspace_32/designer_promotion_25_low.json",
  "llm_log_workspace_32/designer_promotion_25_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_25_medium.json",
  "llm_log_workspace_32/designer_promotion_26_low.json": "logs/records/llm_log_workspace_32/designer_promotion_26_low.json",
  "llm_log_workspace_32/designer_promotion_26_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_26_medium.json",
  "llm_log_workspace_32/designer_promotion_27_low.json": "logs/records/llm_log_workspace_32/designer_promotion_27_low.json",
  "llm_log_workspace_32/designer_promotion_27_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_27_medium.json",
  "llm_log_workspace_32/designer_promotion_28_low.json": "logs/records/llm_log_workspace_32/designer_promotion_28_low.json",
  "llm_log_workspace_32/designer_promotion_28_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_28_medium.json",
  "llm_log_workspace_32/designer_promotion_29_low.json": "logs/records/llm_log_workspace_32/designer_promotion_29_low.json",
  "llm_log_workspace_32/designer_promotion_29_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_29_medium.json",
  "llm_log_workspace_32/designer_promotion_2_low.json": "logs/records/llm_log_workspace_32/designer_promotion_2_low.json",
  "llm_log_workspace_32/designer_promotion_30_low.json": "logs/records/llm_log_workspace_32/designer_promotion_30_low.json",
  "llm_log_workspace_32/designer_promotion_30_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_30_medium.json",
  "llm_log_workspace_32/designer_promotion_31_low.json": "logs/records/llm_log_workspace_32/designer_promotion_31_low.json",
  "llm_log_workspace_32/designer_promotion_31_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_31_medium.json",
  "llm_log_workspace_32/designer_promotion_32_low.json": "logs/records/llm_log_workspace_32/designer_promotion_32_low.json",
  "llm_log_workspace_32/designer_promotion_32_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_32_medium.json",
  "llm_log_workspace_32/designer_promotion_33_low.json": "logs/records/llm_log_workspace_32/designer_promotion_33_low.json",
  "llm_log_workspace_32/designer_promotion_33_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_33_medium.json",
  "llm_log_workspace_32/designer_promotion_34_low.json": "logs/records/llm_log_workspace_32/designer_promotion_34_low.json",
  "llm_log_workspace_32/designer_promotion_35_low.json": "logs/records/llm_log_workspace_32/designer_promotion_35_low.json",
  "llm_log_workspace_32/designer_promotion_35_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_35_medium.json",
  "llm_log_workspace_32/designer_promotion_36_low.json": "logs/records/llm_log_workspace_32/designer_promotion_36_low.json",
  "llm_log_workspace_32/designer_promotion_36_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_36_medium.json",
  "llm_log_workspace_32/designer_promotion_37_low.json": "logs/records/llm_log_workspace_32/designer_promotion_37_low.json",
  "llm_log_workspace_32/designer_promotion_38_low.json": "logs/records/llm_log_workspace_32/designer_promotion_38_low.json",
  "llm_log_workspace_32/designer_promotion_38_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_38_medium.json",
  "llm_log_workspace_32/designer_promotion_39_low.json": "logs/records/llm_log_workspace_32/designer_promotion_39_low.json",
  "llm_log_workspace_32/designer_promotion_39_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_39_medium.json",
  "llm_log_workspace_32/designer_promotion_3_low.json": "logs/records/llm_log_workspace_32/designer_promotion_3_low.json",
  "llm_log_workspace_32/designer_promotion_4_low.json": "logs/records/llm_log_workspace_32/designer_promotion_4_low.json",
  "llm_log_workspace_32/designer_promotion_5_low.json": "logs/records/llm_log_workspace_32/designer_promotion_5_low.json",
  "llm_log_workspace_32/designer_promotion_5_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_5_medium.json",
  "llm_log_workspace_32/designer_promotion_6_low.json": "logs/records/llm_log_workspace_32/designer_promotion_6_low.json",
  "llm_log_workspace_32/designer_promotion_7_low.json": "logs/records/llm_log_workspace_32/designer_promotion_7_low.json",
  "llm_log_workspace_32/designer_promotion_7_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_7_medium.json",
  "llm_log_workspace_32/designer_promotion_8_low.json": "logs/records/llm_log_workspace_32/designer_promotion_8_low.json",
  "llm_log_workspace_32/designer_promotion_9_low.json": "logs/records/llm_log_workspace_32/designer_promotion_9_low.json",
  "llm_log_workspace_32/designer_promotion_9_medium.json": "logs/records/llm_log_workspace_32/designer_promotion_9_medium.json",
  "llm_log_workspace_32/hebo_tune_21.json": "logs/records/llm_log_workspace_32/hebo_tune_21.json",
  "llm_log_workspace_32/objective_scheduler/round_1.json": "logs/records/llm_log_workspace_32/objective_scheduler/round_1.json",
  "llm_log_workspace_33/designer_promotion_10_low.json": "logs/records/llm_log_workspace_33/designer_promotion_10_low.json",
  "llm_log_workspace_33/designer_promotion_11_low.json": "logs/records/llm_log_workspace_33/designer_promotion_11_low.json",
  "llm_log_workspace_33/designer_promotion_11_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_11_medium.json",
  "llm_log_workspace_33/designer_promotion_12_low.json": "logs/records/llm_log_workspace_33/designer_promotion_12_low.json",
  "llm_log_workspace_33/designer_promotion_12_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_12_medium.json",
  "llm_log_workspace_33/designer_promotion_13_low.json": "logs/records/llm_log_workspace_33/designer_promotion_13_low.json",
  "llm_log_workspace_33/designer_promotion_13_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_13_medium.json",
  "llm_log_workspace_33/designer_promotion_14_low.json": "logs/records/llm_log_workspace_33/designer_promotion_14_low.json",
  "llm_log_workspace_33/designer_promotion_15_low.json": "logs/records/llm_log_workspace_33/designer_promotion_15_low.json",
  "llm_log_workspace_33/designer_promotion_16_low.json": "logs/records/llm_log_workspace_33/designer_promotion_16_low.json",
  "llm_log_workspace_33/designer_promotion_17_low.json": "logs/records/llm_log_workspace_33/designer_promotion_17_low.json",
  "llm_log_workspace_33/designer_promotion_17_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_17_medium.json",
  "llm_log_workspace_33/designer_promotion_18_low.json": "logs/records/llm_log_workspace_33/designer_promotion_18_low.json",
  "llm_log_workspace_33/designer_promotion_18_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_18_medium.json",
  "llm_log_workspace_33/designer_promotion_19_low.json": "logs/records/llm_log_workspace_33/designer_promotion_19_low.json",
  "llm_log_workspace_33/designer_promotion_19_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_19_medium.json",
  "llm_log_workspace_33/designer_promotion_1_low.json": "logs/records/llm_log_workspace_33/designer_promotion_1_low.json",
  "llm_log_workspace_33/designer_promotion_1_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_1_medium.json",
  "llm_log_workspace_33/designer_promotion_20_low.json": "logs/records/llm_log_workspace_33/designer_promotion_20_low.json",
  "llm_log_workspace_33/designer_promotion_22_low.json": "logs/records/llm_log_workspace_33/designer_promotion_22_low.json",
  "llm_log_workspace_33/designer_promotion_22_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_22_medium.json",
  "llm_log_workspace_33/designer_promotion_23_low.json": "logs/records/llm_log_workspace_33/designer_promotion_23_low.json",
  "llm_log_workspace_33/designer_promotion_23_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_23_medium.json",
  "llm_log_workspace_33/designer_promotion_24_low.json": "logs/records/llm_log_workspace_33/designer_promotion_24_low.json",
  "llm_log_workspace_33/designer_promotion_24_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_24_medium.json",
  "llm_log_workspace_33/designer_promotion_25_low.json": "logs/records/llm_log_workspace_33/designer_promotion_25_low.json",
  "llm_log_workspace_33/designer_promotion_25_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_25_medium.json",
  "llm_log_workspace_33/designer_promotion_26_low.json": "logs/records/llm_log_workspace_33/designer_promotion_26_low.json",
  "llm_log_workspace_33/designer_promotion_26_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_26_medium.json",
  "llm_log_workspace_33/designer_promotion_27_low.json": "logs/records/llm_log_workspace_33/designer_promotion_27_low.json",
  "llm_log_workspace_33/designer_promotion_27_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_27_medium.json",
  "llm_log_workspace_33/designer_promotion_28_low.json": "logs/records/llm_log_workspace_33/designer_promotion_28_low.json",
  "llm_log_workspace_33/designer_promotion_28_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_28_medium.json",
  "llm_log_workspace_33/designer_promotion_29_low.json": "logs/records/llm_log_workspace_33/designer_promotion_29_low.json",
  "llm_log_workspace_33/designer_promotion_29_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_29_medium.json",
  "llm_log_workspace_33/designer_promotion_2_low.json": "logs/records/llm_log_workspace_33/designer_promotion_2_low.json",
  "llm_log_workspace_33/designer_promotion_30_low.json": "logs/records/llm_log_workspace_33/designer_promotion_30_low.json",
  "llm_log_workspace_33/designer_promotion_30_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_30_medium.json",
  "llm_log_workspace_33/designer_promotion_31_low.json": "logs/records/llm_log_workspace_33/designer_promotion_31_low.json",
  "llm_log_workspace_33/designer_promotion_32_low.json": "logs/records/llm_log_workspace_33/designer_promotion_32_low.json",
  "llm_log_workspace_33/designer_promotion_32_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_32_medium.json",
  "llm_log_workspace_33/designer_promotion_33_low.json": "logs/records/llm_log_workspace_33/designer_promotion_33_low.json",
  "llm_log_workspace_33/designer_promotion_33_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_33_medium.json",
  "llm_log_workspace_33/designer_promotion_34_low.json": "logs/records/llm_log_workspace_33/designer_promotion_34_low.json",
  "llm_log_workspace_33/designer_promotion_34_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_34_medium.json",
  "llm_log_workspace_33/designer_promotion_35_low.json": "logs/records/llm_log_workspace_33/designer_promotion_35_low.json",
  "llm_log_workspace_33/designer_promotion_35_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_35_medium.json",
  "llm_log_workspace_33/designer_promotion_36_low.json": "logs/records/llm_log_workspace_33/designer_promotion_36_low.json",
  "llm_log_workspace_33/designer_promotion_36_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_36_medium.json",
  "llm_log_workspace_33/designer_promotion_37_low.json": "logs/records/llm_log_workspace_33/designer_promotion_37_low.json",
  "llm_log_workspace_33/designer_promotion_38_low.json": "logs/records/llm_log_workspace_33/designer_promotion_38_low.json",
  "llm_log_workspace_33/designer_promotion_38_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_38_medium.json",
  "llm_log_workspace_33/designer_promotion_39_low.json": "logs/records/llm_log_workspace_33/designer_promotion_39_low.json",
  "llm_log_workspace_33/designer_promotion_39_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_39_medium.json",
  "llm_log_workspace_33/designer_promotion_3_low.json": "logs/records/llm_log_workspace_33/designer_promotion_3_low.json",
  "llm_log_workspace_33/designer_promotion_4_low.json": "logs/records/llm_log_workspace_33/designer_promotion_4_low.json",
  "llm_log_workspace_33/designer_promotion_5_low.json": "logs/records/llm_log_workspace_33/designer_promotion_5_low.json",
  "llm_log_workspace_33/designer_promotion_6_low.json": "logs/records/llm_log_workspace_33/designer_promotion_6_low.json",
  "llm_log_workspace_33/designer_promotion_7_low.json": "logs/records/llm_log_workspace_33/designer_promotion_7_low.json",
  "llm_log_workspace_33/designer_promotion_7_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_7_medium.json",
  "llm_log_workspace_33/designer_promotion_8_low.json": "logs/records/llm_log_workspace_33/designer_promotion_8_low.json",
  "llm_log_workspace_33/designer_promotion_9_low.json": "logs/records/llm_log_workspace_33/designer_promotion_9_low.json",
  "llm_log_workspace_33/designer_promotion_9_medium.json": "logs/records/llm_log_workspace_33/designer_promotion_9_medium.json",
  "llm_log_workspace_33/hebo_tune_21.json": "logs/records/llm_log_workspace_33/hebo_tune_21.json",
  "llm_log_workspace_33/meta_agent/round_1.json": "logs/records/llm_log_workspace_33/meta_agent/round_1.json",
  "llm_log_workspace_33/objective_scheduler/round_1.json": "logs/records/llm_log_workspace_33/objective_scheduler/round_1.json",
  "llm_log_workspace_34/designer_promotion_10_low.json": "logs/records/llm_log_workspace_34/designer_promotion_10_low.json",
  "llm_log_workspace_34/designer_promotion_11_low.json": "logs/records/llm_log_workspace_34/designer_promotion_11_low.json",
  "llm_log_workspace_34/designer_promotion_11_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_11_medium.json",
  "llm_log_workspace_34/designer_promotion_12_low.json": "logs/records/llm_log_workspace_34/designer_promotion_12_low.json",
  "llm_log_workspace_34/designer_promotion_13_low.json": "logs/records/llm_log_workspace_34/designer_promotion_13_low.json",
  "llm_log_workspace_34/designer_promotion_13_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_13_medium.json",
  "llm_log_workspace_34/designer_promotion_14_low.json": "logs/records/llm_log_workspace_34/designer_promotion_14_low.json",
  "llm_log_workspace_34/designer_promotion_15_low.json": "logs/records/llm_log_workspace_34/designer_promotion_15_low.json",
  "llm_log_workspace_34/designer_promotion_16_low.json": "logs/records/llm_log_workspace_34/designer_promotion_16_low.json",
  "llm_log_workspace_34/designer_promotion_17_low.json": "logs/records/llm_log_workspace_34/designer_promotion_17_low.json",
  "llm_log_workspace_34/designer_promotion_17_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_17_medium.json",
  "llm_log_workspace_34/designer_promotion_18_low.json": "logs/records/llm_log_workspace_34/designer_promotion_18_low.json",
  "llm_log_workspace_34/designer_promotion_19_low.json": "logs/records/llm_log_workspace_34/designer_promotion_19_low.json",
  "llm_log_workspace_34/designer_promotion_19_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_19_medium.json",
  "llm_log_workspace_34/designer_promotion_1_low.json": "logs/records/llm_log_workspace_34/designer_promotion_1_low.json",
  "llm_log_workspace_34/designer_promotion_1_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_1_medium.json",
  "llm_log_workspace_34/designer_promotion_20_low.json": "logs/records/llm_log_workspace_34/designer_promotion_20_low.json",
  "llm_log_workspace_34/designer_promotion_22_low.json": "logs/records/llm_log_workspace_34/designer_promotion_22_low.json",
  "llm_log_workspace_34/designer_promotion_22_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_22_medium.json",
  "llm_log_workspace_34/designer_promotion_23_low.json": "logs/records/llm_log_workspace_34/designer_promotion_23_low.json",
  "llm_log_workspace_34/designer_promotion_23_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_23_medium.json",
  "llm_log_workspace_34/designer_promotion_24_low.json": "logs/records/llm_log_workspace_34/designer_promotion_24_low.json",
  "llm_log_workspace_34/designer_promotion_24_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_24_medium.json",
  "llm_log_workspace_34/designer_promotion_25_low.json": "logs/records/llm_log_workspace_34/designer_promotion_25_low.json",
  "llm_log_workspace_34/designer_promotion_25_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_25_medium.json",
  "llm_log_workspace_34/designer_promotion_26_low.json": "logs/records/llm_log_workspace_34/designer_promotion_26_low.json",
  "llm_log_workspace_34/designer_promotion_26_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_26_medium.json",
  "llm_log_workspace_34/designer_promotion_27_low.json": "logs/records/llm_log_workspace_34/designer_promotion_27_low.json",
  "llm_log_workspace_34/designer_promotion_27_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_27_medium.json",
  "llm_log_workspace_34/designer_promotion_28_low.json": "logs/records/llm_log_workspace_34/designer_promotion_28_low.json",
  "llm_log_workspace_34/designer_promotion_29_low.json": "logs/records/llm_log_workspace_34/designer_promotion_29_low.json",
  "llm_log_workspace_34/designer_promotion_29_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_29_medium.json",
  "llm_log_workspace_34/designer_promotion_2_low.json": "logs/records/llm_log_workspace_34/designer_promotion_2_low.json",
  "llm_log_workspace_34/designer_promotion_30_low.json": "logs/records/llm_log_workspace_34/designer_promotion_30_low.json",
  "llm_log_workspace_34/designer_promotion_30_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_30_medium.json",
  "llm_log_workspace_34/designer_promotion_31_low.json": "logs/records/llm_log_workspace_34/designer_promotion_31_low.json",
  "llm_log_workspace_34/designer_promotion_32_low.json": "logs/records/llm_log_workspace_34/designer_promotion_32_low.json",
  "llm_log_workspace_34/designer_promotion_32_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_32_medium.json",
  "llm_log_workspace_34/designer_promotion_33_low.json": "logs/records/llm_log_workspace_34/designer_promotion_33_low.json",
  "llm_log_workspace_34/designer_promotion_33_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_33_medium.json",
  "llm_log_workspace_34/designer_promotion_34_low.json": "logs/records/llm_log_workspace_34/designer_promotion_34_low.json",
  "llm_log_workspace_34/designer_promotion_34_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_34_medium.json",
  "llm_log_workspace_34/designer_promotion_35_low.json": "logs/records/llm_log_workspace_34/designer_promotion_35_low.json",
  "llm_log_workspace_34/designer_promotion_35_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_35_medium.json",
  "llm_log_workspace_34/designer_promotion_36_low.json": "logs/records/llm_log_workspace_34/designer_promotion_36_low.json",
  "llm_log_workspace_34/designer_promotion_36_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_36_medium.json",
  "llm_log_workspace_34/designer_promotion_37_low.json": "logs/records/llm_log_workspace_34/designer_promotion_37_low.json",
  "llm_log_workspace_34/designer_promotion_37_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_37_medium.json",
  "llm_log_workspace_34/designer_promotion_38_low.json": "logs/records/llm_log_workspace_34/designer_promotion_38_low.json",
  "llm_log_workspace_34/designer_promotion_38_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_38_medium.json",
  "llm_log_workspace_34/designer_promotion_39_low.json": "logs/records/llm_log_workspace_34/designer_promotion_39_low.json",
  "llm_log_workspace_34/designer_promotion_39_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_39_medium.json",
  "llm_log_workspace_34/designer_promotion_3_low.json": "logs/records/llm_log_workspace_34/designer_promotion_3_low.json",
  "llm_log_workspace_34/designer_promotion_41_low.json": "logs/records/llm_log_workspace_34/designer_promotion_41_low.json",
  "llm_log_workspace_34/designer_promotion_41_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_41_medium.json",
  "llm_log_workspace_34/designer_promotion_42_low.json": "logs/records/llm_log_workspace_34/designer_promotion_42_low.json",
  "llm_log_workspace_34/designer_promotion_43_low.json": "logs/records/llm_log_workspace_34/designer_promotion_43_low.json",
  "llm_log_workspace_34/designer_promotion_44_low.json": "logs/records/llm_log_workspace_34/designer_promotion_44_low.json",
  "llm_log_workspace_34/designer_promotion_45_low.json": "logs/records/llm_log_workspace_34/designer_promotion_45_low.json",
  "llm_log_workspace_34/designer_promotion_46_low.json": "logs/records/llm_log_workspace_34/designer_promotion_46_low.json",
  "llm_log_workspace_34/designer_promotion_47_low.json": "logs/records/llm_log_workspace_34/designer_promotion_47_low.json",
  "llm_log_workspace_34/designer_promotion_48_low.json": "logs/records/llm_log_workspace_34/designer_promotion_48_low.json",
  "llm_log_workspace_34/designer_promotion_49_low.json": "logs/records/llm_log_workspace_34/designer_promotion_49_low.json",
  "llm_log_workspace_34/designer_promotion_4_low.json": "logs/records/llm_log_workspace_34/designer_promotion_4_low.json",
  "llm_log_workspace_34/designer_promotion_50_low.json": "logs/records/llm_log_workspace_34/designer_promotion_50_low.json",
  "llm_log_workspace_34/designer_promotion_51_low.json": "logs/records/llm_log_workspace_34/designer_promotion_51_low.json",
  "llm_log_workspace_34/designer_promotion_52_low.json": "logs/records/llm_log_workspace_34/designer_promotion_52_low.json",
  "llm_log_workspace_34/designer_promotion_53_low.json": "logs/records/llm_log_workspace_34/designer_promotion_53_low.json",
  "llm_log_workspace_34/designer_promotion_53_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_53_medium.json",
  "llm_log_workspace_34/designer_promotion_54_low.json": "logs/records/llm_log_workspace_34/designer_promotion_54_low.json",
  "llm_log_workspace_34/designer_promotion_55_low.json": "logs/records/llm_log_workspace_34/designer_promotion_55_low.json",
  "llm_log_workspace_34/designer_promotion_55_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_55_medium.json",
  "llm_log_workspace_34/designer_promotion_56_low.json": "logs/records/llm_log_workspace_34/designer_promotion_56_low.json",
  "llm_log_workspace_34/designer_promotion_57_low.json": "logs/records/llm_log_workspace_34/designer_promotion_57_low.json",
  "llm_log_workspace_34/designer_promotion_5_low.json": "logs/records/llm_log_workspace_34/designer_promotion_5_low.json",
  "llm_log_workspace_34/designer_promotion_5_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_5_medium.json",
  "llm_log_workspace_34/designer_promotion_6_low.json": "logs/records/llm_log_workspace_34/designer_promotion_6_low.json",
  "llm_log_workspace_34/designer_promotion_7_low.json": "logs/records/llm_log_workspace_34/designer_promotion_7_low.json",
  "llm_log_workspace_34/designer_promotion_7_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_7_medium.json",
  "llm_log_workspace_34/designer_promotion_8_low.json": "logs/records/llm_log_workspace_34/designer_promotion_8_low.json",
  "llm_log_workspace_34/designer_promotion_9_low.json": "logs/records/llm_log_workspace_34/designer_promotion_9_low.json",
  "llm_log_workspace_34/designer_promotion_9_medium.json": "logs/records/llm_log_workspace_34/designer_promotion_9_medium.json",
  "llm_log_workspace_34/hebo_tune_21.json": "logs/records/llm_log_workspace_34/hebo_tune_21.json",
  "llm_log_workspace_34/hebo_tune_40.json": "logs/records/llm_log_workspace_34/hebo_tune_40.json",
  "llm_log_workspace_34/meta_agent/round_1.json": "logs/records/llm_log_workspace_34/meta_agent/round_1.json",
  "llm_log_workspace_34/meta_agent/round_2.json": "logs/records/llm_log_workspace_34/meta_agent/round_2.json",
  "llm_log_workspace_34/objective_scheduler/round_1.json": "logs/records/llm_log_workspace_34/objective_scheduler/round_1.json",
  "llm_log_workspace_34/objective_scheduler/round_2.json": "logs/records/llm_log_workspace_34/objective_scheduler/round_2.json",
  "llm_log_workspace_35/conversations/1770157373391_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770157373391_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770157408145_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770157408145_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770157446045_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770157446045_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770157548394_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770157548394_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770157622935_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770157622935_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770157703747_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770157703747_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770157711345_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770157711345_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770157733065_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770157733065_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770157813903_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770157813903_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770158063947_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770158063947_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770158100284_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770158100284_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770158225416_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770158225416_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770158233725_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770158233725_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770158298145_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770158298145_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770158369501_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770158369501_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770160636079_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770160636079_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770160682742_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770160682742_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770160734745_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770160734745_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770160745076_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770160745076_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770160775829_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770160775829_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770160832814_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770160832814_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770161244684_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770161244684_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770161331327_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770161331327_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770161365617_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770161365617_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770161374010_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770161374010_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770161395364_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770161395364_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770161428692_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770161428692_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770162365382_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770162365382_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770162464113_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770162464113_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770162512589_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770162512589_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770162523538_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770162523538_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770162549611_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770162549611_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770162612250_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770162612250_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770162724752_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770162724752_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770162873452_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770162873452_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770162892488_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770162892488_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770162900006_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770162900006_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770162931313_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770162931313_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770162972709_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770162972709_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770165011357_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770165011357_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770165062137_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770165062137_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770165522483_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770165522483_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770165531932_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770165531932_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770165570832_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770165570832_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770165629692_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770165629692_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770166492975_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770166492975_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770166524351_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770166524351_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770166585386_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770166585386_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770166595552_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770166595552_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770166616660_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770166616660_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770166653663_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770166653663_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770167642558_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770167642558_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770167693273_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770167693273_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770167731545_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770167731545_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770167738841_PlannerLookup.json": "logs/records/llm_log_workspace_35/conversations/1770167738841_PlannerLookup.json",
  "llm_log_workspace_35/conversations/1770167759104_PlannerRoundSummary.json": "logs/records/llm_log_workspace_35/conversations/1770167759104_PlannerRoundSummary.json",
  "llm_log_workspace_35/conversations/1770167830241_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770167830241_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770168306530_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770168306530_DesignerAnalysis.json",
  "llm_log_workspace_35/conversations/1770168335624_DesignerPlan.json": "logs/records/llm_log_workspace_35/conversations/1770168335624_DesignerPlan.json",
  "llm_log_workspace_35/conversations/1770168442346_DesignerAnalysis.json": "logs/records/llm_log_workspace_35/conversations/1770168442346_DesignerAnalysis.json",
  "llm_log_workspace_35/designer_promotion_10_low.json": "logs/records/llm_log_workspace_35/designer_promotion_10_low.json",
  "llm_log_workspace_35/designer_promotion_11_low.json": "logs/records/llm_log_workspace_35/designer_promotion_11_low.json",
  "llm_log_workspace_35/designer_promotion_12_low.json": "logs/records/llm_log_workspace_35/designer_promotion_12_low.json",
  "llm_log_workspace_35/designer_promotion_13_low.json": "logs/records/llm_log_workspace_35/designer_promotion_13_low.json",
  "llm_log_workspace_35/designer_promotion_13_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_13_medium.json",
  "llm_log_workspace_35/designer_promotion_14_low.json": "logs/records/llm_log_workspace_35/designer_promotion_14_low.json",
  "llm_log_workspace_35/designer_promotion_14_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_14_medium.json",
  "llm_log_workspace_35/designer_promotion_15_low.json": "logs/records/llm_log_workspace_35/designer_promotion_15_low.json",
  "llm_log_workspace_35/designer_promotion_15_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_15_medium.json",
  "llm_log_workspace_35/designer_promotion_16_low.json": "logs/records/llm_log_workspace_35/designer_promotion_16_low.json",
  "llm_log_workspace_35/designer_promotion_17_low.json": "logs/records/llm_log_workspace_35/designer_promotion_17_low.json",
  "llm_log_workspace_35/designer_promotion_17_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_17_medium.json",
  "llm_log_workspace_35/designer_promotion_18_low.json": "logs/records/llm_log_workspace_35/designer_promotion_18_low.json",
  "llm_log_workspace_35/designer_promotion_19_low.json": "logs/records/llm_log_workspace_35/designer_promotion_19_low.json",
  "llm_log_workspace_35/designer_promotion_19_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_19_medium.json",
  "llm_log_workspace_35/designer_promotion_1_low.json": "logs/records/llm_log_workspace_35/designer_promotion_1_low.json",
  "llm_log_workspace_35/designer_promotion_1_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_1_medium.json",
  "llm_log_workspace_35/designer_promotion_20_low.json": "logs/records/llm_log_workspace_35/designer_promotion_20_low.json",
  "llm_log_workspace_35/designer_promotion_2_low.json": "logs/records/llm_log_workspace_35/designer_promotion_2_low.json",
  "llm_log_workspace_35/designer_promotion_3_low.json": "logs/records/llm_log_workspace_35/designer_promotion_3_low.json",
  "llm_log_workspace_35/designer_promotion_3_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_3_medium.json",
  "llm_log_workspace_35/designer_promotion_4_low.json": "logs/records/llm_log_workspace_35/designer_promotion_4_low.json",
  "llm_log_workspace_35/designer_promotion_5_low.json": "logs/records/llm_log_workspace_35/designer_promotion_5_low.json",
  "llm_log_workspace_35/designer_promotion_5_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_5_medium.json",
  "llm_log_workspace_35/designer_promotion_6_low.json": "logs/records/llm_log_workspace_35/designer_promotion_6_low.json",
  "llm_log_workspace_35/designer_promotion_7_low.json": "logs/records/llm_log_workspace_35/designer_promotion_7_low.json",
  "llm_log_workspace_35/designer_promotion_7_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_7_medium.json",
  "llm_log_workspace_35/designer_promotion_8_low.json": "logs/records/llm_log_workspace_35/designer_promotion_8_low.json",
  "llm_log_workspace_35/designer_promotion_9_low.json": "logs/records/llm_log_workspace_35/designer_promotion_9_low.json",
  "llm_log_workspace_35/designer_promotion_9_medium.json": "logs/records/llm_log_workspace_35/designer_promotion_9_medium.json",
  "llm_log_workspace_36/designer_promotion_100_low.json": "logs/records/llm_log_workspace_36/designer_promotion_100_low.json",
  "llm_log_workspace_36/designer_promotion_100_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_100_medium.json",
  "llm_log_workspace_36/designer_promotion_102_low.json": "logs/records/llm_log_workspace_36/designer_promotion_102_low.json",
  "llm_log_workspace_36/designer_promotion_103_low.json": "logs/records/llm_log_workspace_36/designer_promotion_103_low.json",
  "llm_log_workspace_36/designer_promotion_103_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_103_medium.json",
  "llm_log_workspace_36/designer_promotion_104_low.json": "logs/records/llm_log_workspace_36/designer_promotion_104_low.json",
  "llm_log_workspace_36/designer_promotion_104_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_104_medium.json",
  "llm_log_workspace_36/designer_promotion_105_low.json": "logs/records/llm_log_workspace_36/designer_promotion_105_low.json",
  "llm_log_workspace_36/designer_promotion_106_low.json": "logs/records/llm_log_workspace_36/designer_promotion_106_low.json",
  "llm_log_workspace_36/designer_promotion_107_low.json": "logs/records/llm_log_workspace_36/designer_promotion_107_low.json",
  "llm_log_workspace_36/designer_promotion_108_low.json": "logs/records/llm_log_workspace_36/designer_promotion_108_low.json",
  "llm_log_workspace_36/designer_promotion_109_low.json": "logs/records/llm_log_workspace_36/designer_promotion_109_low.json",
  "llm_log_workspace_36/designer_promotion_109_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_109_medium.json",
  "llm_log_workspace_36/designer_promotion_10_low.json": "logs/records/llm_log_workspace_36/designer_promotion_10_low.json",
  "llm_log_workspace_36/designer_promotion_110_low.json": "logs/records/llm_log_workspace_36/designer_promotion_110_low.json",
  "llm_log_workspace_36/designer_promotion_111_low.json": "logs/records/llm_log_workspace_36/designer_promotion_111_low.json",
  "llm_log_workspace_36/designer_promotion_111_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_111_medium.json",
  "llm_log_workspace_36/designer_promotion_112_low.json": "logs/records/llm_log_workspace_36/designer_promotion_112_low.json",
  "llm_log_workspace_36/designer_promotion_113_low.json": "logs/records/llm_log_workspace_36/designer_promotion_113_low.json",
  "llm_log_workspace_36/designer_promotion_114_low.json": "logs/records/llm_log_workspace_36/designer_promotion_114_low.json",
  "llm_log_workspace_36/designer_promotion_115_low.json": "logs/records/llm_log_workspace_36/designer_promotion_115_low.json",
  "llm_log_workspace_36/designer_promotion_116_low.json": "logs/records/llm_log_workspace_36/designer_promotion_116_low.json",
  "llm_log_workspace_36/designer_promotion_117_low.json": "logs/records/llm_log_workspace_36/designer_promotion_117_low.json",
  "llm_log_workspace_36/designer_promotion_118_low.json": "logs/records/llm_log_workspace_36/designer_promotion_118_low.json",
  "llm_log_workspace_36/designer_promotion_119_low.json": "logs/records/llm_log_workspace_36/designer_promotion_119_low.json",
  "llm_log_workspace_36/designer_promotion_11_low.json": "logs/records/llm_log_workspace_36/designer_promotion_11_low.json",
  "llm_log_workspace_36/designer_promotion_11_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_11_medium.json",
  "llm_log_workspace_36/designer_promotion_121_low.json": "logs/records/llm_log_workspace_36/designer_promotion_121_low.json",
  "llm_log_workspace_36/designer_promotion_122_low.json": "logs/records/llm_log_workspace_36/designer_promotion_122_low.json",
  "llm_log_workspace_36/designer_promotion_123_low.json": "logs/records/llm_log_workspace_36/designer_promotion_123_low.json",
  "llm_log_workspace_36/designer_promotion_124_low.json": "logs/records/llm_log_workspace_36/designer_promotion_124_low.json",
  "llm_log_workspace_36/designer_promotion_125_low.json": "logs/records/llm_log_workspace_36/designer_promotion_125_low.json",
  "llm_log_workspace_36/designer_promotion_126_low.json": "logs/records/llm_log_workspace_36/designer_promotion_126_low.json",
  "llm_log_workspace_36/designer_promotion_127_low.json": "logs/records/llm_log_workspace_36/designer_promotion_127_low.json",
  "llm_log_workspace_36/designer_promotion_128_low.json": "logs/records/llm_log_workspace_36/designer_promotion_128_low.json",
  "llm_log_workspace_36/designer_promotion_129_low.json": "logs/records/llm_log_workspace_36/designer_promotion_129_low.json",
  "llm_log_workspace_36/designer_promotion_12_low.json": "logs/records/llm_log_workspace_36/designer_promotion_12_low.json",
  "llm_log_workspace_36/designer_promotion_130_low.json": "logs/records/llm_log_workspace_36/designer_promotion_130_low.json",
  "llm_log_workspace_36/designer_promotion_131_low.json": "logs/records/llm_log_workspace_36/designer_promotion_131_low.json",
  "llm_log_workspace_36/designer_promotion_131_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_131_medium.json",
  "llm_log_workspace_36/designer_promotion_132_low.json": "logs/records/llm_log_workspace_36/designer_promotion_132_low.json",
  "llm_log_workspace_36/designer_promotion_133_low.json": "logs/records/llm_log_workspace_36/designer_promotion_133_low.json",
  "llm_log_workspace_36/designer_promotion_134_low.json": "logs/records/llm_log_workspace_36/designer_promotion_134_low.json",
  "llm_log_workspace_36/designer_promotion_135_low.json": "logs/records/llm_log_workspace_36/designer_promotion_135_low.json",
  "llm_log_workspace_36/designer_promotion_136_low.json": "logs/records/llm_log_workspace_36/designer_promotion_136_low.json",
  "llm_log_workspace_36/designer_promotion_137_low.json": "logs/records/llm_log_workspace_36/designer_promotion_137_low.json",
  "llm_log_workspace_36/designer_promotion_138_low.json": "logs/records/llm_log_workspace_36/designer_promotion_138_low.json",
  "llm_log_workspace_36/designer_promotion_138_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_138_medium.json",
  "llm_log_workspace_36/designer_promotion_139_low.json": "logs/records/llm_log_workspace_36/designer_promotion_139_low.json",
  "llm_log_workspace_36/designer_promotion_139_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_139_medium.json",
  "llm_log_workspace_36/designer_promotion_13_low.json": "logs/records/llm_log_workspace_36/designer_promotion_13_low.json",
  "llm_log_workspace_36/designer_promotion_13_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_13_medium.json",
  "llm_log_workspace_36/designer_promotion_140_low.json": "logs/records/llm_log_workspace_36/designer_promotion_140_low.json",
  "llm_log_workspace_36/designer_promotion_142_low.json": "logs/records/llm_log_workspace_36/designer_promotion_142_low.json",
  "llm_log_workspace_36/designer_promotion_142_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_142_medium.json",
  "llm_log_workspace_36/designer_promotion_143_low.json": "logs/records/llm_log_workspace_36/designer_promotion_143_low.json",
  "llm_log_workspace_36/designer_promotion_144_low.json": "logs/records/llm_log_workspace_36/designer_promotion_144_low.json",
  "llm_log_workspace_36/designer_promotion_144_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_144_medium.json",
  "llm_log_workspace_36/designer_promotion_145_low.json": "logs/records/llm_log_workspace_36/designer_promotion_145_low.json",
  "llm_log_workspace_36/designer_promotion_146_low.json": "logs/records/llm_log_workspace_36/designer_promotion_146_low.json",
  "llm_log_workspace_36/designer_promotion_147_low.json": "logs/records/llm_log_workspace_36/designer_promotion_147_low.json",
  "llm_log_workspace_36/designer_promotion_148_low.json": "logs/records/llm_log_workspace_36/designer_promotion_148_low.json",
  "llm_log_workspace_36/designer_promotion_149_low.json": "logs/records/llm_log_workspace_36/designer_promotion_149_low.json",
  "llm_log_workspace_36/designer_promotion_149_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_149_medium.json",
  "llm_log_workspace_36/designer_promotion_14_low.json": "logs/records/llm_log_workspace_36/designer_promotion_14_low.json",
  "llm_log_workspace_36/designer_promotion_150_low.json": "logs/records/llm_log_workspace_36/designer_promotion_150_low.json",
  "llm_log_workspace_36/designer_promotion_150_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_150_medium.json",
  "llm_log_workspace_36/designer_promotion_151_low.json": "logs/records/llm_log_workspace_36/designer_promotion_151_low.json",
  "llm_log_workspace_36/designer_promotion_151_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_151_medium.json",
  "llm_log_workspace_36/designer_promotion_152_low.json": "logs/records/llm_log_workspace_36/designer_promotion_152_low.json",
  "llm_log_workspace_36/designer_promotion_152_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_152_medium.json",
  "llm_log_workspace_36/designer_promotion_153_low.json": "logs/records/llm_log_workspace_36/designer_promotion_153_low.json",
  "llm_log_workspace_36/designer_promotion_154_low.json": "logs/records/llm_log_workspace_36/designer_promotion_154_low.json",
  "llm_log_workspace_36/designer_promotion_155_low.json": "logs/records/llm_log_workspace_36/designer_promotion_155_low.json",
  "llm_log_workspace_36/designer_promotion_156_low.json": "logs/records/llm_log_workspace_36/designer_promotion_156_low.json",
  "llm_log_workspace_36/designer_promotion_157_low.json": "logs/records/llm_log_workspace_36/designer_promotion_157_low.json",
  "llm_log_workspace_36/designer_promotion_158_low.json": "logs/records/llm_log_workspace_36/designer_promotion_158_low.json",
  "llm_log_workspace_36/designer_promotion_158_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_158_medium.json",
  "llm_log_workspace_36/designer_promotion_159_low.json": "logs/records/llm_log_workspace_36/designer_promotion_159_low.json",
  "llm_log_workspace_36/designer_promotion_159_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_159_medium.json",
  "llm_log_workspace_36/designer_promotion_15_low.json": "logs/records/llm_log_workspace_36/designer_promotion_15_low.json",
  "llm_log_workspace_36/designer_promotion_161_low.json": "logs/records/llm_log_workspace_36/designer_promotion_161_low.json",
  "llm_log_workspace_36/designer_promotion_162_low.json": "logs/records/llm_log_workspace_36/designer_promotion_162_low.json",
  "llm_log_workspace_36/designer_promotion_163_low.json": "logs/records/llm_log_workspace_36/designer_promotion_163_low.json",
  "llm_log_workspace_36/designer_promotion_163_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_163_medium.json",
  "llm_log_workspace_36/designer_promotion_164_low.json": "logs/records/llm_log_workspace_36/designer_promotion_164_low.json",
  "llm_log_workspace_36/designer_promotion_165_low.json": "logs/records/llm_log_workspace_36/designer_promotion_165_low.json",
  "llm_log_workspace_36/designer_promotion_166_low.json": "logs/records/llm_log_workspace_36/designer_promotion_166_low.json",
  "llm_log_workspace_36/designer_promotion_167_low.json": "logs/records/llm_log_workspace_36/designer_promotion_167_low.json",
  "llm_log_workspace_36/designer_promotion_168_low.json": "logs/records/llm_log_workspace_36/designer_promotion_168_low.json",
  "llm_log_workspace_36/designer_promotion_169_low.json": "logs/records/llm_log_workspace_36/designer_promotion_169_low.json",
  "llm_log_workspace_36/designer_promotion_169_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_169_medium.json",
  "llm_log_workspace_36/designer_promotion_16_low.json": "logs/records/llm_log_workspace_36/designer_promotion_16_low.json",
  "llm_log_workspace_36/designer_promotion_170_low.json": "logs/records/llm_log_workspace_36/designer_promotion_170_low.json",
  "llm_log_workspace_36/designer_promotion_171_low.json": "logs/records/llm_log_workspace_36/designer_promotion_171_low.json",
  "llm_log_workspace_36/designer_promotion_171_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_171_medium.json",
  "llm_log_workspace_36/designer_promotion_172_low.json": "logs/records/llm_log_workspace_36/designer_promotion_172_low.json",
  "llm_log_workspace_36/designer_promotion_172_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_172_medium.json",
  "llm_log_workspace_36/designer_promotion_173_low.json": "logs/records/llm_log_workspace_36/designer_promotion_173_low.json",
  "llm_log_workspace_36/designer_promotion_174_low.json": "logs/records/llm_log_workspace_36/designer_promotion_174_low.json",
  "llm_log_workspace_36/designer_promotion_175_low.json": "logs/records/llm_log_workspace_36/designer_promotion_175_low.json",
  "llm_log_workspace_36/designer_promotion_176_low.json": "logs/records/llm_log_workspace_36/designer_promotion_176_low.json",
  "llm_log_workspace_36/designer_promotion_177_low.json": "logs/records/llm_log_workspace_36/designer_promotion_177_low.json",
  "llm_log_workspace_36/designer_promotion_178_low.json": "logs/records/llm_log_workspace_36/designer_promotion_178_low.json",
  "llm_log_workspace_36/designer_promotion_179_low.json": "logs/records/llm_log_workspace_36/designer_promotion_179_low.json",
  "llm_log_workspace_36/designer_promotion_179_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_179_medium.json",
  "llm_log_workspace_36/designer_promotion_17_low.json": "logs/records/llm_log_workspace_36/designer_promotion_17_low.json",
  "llm_log_workspace_36/designer_promotion_17_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_17_medium.json",
  "llm_log_workspace_36/designer_promotion_180_low.json": "logs/records/llm_log_workspace_36/designer_promotion_180_low.json",
  "llm_log_workspace_36/designer_promotion_182_low.json": "logs/records/llm_log_workspace_36/designer_promotion_182_low.json",
  "llm_log_workspace_36/designer_promotion_182_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_182_medium.json",
  "llm_log_workspace_36/designer_promotion_183_low.json": "logs/records/llm_log_workspace_36/designer_promotion_183_low.json",
  "llm_log_workspace_36/designer_promotion_184_low.json": "logs/records/llm_log_workspace_36/designer_promotion_184_low.json",
  "llm_log_workspace_36/designer_promotion_185_low.json": "logs/records/llm_log_workspace_36/designer_promotion_185_low.json",
  "llm_log_workspace_36/designer_promotion_185_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_185_medium.json",
  "llm_log_workspace_36/designer_promotion_186_low.json": "logs/records/llm_log_workspace_36/designer_promotion_186_low.json",
  "llm_log_workspace_36/designer_promotion_186_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_186_medium.json",
  "llm_log_workspace_36/designer_promotion_187_low.json": "logs/records/llm_log_workspace_36/designer_promotion_187_low.json",
  "llm_log_workspace_36/designer_promotion_187_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_187_medium.json",
  "llm_log_workspace_36/designer_promotion_188_low.json": "logs/records/llm_log_workspace_36/designer_promotion_188_low.json",
  "llm_log_workspace_36/designer_promotion_188_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_188_medium.json",
  "llm_log_workspace_36/designer_promotion_189_low.json": "logs/records/llm_log_workspace_36/designer_promotion_189_low.json",
  "llm_log_workspace_36/designer_promotion_189_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_189_medium.json",
  "llm_log_workspace_36/designer_promotion_18_low.json": "logs/records/llm_log_workspace_36/designer_promotion_18_low.json",
  "llm_log_workspace_36/designer_promotion_190_low.json": "logs/records/llm_log_workspace_36/designer_promotion_190_low.json",
  "llm_log_workspace_36/designer_promotion_191_low.json": "logs/records/llm_log_workspace_36/designer_promotion_191_low.json",
  "llm_log_workspace_36/designer_promotion_191_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_191_medium.json",
  "llm_log_workspace_36/designer_promotion_192_low.json": "logs/records/llm_log_workspace_36/designer_promotion_192_low.json",
  "llm_log_workspace_36/designer_promotion_192_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_192_medium.json",
  "llm_log_workspace_36/designer_promotion_193_low.json": "logs/records/llm_log_workspace_36/designer_promotion_193_low.json",
  "llm_log_workspace_36/designer_promotion_193_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_193_medium.json",
  "llm_log_workspace_36/designer_promotion_194_low.json": "logs/records/llm_log_workspace_36/designer_promotion_194_low.json",
  "llm_log_workspace_36/designer_promotion_194_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_194_medium.json",
  "llm_log_workspace_36/designer_promotion_195_low.json": "logs/records/llm_log_workspace_36/designer_promotion_195_low.json",
  "llm_log_workspace_36/designer_promotion_19_low.json": "logs/records/llm_log_workspace_36/designer_promotion_19_low.json",
  "llm_log_workspace_36/designer_promotion_19_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_19_medium.json",
  "llm_log_workspace_36/designer_promotion_1_low.json": "logs/records/llm_log_workspace_36/designer_promotion_1_low.json",
  "llm_log_workspace_36/designer_promotion_1_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_1_medium.json",
  "llm_log_workspace_36/designer_promotion_20_low.json": "logs/records/llm_log_workspace_36/designer_promotion_20_low.json",
  "llm_log_workspace_36/designer_promotion_22_low.json": "logs/records/llm_log_workspace_36/designer_promotion_22_low.json",
  "llm_log_workspace_36/designer_promotion_23_low.json": "logs/records/llm_log_workspace_36/designer_promotion_23_low.json",
  "llm_log_workspace_36/designer_promotion_23_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_23_medium.json",
  "llm_log_workspace_36/designer_promotion_24_low.json": "logs/records/llm_log_workspace_36/designer_promotion_24_low.json",
  "llm_log_workspace_36/designer_promotion_24_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_24_medium.json",
  "llm_log_workspace_36/designer_promotion_25_low.json": "logs/records/llm_log_workspace_36/designer_promotion_25_low.json",
  "llm_log_workspace_36/designer_promotion_25_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_25_medium.json",
  "llm_log_workspace_36/designer_promotion_26_low.json": "logs/records/llm_log_workspace_36/designer_promotion_26_low.json",
  "llm_log_workspace_36/designer_promotion_26_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_26_medium.json",
  "llm_log_workspace_36/designer_promotion_27_low.json": "logs/records/llm_log_workspace_36/designer_promotion_27_low.json",
  "llm_log_workspace_36/designer_promotion_27_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_27_medium.json",
  "llm_log_workspace_36/designer_promotion_28_low.json": "logs/records/llm_log_workspace_36/designer_promotion_28_low.json",
  "llm_log_workspace_36/designer_promotion_28_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_28_medium.json",
  "llm_log_workspace_36/designer_promotion_29_low.json": "logs/records/llm_log_workspace_36/designer_promotion_29_low.json",
  "llm_log_workspace_36/designer_promotion_29_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_29_medium.json",
  "llm_log_workspace_36/designer_promotion_2_low.json": "logs/records/llm_log_workspace_36/designer_promotion_2_low.json",
  "llm_log_workspace_36/designer_promotion_30_low.json": "logs/records/llm_log_workspace_36/designer_promotion_30_low.json",
  "llm_log_workspace_36/designer_promotion_30_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_30_medium.json",
  "llm_log_workspace_36/designer_promotion_31_low.json": "logs/records/llm_log_workspace_36/designer_promotion_31_low.json",
  "llm_log_workspace_36/designer_promotion_31_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_31_medium.json",
  "llm_log_workspace_36/designer_promotion_32_low.json": "logs/records/llm_log_workspace_36/designer_promotion_32_low.json",
  "llm_log_workspace_36/designer_promotion_32_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_32_medium.json",
  "llm_log_workspace_36/designer_promotion_33_low.json": "logs/records/llm_log_workspace_36/designer_promotion_33_low.json",
  "llm_log_workspace_36/designer_promotion_33_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_33_medium.json",
  "llm_log_workspace_36/designer_promotion_34_low.json": "logs/records/llm_log_workspace_36/designer_promotion_34_low.json",
  "llm_log_workspace_36/designer_promotion_34_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_34_medium.json",
  "llm_log_workspace_36/designer_promotion_35_low.json": "logs/records/llm_log_workspace_36/designer_promotion_35_low.json",
  "llm_log_workspace_36/designer_promotion_35_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_35_medium.json",
  "llm_log_workspace_36/designer_promotion_36_low.json": "logs/records/llm_log_workspace_36/designer_promotion_36_low.json",
  "llm_log_workspace_36/designer_promotion_36_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_36_medium.json",
  "llm_log_workspace_36/designer_promotion_37_low.json": "logs/records/llm_log_workspace_36/designer_promotion_37_low.json",
  "llm_log_workspace_36/designer_promotion_37_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_37_medium.json",
  "llm_log_workspace_36/designer_promotion_38_low.json": "logs/records/llm_log_workspace_36/designer_promotion_38_low.json",
  "llm_log_workspace_36/designer_promotion_38_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_38_medium.json",
  "llm_log_workspace_36/designer_promotion_39_low.json": "logs/records/llm_log_workspace_36/designer_promotion_39_low.json",
  "llm_log_workspace_36/designer_promotion_39_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_39_medium.json",
  "llm_log_workspace_36/designer_promotion_3_low.json": "logs/records/llm_log_workspace_36/designer_promotion_3_low.json",
  "llm_log_workspace_36/designer_promotion_41_low.json": "logs/records/llm_log_workspace_36/designer_promotion_41_low.json",
  "llm_log_workspace_36/designer_promotion_41_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_41_medium.json",
  "llm_log_workspace_36/designer_promotion_42_low.json": "logs/records/llm_log_workspace_36/designer_promotion_42_low.json",
  "llm_log_workspace_36/designer_promotion_42_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_42_medium.json",
  "llm_log_workspace_36/designer_promotion_43_low.json": "logs/records/llm_log_workspace_36/designer_promotion_43_low.json",
  "llm_log_workspace_36/designer_promotion_44_low.json": "logs/records/llm_log_workspace_36/designer_promotion_44_low.json",
  "llm_log_workspace_36/designer_promotion_45_low.json": "logs/records/llm_log_workspace_36/designer_promotion_45_low.json",
  "llm_log_workspace_36/designer_promotion_46_low.json": "logs/records/llm_log_workspace_36/designer_promotion_46_low.json",
  "llm_log_workspace_36/designer_promotion_47_low.json": "logs/records/llm_log_workspace_36/designer_promotion_47_low.json",
  "llm_log_workspace_36/designer_promotion_48_low.json": "logs/records/llm_log_workspace_36/designer_promotion_48_low.json",
  "llm_log_workspace_36/designer_promotion_49_low.json": "logs/records/llm_log_workspace_36/designer_promotion_49_low.json",
  "llm_log_workspace_36/designer_promotion_4_low.json": "logs/records/llm_log_workspace_36/designer_promotion_4_low.json",
  "llm_log_workspace_36/designer_promotion_50_low.json": "logs/records/llm_log_workspace_36/designer_promotion_50_low.json",
  "llm_log_workspace_36/designer_promotion_51_low.json": "logs/records/llm_log_workspace_36/designer_promotion_51_low.json",
  "llm_log_workspace_36/designer_promotion_52_low.json": "logs/records/llm_log_workspace_36/designer_promotion_52_low.json",
  "llm_log_workspace_36/designer_promotion_53_low.json": "logs/records/llm_log_workspace_36/designer_promotion_53_low.json",
  "llm_log_workspace_36/designer_promotion_54_low.json": "logs/records/llm_log_workspace_36/designer_promotion_54_low.json",
  "llm_log_workspace_36/designer_promotion_55_low.json": "logs/records/llm_log_workspace_36/designer_promotion_55_low.json",
  "llm_log_workspace_36/designer_promotion_56_low.json": "logs/records/llm_log_workspace_36/designer_promotion_56_low.json",
  "llm_log_workspace_36/designer_promotion_57_low.json": "logs/records/llm_log_workspace_36/designer_promotion_57_low.json",
  "llm_log_workspace_36/designer_promotion_58_low.json": "logs/records/llm_log_workspace_36/designer_promotion_58_low.json",
  "llm_log_workspace_36/designer_promotion_59_low.json": "logs/records/llm_log_workspace_36/designer_promotion_59_low.json",
  "llm_log_workspace_36/designer_promotion_5_low.json": "logs/records/llm_log_workspace_36/designer_promotion_5_low.json",
  "llm_log_workspace_36/designer_promotion_5_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_5_medium.json",
  "llm_log_workspace_36/designer_promotion_60_low.json": "logs/records/llm_log_workspace_36/designer_promotion_60_low.json",
  "llm_log_workspace_36/designer_promotion_62_low.json": "logs/records/llm_log_workspace_36/designer_promotion_62_low.json",
  "llm_log_workspace_36/designer_promotion_63_low.json": "logs/records/llm_log_workspace_36/designer_promotion_63_low.json",
  "llm_log_workspace_36/designer_promotion_64_low.json": "logs/records/llm_log_workspace_36/designer_promotion_64_low.json",
  "llm_log_workspace_36/designer_promotion_65_low.json": "logs/records/llm_log_workspace_36/designer_promotion_65_low.json",
  "llm_log_workspace_36/designer_promotion_66_low.json": "logs/records/llm_log_workspace_36/designer_promotion_66_low.json",
  "llm_log_workspace_36/designer_promotion_67_low.json": "logs/records/llm_log_workspace_36/designer_promotion_67_low.json",
  "llm_log_workspace_36/designer_promotion_68_low.json": "logs/records/llm_log_workspace_36/designer_promotion_68_low.json",
  "llm_log_workspace_36/designer_promotion_69_low.json": "logs/records/llm_log_workspace_36/designer_promotion_69_low.json",
  "llm_log_workspace_36/designer_promotion_6_low.json": "logs/records/llm_log_workspace_36/designer_promotion_6_low.json",
  "llm_log_workspace_36/designer_promotion_70_low.json": "logs/records/llm_log_workspace_36/designer_promotion_70_low.json",
  "llm_log_workspace_36/designer_promotion_70_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_70_medium.json",
  "llm_log_workspace_36/designer_promotion_71_low.json": "logs/records/llm_log_workspace_36/designer_promotion_71_low.json",
  "llm_log_workspace_36/designer_promotion_72_low.json": "logs/records/llm_log_workspace_36/designer_promotion_72_low.json",
  "llm_log_workspace_36/designer_promotion_72_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_72_medium.json",
  "llm_log_workspace_36/designer_promotion_73_low.json": "logs/records/llm_log_workspace_36/designer_promotion_73_low.json",
  "llm_log_workspace_36/designer_promotion_74_low.json": "logs/records/llm_log_workspace_36/designer_promotion_74_low.json",
  "llm_log_workspace_36/designer_promotion_75_low.json": "logs/records/llm_log_workspace_36/designer_promotion_75_low.json",
  "llm_log_workspace_36/designer_promotion_75_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_75_medium.json",
  "llm_log_workspace_36/designer_promotion_76_low.json": "logs/records/llm_log_workspace_36/designer_promotion_76_low.json",
  "llm_log_workspace_36/designer_promotion_77_low.json": "logs/records/llm_log_workspace_36/designer_promotion_77_low.json",
  "llm_log_workspace_36/designer_promotion_78_low.json": "logs/records/llm_log_workspace_36/designer_promotion_78_low.json",
  "llm_log_workspace_36/designer_promotion_79_low.json": "logs/records/llm_log_workspace_36/designer_promotion_79_low.json",
  "llm_log_workspace_36/designer_promotion_79_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_79_medium.json",
  "llm_log_workspace_36/designer_promotion_7_low.json": "logs/records/llm_log_workspace_36/designer_promotion_7_low.json",
  "llm_log_workspace_36/designer_promotion_81_low.json": "logs/records/llm_log_workspace_36/designer_promotion_81_low.json",
  "llm_log_workspace_36/designer_promotion_81_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_81_medium.json",
  "llm_log_workspace_36/designer_promotion_82_low.json": "logs/records/llm_log_workspace_36/designer_promotion_82_low.json",
  "llm_log_workspace_36/designer_promotion_82_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_82_medium.json",
  "llm_log_workspace_36/designer_promotion_83_low.json": "logs/records/llm_log_workspace_36/designer_promotion_83_low.json",
  "llm_log_workspace_36/designer_promotion_84_low.json": "logs/records/llm_log_workspace_36/designer_promotion_84_low.json",
  "llm_log_workspace_36/designer_promotion_85_low.json": "logs/records/llm_log_workspace_36/designer_promotion_85_low.json",
  "llm_log_workspace_36/designer_promotion_86_low.json": "logs/records/llm_log_workspace_36/designer_promotion_86_low.json",
  "llm_log_workspace_36/designer_promotion_87_low.json": "logs/records/llm_log_workspace_36/designer_promotion_87_low.json",
  "llm_log_workspace_36/designer_promotion_88_low.json": "logs/records/llm_log_workspace_36/designer_promotion_88_low.json",
  "llm_log_workspace_36/designer_promotion_89_low.json": "logs/records/llm_log_workspace_36/designer_promotion_89_low.json",
  "llm_log_workspace_36/designer_promotion_89_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_89_medium.json",
  "llm_log_workspace_36/designer_promotion_8_low.json": "logs/records/llm_log_workspace_36/designer_promotion_8_low.json",
  "llm_log_workspace_36/designer_promotion_8_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_8_medium.json",
  "llm_log_workspace_36/designer_promotion_90_low.json": "logs/records/llm_log_workspace_36/designer_promotion_90_low.json",
  "llm_log_workspace_36/designer_promotion_91_low.json": "logs/records/llm_log_workspace_36/designer_promotion_91_low.json",
  "llm_log_workspace_36/designer_promotion_91_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_91_medium.json",
  "llm_log_workspace_36/designer_promotion_92_low.json": "logs/records/llm_log_workspace_36/designer_promotion_92_low.json",
  "llm_log_workspace_36/designer_promotion_93_low.json": "logs/records/llm_log_workspace_36/designer_promotion_93_low.json",
  "llm_log_workspace_36/designer_promotion_94_low.json": "logs/records/llm_log_workspace_36/designer_promotion_94_low.json",
  "llm_log_workspace_36/designer_promotion_94_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_94_medium.json",
  "llm_log_workspace_36/designer_promotion_95_low.json": "logs/records/llm_log_workspace_36/designer_promotion_95_low.json",
  "llm_log_workspace_36/designer_promotion_96_low.json": "logs/records/llm_log_workspace_36/designer_promotion_96_low.json",
  "llm_log_workspace_36/designer_promotion_96_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_96_medium.json",
  "llm_log_workspace_36/designer_promotion_97_low.json": "logs/records/llm_log_workspace_36/designer_promotion_97_low.json",
  "llm_log_workspace_36/designer_promotion_97_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_97_medium.json",
  "llm_log_workspace_36/designer_promotion_98_low.json": "logs/records/llm_log_workspace_36/designer_promotion_98_low.json",
  "llm_log_workspace_36/designer_promotion_98_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_98_medium.json",
  "llm_log_workspace_36/designer_promotion_99_low.json": "logs/records/llm_log_workspace_36/designer_promotion_99_low.json",
  "llm_log_workspace_36/designer_promotion_9_low.json": "logs/records/llm_log_workspace_36/designer_promotion_9_low.json",
  "llm_log_workspace_36/designer_promotion_9_medium.json": "logs/records/llm_log_workspace_36/designer_promotion_9_medium.json",
  "llm_log_workspace_36/hebo_tune_101.json": "logs/records/llm_log_workspace_36/hebo_tune_101.json",
  "llm_log_workspace_36/hebo_tune_120.json": "logs/records/llm_log_workspace_36/hebo_tune_120.json",
  "llm_log_workspace_36/hebo_tune_141.json": "logs/records/llm_log_workspace_36/hebo_tune_141.json",
  "llm_log_workspace_36/hebo_tune_160.json": "logs/records/llm_log_workspace_36/hebo_tune_160.json",
  "llm_log_workspace_36/hebo_tune_181.json": "logs/records/llm_log_workspace_36/hebo_tune_181.json",
  "llm_log_workspace_36/hebo_tune_21.json": "logs/records/llm_log_workspace_36/hebo_tune_21.json",
  "llm_log_workspace_36/hebo_tune_40.json": "logs/records/llm_log_workspace_36/hebo_tune_40.json",
  "llm_log_workspace_36/hebo_tune_61.json": "logs/records/llm_log_workspace_36/hebo_tune_61.json",
  "llm_log_workspace_36/hebo_tune_80.json": "logs/records/llm_log_workspace_36/hebo_tune_80.json",
  "llm_log_workspace_36/meta_agent/round_1.json": "logs/records/llm_log_workspace_36/meta_agent/round_1.json",
  "llm_log_workspace_36/meta_agent/round_2.json": "logs/records/llm_log_workspace_36/meta_agent/round_2.json",
  "llm_log_workspace_36/meta_agent/round_3.json": "logs/records/llm_log_workspace_36/meta_agent/round_3.json",
  "llm_log_workspace_36/meta_agent/round_4.json": "logs/records/llm_log_workspace_36/meta_agent/round_4.json",
  "llm_log_workspace_36/meta_agent/round_5.json": "logs/records/llm_log_workspace_36/meta_agent/round_5.json",
  "llm_log_workspace_36/meta_agent/round_6.json": "logs/records/llm_log_workspace_36/meta_agent/round_6.json",
  "llm_log_workspace_36/meta_agent/round_7.json": "logs/records/llm_log_workspace_36/meta_agent/round_7.json",
  "llm_log_workspace_36/meta_agent/round_8.json": "logs/records/llm_log_workspace_36/meta_agent/round_8.json",
  "llm_log_workspace_36/meta_agent/round_9.json": "logs/records/llm_log_workspace_36/meta_agent/round_9.json",
  "llm_log_workspace_36/objective_scheduler/round_1.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_1.json",
  "llm_log_workspace_36/objective_scheduler/round_2.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_2.json",
  "llm_log_workspace_36/objective_scheduler/round_3.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_3.json",
  "llm_log_workspace_36/objective_scheduler/round_4.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_4.json",
  "llm_log_workspace_36/objective_scheduler/round_5.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_5.json",
  "llm_log_workspace_36/objective_scheduler/round_6.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_6.json",
  "llm_log_workspace_36/objective_scheduler/round_7.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_7.json",
  "llm_log_workspace_36/objective_scheduler/round_8.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_8.json",
  "llm_log_workspace_36/objective_scheduler/round_9.json": "logs/records/llm_log_workspace_36/objective_scheduler/round_9.json",
  "llm_log_workspace_37/designer_promotion_100_low.json": "logs/records/llm_log_workspace_37/designer_promotion_100_low.json",
  "llm_log_workspace_37/designer_promotion_102_low.json": "logs/records/llm_log_workspace_37/designer_promotion_102_low.json",
  "llm_log_workspace_37/designer_promotion_103_low.json": "logs/records/llm_log_workspace_37/designer_promotion_103_low.json",
  "llm_log_workspace_37/designer_promotion_103_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_103_medium.json",
  "llm_log_workspace_37/designer_promotion_104_low.json": "logs/records/llm_log_workspace_37/designer_promotion_104_low.json",
  "llm_log_workspace_37/designer_promotion_105_low.json": "logs/records/llm_log_workspace_37/designer_promotion_105_low.json",
  "llm_log_workspace_37/designer_promotion_106_low.json": "logs/records/llm_log_workspace_37/designer_promotion_106_low.json",
  "llm_log_workspace_37/designer_promotion_107_low.json": "logs/records/llm_log_workspace_37/designer_promotion_107_low.json",
  "llm_log_workspace_37/designer_promotion_108_low.json": "logs/records/llm_log_workspace_37/designer_promotion_108_low.json",
  "llm_log_workspace_37/designer_promotion_108_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_108_medium.json",
  "llm_log_workspace_37/designer_promotion_109_low.json": "logs/records/llm_log_workspace_37/designer_promotion_109_low.json",
  "llm_log_workspace_37/designer_promotion_109_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_109_medium.json",
  "llm_log_workspace_37/designer_promotion_10_low.json": "logs/records/llm_log_workspace_37/designer_promotion_10_low.json",
  "llm_log_workspace_37/designer_promotion_10_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_10_medium.json",
  "llm_log_workspace_37/designer_promotion_110_low.json": "logs/records/llm_log_workspace_37/designer_promotion_110_low.json",
  "llm_log_workspace_37/designer_promotion_111_low.json": "logs/records/llm_log_workspace_37/designer_promotion_111_low.json",
  "llm_log_workspace_37/designer_promotion_112_low.json": "logs/records/llm_log_workspace_37/designer_promotion_112_low.json",
  "llm_log_workspace_37/designer_promotion_113_low.json": "logs/records/llm_log_workspace_37/designer_promotion_113_low.json",
  "llm_log_workspace_37/designer_promotion_114_low.json": "logs/records/llm_log_workspace_37/designer_promotion_114_low.json",
  "llm_log_workspace_37/designer_promotion_114_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_114_medium.json",
  "llm_log_workspace_37/designer_promotion_115_low.json": "logs/records/llm_log_workspace_37/designer_promotion_115_low.json",
  "llm_log_workspace_37/designer_promotion_115_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_115_medium.json",
  "llm_log_workspace_37/designer_promotion_116_low.json": "logs/records/llm_log_workspace_37/designer_promotion_116_low.json",
  "llm_log_workspace_37/designer_promotion_116_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_116_medium.json",
  "llm_log_workspace_37/designer_promotion_117_low.json": "logs/records/llm_log_workspace_37/designer_promotion_117_low.json",
  "llm_log_workspace_37/designer_promotion_117_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_117_medium.json",
  "llm_log_workspace_37/designer_promotion_118_low.json": "logs/records/llm_log_workspace_37/designer_promotion_118_low.json",
  "llm_log_workspace_37/designer_promotion_118_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_118_medium.json",
  "llm_log_workspace_37/designer_promotion_119_low.json": "logs/records/llm_log_workspace_37/designer_promotion_119_low.json",
  "llm_log_workspace_37/designer_promotion_119_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_119_medium.json",
  "llm_log_workspace_37/designer_promotion_11_low.json": "logs/records/llm_log_workspace_37/designer_promotion_11_low.json",
  "llm_log_workspace_37/designer_promotion_121_low.json": "logs/records/llm_log_workspace_37/designer_promotion_121_low.json",
  "llm_log_workspace_37/designer_promotion_121_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_121_medium.json",
  "llm_log_workspace_37/designer_promotion_122_low.json": "logs/records/llm_log_workspace_37/designer_promotion_122_low.json",
  "llm_log_workspace_37/designer_promotion_123_low.json": "logs/records/llm_log_workspace_37/designer_promotion_123_low.json",
  "llm_log_workspace_37/designer_promotion_124_low.json": "logs/records/llm_log_workspace_37/designer_promotion_124_low.json",
  "llm_log_workspace_37/designer_promotion_124_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_124_medium.json",
  "llm_log_workspace_37/designer_promotion_125_low.json": "logs/records/llm_log_workspace_37/designer_promotion_125_low.json",
  "llm_log_workspace_37/designer_promotion_126_low.json": "logs/records/llm_log_workspace_37/designer_promotion_126_low.json",
  "llm_log_workspace_37/designer_promotion_127_low.json": "logs/records/llm_log_workspace_37/designer_promotion_127_low.json",
  "llm_log_workspace_37/designer_promotion_128_low.json": "logs/records/llm_log_workspace_37/designer_promotion_128_low.json",
  "llm_log_workspace_37/designer_promotion_129_low.json": "logs/records/llm_log_workspace_37/designer_promotion_129_low.json",
  "llm_log_workspace_37/designer_promotion_129_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_129_medium.json",
  "llm_log_workspace_37/designer_promotion_12_low.json": "logs/records/llm_log_workspace_37/designer_promotion_12_low.json",
  "llm_log_workspace_37/designer_promotion_12_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_12_medium.json",
  "llm_log_workspace_37/designer_promotion_130_low.json": "logs/records/llm_log_workspace_37/designer_promotion_130_low.json",
  "llm_log_workspace_37/designer_promotion_131_low.json": "logs/records/llm_log_workspace_37/designer_promotion_131_low.json",
  "llm_log_workspace_37/designer_promotion_131_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_131_medium.json",
  "llm_log_workspace_37/designer_promotion_132_low.json": "logs/records/llm_log_workspace_37/designer_promotion_132_low.json",
  "llm_log_workspace_37/designer_promotion_133_low.json": "logs/records/llm_log_workspace_37/designer_promotion_133_low.json",
  "llm_log_workspace_37/designer_promotion_134_low.json": "logs/records/llm_log_workspace_37/designer_promotion_134_low.json",
  "llm_log_workspace_37/designer_promotion_135_low.json": "logs/records/llm_log_workspace_37/designer_promotion_135_low.json",
  "llm_log_workspace_37/designer_promotion_136_low.json": "logs/records/llm_log_workspace_37/designer_promotion_136_low.json",
  "llm_log_workspace_37/designer_promotion_137_low.json": "logs/records/llm_log_workspace_37/designer_promotion_137_low.json",
  "llm_log_workspace_37/designer_promotion_138_low.json": "logs/records/llm_log_workspace_37/designer_promotion_138_low.json",
  "llm_log_workspace_37/designer_promotion_139_low.json": "logs/records/llm_log_workspace_37/designer_promotion_139_low.json",
  "llm_log_workspace_37/designer_promotion_13_low.json": "logs/records/llm_log_workspace_37/designer_promotion_13_low.json",
  "llm_log_workspace_37/designer_promotion_140_low.json": "logs/records/llm_log_workspace_37/designer_promotion_140_low.json",
  "llm_log_workspace_37/designer_promotion_142_low.json": "logs/records/llm_log_workspace_37/designer_promotion_142_low.json",
  "llm_log_workspace_37/designer_promotion_142_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_142_medium.json",
  "llm_log_workspace_37/designer_promotion_143_low.json": "logs/records/llm_log_workspace_37/designer_promotion_143_low.json",
  "llm_log_workspace_37/designer_promotion_143_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_143_medium.json",
  "llm_log_workspace_37/designer_promotion_144_low.json": "logs/records/llm_log_workspace_37/designer_promotion_144_low.json",
  "llm_log_workspace_37/designer_promotion_144_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_144_medium.json",
  "llm_log_workspace_37/designer_promotion_145_low.json": "logs/records/llm_log_workspace_37/designer_promotion_145_low.json",
  "llm_log_workspace_37/designer_promotion_146_low.json": "logs/records/llm_log_workspace_37/designer_promotion_146_low.json",
  "llm_log_workspace_37/designer_promotion_146_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_146_medium.json",
  "llm_log_workspace_37/designer_promotion_147_low.json": "logs/records/llm_log_workspace_37/designer_promotion_147_low.json",
  "llm_log_workspace_37/designer_promotion_147_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_147_medium.json",
  "llm_log_workspace_37/designer_promotion_148_low.json": "logs/records/llm_log_workspace_37/designer_promotion_148_low.json",
  "llm_log_workspace_37/designer_promotion_148_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_148_medium.json",
  "llm_log_workspace_37/designer_promotion_149_low.json": "logs/records/llm_log_workspace_37/designer_promotion_149_low.json",
  "llm_log_workspace_37/designer_promotion_14_low.json": "logs/records/llm_log_workspace_37/designer_promotion_14_low.json",
  "llm_log_workspace_37/designer_promotion_14_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_14_medium.json",
  "llm_log_workspace_37/designer_promotion_150_low.json": "logs/records/llm_log_workspace_37/designer_promotion_150_low.json",
  "llm_log_workspace_37/designer_promotion_150_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_150_medium.json",
  "llm_log_workspace_37/designer_promotion_151_low.json": "logs/records/llm_log_workspace_37/designer_promotion_151_low.json",
  "llm_log_workspace_37/designer_promotion_152_low.json": "logs/records/llm_log_workspace_37/designer_promotion_152_low.json",
  "llm_log_workspace_37/designer_promotion_152_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_152_medium.json",
  "llm_log_workspace_37/designer_promotion_153_low.json": "logs/records/llm_log_workspace_37/designer_promotion_153_low.json",
  "llm_log_workspace_37/designer_promotion_153_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_153_medium.json",
  "llm_log_workspace_37/designer_promotion_154_low.json": "logs/records/llm_log_workspace_37/designer_promotion_154_low.json",
  "llm_log_workspace_37/designer_promotion_155_low.json": "logs/records/llm_log_workspace_37/designer_promotion_155_low.json",
  "llm_log_workspace_37/designer_promotion_156_low.json": "logs/records/llm_log_workspace_37/designer_promotion_156_low.json",
  "llm_log_workspace_37/designer_promotion_156_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_156_medium.json",
  "llm_log_workspace_37/designer_promotion_157_low.json": "logs/records/llm_log_workspace_37/designer_promotion_157_low.json",
  "llm_log_workspace_37/designer_promotion_158_low.json": "logs/records/llm_log_workspace_37/designer_promotion_158_low.json",
  "llm_log_workspace_37/designer_promotion_159_low.json": "logs/records/llm_log_workspace_37/designer_promotion_159_low.json",
  "llm_log_workspace_37/designer_promotion_15_low.json": "logs/records/llm_log_workspace_37/designer_promotion_15_low.json",
  "llm_log_workspace_37/designer_promotion_161_low.json": "logs/records/llm_log_workspace_37/designer_promotion_161_low.json",
  "llm_log_workspace_37/designer_promotion_162_low.json": "logs/records/llm_log_workspace_37/designer_promotion_162_low.json",
  "llm_log_workspace_37/designer_promotion_163_low.json": "logs/records/llm_log_workspace_37/designer_promotion_163_low.json",
  "llm_log_workspace_37/designer_promotion_163_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_163_medium.json",
  "llm_log_workspace_37/designer_promotion_164_low.json": "logs/records/llm_log_workspace_37/designer_promotion_164_low.json",
  "llm_log_workspace_37/designer_promotion_165_low.json": "logs/records/llm_log_workspace_37/designer_promotion_165_low.json",
  "llm_log_workspace_37/designer_promotion_166_low.json": "logs/records/llm_log_workspace_37/designer_promotion_166_low.json",
  "llm_log_workspace_37/designer_promotion_166_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_166_medium.json",
  "llm_log_workspace_37/designer_promotion_167_low.json": "logs/records/llm_log_workspace_37/designer_promotion_167_low.json",
  "llm_log_workspace_37/designer_promotion_168_low.json": "logs/records/llm_log_workspace_37/designer_promotion_168_low.json",
  "llm_log_workspace_37/designer_promotion_168_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_168_medium.json",
  "llm_log_workspace_37/designer_promotion_169_low.json": "logs/records/llm_log_workspace_37/designer_promotion_169_low.json",
  "llm_log_workspace_37/designer_promotion_16_low.json": "logs/records/llm_log_workspace_37/designer_promotion_16_low.json",
  "llm_log_workspace_37/designer_promotion_16_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_16_medium.json",
  "llm_log_workspace_37/designer_promotion_170_low.json": "logs/records/llm_log_workspace_37/designer_promotion_170_low.json",
  "llm_log_workspace_37/designer_promotion_171_low.json": "logs/records/llm_log_workspace_37/designer_promotion_171_low.json",
  "llm_log_workspace_37/designer_promotion_171_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_171_medium.json",
  "llm_log_workspace_37/designer_promotion_172_low.json": "logs/records/llm_log_workspace_37/designer_promotion_172_low.json",
  "llm_log_workspace_37/designer_promotion_173_low.json": "logs/records/llm_log_workspace_37/designer_promotion_173_low.json",
  "llm_log_workspace_37/designer_promotion_173_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_173_medium.json",
  "llm_log_workspace_37/designer_promotion_174_low.json": "logs/records/llm_log_workspace_37/designer_promotion_174_low.json",
  "llm_log_workspace_37/designer_promotion_175_low.json": "logs/records/llm_log_workspace_37/designer_promotion_175_low.json",
  "llm_log_workspace_37/designer_promotion_175_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_175_medium.json",
  "llm_log_workspace_37/designer_promotion_176_low.json": "logs/records/llm_log_workspace_37/designer_promotion_176_low.json",
  "llm_log_workspace_37/designer_promotion_176_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_176_medium.json",
  "llm_log_workspace_37/designer_promotion_177_low.json": "logs/records/llm_log_workspace_37/designer_promotion_177_low.json",
  "llm_log_workspace_37/designer_promotion_177_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_177_medium.json",
  "llm_log_workspace_37/designer_promotion_178_low.json": "logs/records/llm_log_workspace_37/designer_promotion_178_low.json",
  "llm_log_workspace_37/designer_promotion_179_low.json": "logs/records/llm_log_workspace_37/designer_promotion_179_low.json",
  "llm_log_workspace_37/designer_promotion_17_low.json": "logs/records/llm_log_workspace_37/designer_promotion_17_low.json",
  "llm_log_workspace_37/designer_promotion_180_low.json": "logs/records/llm_log_workspace_37/designer_promotion_180_low.json",
  "llm_log_workspace_37/designer_promotion_18_low.json": "logs/records/llm_log_workspace_37/designer_promotion_18_low.json",
  "llm_log_workspace_37/designer_promotion_19_low.json": "logs/records/llm_log_workspace_37/designer_promotion_19_low.json",
  "llm_log_workspace_37/designer_promotion_19_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_19_medium.json",
  "llm_log_workspace_37/designer_promotion_1_low.json": "logs/records/llm_log_workspace_37/designer_promotion_1_low.json",
  "llm_log_workspace_37/designer_promotion_1_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_1_medium.json",
  "llm_log_workspace_37/designer_promotion_20_low.json": "logs/records/llm_log_workspace_37/designer_promotion_20_low.json",
  "llm_log_workspace_37/designer_promotion_22_low.json": "logs/records/llm_log_workspace_37/designer_promotion_22_low.json",
  "llm_log_workspace_37/designer_promotion_22_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_22_medium.json",
  "llm_log_workspace_37/designer_promotion_23_low.json": "logs/records/llm_log_workspace_37/designer_promotion_23_low.json",
  "llm_log_workspace_37/designer_promotion_24_low.json": "logs/records/llm_log_workspace_37/designer_promotion_24_low.json",
  "llm_log_workspace_37/designer_promotion_24_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_24_medium.json",
  "llm_log_workspace_37/designer_promotion_25_low.json": "logs/records/llm_log_workspace_37/designer_promotion_25_low.json",
  "llm_log_workspace_37/designer_promotion_26_low.json": "logs/records/llm_log_workspace_37/designer_promotion_26_low.json",
  "llm_log_workspace_37/designer_promotion_27_low.json": "logs/records/llm_log_workspace_37/designer_promotion_27_low.json",
  "llm_log_workspace_37/designer_promotion_28_low.json": "logs/records/llm_log_workspace_37/designer_promotion_28_low.json",
  "llm_log_workspace_37/designer_promotion_28_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_28_medium.json",
  "llm_log_workspace_37/designer_promotion_29_low.json": "logs/records/llm_log_workspace_37/designer_promotion_29_low.json",
  "llm_log_workspace_37/designer_promotion_2_low.json": "logs/records/llm_log_workspace_37/designer_promotion_2_low.json",
  "llm_log_workspace_37/designer_promotion_30_low.json": "logs/records/llm_log_workspace_37/designer_promotion_30_low.json",
  "llm_log_workspace_37/designer_promotion_30_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_30_medium.json",
  "llm_log_workspace_37/designer_promotion_31_low.json": "logs/records/llm_log_workspace_37/designer_promotion_31_low.json",
  "llm_log_workspace_37/designer_promotion_32_low.json": "logs/records/llm_log_workspace_37/designer_promotion_32_low.json",
  "llm_log_workspace_37/designer_promotion_32_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_32_medium.json",
  "llm_log_workspace_37/designer_promotion_33_low.json": "logs/records/llm_log_workspace_37/designer_promotion_33_low.json",
  "llm_log_workspace_37/designer_promotion_34_low.json": "logs/records/llm_log_workspace_37/designer_promotion_34_low.json",
  "llm_log_workspace_37/designer_promotion_34_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_34_medium.json",
  "llm_log_workspace_37/designer_promotion_35_low.json": "logs/records/llm_log_workspace_37/designer_promotion_35_low.json",
  "llm_log_workspace_37/designer_promotion_36_low.json": "logs/records/llm_log_workspace_37/designer_promotion_36_low.json",
  "llm_log_workspace_37/designer_promotion_37_low.json": "logs/records/llm_log_workspace_37/designer_promotion_37_low.json",
  "llm_log_workspace_37/designer_promotion_38_low.json": "logs/records/llm_log_workspace_37/designer_promotion_38_low.json",
  "llm_log_workspace_37/designer_promotion_38_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_38_medium.json",
  "llm_log_workspace_37/designer_promotion_39_low.json": "logs/records/llm_log_workspace_37/designer_promotion_39_low.json",
  "llm_log_workspace_37/designer_promotion_3_low.json": "logs/records/llm_log_workspace_37/designer_promotion_3_low.json",
  "llm_log_workspace_37/designer_promotion_41_low.json": "logs/records/llm_log_workspace_37/designer_promotion_41_low.json",
  "llm_log_workspace_37/designer_promotion_41_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_41_medium.json",
  "llm_log_workspace_37/designer_promotion_42_low.json": "logs/records/llm_log_workspace_37/designer_promotion_42_low.json",
  "llm_log_workspace_37/designer_promotion_43_low.json": "logs/records/llm_log_workspace_37/designer_promotion_43_low.json",
  "llm_log_workspace_37/designer_promotion_43_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_43_medium.json",
  "llm_log_workspace_37/designer_promotion_44_low.json": "logs/records/llm_log_workspace_37/designer_promotion_44_low.json",
  "llm_log_workspace_37/designer_promotion_45_low.json": "logs/records/llm_log_workspace_37/designer_promotion_45_low.json",
  "llm_log_workspace_37/designer_promotion_46_low.json": "logs/records/llm_log_workspace_37/designer_promotion_46_low.json",
  "llm_log_workspace_37/designer_promotion_47_low.json": "logs/records/llm_log_workspace_37/designer_promotion_47_low.json",
  "llm_log_workspace_37/designer_promotion_47_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_47_medium.json",
  "llm_log_workspace_37/designer_promotion_48_low.json": "logs/records/llm_log_workspace_37/designer_promotion_48_low.json",
  "llm_log_workspace_37/designer_promotion_49_low.json": "logs/records/llm_log_workspace_37/designer_promotion_49_low.json",
  "llm_log_workspace_37/designer_promotion_49_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_49_medium.json",
  "llm_log_workspace_37/designer_promotion_4_low.json": "logs/records/llm_log_workspace_37/designer_promotion_4_low.json",
  "llm_log_workspace_37/designer_promotion_50_low.json": "logs/records/llm_log_workspace_37/designer_promotion_50_low.json",
  "llm_log_workspace_37/designer_promotion_51_low.json": "logs/records/llm_log_workspace_37/designer_promotion_51_low.json",
  "llm_log_workspace_37/designer_promotion_51_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_51_medium.json",
  "llm_log_workspace_37/designer_promotion_52_low.json": "logs/records/llm_log_workspace_37/designer_promotion_52_low.json",
  "llm_log_workspace_37/designer_promotion_53_low.json": "logs/records/llm_log_workspace_37/designer_promotion_53_low.json",
  "llm_log_workspace_37/designer_promotion_54_low.json": "logs/records/llm_log_workspace_37/designer_promotion_54_low.json",
  "llm_log_workspace_37/designer_promotion_55_low.json": "logs/records/llm_log_workspace_37/designer_promotion_55_low.json",
  "llm_log_workspace_37/designer_promotion_55_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_55_medium.json",
  "llm_log_workspace_37/designer_promotion_56_low.json": "logs/records/llm_log_workspace_37/designer_promotion_56_low.json",
  "llm_log_workspace_37/designer_promotion_57_low.json": "logs/records/llm_log_workspace_37/designer_promotion_57_low.json",
  "llm_log_workspace_37/designer_promotion_57_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_57_medium.json",
  "llm_log_workspace_37/designer_promotion_58_low.json": "logs/records/llm_log_workspace_37/designer_promotion_58_low.json",
  "llm_log_workspace_37/designer_promotion_59_low.json": "logs/records/llm_log_workspace_37/designer_promotion_59_low.json",
  "llm_log_workspace_37/designer_promotion_59_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_59_medium.json",
  "llm_log_workspace_37/designer_promotion_5_low.json": "logs/records/llm_log_workspace_37/designer_promotion_5_low.json",
  "llm_log_workspace_37/designer_promotion_5_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_5_medium.json",
  "llm_log_workspace_37/designer_promotion_60_low.json": "logs/records/llm_log_workspace_37/designer_promotion_60_low.json",
  "llm_log_workspace_37/designer_promotion_60_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_60_medium.json",
  "llm_log_workspace_37/designer_promotion_62_low.json": "logs/records/llm_log_workspace_37/designer_promotion_62_low.json",
  "llm_log_workspace_37/designer_promotion_62_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_62_medium.json",
  "llm_log_workspace_37/designer_promotion_63_low.json": "logs/records/llm_log_workspace_37/designer_promotion_63_low.json",
  "llm_log_workspace_37/designer_promotion_63_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_63_medium.json",
  "llm_log_workspace_37/designer_promotion_64_low.json": "logs/records/llm_log_workspace_37/designer_promotion_64_low.json",
  "llm_log_workspace_37/designer_promotion_64_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_64_medium.json",
  "llm_log_workspace_37/designer_promotion_65_low.json": "logs/records/llm_log_workspace_37/designer_promotion_65_low.json",
  "llm_log_workspace_37/designer_promotion_65_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_65_medium.json",
  "llm_log_workspace_37/designer_promotion_66_low.json": "logs/records/llm_log_workspace_37/designer_promotion_66_low.json",
  "llm_log_workspace_37/designer_promotion_66_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_66_medium.json",
  "llm_log_workspace_37/designer_promotion_67_low.json": "logs/records/llm_log_workspace_37/designer_promotion_67_low.json",
  "llm_log_workspace_37/designer_promotion_67_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_67_medium.json",
  "llm_log_workspace_37/designer_promotion_68_low.json": "logs/records/llm_log_workspace_37/designer_promotion_68_low.json",
  "llm_log_workspace_37/designer_promotion_68_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_68_medium.json",
  "llm_log_workspace_37/designer_promotion_69_low.json": "logs/records/llm_log_workspace_37/designer_promotion_69_low.json",
  "llm_log_workspace_37/designer_promotion_69_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_69_medium.json",
  "llm_log_workspace_37/designer_promotion_6_low.json": "logs/records/llm_log_workspace_37/designer_promotion_6_low.json",
  "llm_log_workspace_37/designer_promotion_70_low.json": "logs/records/llm_log_workspace_37/designer_promotion_70_low.json",
  "llm_log_workspace_37/designer_promotion_70_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_70_medium.json",
  "llm_log_workspace_37/designer_promotion_71_low.json": "logs/records/llm_log_workspace_37/designer_promotion_71_low.json",
  "llm_log_workspace_37/designer_promotion_71_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_71_medium.json",
  "llm_log_workspace_37/designer_promotion_72_low.json": "logs/records/llm_log_workspace_37/designer_promotion_72_low.json",
  "llm_log_workspace_37/designer_promotion_72_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_72_medium.json",
  "llm_log_workspace_37/designer_promotion_73_low.json": "logs/records/llm_log_workspace_37/designer_promotion_73_low.json",
  "llm_log_workspace_37/designer_promotion_73_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_73_medium.json",
  "llm_log_workspace_37/designer_promotion_74_low.json": "logs/records/llm_log_workspace_37/designer_promotion_74_low.json",
  "llm_log_workspace_37/designer_promotion_74_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_74_medium.json",
  "llm_log_workspace_37/designer_promotion_75_low.json": "logs/records/llm_log_workspace_37/designer_promotion_75_low.json",
  "llm_log_workspace_37/designer_promotion_75_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_75_medium.json",
  "llm_log_workspace_37/designer_promotion_76_low.json": "logs/records/llm_log_workspace_37/designer_promotion_76_low.json",
  "llm_log_workspace_37/designer_promotion_76_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_76_medium.json",
  "llm_log_workspace_37/designer_promotion_77_low.json": "logs/records/llm_log_workspace_37/designer_promotion_77_low.json",
  "llm_log_workspace_37/designer_promotion_77_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_77_medium.json",
  "llm_log_workspace_37/designer_promotion_78_low.json": "logs/records/llm_log_workspace_37/designer_promotion_78_low.json",
  "llm_log_workspace_37/designer_promotion_78_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_78_medium.json",
  "llm_log_workspace_37/designer_promotion_79_low.json": "logs/records/llm_log_workspace_37/designer_promotion_79_low.json",
  "llm_log_workspace_37/designer_promotion_79_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_79_medium.json",
  "llm_log_workspace_37/designer_promotion_7_low.json": "logs/records/llm_log_workspace_37/designer_promotion_7_low.json",
  "llm_log_workspace_37/designer_promotion_7_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_7_medium.json",
  "llm_log_workspace_37/designer_promotion_81_low.json": "logs/records/llm_log_workspace_37/designer_promotion_81_low.json",
  "llm_log_workspace_37/designer_promotion_81_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_81_medium.json",
  "llm_log_workspace_37/designer_promotion_82_low.json": "logs/records/llm_log_workspace_37/designer_promotion_82_low.json",
  "llm_log_workspace_37/designer_promotion_82_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_82_medium.json",
  "llm_log_workspace_37/designer_promotion_83_low.json": "logs/records/llm_log_workspace_37/designer_promotion_83_low.json",
  "llm_log_workspace_37/designer_promotion_83_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_83_medium.json",
  "llm_log_workspace_37/designer_promotion_84_low.json": "logs/records/llm_log_workspace_37/designer_promotion_84_low.json",
  "llm_log_workspace_37/designer_promotion_84_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_84_medium.json",
  "llm_log_workspace_37/designer_promotion_85_low.json": "logs/records/llm_log_workspace_37/designer_promotion_85_low.json",
  "llm_log_workspace_37/designer_promotion_85_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_85_medium.json",
  "llm_log_workspace_37/designer_promotion_86_low.json": "logs/records/llm_log_workspace_37/designer_promotion_86_low.json",
  "llm_log_workspace_37/designer_promotion_86_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_86_medium.json",
  "llm_log_workspace_37/designer_promotion_87_low.json": "logs/records/llm_log_workspace_37/designer_promotion_87_low.json",
  "llm_log_workspace_37/designer_promotion_87_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_87_medium.json",
  "llm_log_workspace_37/designer_promotion_88_low.json": "logs/records/llm_log_workspace_37/designer_promotion_88_low.json",
  "llm_log_workspace_37/designer_promotion_88_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_88_medium.json",
  "llm_log_workspace_37/designer_promotion_89_low.json": "logs/records/llm_log_workspace_37/designer_promotion_89_low.json",
  "llm_log_workspace_37/designer_promotion_89_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_89_medium.json",
  "llm_log_workspace_37/designer_promotion_8_low.json": "logs/records/llm_log_workspace_37/designer_promotion_8_low.json",
  "llm_log_workspace_37/designer_promotion_90_low.json": "logs/records/llm_log_workspace_37/designer_promotion_90_low.json",
  "llm_log_workspace_37/designer_promotion_90_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_90_medium.json",
  "llm_log_workspace_37/designer_promotion_91_low.json": "logs/records/llm_log_workspace_37/designer_promotion_91_low.json",
  "llm_log_workspace_37/designer_promotion_92_low.json": "logs/records/llm_log_workspace_37/designer_promotion_92_low.json",
  "llm_log_workspace_37/designer_promotion_93_low.json": "logs/records/llm_log_workspace_37/designer_promotion_93_low.json",
  "llm_log_workspace_37/designer_promotion_93_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_93_medium.json",
  "llm_log_workspace_37/designer_promotion_94_low.json": "logs/records/llm_log_workspace_37/designer_promotion_94_low.json",
  "llm_log_workspace_37/designer_promotion_95_low.json": "logs/records/llm_log_workspace_37/designer_promotion_95_low.json",
  "llm_log_workspace_37/designer_promotion_95_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_95_medium.json",
  "llm_log_workspace_37/designer_promotion_96_low.json": "logs/records/llm_log_workspace_37/designer_promotion_96_low.json",
  "llm_log_workspace_37/designer_promotion_96_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_96_medium.json",
  "llm_log_workspace_37/designer_promotion_97_low.json": "logs/records/llm_log_workspace_37/designer_promotion_97_low.json",
  "llm_log_workspace_37/designer_promotion_98_low.json": "logs/records/llm_log_workspace_37/designer_promotion_98_low.json",
  "llm_log_workspace_37/designer_promotion_99_low.json": "logs/records/llm_log_workspace_37/designer_promotion_99_low.json",
  "llm_log_workspace_37/designer_promotion_9_low.json": "logs/records/llm_log_workspace_37/designer_promotion_9_low.json",
  "llm_log_workspace_37/designer_promotion_9_medium.json": "logs/records/llm_log_workspace_37/designer_promotion_9_medium.json",
  "llm_log_workspace_37/hebo_tune_101.json": "logs/records/llm_log_workspace_37/hebo_tune_101.json",
  "llm_log_workspace_37/hebo_tune_120.json": "logs/records/llm_log_workspace_37/hebo_tune_120.json",
  "llm_log_workspace_37/hebo_tune_141.json": "logs/records/llm_log_workspace_37/hebo_tune_141.json",
  "llm_log_workspace_37/hebo_tune_160.json": "logs/records/llm_log_workspace_37/hebo_tune_160.json",
  "llm_log_workspace_37/hebo_tune_21.json": "logs/records/llm_log_workspace_37/hebo_tune_21.json",
  "llm_log_workspace_37/hebo_tune_40.json": "logs/records/llm_log_workspace_37/hebo_tune_40.json",
  "llm_log_workspace_37/hebo_tune_61.json": "logs/records/llm_log_workspace_37/hebo_tune_61.json",
  "llm_log_workspace_37/hebo_tune_80.json": "logs/records/llm_log_workspace_37/hebo_tune_80.json",
  "llm_log_workspace_37/meta_agent/round_1.json": "logs/records/llm_log_workspace_37/meta_agent/round_1.json",
  "llm_log_workspace_37/meta_agent/round_2.json": "logs/records/llm_log_workspace_37/meta_agent/round_2.json",
  "llm_log_workspace_37/meta_agent/round_3.json": "logs/records/llm_log_workspace_37/meta_agent/round_3.json",
  "llm_log_workspace_37/meta_agent/round_4.json": "logs/records/llm_log_workspace_37/meta_agent/round_4.json",
  "llm_log_workspace_37/meta_agent/round_5.json": "logs/records/llm_log_workspace_37/meta_agent/round_5.json",
  "llm_log_workspace_37/meta_agent/round_6.json": "logs/records/llm_log_workspace_37/meta_agent/round_6.json",
  "llm_log_workspace_37/meta_agent/round_7.json": "logs/records/llm_log_workspace_37/meta_agent/round_7.json",
  "llm_log_workspace_37/meta_agent/round_8.json": "logs/records/llm_log_workspace_37/meta_agent/round_8.json",
  "llm_log_workspace_37/objective_scheduler/round_1.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_1.json",
  "llm_log_workspace_37/objective_scheduler/round_2.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_2.json",
  "llm_log_workspace_37/objective_scheduler/round_3.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_3.json",
  "llm_log_workspace_37/objective_scheduler/round_4.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_4.json",
  "llm_log_workspace_37/objective_scheduler/round_5.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_5.json",
  "llm_log_workspace_37/objective_scheduler/round_6.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_6.json",
  "llm_log_workspace_37/objective_scheduler/round_7.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_7.json",
  "llm_log_workspace_37/objective_scheduler/round_8.json": "logs/records/llm_log_workspace_37/objective_scheduler/round_8.json",
  "database_workspace_32/database.json": "logs/records/database_workspace_32/database.json",
  "database_workspace_33/database.json": "logs/records/database_workspace_33/database.json",
  "database_workspace_34/database.json": "logs/records/database_workspace_34/database.json",
  "database_workspace_35/database.json": "logs/records/database_workspace_35/database.json",
  "database_workspace_36/database.json": "logs/records/database_workspace_36/database.json",
  "database_workspace_37/database.json": "logs/records/database_workspace_37/database.json",
  "rebuttal_experiments/analyses/scripts/audit_lib.py": "logs/analysis_scripts/audit_lib.py",
  "rebuttal_experiments/analyses/scripts/build_score_matrix.py": "logs/analysis_scripts/build_score_matrix.py",
  "rebuttal_experiments/analyses/scripts/task_a_hebo_reconstruct.py": "logs/analysis_scripts/task_a_hebo_reconstruct.py",
  "rebuttal_experiments/analyses/scripts/task_a_meta_audit.py": "logs/analysis_scripts/task_a_meta_audit.py",
  "rebuttal_experiments/analyses/scripts/task_b_herding.py": "logs/analysis_scripts/task_b_herding.py",
  "rebuttal_experiments/analyses/scripts/task_c_objective_convergence.py": "logs/analysis_scripts/task_c_objective_convergence.py",
  "rebuttal_experiments/analyses/scripts/task_d_best_at_n.py": "logs/analysis_scripts/task_d_best_at_n.py",
  "rebuttal_experiments/analyses/scripts/task_e_compute_parity.py": "logs/analysis_scripts/task_e_compute_parity.py",
  "rebuttal_experiments/analyses/scripts/task_f_winner_stability.py": "logs/analysis_scripts/task_f_winner_stability.py",
  "rebuttal_experiments/analyses/scripts/task_g_prompt_forensics.py": "logs/analysis_scripts/task_g_prompt_forensics.py",
  "scripts/orchestrator.py": "logs/historical_code/scripts/orchestrator.py",
  "scripts/benchmark.py": "logs/historical_code/scripts/benchmark.py"
}


==> anc/data/provenance/validation_report.json <==
{
  "scope": "Existing records only; no new solver experiments or API calls.",
  "core_source": "Local anonymous first-release snapshot, algorithm modules unchanged.",
  "passed": [
    "Core orchestrator CLI help",
    "Core-only import origins during 414-design \u00d7 42-objective recomputation",
    "35 pooled Kaplan\u2013Meier medians reconstructed from 176 cells / 17600 per-instance records",
    "Eight-run accounting and identical inherited baseline records",
    "289 promotion decisions and five HEBO decisions exactly reproduced",
    "Convergence, herding, winner, prompt, compute, trajectory outputs exactly reproduced",
    "Core mechanism versus audit: weight, ranking, estimation maximum difference zero",
    "Objective-0 decomposition: all 414 cached scores and complete case-study JSON reproduced"
  ],
  "clean_runtime_installation_performed": false,
  "optional_tensor_files": "Omitted; generator, seeds and tensor-content checksums retained."
}


==> anc/data/requirements-analysis.txt <==
# Offline audit dependencies; no GPU, HEBO, or API client required.
# Validated with Python 3.9.13, numpy 1.23.1, scipy 1.9.1,
# pydantic 2.11.7, matplotlib 3.9.4, scikit-learn 1.1.2.
numpy>=1.23,<2
scipy>=1.9,<2
pydantic>=2,<3
matplotlib>=3.5,<4
scikit-learn>=1.1,<2


==> anc/data/runs/consensus/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-13T18:36:07.830899Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Soft R-gating hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_1.py",
      "planner_log": "llm_log_treatment_rerun/planner_1.json",
      "designer_log": "llm_log_treatment_rerun/designer_1.json",
      "timestamp": "2026-07-13T20:06:27.068804Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1383,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3013,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8311,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16700,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 59439,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 58416,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 129700,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.53,
          "median_step": 435469,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled norm: no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_2.py",
      "planner_log": "llm_log_treatment_rerun/planner_1.json",
      "designer_log": "llm_log_treatment_rerun/designer_2.json",
      "timestamp": "2026-07-13T20:07:20.469534Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.5,
          "median_step": 1600,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 1,
          "weight": 0.35
        }
      ],
      "short_name": "R gate killed early dynamics",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_3.py",
      "planner_log": "llm_log_treatment_rerun/planner_2.json",
      "designer_log": "llm_log_treatment_rerun/designer_3.json",
      "timestamp": "2026-07-13T20:12:53.183828Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.54,
          "median_step": 54,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Bounded xl update regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_4.py",
      "planner_log": "llm_log_treatment_rerun/planner_2.json",
      "designer_log": "llm_log_treatment_rerun/designer_4.json",
      "timestamp": "2026-07-13T20:14:03.548028Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 73,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.4
        }
      ],
      "short_name": "Hard+soft R improves mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_5.py",
      "planner_log": "llm_log_treatment_rerun/planner_3.json",
      "designer_log": "llm_log_treatment_rerun/designer_5.json",
      "timestamp": "2026-07-13T20:22:59.805051Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 300,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 760,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1553,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5409,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12718,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31797,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.78
        },
        {
          "design_id": 2,
          "weight": 0.05
        },
        {
          "design_id": 4,
          "weight": 0.17
        }
      ],
      "short_name": "xl leak regressed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_6.py",
      "planner_log": "llm_log_treatment_rerun/planner_3.json",
      "designer_log": "llm_log_treatment_rerun/designer_6.json",
      "timestamp": "2026-07-13T20:26:10.951359Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 318,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 927,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2418,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3991,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 15538,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.3
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "Late soft-R still hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_7.py",
      "planner_log": "llm_log_treatment_rerun/planner_4.json",
      "designer_log": "llm_log_treatment_rerun/designer_7.json",
      "timestamp": "2026-07-13T20:49:09.838856Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1118,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3741,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3476,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8198,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33153,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 6,
          "weight": 0.35
        }
      ],
      "short_name": "Sublinear xl growth regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_8.py",
      "planner_log": "llm_log_treatment_rerun/planner_4.json",
      "designer_log": "llm_log_treatment_rerun/designer_8.json",
      "timestamp": "2026-07-13T20:51:34.828215Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 555,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 847,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2659,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 5,
          "weight": 0.5
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "c-gated soft-R destabilizes",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_9.py",
      "planner_log": "llm_log_treatment_rerun/planner_5.json",
      "designer_log": "llm_log_treatment_rerun/designer_9.json",
      "timestamp": "2026-07-13T20:55:07.562938Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 466,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 487,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1675,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4558,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.62,
          "median_step": 13116,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 6,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 8,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xs-gated xl leak: slight worsen",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_10.py",
      "planner_log": "llm_log_treatment_rerun/planner_5.json",
      "designer_log": "llm_log_treatment_rerun/designer_10.json",
      "timestamp": "2026-07-13T21:14:18.364535Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 295,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 532,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 939,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2067,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4088,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8001,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36468,
          "fidelity": "medium"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Soft R-gating hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_11.py",
      "planner_log": "llm_log_treatment_rerun/planner_1.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_11.json",
      "timestamp": "2026-07-13T23:00:36.728836Z",
      "experiments": [
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 429,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 752,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2384,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6600,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24085,
          "fidelity": "medium"
        },
        {
          "design_id": 1783977262,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6,
          "median_step": 124691,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.55
        },
        {
          "design_id": 7,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.2
        }
      ],
      "short_name": "Margin-gated soft-R mixed outcome",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_12.py",
      "planner_log": "llm_log_treatment_rerun/planner_6.json",
      "designer_log": "llm_log_treatment_rerun/designer_12.json",
      "timestamp": "2026-07-13T23:04:16.298371Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 482,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 603,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1511,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6279,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 10,
          "weight": 0.6
        },
        {
          "design_id": 8,
          "weight": 0.15
        }
      ],
      "short_name": "xs hysteresis slowed activation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_13.py",
      "planner_log": "llm_log_treatment_rerun/planner_6.json",
      "designer_log": "llm_log_treatment_rerun/designer_13.json",
      "timestamp": "2026-07-13T23:06:53.994135Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 420,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 784,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2588,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9589,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.15
        },
        {
          "design_id": 5,
          "weight": 0.55
        },
        {
          "design_id": 7,
          "weight": 0.3
        }
      ],
      "short_name": "Tie-gated soft-R still slower",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_14.py",
      "planner_log": "llm_log_treatment_rerun/planner_7.json",
      "designer_log": "llm_log_treatment_rerun/designer_14.json",
      "timestamp": "2026-07-13T23:09:26.127197Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 985,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2838,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5180,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 6,
          "weight": 0.1
        },
        {
          "design_id": 10,
          "weight": 0.1
        }
      ],
      "short_name": "Decoupled norm helps small-N, hurts mid",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_15.py",
      "planner_log": "llm_log_treatment_rerun/planner_7.json",
      "designer_log": "llm_log_treatment_rerun/designer_15.json",
      "timestamp": "2026-07-13T23:10:10.686585Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.56,
          "median_step": 1815,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.4
        },
        {
          "design_id": 12,
          "weight": 0.35
        },
        {
          "design_id": 5,
          "weight": 0.25
        }
      ],
      "short_name": "R power-law magnitude regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_16.py",
      "planner_log": "llm_log_treatment_rerun/planner_8.json",
      "designer_log": "llm_log_treatment_rerun/designer_16.json",
      "timestamp": "2026-07-13T23:12:40.343218Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 275,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 747,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1419,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.62,
          "median_step": 4197,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 10,
          "weight": 0.2
        }
      ],
      "short_name": "xl mean-normalization: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_17.py",
      "planner_log": "llm_log_treatment_rerun/planner_8.json",
      "designer_log": "llm_log_treatment_rerun/designer_17.json",
      "timestamp": "2026-07-13T23:15:26.259732Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 313,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1216,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4779,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.62,
          "median_step": 13116,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.5
        },
        {
          "design_id": 12,
          "weight": 0.3
        },
        {
          "design_id": 5,
          "weight": 0.2
        }
      ],
      "short_name": "Ambiguity R-split helps mid-N, hurts N=3",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_18.py",
      "planner_log": "llm_log_treatment_rerun/planner_9.json",
      "designer_log": "llm_log_treatment_rerun/designer_18.json",
      "timestamp": "2026-07-13T23:29:35.652143Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 914,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1628,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4061,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13522,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 50976,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.6
        },
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 10,
          "weight": 0.15
        }
      ],
      "short_name": "xl_eff saturation: mid-N win, tail loss",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_19.py",
      "planner_log": "llm_log_treatment_rerun/planner_9.json",
      "designer_log": "llm_log_treatment_rerun/designer_19.json",
      "timestamp": "2026-07-13T23:31:38.353945Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 765,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1517,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7177,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Late soft-R still hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_20.py",
      "planner_log": "llm_log_treatment_rerun/planner_4.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_20.json",
      "timestamp": "2026-07-15T09:16:28.864339Z",
      "experiments": [
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 635,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2057,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4072,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9295,
          "fidelity": "low"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19561,
          "fidelity": "medium"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44857,
          "fidelity": "medium"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 166553,
          "fidelity": "high"
        },
        {
          "design_id": 1783985523,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 363403,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.85
        },
        {
          "design_id": 5,
          "weight": 0.1
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Near-sat gate slowed R-split",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_21.py",
      "planner_log": "llm_log_treatment_rerun/planner_10.json",
      "designer_log": "llm_log_treatment_rerun/designer_21.json",
      "timestamp": "2026-07-15T09:19:16.239004Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 264,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 435,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 656,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2764,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3719,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.75
        },
        {
          "design_id": 17,
          "weight": 0.15
        },
        {
          "design_id": 10,
          "weight": 0.1
        }
      ],
      "short_name": "log-compressed xl_eff",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_22.py",
      "planner_log": "llm_log_treatment_rerun/planner_10.json",
      "designer_log": "llm_log_treatment_rerun/designer_22.json",
      "timestamp": "2026-07-15T09:28:16.199550Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 390,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1028,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1710,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5779,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18197,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32533,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.6
        },
        {
          "design_id": 18,
          "weight": 0.35
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Decoupled near-sat gate mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_23.py",
      "planner_log": "llm_log_treatment_rerun/planner_11.json",
      "designer_log": "llm_log_treatment_rerun/designer_23.json",
      "timestamp": "2026-07-15T09:38:01.470442Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 938,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2382,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4378,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6371,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27129,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.7
        },
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Rigidity-only xl log-compress",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_24.py",
      "planner_log": "llm_log_treatment_rerun/planner_11.json",
      "designer_log": "llm_log_treatment_rerun/designer_24.json",
      "timestamp": "2026-07-15T09:48:39.071584Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 797,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1726,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3967,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14755,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.52,
          "median_step": 53311,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 1.0
        }
      ],
      "short_name": "Ablate xs from eta_eff regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_25.py",
      "planner_log": "llm_log_treatment_rerun/planner_12.json",
      "designer_log": "llm_log_treatment_rerun/designer_25.json",
      "timestamp": "2026-07-15T09:58:33.061604Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 870,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1890,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4674,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10458,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41303,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.7
        },
        {
          "design_id": 24,
          "weight": 0.15
        },
        {
          "design_id": 19,
          "weight": 0.15
        }
      ],
      "short_name": "Power-log xl_eff: mid win, tail stall",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_26.py",
      "planner_log": "llm_log_treatment_rerun/planner_12.json",
      "designer_log": "llm_log_treatment_rerun/designer_26.json",
      "timestamp": "2026-07-15T10:08:09.023227Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 954,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2135,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6431,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12762,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5,
          "median_step": 51200,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.55
        },
        {
          "design_id": 21,
          "weight": 0.35
        },
        {
          "design_id": 20,
          "weight": 0.1
        }
      ],
      "short_name": "Compact-support R-split gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_27.py",
      "planner_log": "llm_log_treatment_rerun/planner_13.json",
      "designer_log": "llm_log_treatment_rerun/designer_27.json",
      "timestamp": "2026-07-15T10:19:40.102554Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 480,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1084,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3297,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4225,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7560,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46315,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.45
        },
        {
          "design_id": 22,
          "weight": 0.4
        },
        {
          "design_id": 26,
          "weight": 0.15
        }
      ],
      "short_name": "Decouple xl: compress R only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_28.py",
      "planner_log": "llm_log_treatment_rerun/planner_13.json",
      "designer_log": "llm_log_treatment_rerun/designer_28.json",
      "timestamp": "2026-07-15T10:21:46.606342Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 274,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1025,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 2398,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7209,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.7
        },
        {
          "design_id": 23,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 21,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Compact 3-way R-share gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_29.py",
      "planner_log": "llm_log_treatment_rerun/planner_14.json",
      "designer_log": "llm_log_treatment_rerun/designer_29.json",
      "timestamp": "2026-07-15T10:30:43.683513Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 225,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1028,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1870,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3820,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11860,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22460,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 26,
          "weight": 0.8
        },
        {
          "design_id": 20,
          "weight": 0.15
        },
        {
          "design_id": 25,
          "weight": 0.05
        }
      ],
      "short_name": "Compress xl only in R: mid ok, tail wors",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_30.py",
      "planner_log": "llm_log_treatment_rerun/planner_14.json",
      "designer_log": "llm_log_treatment_rerun/designer_30.json",
      "timestamp": "2026-07-15T10:34:00.509183Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 265,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 772,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1604,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2936,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 31,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Compact 3-way R-share gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_31.py",
      "planner_log": "llm_log_treatment_rerun/planner_14.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_31.json",
      "timestamp": "2026-07-15T14:09:58.224441Z",
      "experiments": [
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 373,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1457,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2907,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4440,
          "fidelity": "low"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14636,
          "fidelity": "medium"
        },
        {
          "design_id": 1784111655,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30378,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.55
        },
        {
          "design_id": 20,
          "weight": 0.35
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Compact gate late soft-R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_32.py",
      "planner_log": "llm_log_treatment_rerun/planner_15.json",
      "designer_log": "llm_log_treatment_rerun/designer_32.json",
      "timestamp": "2026-07-15T14:14:04.599249Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 849,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2076,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4261,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 29,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 27,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Slack-normalized 3-way R-share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_33.py",
      "planner_log": "llm_log_treatment_rerun/planner_15.json",
      "designer_log": "llm_log_treatment_rerun/designer_33.json",
      "timestamp": "2026-07-15T14:17:08.678575Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 431,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 757,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1688,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5885,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.85
        },
        {
          "design_id": 29,
          "weight": 0.1
        },
        {
          "design_id": 33,
          "weight": 0.05
        }
      ],
      "short_name": "Sharpened c-gate R-share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_34.py",
      "planner_log": "llm_log_treatment_rerun/planner_16.json",
      "designer_log": "llm_log_treatment_rerun/designer_34.json",
      "timestamp": "2026-07-15T14:31:06.327578Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 441,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1354,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2390,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3562,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 22574,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40700,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 26,
          "weight": 0.3
        },
        {
          "design_id": 20,
          "weight": 0.0
        }
      ],
      "short_name": "Decouple xl: mid win, tail flat",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_35.py",
      "planner_log": "llm_log_treatment_rerun/planner_16.json",
      "designer_log": "llm_log_treatment_rerun/designer_35.json",
      "timestamp": "2026-07-15T14:33:14.583754Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 364,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 652,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1482,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6442,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.55
        },
        {
          "design_id": 32,
          "weight": 0.3
        },
        {
          "design_id": 25,
          "weight": 0.15
        }
      ],
      "short_name": "Gamma-normalized gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_36.py",
      "planner_log": "llm_log_treatment_rerun/planner_17.json",
      "designer_log": "llm_log_treatment_rerun/designer_36.json",
      "timestamp": "2026-07-15T14:44:33.357580Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 342,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 686,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2358,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4957,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11654,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44971,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 34,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 29,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Mixed-sharp c-gate R-share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_37.py",
      "planner_log": "llm_log_treatment_rerun/planner_17.json",
      "designer_log": "llm_log_treatment_rerun/designer_37.json",
      "timestamp": "2026-07-15T14:47:40.515556Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 234,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 610,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 794,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2034,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7195,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.85
        },
        {
          "design_id": 33,
          "weight": 0.05
        },
        {
          "design_id": 34,
          "weight": 0.1
        }
      ],
      "short_name": "Band-pass c-gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_38.py",
      "planner_log": "llm_log_treatment_rerun/planner_18.json",
      "designer_log": "llm_log_treatment_rerun/designer_38.json",
      "timestamp": "2026-07-15T14:52:29.759158Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 426,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1163,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2097,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6584,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 35,
          "weight": 0.35
        },
        {
          "design_id": 26,
          "weight": 0.05
        }
      ],
      "short_name": "R-cap: mixed, no clear gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_39.py",
      "planner_log": "llm_log_treatment_rerun/planner_18.json",
      "designer_log": "llm_log_treatment_rerun/designer_39.json",
      "timestamp": "2026-07-15T14:56:14.845325Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 978,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2104,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6159,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 40,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Ablate xs from eta_eff regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_40.py",
      "planner_log": "llm_log_treatment_rerun/planner_12.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_40.json",
      "timestamp": "2026-07-16T06:39:57.812780Z",
      "experiments": [
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 325,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 587,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1407,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2920,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7963,
          "fidelity": "low"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34509,
          "fidelity": "medium"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 67944,
          "fidelity": "medium"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 158159,
          "fidelity": "high"
        },
        {
          "design_id": 1784127396,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 366595,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.65
        },
        {
          "design_id": 25,
          "weight": 0.15
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "xs only in R hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_41.py",
      "planner_log": "llm_log_treatment_rerun/planner_19.json",
      "designer_log": "llm_log_treatment_rerun/designer_41.json",
      "timestamp": "2026-07-16T06:43:47.036351Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 624,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2297,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4877,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.69,
          "median_step": 16031,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.45
        },
        {
          "design_id": 34,
          "weight": 0.45
        },
        {
          "design_id": 36,
          "weight": 0.1
        }
      ],
      "short_name": "Smoothstep ambiguity R-share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_42.py",
      "planner_log": "llm_log_treatment_rerun/planner_19.json",
      "designer_log": "llm_log_treatment_rerun/designer_42.json",
      "timestamp": "2026-07-16T06:53:21.025993Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 488,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 766,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3344,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4469,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14460,
          "fidelity": "medium"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25356,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 42,
          "weight": 0.7
        },
        {
          "design_id": 34,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 31,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Quintic ambiguity gate R-share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_43.py",
      "planner_log": "llm_log_treatment_rerun/planner_20.json",
      "designer_log": "llm_log_treatment_rerun/designer_43.json",
      "timestamp": "2026-07-16T07:05:17.938574Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 570,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1491,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4167,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18148,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34438,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 26,
          "weight": 0.95
        },
        {
          "design_id": 25,
          "weight": 0.03
        },
        {
          "design_id": 40,
          "weight": 0.02
        }
      ],
      "short_name": "G-only xl_eff worsened scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_44.py",
      "planner_log": "llm_log_treatment_rerun/planner_20.json",
      "designer_log": "llm_log_treatment_rerun/designer_44.json",
      "timestamp": "2026-07-16T07:07:23.760636Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 638,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1818,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8634,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.45
        },
        {
          "design_id": 40,
          "weight": 0.35
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "xl-gated soft-R: early win, late loss",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_45.py",
      "planner_log": "llm_log_treatment_rerun/planner_21.json",
      "designer_log": "llm_log_treatment_rerun/designer_45.json",
      "timestamp": "2026-07-16T08:01:36.181434Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 458,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 884,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2352,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3847,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5334,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19405,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 82102,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 189512,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 0.3
        },
        {
          "design_id": 42,
          "weight": 0.65
        },
        {
          "design_id": 43,
          "weight": 0.05
        }
      ],
      "short_name": "Over-strict c-coupled m-thresh",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_46.py",
      "planner_log": "llm_log_treatment_rerun/planner_21.json",
      "designer_log": "llm_log_treatment_rerun/designer_46.json",
      "timestamp": "2026-07-16T08:04:57.674443Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 568,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 676,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3411,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6028,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.55
        },
        {
          "design_id": 45,
          "weight": 0.3
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "z-logxl gate destabilized soft-R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_47.py",
      "planner_log": "llm_log_treatment_rerun/planner_22.json",
      "designer_log": "llm_log_treatment_rerun/designer_47.json",
      "timestamp": "2026-07-16T08:13:52.219013Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 310,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 741,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2658,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5214,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10148,
          "fidelity": "medium"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 38302,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.9
        },
        {
          "design_id": 42,
          "weight": 0.06
        },
        {
          "design_id": 43,
          "weight": 0.04
        }
      ],
      "short_name": "Split 2/3-way R-share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_48.py",
      "planner_log": "llm_log_treatment_rerun/planner_22.json",
      "designer_log": "llm_log_treatment_rerun/designer_48.json",
      "timestamp": "2026-07-16T08:16:13.019303Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 837,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2158,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4525,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 45,
          "weight": 0.8
        },
        {
          "design_id": 20,
          "weight": 0.15
        },
        {
          "design_id": 47,
          "weight": 0.05
        }
      ],
      "short_name": "Band-pass xl gate didn’t help tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_49.py",
      "planner_log": "llm_log_treatment_rerun/planner_23.json",
      "designer_log": "llm_log_treatment_rerun/designer_49.json",
      "timestamp": "2026-07-16T08:39:38.587250Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 414,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 998,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1836,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4184,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7274,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33156,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.53,
          "median_step": 106315,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.45
        },
        {
          "design_id": 31,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Rel-margin 2-way R-share gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_50.py",
      "planner_log": "llm_log_treatment_rerun/planner_23.json",
      "designer_log": "llm_log_treatment_rerun/designer_50.json",
      "timestamp": "2026-07-16T08:42:23.562701Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 437,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 862,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3120,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5423,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 51,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_z-logxl gate destabilized soft-R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_51.py",
      "planner_log": "llm_log_treatment_rerun/planner_22.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_51.json",
      "timestamp": "2026-07-17T10:41:12.257081Z",
      "experiments": [
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 431,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 807,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1918,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2688,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4665,
          "fidelity": "low"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8439,
          "fidelity": "medium"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19099,
          "fidelity": "medium"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 56163,
          "fidelity": "medium"
        },
        {
          "design_id": 1784191362,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 181493,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.6
        },
        {
          "design_id": 45,
          "weight": 0.3
        },
        {
          "design_id": 51,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Bounded-logxl hardness gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_52.py",
      "planner_log": "llm_log_treatment_rerun/planner_24.json",
      "designer_log": "llm_log_treatment_rerun/designer_52.json",
      "timestamp": "2026-07-17T12:36:46.103118Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 263,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 680,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1512,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3625,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7446,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26617,
          "fidelity": "medium"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36377,
          "fidelity": "medium"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 126145,
          "fidelity": "high"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 359983,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 42,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 43,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Joint-ambiguity R-share (too rare)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_53.py",
      "planner_log": "llm_log_treatment_rerun/planner_24.json",
      "designer_log": "llm_log_treatment_rerun/designer_53.json",
      "timestamp": "2026-07-17T12:39:41.773409Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 514,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 955,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1753,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5563,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.8
        },
        {
          "design_id": 40,
          "weight": 0.1
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "Power xs-shutdown improves tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_54.py",
      "planner_log": "llm_log_treatment_rerun/planner_25.json",
      "designer_log": "llm_log_treatment_rerun/designer_54.json",
      "timestamp": "2026-07-17T14:23:16.631861Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 348,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 797,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1143,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4858,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6694,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21015,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 41603,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 127388,
          "fidelity": "high"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 309612,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.7
        },
        {
          "design_id": 45,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 51,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Hardness-damped R amp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_55.py",
      "planner_log": "llm_log_treatment_rerun/planner_25.json",
      "designer_log": "llm_log_treatment_rerun/designer_55.json",
      "timestamp": "2026-07-17T14:38:21.969030Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 415,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 465,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1339,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3857,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9959,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27799,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 55478,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.75
        },
        {
          "design_id": 20,
          "weight": 0.2
        },
        {
          "design_id": 25,
          "weight": 0.05
        }
      ],
      "short_name": "Exp xs shutdown regressed tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_56.py",
      "planner_log": "llm_log_treatment_rerun/planner_26.json",
      "designer_log": "llm_log_treatment_rerun/designer_56.json",
      "timestamp": "2026-07-17T14:52:52.196857Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 484,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1286,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1481,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4557,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8297,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21189,
          "fidelity": "medium"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 56616,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.72
        },
        {
          "design_id": 20,
          "weight": 0.25
        },
        {
          "design_id": 51,
          "weight": 0.03
        }
      ],
      "short_name": "Hard-clause R-attenuation regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_57.py",
      "planner_log": "llm_log_treatment_rerun/planner_26.json",
      "designer_log": "llm_log_treatment_rerun/designer_57.json",
      "timestamp": "2026-07-17T14:56:14.983300Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 242,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 711,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1130,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5218,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.55
        },
        {
          "design_id": 52,
          "weight": 0.4
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Complement-logxl gate ≈ Design20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_58.py",
      "planner_log": "llm_log_treatment_rerun/planner_27.json",
      "designer_log": "llm_log_treatment_rerun/designer_58.json",
      "timestamp": "2026-07-17T15:08:33.887697Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 680,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1218,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3107,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9388,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19173,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42789,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.8
        },
        {
          "design_id": 56,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.05
        }
      ],
      "short_name": "Rational xs-shutdown hurt mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_59.py",
      "planner_log": "llm_log_treatment_rerun/planner_27.json",
      "designer_log": "llm_log_treatment_rerun/designer_59.json",
      "timestamp": "2026-07-17T15:11:34.316219Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 843,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2233,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3580,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 60,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 58,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Complement-logxl gate ≈ Design20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_60.py",
      "planner_log": "llm_log_treatment_rerun/planner_27.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_60.json",
      "timestamp": "2026-07-18T03:44:53.751314Z",
      "experiments": [
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 982,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1492,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3662,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9442,
          "fidelity": "low"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18504,
          "fidelity": "medium"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51700,
          "fidelity": "medium"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 123054,
          "fidelity": "high"
        },
        {
          "design_id": 1784301125,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 361901,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.6
        },
        {
          "design_id": 58,
          "weight": 0.25
        },
        {
          "design_id": 52,
          "weight": 0.15
        }
      ],
      "short_name": "Normalized-logistic xl gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_61.py",
      "planner_log": "llm_log_treatment_rerun/planner_28.json",
      "designer_log": "llm_log_treatment_rerun/designer_61.json",
      "timestamp": "2026-07-18T04:01:05.694634Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 497,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 458,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1776,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5610,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9911,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18614,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62225,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.7
        },
        {
          "design_id": 20,
          "weight": 0.25
        },
        {
          "design_id": 56,
          "weight": 0.05
        }
      ],
      "short_name": "Rational xs-shutdown not robust",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_62.py",
      "planner_log": "llm_log_treatment_rerun/planner_28.json",
      "designer_log": "llm_log_treatment_rerun/designer_62.json",
      "timestamp": "2026-07-18T04:04:27.009313Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 592,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1377,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3604,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 63,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.6
        },
        {
          "design_id": 52,
          "weight": 0.3
        },
        {
          "design_id": 61,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Odds-power xl gate (no knee)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_63.py",
      "planner_log": "llm_log_treatment_rerun/planner_29.json",
      "designer_log": "llm_log_treatment_rerun/designer_63.json",
      "timestamp": "2026-07-18T04:15:59.226125Z",
      "experiments": [
        {
          "design_id": 63,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 548,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 884,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1240,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4355,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6979,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21176,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37787,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 64,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.85
        },
        {
          "design_id": 56,
          "weight": 0.05
        },
        {
          "design_id": 62,
          "weight": 0.1
        }
      ],
      "short_name": "Smoothstep xs-delay hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_64.py",
      "planner_log": "llm_log_treatment_rerun/planner_29.json",
      "designer_log": "llm_log_treatment_rerun/designer_64.json",
      "timestamp": "2026-07-18T04:18:01.428269Z",
      "experiments": [
        {
          "design_id": 64,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 249,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 255,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1049,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2414,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5364,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 65,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.5
        },
        {
          "design_id": 52,
          "weight": 0.45
        },
        {
          "design_id": 63,
          "weight": 0.05
        }
      ],
      "short_name": "Logistic-knee xl gate (strict)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_65.py",
      "planner_log": "llm_log_treatment_rerun/planner_30.json",
      "designer_log": "llm_log_treatment_rerun/designer_65.json",
      "timestamp": "2026-07-18T04:21:12.631106Z",
      "experiments": [
        {
          "design_id": 65,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 740,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1504,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2804,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 66,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.7
        },
        {
          "design_id": 62,
          "weight": 0.15
        },
        {
          "design_id": 20,
          "weight": 0.15
        }
      ],
      "short_name": "Cosine xs-shutdown regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_66.py",
      "planner_log": "llm_log_treatment_rerun/planner_30.json",
      "designer_log": "llm_log_treatment_rerun/designer_66.json",
      "timestamp": "2026-07-18T04:37:59.211526Z",
      "experiments": [
        {
          "design_id": 66,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 474,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 653,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1252,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3918,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9823,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25773,
          "fidelity": "medium"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 72352,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 67,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.85
        },
        {
          "design_id": 56,
          "weight": 0.1
        },
        {
          "design_id": 62,
          "weight": 0.05
        }
      ],
      "short_name": "Smoothstep xs-shutdown regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_67.py",
      "planner_log": "llm_log_treatment_rerun/planner_31.json",
      "designer_log": "llm_log_treatment_rerun/designer_67.json",
      "timestamp": "2026-07-18T04:42:25.597265Z",
      "experiments": [
        {
          "design_id": 67,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1019,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1294,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4859,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 68,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.75
        },
        {
          "design_id": 52,
          "weight": 0.2
        },
        {
          "design_id": 63,
          "weight": 0.05
        }
      ],
      "short_name": "Sigmoid-knee xl gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_68.py",
      "planner_log": "llm_log_treatment_rerun/planner_31.json",
      "designer_log": "llm_log_treatment_rerun/designer_68.json",
      "timestamp": "2026-07-18T04:55:25.472666Z",
      "experiments": [
        {
          "design_id": 68,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 799,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1726,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4503,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7166,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17573,
          "fidelity": "medium"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 54215,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 69,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.8
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "xs_fac floor hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_69.py",
      "planner_log": "llm_log_treatment_rerun/planner_32.json",
      "designer_log": "llm_log_treatment_rerun/designer_69.json",
      "timestamp": "2026-07-18T05:10:11.221401Z",
      "experiments": [
        {
          "design_id": 69,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 466,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 771,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1722,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3559,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7514,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20807,
          "fidelity": "medium"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58273,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 70,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.8
        },
        {
          "design_id": 61,
          "weight": 0.2
        }
      ],
      "short_name": "Exp hardness gate regresses at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_70.py",
      "planner_log": "llm_log_treatment_rerun/planner_32.json",
      "designer_log": "llm_log_treatment_rerun/designer_70.json",
      "timestamp": "2026-07-18T05:12:21.621223Z",
      "experiments": [
        {
          "design_id": 70,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 862,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1874,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7098,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 71,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs_fac floor hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_71.py",
      "planner_log": "llm_log_treatment_rerun/planner_32.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_71.json",
      "timestamp": "2026-07-19T18:13:15.811971Z",
      "experiments": [
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 862,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1377,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2813,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3512,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7481,
          "fidelity": "low"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13301,
          "fidelity": "medium"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17809,
          "fidelity": "medium"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 46284,
          "fidelity": "medium"
        },
        {
          "design_id": 1784351561,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 146045,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 72,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.75
        },
        {
          "design_id": 69,
          "weight": 0.15
        },
        {
          "design_id": 71,
          "weight": 0.1
        }
      ],
      "short_name": "Hardness-gated floor still hurts",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_72.py",
      "planner_log": "llm_log_treatment_rerun/planner_33.json",
      "designer_log": "llm_log_treatment_rerun/designer_72.json",
      "timestamp": "2026-07-19T18:27:04.817645Z",
      "experiments": [
        {
          "design_id": 72,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 283,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2176,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3028,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8306,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22786,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42822,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 73,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.25
        },
        {
          "design_id": 61,
          "weight": 0.2
        },
        {
          "design_id": 63,
          "weight": 0.55
        }
      ],
      "short_name": "xl-gated R amplitude attenuation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_73.py",
      "planner_log": "llm_log_treatment_rerun/planner_33.json",
      "designer_log": "llm_log_treatment_rerun/designer_73.json",
      "timestamp": "2026-07-19T18:30:16.488365Z",
      "experiments": [
        {
          "design_id": 73,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 322,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 617,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2381,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4453,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 74,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.7
        },
        {
          "design_id": 71,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 56,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smooth xs-shutdown regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_74.py",
      "planner_log": "llm_log_treatment_rerun/planner_34.json",
      "designer_log": "llm_log_treatment_rerun/designer_74.json",
      "timestamp": "2026-07-19T18:34:03.564376Z",
      "experiments": [
        {
          "design_id": 74,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 521,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1573,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1607,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3468,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 75,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.55
        },
        {
          "design_id": 52,
          "weight": 0.25
        },
        {
          "design_id": 45,
          "weight": 0.2
        }
      ],
      "short_name": "No-xs eta_eff: mixed, net worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_75.py",
      "planner_log": "llm_log_treatment_rerun/planner_34.json",
      "designer_log": "llm_log_treatment_rerun/designer_75.json",
      "timestamp": "2026-07-19T18:46:34.737986Z",
      "experiments": [
        {
          "design_id": 75,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 926,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1943,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4270,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8120,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25149,
          "fidelity": "medium"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44884,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 76,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.75
        },
        {
          "design_id": 71,
          "weight": 0.23
        },
        {
          "design_id": 56,
          "weight": 0.02
        }
      ],
      "short_name": "Gate-floor eta_eff drags at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_76.py",
      "planner_log": "llm_log_treatment_rerun/planner_35.json",
      "designer_log": "llm_log_treatment_rerun/designer_76.json",
      "timestamp": "2026-07-19T18:50:43.501541Z",
      "experiments": [
        {
          "design_id": 76,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1000,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1477,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3155,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 77,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.4
        },
        {
          "design_id": 52,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.35
        }
      ],
      "short_name": "Sigmoid logxl gate (too sharp)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_77.py",
      "planner_log": "llm_log_treatment_rerun/planner_35.json",
      "designer_log": "llm_log_treatment_rerun/designer_77.json",
      "timestamp": "2026-07-19T19:08:52.339777Z",
      "experiments": [
        {
          "design_id": 77,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 448,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 868,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1651,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5383,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9766,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23744,
          "fidelity": "medium"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 79096,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 78,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.75
        },
        {
          "design_id": 71,
          "weight": 0.2
        },
        {
          "design_id": 56,
          "weight": 0.05
        }
      ],
      "short_name": "Late-gated eta floor regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_78.py",
      "planner_log": "llm_log_treatment_rerun/planner_36.json",
      "designer_log": "llm_log_treatment_rerun/designer_78.json",
      "timestamp": "2026-07-19T19:25:26.826230Z",
      "experiments": [
        {
          "design_id": 78,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 525,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 821,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1743,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3152,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8613,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31532,
          "fidelity": "medium"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 61034,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 79,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.5
        },
        {
          "design_id": 52,
          "weight": 0.35
        },
        {
          "design_id": 51,
          "weight": 0.15
        }
      ],
      "short_name": "Exp-sat logxl gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_79.py",
      "planner_log": "llm_log_treatment_rerun/planner_36.json",
      "designer_log": "llm_log_treatment_rerun/designer_79.json",
      "timestamp": "2026-07-19T19:36:29.333865Z",
      "experiments": [
        {
          "design_id": 79,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 795,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1681,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3664,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9276,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19369,
          "fidelity": "medium"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40263,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 80,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_No-xs eta_eff: mixed, net worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_80.py",
      "planner_log": "llm_log_treatment_rerun/planner_34.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_80.json",
      "timestamp": "2026-07-20T02:48:30.053583Z",
      "experiments": [
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 381,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 720,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2375,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4731,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5738,
          "fidelity": "low"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11454,
          "fidelity": "medium"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31624,
          "fidelity": "medium"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 116208,
          "fidelity": "high"
        },
        {
          "design_id": 1784489813,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 311146,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 81,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.7
        },
        {
          "design_id": 69,
          "weight": 0.15
        },
        {
          "design_id": 71,
          "weight": 0.15
        }
      ],
      "short_name": "Vanishing xs-floor slows tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_81.py",
      "planner_log": "llm_log_treatment_rerun/planner_37.json",
      "designer_log": "llm_log_treatment_rerun/designer_81.json",
      "timestamp": "2026-07-20T03:04:03.657660Z",
      "experiments": [
        {
          "design_id": 81,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 255,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 860,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1418,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4172,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9737,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23578,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62176,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 82,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.75
        },
        {
          "design_id": 52,
          "weight": 0.2
        },
        {
          "design_id": 45,
          "weight": 0.05
        }
      ],
      "short_name": "Concave log(xl) gate (sqrt)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_82.py",
      "planner_log": "llm_log_treatment_rerun/planner_37.json",
      "designer_log": "llm_log_treatment_rerun/designer_82.json",
      "timestamp": "2026-07-20T03:18:56.512058Z",
      "experiments": [
        {
          "design_id": 82,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 538,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 685,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1854,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4583,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9655,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17255,
          "fidelity": "medium"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 63191,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 83,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.65
        },
        {
          "design_id": 54,
          "weight": 0.3
        },
        {
          "design_id": 56,
          "weight": 0.05
        }
      ],
      "short_name": "Complement xs^p keeps eta too high",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_83.py",
      "planner_log": "llm_log_treatment_rerun/planner_38.json",
      "designer_log": "llm_log_treatment_rerun/designer_83.json",
      "timestamp": "2026-07-20T03:21:48.210131Z",
      "experiments": [
        {
          "design_id": 83,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1701,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2999,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5827,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 84,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7
        },
        {
          "design_id": 52,
          "weight": 0.25
        },
        {
          "design_id": 45,
          "weight": 0.05
        }
      ],
      "short_name": "Exp-logxl gate underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_84.py",
      "planner_log": "llm_log_treatment_rerun/planner_38.json",
      "designer_log": "llm_log_treatment_rerun/designer_84.json",
      "timestamp": "2026-07-20T03:34:51.753037Z",
      "experiments": [
        {
          "design_id": 84,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 388,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 582,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1907,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3022,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6954,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26283,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47399,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 85,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.55
        },
        {
          "design_id": 71,
          "weight": 0.35
        },
        {
          "design_id": 69,
          "weight": 0.1
        }
      ],
      "short_name": "Gated xs-floor regresses early",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_85.py",
      "planner_log": "llm_log_treatment_rerun/planner_39.json",
      "designer_log": "llm_log_treatment_rerun/designer_85.json",
      "timestamp": "2026-07-20T03:43:31.416004Z",
      "experiments": [
        {
          "design_id": 85,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 318,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1833,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2433,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3150,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6294,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13697,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25149,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 86,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.65
        },
        {
          "design_id": 52,
          "weight": 0.25
        },
        {
          "design_id": 79,
          "weight": 0.1
        }
      ],
      "short_name": "Kumaraswamy xl-gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_86.py",
      "planner_log": "llm_log_treatment_rerun/planner_39.json",
      "designer_log": "llm_log_treatment_rerun/designer_86.json",
      "timestamp": "2026-07-20T03:57:39.782123Z",
      "experiments": [
        {
          "design_id": 86,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 745,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2195,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3947,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8297,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21482,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 56468,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 87,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.7
        },
        {
          "design_id": 69,
          "weight": 0.25
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Vanishing xs-floor regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_87.py",
      "planner_log": "llm_log_treatment_rerun/planner_40.json",
      "designer_log": "llm_log_treatment_rerun/designer_87.json",
      "timestamp": "2026-07-20T06:12:11.091334Z",
      "experiments": [
        {
          "design_id": 87,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 336,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1153,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1877,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3344,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8308,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10864,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17957,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 52200,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 95728,
          "fidelity": "high"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 343646,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 88,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7
        },
        {
          "design_id": 52,
          "weight": 0.25
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Unnormalized exp gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_88.py",
      "planner_log": "llm_log_treatment_rerun/planner_40.json",
      "designer_log": "llm_log_treatment_rerun/designer_88.json",
      "timestamp": "2026-07-20T06:15:00.959636Z",
      "experiments": [
        {
          "design_id": 88,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 412,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 793,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1483,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3455,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 89,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.75
        },
        {
          "design_id": 71,
          "weight": 0.2
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "xs-blend decays late (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_89.py",
      "planner_log": "llm_log_treatment_rerun/planner_41.json",
      "designer_log": "llm_log_treatment_rerun/designer_89.json",
      "timestamp": "2026-07-20T06:19:11.719646Z",
      "experiments": [
        {
          "design_id": 89,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 430,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 708,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1853,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2478,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3745,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 90,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 45,
          "weight": 0.45
        },
        {
          "design_id": 52,
          "weight": 0.35
        },
        {
          "design_id": 60,
          "weight": 0.2
        }
      ],
      "short_name": "Hardness-sigmoid knee gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_90.py",
      "planner_log": "llm_log_treatment_rerun/planner_41.json",
      "designer_log": "llm_log_treatment_rerun/designer_90.json",
      "timestamp": "2026-07-20T06:21:39.756054Z",
      "experiments": [
        {
          "design_id": 90,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 255,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1107,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 984,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6507,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 91,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 68,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Sigmoid-knee xl gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_91.py",
      "planner_log": "llm_log_treatment_rerun/planner_31.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_91.json",
      "timestamp": "2026-07-20T09:47:42.331613Z",
      "experiments": [
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 204,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1040,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2031,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4091,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9105,
          "fidelity": "low"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19710,
          "fidelity": "medium"
        },
        {
          "design_id": 1784528517,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58034,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 92,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.85
        },
        {
          "design_id": 71,
          "weight": 0.1
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "xs_fac curvature hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_92.py",
      "planner_log": "llm_log_treatment_rerun/planner_42.json",
      "designer_log": "llm_log_treatment_rerun/designer_92.json",
      "timestamp": "2026-07-20T09:50:45.595236Z",
      "experiments": [
        {
          "design_id": 92,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 229,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 678,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1352,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3304,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4945,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 93,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.9
        },
        {
          "design_id": 63,
          "weight": 0.07
        },
        {
          "design_id": 79,
          "weight": 0.03
        }
      ],
      "short_name": "xl-gate floor: mid-N help, hi-N hurt",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_93.py",
      "planner_log": "llm_log_treatment_rerun/planner_42.json",
      "designer_log": "llm_log_treatment_rerun/designer_93.json",
      "timestamp": "2026-07-20T09:52:57.510623Z",
      "experiments": [
        {
          "design_id": 93,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 683,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1202,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6358,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 94,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.7
        },
        {
          "design_id": 71,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 81,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Concave xs-boost hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_94.py",
      "planner_log": "llm_log_treatment_rerun/planner_43.json",
      "designer_log": "llm_log_treatment_rerun/designer_94.json",
      "timestamp": "2026-07-20T10:04:13.519996Z",
      "experiments": [
        {
          "design_id": 94,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 354,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 694,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1464,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2108,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3406,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8576,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13094,
          "fidelity": "medium"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32097,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 95,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.6
        },
        {
          "design_id": 40,
          "weight": 0.25
        },
        {
          "design_id": 45,
          "weight": 0.15
        }
      ],
      "short_name": "Factor-gated eta_eff: mixed/unstable",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_95.py",
      "planner_log": "llm_log_treatment_rerun/planner_43.json",
      "designer_log": "llm_log_treatment_rerun/designer_95.json",
      "timestamp": "2026-07-20T10:07:26.031451Z",
      "experiments": [
        {
          "design_id": 95,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 792,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1758,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2796,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8442,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 96,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.75
        },
        {
          "design_id": 71,
          "weight": 0.15
        },
        {
          "design_id": 81,
          "weight": 0.1
        }
      ],
      "short_name": "xs-mix decay hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_96.py",
      "planner_log": "llm_log_treatment_rerun/planner_44.json",
      "designer_log": "llm_log_treatment_rerun/designer_96.json",
      "timestamp": "2026-07-20T10:10:55.031446Z",
      "experiments": [
        {
          "design_id": 96,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1277,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3128,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4131,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 97,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.5
        },
        {
          "design_id": 63,
          "weight": 0.2
        },
        {
          "design_id": 68,
          "weight": 0.3
        }
      ],
      "short_name": "Soft-cap xl in rigidity only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_97.py",
      "planner_log": "llm_log_treatment_rerun/planner_44.json",
      "designer_log": "llm_log_treatment_rerun/designer_97.json",
      "timestamp": "2026-07-20T10:13:49.757988Z",
      "experiments": [
        {
          "design_id": 97,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 480,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 419,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1651,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4650,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 98,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.8
        },
        {
          "design_id": 71,
          "weight": 0.18
        },
        {
          "design_id": 75,
          "weight": 0.02
        }
      ],
      "short_name": "Multiplicative xs bump helps tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_98.py",
      "planner_log": "llm_log_treatment_rerun/planner_45.json",
      "designer_log": "llm_log_treatment_rerun/designer_98.json",
      "timestamp": "2026-07-20T12:30:34.457514Z",
      "experiments": [
        {
          "design_id": 98,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 567,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1365,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1695,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4765,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7372,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10101,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23584,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44588,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 124477,
          "fidelity": "high"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 332228,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 99,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.55
        },
        {
          "design_id": 55,
          "weight": 0.3
        },
        {
          "design_id": 35,
          "weight": 0.15
        }
      ],
      "short_name": "c-gated xlR blend: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_99.py",
      "planner_log": "llm_log_treatment_rerun/planner_45.json",
      "designer_log": "llm_log_treatment_rerun/designer_99.json",
      "timestamp": "2026-07-20T12:32:54.350496Z",
      "experiments": [
        {
          "design_id": 99,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 938,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3273,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4835,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 100,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 98,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Multiplicative xs bump helps tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_100.py",
      "planner_log": "llm_log_treatment_rerun/planner_45.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_100.json",
      "timestamp": "2026-07-20T23:07:23.690947Z",
      "experiments": [
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 759,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1097,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1427,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3955,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6844,
          "fidelity": "low"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13482,
          "fidelity": "medium"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25132,
          "fidelity": "medium"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 48117,
          "fidelity": "high"
        },
        {
          "design_id": 1784550819,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 114709,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 101,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.55
        },
        {
          "design_id": 98,
          "weight": 0.4
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "Over-boosted xs bump hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_101.py",
      "planner_log": "llm_log_treatment_rerun/planner_46.json",
      "designer_log": "llm_log_treatment_rerun/designer_101.json",
      "timestamp": "2026-07-20T23:10:50.150274Z",
      "experiments": [
        {
          "design_id": 101,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 122,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1024,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1677,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1726,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4388,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 102,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.85
        },
        {
          "design_id": 92,
          "weight": 0.1
        },
        {
          "design_id": 96,
          "weight": 0.05
        }
      ],
      "short_name": "Gate-based tau_r hardening regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_102.py",
      "planner_log": "llm_log_treatment_rerun/planner_46.json",
      "designer_log": "llm_log_treatment_rerun/designer_102.json",
      "timestamp": "2026-07-20T23:12:46.629747Z",
      "experiments": [
        {
          "design_id": 102,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 789,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1502,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2676,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3675,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 103,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.3
        },
        {
          "design_id": 98,
          "weight": 0.6
        },
        {
          "design_id": 100,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Power-complement xs bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_103.py",
      "planner_log": "llm_log_treatment_rerun/planner_47.json",
      "designer_log": "llm_log_treatment_rerun/designer_103.json",
      "timestamp": "2026-07-20T23:23:03.958428Z",
      "experiments": [
        {
          "design_id": 103,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1121,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 836,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1899,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3226,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5458,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13478,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31427,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 104,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.45
        },
        {
          "design_id": 63,
          "weight": 0.55
        }
      ],
      "short_name": "xl→tau_r temp modulation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_104.py",
      "planner_log": "llm_log_treatment_rerun/planner_47.json",
      "designer_log": "llm_log_treatment_rerun/designer_104.json",
      "timestamp": "2026-07-20T23:36:43.375132Z",
      "experiments": [
        {
          "design_id": 104,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1100,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1366,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4593,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9465,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20493,
          "fidelity": "medium"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 50206,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 105,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 98,
          "weight": 0.3
        },
        {
          "design_id": 100,
          "weight": 0.55
        },
        {
          "design_id": 101,
          "weight": 0.15
        }
      ],
      "short_name": "Saturated-curvature bump regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_105.py",
      "planner_log": "llm_log_treatment_rerun/planner_48.json",
      "designer_log": "llm_log_treatment_rerun/designer_105.json",
      "timestamp": "2026-07-20T23:39:49.999664Z",
      "experiments": [
        {
          "design_id": 105,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 375,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 935,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1380,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1641,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5305,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 106,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 0.45
        },
        {
          "design_id": 63,
          "weight": 0.35
        },
        {
          "design_id": 61,
          "weight": 0.2
        }
      ],
      "short_name": "xl→R amplitude (decreasing) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_106.py",
      "planner_log": "llm_log_treatment_rerun/planner_48.json",
      "designer_log": "llm_log_treatment_rerun/designer_106.json",
      "timestamp": "2026-07-20T23:43:32.270032Z",
      "experiments": [
        {
          "design_id": 106,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 391,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2208,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5422,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9242,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 107,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 98,
          "weight": 0.85
        },
        {
          "design_id": 103,
          "weight": 0.1
        },
        {
          "design_id": 94,
          "weight": 0.05
        }
      ],
      "short_name": "Mid-range-only xs bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_107.py",
      "planner_log": "llm_log_treatment_rerun/planner_49.json",
      "designer_log": "llm_log_treatment_rerun/designer_107.json",
      "timestamp": "2026-07-20T23:46:47.687956Z",
      "experiments": [
        {
          "design_id": 107,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 424,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 977,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1835,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2696,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3418,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 108,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7
        },
        {
          "design_id": 51,
          "weight": 0.3
        }
      ],
      "short_name": "xs-restored xl-gate: still baseline-like",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_108.py",
      "planner_log": "llm_log_treatment_rerun/planner_49.json",
      "designer_log": "llm_log_treatment_rerun/designer_108.json",
      "timestamp": "2026-07-20T23:56:25.711602Z",
      "experiments": [
        {
          "design_id": 108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 366,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 468,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1248,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2970,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4911,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19626,
          "fidelity": "medium"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34721,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 109,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 98,
          "weight": 0.85
        },
        {
          "design_id": 100,
          "weight": 0.05
        },
        {
          "design_id": 107,
          "weight": 0.1
        }
      ],
      "short_name": "k_xs curvature hurt xs bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_109.py",
      "planner_log": "llm_log_treatment_rerun/planner_50.json",
      "designer_log": "llm_log_treatment_rerun/designer_109.json",
      "timestamp": "2026-07-20T23:59:42.842246Z",
      "experiments": [
        {
          "design_id": 109,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 954,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1417,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2988,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5358,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 110,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.75
        },
        {
          "design_id": 51,
          "weight": 0.25
        }
      ],
      "short_name": "xs-stabilizer blunted hard-clause softR",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_110.py",
      "planner_log": "llm_log_treatment_rerun/planner_50.json",
      "designer_log": "llm_log_treatment_rerun/designer_110.json",
      "timestamp": "2026-07-21T00:11:36.641927Z",
      "experiments": [
        {
          "design_id": 110,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 278,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 714,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1567,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2314,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9343,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17511,
          "fidelity": "medium"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43304,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 111,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 110,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs-stabilizer blunted hard-clause softR",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_111.py",
      "planner_log": "llm_log_treatment_rerun/planner_50.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_111.json",
      "timestamp": "2026-07-21T05:17:29.935768Z",
      "experiments": [
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 249,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 871,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2296,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3071,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9984,
          "fidelity": "low"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20065,
          "fidelity": "medium"
        },
        {
          "design_id": 1784592747,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 41490,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 112,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.85
        },
        {
          "design_id": 103,
          "weight": 0.1
        },
        {
          "design_id": 94,
          "weight": 0.05
        }
      ],
      "short_name": "Cubic xs-bump: slight high-N gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_112.py",
      "planner_log": "llm_log_treatment_rerun/planner_51.json",
      "designer_log": "llm_log_treatment_rerun/designer_112.json",
      "timestamp": "2026-07-21T07:27:21.802361Z",
      "experiments": [
        {
          "design_id": 112,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 482,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1486,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2049,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3321,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6500,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12002,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20274,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58833,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 103684,
          "fidelity": "high"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 307971,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 113,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7
        },
        {
          "design_id": 104,
          "weight": 0.25
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "xl^p soft-R hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_113.py",
      "planner_log": "llm_log_treatment_rerun/planner_51.json",
      "designer_log": "llm_log_treatment_rerun/designer_113.json",
      "timestamp": "2026-07-21T07:31:17.850606Z",
      "experiments": [
        {
          "design_id": 113,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1170,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2133,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4554,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 114,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 112,
          "weight": 0.75
        },
        {
          "design_id": 100,
          "weight": 0.2
        },
        {
          "design_id": 94,
          "weight": 0.05
        }
      ],
      "short_name": "Quartic xs-bump regresses tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_114.py",
      "planner_log": "llm_log_treatment_rerun/planner_52.json",
      "designer_log": "llm_log_treatment_rerun/designer_114.json",
      "timestamp": "2026-07-21T07:34:36.649173Z",
      "experiments": [
        {
          "design_id": 114,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 302,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 745,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1001,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2164,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4843,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 115,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7
        },
        {
          "design_id": 111,
          "weight": 0.1
        },
        {
          "design_id": 60,
          "weight": 0.2
        }
      ],
      "short_name": "Log(xl) rigidity magnifier: neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_115.py",
      "planner_log": "llm_log_treatment_rerun/planner_52.json",
      "designer_log": "llm_log_treatment_rerun/designer_115.json",
      "timestamp": "2026-07-21T07:49:14.837338Z",
      "experiments": [
        {
          "design_id": 115,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 615,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2203,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2882,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9248,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23246,
          "fidelity": "medium"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 53218,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 116,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 112,
          "weight": 0.6
        },
        {
          "design_id": 100,
          "weight": 0.25
        },
        {
          "design_id": 114,
          "weight": 0.15
        }
      ],
      "short_name": "Frac-power bump regresses tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_116.py",
      "planner_log": "llm_log_treatment_rerun/planner_53.json",
      "designer_log": "llm_log_treatment_rerun/designer_116.json",
      "timestamp": "2026-07-21T07:58:42.039025Z",
      "experiments": [
        {
          "design_id": 116,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 716,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 927,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2112,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3320,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6706,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15373,
          "fidelity": "medium"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26208,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 117,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 115,
          "weight": 0.8
        },
        {
          "design_id": 111,
          "weight": 0.1
        },
        {
          "design_id": 80,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded-log rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_117.py",
      "planner_log": "llm_log_treatment_rerun/planner_53.json",
      "designer_log": "llm_log_treatment_rerun/designer_117.json",
      "timestamp": "2026-07-21T08:02:08.750602Z",
      "experiments": [
        {
          "design_id": 117,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1069,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2907,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4332,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 118,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 112,
          "weight": 0.7
        },
        {
          "design_id": 100,
          "weight": 0.25
        },
        {
          "design_id": 114,
          "weight": 0.05
        }
      ],
      "short_name": "Skewed xs-bump hurts mid/high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_118.py",
      "planner_log": "llm_log_treatment_rerun/planner_54.json",
      "designer_log": "llm_log_treatment_rerun/designer_118.json",
      "timestamp": "2026-07-21T08:11:14.968254Z",
      "experiments": [
        {
          "design_id": 118,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1496,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1694,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3844,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6552,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12769,
          "fidelity": "medium"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24102,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 119,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 0.45
        },
        {
          "design_id": 115,
          "weight": 0.45
        },
        {
          "design_id": 63,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded xl-rigidity dial regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_119.py",
      "planner_log": "llm_log_treatment_rerun/planner_54.json",
      "designer_log": "llm_log_treatment_rerun/designer_119.json",
      "timestamp": "2026-07-21T08:14:02.106591Z",
      "experiments": [
        {
          "design_id": 119,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 638,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1502,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 120,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 118,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Skewed xs-bump hurts mid/high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_120.py",
      "planner_log": "llm_log_treatment_rerun/planner_54.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_120.json",
      "timestamp": "2026-07-23T09:47:22.410918Z",
      "experiments": [
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 486,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 883,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1229,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2294,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3891,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6203,
          "fidelity": "low"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8094,
          "fidelity": "medium"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15038,
          "fidelity": "medium"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47362,
          "fidelity": "medium"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 91176,
          "fidelity": "high"
        },
        {
          "design_id": 1784621651,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 162333,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 121,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.65
        },
        {
          "design_id": 118,
          "weight": 0.25
        },
        {
          "design_id": 112,
          "weight": 0.1
        }
      ],
      "short_name": "Exponent-bend xs-bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_121.py",
      "planner_log": "llm_log_treatment_rerun/planner_55.json",
      "designer_log": "llm_log_treatment_rerun/designer_121.json",
      "timestamp": "2026-07-23T11:42:51.565188Z",
      "experiments": [
        {
          "design_id": 121,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 449,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 788,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1039,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1847,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2640,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5586,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9230,
          "fidelity": "medium"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21251,
          "fidelity": "medium"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43791,
          "fidelity": "medium"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 128481,
          "fidelity": "high"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 247732,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 122,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 63,
          "weight": 0.7
        },
        {
          "design_id": 68,
          "weight": 0.15
        },
        {
          "design_id": 79,
          "weight": 0.15
        }
      ],
      "short_name": "Odds-power xl gate + amplitude",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_122.py",
      "planner_log": "llm_log_treatment_rerun/planner_55.json",
      "designer_log": "llm_log_treatment_rerun/designer_122.json",
      "timestamp": "2026-07-23T11:46:00.610976Z",
      "experiments": [
        {
          "design_id": 122,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 394,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 485,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2352,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2807,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 123,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 112,
          "weight": 0.85
        },
        {
          "design_id": 120,
          "weight": 0.1
        },
        {
          "design_id": 121,
          "weight": 0.05
        }
      ],
      "short_name": "c-windowed xs-bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_123.py",
      "planner_log": "llm_log_treatment_rerun/planner_56.json",
      "designer_log": "llm_log_treatment_rerun/designer_123.json",
      "timestamp": "2026-07-23T11:56:38.959986Z",
      "experiments": [
        {
          "design_id": 123,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 449,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 488,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1439,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2419,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2873,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5882,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12360,
          "fidelity": "medium"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25596,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 124,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.85
        },
        {
          "design_id": 11,
          "weight": 0.1
        },
        {
          "design_id": 30,
          "weight": 0.05
        }
      ],
      "short_name": "State-dep tau_r softened too early",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_124.py",
      "planner_log": "llm_log_treatment_rerun/planner_56.json",
      "designer_log": "llm_log_treatment_rerun/designer_124.json",
      "timestamp": "2026-07-23T13:24:43.317546Z",
      "experiments": [
        {
          "design_id": 124,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 667,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1395,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2447,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2766,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3409,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11357,
          "fidelity": "medium"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21552,
          "fidelity": "medium"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44485,
          "fidelity": "medium"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 90018,
          "fidelity": "high"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 200133,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 125,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.85
        },
        {
          "design_id": 121,
          "weight": 0.1
        },
        {
          "design_id": 123,
          "weight": 0.05
        }
      ],
      "short_name": "Normed xs-bump: mixed but promising",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_125.py",
      "planner_log": "llm_log_treatment_rerun/planner_57.json",
      "designer_log": "llm_log_treatment_rerun/designer_125.json",
      "timestamp": "2026-07-23T13:28:59.571500Z",
      "experiments": [
        {
          "design_id": 125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 767,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1316,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2007,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3004,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4941,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 126,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.6
        },
        {
          "design_id": 120,
          "weight": 0.35
        },
        {
          "design_id": 11,
          "weight": 0.05
        }
      ],
      "short_name": "Tau_r gate too strict (no soften)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_126.py",
      "planner_log": "llm_log_treatment_rerun/planner_57.json",
      "designer_log": "llm_log_treatment_rerun/designer_126.json",
      "timestamp": "2026-07-23T15:07:39.432132Z",
      "experiments": [
        {
          "design_id": 126,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 600,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1004,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1619,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3214,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4985,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9197,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12898,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36024,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 109158,
          "fidelity": "high"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 214742,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 127,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 125,
          "weight": 0.75
        },
        {
          "design_id": 120,
          "weight": 0.2
        },
        {
          "design_id": 121,
          "weight": 0.05
        }
      ],
      "short_name": "Beta-bump xs-shape regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_127.py",
      "planner_log": "llm_log_treatment_rerun/planner_58.json",
      "designer_log": "llm_log_treatment_rerun/designer_127.json",
      "timestamp": "2026-07-23T15:11:28.876693Z",
      "experiments": [
        {
          "design_id": 127,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 418,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 669,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1192,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2037,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2253,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4149,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 128,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.7
        },
        {
          "design_id": 124,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 126,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Tau_r ramp cancels (near-zero gate)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_128.py",
      "planner_log": "llm_log_treatment_rerun/planner_58.json",
      "designer_log": "llm_log_treatment_rerun/designer_128.json",
      "timestamp": "2026-07-23T15:16:38.472088Z",
      "experiments": [
        {
          "design_id": 128,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 371,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 730,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1117,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2014,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2868,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5389,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 129,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.7
        },
        {
          "design_id": 126,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 128,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Quadratic gate slowed convergence",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_129.py",
      "planner_log": "llm_log_treatment_rerun/planner_59.json",
      "designer_log": "llm_log_treatment_rerun/designer_129.json",
      "timestamp": "2026-07-23T15:22:03.232059Z",
      "experiments": [
        {
          "design_id": 129,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 457,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 857,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1152,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1943,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3141,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5810,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 130,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 125,
          "weight": 0.7
        },
        {
          "design_id": 116,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 121,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "p-bump timing: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_130.py",
      "planner_log": "llm_log_treatment_rerun/planner_59.json",
      "designer_log": "llm_log_treatment_rerun/designer_130.json",
      "timestamp": "2026-07-23T15:40:28.641565Z",
      "experiments": [
        {
          "design_id": 130,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 265,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 953,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1501,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1913,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3144,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3873,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11913,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15093,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 56652,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 131,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 130,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_p-bump timing: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_131.py",
      "planner_log": "llm_log_treatment_rerun/planner_59.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_131.json",
      "timestamp": "2026-07-24T07:53:52.857405Z",
      "experiments": [
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 278,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 545,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1216,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1808,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3258,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6008,
          "fidelity": "low"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10326,
          "fidelity": "medium"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21404,
          "fidelity": "medium"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32433,
          "fidelity": "medium"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 99025,
          "fidelity": "high"
        },
        {
          "design_id": 1784821238,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 292822,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 132,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.65
        },
        {
          "design_id": 126,
          "weight": 0.2
        },
        {
          "design_id": 128,
          "weight": 0.15
        }
      ],
      "short_name": "Tau_r flip: little net effect",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_132.py",
      "planner_log": "llm_log_treatment_rerun/planner_60.json",
      "designer_log": "llm_log_treatment_rerun/designer_132.json",
      "timestamp": "2026-07-24T08:09:48.965089Z",
      "experiments": [
        {
          "design_id": 132,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 438,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1146,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1468,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2722,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3659,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10091,
          "fidelity": "medium"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21175,
          "fidelity": "medium"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48777,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 133,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.7
        },
        {
          "design_id": 130,
          "weight": 0.3
        }
      ],
      "short_name": "gate_c-gated bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_133.py",
      "planner_log": "llm_log_treatment_rerun/planner_60.json",
      "designer_log": "llm_log_treatment_rerun/designer_133.json",
      "timestamp": "2026-07-24T08:12:54.121674Z",
      "experiments": [
        {
          "design_id": 133,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 371,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 851,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1661,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1805,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3196,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6123,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 134,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.65
        },
        {
          "design_id": 132,
          "weight": 0.2
        },
        {
          "design_id": 126,
          "weight": 0.15
        }
      ],
      "short_name": "Hump-gated tau_r_eff mis-timed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_134.py",
      "planner_log": "llm_log_treatment_rerun/planner_61.json",
      "designer_log": "llm_log_treatment_rerun/designer_134.json",
      "timestamp": "2026-07-24T08:18:17.361671Z",
      "experiments": [
        {
          "design_id": 134,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 504,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 663,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1192,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1698,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3289,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5253,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 135,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 130,
          "weight": 0.6
        },
        {
          "design_id": 131,
          "weight": 0.3
        },
        {
          "design_id": 121,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Gate-coupled bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_135.py",
      "planner_log": "llm_log_treatment_rerun/planner_61.json",
      "designer_log": "llm_log_treatment_rerun/designer_135.json",
      "timestamp": "2026-07-24T08:21:22.634231Z",
      "experiments": [
        {
          "design_id": 135,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 373,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 710,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1586,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2341,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2804,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6324,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 136,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.75
        },
        {
          "design_id": 132,
          "weight": 0.15
        },
        {
          "design_id": 128,
          "weight": 0.1
        }
      ],
      "short_name": "Min-gate triggers too early",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_136.py",
      "planner_log": "llm_log_treatment_rerun/planner_62.json",
      "designer_log": "llm_log_treatment_rerun/designer_136.json",
      "timestamp": "2026-07-24T08:24:56.889477Z",
      "experiments": [
        {
          "design_id": 136,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 395,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 500,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1232,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1807,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3654,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5260,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 137,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.6
        },
        {
          "design_id": 121,
          "weight": 0.35
        },
        {
          "design_id": 123,
          "weight": 0.05
        }
      ],
      "short_name": "Bump-in-exponent slows mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_137.py",
      "planner_log": "llm_log_treatment_rerun/planner_62.json",
      "designer_log": "llm_log_treatment_rerun/designer_137.json",
      "timestamp": "2026-07-24T08:27:45.258613Z",
      "experiments": [
        {
          "design_id": 137,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 517,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 855,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1150,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1833,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3217,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5467,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 138,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 128,
          "weight": 0.09000000000000001
        },
        {
          "design_id": 136,
          "weight": 0.09000000000000001
        }
      ],
      "short_name": "Tunable late-gate steepness regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_138.py",
      "planner_log": "llm_log_treatment_rerun/planner_63.json",
      "designer_log": "llm_log_treatment_rerun/designer_138.json",
      "timestamp": "2026-07-24T08:32:06.751612Z",
      "experiments": [
        {
          "design_id": 138,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1187,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1757,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3364,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5839,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 139,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.85
        },
        {
          "design_id": 121,
          "weight": 0.1
        },
        {
          "design_id": 103,
          "weight": 0.05
        }
      ],
      "short_name": "Rational-lift xs bump: mixed gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_139.py",
      "planner_log": "llm_log_treatment_rerun/planner_63.json",
      "designer_log": "llm_log_treatment_rerun/designer_139.json",
      "timestamp": "2026-07-24T08:44:22.742589Z",
      "experiments": [
        {
          "design_id": 139,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 743,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1289,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2293,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2836,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4904,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11062,
          "fidelity": "medium"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19125,
          "fidelity": "medium"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29693,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 140,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Rational-lift xs bump: mixed gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_140.py",
      "planner_log": "llm_log_treatment_rerun/planner_63.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_140.json",
      "timestamp": "2026-07-24T17:28:34.561671Z",
      "experiments": [
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 325,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 494,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1104,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1883,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2903,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5032,
          "fidelity": "low"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9744,
          "fidelity": "medium"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16971,
          "fidelity": "medium"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35658,
          "fidelity": "medium"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 109068,
          "fidelity": "high"
        },
        {
          "design_id": 1784882704,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 393433,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 141,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 132,
          "weight": 0.7
        },
        {
          "design_id": 126,
          "weight": 0.25
        },
        {
          "design_id": 134,
          "weight": 0.05
        }
      ],
      "short_name": "Sigmoid late tau_r gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_141.py",
      "planner_log": "llm_log_treatment_rerun/planner_64.json",
      "designer_log": "llm_log_treatment_rerun/designer_141.json",
      "timestamp": "2026-07-24T17:32:30.563334Z",
      "experiments": [
        {
          "design_id": 141,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 502,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 705,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1051,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1880,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3815,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6256,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 142,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 0.42
        },
        {
          "design_id": 140,
          "weight": 0.18
        },
        {
          "design_id": 121,
          "weight": 0.4
        }
      ],
      "short_name": "Peak-norm exp-bend hurts high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_142.py",
      "planner_log": "llm_log_treatment_rerun/planner_64.json",
      "designer_log": "llm_log_treatment_rerun/designer_142.json",
      "timestamp": "2026-07-24T17:46:57.779267Z",
      "experiments": [
        {
          "design_id": 142,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 402,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 624,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1317,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2096,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3070,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4795,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10765,
          "fidelity": "medium"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19285,
          "fidelity": "medium"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40101,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 143,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 121,
          "weight": 0.75
        },
        {
          "design_id": 139,
          "weight": 0.15
        },
        {
          "design_id": 140,
          "weight": 0.1
        }
      ],
      "short_name": "Normed bump over-amplified bend",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_143.py",
      "planner_log": "llm_log_treatment_rerun/planner_65.json",
      "designer_log": "llm_log_treatment_rerun/designer_143.json",
      "timestamp": "2026-07-24T17:50:14.423832Z",
      "experiments": [
        {
          "design_id": 143,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 458,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 644,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1155,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1503,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2437,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5902,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 144,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 132,
          "weight": 0.5
        },
        {
          "design_id": 142,
          "weight": 0.45
        },
        {
          "design_id": 85,
          "weight": 0.05
        }
      ],
      "short_name": "Decoupled norm breaks at N≈80",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_144.py",
      "planner_log": "llm_log_treatment_rerun/planner_65.json",
      "designer_log": "llm_log_treatment_rerun/designer_144.json",
      "timestamp": "2026-07-24T17:51:43.175981Z",
      "experiments": [
        {
          "design_id": 144,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 314,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.62,
          "median_step": 4197,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 145,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.88
        },
        {
          "design_id": 132,
          "weight": 0.08
        },
        {
          "design_id": 108,
          "weight": 0.04
        }
      ],
      "short_name": "Eta xs_fac^2 ablation (145)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_145.py",
      "planner_log": "llm_log_treatment_rerun/planner_66.json",
      "designer_log": "llm_log_treatment_rerun/designer_145.json",
      "timestamp": "2026-07-24T18:03:53.921053Z",
      "experiments": [
        {
          "design_id": 145,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 945,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1275,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2298,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3153,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4594,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 7157,
          "fidelity": "medium"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16133,
          "fidelity": "medium"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29505,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 146,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.85
        },
        {
          "design_id": 143,
          "weight": 0.1
        },
        {
          "design_id": 144,
          "weight": 0.05
        }
      ],
      "short_name": "Unnormalized bend too weak high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_146.py",
      "planner_log": "llm_log_treatment_rerun/planner_66.json",
      "designer_log": "llm_log_treatment_rerun/designer_146.json",
      "timestamp": "2026-07-24T18:07:36.469398Z",
      "experiments": [
        {
          "design_id": 146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 623,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1301,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2110,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3383,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5624,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 147,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.85
        },
        {
          "design_id": 145,
          "weight": 0.1
        },
        {
          "design_id": 142,
          "weight": 0.05
        }
      ],
      "short_name": "Bump^q mix: mid-N lift, not decisive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_147.py",
      "planner_log": "llm_log_treatment_rerun/planner_67.json",
      "designer_log": "llm_log_treatment_rerun/designer_147.json",
      "timestamp": "2026-07-24T18:19:31.100578Z",
      "experiments": [
        {
          "design_id": 147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 154,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 250,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 768,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 844,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 1893,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3264,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4990,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8286,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17250,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28209,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 148,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 132,
          "weight": 0.8
        },
        {
          "design_id": 141,
          "weight": 0.1
        },
        {
          "design_id": 102,
          "weight": 0.1
        }
      ],
      "short_name": "Tau ramp on gate_c: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_148.py",
      "planner_log": "llm_log_treatment_rerun/planner_67.json",
      "designer_log": "llm_log_treatment_rerun/designer_148.json",
      "timestamp": "2026-07-24T18:32:04.428028Z",
      "experiments": [
        {
          "design_id": 148,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 746,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1371,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1405,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3823,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3913,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13086,
          "fidelity": "medium"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17840,
          "fidelity": "medium"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34741,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 149,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 147,
          "weight": 0.75
        },
        {
          "design_id": 145,
          "weight": 0.23
        },
        {
          "design_id": 142,
          "weight": 0.02
        }
      ],
      "short_name": "Eta mix (xs_fac vs squared) regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_149.py",
      "planner_log": "llm_log_treatment_rerun/planner_68.json",
      "designer_log": "llm_log_treatment_rerun/designer_149.json",
      "timestamp": "2026-07-24T18:47:23.828304Z",
      "experiments": [
        {
          "design_id": 149,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 556,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1087,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1928,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2663,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5242,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9781,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17072,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39856,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 150,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 148,
          "weight": 0.7
        },
        {
          "design_id": 146,
          "weight": 0.25
        },
        {
          "design_id": 144,
          "weight": 0.05
        }
      ],
      "short_name": "Late-only tau ramp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_150.py",
      "planner_log": "llm_log_treatment_rerun/planner_68.json",
      "designer_log": "llm_log_treatment_rerun/designer_150.json",
      "timestamp": "2026-07-24T18:50:10.304228Z",
      "experiments": [
        {
          "design_id": 150,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 459,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 801,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1287,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1800,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3708,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5819,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 151,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 149,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Eta mix (xs_fac vs squared) regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_151.py",
      "planner_log": "llm_log_treatment_rerun/planner_68.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_151.json",
      "timestamp": "2026-07-24T23:31:26.952790Z",
      "experiments": [
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 294,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 574,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 976,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1853,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2476,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4729,
          "fidelity": "low"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9172,
          "fidelity": "medium"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22535,
          "fidelity": "medium"
        },
        {
          "design_id": 1784919050,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33259,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 152,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 147,
          "weight": 0.92
        },
        {
          "design_id": 145,
          "weight": 0.06
        },
        {
          "design_id": 142,
          "weight": 0.02
        }
      ],
      "short_name": "Compl-power bump mix regresses tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_152.py",
      "planner_log": "llm_log_treatment_rerun/planner_69.json",
      "designer_log": "llm_log_treatment_rerun/designer_152.json",
      "timestamp": "2026-07-24T23:45:21.158622Z",
      "experiments": [
        {
          "design_id": 152,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 653,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1012,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1718,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2821,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4273,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10069,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14473,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 41167,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 153,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 148,
          "weight": 0.55
        },
        {
          "design_id": 149,
          "weight": 0.15
        },
        {
          "design_id": 151,
          "weight": 0.3
        }
      ],
      "short_name": "xl-gated tau_r cooled too early",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_153.py",
      "planner_log": "llm_log_treatment_rerun/planner_69.json",
      "designer_log": "llm_log_treatment_rerun/designer_153.json",
      "timestamp": "2026-07-24T23:59:04.651444Z",
      "experiments": [
        {
          "design_id": 153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 675,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1146,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1883,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3065,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4803,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9927,
          "fidelity": "medium"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23679,
          "fidelity": "medium"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35314,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 154,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 145,
          "weight": 1.0
        }
      ],
      "short_name": "p_eta exponent regressed (154)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_154.py",
      "planner_log": "llm_log_treatment_rerun/planner_70.json",
      "designer_log": "llm_log_treatment_rerun/designer_154.json",
      "timestamp": "2026-07-25T00:02:14.567221Z",
      "experiments": [
        {
          "design_id": 154,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 397,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 957,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1393,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1700,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3765,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4333,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 155,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 148,
          "weight": 0.65
        },
        {
          "design_id": 153,
          "weight": 0.25
        },
        {
          "design_id": 150,
          "weight": 0.1
        }
      ],
      "short_name": "Delayed two-signal tau schedule",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_155.py",
      "planner_log": "llm_log_treatment_rerun/planner_70.json",
      "designer_log": "llm_log_treatment_rerun/designer_155.json",
      "timestamp": "2026-07-25T00:10:26.356813Z",
      "experiments": [
        {
          "design_id": 155,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 431,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 704,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1047,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1601,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3196,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4892,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11231,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27105,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 156,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.72
        },
        {
          "design_id": 149,
          "weight": 0.23
        },
        {
          "design_id": 152,
          "weight": 0.05
        }
      ],
      "short_name": "Power-eta timing hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_156.py",
      "planner_log": "llm_log_treatment_rerun/planner_71.json",
      "designer_log": "llm_log_treatment_rerun/designer_156.json",
      "timestamp": "2026-07-25T00:14:49.502202Z",
      "experiments": [
        {
          "design_id": 156,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 571,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 853,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1894,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2788,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5184,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 157,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 148,
          "weight": 0.62
        },
        {
          "design_id": 155,
          "weight": 0.28
        },
        {
          "design_id": 153,
          "weight": 0.1
        }
      ],
      "short_name": "Global-delay tau ramp backfires",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_157.py",
      "planner_log": "llm_log_treatment_rerun/planner_71.json",
      "designer_log": "llm_log_treatment_rerun/designer_157.json",
      "timestamp": "2026-07-25T00:17:49.970626Z",
      "experiments": [
        {
          "design_id": 157,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 432,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 809,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1133,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1892,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3300,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5783,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 158,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.9
        },
        {
          "design_id": 152,
          "weight": 0.07
        },
        {
          "design_id": 154,
          "weight": 0.03
        }
      ],
      "short_name": "Odds-tempered eta hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_158.py",
      "planner_log": "llm_log_treatment_rerun/planner_72.json",
      "designer_log": "llm_log_treatment_rerun/designer_158.json",
      "timestamp": "2026-07-25T00:21:12.662434Z",
      "experiments": [
        {
          "design_id": 158,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 662,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 881,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1953,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2118,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5683,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 159,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 155,
          "weight": 0.72
        },
        {
          "design_id": 153,
          "weight": 0.18
        },
        {
          "design_id": 157,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Persistence-suppressed tau warm-up",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_159.py",
      "planner_log": "llm_log_treatment_rerun/planner_72.json",
      "designer_log": "llm_log_treatment_rerun/designer_159.json",
      "timestamp": "2026-07-25T00:34:16.298408Z",
      "experiments": [
        {
          "design_id": 159,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 402,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 719,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 990,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1540,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2648,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4610,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8201,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17741,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39802,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 160,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Persistence-suppressed tau warm-up",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_160.py",
      "planner_log": "llm_log_treatment_rerun/planner_72.json",
      "designer_log": "llm_log_treatment_rerun/hebo_tune_160.json",
      "timestamp": "2026-07-25T06:11:00.806408Z",
      "experiments": [
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 240,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 407,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1019,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1418,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2996,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5189,
          "fidelity": "low"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 7037,
          "fidelity": "medium"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17343,
          "fidelity": "medium"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28171,
          "fidelity": "medium"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 115053,
          "fidelity": "high"
        },
        {
          "design_id": 1784939697,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 431594,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 161,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.72
        },
        {
          "design_id": 159,
          "weight": 0.22
        },
        {
          "design_id": 153,
          "weight": 0.06
        }
      ],
      "short_name": "c-conditioned persist warm-up",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_161.py",
      "planner_log": "llm_log_treatment_rerun/planner_73.json",
      "designer_log": "llm_log_treatment_rerun/designer_161.json",
      "timestamp": "2026-07-25T06:24:13.192770Z",
      "experiments": [
        {
          "design_id": 161,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 555,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1110,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1784,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2872,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3866,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 6446,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13293,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39849,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 162,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 111,
          "weight": 0.92
        },
        {
          "design_id": 108,
          "weight": 0.05
        },
        {
          "design_id": 85,
          "weight": 0.03
        }
      ],
      "short_name": "Hardness-conditioned xs coupling worsens",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_162.py",
      "planner_log": "llm_log_treatment_rerun/planner_73.json",
      "designer_log": "llm_log_treatment_rerun/designer_162.json",
      "timestamp": "2026-07-25T06:27:34.092382Z",
      "experiments": [
        {
          "design_id": 162,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 732,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1941,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3680,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 163,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.75
        },
        {
          "design_id": 153,
          "weight": 0.15
        },
        {
          "design_id": 159,
          "weight": 0.1
        }
      ],
      "short_name": "Smoothed-xl suppression regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_163.py",
      "planner_log": "llm_log_treatment_rerun/planner_74.json",
      "designer_log": "llm_log_treatment_rerun/designer_163.json",
      "timestamp": "2026-07-25T06:30:51.448197Z",
      "experiments": [
        {
          "design_id": 163,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 697,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1361,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1538,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2948,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4786,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 164,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.45
        },
        {
          "design_id": 85,
          "weight": 0.35
        },
        {
          "design_id": 123,
          "weight": 0.2
        }
      ],
      "short_name": "Late rigidity floor hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_164.py",
      "planner_log": "llm_log_treatment_rerun/planner_74.json",
      "designer_log": "llm_log_treatment_rerun/designer_164.json",
      "timestamp": "2026-07-25T06:33:24.718859Z",
      "experiments": [
        {
          "design_id": 164,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 414,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1204,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1762,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5579,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 165,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.9
        },
        {
          "design_id": 161,
          "weight": 0.1
        }
      ],
      "short_name": "Exp-damped persist warm-up",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_165.py",
      "planner_log": "llm_log_treatment_rerun/planner_75.json",
      "designer_log": "llm_log_treatment_rerun/designer_165.json",
      "timestamp": "2026-07-25T06:47:07.693552Z",
      "experiments": [
        {
          "design_id": 165,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 327,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 519,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1175,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1589,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3437,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4000,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8524,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15481,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42397,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 166,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 152,
          "weight": 0.7
        },
        {
          "design_id": 123,
          "weight": 0.1
        },
        {
          "design_id": 127,
          "weight": 0.2
        }
      ],
      "short_name": "Monotone xs-lift: stable, tail not fixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_treatment_rerun/solver_166.py",
      "planner_log": "llm_log_treatment_rerun/planner_75.json",
      "designer_log": "llm_log_treatment_rerun/designer_166.json",
      "timestamp": "2026-07-25T07:03:06.825020Z",
      "experiments": [
        {
          "design_id": 166,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 624,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 818,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1626,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3057,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3789,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9751,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21936,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51072,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    }
  ]
}


==> anc/data/runs/consensus/meta_agent/state.json <==
{
  "current": {
    "round_id": 7,
    "timestamp": "2026-07-25T00:10:55.292563Z",
    "research_phase": "breakthrough_needed",
    "research_assessment": "The search has reliably produced designs that advance through low/medium N and some that reach the high-fidelity band (N=905 and N=1280), so improvements over early baselines are real. However, progress is now clearly bottlenecked at the 1280→1810 transition: many designs solve 1280 but none are demonstrating consistent advancement to 1810/2560, and recent iterations have not improved the 1280 high-N median-step regime in a way that predicts breaking that barrier.",
    "objective_directions": "Generate 2 new objectives aimed specifically at converting “solves 1280” into “solves 1810” (and then 2560), without any small-N extrapolation:\n1) **1280 headroom objective (pre-breakthrough capacity)**: if solved at N=1280, score = log10(step_1280) + A*smooth_hinge(step_1280/max_steps_1280 − r0)^2 (use a *stricter* r0 like 0.4–0.5 than existing 0.7) + small term for step_905 if present; else milestone-only to 1280. Purpose: reward designs that are not budget-saturated at 1280, which is a prerequisite to surviving the 1810 jump.\n2) **1810 “distance-to-success” objective (failed-point quality)**: if there is a failed run at N=1810 and no success at 1810, score = milestone-only-to-1810 + B*smooth_hinge(unsolved_fraction_1810 − 0.5)^2 + C*smooth_hinge(median_step_1810/max_steps_1810 − r1)^2; if success at 1810, fall back to an anchored-speed (1810 with 1280). Purpose: distinguish designs that *almost* pass 1810 (small uf−0.5 and not saturated) from those that fail badly, improving search direction at the current barrier.",
    "weight_adjustments": {
      "0": 0.2,
      "1": 0.9,
      "2": 0.5,
      "3": 0.0,
      "4": 1.2,
      "5": 1.0,
      "6": 1.3
    }
  },
  "history": [
    {
      "round_id": 1,
      "timestamp": "2026-07-15T09:28:52.136155Z",
      "research_phase": "exploring",
      "research_assessment": "Recent designs show measurable improvement over the baseline (e.g., Design 20 reaches much larger N with substantially fewer median steps at matched N), suggesting some modifications are genuinely helping scaling. However, the high-N growth of median steps still appears strongly super-quadratic (closer to ~N^3 in the tail for the current best), so we are not yet on a clear path to polynomial-time with a small exponent. Current evaluation is dominated by one extrapolative proxy that can be brittle when schedules terminate early or when scaling curves are non-power-law.",
      "objective_directions": "Generate 2–3 additional objectives that (1) explicitly reward reaching larger N: use N_max_solved (largest N with unsolved_fraction<0.5) plus median_step at that N, with a strong penalty if N_max_solved is below fixed milestones (e.g., 320/640/1280); (2) estimate tail scaling exponent robustly: fit slope of log(median_step) vs log(N) using only the last K successful points (e.g., K=4–6) and minimize the slope (optionally hinge-penalize slopes >2); (3) replace far extrapolation with “impute-at-target”: estimate log10(median_step) at N=640 or 1280 by taking the nearest observed successful N, and if not reached, assign a large fixed penalty—this reduces model-misspecification versus regression to N=2000.",
      "weight_adjustments": {
        "0": 1.0
      }
    },
    {
      "round_id": 2,
      "timestamp": "2026-07-16T07:07:42.864440Z",
      "research_phase": "refining",
      "research_assessment": "There is real progress relative to the baseline: the best designs (notably 20/40) sustain schedule advancement to much larger N with substantially lower median steps at matched N (e.g., at N=453: ~45–68k vs baseline ~150k). However, most recent modifications (35–44) regress or fail to extend N_max_solved, suggesting the current line of tweaks (gating/redistribution variants) is yielding diminishing returns. Overall, the search is improving the best-known design but is not consistently producing scalable gains.",
      "objective_directions": "Generate 2 new objectives that avoid extrapolation and instead (1) directly optimize achieved scaling: a robust fit of log(median_step) vs log(N) on the last K successful points, returning (slope, intercept) combined as predicted log10(steps) at a target N, but only if N_max_solved >= a threshold (else a milestone penalty); and (2) an AUC-style objective over successful points: sum over increasing N of (log10 median_step) * delta(log N), plus a strong milestone term on N_max_solved. Both should ignore unsolved_fraction values below 0.5 (including 0.49), and only penalize failures via N_max_solved/missed-milestones, not by treating 0.49 as ‘almost failing’.",
      "weight_adjustments": {
        "0": 0.3,
        "1": 1.6
      }
    },
    {
      "round_id": 3,
      "timestamp": "2026-07-18T04:38:27.718694Z",
      "research_phase": "refining",
      "research_assessment": "Progress is real but currently plateauing: multiple designs consistently advance through low/medium and into high fidelity, yet most stall before the next major milestone (e.g., 1280+) with rapidly growing median_step at the largest solved N. Recent modifications (various xl/xs gating and shutdown shapes) mostly trade off small-N vs tail behavior, with only modest tail gains (e.g., Design 54 vs 20 at N=640/905). The main bottleneck remains improving high-N scaling rather than early-N speed.",
      "objective_directions": "Generate 2 new objectives that explicitly break the current tie/plateau among designs that reach similar N_max_solved:\n1) High-N anchored speed: score = log10(median_step at N_max_solved) + 0.5*log10(median_step at second-largest solved N) + small penalty if median_step is close to max_steps (e.g., hinge on median_step/max_steps > 0.7). No milestone term.\n2) Tail-scaling without saturation: compute local exponents between the last 3 successful points (pairwise slopes of log(median_step) vs log(N)); objective = (mean local slope) + 2*(max local slope - mean local slope) + 0.2*log10(median_step at N_max_solved), plus a smooth (non-clipping) milestone penalty that increases continuously from N=905→1280→2560 (avoid fixed huge constants like 50/60 that cause ties).\nBoth objectives must treat unsolved_fraction<0.5 as success (0.49 is fine) and should avoid extrapolating beyond ~1.5–2× the observed N range.",
      "weight_adjustments": {
        "0": 1.1,
        "1": 1.0,
        "2": 0.2
      }
    },
    {
      "round_id": 4,
      "timestamp": "2026-07-20T06:15:34.223736Z",
      "research_phase": "refining",
      "research_assessment": "Progress is real but currently bottlenecked at the 905→1280→2560 transition. Design 87 is the clear current leader because it reliably advances to N=1280 (high fidelity), but its median steps at high N are still very large and no design yet demonstrates convincing scaling toward N=2560 within budget. Recent variants mostly reshuffle performance below 1280 rather than creating a new high-N regime.",
      "objective_directions": "Generate 2 new objectives that increase resolution specifically at high N without extrapolating from small N:\n1) High-N band objective (905/1280-focused): if N_max_solved>=905, score = log10(median_step@N_max) + 0.5*log10(median_step@prev_N) + a smooth penalty for step-budget saturation at N_max (e.g., hinge on median_step/max_steps), and only a mild smooth milestone term for not reaching 1280/2560.\n2) Conditional tail-scaling objective: only when N_max_solved>=1280, fit a robust slope on the last K successful points and predict log10 steps at 2560; otherwise return a smooth milestone penalty based on log(milestone/N_max). This prevents small-N dynamics from dominating while directly targeting the next barrier (2560).",
      "weight_adjustments": {
        "0": 0.6,
        "1": 1.4,
        "2": 1.1,
        "3": 0.0
      }
    },
    {
      "round_id": 5,
      "timestamp": "2026-07-21T05:18:01.862015Z",
      "research_phase": "breakthrough_needed",
      "research_assessment": "The search has produced multiple designs that reliably advance into high fidelity and reach N=905–1280, so the improvements over earlier baselines are real. However, progress is currently bottlenecked at the 1280→2560 transition: objectives that mostly measure milestone reach have become non-discriminative among the best designs, and high-N speed remains poor (often close to step-budget saturation). We need objectives that (i) strongly prioritize actually reaching 2560, and (ii) meaningfully rank designs within the 905/1280 regime without extrapolating from small N.",
      "objective_directions": "Generate 2 new objectives specifically to break the 905/1280 plateau without small-N extrapolation:\n1) Exact-band anchored objective: if solved at N=1280, score = log10(step_1280) + 0.5*log10(step_905) + saturation_penalty at BOTH 905 and 1280; else use smooth milestone-only penalty to 1280.\n2) Local high-N growth objective: if both 905 and 1280 are solved, score = local_slope = (log(step_1280)-log(step_905))/(log(1280)-log(905)) + 0.1*log10(step_1280) + saturation_penalty(1280); else milestone-only penalty. Aim: directly reward flatter growth from 905→1280 and push designs that are not step-cap-limited at 1280.",
      "weight_adjustments": {
        "0": 0.6,
        "1": 0.4,
        "2": 0.3,
        "3": 0.0,
        "4": 2.0
      }
    },
    {
      "round_id": 6,
      "timestamp": "2026-07-24T08:13:29.774806Z",
      "research_phase": "breakthrough_needed",
      "research_assessment": "Progress is real but currently plateaued: many designs reliably reach high fidelity and solve up to N=1280, yet none are breaking through to the next schedule points (N=1810/2560). Several objectives (notably 2 and 4/5 variants) provide weak differentiation among the large cluster of N_max=1280 solvers, so the optimizer is not being given enough signal to push into 1810+. The most reliable signal right now is high-N anchored speed plus step-budget saturation at the largest solved N, but it needs to be re-anchored to the 1810/2560 transition.",
      "objective_directions": "Generate 2 new objectives that target the *next* schedule barrier (1280→1810→2560) without any small-N extrapolation:\n1) **Exact-band 1810/2560 anchored speed**: if solved at N=1810, score = log10(step_1810)+0.5*log10(step_1280) + saturation penalties at both; if solved at N=2560, use log10(step_2560)+0.5*log10(step_1810) (+ saturation). If 1810 not solved, use smooth milestone-only penalty based solely on N_max_solved plus a very small term for log10(step at N_max).\n2) **Failure-at-1810 shaping (no 0.49 penalty)**: if the run reaches N=1810 and fails there (unsolved_fraction>=0.5), add a smooth penalty that increases with (unsolved_fraction-0.5) and with step-budget saturation (median_step/max_steps) at that failed point; otherwise (if 1810 not reached), revert to a smooth milestone-only penalty. This objective should ignore small-N medians entirely and should not use any fitted/extrapolated scaling models.",
      "weight_adjustments": {
        "0": 0.4,
        "1": 0.8,
        "2": 0.1,
        "3": 0.0,
        "4": 2.2,
        "5": 1.4
      }
    }
  ]
}

==> anc/data/runs/consensus/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000",
    "created_round": 0,
    "created_timestamp": "2026-07-13T18:36:07.803167Z"
  },
  "1": {
    "objective_id": 1,
    "description": "Milestone-weighted progress to large N (N_max_solved), imputed log10 median steps at target N (640 or 1280 by fidelity), and robust tail-slope penalty on last successful points.",
    "created_round": 1,
    "created_timestamp": "2026-07-15T09:29:43.601601Z"
  },
  "2": {
    "objective_id": 2,
    "description": "Two selectable proxies: (A) robust Theil–Sen fit of log10(median_step) vs log10(N) on last K successful points, scored by predicted log10 steps at the in-range target N with milestone penalty if target not reached; (B) AUC( log10 steps over log N ) over successful points + strong milestone penalty on N_max_solved; success iff unsolved_fraction<0.5 (0.49 is success).",
    "created_round": 2,
    "created_timestamp": "2026-07-16T07:08:35.518400Z"
  },
  "3": {
    "objective_id": 3,
    "description": "Two proxy objectives (select via OBJ_VARIANT): (1) high-N anchored speed using log10 median steps at the largest/2nd-largest solved N + smooth step-cap saturation penalty; (2) tail-scaling using local log-log slopes over last 3 solved points + 0.2*log10(step at N_max) + smooth continuous milestone penalty for 905→1280→2560.",
    "created_round": 3,
    "created_timestamp": "2026-07-18T04:39:00.560032Z"
  },
  "4": {
    "objective_id": 4,
    "description": "Two high-N–focused proxies (select via OBJ_VARIANT): (A) 905/1280 band anchored speed with step-cap saturation penalty; (B) conditional robust tail fit predicting log10(steps) at N=2560 only if N_max_solved≥1280, else smooth milestone penalty.",
    "created_round": 4,
    "created_timestamp": "2026-07-20T06:16:04.933849Z"
  },
  "5": {
    "objective_id": 5,
    "description": "Two high-N plateau-breakers (select via OBJ_VARIANT): (A) exact 905/1280 anchored speed with step-cap saturation penalty at both N; else smooth milestone-only penalty to 1280, (B) 905→1280 local log-log growth slope + small anchored 1280 speed + 1280 saturation; else milestone-only penalty.",
    "created_round": 5,
    "created_timestamp": "2026-07-21T05:18:31.472014Z"
  },
  "6": {
    "objective_id": 6,
    "description": "Two variants (OBJ_VARIANT): exact-band 1810/2560 anchored log10 speed + step-cap saturation; or milestone-only + smooth extra penalty when reaching N=1810 and failing there (depends on unsolved_fraction>0.5 and step-budget saturation), with no small-N extrapolation.",
    "created_round": 6,
    "created_timestamp": "2026-07-24T08:14:22.831237Z"
  },
  "7": {
    "objective_id": 7,
    "description": "Two-variant proxy (OBJ_VARIANT=headroom_1280|dist_1810): reward non-saturated solves at N=1280, or (if failing) reward being close to success at N=1810 via small uf-0.5 and non-saturation; otherwise anchored speed at solved 1810/2560; no small-N extrapolation.",
    "created_round": 7,
    "created_timestamp": "2026-07-25T00:11:46.104548Z"
  }
}

==> anc/data/runs/consensus/objectives/objective_0.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/data/runs/consensus/objectives/objective_1.py <==
import numpy as np
from scipy.stats import theilslopes


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    # Success = schedule advancement condition
    succ = [r for r in experiment_results
            if r.get('unsolved_fraction', 1.0) < 0.5 and np.isfinite(r.get('median_step', np.inf))]

    if not succ:
        # No successful point: very bad, but keep finite
        # (do not use unsolved_fraction=0.49 as penalty; only lack of any success)
        return 500.0

    # Aggregate best (min) median_step per N among successful runs
    best_med_by_N = {}
    for r in succ:
        N = int(r.get('N'))
        ms = float(r.get('median_step', np.inf))
        if ms <= 0 or not np.isfinite(ms):
            continue
        if N not in best_med_by_N:
            best_med_by_N[N] = ms
        else:
            best_med_by_N[N] = min(best_med_by_N[N], ms)

    Ns_succ = np.array(sorted(best_med_by_N.keys()), dtype=float)
    meds_succ = np.array([best_med_by_N[int(N)] for N in Ns_succ], dtype=float)

    N_max_solved = float(np.max(Ns_succ))
    med_at_Nmax = float(best_med_by_N[int(N_max_solved)])

    # Choose evaluation target based on achieved fidelity
    fidelities = {r.get('fidelity', None) for r in experiment_results}
    if ('medium' in fidelities) or ('high' in fidelities):
        N_target = 1280
    else:
        N_target = 640

    # Impute-at-target: only accept exact success at target; otherwise fixed penalty
    if int(N_target) in best_med_by_N:
        log_step_target = np.log10(max(1.0, float(best_med_by_N[int(N_target)])))
        miss_target_pen = 0.0
    else:
        # Large fixed penalty for not reaching the target scale
        log_step_target = 60.0
        miss_target_pen = 0.0

    # Robust tail scaling exponent on last K successful points
    K = int(min(6, len(Ns_succ)))
    if K >= 2:
        tail_N = Ns_succ[-K:]
        tail_m = meds_succ[-K:]
        logN = np.log(np.maximum(tail_N, 2.0))
        logm = np.log(np.maximum(tail_m, 1.0))
        slope = float(theilslopes(logm, logN)[0])
    else:
        slope = 10.0

    slope_hinge_pen = 5.0 * max(0.0, slope - 2.0) ** 2

    # Milestone penalties based on N_max_solved (strongly encourage reaching larger N)
    milestones = [320.0, 640.0, 1280.0]
    weights = [3.0, 6.0, 12.0]
    milestone_pen = 0.0
    for m, w in zip(milestones, weights):
        if N_max_solved < m:
            frac_short = (m - N_max_solved) / m
            milestone_pen += w * (frac_short ** 2)

    # Mild penalty for the final failed point (if any), encouraging closeness to success
    # (schedule stops at first failure; reruns may exist)
    fails = [r for r in experiment_results if r.get('unsolved_fraction', 1.0) >= 0.5]
    fail_pen = 0.0
    if fails:
        # use the largest-N failed point
        r_fail = max(fails, key=lambda rr: rr.get('N', -1))
        uf = float(r_fail.get('unsolved_fraction', 1.0))
        fail_pen = 5.0 * np.log1p(max(0.0, 200.0 * (uf - 0.5)))

    # Also reward being fast at the largest solved N
    log_step_Nmax = np.log10(max(1.0, med_at_Nmax))

    objective_value = (
        1.0 * log_step_target +
        0.5 * log_step_Nmax +
        0.2 * slope +
        1.0 * slope_hinge_pen +
        1.0 * milestone_pen +
        1.0 * fail_pen +
        miss_target_pen
    )

    return float(objective_value)


==> anc/data/runs/consensus/objectives/objective_2.py <==
import os
import math
import numpy as np
from scipy.stats import theilslopes


def _successful_points(experiment_results):
    # Success is exactly the schedule advancement condition; do NOT treat 0.49 as "almost failing".
    succ = [r for r in experiment_results
            if float(r.get('unsolved_fraction', 1.0)) < 0.5 and np.isfinite(r.get('median_step', np.inf))]
    if not succ:
        return np.array([]), np.array([])

    # Aggregate per N across repeats (robust): median of reported median_step for that N.
    byN = {}
    for r in succ:
        N = int(r.get('N', -1))
        ms = float(r.get('median_step', np.inf))
        if N <= 0 or not np.isfinite(ms) or ms <= 0:
            continue
        byN.setdefault(N, []).append(ms)

    if not byN:
        return np.array([]), np.array([])

    Ns = np.array(sorted(byN.keys()), dtype=float)
    meds = np.array([float(np.median(byN[int(N)])) for N in Ns], dtype=float)
    return Ns, meds


def _target_N(experiment_results):
    fids = {r.get('fidelity', None) for r in experiment_results}
    if 'high' in fids:
        return 2560.0
    if 'medium' in fids:
        return 1280.0
    return 640.0


def _milestone_penalty(N_max_solved, milestones, weights):
    # Smooth penalty that depends only on achieved max solved N (failures affect objective only via this).
    if not np.isfinite(N_max_solved) or N_max_solved <= 0:
        return float(np.sum(weights)) * 10.0
    lN = math.log(float(N_max_solved))
    pen = 0.0
    for m, w in zip(milestones, weights):
        lm = math.log(float(m))
        if N_max_solved < m:
            pen += float(w) * (lm - lN) ** 2
    return float(pen)


def objective_robust_pred(experiment_results):
    """(A) Robust tail fit; score = predicted log10 steps at target N if target reached, else milestone penalty."""
    if not experiment_results:
        return 1000.0

    Ns, meds = _successful_points(experiment_results)
    if Ns.size == 0:
        return 500.0

    N_target = _target_N(experiment_results)
    N_max = float(np.max(Ns))

    # If we haven't actually solved up to the in-range target, do NOT extrapolate.
    if N_max < N_target:
        milestones = [320.0, 640.0, 1280.0, 2560.0]
        weights = [6.0, 12.0, 24.0, 48.0]
        pen = _milestone_penalty(N_max, milestones, weights)
        # Keep finite and provide some shaping even at very small N_max.
        return float(50.0 + pen)

    # Robust fit on last K successful points: y=log10(median_step), x=log10(N)
    K = int(min(6, Ns.size))
    tail_N = Ns[-K:]
    tail_m = meds[-K:]
    if tail_N.size < 2:
        return float(np.log10(max(1.0, float(tail_m[-1]))))

    x = np.log10(np.maximum(tail_N, 2.0))
    y = np.log10(np.maximum(tail_m, 1.0))
    slope, intercept, _, _ = theilslopes(y, x)

    pred = float(intercept + slope * math.log10(float(N_target)))

    # Light preference for polynomial-ish scaling without dominating the in-range prediction.
    slope_hinge = max(0.0, float(slope) - 2.0)
    return float(pred + 0.25 * slope_hinge ** 2)


def objective_auc(experiment_results):
    """(B) AUC of log10 steps over log N on successful points + strong milestone penalty on N_max_solved."""
    if not experiment_results:
        return 1000.0

    Ns, meds = _successful_points(experiment_results)
    if Ns.size == 0:
        return 500.0

    N_max = float(np.max(Ns))

    # AUC over successful points: integrate y=log10(median_step) w.r.t. x=log(N)
    x = np.log(np.maximum(Ns, 2.0))
    y = np.log10(np.maximum(meds, 1.0))
    if x.size >= 2 and float(x[-1] - x[0]) > 0:
        auc = float(np.trapezoid(y, x))
        auc_avg = auc / float(x[-1] - x[0])  # normalize to avoid rewarding early failure
    else:
        auc_avg = float(y[-1])

    milestones = [320.0, 640.0, 1280.0, 2560.0]
    weights = [8.0, 16.0, 32.0, 64.0]
    pen = _milestone_penalty(N_max, milestones, weights)

    return float(auc_avg + pen)


def objective(experiment_results):
    """Select objective via env var OBJ_VARIANT in {'robust_pred','auc'} (default: robust_pred)."""
    variant = os.environ.get('OBJ_VARIANT', 'robust_pred').strip().lower()
    if variant == 'auc':
        return objective_auc(experiment_results)
    return objective_robust_pred(experiment_results)


==> anc/data/runs/consensus/objectives/objective_3.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    # Stable softplus
    if x > 50:
        return x
    if x < -50:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _succ_agg(experiment_results):
    # Success is exactly schedule advancement condition; unsolved_fraction=0.49 is success.
    succ = [r for r in experiment_results
            if float(r.get('unsolved_fraction', 1.0)) < 0.5 and np.isfinite(r.get('median_step', np.inf))]
    if not succ:
        return np.array([]), np.array([]), np.array([])

    byN_steps = {}
    byN_budget = {}
    for r in succ:
        N = int(r.get('N', -1))
        ms = float(r.get('median_step', np.inf))
        bud = float(r.get('max_steps', np.inf))
        if N <= 0 or (not np.isfinite(ms)) or ms <= 0:
            continue
        byN_steps.setdefault(N, []).append(ms)
        if np.isfinite(bud) and bud > 0:
            byN_budget.setdefault(N, []).append(bud)

    if not byN_steps:
        return np.array([]), np.array([]), np.array([])

    Ns = np.array(sorted(byN_steps.keys()), dtype=float)
    meds = np.array([float(np.median(byN_steps[int(N)])) for N in Ns], dtype=float)
    buds = np.array([
        float(np.median(byN_budget.get(int(N), [np.inf]))) for N in Ns
    ], dtype=float)
    return Ns, meds, buds


def objective_anchored_speed(experiment_results):
    if not experiment_results:
        return 1000.0

    Ns, meds, buds = _succ_agg(experiment_results)
    if Ns.size == 0:
        return 500.0

    i_max = int(np.argmax(Ns))
    i_2 = int(i_max - 1) if Ns.size >= 2 else int(i_max)

    ms_max = float(meds[i_max])
    ms_2 = float(meds[i_2])

    # Core anchored score (no milestone term)
    score = math.log10(max(1.0, ms_max)) + 0.5 * math.log10(max(1.0, ms_2))

    # Small smooth penalty if we look step-budget-saturated at the largest solved N
    bud_max = float(buds[i_max])
    if np.isfinite(bud_max) and bud_max > 0:
        ratio = ms_max / bud_max
        # smooth hinge around 0.7
        tau = 0.05
        h = tau * _softplus((ratio - 0.7) / tau)  # ~ max(0, ratio-0.7)
        score += 2.0 * (h ** 2)

    return float(score)


def objective_tail_scaling(experiment_results):
    if not experiment_results:
        return 1000.0

    Ns, meds, buds = _succ_agg(experiment_results)
    if Ns.size == 0:
        return 500.0

    # Use last up to 3 successful unique-N points
    K = int(min(3, Ns.size))
    tailN = Ns[-K:]
    tailM = meds[-K:]

    # Pairwise local slopes in log-log space (no extrapolation)
    slopes = []
    if K >= 2:
        for a in range(K):
            for b in range(a + 1, K):
                dlogN = math.log(max(2.0, float(tailN[b]))) - math.log(max(2.0, float(tailN[a])))
                if abs(dlogN) < 1e-12:
                    continue
                dlogM = math.log(max(1.0, float(tailM[b]))) - math.log(max(1.0, float(tailM[a])))
                slopes.append(dlogM / dlogN)

    if not slopes:
        mean_slope = 10.0
        max_slope = 10.0
    else:
        mean_slope = float(np.mean(slopes))
        max_slope = float(np.max(slopes))

    # Base term: mean slope + tail instability penalty + mild anchored speed term
    ms_max = float(meds[-1])
    score = mean_slope + 2.0 * (max_slope - mean_slope) + 0.2 * math.log10(max(1.0, ms_max))

    # Smooth (non-clipping) milestone penalty: increases continuously when N_max is below milestones
    N_max = float(Ns[-1])
    # Use log-ratio so penalties add roughly linearly across decades
    for m, w in [(905.0, 0.6), (1280.0, 1.0), (2560.0, 1.6)]:
        x = math.log(m / max(1.0, N_max))
        score += w * _softplus(x)  # ~ w*max(0, log(m/N_max)) but smooth

    # Small smooth saturation penalty at N_max
    bud_max = float(buds[-1])
    if np.isfinite(bud_max) and bud_max > 0:
        ratio = ms_max / bud_max
        tau = 0.05
        h = tau * _softplus((ratio - 0.7) / tau)
        score += 0.5 * (h ** 2)

    return float(score)


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    variant = os.environ.get('OBJ_VARIANT', 'anchored_speed').strip().lower()
    if variant in {'tail', 'tail_scaling', 'tailscaling'}:
        return objective_tail_scaling(experiment_results)
    return objective_anchored_speed(experiment_results)


==> anc/data/runs/consensus/objectives/objective_4.py <==
import os
import math
import numpy as np
from scipy.stats import theilslopes


def _softplus(x: float) -> float:
    # numerically stable softplus
    if x > 50.0:
        return x
    if x < -50.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _succ_aggregate(experiment_results):
    # Success is EXACTLY the schedule advancement condition; do not treat 0.49 as a penalty.
    succ = [r for r in experiment_results
            if float(r.get('unsolved_fraction', 1.0)) < 0.5 and np.isfinite(r.get('median_step', np.inf))]
    if not succ:
        return np.array([]), np.array([]), np.array([])

    byN_steps = {}
    byN_budgets = {}
    for r in succ:
        N = int(r.get('N', -1))
        ms = float(r.get('median_step', np.inf))
        bud = float(r.get('max_steps', np.inf))
        if N <= 0 or (not np.isfinite(ms)) or ms <= 0:
            continue
        byN_steps.setdefault(N, []).append(ms)
        if np.isfinite(bud) and bud > 0:
            byN_budgets.setdefault(N, []).append(bud)

    if not byN_steps:
        return np.array([]), np.array([]), np.array([])

    Ns = np.array(sorted(byN_steps.keys()), dtype=float)
    meds = np.array([float(np.median(byN_steps[int(N)])) for N in Ns], dtype=float)
    buds = np.array([float(np.median(byN_budgets.get(int(N), [np.inf]))) for N in Ns], dtype=float)
    return Ns, meds, buds


def _saturation_penalty(median_step: float, max_steps: float, hinge: float = 0.7, scale: float = 2.0) -> float:
    if (not np.isfinite(max_steps)) or max_steps <= 0:
        return 0.0
    ratio = float(median_step) / float(max_steps)
    # smooth hinge on ratio - hinge
    tau = 0.05
    h = tau * _softplus((ratio - hinge) / tau)  # ~ max(0, ratio-hinge)
    return float(scale * (h ** 2))


def objective_highN_band(experiment_results):
    if not experiment_results:
        return 1000.0

    Ns, meds, buds = _succ_aggregate(experiment_results)
    if Ns.size == 0:
        return 500.0

    N_max = float(Ns[-1])
    ms_max = float(meds[-1])
    bud_max = float(buds[-1])

    # If we haven't reached the high-N band, use a smooth milestone penalty (no small-N extrapolation).
    if N_max < 905.0:
        # Strongly prefer reaching 905; keep smooth/log-shaped.
        return float(20.0 + 8.0 * _softplus(math.log(905.0 / max(1.0, N_max))))

    # Anchored speed at the largest and previous solved N.
    if Ns.size >= 2:
        ms_prev = float(meds[-2])
    else:
        ms_prev = ms_max

    score = math.log10(max(1.0, ms_max)) + 0.5 * math.log10(max(1.0, ms_prev))

    # Step-budget saturation penalty at N_max.
    score += _saturation_penalty(ms_max, bud_max, hinge=0.7, scale=2.0)

    # Mild smooth milestone shaping for 1280/2560 (do not dominate within-band ranking).
    score += 0.20 * _softplus(math.log(1280.0 / max(1.0, N_max)))
    score += 0.35 * _softplus(math.log(2560.0 / max(1.0, N_max)))

    return float(score)


def objective_conditional_tail2560(experiment_results):
    if not experiment_results:
        return 1000.0

    Ns, meds, buds = _succ_aggregate(experiment_results)
    if Ns.size == 0:
        return 500.0

    N_max = float(Ns[-1])
    ms_max = float(meds[-1])
    bud_max = float(buds[-1])

    # Only do tail scaling when we are already in the 1280+ regime.
    if N_max < 1280.0:
        # Smooth milestone-only penalty (prevents small-N dynamics from dominating).
        pen = 6.0 * _softplus(math.log(1280.0 / max(1.0, N_max)))
        pen += 1.5 * _softplus(math.log(2560.0 / max(1.0, N_max)))
        # Tiny shaping on current speed without implying extrapolation.
        return float(30.0 + pen + 0.05 * math.log10(max(1.0, ms_max)))

    # Robust log-log tail fit on last K successful points; predict log10 steps at 2560.
    K = int(min(6, Ns.size))
    tailN = Ns[-K:]
    tailM = meds[-K:]

    if tailN.size < 2:
        pred2560 = math.log10(max(1.0, ms_max))
        slope = 10.0
    else:
        x = np.log10(np.maximum(tailN, 2.0))
        y = np.log10(np.maximum(tailM, 1.0))
        slope, intercept, _, _ = theilslopes(y, x)
        pred2560 = float(intercept + slope * math.log10(2560.0))

    score = float(pred2560)

    # Small anchored term + saturation penalty at the largest solved point.
    score += 0.15 * math.log10(max(1.0, ms_max))
    score += _saturation_penalty(ms_max, bud_max, hinge=0.7, scale=1.0)

    # Very light preference against superlinear tails (only as a tiebreaker).
    score += 0.10 * max(0.0, float(slope) - 2.0) ** 2

    return float(score)


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    variant = os.environ.get('OBJ_VARIANT', 'highn_band').strip().lower()
    if variant in {'tail', 'tail2560', 'conditional_tail', 'conditional_tail2560'}:
        return objective_conditional_tail2560(experiment_results)
    return objective_highN_band(experiment_results)


==> anc/data/runs/consensus/objectives/objective_5.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 50.0:
        return x
    if x < -50.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _succ_byN(experiment_results):
    # Success is EXACTLY the schedule advancement condition; unsolved_fraction=0.49 is success.
    succ = [r for r in experiment_results
            if float(r.get('unsolved_fraction', 1.0)) < 0.5 and np.isfinite(r.get('median_step', np.inf))]
    if not succ:
        return {}

    byN = {}
    for r in succ:
        N = int(r.get('N', -1))
        ms = float(r.get('median_step', np.inf))
        bud = float(r.get('max_steps', np.inf))
        if N <= 0 or (not np.isfinite(ms)) or ms <= 0:
            continue
        byN.setdefault(N, {'steps': [], 'buds': []})
        byN[N]['steps'].append(ms)
        if np.isfinite(bud) and bud > 0:
            byN[N]['buds'].append(bud)

    # Aggregate robustly per N
    out = {}
    for N, v in byN.items():
        steps = np.array(v['steps'], dtype=float)
        buds = np.array(v['buds'], dtype=float) if v['buds'] else np.array([np.inf], dtype=float)
        out[int(N)] = {
            'median_step': float(np.median(steps)),
            'max_steps': float(np.median(buds)),
        }
    return out


def _saturation_penalty(median_step: float, max_steps: float, hinge: float = 0.7, scale: float = 2.0) -> float:
    if (not np.isfinite(max_steps)) or max_steps <= 0:
        return 0.0
    ratio = float(median_step) / float(max_steps)
    tau = 0.05
    h = tau * _softplus((ratio - hinge) / tau)  # ~ max(0, ratio-hinge)
    return float(scale * (h ** 2))


def _milestone_only_to_1280(byN):
    if not byN:
        return 500.0
    N_max = float(max(byN.keys()))
    # Smooth/log-shaped milestones (no extrapolation; depends only on N_max solved)
    pen = 0.0
    for m, w in [(905.0, 8.0), (1280.0, 16.0)]:
        pen += w * _softplus(math.log(m / max(1.0, N_max)))
    # Light shaping on current best speed (purely within achieved regime)
    ms_max = float(byN[int(N_max)]['median_step'])
    return float(30.0 + pen + 0.05 * math.log10(max(1.0, ms_max)))


def objective_exact_band_905_1280(experiment_results):
    if not experiment_results:
        return 1000.0

    byN = _succ_byN(experiment_results)
    if not byN:
        return 500.0

    if 1280 not in byN:
        return _milestone_only_to_1280(byN)

    ms1280 = float(byN[1280]['median_step'])
    bud1280 = float(byN[1280]['max_steps'])

    # Exact-band anchor requires 905 too; if missing (e.g., partial logs), fall back to milestone-only.
    if 905 not in byN:
        return _milestone_only_to_1280(byN)

    ms905 = float(byN[905]['median_step'])
    bud905 = float(byN[905]['max_steps'])

    score = math.log10(max(1.0, ms1280)) + 0.5 * math.log10(max(1.0, ms905))
    score += _saturation_penalty(ms905, bud905, hinge=0.7, scale=2.0)
    score += _saturation_penalty(ms1280, bud1280, hinge=0.7, scale=2.0)
    return float(score)


def objective_local_growth_905_1280(experiment_results):
    if not experiment_results:
        return 1000.0

    byN = _succ_byN(experiment_results)
    if not byN:
        return 500.0

    if (905 not in byN) or (1280 not in byN):
        return _milestone_only_to_1280(byN)

    ms905 = float(byN[905]['median_step'])
    ms1280 = float(byN[1280]['median_step'])
    bud1280 = float(byN[1280]['max_steps'])

    # Local log-log slope from 905->1280 (reward flatter growth; no small-N extrapolation)
    denom = math.log(1280.0) - math.log(905.0)
    slope = (math.log(max(1.0, ms1280)) - math.log(max(1.0, ms905))) / max(1e-12, denom)

    score = float(slope)
    score += 0.10 * math.log10(max(1.0, ms1280))
    score += _saturation_penalty(ms1280, bud1280, hinge=0.7, scale=2.0)
    return float(score)


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    variant = os.environ.get('OBJ_VARIANT', 'exact_band').strip().lower()
    if variant in {'growth', 'local_growth', 'local_growth_905_1280', 'slope'}:
        return objective_local_growth_905_1280(experiment_results)
    return objective_exact_band_905_1280(experiment_results)


==> anc/data/runs/consensus/objectives/objective_6.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    if x > 50.0:
        return x
    if x < -50.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _aggregate_byN(experiment_results, success: bool):
    out = {}
    for r in (experiment_results or []):
        uf = float(r.get('unsolved_fraction', 1.0))
        is_succ = uf < 0.5
        if is_succ != success:
            continue
        N = int(r.get('N', -1))
        ms = float(r.get('median_step', float('inf')))
        bud = float(r.get('max_steps', float('inf')))
        if N <= 0 or (not np.isfinite(ms)) or ms <= 0:
            continue
        out.setdefault(N, {'ms': [], 'bud': [], 'uf': []})
        out[N]['ms'].append(ms)
        out[N]['uf'].append(uf)
        if np.isfinite(bud) and bud > 0:
            out[N]['bud'].append(bud)

    agg = {}
    for N, v in out.items():
        ms = float(np.median(np.asarray(v['ms'], dtype=float)))
        uf = float(np.median(np.asarray(v['uf'], dtype=float)))
        bud = float(np.median(np.asarray(v['bud'], dtype=float))) if v['bud'] else float('inf')
        agg[int(N)] = {'median_step': ms, 'max_steps': bud, 'unsolved_fraction': uf}
    return agg


def _sat_pen(median_step: float, max_steps: float, hinge: float = 0.7, scale: float = 2.0) -> float:
    if (not np.isfinite(max_steps)) or max_steps <= 0:
        return 0.0
    ratio = float(median_step) / float(max_steps)
    tau = 0.05
    h = tau * _softplus((ratio - hinge) / tau)  # ~ max(0, ratio-hinge)
    return float(scale * (h ** 2))


def _milestone_only(byN_succ: dict) -> float:
    if not byN_succ:
        return 500.0
    N_max = float(max(byN_succ.keys()))
    ms_max = float(byN_succ[int(N_max)]['median_step'])

    # Smooth penalty depending ONLY on N_max_solved.
    pen = 0.0
    for m, w in [(1280.0, 6.0), (1810.0, 12.0), (2560.0, 24.0)]:
        pen += w * _softplus(math.log(m / max(1.0, N_max)))

    # Very small within-achieved-regime shaping (no extrapolation).
    return float(30.0 + pen + 0.03 * math.log10(max(1.0, ms_max)))


def objective_exact_band_1810_2560(experiment_results):
    byN = _aggregate_byN(experiment_results, success=True)
    if not byN:
        return 500.0

    # If solved at 2560: log10(step_2560) + 0.5*log10(step_1810) (+ saturation at both)
    if (2560 in byN) and (1810 in byN):
        ms2560, bud2560 = byN[2560]['median_step'], byN[2560]['max_steps']
        ms1810, bud1810 = byN[1810]['median_step'], byN[1810]['max_steps']
        score = math.log10(max(1.0, ms2560)) + 0.5 * math.log10(max(1.0, ms1810))
        score += _sat_pen(ms1810, bud1810, hinge=0.7, scale=2.0)
        score += _sat_pen(ms2560, bud2560, hinge=0.7, scale=2.0)
        return float(score)

    # If solved at 1810 (but not 2560): log10(step_1810) + 0.5*log10(step_1280) (+ saturation at both)
    if (1810 in byN) and (1280 in byN):
        ms1810, bud1810 = byN[1810]['median_step'], byN[1810]['max_steps']
        ms1280, bud1280 = byN[1280]['median_step'], byN[1280]['max_steps']
        score = math.log10(max(1.0, ms1810)) + 0.5 * math.log10(max(1.0, ms1280))
        score += _sat_pen(ms1280, bud1280, hinge=0.7, scale=2.0)
        score += _sat_pen(ms1810, bud1810, hinge=0.7, scale=2.0)
        return float(score)

    # Otherwise: milestone-only, based solely on N_max_solved (+ tiny log10(step at N_max)).
    return _milestone_only(byN)


def objective_fail1810_shaping(experiment_results):
    byN_succ = _aggregate_byN(experiment_results, success=True)
    if not byN_succ:
        return 500.0

    # If we succeeded at/above 1810, just rank by exact-band anchored speed (no special failure shaping needed).
    if (2560 in byN_succ and 1810 in byN_succ) or (1810 in byN_succ and 1280 in byN_succ):
        return objective_exact_band_1810_2560(experiment_results)

    base = _milestone_only(byN_succ)

    # If we reached N=1810 and failed there: add smooth penalty based on (uf-0.5) and saturation at that point.
    byN_fail = _aggregate_byN(experiment_results, success=False)
    if 1810 in byN_fail and 1810 not in byN_succ:
        uf = float(byN_fail[1810]['unsolved_fraction'])
        ms = float(byN_fail[1810]['median_step'])
        bud = float(byN_fail[1810]['max_steps'])

        # Smooth hinge for uf>0.5.
        du = 0.02 * _softplus((uf - 0.5) / 0.02)  # ~ max(0, uf-0.5)
        pen_uf = 200.0 * (du ** 2)

        # Smooth penalty for step-budget saturation at the failed point.
        pen_sat = _sat_pen(ms, bud, hinge=0.8, scale=8.0)

        return float(base + pen_uf + pen_sat)

    # Otherwise: milestone-only.
    return float(base)


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    variant = os.environ.get('OBJ_VARIANT', 'anchored_1810_2560').strip().lower()
    if variant in {'fail1810', 'fail_1810', 'fail1810_shaping', 'shaping'}:
        return objective_fail1810_shaping(experiment_results)
    return objective_exact_band_1810_2560(experiment_results)


==> anc/data/runs/consensus/objectives/objective_7.py <==
import os
import math
import numpy as np


def _softplus(x: float) -> float:
    # stable softplus
    if x > 50.0:
        return x
    if x < -50.0:
        return math.exp(x)
    return math.log1p(math.exp(x))


def _smooth_hinge(x: float, tau: float = 0.05) -> float:
    """Smooth approx to max(0,x)."""
    return float(tau * _softplus(float(x) / float(tau)))


def _agg_byN(experiment_results, success: bool):
    out = {}
    for r in (experiment_results or []):
        uf = float(r.get('unsolved_fraction', 1.0))
        is_succ = uf < 0.5  # success is exactly schedule advancement condition
        if is_succ != success:
            continue
        N = int(r.get('N', -1))
        ms = float(r.get('median_step', float('inf')))
        bud = float(r.get('max_steps', float('inf')))
        if N <= 0 or (not np.isfinite(ms)) or ms <= 0:
            continue
        out.setdefault(N, {'ms': [], 'bud': [], 'uf': []})
        out[N]['ms'].append(ms)
        out[N]['uf'].append(uf)
        if np.isfinite(bud) and bud > 0:
            out[N]['bud'].append(bud)

    agg = {}
    for N, v in out.items():
        ms_med = float(np.median(np.asarray(v['ms'], dtype=float)))
        uf_med = float(np.median(np.asarray(v['uf'], dtype=float)))
        bud_med = float(np.median(np.asarray(v['bud'], dtype=float))) if v['bud'] else float('inf')
        agg[int(N)] = {'median_step': ms_med, 'max_steps': bud_med, 'unsolved_fraction': uf_med}
    return agg


def _milestone_only(N_max_solved: float, ms_at_Nmax: float, milestones_weights):
    if not np.isfinite(N_max_solved) or N_max_solved <= 0:
        return 500.0
    pen = 0.0
    for m, w in milestones_weights:
        # smooth penalty depending only on achieved N_max_solved
        pen += float(w) * _smooth_hinge(math.log(float(m) / max(1.0, float(N_max_solved))), tau=0.25)
    # tiny within-achieved-regime shaping (no extrapolation)
    return float(30.0 + pen + 0.03 * math.log10(max(1.0, float(ms_at_Nmax))))


def _saturation_penalty(ms: float, bud: float, r0: float, tau: float, scale: float) -> float:
    if (not np.isfinite(bud)) or bud <= 0:
        return 0.0
    ratio = float(ms) / float(bud)
    h = _smooth_hinge(ratio - float(r0), tau=float(tau))
    return float(scale * (h ** 2))


def objective_headroom_1280(experiment_results):
    byS = _agg_byN(experiment_results, success=True)
    if not byS:
        return 500.0

    N_max = float(max(byS.keys()))
    ms_max = float(byS[int(N_max)]['median_step'])

    # If not solved at 1280: milestone-only to 1280 (no small-N extrapolation)
    if 1280 not in byS:
        return _milestone_only(
            N_max,
            ms_max,
            milestones_weights=[(640.0, 4.0), (905.0, 7.0), (1280.0, 14.0)],
        )

    ms1280 = float(byS[1280]['median_step'])
    bud1280 = float(byS[1280]['max_steps'])

    # Core: speed at 1280
    score = math.log10(max(1.0, ms1280))

    # Headroom term: stricter saturation hinge than existing (r0 ~ 0.4-0.5)
    A = 10.0
    r0 = 0.45
    score += _saturation_penalty(ms1280, bud1280, r0=r0, tau=0.04, scale=A)

    # Small term for 905 speed if present (purely in-range)
    if 905 in byS:
        score += 0.15 * math.log10(max(1.0, float(byS[905]['median_step'])))

    return float(score)


def objective_dist_1810(experiment_results):
    byS = _agg_byN(experiment_results, success=True)
    if not byS:
        return 500.0

    # If success at 2560/1810: anchored speed ranking (no special failure shaping)
    if (2560 in byS) and (1810 in byS):
        ms2560, bud2560 = float(byS[2560]['median_step']), float(byS[2560]['max_steps'])
        ms1810, bud1810 = float(byS[1810]['median_step']), float(byS[1810]['max_steps'])
        score = math.log10(max(1.0, ms2560)) + 0.5 * math.log10(max(1.0, ms1810))
        score += _saturation_penalty(ms1810, bud1810, r0=0.70, tau=0.05, scale=2.0)
        score += _saturation_penalty(ms2560, bud2560, r0=0.70, tau=0.05, scale=2.0)
        return float(score)

    if (1810 in byS) and (1280 in byS):
        ms1810, bud1810 = float(byS[1810]['median_step']), float(byS[1810]['max_steps'])
        ms1280, bud1280 = float(byS[1280]['median_step']), float(byS[1280]['max_steps'])
        score = math.log10(max(1.0, ms1810)) + 0.5 * math.log10(max(1.0, ms1280))
        score += _saturation_penalty(ms1280, bud1280, r0=0.70, tau=0.05, scale=2.0)
        score += _saturation_penalty(ms1810, bud1810, r0=0.70, tau=0.05, scale=2.0)
        return float(score)

    # Otherwise: milestone-only-to-1810, plus (if failed at 1810) distance-to-success shaping.
    N_max = float(max(byS.keys()))
    ms_max = float(byS[int(N_max)]['median_step'])
    base = _milestone_only(
        N_max,
        ms_max,
        milestones_weights=[(640.0, 3.0), (905.0, 5.0), (1280.0, 9.0), (1810.0, 18.0)],
    )

    byF = _agg_byN(experiment_results, success=False)
    if (1810 in byF) and (1810 not in byS):
        uf = float(byF[1810]['unsolved_fraction'])
        ms = float(byF[1810]['median_step'])
        bud = float(byF[1810]['max_steps'])

        # B * smooth_hinge(uf-0.5)^2 : reward "almost success" at 1810
        B = 400.0
        hu = _smooth_hinge(uf - 0.5, tau=0.01)
        pen_uf = B * (hu ** 2)

        # C * smooth_hinge(step/max_steps - r1)^2 : reward not budget-saturated
        C = 60.0
        r1 = 0.85
        pen_sat = _saturation_penalty(ms, bud, r0=r1, tau=0.04, scale=C)

        return float(base + pen_uf + pen_sat)

    return float(base)


def objective(experiment_results):
    """Estimate the research goal from experiment results (lower is better)."""
    variant = os.environ.get('OBJ_VARIANT', 'headroom_1280').strip().lower()
    if variant in {'dist_1810', 'distance_1810', '1810', 'fail_1810', 'distance'}:
        return float(objective_dist_1810(experiment_results))
    return float(objective_headroom_1280(experiment_results))


==> anc/data/runs/consensus/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-13T18:36:07.804757Z"
  }
}

==> anc/data/runs/consensus/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/consensus/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: temperature for smooth rigidity gating (smaller => closer to hard selection)
    "tau_r":   dict(type="log_uniform", default=0.1,  low=1e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 selection for clause cost and G-term
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (MODIFIED): smooth responsibility instead of hard scatter to best literal
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    wR = torch.softmax(v_lit / tau_r, dim=-1)                # (M,3), peaked at best literal
    R = (c.unsqueeze(-1) * wR)                               # distribute rigidity smoothly
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)   # same clause-level gating

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW: clause-conditional xl leak (active mainly when xs is low)
    "lmbda_xl":  dict(type="log_uniform", default=1e-4,  low=1e-7,  high=1e-2),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # MODIFICATION: xl leak gated by (1-xs) so it mainly acts once a clause is satisfied/held.
    dxl = hp.alpha * (c - hp.delta) - hp.lmbda_xl * (1.0 - xs) * (xl - 1.0)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_100.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87)
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,    low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,   low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 87:
    # Replace additive vanishing floor (linear tail) with a multiplicative, still-vanishing bump.
    # Keeps xs_fac -> 0 as xs -> 1, but preserves p-power tail (less late dithering) while boosting mid-range.
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * (1.0 - xs_fac_raw))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_101.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87/98)
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # Single change vs Design 98/100: strengthen the same multiplicative, vanishing bump
    # xs_fac = raw * (1 + k*xs_floor*(1-raw)), with fixed k=2 (no new knobs), still vanishes as xs->1.
    k = 2.0
    xs_fac = (xs_fac_raw * (1.0 + k * xs_floor * (1.0 - xs_fac_raw))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_102.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 87 family)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping (keep Design 87 form fixed)
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    # NEW (single small change): clause-dependent temperature hardening when satisfied
    # tau_r_eff = tau_r * exp(-k_tr * gate_c)
    "k_tr":    dict(type="uniform",     default=1.0,                   low=0.0,   high=6.0),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 87)
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    # NEW
    k_tr     = torch.as_tensor(hp.k_tr,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # Design 87 vanishing soft-floor (kept fixed)
    xs_fac = ((1.0 - xs_floor) * xs_fac_raw + xs_floor * one_minus).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # Clause-dependent temperature: harder when gate_c ~ 1 (satisfied)
    tau_r_eff = (tau_r * torch.exp(-k_tr * gate_c)).clamp_min(1e-6)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)   # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_103.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 98:
    # Concave, bounded mid-range lift while preserving vanishing shutdown and p-power tail.
    # xs_fac in [0,1], monotone in xs_fac_raw, and xs_fac -> 0 as xs -> 1.
    xs_fac = (1.0 - torch.pow((1.0 - xs_fac_raw).clamp(0.0, 1.0), 1.0 + xs_floor)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_104.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,  low=1e-4, high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.16,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,  low=1e-3, high=0.5),

    # NEW (single principled change): xl modulates temperature (not eta_eff)
    # tau_r_eff = tau_r * exp( log(m_lo) + (log(m_hi)-log(m_lo))*h_xl )
    "m_tau_r_lo": dict(type="log_uniform", default=0.7, low=0.2, high=1.0),
    "m_tau_r_hi": dict(type="log_uniform", default=2.5, low=1.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)  # (M,)

    # NEW: xl affects only the temperature (bounded, smooth), NOT eta_eff
    m_lo = torch.as_tensor(hp.m_tau_r_lo, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    m_hi = torch.as_tensor(hp.m_tau_r_hi, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    logm = torch.log(m_lo) + (torch.log(m_hi) - torch.log(m_lo)) * h_xl
    tau_r_eff = (tau_r * torch.exp(logm)).clamp_min(1e-6)  # (M,)

    # Keep eta_eff controlled only by (c, xs) as in the working late-soft mechanism
    eta_eff = (eta_r * gate_c * (1.0 - xs)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_105.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87/98/100)
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    # NEW: curvature control for the multiplicative (still-vanishing) bump
    "p_bump":   dict(type="uniform",    default=1.8,                    low=1.0,   high=4.0),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 98/100 family)
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # CHANGE vs Design 98/100:
    # Curvature+sat bump: boost mid-range more controllably and prevent over-boost.
    # Still vanishes as xs->1 (xs_fac_raw->0) and equals 1 at xs->0 (xs_fac_raw->1).
    t = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    b = xs_floor * torch.pow(t, p_bump)              # (M,)
    b_sat = b / (1.0 + b)                            # smooth saturation in [0,1)
    xs_fac = (xs_fac_raw * (1.0 + b_sat)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_106.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,  low=1e-4, high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.16,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,  low=1e-3, high=0.5),

    # NEW (single change): xl modulates ONLY the R-term amplitude (bounded, monotone in h_xl)
    # We implement a monotone DECREASING map: mR(h=0)=m_max, mR(h=1)=m_min (order auto-handled).
    "mR_lo":   dict(type="log_uniform", default=0.25,  low=0.02, high=1.0),
    "mR_hi":   dict(type="log_uniform", default=1.00,  low=0.2,  high=5.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (keep structure fixed)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)
    eta_eff = (eta_r * gate_c * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)

    # NEW: xl-modulated R amplitude (bounded, smooth, monotone in h_xl)
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)  # (M,)

    m_lo = torch.as_tensor(hp.mR_lo, dtype=v.dtype, device=v.device).clamp_min(1e-8)
    m_hi = torch.as_tensor(hp.mR_hi, dtype=v.dtype, device=v.device).clamp_min(1e-8)
    m_min = torch.minimum(m_lo, m_hi)
    m_max = torch.maximum(m_lo, m_hi)
    logm = torch.log(m_max) + (torch.log(m_min) - torch.log(m_max)) * h_xl
    mR = torch.exp(logm).clamp_min(1e-8)  # (M,)

    R *= mR.unsqueeze(-1)

    # Baseline rigidity scaling
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_107.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (as in 98)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),

    # Bump strength (repurposed): now mid-range-only bump coefficient
    "xs_floor": dict(type="uniform",    default=0.6,                   low=0.0,   high=4.0),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown shaping
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 10.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    u = torch.pow(one_minus, p_xs)                   # xs_fac_raw in [0,1]

    # SINGLE CHANGE vs Design 98:
    # Mid-range-only multiplicative bump that vanishes at u=0 and u=1.
    # Reduces late-stage extra lift (u~0) while preserving xs_fac->0 as xs->1.
    xs_fac = (u * (1.0 + xs_floor * u * (1.0 - u))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_108.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=14.216863814045812, low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=23.955133798661485, low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25064846015601394, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.062007401729062835, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013216917639384763, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0037571537012059822, low=1e-4, high=1.0),

    # Late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.03493594911542303, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2515490953706405,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.05293348456926294, low=1e-3, high=0.5),

    # Bounded-log(xl) hardness shaping
    "p_xl":    dict(type="uniform",     default=2.4912864602727125,  low=0.5,  high=10.0),

    "lr":      dict(type="log_uniform", default=1.0072469883723343,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with bounded-log(xl) hardness gating + late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # ONE CHANGE vs Design-80: keep xs coupling inside eta_eff (xs remains the primary shutdown)
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_109.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,   low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87/98)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,    low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,     low=1e-3,  high=0.5),

    # xs-shutdown shaping (Design 98)
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,    low=0.0,   high=0.30),

    # NEW: curvature control for the multiplicative bump (k_xs=1 recovers Design 98)
    "k_xs":     dict(type="uniform",    default=1.0,                    low=1.0,   high=4.0),

    "lr":      dict(type="log_uniform", default=1.81648839834813,       low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    u = torch.pow(one_minus, p_xs)                   # in [0,1]

    # SINGLE CHANGE vs Design 98:
    # Generalize multiplicative bump curvature while preserving endpoints and late-stage tail.
    # k_xs=1 -> u*(1 + a*(1-u)) (Design 98)
    xs_fac = (u * (1.0 + xs_floor * torch.pow((1.0 - u).clamp(0.0, 1.0), k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.089752364445273,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.037498699743107, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.11733300166894058, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.1449936542499511, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.006003792004813599, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.20002560679344003, low=1e-4, high=1.0),

    # NEW: temperature for smooth rigidity gating (smaller => closer to hard selection)
    "tau_r":   dict(type="log_uniform", default=0.04201200020958208,  low=1e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.4491130500335556,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 selection for clause cost and G-term
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (MODIFIED): smooth responsibility instead of hard scatter to best literal
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    wR = torch.softmax(v_lit / tau_r, dim=-1)                # (M,3), peaked at best literal
    R = (c.unsqueeze(-1) * wR)                               # distribute rigidity smoothly
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)   # same clause-level gating

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_110.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=14.216863814045812,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=23.955133798661485,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25064846015601394,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.062007401729062835,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013216917639384763,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0037571537012059822,   low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.03493594911542303,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2515490953706405,      low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.05293348456926294,     low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping (Design-80)
    "p_xl":    dict(type="uniform",     default=2.4912864602727125,      low=0.5,   high=10.0),

    # NEW (single change vs Design-80): conservative xs-coupling inside eta_eff
    # eta_eff *= (1 - lam_xs * xs). lam_xs=0 recovers Design-80; lam_xs=1 matches strong (1-xs).
    "lam_xs":  dict(type="uniform",     default=0.35,                    low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=1.0072469883723343,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with bounded-log(xl) hardness gating + late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # NEW: mild xs coupling to stabilize late dynamics without hard regime flips
    lam_xs = torch.as_tensor(hp.lam_xs, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    xs_factor = (1.0 - lam_xs * xs).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * xs_factor).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_111.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.725091364996018,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=24.437059923121208,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2428499622035245,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.061452262011433466,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001282253006406989,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0040304517284790765,   low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.03499552882894957,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.07107447031092677,      low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.002461698038685154,     low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping (Design-80)
    "p_xl":    dict(type="uniform",     default=4.290915429741735,      low=0.5,   high=10.0),

    # NEW (single change vs Design-80): conservative xs-coupling inside eta_eff
    # eta_eff *= (1 - lam_xs * xs). lam_xs=0 recovers Design-80; lam_xs=1 matches strong (1-xs).
    "lam_xs":  dict(type="uniform",     default=0.34649744865992566,                    low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=1.0006078955073117,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with bounded-log(xl) hardness gating + late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # NEW: mild xs coupling to stabilize late dynamics without hard regime flips
    lam_xs = torch.as_tensor(hp.lam_xs, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    xs_factor = (1.0 - lam_xs * xs).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * xs_factor).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_112.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 100:
    # Replace linear-in-(1-raw) multiplicative bump with a later-acting cubic bump.
    # Preserves endpoints and the vanishing p-power tail (no additive floor).
    # raw in [0,1]: xs_fac = raw*(1 + a*raw*(1-raw)) = raw + a*raw^2*(1-raw)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * (1.0 - xs_fac_raw))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_113.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW (single conceptual mechanism): xl-gated late soft responsibility in R
    "tau_r":   dict(type="log_uniform", default=0.12,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.25,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.05,  low=1e-3,  high=0.5),
    "p_xl":    dict(type="uniform",     default=2.0,   low=0.5,   high=8.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: replace hard one-hot target with xl-gated soft responsibility (bounded-log, no batch stats)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Smooth, monotone power gate (gentler onset than complement-power)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.pow(h_xl, p_xl)  # (M,)

    eta_eff = (eta_r * gate_c * gate_xl).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_114.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 112:
    # Move the bump one order later: raw*(1 + a*raw^2*(1-raw))
    # (quartic bump term a*raw^3*(1-raw)), still endpoints-preserving and still-vanishing.
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * xs_fac_raw * (1.0 - xs_fac_raw))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_115.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=14.216863814045812,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=23.955133798661485,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25064846015601394,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.062007401729062835,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013216917639384763,   low=1e-4,  high=1e-2),

    # NOTE: zeta now multiplies log(xl) (not xl), so allow larger effective range.
    "zeta":    dict(type="log_uniform", default=0.25,                    low=1e-3,  high=10.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.03493594911542303,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2515490953706405,      low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.05293348456926294,     low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping
    "p_xl":    dict(type="uniform",     default=2.4912864602727125,      low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=1.0072469883723343,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late soft responsibility with bounded-log(xl) gating (Design-80)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # Keep eta_eff independent of xs (avoid double-shutdown)
    eta_eff = (eta_r * gate_c * gate_xl).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)

    # SINGLE CHANGE vs Design-80 baseline rigidity magnifier:
    #   from (1 + zeta*xl) to (1 + zeta*log(xl)) to reduce stiffness at large xl.
    zeta_t = torch.as_tensor(hp.zeta, dtype=v.dtype, device=v.device).clamp_min(0.0)
    rig_mag = (1.0 + zeta_t * torch.log(xl.clamp_min(1.0)))

    R *= (rig_mag * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_116.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    # NEW (single change): fractional bump order
    # p_bump=0 -> Design 100; p_bump=1 -> Design 112; avoid too-late high orders.
    "p_bump":   dict(type="uniform",    default=0.75,                   low=0.0,   high=1.25),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp(0.0, 2.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 112:
    # Fractional-order multiplicative bump: raw*(1 + a*raw^p_bump*(1-raw))
    # p_bump=0 recovers Design 100; p_bump=1 recovers Design 112.
    raw_safe = xs_fac_raw.clamp_min(1e-6)
    bump_shape = torch.pow(raw_safe, p_bump) * (1.0 - xs_fac_raw)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * bump_shape)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_117.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),

    # ζ now scales a bounded [0,1] log-hardness proxy, so allow larger effective range.
    "zeta":    dict(type="log_uniform", default=1.0,   low=1e-3,  high=100.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (SINGLE CHANGE): bounded-log(xl) rigidity magnifier
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)  # in [0,1]
    rig_mag = 1.0 + torch.as_tensor(hp.zeta, dtype=v.dtype, device=v.device).clamp_min(0.0) * h_xl

    R *= (rig_mag * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_118.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    # NEW (single change vs Design 112): skew the cubic bump later/earlier without changing tail exponent
    "k_xs":     dict(type="uniform",    default=1.0,                    low=0.5,   high=3.0),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 112:
    # raw*(1 + a*raw*(1-raw)^k_xs). Keeps xs_fac->0 as xs->1 and keeps the p_xs tail exponent.
    # k_xs>1 shifts bump later (toward smaller raw), k_xs<1 earlier.
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_119.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta now scales a bounded h(xl) in [0,1], so allow broader but still-bounded effect.
    "zeta":    dict(type="log_uniform", default=1e-2, low=1e-4, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (ONLY CHANGE): bounded, smooth xl->rigidity dial
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # h_xl in [0,1] using normalized log(xl)
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)  # (M,)

    zeta_t = torch.as_tensor(hp.zeta, dtype=v.dtype, device=v.device).clamp_min(0.0)
    rig_mag = (1.0 + zeta_t * h_xl)  # bounded in [1, 1+zeta]

    R *= (rig_mag * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Soft responsibility temperature (as in Designs 1/5/7)
    "tau_r":   dict(type="log_uniform", default=0.1,   low=1e-2, high=1.0),

    # Max mix-in of soft responsibility (as in Design 5)
    "eta_r":   dict(type="uniform",     default=0.2,   low=0.0,  high=1.0),

    # NEW: margin-based gate for softening (small margin => more soft)
    # gate = sigmoid((m0 - (top1-top2)) / tau_m)
    "m0":      dict(type="uniform",     default=0.10,  low=0.00, high=1.00),
    "tau_m":   dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (MODIFIED): hard top-1, but mix in soft responsibility only when margin is small
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m0    = torch.as_tensor(hp.m0,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_m = torch.as_tensor(hp.tau_m, dtype=v.dtype, device=v.device).clamp_min(1e-6)

    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)     # (M,)
    gate_m = torch.sigmoid((m0 - margin) / tau_m)               # (M,) high when ambiguous
    eta_eff = eta_r * gate_m * (1.0 - xs)                       # (M,) also off when xs~1

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)               # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_120.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.722170475592943,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417655155354,    low=0.0,   high=0.30),

    # NEW (single change vs Design 112): skew the cubic bump later/earlier without changing tail exponent
    "k_xs":     dict(type="uniform",    default=0.8848658212283379,                    low=0.5,   high=3.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 112:
    # raw*(1 + a*raw*(1-raw)^k_xs). Keeps xs_fac->0 as xs->1 and keeps the p_xs tail exponent.
    # k_xs>1 shifts bump later (toward smaller raw), k_xs<1 earlier.
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_121.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (keep tail exponent p_xs; adjust bump timing via k_xs)
    "p_xs": dict(type="uniform", default=1.722170475592943, low=1.0, high=4.0),
    "k_xs": dict(type="uniform", default=0.8848658212283379, low=0.5, high=3.0),

    # SINGLE CHANGE vs Design 120:
    # signed amplitude for exponent-bend (negative => later shutdown; positive => earlier)
    "a_xs": dict(type="uniform", default=-0.07, low=-0.30, high=0.30),

    "lr": dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown shaping
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs = torch.as_tensor(hp.p_xs, dtype=v.dtype, device=v.device).clamp_min(1.0)
    k_xs = torch.as_tensor(hp.k_xs, dtype=v.dtype, device=v.device).clamp_min(0.0)
    a_xs = torch.as_tensor(hp.a_xs, dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 120:
    # exponent-bend instead of multiplicative bump (smooth, no overshoot/clamp needed)
    # - preserves endpoints: raw=0 -> 0, raw=1 -> 1
    # - preserves tail exponent near raw->0 (exponent -> 1)
    raw = xs_fac_raw.clamp(0.0, 1.0)
    bump = (raw * torch.pow((1.0 - raw).clamp(0.0, 1.0), k_xs))  # vanishes at endpoints
    exponent = (1.0 + a_xs * bump).clamp(0.25, 4.0)

    # stable pow for raw=0
    xs_fac = torch.exp(exponent * torch.log(raw.clamp_min(1e-12)))

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_122.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # Odds-power hardness gate shape (as in Design 63)
    "p_xl":    dict(type="log_uniform", default=1.0,                   low=0.1,   high=10.0),

    # NEW (single change vs Design 63): very mild gating amplitude; rho=0 disables hardness gating
    "rho_xl":  dict(type="uniform",     default=0.30,                  low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility + mild xl hardness modulation
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Odds-power gate (Design 63): gate_odds(h)=h^p/(h^p+(1-h)^p)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    h = h_xl.clamp(1e-6, 1.0 - 1e-6)
    a = torch.pow(h, p_xl)
    b = torch.pow(1.0 - h, p_xl)
    gate_odds = (a / (a + b + 1e-12)).clamp(0.0, 1.0)

    # NEW: amplitude mixer (mild responsibility modulation; rho=0 => no xl gating)
    rho_xl = torch.as_tensor(hp.rho_xl, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    gate_xl = ((1.0 - rho_xl) + rho_xl * gate_odds).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_123.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.238691336594215,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.44660032846237,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2570848493728483,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05781095849312557,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026131744862622,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028811966490056933,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.1544840767901507,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13186464619268962,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.035727541969951884,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,     low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08042171960403378,    low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.754379893320603,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + c-gated xs-shutdown bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,) ~1 when near/under gamma
    gate_mid = (4.0 * gate_c * (1.0 - gate_c)).clamp(0.0, 1.0)  # (M,) peaked near c≈gamma

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)                  # (M,)

    # SINGLE CHANGE vs Design 112:
    # c-gate the multiplicative cubic bump so it only engages near c≈gamma.
    xs_fac = (xs_fac_raw * (1.0 + (xs_floor * gate_mid) * xs_fac_raw * (1.0 - xs_fac_raw))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_124.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # NEW (single change vs Design 120): state-dependent tau_r softens only late
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE NEW MODIFICATION:
    # Only soften the softmax responsibility late (near-satisfied + shutdown), keep early sharp.
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_c * xs_fac)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_125.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (as in Design 120)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3,  high=0.5),

    # xs-shutdown shaping (same params as Design 120)
    "p_xs":     dict(type="uniform",    default=1.722170475592943,    low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417655155354,  low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8848658212283379,   low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120)
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design 120:
    # Peak-normalize the bump raw*(1-raw)^k_xs so that max multiplier is (1+xs_floor) for any k_xs.
    # For f(r)=r*(1-r)^k (k>0), r* = 1/(k+1), f_max = (1/(k+1))*(k/(k+1))^k.
    kp1 = (k_xs + 1.0)
    # stable f_max = exp(-log(k+1) + k*(log(k)-log(k+1)))
    f_max = torch.exp((-torch.log(kp1)) + k_xs * (torch.log(k_xs) - torch.log(kp1)))

    bump = (raw * torch.pow(om_raw, k_xs)) / (f_max + 1e-12)  # (M,), peak ~1
    bump = bump.clamp(0.0, 1.0)

    xs_fac = (raw * (1.0 + xs_floor * bump)).clamp(0.0, 1.0)  # preserves endpoints + tail exponent

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_126.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # State-dependent tau_r strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE CHANGE vs Design 124:
    # Prevent early softening by requiring BOTH near-satisfaction (gate_c≈1)
    # AND late shutdown (xs_fac→0), using a steep late-only gate.
    late_gate = (gate_c.pow(4.0) * (1.0 - xs_fac).pow(4.0)).clamp(0.0, 1.0)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + k_tau * late_gate)).clamp(1e-6, 5.0)        # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_127.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (as in Design 120/125)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.722170475592943,    low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417655155354,  low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8848658212283379,   low=0.5,  high=3.0),

    # SINGLE CHANGE vs Design 125:
    # extra shape parameter for peak-normalized bump: bump ~ raw^u_xs * (1-raw)^k_xs
    # u_xs=1 recovers Design 125 exactly.
    "u_xs":     dict(type="uniform",    default=1.0,                  low=0.5,  high=4.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120/125)
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(1e-3)
    u_xs     = torch.as_tensor(hp.u_xs,     dtype=v.dtype, device=v.device).clamp_min(1e-3)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design 125:
    # Peak-normalized beta-bump: f(r)=r^u*(1-r)^k, r*=u/(u+k), f_max=(u^u k^k)/(u+k)^(u+k)
    uk = (u_xs + k_xs)
    log_fmax = (u_xs * torch.log(u_xs) + k_xs * torch.log(k_xs) - uk * torch.log(uk))
    f_max = torch.exp(log_fmax)

    bump = (torch.pow(raw, u_xs) * torch.pow(om_raw, k_xs)) / (f_max + 1e-12)
    bump = bump.clamp(0.0, 1.0)

    xs_fac = (raw * (1.0 + xs_floor * bump)).clamp(0.0, 1.0)  # preserves endpoints + tail exponent

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_128.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120)
    "p_xs":     dict(type="uniform", default=1.722170475592943,    low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354,  low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,   low=0.5, high=3.0),

    # NEW: smooth late-only tau_r_eff ramp (single principled modification vs Design 120)
    "k_tau":    dict(type="uniform",     default=3.0,  low=0.0,  high=10.0),
    "mu_tau":   dict(type="uniform",     default=0.55, low=0.0,  high=1.0),
    "tau_tau":  dict(type="log_uniform", default=0.12, low=1e-2, high=0.8),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE MODIFICATION:
    # Smooth late-only broadening of responsibility by increasing tau_r near the end.
    # late_signal ~ 0 early; rises late when clause is near satisfied AND xs shutdown has progressed.
    k_tau   = torch.as_tensor(hp.k_tau,   dtype=v.dtype, device=v.device).clamp_min(0.0)
    mu_tau  = torch.as_tensor(hp.mu_tau,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_tau = torch.as_tensor(hp.tau_tau, dtype=v.dtype, device=v.device).clamp_min(1e-6)

    late_signal = (gate_c * (1.0 - xs_fac)).clamp(0.0, 1.0)                 # (M,)
    late_ramp   = torch.sigmoid((late_signal - mu_tau) / tau_tau)            # (M,)
    tau_r_eff   = (tau_r0 * (1.0 + k_tau * late_ramp)).clamp(1e-6, 5.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)          # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_129.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # State-dependent tau_r strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE MODIFICATION vs Design 124:
    # delay tau_r_eff activation by making it quadratic in gate_c (but still monotone/bounded)
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_c.pow(2.0) * xs_fac)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: hysteresis half-band for xs switching (effective thresholds: gamma±hys)
    "hys":     dict(type="uniform",     default=0.05, low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)

    # MODIFICATION: hysteresis in xs threshold (prevents rapid toggling near gamma)
    # Ensure hys does not exceed ~gamma to keep (gamma - hys) nonnegative.
    gamma_t = v.new_tensor(hp.gamma)
    hys_t = v.new_tensor(hp.hys)
    h = torch.minimum(hys_t, 0.49 * gamma_t)
    gamma_eff = hp.gamma + h * (1.0 - 2.0 * xs)  # xs=0 -> gamma+h, xs=1 -> gamma-h

    dxs = hp.beta * ((xs + hp.epsilon) * (c - gamma_eff))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_130.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (as in 120/125)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.722170475592943,    low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417655155354,  low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8848658212283379,   low=0.5,  high=3.0),

    # SINGLE CHANGE vs Design 125:
    # adds a controllable bump-timing parameter while keeping tail-safe, peak-normalized conditioning.
    # p_bump=1 recovers Design 125 exactly.
    "p_bump":   dict(type="uniform",    default=1.0,                  low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    # r* = p/(p+k), f_max = (p/(p+k))^p * (k/(p+k))^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    xs_fac = (raw * (1.0 + xs_floor * bump)).clamp(0.0, 1.0)  # endpoints + tail exponent preserved

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_131.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.157032440994158,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=34.88277051001782,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2572772800922394, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08086268715513735, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302621594488887, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951796446652072, low=1e-4, high=1.0),

    # Late soft responsibility (as in 120/125)
    "tau_r":   dict(type="log_uniform", default=0.08176451674494124, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760733366012573, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08467996819837306, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7359910762149906,    low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417612552643,  low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8848658204078674,   low=0.5,  high=3.0),

    # SINGLE CHANGE vs Design 125:
    # adds a controllable bump-timing parameter while keeping tail-safe, peak-normalized conditioning.
    # p_bump=1 recovers Design 125 exactly.
    "p_bump":   dict(type="uniform",    default=0.9956443719723519,                  low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.820116672515715,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    # r* = p/(p+k), f_max = (p/(p+k))^p * (k/(p+k))^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    xs_fac = (raw * (1.0 + xs_floor * bump)).clamp(0.0, 1.0)  # endpoints + tail exponent preserved

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_132.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120 family)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # State-dependent tau_r strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown (Design 120 family)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE MODIFICATION vs Design 124:
    # Delay tau_r broadening: use (1 - xs_fac) so the ramp is ~0 early (xs_fac≈1)
    # but guaranteed to rise late as shutdown progresses, without high-power dead gates.
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_c * (1.0 - xs_fac))).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_133.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.157032440994158,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=34.88277051001782,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2572772800922394,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08086268715513735,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302621594488887, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951796446652072, low=1e-4,  high=1.0),

    # Late soft responsibility (as in 120/125/130/131)
    "tau_r":   dict(type="log_uniform", default=0.08176451674494124,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760733366012573,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08467996819837306,  low=1e-3,  high=0.5),

    # xs-shutdown shaping + peak-normalized bump timing
    "p_xs":     dict(type="uniform",     default=1.7359910762149906,  low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",     default=0.07364417612552643, low=0.0,   high=0.30),
    "k_xs":     dict(type="uniform",     default=0.8848658204078674,  low=0.5,   high=3.0),
    "p_bump":   dict(type="uniform",     default=0.9956443719723519,  low=0.5,   high=3.0),

    "lr":      dict(type="log_uniform",  default=1.820116672515715,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 130/131: couple bump timing/strength to gate_c (near-satisfaction only)
    bump = (bump * gate_c).clamp(0.0, 1.0)

    xs_fac = (raw * (1.0 + xs_floor * bump)).clamp(0.0, 1.0)  # endpoints + tail exponent preserved

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_134.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120 family)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120 family)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # State-dependent tau_r strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE MODIFICATION vs Design 124:
    # Delay tau_r broadening smoothly: require xs to have begun rising (late-ish)
    # while still keeping effect before shutdown removes soft responsibility.
    xs_mid = (xs.clamp(0.0, 1.0) * xs_fac).clamp(0.0, 1.0)
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_c * xs_mid)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_135.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (as in 120/125/130)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3,  high=0.5),

    # xs-shutdown shaping + peak-normalized bump timing (as in 130/131)
    "p_xs":     dict(type="uniform",    default=1.722170475592943,   low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417655155354, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8848658212283379,  low=0.5,  high=3.0),
    "p_bump":   dict(type="uniform",    default=1.0,                 low=0.5,  high=3.0),

    # SINGLE CHANGE vs Design 130/131:
    # clause-state-couple bump amplitude using gate_c^p_gate
    "p_gate":   dict(type="uniform",    default=2.0,                 low=1.0,  high=8.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    # clause-state gate (high when c < gamma)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # SINGLE CHANGE: gate bump amplitude by clause state
    p_gate = torch.as_tensor(hp.p_gate, dtype=v.dtype, device=v.device).clamp_min(1.0)
    gate_bump = torch.pow(gate_c, p_gate).clamp(0.0, 1.0)

    xs_fac = (raw * (1.0 + xs_floor * gate_bump * bump)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_136.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120 family)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120 family)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # State-dependent tau_r strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120 family)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE CHANGE vs Design 126:
    # Use min-gate instead of product to reduce dead/near-zero ramps while staying strict-late.
    late_signal = torch.minimum(gate_c, (1.0 - xs_fac).clamp(0.0, 1.0))
    late_gate = late_signal.pow(4.0).clamp(0.0, 1.0)                 # (M,)
    tau_r_eff = (tau_r0 * (1.0 + k_tau * late_gate)).clamp(1e-6, 5.0) # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_137.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.157032440994158, low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=34.88277051001782,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2572772800922394, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08086268715513735, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302621594488887, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951796446652072, low=1e-4, high=1.0),

    # Late soft responsibility (kept)
    "tau_r":   dict(type="log_uniform", default=0.08176451674494124, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760733366012573, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08467996819837306, low=1e-3,  high=0.5),

    # xs-shutdown shaping: keep tail exponent + peak-normalized bump timing
    "p_xs":   dict(type="uniform", default=1.7359910762149906, low=1.0, high=4.0),
    "k_xs":   dict(type="uniform", default=0.8848658204078674, low=0.5, high=3.0),
    "p_bump": dict(type="uniform", default=0.9956443719723519, low=0.5, high=3.0),

    # SINGLE CHANGE vs 131-style xs_fac:
    # use a signed exponent-bend amplitude (monotone; no overshoot/clamp needed).
    "a_xs":   dict(type="uniform", default=-0.07, low=-0.30, high=0.30),

    "lr":      dict(type="log_uniform", default=1.820116672515715, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + monotone exponent-bend xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs   = torch.as_tensor(hp.p_xs,   dtype=v.dtype, device=v.device).clamp_min(1.0)
    k_xs   = torch.as_tensor(hp.k_xs,   dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump = torch.as_tensor(hp.p_bump, dtype=v.dtype, device=v.device).clamp_min(0.1)
    a_xs   = torch.as_tensor(hp.a_xs,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # SINGLE CHANGE vs 131 multiplicative bump:
    # exponent-bend: xs_fac = raw^(1 + a_xs*bump)
    exponent = (1.0 + a_xs * bump).clamp(0.25, 4.0)
    xs_fac = torch.exp(exponent * torch.log(raw.clamp_min(1e-12))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_138.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120 family)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design 120 family)
    "p_xs":     dict(type="uniform", default=1.722170475592943,    low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354,  low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,   low=0.5, high=3.0),

    # State-dependent tau_r strength (Design 126)
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    # SINGLE CHANGE vs Design 126: make late-only gate steepness tunable
    "p_late":   dict(type="uniform", default=4.0, low=1.5, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 120/126 family)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)
    p_late   = torch.as_tensor(hp.p_late,   dtype=v.dtype, device=v.device).clamp_min(0.5)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # Late-only tau_r_eff broadening gate (AND-like), with tunable steepness
    late_signal = (gate_c * (1.0 - xs_fac)).clamp(0.0, 1.0)   # (M,)
    late_gate   = late_signal.pow(p_late).clamp(0.0, 1.0)      # (M,)
    tau_r_eff   = (tau_r0 * (1.0 + k_tau * late_gate)).clamp(1e-6, 5.0)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_139.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.157032440994158,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=34.88277051001782,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2572772800922394,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08086268715513735, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302621594488887, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951796446652072, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08176451674494124, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760733366012573, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08467996819837306, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7359910762149906,  low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07364417612552643, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8848658204078674,  low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9956443719723519,  low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.820116672515715,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design 131:
    # bounded rational lift (no overshoot/clamp), preserves endpoints and tail behavior
    a = (xs_floor * bump).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW (controlled R softening; hard remains default)
    "tau_r":     dict(type="log_uniform", default=0.1,  low=1e-2, high=1.0),
    "eta_r":     dict(type="uniform",     default=0.15, low=0.0,  high=0.6),
    "gap_kappa": dict(type="uniform",     default=0.10, low=0.0,  high=0.6),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (MODIFIED): hard top-1 by default; soft only when (near-sat) AND (near-tie)
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    gap_kappa = torch.as_tensor(hp.gap_kappa, dtype=v.dtype, device=v.device).clamp_min(0.0)

    # Near-satisfaction gate (fixed width to keep modification small)
    tau_eta = torch.as_tensor(0.05, dtype=v.dtype, device=v.device)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Near-tie gate: only soften when top-1 and top-2 are close
    gap = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    tau_gap = torch.as_tensor(0.05, dtype=v.dtype, device=v.device)
    gate_gap = torch.sigmoid((gap_kappa - gap) / tau_gap)  # (M,)

    eta_eff = eta_r * gate_c * gate_gap  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_140.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.590864824917478,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=33.263368415819976,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2550580985497945,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08097861652542367, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014009603059397188, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003044841978792713, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08520521469195474, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1968785784411477, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.11564091467741353, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.812205444181203,  low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07357414857726965, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.9003622338210604,  low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9639053679447699,  low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.8262575814248738,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design 131:
    # bounded rational lift (no overshoot/clamp), preserves endpoints and tail behavior
    a = (xs_floor * bump).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_141.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (Design 120 family)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # State-dependent tau_r strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    # NEW (within the single tau_r_eff gate change): robust late trigger on shutdown progress
    # late_gate = sigmoid(((1 - xs_fac) - xs_late0) / tau_late)
    "xs_late0": dict(type="uniform",     default=0.65, low=0.20, high=0.95),
    "tau_late": dict(type="log_uniform", default=0.08, low=1e-2, high=0.5),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown (Design 120 family)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)
    xs_late0 = torch.as_tensor(hp.xs_late0, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_late = torch.as_tensor(hp.tau_late, dtype=v.dtype, device=v.device).clamp_min(1e-6)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE CHANGE vs Design 132:
    # Replace linear late factor gate_c*(1-xs_fac) with a robust late sigmoid trigger
    # on shutdown progress (1-xs_fac), still requiring near-satisfaction gate_c.
    late_prog = (1.0 - xs_fac).clamp(0.0, 1.0)
    late_gate = torch.sigmoid((late_prog - xs_late0) / tau_late)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_c * late_gate)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_142.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.2,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=34.9,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.257, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.081, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.95e-3, low=1e-4, high=1.0),

    # Late soft responsibility (keep tau_r constant; no state-dependent widening)
    "tau_r":   dict(type="log_uniform", default=0.082, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.33,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.085, low=1e-3,  high=0.5),

    # xs-shutdown shaping (peak-normalized bump + exponent-bend)
    "p_xs":   dict(type="uniform", default=1.74, low=1.0, high=4.0),
    "k_xs":   dict(type="uniform", default=0.88, low=0.5, high=3.0),
    "p_bump": dict(type="uniform", default=1.00, low=0.5, high=3.0),

    # exponent-bend amplitude: negative -> later shutdown; positive -> earlier
    "a_xs":   dict(type="uniform", default=-0.08, low=-0.30, high=0.30),

    "lr":      dict(type="log_uniform", default=1.82, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown shaping (single change: exponent-bend)
    tau_r    = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs   = torch.as_tensor(hp.p_xs,   dtype=v.dtype, device=v.device).clamp_min(1.0)
    k_xs   = torch.as_tensor(hp.k_xs,   dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump = torch.as_tensor(hp.p_bump, dtype=v.dtype, device=v.device).clamp_min(0.1)
    a_xs   = torch.as_tensor(hp.a_xs,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)
    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)  # (M,)

    # SINGLE CHANGE vs 139/140: exponent-bend using the peak-normalized bump (bounded, endpoint-preserving)
    exponent = (1.0 + a_xs * bump).clamp(0.25, 4.0)
    xs_fac = torch.exp(exponent * torch.log(raw.clamp_min(1e-12)))  # raw**exponent

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_143.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility (as in Design-121)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (Design-121) + ONE CHANGE: peak-normalized bump timing control p_bump
    "p_xs":   dict(type="uniform", default=1.722170475592943, low=1.0, high=4.0),
    "k_xs":   dict(type="uniform", default=0.8848658212283379, low=0.5, high=3.0),
    "a_xs":   dict(type="uniform", default=-0.07, low=-0.30, high=0.30),
    "p_bump": dict(type="uniform", default=1.0,  low=0.5, high=3.0),

    "lr": dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown shaping (Design-121)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs   = torch.as_tensor(hp.p_xs,   dtype=v.dtype, device=v.device).clamp_min(1.0)
    k_xs   = torch.as_tensor(hp.k_xs,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    a_xs   = torch.as_tensor(hp.a_xs,   dtype=v.dtype, device=v.device)
    p_bump = torch.as_tensor(hp.p_bump, dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # ONE CHANGE vs Design-121:
    # peak-normalized bump for f(r)=r^p_bump*(1-r)^k_xs, normalized to max=1
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)
    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    exponent = (1.0 + a_xs * bump).clamp(0.25, 4.0)
    xs_fac = torch.exp(exponent * torch.log(raw.clamp_min(1e-12)))

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_144.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # === SINGLE CHANGE vs baseline: decouple normalization ===
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_m = 1.0 / mem_max

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_145.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.590864824917478,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=33.263368415819976,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2550580985497945,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08097861652542367,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014009603059397188, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003044841978792713, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08520521469195474,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1968785784411477,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.11564091467741353,  low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.812205444181203,    low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07357414857726965,  low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.9003622338210604,   low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9639053679447699,   low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=1.8262575814248738,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    a = (xs_floor * bump).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    # SINGLE CHANGE vs Design 140: make soft responsibility later by squaring xs_fac
    eta_eff = (eta_r * gate_c * (xs_fac * xs_fac)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_146.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.2,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=34.9,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.257, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.081, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.95e-3, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.082, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.33,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.085, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":   dict(type="uniform", default=1.74, low=1.0, high=4.0),
    "k_xs":   dict(type="uniform", default=0.88, low=0.5, high=3.0),
    "p_bump": dict(type="uniform", default=1.00, low=0.5, high=3.0),

    # exponent-bend amplitude (widened because bump is no longer peak-normalized)
    "a_xs":   dict(type="uniform", default=-0.30, low=-1.50, high=1.50),

    "lr":      dict(type="log_uniform", default=1.82, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown shaping
    tau_r    = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs   = torch.as_tensor(hp.p_xs,   dtype=v.dtype, device=v.device).clamp_min(1.0)
    k_xs   = torch.as_tensor(hp.k_xs,   dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump = torch.as_tensor(hp.p_bump, dtype=v.dtype, device=v.device).clamp_min(0.1)
    a_xs   = torch.as_tensor(hp.a_xs,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design-142: remove peak-normalization of the bump
    bump = (torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)).clamp(0.0, 1.0)  # (M,)

    exponent = (1.0 + a_xs * bump).clamp(0.25, 4.0)
    xs_fac = torch.exp(exponent * torch.log(raw.clamp_min(1e-12)))  # raw**exponent

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Coupled normalization (avoid 144-like decoupling)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_147.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.590864824917478,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=33.263368415819976,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2550580985497945,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08097861652542367, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014009603059397188, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003044841978792713, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08520521469195474, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1968785784411477,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.11564091467741353, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.812205444181203,   low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07357414857726965, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.9003622338210604,  low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9639053679447699,  low=0.5,  high=3.0),

    # SINGLE CHANGE vs Design 140: bump-mixing sharpness inside rational lift
    "q_bmix":   dict(type="uniform",    default=1.0,                 low=0.5,  high=2.5),

    "lr":      dict(type="log_uniform", default=1.8262575814248738,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    q_bmix   = torch.as_tensor(hp.q_bmix,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    bump_mix = torch.pow(bump.clamp_min(1e-12), q_bmix).clamp(0.0, 1.0)
    a = (xs_floor * bump_mix).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_148.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility family (as in Design 132)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (kept)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE MODIFICATION vs Design 132:
    # Decouple tau_r scheduling from xs_fac; monotone bounded ramp with gate_c only.
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_c)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_149.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.590864824917478,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=33.263368415819976,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2550580985497945,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08097861652542367, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014009603059397188, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003044841978792713, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08520521469195474, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1968785784411477,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.11564091467741353, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.812205444181203,   low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07357414857726965, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.9003622338210604,  low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9639053679447699,  low=0.5,  high=3.0),

    # Bump-mixing sharpness inside rational lift
    "q_bmix":   dict(type="uniform",    default=1.0,                 low=0.5,  high=2.5),

    # SINGLE CHANGE vs Design 147: calibrate eta_eff timing by mixing xs_fac and xs_fac^2
    "lam_eta":  dict(type="uniform",    default=0.35,                low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.8262575814248738,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    q_bmix   = torch.as_tensor(hp.q_bmix,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    lam_eta  = torch.as_tensor(hp.lam_eta,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    bump_mix = torch.pow(bump.clamp_min(1e-12), q_bmix).clamp(0.0, 1.0)
    a = (xs_floor * bump_mix).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    # SINGLE CHANGE vs Design 147: calibrated timing for eta_eff
    xs_eta = ((1.0 - lam_eta) * xs_fac + lam_eta * (xs_fac * xs_fac)).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_eta).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline forms)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE MODIFICATION: decouple normalization ----
    # v update normalized by |dv|, memory updates normalized independently.
    scale_v  = 1.0 / (dv.abs().max().clamp(min=1e-6))
    scale_xl = 1.0 / (dxl.abs().max().clamp(min=1e-6))
    scale_xs = 1.0 / (dxs.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_xl
    dxs = -dxs * scale_xs

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_150.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # Temperature ramp strength + NEW: ramp sharpness (late-acting)
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),
    "p_tau":    dict(type="uniform", default=2.0, low=1.0, high=6.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    k_tau    = torch.as_tensor(hp.k_tau,    dtype=v.dtype, device=v.device).clamp_min(0.0)
    p_tau    = torch.as_tensor(hp.p_tau,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE CHANGE vs Design 148:
    # make tau_r_eff ramp more late-acting using gate_c**p_tau (bounded, monotone)
    gate_pow = torch.pow(gate_c.clamp(0.0, 1.0), p_tau)
    tau_r_eff = (tau_r0 * (1.0 + k_tau * gate_pow)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Coupled normalization (avoid 144-like decoupling)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_151.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.263413968989056,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=24.005992330699335,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2547870226799225,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08317159971945938, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001292291074142134, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0033417924641712116, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.10418054428484827, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.17790416333903858,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.1506226367878545, low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.9916397607683072,   low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.054170569368761946, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8995406699187016,  low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9651342743078188,  low=0.5,  high=3.0),

    # Bump-mixing sharpness inside rational lift
    "q_bmix":   dict(type="uniform",    default=0.951272885267426,                 low=0.5,  high=2.5),

    # SINGLE CHANGE vs Design 147: calibrate eta_eff timing by mixing xs_fac and xs_fac^2
    "lam_eta":  dict(type="uniform",    default=0.3408170292768572,                low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.9682905486693008,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    q_bmix   = torch.as_tensor(hp.q_bmix,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    lam_eta  = torch.as_tensor(hp.lam_eta,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    bump_mix = torch.pow(bump.clamp_min(1e-12), q_bmix).clamp(0.0, 1.0)
    a = (xs_floor * bump_mix).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    # SINGLE CHANGE vs Design 147: calibrated timing for eta_eff
    xs_eta = ((1.0 - lam_eta) * xs_fac + lam_eta * (xs_fac * xs_fac)).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_eta).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_152.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.590864824917478,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=33.263368415819976,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2550580985497945,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08097861652542367,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014009603059397188, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003044841978792713, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08520521469195474,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1968785784411477,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.11564091467741353,  low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.812205444181203,    low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07357414857726965,  low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.9003622338210604,   low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9639053679447699,   low=0.5,  high=3.0),

    # Mixing sharpness inside bounded lift (single refinement vs 147 uses complementary power)
    "q_bmix":   dict(type="uniform",    default=1.0,                  low=0.5,  high=2.5),

    "lr":      dict(type="log_uniform", default=1.8262575814248738,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    q_bmix   = torch.as_tensor(hp.q_bmix,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    # SINGLE CHANGE vs design 147: complementary-power bump mixing broadens shoulders
    bump_mix = (1.0 - torch.pow((1.0 - bump).clamp_min(1e-12), q_bmix)).clamp(0.0, 1.0)

    a = (xs_floor * bump_mix).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_153.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3.0e-3, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.085, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.33,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.09,  low=1e-3, high=0.5),

    # xs-shutdown shaping (kept FIXED mapping; only tune params)
    "p_xs":     dict(type="uniform", default=1.7,  low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.9,  low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":       dict(type="uniform", default=3.0, low=0.0, high=10.0),

    # NEW (single modification): xl-based persistence gate for tau_r_eff
    # gate_xl = sigmoid((log(xl) - log_xl_mid)/tau_xl)
    "log_xl_mid":  dict(type="uniform", default=6.0, low=0.0, high=14.0),
    "tau_xl":      dict(type="log_uniform", default=1.0, low=0.2, high=5.0),

    "lr":      dict(type="log_uniform", default=1.85, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau       = torch.as_tensor(hp.k_tau,      dtype=v.dtype, device=v.device).clamp_min(0.0)
    log_xl_mid  = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl      = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # SINGLE MODIFICATION vs Design 148:
    # Replace gate_c-only tau_r ramp with xl-persistence ramp (vmap-safe, monotone).
    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)  # (M,)
    # As clauses become persistently emphasized (xl large), reduce temperature (less over-softening).
    tau_r_eff = (tau_r0 / (1.0 + k_tau * gate_xl)).clamp(1e-6, 5.0)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_154.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.590864824917478,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=33.263368415819976,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2550580985497945,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08097861652542367,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014009603059397188, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.003044841978792713,  low=1e-4,  high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.08520521469195474,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1968785784411477,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.11564091467741353,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.812205444181203,     low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.07357414857726965,   low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.9003622338210604,    low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9639053679447699,    low=0.5,  high=3.0),

    # SINGLE CHANGE vs Design 145: make eta_eff depend on xs_fac**p_eta instead of fixed xs_fac**2
    "p_eta":    dict(type="uniform",    default=2.0,                   low=1.2,  high=4.0),

    "lr":      dict(type="log_uniform", default=1.8262575814248738,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)

    # SINGLE CHANGE hyperparameter
    p_eta    = torch.as_tensor(hp.p_eta,    dtype=v.dtype, device=v.device).clamp_min(0.5)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    a = (xs_floor * bump).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    # SINGLE CHANGE vs Design 145: xs_fac**p_eta (Design 145 used xs_fac**2)
    xs_eta = torch.pow(xs_fac.clamp_min(1e-12), p_eta).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_eta).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_155.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility family (as in Design 148)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (kept)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # Temperature ramp strength (kept)
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    # NEW (single modification): safeguarded two-signal tau_r_eff schedule
    # - delay tau changes until gate_c is high
    # - then use log(xl) to suppress over-warming on persistent clauses
    "gate_c_on": dict(type="uniform",     default=0.75, low=0.55, high=0.95),
    "tau_gate":  dict(type="log_uniform", default=0.06, low=1e-2, high=0.30),
    "log_xl_mid": dict(type="uniform",    default=6.0,  low=2.0,  high=12.0),
    "tau_xl":     dict(type="log_uniform", default=1.0, low=0.3,  high=3.0),
    "k_cool":     dict(type="uniform",    default=1.0,  low=0.0,  high=5.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,      dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor,  dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,      dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau     = torch.as_tensor(hp.k_tau,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_c_on = torch.as_tensor(hp.gate_c_on, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gate  = torch.as_tensor(hp.tau_gate,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_cool     = torch.as_tensor(hp.k_cool,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # --- SINGLE MODIFICATION vs Design 148: tau_r_eff schedule ---
    # Delay any tau change until gate_c is high; then use xl-persistence to suppress over-warming.
    gate_on = torch.sigmoid((gate_c - gate_c_on) / tau_gate)  # (M,)
    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)   # (M,)

    # Warm-up (like 148) but only after gate_on; suppress warm-up for persistent (large xl) clauses.
    tau_nom = tau_r0 * (1.0 + k_tau * gate_on)
    tau_adj = tau_nom / (1.0 + k_cool * gate_on * gate_xl)

    # Safety: never cool below tau_r0; keep bounded.
    tau_r_eff = torch.maximum(tau_r0, tau_adj).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_156.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.263413968989056,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=24.005992330699335,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2547870226799225,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08317159971945938, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001292291074142134, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0033417924641712116, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.10418054428484827, low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.17790416333903858, low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.1506226367878545,  low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.9916397607683072,   low=1.0,  high=4.0),
    "xs_floor": dict(type="uniform",    default=0.054170569368761946, low=0.0,  high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8995406699187016,   low=0.5,  high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9651342743078188,   low=0.5,  high=3.0),

    # Bump-mixing sharpness inside rational lift
    "q_bmix":   dict(type="uniform",    default=0.951272885267426,    low=0.5,  high=2.5),

    # SINGLE CHANGE vs Design 151: exponent-interpolation for eta timing
    # lam_eta=0 => xs_eta=xs_fac ; lam_eta=1 => xs_eta=xs_fac^2
    "lam_eta":  dict(type="uniform",    default=0.3408170292768572,   low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.9682905486693008,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    q_bmix   = torch.as_tensor(hp.q_bmix,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    lam_eta  = torch.as_tensor(hp.lam_eta,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    bump_mix = torch.pow(bump.clamp_min(1e-12), q_bmix).clamp(0.0, 1.0)
    a = (xs_floor * bump_mix).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    # SINGLE CHANGE vs Design 151: exponent-interpolation between xs_fac and xs_fac^2
    p_eta = (1.0 + lam_eta).clamp(1.0, 2.0)
    xs_eta = torch.pow(xs_fac.clamp_min(1e-12), p_eta).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_eta).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_157.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility family (as in Design 148)
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping (as in Design 148)
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # Temperature ramp strength (as in Design 148)
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    # NEW (single modification vs Design 148): global late-regime delay + xl persistence attenuation
    "gbar_on":    dict(type="uniform",     default=0.90, low=0.60, high=0.99),
    "tau_gbar":   dict(type="log_uniform", default=0.10, low=3e-2, high=0.50),
    "log_xl_mid": dict(type="uniform",     default=6.0,  low=2.0,  high=12.0),
    "tau_xl":     dict(type="log_uniform", default=1.0,  low=0.3,  high=3.0),
    "k_persist":  dict(type="uniform",     default=1.0,  low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown (Design 148)
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau     = torch.as_tensor(hp.k_tau,     dtype=v.dtype, device=v.device).clamp_min(0.0)
    gbar_on   = torch.as_tensor(hp.gbar_on,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gbar  = torch.as_tensor(hp.tau_gbar,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_persist  = torch.as_tensor(hp.k_persist,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # --- SINGLE MODIFICATION vs Design 148: safer tau_r_eff schedule ---
    # Delay tau changes until the instance is clearly late (global gate), then attenuate warming on persistent clauses.
    gbar = gate_c.mean()  # scalar, vmap-safe
    gate_on = torch.sigmoid((gbar - gbar_on) / tau_gbar)  # scalar in (0,1)

    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)  # (M,)

    # Warm-up amplitude in [0, k_tau], reduced for persistent clauses; never below tau_r0.
    amp = k_tau * gate_on * (1.0 - k_persist * gate_xl).clamp(0.0, 1.0)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + amp)).clamp(1e-6, 5.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_158.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.263413968989056,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=24.005992330699335,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2547870226799225,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08317159971945938,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001292291074142134, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0033417924641712116, low=1e-4, high=1.0),

    # Late soft responsibility
    "tau_r":   dict(type="log_uniform", default=0.10418054428484827,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.17790416333903858,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.1506226367878545,   low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.9916397607683072,   low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.054170569368761946, low=0.0,   high=0.30),
    "k_xs":     dict(type="uniform",    default=0.8995406699187016,   low=0.5,   high=3.0),

    # Bump timing (peak-normalized)
    "p_bump":   dict(type="uniform",    default=0.9651342743078188,   low=0.5,   high=3.0),

    # Bump-mixing sharpness inside rational lift
    "q_bmix":   dict(type="uniform",    default=0.951272885267426,    low=0.5,   high=2.5),

    # Two-basis eta timing blend
    "lam_eta":  dict(type="uniform",    default=0.3408170292768572,   low=0.0,   high=1.0),

    # NEW (small, exponent-free): odds-tempering strength for delayed xs_eta basis
    # k_eta=1 -> identity; k_eta>1 delays (xs_odds < x for x in (0,1))
    "k_eta":    dict(type="log_uniform", default=2.0,                 low=1.0,   high=20.0),

    "lr":      dict(type="log_uniform", default=1.9682905486693008,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + tail-safe xs-shutdown with peak-normalized bump
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,     dtype=v.dtype, device=v.device).clamp_min(0.5)
    p_bump   = torch.as_tensor(hp.p_bump,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    q_bmix   = torch.as_tensor(hp.q_bmix,   dtype=v.dtype, device=v.device).clamp_min(0.1)
    lam_eta  = torch.as_tensor(hp.lam_eta,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    k_eta    = torch.as_tensor(hp.k_eta,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)
    om_raw = (1.0 - raw).clamp(0.0, 1.0)

    # Peak-normalized bump for f(r)=r^p * (1-r)^k
    pk = (p_bump + k_xs)
    log_fmax = p_bump * (torch.log(p_bump) - torch.log(pk)) + k_xs * (torch.log(k_xs) - torch.log(pk))
    f_max = torch.exp(log_fmax).clamp_min(1e-12)

    bump_shape = torch.pow(raw.clamp_min(1e-12), p_bump) * torch.pow(om_raw, k_xs)
    bump = (bump_shape / f_max).clamp(0.0, 1.0)

    # Bounded rational lift (endpoint-preserving)
    bump_mix = torch.pow(bump.clamp_min(1e-12), q_bmix).clamp(0.0, 1.0)
    a = (xs_floor * bump_mix).clamp(0.0, 10.0)
    xs_fac = raw * (1.0 + a) / (1.0 + a * raw + 1e-12)

    # SINGLE PRINCIPLED CHANGE vs 151: replace xs_fac^2 basis with exponent-free odds-tempered basis
    x = xs_fac.clamp(0.0, 1.0)
    xs_odds = (x / (x + k_eta * (1.0 - x) + 1e-12)).clamp(0.0, 1.0)
    xs_eta = ((1.0 - lam_eta) * x + lam_eta * xs_odds).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_eta).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_159.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=18.311130096337738, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=35.4453724123418,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25727727159349645, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05780870825952087, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001302613196350698, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002951358970953703, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.08174974929781353, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.32760731903076656, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.08807867232395862, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.722170475592943,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.07364417655155354, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8848658212283379,  low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":    dict(type="uniform", default=3.0, low=0.0, high=10.0),

    # Delayed, clause-local gate
    "gate_c_on": dict(type="uniform",     default=0.75, low=0.55, high=0.95),
    "tau_gate":  dict(type="log_uniform", default=0.06, low=1e-2, high=0.30),

    # Clause persistence (xl) gate
    "log_xl_mid": dict(type="uniform",     default=6.0,  low=2.0,  high=12.0),
    "tau_xl":     dict(type="log_uniform", default=1.0,  low=0.3,  high=3.0),

    # NEW (single modification vs Design 155): persistence-suppressed warm-up (no cooling)
    # tau_r_eff = tau_r0 * (1 + k_tau * gate_on * (1 - k_persist * gate_xl))
    "k_persist":  dict(type="uniform", default=0.9, low=0.0, high=1.0),

    "lr":      dict(type="log_uniform", default=1.8418575185271069, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,      dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor,  dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,      dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau      = torch.as_tensor(hp.k_tau,      dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_c_on  = torch.as_tensor(hp.gate_c_on,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gate   = torch.as_tensor(hp.tau_gate,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_persist  = torch.as_tensor(hp.k_persist,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # --- SINGLE MODIFICATION vs Design 155: tau_r_eff schedule ---
    # Clause-local delayed warm-up, but persistence (xl) can fully suppress warming.
    gate_on = torch.sigmoid((gate_c - gate_c_on) / tau_gate)  # (M,)
    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)   # (M,)

    warm = k_tau * gate_on * (1.0 - k_persist * gate_xl).clamp(0.0, 1.0)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + warm)).clamp(1e-6, 5.0)  # (M,) and never below tau_r0

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single principled change): rigidity magnitude shaping exponent
    # p_r=1 recovers baseline; p_r>1 reduces rigidity for small c (near-satisfied clauses)
    "p_r":     dict(type="uniform",     default=2.0,  low=1.0,  high=4.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-2 literals
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)           # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                         # (M,2)
    c = unsat_top[:, 0]                                       # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (hard top-1 responsibility; MODIFIED magnitude: c -> c^p_r)
    p_r = torch.as_tensor(hp.p_r, dtype=v.dtype, device=v.device).clamp_min(1.0)
    c_r = c.clamp(min=0.0).pow(p_r)                            # (M,)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_r.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_160.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.3503403954088, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=33.20509673622519,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2557671851908016, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08689679529706676, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017941784109464923, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00445322590227662, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.08169472469933056, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2286940823560093, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0016503550348402442, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.5602409806770798,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.08180079883726485, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8582150781530004,  low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":    dict(type="uniform", default=3.1999534355123487, low=0.0, high=10.0),

    # Delayed, clause-local gate
    "gate_c_on": dict(type="uniform",     default=0.7485072042084245, low=0.55, high=0.95),
    "tau_gate":  dict(type="log_uniform", default=0.060178714500444874, low=1e-2, high=0.30),

    # Clause persistence (xl) gate
    "log_xl_mid": dict(type="uniform",     default=7.566321038854359,  low=2.0,  high=12.0),
    "tau_xl":     dict(type="log_uniform", default=0.4476289153159385,  low=0.3,  high=3.0),

    # NEW (single modification vs Design 155): persistence-suppressed warm-up (no cooling)
    # tau_r_eff = tau_r0 * (1 + k_tau * gate_on * (1 - k_persist * gate_xl))
    "k_persist":  dict(type="uniform", default=0.4921031594276428, low=0.0, high=1.0),

    "lr":      dict(type="log_uniform", default=1.8428758033726478, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,      dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor,  dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,      dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau      = torch.as_tensor(hp.k_tau,      dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_c_on  = torch.as_tensor(hp.gate_c_on,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gate   = torch.as_tensor(hp.tau_gate,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_persist  = torch.as_tensor(hp.k_persist,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # --- SINGLE MODIFICATION vs Design 155: tau_r_eff schedule ---
    # Clause-local delayed warm-up, but persistence (xl) can fully suppress warming.
    gate_on = torch.sigmoid((gate_c - gate_c_on) / tau_gate)  # (M,)
    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)   # (M,)

    warm = k_tau * gate_on * (1.0 - k_persist * gate_xl).clamp(0.0, 1.0)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + warm)).clamp(1e-6, 5.0)  # (M,) and never below tau_r0

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_161.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.3503403954088, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=33.20509673622519, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2557671851908016, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08689679529706676, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017941784109464923, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00445322590227662, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.08169472469933056, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2286940823560093, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0016503550348402442, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.5602409806770798, low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.08180079883726485, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8582150781530004, low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":    dict(type="uniform", default=3.1999534355123487, low=0.0, high=10.0),

    # Delayed, clause-local gate
    "gate_c_on": dict(type="uniform",     default=0.7485072042084245, low=0.55, high=0.95),
    "tau_gate":  dict(type="log_uniform", default=0.060178714500444874, low=1e-2, high=0.30),

    # Clause persistence (xl) gate
    "log_xl_mid": dict(type="uniform",     default=7.566321038854359, low=2.0, high=12.0),
    "tau_xl":     dict(type="log_uniform", default=0.4476289153159385, low=0.3, high=3.0),

    # Persistence suppression strength
    "k_persist":  dict(type="uniform", default=0.4921031594276428, low=0.0, high=1.0),

    "lr":      dict(type="log_uniform", default=1.8428758033726478, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,      dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor,  dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,      dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau      = torch.as_tensor(hp.k_tau,      dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_c_on  = torch.as_tensor(hp.gate_c_on,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gate   = torch.as_tensor(hp.tau_gate,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_persist  = torch.as_tensor(hp.k_persist,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # tau_r_eff schedule (single modification vs Design 160):
    # suppression depends on persistence (xl) AND current hardness (1-gate_c)
    gate_on = torch.sigmoid((gate_c - gate_c_on) / tau_gate)  # (M,)
    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)   # (M,)

    suppress = (1.0 - k_persist * gate_xl * (1.0 - gate_c)).clamp(0.0, 1.0)  # (M,)
    warm = k_tau * gate_on * suppress
    tau_r_eff = (tau_r0 * (1.0 + warm)).clamp(1e-6, 5.0)  # never below tau_r0

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_162.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.725091364996018,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=24.437059923121208,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2428499622035245,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.061452262011433466,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001282253006406989,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0040304517284790765,  low=1e-4,  high=1.0),

    # Late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.03499552882894957,     low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.07107447031092677,     low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.002461698038685154,   low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping
    "p_xl":    dict(type="uniform",     default=4.290915429741735,      low=0.5,   high=10.0),

    # xs coupling strength (now hardness-conditioned inside dynamics)
    "lam_xs":  dict(type="uniform",     default=0.34649744865992566,    low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=1.0006078955073117,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with hardness gating + late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # SINGLE CHANGE vs Design 111:
    # hardness-conditioned xs coupling (reduce suppression for hard clauses)
    lam_xs = torch.as_tensor(hp.lam_xs, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    xs_factor = (1.0 - lam_xs * xs * (1.0 - gate_xl)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * xs_factor).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_163.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: time-smoothed persistence proxy for log(xl)
    # Tracks plogxl ~ log(xl) with a clause-local low-pass filter.
    "plogxl": dict(init=lambda s: torch.zeros(s),
                   shape=("B", "M"),
                   bounds=(-20.0, 20.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.3503403954088, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=33.20509673622519, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2557671851908016, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08689679529706676, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017941784109464923, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00445322590227662, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.08169472469933056, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2286940823560093, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0016503550348402442, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.5602409806770798, low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.08180079883726485, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8582150781530004, low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":    dict(type="uniform", default=3.1999534355123487, low=0.0, high=10.0),

    # Delayed, clause-local gate
    "gate_c_on": dict(type="uniform",     default=0.7485072042084245, low=0.55, high=0.95),
    "tau_gate":  dict(type="log_uniform", default=0.060178714500444874, low=1e-2, high=0.30),

    # Clause persistence (xl) gate
    "log_xl_mid": dict(type="uniform",     default=7.566321038854359, low=2.0,  high=12.0),
    "tau_xl":     dict(type="log_uniform", default=0.4476289153159385, low=0.3,  high=3.0),

    # Warm-up suppression strength
    "k_persist":  dict(type="uniform", default=0.4921031594276428, low=0.0, high=1.0),

    # NEW: smoothing timescale for plogxl tracking log(xl)
    "tau_p":      dict(type="log_uniform", default=0.6, low=0.05, high=5.0),

    "lr":      dict(type="log_uniform", default=1.8428758033726478, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v      = vars["v"]
    xl     = vars["xl"]
    xs     = vars["xs"]
    plogxl = vars["plogxl"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,      dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor,  dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,      dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau      = torch.as_tensor(hp.k_tau,      dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_c_on  = torch.as_tensor(hp.gate_c_on,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gate   = torch.as_tensor(hp.tau_gate,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_persist  = torch.as_tensor(hp.k_persist,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_p      = torch.as_tensor(hp.tau_p,      dtype=v.dtype, device=v.device).clamp_min(1e-6)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # --- Single modification vs Design 160: use smoothed persistence proxy ---
    gate_on = torch.sigmoid((gate_c - gate_c_on) / tau_gate)  # (M,)

    log_xl = torch.log(xl.clamp_min(1e-12))
    # plogxl tracks log_xl (EMA / low-pass)
    dplog = (log_xl - plogxl) / tau_p

    # Persistence gate uses smoothed plogxl instead of instantaneous log_xl
    gate_xl = torch.sigmoid((plogxl - log_xl_mid) / tau_xl)   # (M,)

    warm = k_tau * gate_on * (1.0 - k_persist * gate_xl).clamp(0.0, 1.0)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + warm)).clamp(1e-6, 5.0)  # never below tau_r0

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv    = -dv    * scale
    dxl   = -dxl   * scale
    dxs   = -dxs   * scale
    dplog = -dplog * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "plogxl": dplog}


==> anc/data/runs/consensus/solvers/solver_164.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Internal step counter to enable ultra-late gating without external schedule hooks
    "t":  dict(init=lambda s: torch.zeros(s),
               shape=("B",),
               bounds=(0.0, 1e9)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single conceptual change): ultra-late, low-amplitude rigidity floor
    # gate_t turns on around delay_mul*M steps, over a width tau_mul*M steps.
    "r_floor":   dict(type="uniform",     default=0.02, low=0.0,  high=0.10),
    "delay_mul": dict(type="uniform",     default=0.60, low=0.0,  high=2.00),
    "tau_mul":   dict(type="log_uniform", default=0.20, low=0.02, high=1.00),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)
    t  = vars["t"]   # ()

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (baseline) with ultra-late, low-amplitude rigidity floor
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    M_f = torch.as_tensor(xl.shape[0], dtype=v.dtype, device=v.device).clamp_min(1.0)
    delay_mul = torch.as_tensor(hp.delay_mul, dtype=v.dtype, device=v.device).clamp_min(0.0)
    tau_mul   = torch.as_tensor(hp.tau_mul,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    r_floor   = torch.as_tensor(hp.r_floor,   dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_t = torch.sigmoid((t - delay_mul * M_f) / (tau_mul * M_f + 1e-6))  # scalar in [0,1]

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    one_minus_eff = (one_minus + r_floor * gate_t).clamp(0.0, 1.0)

    R *= ((1.0 + hp.zeta * xl) * one_minus_eff).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Step counter: make t advance by +1 per solver step regardless of lr and normalization
    dt = (-1.0 / torch.as_tensor(hp.lr, dtype=v.dtype, device=v.device).clamp_min(1e-12))

    # Normalize (baseline) for v/xl/xs only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "t": dt}


==> anc/data/runs/consensus/solvers/solver_165.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.3503403954088, low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=33.20509673622519,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2557671851908016, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.08689679529706676, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017941784109464923, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00445322590227662, low=1e-4, high=1.0),

    # Late soft responsibility family
    "tau_r":   dict(type="log_uniform", default=0.08169472469933056, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2286940823560093, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0016503550348402442, low=1e-3, high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform", default=1.5602409806770798,   low=1.0, high=4.0),
    "xs_floor": dict(type="uniform", default=0.08180079883726485, low=0.0, high=0.30),
    "k_xs":     dict(type="uniform", default=0.8582150781530004,  low=0.5, high=3.0),

    # Temperature ramp strength
    "k_tau":    dict(type="uniform", default=3.1999534355123487, low=0.0, high=10.0),

    # Delayed, clause-local gate
    "gate_c_on": dict(type="uniform",     default=0.7485072042084245, low=0.55, high=0.95),
    "tau_gate":  dict(type="log_uniform", default=0.060178714500444874, low=1e-2, high=0.30),

    # Clause persistence (xl) gate
    "log_xl_mid": dict(type="uniform",     default=7.566321038854359,  low=2.0,  high=12.0),
    "tau_xl":     dict(type="log_uniform", default=0.4476289153159385,  low=0.3,  high=3.0),

    # Persistence suppression strength (expanded to preserve ability to nearly shut off warm-up)
    "k_persist":  dict(type="uniform", default=0.4921031594276428, low=0.0, high=6.0),

    "lr":      dict(type="log_uniform", default=1.8428758033726478, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: soft responsibility + xs-shutdown
    tau_r0   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,      dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor,  dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_xs     = torch.as_tensor(hp.k_xs,      dtype=v.dtype, device=v.device).clamp_min(0.0)

    k_tau      = torch.as_tensor(hp.k_tau,      dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_c_on  = torch.as_tensor(hp.gate_c_on,  dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_gate   = torch.as_tensor(hp.tau_gate,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    log_xl_mid = torch.as_tensor(hp.log_xl_mid, dtype=v.dtype, device=v.device)
    tau_xl     = torch.as_tensor(hp.tau_xl,     dtype=v.dtype, device=v.device).clamp_min(1e-6)
    k_persist  = torch.as_tensor(hp.k_persist,  dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)
    om_raw = (1.0 - xs_fac_raw).clamp(0.0, 1.0)
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * xs_fac_raw * torch.pow(om_raw, k_xs))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    # --- SINGLE MODIFICATION vs Design 160: exponential persistence damping in warm-up ---
    gate_on = torch.sigmoid((gate_c - gate_c_on) / tau_gate)  # (M,)
    log_xl = torch.log(xl.clamp_min(1e-12))
    gate_xl = torch.sigmoid((log_xl - log_xl_mid) / tau_xl)   # (M,)

    warm = k_tau * gate_on * torch.exp(-k_persist * gate_xl)  # (M,)
    tau_r_eff = (tau_r0 * (1.0 + warm)).clamp(1e-6, 5.0)      # (M,) never below tau_r0

    w_soft = torch.softmax(v_lit / tau_r_eff.unsqueeze(-1), dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_166.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=30.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,  low=1e-4, high=1.0),

    # Late soft responsibility (as in ref designs)
    "tau_r":   dict(type="log_uniform", default=0.10,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.20,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.07,  low=1e-3, high=0.5),

    # xs-shutdown shaping (monotone, endpoint-preserving lift)
    "p_xs":    dict(type="uniform",     default=1.8,   low=1.0,  high=4.0),
    "a_lift":  dict(type="uniform",     default=0.5,   low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.8,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + monotone xs_fac lift
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    p_xs   = torch.as_tensor(hp.p_xs,   dtype=v.dtype, device=v.device).clamp_min(1.0)
    a_lift = torch.as_tensor(hp.a_lift, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    raw = torch.pow(one_minus, p_xs).clamp(0.0, 1.0)  # (M,)

    # Monotone, endpoint-preserving, tail-safe lift: raw + a*raw^2*(1-raw)
    xs_fac = (raw + a_lift * raw * raw * (1.0 - raw)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- SINGLE MODIFICATION (normalization, no leak/decay):
    # Use only relative clause weights in the v-dynamics to prevent stiffness from global xl blow-up.
    xl_eff = xl / xl.mean().clamp(min=1.0)

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW (small, ambiguity-gated tie-breaker for R responsibility):
    # rho = rho_max * sigmoid((m0 - margin)/tau_m)
    # R assigns (1-rho) to top-1 literal and rho to top-2 literal (sum=1).
    "rho_max": dict(type="uniform",     default=0.10,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.08,  low=0.0,  high=1.00),
    "tau_m":   dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (modified: hard top-1 by default; small ambiguity-gated share to top-2)
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_m   = torch.as_tensor(hp.tau_m,   dtype=v.dtype, device=v.device).clamp_min(1e-6)

    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)          # (M,)
    gate_m = torch.sigmoid((m0 - margin) / tau_m)                    # (M,) high when ambiguous
    rho    = (rho_max * gate_m).clamp(0.0, 0.49)                     # (M,)

    wR = torch.zeros_like(v_lit)                                     # (M,3)
    wR.scatter_(1, top_idx[:, 0:1], (1.0 - rho).unsqueeze(-1))
    wR.scatter_(1, top_idx[:, 1:2], rho.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: cap on xl's *effect* in v-dynamics (xl itself still grows by baseline dxl)
    "xl_cap":  dict(type="log_uniform", default=1e3,  low=1.0,  high=1e6),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- SINGLE MODIFICATION:
    # Softly saturate only xl's influence in v-dynamics to reduce stiffness,
    # while keeping dxl unchanged (no leak/decay, no mean-normalization).
    # xl_eff in [1, 1+xl_cap], monotone in xl.
    x = (xl - 1.0).clamp(min=0.0)
    xl_eff = 1.0 + x / (1.0 + x / hp.xl_cap)

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (use xl_eff)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # Rigidity term (use xl_eff)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline; depends on raw xl only through bounds/clamping in framework)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- MODIFICATION: decoupled normalization (v vs memory) ---
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_mem = 1.0 / (mem_max.clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187,  low=1e-4,  high=1.0),

    # Soft responsibility temperature (as in Designs 1/5)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,   low=1e-2,  high=1.0),

    # Max mix-in of soft responsibility (as in Design 5)
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,   high=1.0),

    # NEW: clause-cost gate width for *late* softening (smaller => later/sharper)
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3,  high=0.5),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (baseline magnitude) with *late-acting* soft responsibility
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)

    # Gate turns on softening only when clause is near-satisfied (c <~ gamma)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)
    eta_eff = eta_r * gate_c * (1.0 - xs)                    # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_21.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: conditional (rare) ambiguity+near-sat gated R split between top-1 and top-2
    # rho = rho_max * sigmoid((m0 - margin)/tau_m) * sigmoid((c0 - c)/tau_m)
    "rho_max": dict(type="uniform",     default=0.12,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.07,  low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.12,  low=0.0,  high=0.50),
    "tau_m":   dict(type="log_uniform", default=0.03,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 only when ambiguous AND near-satisfied
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)
    tau_m   = torch.as_tensor(hp.tau_m,   dtype=v.dtype, device=v.device).clamp_min(1e-6)

    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)            # (M,)
    gate_m = torch.sigmoid((m0 - margin) / tau_m)                      # high when tie/near-tie
    gate_c = torch.sigmoid((c0 - c) / tau_m)                           # high when clause is close to satisfied

    rho = (rho_max * gate_m * gate_c).clamp(0.0, 0.49)                 # (M,)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx[:, 0:1], (1.0 - rho).unsqueeze(-1))
    wR.scatter_(1, top_idx[:, 1:2], rho.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: log-compression scale for xl's *effect* in v-dynamics (dxl unchanged)
    "xl_scale": dict(type="log_uniform", default=1e3, low=1.0, high=1e6),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- SINGLE MODIFICATION:
    # Log-compress only xl's influence in v-dynamics to reduce stiffness while
    # preserving clause-weight ordering (monotone) and avoiding hard saturation.
    x = (xl - 1.0).clamp(min=0.0)
    s = hp.xl_scale
    xl_eff = 1.0 + s * torch.log1p(x / s)

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (use xl_eff)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # Rigidity term (use xl_eff)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # R split (top-1/top-2 only): rho = rho_max * gate_margin * gate_near_sat
    "rho_max": dict(type="uniform",     default=0.12,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.07,  low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.12,  low=0.0,  high=0.50),
    "tau_m":   dict(type="log_uniform", default=0.03,  low=1e-3, high=0.5),

    # NEW (vs Design 21): independent sharpness for the near-sat gate
    "tau_c":   dict(type="log_uniform", default=0.06,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 only when ambiguous AND near-satisfied
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)
    tau_m   = torch.as_tensor(hp.tau_m,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    tau_c   = torch.as_tensor(hp.tau_c,   dtype=v.dtype, device=v.device).clamp_min(1e-6)

    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)            # (M,)
    gate_m = torch.sigmoid((m0 - margin) / tau_m)                      # high when tie/near-tie
    gate_c = torch.sigmoid((c0 - c) / tau_c)                           # high when near-satisfied

    rho = (rho_max * gate_m * gate_c).clamp(0.0, 0.49)                 # (M,)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx[:, 0:1], (1.0 - rho).unsqueeze(-1))
    wR.scatter_(1, top_idx[:, 1:2], rho.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: log-compression scale for xl used ONLY in rigidity amplification path
    "xl_r_scale": dict(type="log_uniform", default=1e3, low=1.0, high=1e6),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (vectorized)
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # --- SINGLE MODIFICATION (asymmetric xl shaping):
    # Keep raw xl in the push term G, but log-compress xl ONLY in rigidity amplification.
    x = (xl - 1.0).clamp(min=0.0)
    s = hp.xl_r_scale
    xl_r_eff = 1.0 + s * torch.log1p(x / s)   # monotone, avoids hard cap

    # Gradient term (push violated clauses): raw xl
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (hold satisfied clauses): compressed xl only here
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_r_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Late soft responsibility (as in Design 20)
    "tau_r":   dict(type="log_uniform", default=0.12,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.15,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0]                                  # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: baseline magnitude, but late-acting soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Gate turns on softening only near satisfaction (same as Design 20)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)      # (M,)

    # ABLATION vs Design 20: remove redundant (1-xs) from eta_eff
    # (R already multiplied by (1-xs) below)
    eta_eff = (eta_r * gate_c).clamp(0.0, 1.0)           # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)        # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_26.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: power-log compression parameters for xl's *effect* in v-dynamics (dxl unchanged)
    "xl_scale": dict(type="log_uniform", default=1e3, low=1.0, high=1e6),
    "xl_pow":   dict(type="uniform",     default=0.75, low=0.50, high=1.00),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- SINGLE MODIFICATION vs baseline:
    # Replace raw xl in v-dynamics with a monotone power-log compressed xl_eff
    # applied to BOTH G and R paths.
    x = (xl - 1.0).clamp(min=0.0)
    s = hp.xl_scale
    u = (x / s).clamp(min=0.0)
    xl_eff = 1.0 + s * torch.log1p(torch.pow(u, hp.xl_pow))

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Push term (use xl_eff)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # Rigidity term (use xl_eff)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Conditional top-2 sharing of rigidity (anti-lock) with *compact-support* gates.
    # rho = rho_max * gate_margin * gate_near_sat
    # gate_margin = clip((m0 - margin)/m0, 0, 1)
    # gate_near_sat = clip((c0 - c)/c0, 0, 1)
    "rho_max": dict(type="uniform",     default=0.12,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.07,  low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.12,  low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 only when ambiguous AND near-satisfied
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)

    # Compact-support gates (no sigmoid tails): exactly 0 outside thresholds.
    denom_m = m0.clamp_min(1e-6)
    denom_c = c0.clamp_min(1e-6)
    gate_m = ((m0 - margin).clamp_min(0.0) / denom_m).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c).clamp(0.0, 1.0)

    rho = (rho_max * gate_m * gate_c).clamp(0.0, 0.49)  # (M,)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx[:, 0:1], (1.0 - rho).unsqueeze(-1))
    wR.scatter_(1, top_idx[:, 1:2], rho.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: log-compression scale for xl's effect ONLY in rigidity amplification (R path)
    "xl_r_scale": dict(type="log_uniform", default=1e3, low=1.0, high=1e6),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- SINGLE MODIFICATION vs baseline:
    # Decouple xl usage: keep raw xl in G (push), but compress xl only inside
    # rigidity amplification (1 + zeta*xl) to reduce stiffness on satisfied clauses.
    x = (xl - 1.0).clamp(min=0.0)
    s = hp.xl_r_scale
    xl_r_eff = 1.0 + s * torch.log1p(x / s)

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline: raw xl)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (compress ONLY the amplification part)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_r_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Compact-support rigidity sharing (rare): allow 3-way sharing only when BOTH
    # (top1-top2) and (top2-top3) gaps are small AND clause is near-satisfied.
    "rho_max": dict(type="uniform",     default=0.12,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.07,  low=0.0,  high=1.00),  # threshold for top1-top2 ambiguity
    "m1":      dict(type="uniform",     default=0.05,  low=0.0,  high=1.00),  # threshold for top2-top3 ambiguity (NEW)
    "c0":      dict(type="uniform",     default=0.12,  low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: default hard top-1; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    total_share = (rho_max * gate12 * gate_c).clamp(0.0, 0.49)  # <=0.49 ensures w1>=0.51
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: smooth clause-space rigidity gate width (around c ~= gamma)
    "tau_rc":  dict(type="log_uniform", default=0.10, low=1e-2, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (MODIFIED): keep top-1 responsibility, smooth clause-space activation via c
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    tau_rc = torch.as_tensor(hp.tau_rc, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)
    gate_c = torch.sigmoid((gamma_t - c) / tau_rc)  # ~1 when c<gamma, ~0 when c>gamma

    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs) * gate_c).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (asymmetric xl shaping): only affects xl inside the R stiffening multiplier
    "xl_scale_r": dict(type="log_uniform", default=1e3, low=1.0, high=1e6),
    "xl_pow_r":   dict(type="uniform",     default=0.75, low=0.50, high=1.00),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # --- SINGLE MODIFICATION vs baseline:
    # Compress xl ONLY in the rigidity multiplier (1 + zeta*xl), keep raw xl in G.
    x = (xl - 1.0).clamp(min=0.0)
    s = torch.as_tensor(hp.xl_scale_r, dtype=v.dtype, device=v.device).clamp_min(1e-12)
    u = (x / s).clamp(min=0.0)
    p = torch.as_tensor(hp.xl_pow_r, dtype=v.dtype, device=v.device).clamp(0.5, 1.0)
    xl_r_eff = 1.0 + s * torch.log1p(torch.pow(u, p))

    # G-term (baseline, raw xl)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (baseline form, but with xl_r_eff inside stiffening multiplier)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_r_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=3.515004693436473,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994,  low=1e-4, high=1.0),

    # Compact-support rigidity sharing (rare): allow 3-way sharing only when BOTH
    # (top1-top2) and (top2-top3) gaps are small AND clause is near-satisfied.
    "rho_max": dict(type="uniform",     default=0.12071469515989645,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,  low=0.0,  high=1.00),  # threshold for top1-top2 ambiguity
    "m1":      dict(type="uniform",     default=0.07774858545551731,  low=0.0,  high=1.00),  # threshold for top2-top3 ambiguity (NEW)
    "c0":      dict(type="uniform",     default=0.13439850301640002,  low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: default hard top-1; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    total_share = (rho_max * gate12 * gate_c).clamp(0.0, 0.49)  # <=0.49 ensures w1>=0.51
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Soft responsibility (as in Designs 7/20)
    "tau_r":   dict(type="log_uniform", default=0.12,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.20,  low=0.0,  high=1.0),

    # NEW vs Design 7/20: compact-support late gate parameters
    # Gate is active only when c < (kappa_c * gamma)
    "kappa_c": dict(type="uniform",     default=0.5,   low=0.05, high=1.0),
    # Transition width below the threshold (smaller => sharper)
    "tau_eta": dict(type="log_uniform", default=0.03,  low=1e-3, high=0.25),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost from best literal (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c = unsat_top[:, 0]                                 # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with *late* soft responsibility, but using a compact-support gate
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)
    kappa_c = torch.as_tensor(hp.kappa_c, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    # Compact smoothstep gate:
    #   c_thr = kappa_c * gamma
    #   gate=0 for c>=c_thr; gate transitions to 1 over width tau_eta as c decreases below c_thr
    c_thr = kappa_c * gamma_t
    t = ((c_thr - c) / tau_eta).clamp(0.0, 1.0)
    gate_c = t * t * (3.0 - 2.0 * t)  # smoothstep in [0,1], compact support

    eta_eff = (eta_r * gate_c * (1.0 - xs)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=3.515004693436473,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Compact-support rigidity sharing (rare), now using slack-normalized ambiguity.
    "rho_max": dict(type="uniform",     default=0.12071469515989645,  low=0.0,  high=0.40),
    # Thresholds apply to amb = (margin)/(1-top1+eps); ranges widened accordingly.
    "m0":      dict(type="uniform",     default=0.55,                 low=0.0,  high=3.00),
    "m1":      dict(type="uniform",     default=0.45,                 low=0.0,  high=3.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,  low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 5.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 5.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    # === ONE CHANGE vs Design 31: slack-normalized ambiguity ===
    # slack = 1 - top1 = 2c, so sharing naturally vanishes as clause becomes extremely satisfied.
    eps_norm = torch.as_tensor(1e-3, dtype=v.dtype, device=v.device)
    slack = (1.0 - top_val3[:, 0]).clamp_min(0.0)
    amb12 = margin12 / (slack + eps_norm)
    amb23 = margin23 / (slack + eps_norm)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    gate12 = ((m0 - amb12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - amb23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    total_share = (rho_max * gate12 * gate_c).clamp(0.0, 0.49)  # <=0.49 ensures w1>=0.51
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline / tuned defaults from Design 31
    "alpha":   dict(type="log_uniform", default=3.515004693436473,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Compact-support rigidity sharing (Design 31)
    "rho_max": dict(type="uniform",     default=0.12071469515989645,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,  low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,  low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,  low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    # === SINGLE CHANGE vs Design 31: sharpen near-sat gating to reduce sharing at larger c ===
    gate_c_sharp = gate_c * gate_c

    total_share = (rho_max * gate12 * gate_c_sharp).clamp(0.0, 0.49)  # ensure w1>=0.51
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: compress xl ONLY for the rigidity multiplier (R-path), not for G-path
    "xlR_scale": dict(type="log_uniform", default=1e3,  low=1.0,  high=1e6),
    "xlR_pow":   dict(type="uniform",     default=0.75, low=0.50, high=1.00),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # G-term (baseline): keep RAW xl to preserve tail escalation
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: compress xl only inside the (1 + zeta*xl) multiplier to reduce stiffness
    x = (xl - 1.0).clamp(min=0.0)
    s = torch.as_tensor(hp.xlR_scale, dtype=v.dtype, device=v.device).clamp_min(1e-12)
    u = (x / s).clamp(min=0.0)
    xlR_eff = 1.0 + s * torch.log1p(torch.pow(u, torch.as_tensor(hp.xlR_pow, dtype=v.dtype, device=v.device)))

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xlR_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20-like), but with gamma-normalized compact gate
    "tau_r":         dict(type="log_uniform", default=0.12,  low=1e-2, high=1.0),
    "eta_r":         dict(type="uniform",     default=0.17,  low=0.0,  high=1.0),
    # NEW: fractional gate width below gamma (tau_eta_abs ~ tau_eta_frac * gamma)
    "tau_eta_frac":  dict(type="log_uniform", default=0.15,  low=1e-3, high=0.8),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline clause cost (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: baseline magnitude, but late-acting soft responsibility with robust compact gate
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta_frac = torch.as_tensor(hp.tau_eta_frac, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device).clamp_min(1e-6)

    # Gate is EXACTLY 0 for c >= gamma; ramps to 1 over a fractional width below gamma.
    # Use ratio r=c/gamma for scale-invariance across tuned gamma.
    r = c / gamma_t
    t = ((1.0 - r) / tau_eta_frac).clamp(0.0, 1.0)
    gate_c = t * t * (3.0 - 2.0 * t)  # smoothstep in [0,1], compact support

    eta_eff = (eta_r * gate_c * (1.0 - xs)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_37.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Tuned-ish defaults from Design 31
    "alpha":   dict(type="log_uniform", default=3.515004693436473,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Compact-support 3-way rigidity sharing (Design 31)
    "rho_max": dict(type="uniform",     default=0.12071469515989645,   low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,   low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,   low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,   low=0.0,  high=0.50),

    # ONE change: tunable sharpness of c-gate (mix linear vs squared)
    # kappa_c=0 -> Design 31 behavior; kappa_c=1 -> Design 34 behavior
    "kappa_c": dict(type="uniform",     default=0.25,                 low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)
    kappa_c = torch.as_tensor(hp.kappa_c, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    # ONE change vs Design 31: learnable sharpness for c-gate
    gate_c_eff = (1.0 - kappa_c) * gate_c + kappa_c * (gate_c * gate_c)

    total_share = (rho_max * gate12 * gate_c_eff).clamp(0.0, 0.49)  # keep top-1 anchoring
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Compact-support rigidity sharing (rare): share only under ambiguity AND in a c-band.
    "rho_max": dict(type="uniform",     default=0.12,  low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.07,  low=0.0,  high=1.00),  # top1-top2 ambiguity threshold
    "m1":      dict(type="uniform",     default=0.05,  low=0.0,  high=1.00),  # top2-top3 ambiguity threshold

    # NEW (single principled change vs Design 29): band-pass gate in c
    # Share only when c1 < c < c0 (near-satisfied but not over-satisfied).
    "c0":      dict(type="uniform",     default=0.12,  low=0.0,  high=0.50),
    "c1":      dict(type="uniform",     default=0.02,  low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share under ambiguity and in a narrow c-band
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)
    c1      = torch.as_tensor(hp.c1,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    # Ensure c1 < c0 (tensor-safe)
    c1_eff = torch.minimum(c1, 0.99 * c0)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)
    denom_band = (c0 - c1_eff).clamp_min(1e-6)

    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)

    # NEW: band-pass in c => sharing only when c1 < c < c0
    gate_hi = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)          # kills sharing for c >= c0
    gate_lo = ((c - c1_eff).clamp_min(0.0) / denom_band).clamp(0.0, 1.0)     # kills sharing for c <= c1
    gate_c_band = gate_hi * gate_lo

    total_share = (rho_max * gate12 * gate_c_band).clamp(0.0, 0.49)  # keep top1 weight >= 0.51
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single change): cap xl only in the rigidity multiplier to avoid stiffness blow-up
    # xlR_eff = xl_cap * xl/(xl + xl_cap): ~xl for small xl, -> xl_cap for large xl
    "xl_cap":  dict(type="log_uniform", default=1e4,  low=1e2,  high=1e6),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline): keep RAW xl to preserve late-stage escalation
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (single modification vs baseline): saturate xl only inside (1 + zeta*xl)
    xl_cap = torch.as_tensor(hp.xl_cap, dtype=v.dtype, device=v.device).clamp_min(1e-12)
    xlR_eff = xl_cap * (xl / (xl + xl_cap))

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xlR_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- MODIFICATION: bounded logistic-to-bounds xl dynamics ---
    # Violated clauses push xl upward toward XL_MAX; satisfied clauses decay xl toward 1.
    XL_MAX = 1e6
    pos = torch.relu(c - hp.delta)          # violation amount
    neg = torch.relu(hp.delta - c)          # satisfaction margin
    dxl = hp.alpha * (pos * (XL_MAX - xl) - neg * (xl - 1.0))

    # xs unchanged
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.913245471772846,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=19.872364642247163,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24763570725917816,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03796822192800492,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001415535321789476,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0021869290868899442,  low=1e-4, high=1.0),

    # Late soft responsibility (as in Design 20)
    "tau_r":   dict(type="log_uniform", default=0.12932749894572015,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.20807940589533533,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.030275318742144487,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.126006281670538,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0]                                  # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: baseline magnitude, but late-acting soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Gate turns on softening only near satisfaction (same as Design 20)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)      # (M,)

    # ABLATION vs Design 20: remove redundant (1-xs) from eta_eff
    # (R already multiplied by (1-xs) below)
    eta_eff = (eta_r * gate_c).clamp(0.0, 1.0)           # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)        # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.913245471772846,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=19.872364642247163,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24763570725917816, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03796822192800492, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001415535321789476, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0021869290868899442, low=1e-4, high=1.0),

    # Late soft responsibility (as in Designs 20/40)
    "tau_r":   dict(type="log_uniform", default=0.12932749894572015, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.20807940589533533, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.030275318742144487, low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.126006281670538,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost from top-2 literals
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0]                                  # (M,)

    # G-term (MODIFICATION vs Design 40): remove xs from G prefactor
    # xs now appears only in the rigidity pipeline (single-purpose switch).
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= xl.unsqueeze(-1)

    # R-term: baseline magnitude with late-acting soft responsibility (as in Design 40)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)      # (M,)
    eta_eff = (eta_r * gate_c).clamp(0.0, 1.0)           # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)        # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Tuned defaults from Design 31/34
    "alpha":   dict(type="log_uniform", default=3.515004693436473,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Compact-support 3-way R-share gate (as in 31/34)
    "rho_max": dict(type="uniform",     default=0.12071469515989645,   low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,   low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,   low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,   low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 values still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    # Linear compact-support ramps
    t12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    t23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    tc  = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    # === SINGLE CHANGE vs Design 34: smoothstep ambiguity gates (tighter sharing unless strongly ambiguous) ===
    gate12 = t12 * t12 * (3.0 - 2.0 * t12)
    gate23 = t23 * t23 * (3.0 - 2.0 * t23)

    # Keep Design 34's sharpened near-sat c-gate
    gate_c_sharp = tc * tc

    total_share = (rho_max * gate12 * gate_c_sharp).clamp(0.0, 0.49)
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Tuned defaults from Design 31/34/42
    "alpha":   dict(type="log_uniform", default=3.515004693436473,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Compact-support 3-way R-share gate (as in 31/34/42)
    "rho_max": dict(type="uniform",     default=0.12071469515989645,   low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,   low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,   low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,   low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    # Linear compact-support ramps in [0,1]
    t12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    t23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    tc  = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    # === SINGLE CHANGE vs Design 42: quintic smoothstep ambiguity gates (more endpoint-flat => rarer weak sharing) ===
    # quintic smoothstep: s(t)=t^3(10-15t+6t^2)
    gate12 = t12 * t12 * t12 * (10.0 - 15.0 * t12 + 6.0 * t12 * t12)
    gate23 = t23 * t23 * t23 * (10.0 - 15.0 * t23 + 6.0 * t23 * t23)

    # Keep Design 42's sharpened near-sat c-gate
    gate_c_sharp = tc * tc

    total_share = (rho_max * gate12 * gate_c_sharp).clamp(0.0, 0.49)
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # From Design 26: power-log compression parameters for xl's *effect* (selectively used)
    "xl_scale": dict(type="log_uniform", default=1e3, low=1.0,  high=1e6),
    "xl_pow":   dict(type="uniform",     default=0.75, low=0.50, high=1.00),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- SINGLE MODIFICATION vs baseline (selective coupling):
    # Use a monotone power-log compressed xl_eff ONLY for the G path.
    # Keep R coupled to raw xl to preserve strong late-time rigidity/pressure.
    x = (xl - 1.0).clamp(min=0.0)
    s = hp.xl_scale
    u = (x / s).clamp(min=0.0)
    xl_eff_G = 1.0 + s * torch.log1p(torch.pow(u, hp.xl_pow))

    # Clause evaluation
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (use xl_eff_G)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff_G * xs).unsqueeze(-1)

    # R-term (baseline: raw xl)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_45.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.913245471772846,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=19.872364642247163,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24763570725917816, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03796822192800492, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001415535321789476,low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0021869290868899442,low=1e-4, high=1.0),

    # Late soft responsibility controls (as in Designs 20/25/40)
    "tau_r":   dict(type="log_uniform", default=0.12932749894572015, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.20807940589533533, low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.030275318742144487,low=1e-3, high=0.5),

    # NEW (single-principle tweak): turn on soft-R only for high-xl (persistently hard) clauses
    "xl0":     dict(type="log_uniform", default=30.0,                low=1.0,  high=1e4),
    "tau_xl":  dict(type="log_uniform", default=1.0,                 low=1e-2, high=5.0),

    "lr":      dict(type="log_uniform", default=1.126006281670538,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with xl-aware late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (as in 20/25/40): on when c is small
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # NEW: xl gate (on only for large xl), using log(xl) for scale invariance
    xl0_t   = torch.as_tensor(hp.xl0,   dtype=v.dtype, device=v.device).clamp_min(1.0)
    tau_xl  = torch.as_tensor(hp.tau_xl,dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((torch.log(xl.clamp_min(1.0)) - torch.log(xl0_t)) / tau_xl)  # (M,)

    # No xs inside eta_eff (avoid xs-coupled/double-suppression interactions)
    eta_eff = (eta_r * gate_c * gate_xl).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Tuned defaults from the strong reference family (31/34/42)
    "alpha":   dict(type="log_uniform", default=3.515004693436473,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Compact-support 3-way R-share controls
    "rho_max": dict(type="uniform",     default=0.12071469515989645,   low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,   low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,   low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,   low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse 3-way rigidity sharing; top-2 still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 and (only if also ambiguous) top-3
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_c0 = c0.clamp_min(1e-6)
    tc = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    # Keep the sharpened near-sat gate used in Designs 34/42/43
    gate_c_sharp = tc * tc

    # === SINGLE CHANGE vs Design 42: couple ambiguity thresholds to near-sat gate ===
    # Shrink (m0,m1) when not near-satisfied so sharing is rare-and-strong.
    m0_eff = (m0 * gate_c_sharp).clamp_min(0.0)
    m1_eff = (m1 * gate_c_sharp).clamp_min(0.0)

    denom_m0 = m0_eff.clamp_min(1e-6)
    denom_m1 = m1_eff.clamp_min(1e-6)

    t12 = ((m0_eff - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    t23 = ((m1_eff - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)

    # Smoothstep ambiguity gates (as in Design 42)
    gate12 = t12 * t12 * (3.0 - 2.0 * t12)
    gate23 = t23 * t23 * (3.0 - 2.0 * t23)

    total_share = (rho_max * gate12 * gate_c_sharp).clamp(0.0, 0.49)
    share3 = total_share * gate23
    share2 = total_share * (1.0 - gate23)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20 anchor)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,   low=1e-3,  high=0.5),

    # NEW: scale-free xl hardness gate via z-scored log(xl)
    # gate_xl = sigmoid((zlogxl - k_xl)/tau_xl)
    "k_xl":    dict(type="uniform",     default=0.0,                   low=-2.0,  high=2.0),
    "tau_xl":  dict(type="log_uniform", default=1.0,                   low=5e-2,  high=5.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), but with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (Design 20)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # NEW: instance-normalized xl gate (targets persistently hard clauses without absolute thresholds)
    logxl = torch.log(xl.clamp_min(1.0))
    mu = logxl.mean()
    sig = logxl.std(unbiased=False)
    zlogxl = (logxl - mu) / (sig + 1e-6)

    k_xl  = torch.as_tensor(hp.k_xl,  dtype=v.dtype, device=v.device)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((zlogxl - k_xl) / tau_xl)  # (M,)

    # Keep xs inside eta_eff (Design-40 ablation regressed)
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline / tuned defaults from Design 31
    "alpha":   dict(type="log_uniform", default=3.515004693436473,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # Ambiguity / near-sat calibration (Design 31 style)
    "m0":      dict(type="uniform",     default=0.09399538546229082,   low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,   low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,   low=0.0,  high=0.50),

    # === Single principled change vs Design 31: separate 2-way vs 3-way share budgets + tighter c-window for 3-way ===
    "rho2_max": dict(type="uniform",    default=0.10,                  low=0.0,  high=0.40),
    "rho3_max": dict(type="uniform",    default=0.02,                  low=0.0,  high=0.20),
    "c1":       dict(type="uniform",    default=0.06,                  low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for sparse rigidity sharing; top-2 still define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; calibrated 2-way share in near-sat band;
    # exceptionally rare 3-way share only in tighter near-sat band.
    rho2_max = torch.as_tensor(hp.rho2_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    rho3_max = torch.as_tensor(hp.rho3_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)
    c1      = torch.as_tensor(hp.c1,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    # Enforce c1 as a tighter band than c0 (scalar, data-independent)
    c1_eff = torch.minimum(c1, 0.9 * c0)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)
    denom_c1 = c1_eff.clamp_min(1e-6)

    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c2 = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)      # 2-way near-sat window
    gate_c3 = ((c1_eff - c).clamp_min(0.0) / denom_c1).clamp(0.0, 1.0)  # tighter 3-way window

    share2 = (rho2_max * gate12 * gate_c2).clamp(0.0, 0.49)
    share3 = (rho3_max * gate12 * gate23 * gate_c3).clamp(0.0, 0.49)

    # Keep top-1 weight dominant
    total_share = (share2 + share3).clamp(0.0, 0.49)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Late soft responsibility controls (Design 20/45 anchor)
    "tau_r":   dict(type="log_uniform", default=0.13,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.20,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03,  low=1e-3, high=0.5),

    # xl gating (Design 45 anchor) + NEW: upper cutoff xl1 to avoid late drift-to-on
    "xl0":     dict(type="log_uniform", default=30.0,  low=1.0,  high=1e4),
    "xl1":     dict(type="log_uniform", default=1e5,   low=10.0, high=1e6),
    "tau_xl":  dict(type="log_uniform", default=1.0,   low=1e-2, high=5.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # xl band-pass gate: on for xl in [xl0, xl1], off for very small or very large xl
    xl0_t  = torch.as_tensor(hp.xl0, dtype=v.dtype, device=v.device).clamp_min(1.0)
    xl1_t  = torch.as_tensor(hp.xl1, dtype=v.dtype, device=v.device).clamp_min(1.0)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)

    logxl  = torch.log(xl.clamp_min(1.0))
    gate_lo = torch.sigmoid((logxl - torch.log(xl0_t)) / tau_xl)
    gate_hi = torch.sigmoid((torch.log(xl1_t) - logxl) / tau_xl)
    gate_xl = gate_lo * gate_hi  # (M,)

    # Keep xs out of eta_eff (Design 45 choice) to avoid double-suppression interactions
    eta_eff = (eta_r * gate_c * gate_xl).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: soft responsibility temperature (Design-1 idea)
    "tau_r":   dict(type="log_uniform", default=0.1,   low=1e-2, high=1.0),

    # NEW: mix factor between hard top-1 (0) and softmax (1)
    "eta_r":   dict(type="uniform",     default=0.2,   low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (MODIFIED): hard top-1 mixed with softmax responsibility
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)

    wR = (1.0 - eta_r) * w_hard + eta_r * w_soft   # (M,3), sums to 1

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # 2-way rigidity sharing (rare): compact-support gates
    "rho_max": dict(type="uniform",     default=0.12, low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.30, low=0.0,  high=2.00),  # threshold on relative ambiguity
    "c0":      dict(type="uniform",     default=0.12, low=0.0,  high=0.50),
    "eps_m":   dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 by default; share to top-2 only when near-sat AND relatively ambiguous
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 2.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)
    eps_m   = torch.as_tensor(hp.eps_m,   dtype=v.dtype, device=v.device).clamp_min(1e-12)

    margin_abs = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)          # (M,)
    slack = (2.0 * c + eps_m)                                            # ~ (1 - top1) + eps
    rel_margin = margin_abs / slack                                       # scale-aware ambiguity

    denom_m0 = m0.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    gate_m = ((m0 - rel_margin).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    rho = (rho_max * gate_m * gate_c).clamp(0.0, 0.49)

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx[:, 0:1], (1.0 - rho).unsqueeze(-1))
    wR.scatter_(1, top_idx[:, 1:2], rho.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=17.669969262418515,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=39.145432668550356,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.43087112096793667,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09721648704757416,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0016547588972980127, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0041096319897010935, low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20 anchor)
    "tau_r":   dict(type="log_uniform", default=0.4954284706082349,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.26186962600507946,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03176777824881133,   low=1e-3,  high=0.5),

    # NEW: scale-free xl hardness gate via z-scored log(xl)
    # gate_xl = sigmoid((zlogxl - k_xl)/tau_xl)
    "k_xl":    dict(type="uniform",     default=-0.021847571112654864,                   low=-2.0,  high=2.0),
    "tau_xl":  dict(type="log_uniform", default=1.1082124110184293,                   low=5e-2,  high=5.0),

    "lr":      dict(type="log_uniform", default=2.5377807624130098,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), but with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (Design 20)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # NEW: instance-normalized xl gate (targets persistently hard clauses without absolute thresholds)
    logxl = torch.log(xl.clamp_min(1.0))
    mu = logxl.mean()
    sig = logxl.std(unbiased=False)
    zlogxl = (logxl - mu) / (sig + 1e-6)

    k_xl  = torch.as_tensor(hp.k_xl,  dtype=v.dtype, device=v.device)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((zlogxl - k_xl) / tau_xl)  # (M,)

    # Keep xs inside eta_eff (Design-40 ablation regressed)
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_52.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,   low=1e-3,  high=0.5),

    # NEW (single-principle tweak): clause-local hardness gate from bounded log(xl)
    # gate_xl = ( clamp(log(xl)/log(1e6),0,1) ) ** p_xl
    "p_xl":    dict(type="uniform",     default=3.0,                  low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # NEW: stable hardness gate from bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = torch.pow(h_xl, p_xl)  # (M,)

    # Softening only late + (as in Design-20) only while clause not yet "locked" by xs
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline/tuned defaults carried from Design 31
    "alpha":   dict(type="log_uniform", default=3.515004693436473,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=21.974441668000384,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2510914684173393,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.02457929337882791,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010006448363906314, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009399274869601994, low=1e-4, high=1.0),

    # R-share controls (as in 31/42/43)
    "rho_max": dict(type="uniform",     default=0.12071469515989645,   low=0.0,  high=0.40),
    "m0":      dict(type="uniform",     default=0.09399538546229082,   low=0.0,  high=1.00),
    "m1":      dict(type="uniform",     default=0.07774858545551731,   low=0.0,  high=1.00),
    "c0":      dict(type="uniform",     default=0.13439850301640002,   low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.9938587770510622,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Top-3 for R-share; top-2 define baseline c/G.
    top_val3, top_idx3 = torch.topk(v_lit, 3, dim=-1)  # (M,3)
    top_val = top_val3[:, :2]
    top_idx = top_idx3[:, :2]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-share gates
    rho_max = torch.as_tensor(hp.rho_max, dtype=v.dtype, device=v.device).clamp(0.0, 0.49)
    m0      = torch.as_tensor(hp.m0,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    m1      = torch.as_tensor(hp.m1,      dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    c0      = torch.as_tensor(hp.c0,      dtype=v.dtype, device=v.device).clamp(0.0, 0.5)

    margin12 = (top_val3[:, 0] - top_val3[:, 1]).clamp_min(0.0)
    margin23 = (top_val3[:, 1] - top_val3[:, 2]).clamp_min(0.0)

    denom_m0 = m0.clamp_min(1e-6)
    denom_m1 = m1.clamp_min(1e-6)
    denom_c0 = c0.clamp_min(1e-6)

    # Linear compact-support ramps
    gate12 = ((m0 - margin12).clamp_min(0.0) / denom_m0).clamp(0.0, 1.0)
    gate23 = ((m1 - margin23).clamp_min(0.0) / denom_m1).clamp(0.0, 1.0)
    gate_c = ((c0 - c).clamp_min(0.0) / denom_c0).clamp(0.0, 1.0)

    # === SINGLE PRINCIPLED CHANGE vs Design 31 ===
    # Require *joint* 3-way ambiguity for ANY sharing (true near-ties only): multiply by gate23.
    # Then split shared rigidity equally between 2nd and 3rd literals.
    total_share = (rho_max * gate12 * gate23 * gate_c).clamp(0.0, 0.49)
    share2 = 0.5 * total_share
    share3 = 0.5 * total_share

    wR = torch.zeros_like(v_lit)
    wR.scatter_(1, top_idx3[:, 0:1], (1.0 - total_share).unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 1:2], share2.unsqueeze(-1))
    wR.scatter_(1, top_idx3[:, 2:3], share3.unsqueeze(-1))

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478, low=1e-3, high=0.5),

    # NEW: sharpen xs-coupling shutdown of soft responsibility near convergence
    # p_xs>1 => eta_eff decays faster as xs->1
    "p_xs":    dict(type="uniform",     default=2.0,                low=1.0,  high=4.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility (Design 20) + powered xs-coupling
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)
    xs_fac = torch.pow((1.0 - xs).clamp(0.0, 1.0), p_xs)     # (M,)
    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_55.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.5,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.06,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3,low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-3,low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.12,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.17,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.036, low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness gate
    "p_xl":    dict(type="uniform",     default=3.0,   low=0.5,   high=10.0),

    # NEW: hardness placement -> damp rigidity amplification on hard clauses
    # amp = 1 + zeta * xl * (1 - k_amp * gate_xl)
    "k_amp":   dict(type="uniform",     default=0.5,   low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Bounded log(xl) hardness gate in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = torch.pow(h_xl, p_xl)  # (M,)

    # Placement change vs Design-52:
    # - do NOT gate mixing by hardness; only late + unlocked
    eta_eff = (eta_r * gate_c * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)

    # NEW: damp (1+zeta*xl) amplification on hard clauses
    k_amp = torch.as_tensor(hp.k_amp, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    amp = 1.0 + hp.zeta * xl * (1.0 - k_amp * gate_xl)
    R *= (amp * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3, high=0.5),

    # NEW: exponential xs-shutdown sharpness (replaces p_xs)
    # xs_fac = exp(-k_xs * xs/(1-xs))  (monotone, =1 at xs=0, ->0 as xs->1)
    "k_xs":    dict(type="log_uniform", default=5.0,                  low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility + NEW xs exponential shutdown
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    k_xs    = torch.as_tensor(hp.k_xs,    dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Single modification vs Design 54: replace (1-xs)^p with exp(-k*xs/(1-xs))
    denom = (1.0 - xs).clamp_min(1e-6)
    xs_fac = torch.exp(-k_xs * (xs / denom))         # (M,)
    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)    # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_57.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187,  low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls (as in Design 52)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,    low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,     low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,    low=1e-3,  high=0.5),

    # Bounded-logxl hardness gate (Design 52)
    "p_xl":    dict(type="uniform",     default=3.0,                    low=0.5,   high=10.0),

    # NEW (single change vs Design 52): reduce rigidity amplification on hard clauses
    # amp_R = 1 + zeta*xl*(1 - rho_xlR*gate_xl)
    "rho_xlR": dict(type="uniform",     default=0.5,                    low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Late soft responsibility (Design 20) + near-sat gate (Design 20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Bounded hardness gate from log(xl) in [0,1] (Design 52)
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = torch.pow(h_xl, p_xl)  # (M,)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)

    # NEW: hardness-gated rigidity amplification (bounded; >= 1)
    rho_xlR = torch.as_tensor(hp.rho_xlR, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    amp_R = 1.0 + hp.zeta * xl * (1.0 - rho_xlR * gate_xl)  # (M,)
    R *= (amp_R * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_58.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,   low=1e-3,  high=0.5),

    # Clause-local hardness shaping exponent (used in the saturating gate)
    "p_xl":    dict(type="uniform",     default=3.0,                  low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW (single change vs Design-52): saturating complement-power gate
    # gate_xl = 1 - (1 - h_xl)^p  (less suppressive for moderate h)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_59.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (as in Design 54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3, high=0.5),

    # Keep the successful power sharpness, but smooth the shutdown with a rational map
    "p_xs":    dict(type="uniform",     default=2.0,                  low=1.0,  high=4.0),
    "tau_xs":  dict(type="log_uniform", default=0.05,                 low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility (Design 54)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    tau_xs  = torch.as_tensor(hp.tau_xs,  dtype=v.dtype, device=v.device).clamp_min(1e-6)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # NEW (single change vs Design 54): smooth, non-singular rational xs shutdown
    # xs_fac = [ (1+tau_xs)*(1-xs)/(1-xs+tau_xs) ]^p  ;  xs_fac(0)=1, xs_fac(1)=0
    u = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac = torch.pow(((1.0 + tau_xs) * u) / (u + tau_xs), p_xs)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)        # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW (single principled change): mild xl leakage to prevent runaway/stiff scaling
    "lmbda_xl":  dict(type="log_uniform", default=1e-4,  low=1e-6,  high=1e-2),

    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    # MODIFICATION: add weak linear leakage on xl (smooth anti-blowup)
    dxl = hp.alpha * (c - hp.delta) - hp.lmbda_xl * (xl - 1.0)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Baseline shared normalization (keep coupling)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_60.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,   low=1e-3,  high=0.5),

    # Clause-local hardness shaping exponent (used in the saturating gate)
    "p_xl":    dict(type="uniform",     default=2.3516012588402893,                  low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW (single change vs Design-52): saturating complement-power gate
    # gate_xl = 1 - (1 - h_xl)^p  (less suppressive for moderate h)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_61.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # gate_xl: normalized logistic in bounded log(xl)
    # steepness uses p_xl; knee uses h0_xl
    "p_xl":    dict(type="uniform",     default=2.3516012588402893,    low=0.5,   high=10.0),
    "h0_xl":   dict(type="uniform",     default=0.55,                  low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW (single principled change vs Designs 58/60): normalized logistic gate in h_xl
    # gate_xl(h) = (sigmoid(k*(h-h0)) - sigmoid(k*(0-h0))) / (sigmoid(k*(1-h0)) - sigmoid(k*(0-h0)))
    k   = torch.as_tensor(hp.p_xl,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    h0  = torch.as_tensor(hp.h0_xl, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    sh  = torch.sigmoid(k * (h_xl - h0))
    s0  = torch.sigmoid(k * (0.0 - h0))
    s1  = torch.sigmoid(k * (1.0 - h0))
    gate_xl = ((sh - s0) / (s1 - s0 + 1e-12)).clamp(0.0, 1.0)

    # Softening only late + only while clause not yet locked by xs
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478, low=1e-3, high=0.5),

    # Keep p_xs, but change xs_fac family to a bounded rational with a single new curvature knob s_xs.
    "p_xs":    dict(type="uniform",     default=2.0,                low=1.0,  high=4.0),
    "s_xs":    dict(type="log_uniform", default=1.0,                low=0.2,  high=5.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility + NEW bounded rational xs shutdown
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    s_xs    = torch.as_tensor(hp.s_xs,    dtype=v.dtype, device=v.device).clamp_min(1e-6)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # xs_fac = [(1-xs)/((1-xs)+s_xs*xs)]^p  (monotone, bounded, no singularity at xs->1)
    xs_c = xs.clamp(0.0, 1.0)
    one_minus = (1.0 - xs_c)
    denom = (one_minus + s_xs * xs_c).clamp_min(1e-12)
    base = (one_minus / denom).clamp(0.0, 1.0)
    xs_fac = torch.pow(base, p_xs)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)        # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_63.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # ONLY CHANGE vs Design-60: new gate_xl family parameter (allow p<1 too)
    "p_xl":    dict(type="log_uniform", default=1.0,                   low=0.1,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # ONLY CHANGE: odds-power (logit-scaled) monotone gate in h_xl
    # gate_xl(h) = h^p / (h^p + (1-h)^p)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    h = h_xl.clamp(1e-6, 1.0 - 1e-6)
    a = torch.pow(h, p_xl)
    b = torch.pow(1.0 - h, p_xl)
    gate_xl = (a / (a + b + 1e-12)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_64.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (as in 54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3, high=0.5),

    # NEW: delayed smoothstep xs-shutdown (replaces (1-xs)^p family)
    # xs_fac = (1 - smoothstep( clamp((xs-xs0)/(1-xs0),0,1) ))^p
    "p_xs":    dict(type="uniform",     default=2.0,                  low=1.0,  high=6.0),
    "xs0":     dict(type="uniform",     default=0.70,                 low=0.0,  high=0.95),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility + NEW smoothstep xs shutdown
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs0     = torch.as_tensor(hp.xs0,     dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # delayed smoothstep in xs (well-conditioned; zero slope at endpoints)
    xs_c = xs.clamp(0.0, 1.0)
    denom = (1.0 - xs0).clamp_min(1e-6)
    t = ((xs_c - xs0) / denom).clamp(0.0, 1.0)              # (M,)
    s = t * t * (3.0 - 2.0 * t)                              # smoothstep(t)
    xs_fac = torch.pow((1.0 - s).clamp(0.0, 1.0), p_xs)      # (M,)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_65.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # NEW: explicit knee/thresholded hardness gate on bounded log(xl)
    # gate_xl = sigmoid((h_xl - h0_xl)/tau_xl)
    "h0_xl":   dict(type="uniform",     default=0.70,                  low=0.0,   high=1.0),
    "tau_xl":  dict(type="log_uniform", default=0.06,                  low=1e-3,  high=0.5),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20 family)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: knee/thresholded, bounded, monotone hardness gate
    h0_xl  = torch.as_tensor(hp.h0_xl, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((h_xl - h0_xl) / tau_xl)  # (M,)

    # Soften only late + only for unlocked clauses
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_66.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3, high=0.5),

    # Keep Design-54 curvature knob
    "p_xs":    dict(type="uniform",     default=2.0,                 low=1.0,  high=4.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility (Design 20/54)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # NEW (single change vs Design 54): cosine taper shutdown in xs
    # xs_fac = cos(pi/2 * xs)^p :
    # - monotone on [0,1], bounded, smooth
    # - near xs~0: ~1 - O(xs^2) (preserves early soft responsibility)
    # - near xs~1: ~((pi/2)(1-xs))^p (strong late lock-in like power)
    xs_c = xs.clamp(0.0, 1.0)
    base = torch.cos((0.5 * math.pi) * xs_c).clamp(0.0, 1.0)
    xs_fac = torch.pow(base, p_xs)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)        # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_67.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3, high=0.5),

    # xs-shutdown sharpness (kept from Design 54)
    "p_xs":    dict(type="uniform",     default=2.0,                 low=1.0,  high=4.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility + NEW smoothstep xs shutdown
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Smoothstep s(xs)=xs^2(3-2xs), with xs_fac=(1-s)^p.
    # Bounded, no singularity, zero slope at endpoints, and faster decay near xs->1.
    xs_c = xs.clamp(0.0, 1.0)
    s = xs_c * xs_c * (3.0 - 2.0 * xs_c)
    base = (1.0 - s).clamp(0.0, 1.0)
    xs_fac = torch.pow(base, p_xs)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_68.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.0,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,  low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.16,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,  low=1e-3,  high=0.5),

    # NEW (single change vs Design-60): sigmoid knee gate for bounded-log(xl)
    # gate_xl = sigmoid((h_xl - h0_xl)/tau_xl)
    "h0_xl":   dict(type="uniform",     default=0.65,  low=0.2,   high=0.95),
    "tau_xl":  dict(type="log_uniform", default=0.08,  low=1e-2,  high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: sigmoid knee hardness gate
    h0_xl  = torch.as_tensor(hp.h0_xl, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((h_xl - h0_xl) / tau_xl).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_69.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,   low=1e-3,  high=0.5),

    # Design 54 knob
    "p_xs":    dict(type="uniform",     default=2.0,                  low=1.0,   high=4.0),

    # NEW (single, small change vs Design 54): floor for xs_fac to avoid over-shutdown
    # xs_fac = xs_floor + (1-xs_floor)*(1-xs)^p
    "xs_floor": dict(type="uniform",    default=0.08,                 low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility (Design 20) + xs-shutdown (Design 54) with a floor
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)                  # (M,)
    xs_fac = (xs_floor + (1.0 - xs_floor) * xs_fac_raw).clamp(0.0, 1.0)  # (M,)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # Soft responsibility temperature (as in Designs 1/5)
    "tau_r":   dict(type="log_uniform", default=0.1,   low=1e-2,  high=1.0),

    # Max mix-in of soft responsibility (as in Design 5)
    "eta_r":   dict(type="uniform",     default=0.2,   low=0.0,   high=1.0),

    # NEW: clause-cost gate width for *late* softening (smaller => later/sharper)
    "tau_eta": dict(type="log_uniform", default=0.05,  low=1e-3,  high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (baseline magnitude) with *late-acting* soft responsibility
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)

    # Gate turns on softening only when clause is near-satisfied (c <~ gamma)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)
    eta_eff = eta_r * gate_c * (1.0 - xs)                    # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_70.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.5,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-3,low=1e-4, high=1.0),

    # Late soft responsibility controls (Design-20/52 family)
    "tau_r":   dict(type="log_uniform", default=0.125, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.17,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.036, low=1e-3, high=0.5),

    # ONE change vs Design-52: knee-less normalized exponential hardness gate in bounded log(xl)
    # gate_xl(h) = expm1(k*h) / expm1(k)
    "k_xl":    dict(type="log_uniform", default=3.0,   low=1e-2, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), with late soft responsibility (Design-20 family)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: knee-less normalized exponential gate in h_xl
    k_xl = torch.as_tensor(hp.k_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    denom = torch.expm1(k_xl).clamp_min(1e-12)
    gate_xl = (torch.expm1(k_xl * h_xl) / denom).clamp(0.0, 1.0)

    # Softening only late + only while clause not yet locked by xs
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_71.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814, low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,   low=1e-3,  high=0.5),

    # Design 54 knob
    "p_xs":    dict(type="uniform",     default=1.7217739820480347,                  low=1.0,   high=4.0),

    # NEW (single, small change vs Design 54): floor for xs_fac to avoid over-shutdown
    # xs_fac = xs_floor + (1-xs_floor)*(1-xs)^p
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,                 low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.81648839834813,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility (Design 20) + xs-shutdown (Design 54) with a floor
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)                  # (M,)
    xs_fac = (xs_floor + (1.0 - xs_floor) * xs_fac_raw).clamp(0.0, 1.0)  # (M,)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_72.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,  low=1e-3,  high=0.5),

    # Design 54 knob
    "p_xs":    dict(type="uniform",     default=2.0,                 low=1.0,   high=4.0),

    # NEW: gated, hardness-aware compensator (NOT a global floor)
    # added inside xs_fac only when gate_c~1 and xl is large
    "xs_floor": dict(type="uniform",    default=0.08,                low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility (Design 20) + xs-shutdown (Design 54)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,) ~1 when clause is near-satisfied

    # Design 54 shutdown
    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # NEW: hardness-aware compensator (activates only late and only on hard clauses)
    # xl_gate in [0,1] using fixed log-range [1, 1e6]
    xl_gate = (torch.log(xl.clamp_min(1.0)) / math.log(1e6)).clamp(0.0, 1.0)
    xs_comp = xs_floor * gate_c * xl_gate            # (M,)

    # Combine (no global floor; comp is gated by gate_c and xl)
    xs_fac = (xs_fac_raw + xs_comp).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)    # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_73.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.3,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.9,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3.0e-3, low=1e-4, high=1.0),

    # Late soft responsibility (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.16,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,  low=1e-3,  high=0.5),

    # gate_xl: odds-power (knee-free) in bounded log(xl)
    "p_xl":    dict(type="log_uniform", default=1.0,   low=0.1,   high=10.0),

    # NEW (single change): attenuate xl-coupled R amplitude on hard clauses
    # R amplitude factor becomes: (1 + zeta*xl*(1 - kappa_xlR*gate_xl))
    "kappa_xlR": dict(type="uniform",   default=0.5,   low=0.0,   high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # gate_xl(h) = h^p / (h^p + (1-h)^p)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    h = h_xl.clamp(1e-6, 1.0 - 1e-6)
    a = torch.pow(h, p_xl)
    b = torch.pow(1.0 - h, p_xl)
    gate_xl = (a / (a + b + 1e-12)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)

    # NEW: gate_xl also modulates the xl-coupled part of R amplitude
    kappa = torch.as_tensor(hp.kappa_xlR, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    amp = (1.0 + hp.zeta * xl * (1.0 - kappa * gate_xl)).clamp_min(0.0)
    R *= (amp * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_74.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,    low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,     low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,    low=1e-3,  high=0.5),

    # xs-shutdown sharpness (Design 54 knob), reused here
    "p_xs":    dict(type="uniform",     default=2.0,                    low=1.0,   high=4.0),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility (Design 20)
    # MODIFICATION (single): change xs_fac from (1-xs)^p to 1 - xs^p
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)

    xs01 = xs.clamp(0.0, 1.0)
    xs_fac = (1.0 - torch.pow(xs01, p_xs)).clamp(0.0, 1.0)   # (M,)
    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_75.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping
    "p_xl":    dict(type="uniform",     default=2.3516012588402893,    low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with bounded-log(xl) hardness gating + late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate (Design-60)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # SINGLE MOD vs Design-60: decouple from xs inside eta_eff (avoid late-stage suppression)
    eta_eff = (eta_r * gate_c * gate_xl).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_76.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478,   low=1e-3,  high=0.5),

    # Design 54 knob
    "p_xs":    dict(type="uniform",     default=2.0,                  low=1.0,   high=4.0),

    # NEW (single change vs Design 54): gate-adaptive floor that vanishes as gate_c->1
    # xs_fac = (1-xs)^p + xs_floor*(1-gate_c)
    "xs_floor": dict(type="uniform",    default=0.10,                 low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility (Design 20) + powered xs-shutdown (Design 54)
    # with a gate-adaptive floor to avoid constant late-time eta_eff.
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)              # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)                      # (M,)

    # Single modification vs Design 54
    xs_fac = (xs_fac_raw + xs_floor * (1.0 - gate_c)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)          # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)                # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_77.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.5,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,  low=1e-4, high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.14,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.22,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,  low=1e-3, high=0.5),

    # NEW: thresholded hardness gate on bounded log(xl)
    # gate_xl = sigmoid((h_xl - xl_mid)/tau_xl)
    "xl_mid":  dict(type="uniform",     default=0.75,  low=0.0,  high=1.0),
    "tau_xl":  dict(type="log_uniform", default=0.06,  low=1e-2, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility + clause-local hardness gate
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (Design-20)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: thresholded sigmoid hardness gate (single modification vs Design-52/60 gate form)
    xl_mid = torch.as_tensor(hp.xl_mid, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((h_xl - xl_mid) / tau_xl)  # (M,)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_78.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.5,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-3, low=1e-4, high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.12,  low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.16,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.036, low=1e-3, high=0.5),

    # Power xs-shutdown (Design 54)
    "p_xs":    dict(type="uniform",     default=2.0,   low=1.0,  high=4.0),

    # NEW (single principled modification vs Design 54):
    # add a smooth, late-only residual channel for eta_eff to avoid over-shutdown as xs->1
    "eta_min": dict(type="uniform",     default=0.03,  low=0.0,  high=0.20),
    "xs0":     dict(type="uniform",     default=0.92,  low=0.70, high=0.995),
    "tau_xs":  dict(type="log_uniform", default=0.03,  low=1e-3, high=0.3),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late-acting soft responsibility (Design 20) + power xs shutdown (Design 54)
    # + NEW smooth late-only residual eta channel (single modification)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)

    eta_min = torch.as_tensor(hp.eta_min, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    xs0     = torch.as_tensor(hp.xs0,     dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_xs  = torch.as_tensor(hp.tau_xs,  dtype=v.dtype, device=v.device).clamp_min(1e-6)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)              # (M,)
    xs_fac = torch.pow((1.0 - xs).clamp(0.0, 1.0), p_xs)         # (M,)

    # Late-only activation when xs is high; smooth to avoid steep/singular behavior
    late_gate = torch.sigmoid((xs - xs0) / tau_xs)               # (M,)

    # Design 54 core + late-only residual (no constant floor across trajectory)
    eta_eff = (eta_r * gate_c * xs_fac + eta_min * gate_c * late_gate).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)                # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_79.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.3e-3, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,   low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 anchor)
    "tau_r":   dict(type="log_uniform", default=0.16,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,   low=1e-3,  high=0.5),

    # Hardness shaping strength for exponential saturation gate
    "p_xl":    dict(type="uniform",     default=2.5,    low=0.1,   high=20.0),

    "lr":      dict(type="log_uniform", default=1.0,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility + hardness gating (Design-20 + Designs 52/60 style)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW (single change vs Design-60): exponential saturation gate (gentler than power/complement-power)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = (1.0 - torch.exp(-p_xl * h_xl)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":     dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":    dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":    dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW: xl self-normalization scale (sets where growth starts slowing)
    "xl_scale": dict(type="log_uniform", default=10.0,  low=1.0,   high=1e4),

    "lr":       dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory gradients
    # MODIFICATION (single principled change): sublinear xl growth at large xl (no leak)
    xl_gain = hp.xl_scale / (hp.xl_scale + xl)
    dxl = hp.alpha * (c - hp.delta) * xl_gain
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_80.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=14.216863814045812,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=23.955133798661485,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25064846015601394,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.062007401729062835,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013216917639384763, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0037571537012059822, low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.03493594911542303,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2515490953706405,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.05293348456926294,  low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping
    "p_xl":    dict(type="uniform",     default=2.4912864602727125,    low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=1.0072469883723343,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with bounded-log(xl) hardness gating + late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate (Design-60)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # SINGLE MOD vs Design-60: decouple from xs inside eta_eff (avoid late-stage suppression)
    eta_eff = (eta_r * gate_c * gate_xl).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_81.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.514342060618027,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=19.907993203052754,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2586484251395532,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05689945775178228, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026129106106627, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0027244841355788187, low=1e-4, high=1.0),

    # Late soft responsibility (Design 54)
    "tau_r":   dict(type="log_uniform", default=0.12426372768599966, low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.1655438904269506,  low=0.0,  high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.03574518530710478, low=1e-3, high=0.5),

    # xs-shutdown power (Design 54)
    "p_xs":    dict(type="uniform",     default=2.0,                low=1.0,  high=4.0),

    # NEW (single change vs Design 54): vanishing floor term for xs_fac
    # xs_fac = (1-xs)^p_xs + xs_floor*(1-xs)
    "xs_floor": dict(type="uniform",    default=0.05,               low=0.0,  high=0.30),

    "lr":      dict(type="log_uniform", default=0.9797115409921546,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility (Design 54) + UPDATED xs_fac
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)
    p_xs    = torch.as_tensor(hp.p_xs,    dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)          # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac = (torch.pow(one_minus, p_xs) + xs_floor * one_minus).clamp(0.0, 1.0)  # vanishes at xs=1

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)      # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)            # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_82.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924,  low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,    low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,   low=1e-3,  high=0.5),

    # Hardness shaping exponent (used in the saturating gate)
    "p_xl":    dict(type="uniform",     default=2.3516012588402893,     low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW (single change vs Design-60): concave calibration to boost moderate hardness
    h_eff = torch.sqrt(h_xl.clamp(0.0, 1.0) + 1e-12)

    # Saturating complement-power gate (as in Design-60, but applied to h_eff)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_eff).clamp(0.0, 1.0), p_xl)

    # Softening only late + only while clause not yet locked by xs
    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_83.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":     dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":    dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":    dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon":  dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":     dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71)
    "tau_r":    dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":    dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta":  dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs shutdown shape parameter
    "p_xs":     dict(type="uniform",     default=1.7217739820480347,    low=1.0,   high=4.0),

    # Keep the critical floor that avoided over-shutdown (Design 71)
    "xs_floor": dict(type="uniform",     default=0.08022974431984585,   low=0.0,   high=0.30),

    "lr":       dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown with floor
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # --- SINGLE CHANGE vs Design 71 ---
    # old: xs_fac_raw = (1-xs)^p
    # new: xs_fac_raw = 1 - xs^p  (slower late shutdown; preserves eta_eff longer)
    xs_cl = xs.clamp(0.0, 1.0)
    xs_fac_raw = (1.0 - torch.pow(xs_cl, p_xs)).clamp(0.0, 1.0)  # (M,)

    xs_fac = (xs_floor + (1.0 - xs_floor) * xs_fac_raw).clamp(0.0, 1.0)  # (M,)
    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)                  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_84.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924,  low=1e-4,  high=1.0),

    # Late soft responsibility controls (as in Design-60)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,    low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,   low=1e-3,  high=0.5),

    # NEW (single change vs Design-60): exponential hardness shaping for bounded log(xl)
    # gate_xl = (1 - exp(-k_xl * h_xl)) / (1 - exp(-k_xl)),  h_xl in [0,1]
    "k_xl":    dict(type="log_uniform", default=2.0,                    low=1e-2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (as in Design-60)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: normalized exponential saturating gate (smooth/concave, bounded)
    k_xl = torch.as_tensor(hp.k_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    denom = (1.0 - torch.exp(-k_xl)).clamp_min(1e-6)
    gate_xl = (1.0 - torch.exp(-k_xl * h_xl)) / denom
    gate_xl = gate_xl.clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_85.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # Design 54 knob
    "p_xs":    dict(type="uniform",     default=1.7217739820480347,     low=1.0,   high=4.0),

    # Same magnitude as Design 71, but now applied conditionally via gate_c^k_floor
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,    low=0.0,   high=0.30),

    # NEW: how sharply the floor turns on near satisfaction (gate_c^k)
    "k_floor": dict(type="uniform",     default=2.5,                    low=1.0,   high=8.0),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility (Design 20) + xs-shutdown (Design 54)
    # with a *conditional* floor that turns on only near satisfaction (planner direction)
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    k_floor  = torch.as_tensor(hp.k_floor,  dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 71/69: floor is state-dependent (only near satisfaction)
    gate_floor = torch.pow(gate_c.clamp(0.0, 1.0), k_floor)
    xs_floor_eff = (xs_floor * gate_floor).clamp(0.0, 0.99)

    xs_fac = (xs_floor_eff + (1.0 - xs_floor_eff) * xs_fac_raw).clamp(0.0, 1.0)
    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)          # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)                # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_86.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    # Baseline/D60 anchors
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20/52/60)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # NEW (single change vs Design-60): Kumaraswamy-style soft-knee gate on bounded log(xl)
    # gate_xl = 1 - (1 - h_xl**a_xl)**b_xl
    "a_xl":    dict(type="uniform",     default=1.6,                    low=0.5,   high=10.0),
    "b_xl":    dict(type="uniform",     default=2.4,                    low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20 anchor)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: smooth soft-knee (Kumaraswamy-style) gate (generalizes power + complement-power)
    a_xl = torch.as_tensor(hp.a_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    b_xl = torch.as_tensor(hp.b_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    hx_a = torch.pow(h_xl.clamp(0.0, 1.0), a_xl)
    gate_xl = 1.0 - torch.pow((1.0 - hx_a).clamp(0.0, 1.0), b_xl)
    gate_xl = gate_xl.clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_87.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # ONE small change vs Design 71:
    # Replace hard floor (xs_floor + (1-xs_floor)*raw) with a vanishing soft-floor.
    # This boosts mid-range xs (prevents over-shutdown) while guaranteeing xs_fac -> 0 as xs -> 1.
    xs_fac = ((1.0 - xs_floor) * xs_fac_raw + xs_floor * one_minus).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_88.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924,  low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20/52/60)
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,    low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,    low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,   low=1e-3,  high=0.5),

    # NEW (single change vs Design-60): complement-exponential hardness gate
    # gate_xl = 1 - exp(-k_xl * h_xl),  h_xl in [0,1]
    "k_xl":    dict(type="log_uniform", default=3.0,                    low=1e-2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude (baseline), with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: smoother saturating complement-exponential gate (single change)
    k_xl = torch.as_tensor(hp.k_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = (1.0 - torch.exp(-k_xl * h_xl)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_89.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping (Design 87) + NEW: vanishing blend coefficient exponent
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),
    "r_xs":     dict(type="uniform",    default=2.0,                  low=1.0,   high=6.0),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown shaping
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)

    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    r_xs     = torch.as_tensor(hp.r_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # ONE small change vs Design 87:
    # make the blend coefficient vanish as xs -> 1: a(xs)=xs_floor*(1 - xs^r_xs)
    a = (xs_floor * (1.0 - xs.clamp(0.0, 1.0).pow(r_xs))).clamp(0.0, 0.99)  # (M,)
    xs_fac = ((1.0 - a) * xs_fac_raw + a * one_minus).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Soft responsibility (as in Design 5)
    "tau_r":   dict(type="log_uniform", default=0.1,   low=1e-2, high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2,   low=0.0,  high=1.0),

    # NEW (small, targeted): enable soft mix only when clause is near-satisfied (small c)
    "c_soft":  dict(type="uniform",     default=0.2,   low=0.05, high=0.50),
    "tau_c":   dict(type="log_uniform", default=0.05,  low=1e-2, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 for clause cost + G
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: hard top-1 anchor + soft responsibility, but softening is gated by clause cost c
    tau_r = torch.as_tensor(hp.tau_r, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r = torch.as_tensor(hp.eta_r, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    # Gate: ~0 when clause is clearly violated (large c), ~1 when near satisfied (small c)
    c_soft = torch.as_tensor(hp.c_soft, dtype=v.dtype, device=v.device)
    tau_c = torch.as_tensor(hp.tau_c, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate = torch.sigmoid((c_soft - c) / tau_c)  # (M,)

    eta_eff = eta_r * gate  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)  # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)

    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft  # (M,3)

    R = c.unsqueeze(-1) * wR
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_90.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.0,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-3,  low=1e-4,  high=1.0),

    # Late soft responsibility controls (as in Designs 20/52/60)
    "tau_r":   dict(type="log_uniform", default=0.15,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.04,  low=1e-3,  high=0.5),

    # NEW (single-principle change vs 52/60): bounded-log(xl) gate with tunable knee + smooth saturation
    # h_xl = log(xl)/log(1e6) in [0,1]
    # gate_xl = sigmoid((h_xl - h0)/tau_h) ** p_xl
    "h0":      dict(type="uniform",     default=0.40,  low=0.05,  high=0.95),
    "tau_h":   dict(type="log_uniform", default=0.12,  low=1e-2,  high=0.5),
    "p_xl":    dict(type="uniform",     default=1.5,   low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20 family)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # on near satisfaction

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW gate (single change): sigmoid knee in normalized hardness with smooth saturation
    h0    = torch.as_tensor(hp.h0,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_h = torch.as_tensor(hp.tau_h, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    p_xl  = torch.as_tensor(hp.p_xl,  dtype=v.dtype, device=v.device).clamp_min(0.0)

    gate_xl = torch.sigmoid((h_xl - h0) / tau_h)
    gate_xl = torch.pow(gate_xl, p_xl)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_91.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.505275554130675,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=18.458938118874187,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26447124490298285,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.04789557591024275, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001300000672027316, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0028783577991223753,  low=1e-4,  high=1.0),

    # Late soft responsibility controls (Design-20 family)
    "tau_r":   dict(type="log_uniform", default=0.15587751500553945,  low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.2279910158868896,  low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.02874031680333363,  low=1e-3,  high=0.5),

    # NEW (single change vs Design-60): sigmoid knee gate for bounded-log(xl)
    # gate_xl = sigmoid((h_xl - h0_xl)/tau_xl)
    "h0_xl":   dict(type="uniform",     default=0.6483057148555442,  low=0.2,   high=0.95),
    "tau_xl":  dict(type="log_uniform", default=0.07784407115922223,  low=1e-2,  high=0.5),

    "lr":      dict(type="log_uniform", default=0.9886215657568039,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # NEW: sigmoid knee hardness gate
    h0_xl  = torch.as_tensor(hp.h0_xl, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_xl = torch.as_tensor(hp.tau_xl, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gate_xl = torch.sigmoid((h_xl - h0_xl) / tau_xl).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_92.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping (Design 87)
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    # NEW (single small change vs Design 87): curvature on the vanishing soft-floor
    # xs_fac = (base) ** q_xs, still with xs_fac -> 0 as xs -> 1
    "q_xs":     dict(type="uniform",    default=0.90,                  low=0.60,  high=1.40),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    # NEW
    q_xs     = torch.as_tensor(hp.q_xs,     dtype=v.dtype, device=v.device).clamp_min(0.1)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # Design 87 vanishing soft-floor
    xs_fac_base = ((1.0 - xs_floor) * xs_fac_raw + xs_floor * one_minus).clamp(0.0, 1.0)

    # Single change: curvature control (still vanishes at xs->1)
    xs_fac = torch.pow(xs_fac_base, q_xs).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_93.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Design-20 late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # Complement-power xl gate curvature (Design-60 family)
    "p_xl":    dict(type="uniform",     default=2.3516012588402893,    low=0.5,   high=10.0),

    # ONLY CHANGE vs Design-60: floor to avoid eta_eff collapse at low/moderate xl
    "g0_xl":   dict(type="uniform",     default=0.05,                  low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term magnitude with late soft responsibility (Design-20)
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Complement-power gate (Design-60)
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_base = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # ONLY CHANGE: add a small floor (monotone, smooth, saturating)
    g0_xl = torch.as_tensor(hp.g0_xl, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    gate_xl = (g0_xl + (1.0 - g0_xl) * gate_base).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * gate_xl * (1.0 - xs)).clamp(0.0, 1.0)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_94.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + UPDATED xs_fac
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # Single change vs Design 87:
    # Concave, smooth mid-range boost while preserving xs_fac -> 0 as xs -> 1
    exp = 1.0 / (1.0 + xs_floor)
    xs_fac = torch.pow(xs_fac_raw.clamp_min(1e-12), exp)
    xs_fac = (xs_fac * (one_minus > 0).to(dtype=v.dtype)).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_95.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=10.31365717435344,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.916589264428364,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25867672733911473,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0571148772700592,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013009596442457208, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0029782578897019924, low=1e-4,  high=1.0),

    # Late soft responsibility controls
    "tau_r":   dict(type="log_uniform", default=0.15650949894820992,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.24312747351629366,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.040410555009835585,  low=1e-3,  high=0.5),

    # Bounded-log(xl) hardness shaping
    "p_xl":    dict(type="uniform",     default=2.3516012588402893,    low=0.5,   high=10.0),

    "lr":      dict(type="log_uniform", default=0.9878734270698079,    low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term with late soft responsibility
    tau_r   = torch.as_tensor(hp.tau_r,   dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r   = torch.as_tensor(hp.eta_r,   dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta = torch.as_tensor(hp.tau_eta, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma,   dtype=v.dtype, device=v.device)

    # Near-satisfaction gate (on when c is small)
    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    # Hardness proxy: bounded log(xl) in [0,1]
    LOG_XL_MAX = math.log(1e6)
    h_xl = (torch.log(xl.clamp_min(1.0)) / LOG_XL_MAX).clamp(0.0, 1.0)

    # Saturating complement-power gate
    p_xl = torch.as_tensor(hp.p_xl, dtype=v.dtype, device=v.device).clamp_min(0.0)
    gate_xl = 1.0 - torch.pow((1.0 - h_xl).clamp(0.0, 1.0), p_xl)

    # --- SINGLE PRINCIPLED MODIFICATION ---
    # Reintroduce xs into eta_eff (timing) and dilute xl-gate (weak hardness modulation);
    # both factors are bounded away from 0 so neither can fully dominate.
    lam_xs = 0.8  # fixed: keeps f_xs in [0.2, 1]
    lam_xl = 0.5  # fixed: keeps f_xl in [0.5, 1]
    f_xs = (1.0 - lam_xs) + lam_xs * (1.0 - xs)      # (M,)
    f_xl = (1.0 - lam_xl) + lam_xl * gate_xl         # (M,)
    eta_eff = (eta_r * gate_c * f_xs * f_xl).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_96.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping (Design 54/71/87)
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    # NEW (single small change vs Design 87): make the convex-mix weight vanish faster near xs->1
    # mix = xs_floor * (1-xs)^{r_mix}
    # xs_fac = (1-mix)*(1-xs)^{p_xs} + mix*(1-xs)
    "r_mix":    dict(type="uniform",    default=1.0,                   low=0.0,   high=4.0),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown (Design 87 family)
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)
    r_mix    = torch.as_tensor(hp.r_mix,    dtype=v.dtype, device=v.device).clamp(0.0, 10.0)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # NEW: xs-dependent mix weight that shrinks as xs->1
    mix = (xs_floor * torch.pow(one_minus, r_mix)).clamp(0.0, 0.99)
    xs_fac = ((1.0 - mix) * xs_fac_raw + mix * one_minus).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_97.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW (single principled change): soft-cap xl only inside rigidity prefactor
    "xl_cap":  dict(type="log_uniform", default=1e4,   low=10.0, high=1e6),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost via top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term (baseline structure) with xl soft-cap only in prefactor
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    xl_cap = torch.as_tensor(hp.xl_cap, dtype=v.dtype, device=v.device).clamp_min(1.0)
    # smooth cap: ~xl for xl<<cap, ~cap for xl>>cap
    xl_soft = xl_cap * torch.tanh(xl / xl_cap)

    R *= ((1.0 + hp.zeta * xl_soft) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_98.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=9.085926676299781,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=35.91491267799919,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25647964285479796,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.057809246813855075,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0013026124812435182, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002801032043203814,  low=1e-4,  high=1.0),

    # Late soft responsibility (Design 20/54/71/87)
    "tau_r":   dict(type="log_uniform", default=0.15448406759537897,   low=1e-2,  high=1.0),
    "eta_r":   dict(type="uniform",     default=0.13115787358988035,   low=0.0,   high=1.0),
    "tau_eta": dict(type="log_uniform", default=0.0357319024484549,    low=1e-3,  high=0.5),

    # xs-shutdown shaping
    "p_xs":     dict(type="uniform",    default=1.7217739820480347,    low=1.0,   high=4.0),
    "xs_floor": dict(type="uniform",    default=0.08022974431984585,   low=0.0,   high=0.30),

    "lr":      dict(type="log_uniform", default=1.81648839834813,      low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G-term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R-term: late-acting soft responsibility + xs-shutdown
    tau_r    = torch.as_tensor(hp.tau_r,    dtype=v.dtype, device=v.device).clamp_min(1e-6)
    eta_r    = torch.as_tensor(hp.eta_r,    dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    tau_eta  = torch.as_tensor(hp.tau_eta,  dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t  = torch.as_tensor(hp.gamma,    dtype=v.dtype, device=v.device)
    p_xs     = torch.as_tensor(hp.p_xs,     dtype=v.dtype, device=v.device).clamp_min(1.0)
    xs_floor = torch.as_tensor(hp.xs_floor, dtype=v.dtype, device=v.device).clamp(0.0, 0.99)

    gate_c = torch.sigmoid((gamma_t - c) / tau_eta)  # (M,)

    one_minus = (1.0 - xs).clamp(0.0, 1.0)
    xs_fac_raw = torch.pow(one_minus, p_xs)          # (M,)

    # SINGLE CHANGE vs Design 87:
    # Replace additive vanishing floor (linear tail) with a multiplicative, still-vanishing bump.
    # Keeps xs_fac -> 0 as xs -> 1, but preserves p-power tail (less late dithering) while boosting mid-range.
    xs_fac = (xs_fac_raw * (1.0 + xs_floor * (1.0 - xs_fac_raw))).clamp(0.0, 1.0)

    eta_eff = (eta_r * gate_c * xs_fac).clamp(0.0, 1.0)  # (M,)

    w_soft = torch.softmax(v_lit / tau_r, dim=-1)         # (M,3)
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)
    wR = (1.0 - eta_eff).unsqueeze(-1) * w_hard + eta_eff.unsqueeze(-1) * w_soft

    R = (c.unsqueeze(-1) * wR)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v-gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus/solvers/solver_99.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # R-path-only xl compression scale (as in 28)
    "xl_r_scale": dict(type="log_uniform", default=1e3, low=1.0, high=1e6),

    # NEW: sharpness of near-sat gate that restores raw xl in R when c < gamma
    "tau_xlR":    dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation (baseline top-2) -----
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ----- G-term (baseline): keep RAW xl -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- R-term: clause-dependent R-path xl softcap -----
    # Base compression (Design-28 style)
    x = (xl - 1.0).clamp(min=0.0)
    s = torch.as_tensor(hp.xl_r_scale, dtype=v.dtype, device=v.device).clamp_min(1e-12)
    xl_comp = 1.0 + s * torch.log1p(x / s)

    # Near-satisfaction gate: ~1 when c < gamma, ~0 when c > gamma
    tau = torch.as_tensor(hp.tau_xlR, dtype=v.dtype, device=v.device).clamp_min(1e-6)
    gamma_t = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)
    gate_c = torch.sigmoid((gamma_t - c) / tau)  # (M,)

    # Blend: preserve raw-xl rigidity near satisfaction; compress elsewhere to reduce stiffness
    xl_r_eff = gate_c * xl + (1.0 - gate_c) * xl_comp

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_r_eff) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v-gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Shared normalization (baseline) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-14T04:03:55.200328Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Smooth-min caused weak clause forces",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_1.py",
      "planner_log": "llm_log_uniform_consensus/planner_1.json",
      "designer_log": "llm_log_uniform_consensus/designer_1.json",
      "timestamp": "2026-07-14T04:07:05.744808Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.53,
          "median_step": 850,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1220,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.52,
          "median_step": 3331,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2218,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.56,
          "median_step": 14525,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Mean-normalized xl (mixed impact)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_2.py",
      "planner_log": "llm_log_uniform_consensus/planner_1.json",
      "designer_log": "llm_log_uniform_consensus/designer_2.json",
      "timestamp": "2026-07-14T04:09:28.624792Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 767,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4753,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 1,
          "weight": 0.3
        }
      ],
      "short_name": "Soft-argmin not sharp enough",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_3.py",
      "planner_log": "llm_log_uniform_consensus/planner_2.json",
      "designer_log": "llm_log_uniform_consensus/designer_3.json",
      "timestamp": "2026-07-14T04:59:05.920007Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 456,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1123,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2912,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6636,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11733,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41663,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.49,
          "median_step": 163037,
          "fidelity": "high"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400000,
          "unsolved_fraction": 0.6,
          "median_step": 498765,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Log-compressed xl harms scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_4.py",
      "planner_log": "llm_log_uniform_consensus/planner_2.json",
      "designer_log": "llm_log_uniform_consensus/designer_4.json",
      "timestamp": "2026-07-14T05:00:13.799531Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 496,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.51,
          "median_step": 3264,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 3,
          "weight": 0.6
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Adaptive tau helps hard clauses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_5.py",
      "planner_log": "llm_log_uniform_consensus/planner_3.json",
      "designer_log": "llm_log_uniform_consensus/designer_5.json",
      "timestamp": "2026-07-14T05:11:43.529471Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 901,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2105,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5149,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10031,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28749,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 95771,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 2,
          "weight": 0.35
        },
        {
          "design_id": 4,
          "weight": 0.05
        }
      ],
      "short_name": "Global xl scale memory (xg)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_6.py",
      "planner_log": "llm_log_uniform_consensus/planner_3.json",
      "designer_log": "llm_log_uniform_consensus/designer_6.json",
      "timestamp": "2026-07-14T05:13:53.271713Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 234,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 339,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1436,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2901,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 5,
          "weight": 0.35
        },
        {
          "design_id": 3,
          "weight": 0.05
        }
      ],
      "short_name": "Adaptive soft-rigidity wins at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_7.py",
      "planner_log": "llm_log_uniform_consensus/planner_4.json",
      "designer_log": "llm_log_uniform_consensus/designer_7.json",
      "timestamp": "2026-07-14T05:25:14.062468Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 275,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 766,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1583,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4967,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14361,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19459,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 80687,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.75
        },
        {
          "design_id": 2,
          "weight": 0.2
        },
        {
          "design_id": 4,
          "weight": 0.05
        }
      ],
      "short_name": "Geom-mean global xl scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_8.py",
      "planner_log": "llm_log_uniform_consensus/planner_4.json",
      "designer_log": "llm_log_uniform_consensus/designer_8.json",
      "timestamp": "2026-07-14T05:27:54.352228Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1269,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2969,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6504,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.62,
          "median_step": 13116,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.75
        },
        {
          "design_id": 3,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded tau_eff hurts performance",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_9.py",
      "planner_log": "llm_log_uniform_consensus/planner_5.json",
      "designer_log": "llm_log_uniform_consensus/designer_9.json",
      "timestamp": "2026-07-14T05:39:13.798726Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 911,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2745,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3708,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14616,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30653,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.8
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Sat-margin sharpening regresses small N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_10.py",
      "planner_log": "llm_log_uniform_consensus/planner_5.json",
      "designer_log": "llm_log_uniform_consensus/designer_10.json",
      "timestamp": "2026-07-14T05:41:48.431791Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 894,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2065,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5012,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 3,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Soft-argmin not sharp enough",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_11.py",
      "planner_log": "llm_log_uniform_consensus/planner_2.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_11.json",
      "timestamp": "2026-07-14T11:20:14.065581Z",
      "experiments": [
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 488,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1492,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1739,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4475,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15272,
          "fidelity": "medium"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27476,
          "fidelity": "medium"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 86209,
          "fidelity": "medium"
        },
        {
          "design_id": 1784007735,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.64,
          "median_step": 283353,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.35
        },
        {
          "design_id": 3,
          "weight": 0.45
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "xl-adaptive tau: helps mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_12.py",
      "planner_log": "llm_log_uniform_consensus/planner_6.json",
      "designer_log": "llm_log_uniform_consensus/designer_12.json",
      "timestamp": "2026-07-14T11:23:15.270497Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 245,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 689,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1787,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4692,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 9,
          "weight": 0.1
        }
      ],
      "short_name": "xs-softened rigidity underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_13.py",
      "planner_log": "llm_log_uniform_consensus/planner_6.json",
      "designer_log": "llm_log_uniform_consensus/designer_13.json",
      "timestamp": "2026-07-14T11:35:43.146428Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 903,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1847,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7141,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7603,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34356,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.51,
          "median_step": 102020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.8
        },
        {
          "design_id": 3,
          "weight": 0.15
        },
        {
          "design_id": 11,
          "weight": 0.05
        }
      ],
      "short_name": "Sparsemax responsibility regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_14.py",
      "planner_log": "llm_log_uniform_consensus/planner_7.json",
      "designer_log": "llm_log_uniform_consensus/designer_14.json",
      "timestamp": "2026-07-14T11:38:50.435548Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 452,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1278,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2376,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4583,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 7,
          "weight": 0.55
        },
        {
          "design_id": 13,
          "weight": 0.1
        }
      ],
      "short_name": "Margin-mix rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_15.py",
      "planner_log": "llm_log_uniform_consensus/planner_7.json",
      "designer_log": "llm_log_uniform_consensus/designer_15.json",
      "timestamp": "2026-07-14T11:41:39.883293Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 217,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 696,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3076,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6718,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 3,
          "weight": 0.5
        },
        {
          "design_id": 11,
          "weight": 0.4
        },
        {
          "design_id": 12,
          "weight": 0.1
        }
      ],
      "short_name": "LogK-corrected softmin: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_16.py",
      "planner_log": "llm_log_uniform_consensus/planner_8.json",
      "designer_log": "llm_log_uniform_consensus/designer_16.json",
      "timestamp": "2026-07-14T11:44:31.892890Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 457,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 951,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1439,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6168,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 7,
          "weight": 0.05
        }
      ],
      "short_name": "Instant gm xl force scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_17.py",
      "planner_log": "llm_log_uniform_consensus/planner_8.json",
      "designer_log": "llm_log_uniform_consensus/designer_17.json",
      "timestamp": "2026-07-14T11:47:55.723206Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1600,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1698,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6683,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 3,
          "weight": 0.48
        },
        {
          "design_id": 11,
          "weight": 0.47
        },
        {
          "design_id": 16,
          "weight": 0.05
        }
      ],
      "short_name": "Decoupled tau_w helped",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_18.py",
      "planner_log": "llm_log_uniform_consensus/planner_9.json",
      "designer_log": "llm_log_uniform_consensus/designer_18.json",
      "timestamp": "2026-07-14T11:56:40.908565Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 246,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 300,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 969,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1869,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4677,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8179,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31911,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 66147,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7
        },
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "kappa oversharpens early rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_19.py",
      "planner_log": "llm_log_uniform_consensus/planner_9.json",
      "designer_log": "llm_log_uniform_consensus/designer_19.json",
      "timestamp": "2026-07-14T11:58:48.199522Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1176,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1913,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3873,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.78
        },
        {
          "design_id": 11,
          "weight": 0.12
        },
        {
          "design_id": 3,
          "weight": 0.1
        }
      ],
      "short_name": "State-dep tau_w: no clear gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_20.py",
      "planner_log": "llm_log_uniform_consensus/planner_10.json",
      "designer_log": "llm_log_uniform_consensus/designer_20.json",
      "timestamp": "2026-07-14T14:36:23.619600Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 21,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.85
        },
        {
          "design_id": 5,
          "weight": 0.1
        },
        {
          "design_id": 16,
          "weight": 0.05
        }
      ],
      "short_name": "c-gated rigidity hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_21.py",
      "planner_log": "llm_log_uniform_consensus/planner_10.json",
      "designer_log": "llm_log_uniform_consensus/designer_21.json",
      "timestamp": "2026-07-14T14:40:14.879610Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1007,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2203,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5392,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Decoupled tau_w helped",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_22.py",
      "planner_log": "llm_log_uniform_consensus/planner_9.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_22.json",
      "timestamp": "2026-07-14T17:39:35.395230Z",
      "experiments": [
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 449,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 690,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1516,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2925,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10948,
          "fidelity": "medium"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13503,
          "fidelity": "medium"
        },
        {
          "design_id": 1784040020,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 72738,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.75
        },
        {
          "design_id": 18,
          "weight": 0.2
        },
        {
          "design_id": 11,
          "weight": 0.05
        }
      ],
      "short_name": "Sharpened rigidity hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_23.py",
      "planner_log": "llm_log_uniform_consensus/planner_11.json",
      "designer_log": "llm_log_uniform_consensus/designer_23.json",
      "timestamp": "2026-07-14T17:59:29.389617Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 619,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1257,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3681,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9159,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22212,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.51,
          "median_step": 102020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.75
        },
        {
          "design_id": 0,
          "weight": 0.2
        },
        {
          "design_id": 5,
          "weight": 0.05
        }
      ],
      "short_name": "xl0 safeguard over-softens lock",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_24.py",
      "planner_log": "llm_log_uniform_consensus/planner_11.json",
      "designer_log": "llm_log_uniform_consensus/designer_24.json",
      "timestamp": "2026-07-14T18:09:06.213140Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 378,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 883,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1866,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4348,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17953,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42098,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.55
        },
        {
          "design_id": 18,
          "weight": 0.35
        },
        {
          "design_id": 5,
          "weight": 0.1
        }
      ],
      "short_name": "Adaptive tau_w via (xl,xs,c)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_25.py",
      "planner_log": "llm_log_uniform_consensus/planner_12.json",
      "designer_log": "llm_log_uniform_consensus/designer_25.json",
      "timestamp": "2026-07-14T18:25:23.813646Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 361,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 528,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2048,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3146,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11097,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21358,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 16,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 3,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 11,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Softclip logK-softmin: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_26.py",
      "planner_log": "llm_log_uniform_consensus/planner_12.json",
      "designer_log": "llm_log_uniform_consensus/designer_26.json",
      "timestamp": "2026-07-14T18:28:47.674762Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 496,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 935,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2272,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5353,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.62
        },
        {
          "design_id": 25,
          "weight": 0.28
        },
        {
          "design_id": 18,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded tanh tau_w adaptation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_27.py",
      "planner_log": "llm_log_uniform_consensus/planner_13.json",
      "designer_log": "llm_log_uniform_consensus/designer_27.json",
      "timestamp": "2026-07-14T18:45:01.535012Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 261,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 909,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1866,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2772,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7723,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22437,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.53,
          "median_step": 106315,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.6
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 26,
          "weight": 0.05
        }
      ],
      "short_name": "Soft top1 weight w/ hard c regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_28.py",
      "planner_log": "llm_log_uniform_consensus/planner_13.json",
      "designer_log": "llm_log_uniform_consensus/designer_28.json",
      "timestamp": "2026-07-14T18:49:38.072671Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 250,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 807,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2008,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7298,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.55
        },
        {
          "design_id": 27,
          "weight": 0.3
        },
        {
          "design_id": 18,
          "weight": 0.15
        }
      ],
      "short_name": "Gated tau_w hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_29.py",
      "planner_log": "llm_log_uniform_consensus/planner_14.json",
      "designer_log": "llm_log_uniform_consensus/designer_29.json",
      "timestamp": "2026-07-14T18:54:05.976601Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 394,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 893,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2397,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6851,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 26,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 11,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 3,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "No-softclip logK softmin regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_30.py",
      "planner_log": "llm_log_uniform_consensus/planner_14.json",
      "designer_log": "llm_log_uniform_consensus/designer_30.json",
      "timestamp": "2026-07-14T18:57:45.679423Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1271,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2945,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 5091,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Bounded tanh tau_w adaptation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_31.py",
      "planner_log": "llm_log_uniform_consensus/planner_13.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_31.json",
      "timestamp": "2026-07-15T11:49:19.468220Z",
      "experiments": [
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 122,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 585,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 636,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1835,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2982,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9370,
          "fidelity": "low"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25271,
          "fidelity": "medium"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47178,
          "fidelity": "medium"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 114331,
          "fidelity": "high"
        },
        {
          "design_id": 1784055496,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 599559,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 18,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 31,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Ablate (1-xs) gate in tau_w",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_32.py",
      "planner_log": "llm_log_uniform_consensus/planner_15.json",
      "designer_log": "llm_log_uniform_consensus/designer_32.json",
      "timestamp": "2026-07-15T12:04:37.508732Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 428,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 545,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1685,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3919,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9609,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28576,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 61142,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7
        },
        {
          "design_id": 23,
          "weight": 0.25
        },
        {
          "design_id": 22,
          "weight": 0.05
        }
      ],
      "short_name": "Entropy-floor rigidity slowed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_33.py",
      "planner_log": "llm_log_uniform_consensus/planner_15.json",
      "designer_log": "llm_log_uniform_consensus/designer_33.json",
      "timestamp": "2026-07-15T12:07:17.796125Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 747,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 1978,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6294,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.65
        },
        {
          "design_id": 31,
          "weight": 0.25
        },
        {
          "design_id": 18,
          "weight": 0.1
        }
      ],
      "short_name": "xs-free tau_w drive regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_34.py",
      "planner_log": "llm_log_uniform_consensus/planner_16.json",
      "designer_log": "llm_log_uniform_consensus/designer_34.json",
      "timestamp": "2026-07-15T12:10:47.369769Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 326,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 762,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2062,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5773,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.65
        },
        {
          "design_id": 0,
          "weight": 0.3
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "c-sharpened rigidity stalls scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_35.py",
      "planner_log": "llm_log_uniform_consensus/planner_16.json",
      "designer_log": "llm_log_uniform_consensus/designer_35.json",
      "timestamp": "2026-07-15T12:19:12.311698Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1026,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1961,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2932,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9864,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36980,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 27,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 32,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Margin-aware tau_w sharpening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_36.py",
      "planner_log": "llm_log_uniform_consensus/planner_17.json",
      "designer_log": "llm_log_uniform_consensus/designer_36.json",
      "timestamp": "2026-07-15T14:07:44.538205Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 568,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1935,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3931,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7348,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20019,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 50315,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 149900,
          "fidelity": "high"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.62,
          "median_step": 537267,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.85
        },
        {
          "design_id": 35,
          "weight": 0.05
        },
        {
          "design_id": 18,
          "weight": 0.1
        }
      ],
      "short_name": "Uniform-floor rigidity hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_37.py",
      "planner_log": "llm_log_uniform_consensus/planner_17.json",
      "designer_log": "llm_log_uniform_consensus/designer_37.json",
      "timestamp": "2026-07-15T14:10:24.211382Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 421,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 884,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2915,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6300,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.75
        },
        {
          "design_id": 18,
          "weight": 0.15
        },
        {
          "design_id": 32,
          "weight": 0.1
        }
      ],
      "short_name": "Rational-bounded tau_w regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_38.py",
      "planner_log": "llm_log_uniform_consensus/planner_18.json",
      "designer_log": "llm_log_uniform_consensus/designer_38.json",
      "timestamp": "2026-07-15T14:24:25.068922Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 364,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 533,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2119,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3583,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7954,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26616,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 55755,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.8
        },
        {
          "design_id": 11,
          "weight": 0.17
        },
        {
          "design_id": 35,
          "weight": 0.03
        }
      ],
      "short_name": "Capped margin drive slowed routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_39.py",
      "planner_log": "llm_log_uniform_consensus/planner_18.json",
      "designer_log": "llm_log_uniform_consensus/designer_39.json",
      "timestamp": "2026-07-15T14:41:16.034141Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 229,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 422,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 633,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2015,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5060,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8466,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35119,
          "fidelity": "medium"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62277,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Rational-bounded tau_w regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_40.py",
      "planner_log": "llm_log_uniform_consensus/planner_18.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_40.json",
      "timestamp": "2026-07-15T23:13:29.666278Z",
      "experiments": [
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 244,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 799,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2093,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4142,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8954,
          "fidelity": "low"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31594,
          "fidelity": "medium"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 65843,
          "fidelity": "medium"
        },
        {
          "design_id": 1784126497,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 237756,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.75
        },
        {
          "design_id": 27,
          "weight": 0.2
        },
        {
          "design_id": 18,
          "weight": 0.05
        }
      ],
      "short_name": "Thresholded tau_w gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_41.py",
      "planner_log": "llm_log_uniform_consensus/planner_19.json",
      "designer_log": "llm_log_uniform_consensus/designer_41.json",
      "timestamp": "2026-07-15T23:16:35.618970Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 558,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1921,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5728,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8872,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.8
        },
        {
          "design_id": 32,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.1
        }
      ],
      "short_name": "Exp-bounded margin routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_42.py",
      "planner_log": "llm_log_uniform_consensus/planner_19.json",
      "designer_log": "llm_log_uniform_consensus/designer_42.json",
      "timestamp": "2026-07-15T23:27:45.657025Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 813,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1976,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3177,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8164,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28990,
          "fidelity": "medium"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 59264,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.85
        },
        {
          "design_id": 39,
          "weight": 0.05
        },
        {
          "design_id": 42,
          "weight": 0.1
        }
      ],
      "short_name": "Relative-margin tau_w weakened",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_43.py",
      "planner_log": "llm_log_uniform_consensus/planner_20.json",
      "designer_log": "llm_log_uniform_consensus/designer_43.json",
      "timestamp": "2026-07-15T23:42:15.067560Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 244,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 730,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2397,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3718,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8381,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17690,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 83876,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.8
        },
        {
          "design_id": 32,
          "weight": 0.1
        },
        {
          "design_id": 38,
          "weight": 0.1
        }
      ],
      "short_name": "p_xs power gate in tau_w drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_44.py",
      "planner_log": "llm_log_uniform_consensus/planner_20.json",
      "designer_log": "llm_log_uniform_consensus/designer_44.json",
      "timestamp": "2026-07-15T23:44:41.685252Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 264,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 640,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1234,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2936,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9710,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.85
        },
        {
          "design_id": 39,
          "weight": 0.1
        },
        {
          "design_id": 42,
          "weight": 0.05
        }
      ],
      "short_name": "asinh-compressed margin drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_45.py",
      "planner_log": "llm_log_uniform_consensus/planner_21.json",
      "designer_log": "llm_log_uniform_consensus/designer_45.json",
      "timestamp": "2026-07-15T23:58:56.701199Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 314,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 686,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1798,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4006,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9021,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28631,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 91603,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.75
        },
        {
          "design_id": 38,
          "weight": 0.15
        },
        {
          "design_id": 18,
          "weight": 0.1
        }
      ],
      "short_name": "log1p(drive) shaping regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_46.py",
      "planner_log": "llm_log_uniform_consensus/planner_21.json",
      "designer_log": "llm_log_uniform_consensus/designer_46.json",
      "timestamp": "2026-07-16T00:01:12.390785Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 410,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 787,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1382,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4571,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8708,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.95
        },
        {
          "design_id": 39,
          "weight": 0.03
        },
        {
          "design_id": 42,
          "weight": 0.02
        }
      ],
      "short_name": "Sharpening gated by xs regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_47.py",
      "planner_log": "llm_log_uniform_consensus/planner_22.json",
      "designer_log": "llm_log_uniform_consensus/designer_47.json",
      "timestamp": "2026-07-16T00:04:49.102581Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 225,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 504,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2559,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3748,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 7,
          "weight": 0.2
        }
      ],
      "short_name": "Sat-margin rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_48.py",
      "planner_log": "llm_log_uniform_consensus/planner_22.json",
      "designer_log": "llm_log_uniform_consensus/designer_48.json",
      "timestamp": "2026-07-16T00:06:19.201079Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5,
          "median_step": 800,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.85
        },
        {
          "design_id": 39,
          "weight": 0.1
        },
        {
          "design_id": 42,
          "weight": 0.05
        }
      ],
      "short_name": "Mean-normalized margin regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_49.py",
      "planner_log": "llm_log_uniform_consensus/planner_23.json",
      "designer_log": "llm_log_uniform_consensus/designer_49.json",
      "timestamp": "2026-07-16T00:10:20.918588Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 432,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 906,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1444,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4501,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9625,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.5
        },
        {
          "design_id": 38,
          "weight": 0.35
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Sublinear unbounded tau_w stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_50.py",
      "planner_log": "llm_log_uniform_consensus/planner_23.json",
      "designer_log": "llm_log_uniform_consensus/designer_50.json",
      "timestamp": "2026-07-16T00:12:53.151301Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 568,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1751,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4289,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 51,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 39,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Capped margin drive slowed routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_51.py",
      "planner_log": "llm_log_uniform_consensus/planner_18.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_51.json",
      "timestamp": "2026-07-17T01:47:18.572491Z",
      "experiments": [
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 971,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1949,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2451,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6273,
          "fidelity": "low"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12416,
          "fidelity": "medium"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18994,
          "fidelity": "medium"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35082,
          "fidelity": "medium"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 81464,
          "fidelity": "high"
        },
        {
          "design_id": 1784160794,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 251283,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 39,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 42,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Drive-cap (no ratio cap) routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_52.py",
      "planner_log": "llm_log_uniform_consensus/planner_24.json",
      "designer_log": "llm_log_uniform_consensus/designer_52.json",
      "timestamp": "2026-07-17T02:49:10.301536Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 317,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 480,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1377,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3092,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5470,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12153,
          "fidelity": "medium"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22572,
          "fidelity": "medium"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23454,
          "fidelity": "medium"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 111392,
          "fidelity": "high"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 253634,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.55
        },
        {
          "design_id": 18,
          "weight": 0.3
        },
        {
          "design_id": 32,
          "weight": 0.15
        }
      ],
      "short_name": "Exp-sat tau_w hurts at large N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_53.py",
      "planner_log": "llm_log_uniform_consensus/planner_24.json",
      "designer_log": "llm_log_uniform_consensus/designer_53.json",
      "timestamp": "2026-07-17T03:03:08.019085Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 228,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 820,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2231,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4880,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7849,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16651,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 89481,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.85
        },
        {
          "design_id": 51,
          "weight": 0.1
        },
        {
          "design_id": 39,
          "weight": 0.05
        }
      ],
      "short_name": "Exp soft-clamp on drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_54.py",
      "planner_log": "llm_log_uniform_consensus/planner_25.json",
      "designer_log": "llm_log_uniform_consensus/designer_54.json",
      "timestamp": "2026-07-17T04:07:06.493833Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 257,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 772,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1501,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4034,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5950,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9449,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20509,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34079,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 126856,
          "fidelity": "high"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 247342,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 42,
          "weight": 0.6
        },
        {
          "design_id": 36,
          "weight": 0.25
        },
        {
          "design_id": 18,
          "weight": 0.15
        }
      ],
      "short_name": "Relative-gap ambiguity (amb_w)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_55.py",
      "planner_log": "llm_log_uniform_consensus/planner_25.json",
      "designer_log": "llm_log_uniform_consensus/designer_55.json",
      "timestamp": "2026-07-17T04:19:55.625872Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 246,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 646,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1792,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5413,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6172,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21543,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 64007,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.8
        },
        {
          "design_id": 52,
          "weight": 0.15
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Drive→adapt scale (d0) mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_56.py",
      "planner_log": "llm_log_uniform_consensus/planner_26.json",
      "designer_log": "llm_log_uniform_consensus/designer_56.json",
      "timestamp": "2026-07-17T04:22:26.869285Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 452,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1428,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2767,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6042,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 55,
          "weight": 1.0
        }
      ],
      "short_name": "Powered rel-gap ambiguity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_57.py",
      "planner_log": "llm_log_uniform_consensus/planner_26.json",
      "designer_log": "llm_log_uniform_consensus/designer_57.json",
      "timestamp": "2026-07-17T04:33:18.046067Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 880,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1281,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5649,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6286,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25459,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51767,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.85
        },
        {
          "design_id": 52,
          "weight": 0.1
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Arctan drive clamp (mixed scaling)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_58.py",
      "planner_log": "llm_log_uniform_consensus/planner_27.json",
      "designer_log": "llm_log_uniform_consensus/designer_58.json",
      "timestamp": "2026-07-17T05:36:53.495607Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 658,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1280,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2889,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5407,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11505,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15166,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34388,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 55849,
          "fidelity": "high"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 317788,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.65
        },
        {
          "design_id": 55,
          "weight": 0.3
        },
        {
          "design_id": 57,
          "weight": 0.05
        }
      ],
      "short_name": "Rel-gap drive (c·amb) + cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_59.py",
      "planner_log": "llm_log_uniform_consensus/planner_27.json",
      "designer_log": "llm_log_uniform_consensus/designer_59.json",
      "timestamp": "2026-07-17T06:32:48.285969Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 929,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1968,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2803,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7376,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11841,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16164,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31011,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 75028,
          "fidelity": "high"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 258470,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 60,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 59,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Rel-gap drive (c·amb) + cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_60.py",
      "planner_log": "llm_log_uniform_consensus/planner_27.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_60.json",
      "timestamp": "2026-07-18T09:26:53.096752Z",
      "experiments": [
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 323,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 451,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1714,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3426,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6403,
          "fidelity": "low"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11251,
          "fidelity": "medium"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19043,
          "fidelity": "medium"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39496,
          "fidelity": "medium"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 63131,
          "fidelity": "high"
        },
        {
          "design_id": 1784269986,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 160861,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7
        },
        {
          "design_id": 57,
          "weight": 0.25
        },
        {
          "design_id": 59,
          "weight": 0.05
        }
      ],
      "short_name": "Powered bounded rel-gap (p_amb)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_61.py",
      "planner_log": "llm_log_uniform_consensus/planner_28.json",
      "designer_log": "llm_log_uniform_consensus/designer_61.json",
      "timestamp": "2026-07-18T10:20:02.818865Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 898,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1573,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2574,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5276,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12330,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24549,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 46968,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 100364,
          "fidelity": "high"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 152322,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.9
        },
        {
          "design_id": 52,
          "weight": 0.08
        },
        {
          "design_id": 58,
          "weight": 0.02
        }
      ],
      "short_name": "RMS norm regresses at larger N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_62.py",
      "planner_log": "llm_log_uniform_consensus/planner_28.json",
      "designer_log": "llm_log_uniform_consensus/designer_62.json",
      "timestamp": "2026-07-18T10:21:30.571051Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 1243,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 63,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.8
        },
        {
          "design_id": 61,
          "weight": 0.05
        },
        {
          "design_id": 59,
          "weight": 0.15
        }
      ],
      "short_name": "Margin-only amb_w regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_63.py",
      "planner_log": "llm_log_uniform_consensus/planner_29.json",
      "designer_log": "llm_log_uniform_consensus/designer_63.json",
      "timestamp": "2026-07-18T11:18:00.080253Z",
      "experiments": [
        {
          "design_id": 63,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 280,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 748,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1470,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4382,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5374,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11483,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22252,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40150,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 77644,
          "fidelity": "high"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 256989,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 64,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.75
        },
        {
          "design_id": 54,
          "weight": 0.1
        },
        {
          "design_id": 18,
          "weight": 0.15
        }
      ],
      "short_name": "Arctan drive-cap (mixed scaling)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_64.py",
      "planner_log": "llm_log_uniform_consensus/planner_29.json",
      "designer_log": "llm_log_uniform_consensus/designer_64.json",
      "timestamp": "2026-07-18T12:35:16.196151Z",
      "experiments": [
        {
          "design_id": 64,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 583,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1720,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3144,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7567,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11030,
          "fidelity": "medium"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18510,
          "fidelity": "medium"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26872,
          "fidelity": "medium"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 61828,
          "fidelity": "high"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 337997,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 65,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.78
        },
        {
          "design_id": 60,
          "weight": 0.17
        },
        {
          "design_id": 55,
          "weight": 0.05
        }
      ],
      "short_name": "Alt amb transform regresses at N~900",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_65.py",
      "planner_log": "llm_log_uniform_consensus/planner_30.json",
      "designer_log": "llm_log_uniform_consensus/designer_65.json",
      "timestamp": "2026-07-18T13:38:16.105866Z",
      "experiments": [
        {
          "design_id": 65,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 684,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 971,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4480,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5007,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15422,
          "fidelity": "medium"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15918,
          "fidelity": "medium"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39010,
          "fidelity": "medium"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 78717,
          "fidelity": "high"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 304640,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 66,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.9
        },
        {
          "design_id": 52,
          "weight": 0.1
        }
      ],
      "short_name": "Decoupled norm regressed at N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_66.py",
      "planner_log": "llm_log_uniform_consensus/planner_30.json",
      "designer_log": "llm_log_uniform_consensus/designer_66.json",
      "timestamp": "2026-07-18T13:39:19.160750Z",
      "experiments": [
        {
          "design_id": 66,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.52,
          "median_step": 1665,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 67,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 60,
          "weight": 0.2
        },
        {
          "design_id": 54,
          "weight": 0.05
        }
      ],
      "short_name": "Gap-exponent amb_w (q_amb)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_67.py",
      "planner_log": "llm_log_uniform_consensus/planner_31.json",
      "designer_log": "llm_log_uniform_consensus/designer_67.json",
      "timestamp": "2026-07-18T14:58:24.936107Z",
      "experiments": [
        {
          "design_id": 67,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 378,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 827,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2623,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3734,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6539,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13908,
          "fidelity": "medium"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23249,
          "fidelity": "medium"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39585,
          "fidelity": "medium"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 79961,
          "fidelity": "high"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.51,
          "median_step": 417874,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 68,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.6
        },
        {
          "design_id": 52,
          "weight": 0.35
        },
        {
          "design_id": 36,
          "weight": 0.05
        }
      ],
      "short_name": "No-ambiguity tau_w underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_68.py",
      "planner_log": "llm_log_uniform_consensus/planner_31.json",
      "designer_log": "llm_log_uniform_consensus/designer_68.json",
      "timestamp": "2026-07-18T15:11:55.257745Z",
      "experiments": [
        {
          "design_id": 68,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1276,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1545,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6627,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9911,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33207,
          "fidelity": "medium"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 82658,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 69,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 60,
          "weight": 0.2
        },
        {
          "design_id": 67,
          "weight": 0.05
        }
      ],
      "short_name": "Convex amb-mix hurt tail scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_69.py",
      "planner_log": "llm_log_uniform_consensus/planner_32.json",
      "designer_log": "llm_log_uniform_consensus/designer_69.json",
      "timestamp": "2026-07-18T15:14:41.051828Z",
      "experiments": [
        {
          "design_id": 69,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 448,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1345,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2471,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7999,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 70,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 52,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 58,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Sqrt softsign drive cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_70.py",
      "planner_log": "llm_log_uniform_consensus/planner_32.json",
      "designer_log": "llm_log_uniform_consensus/designer_70.json",
      "timestamp": "2026-07-18T15:24:02.329063Z",
      "experiments": [
        {
          "design_id": 70,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 888,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1455,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2841,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7180,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6526,
          "fidelity": "medium"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15985,
          "fidelity": "medium"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 55006,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 71,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 65,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Alt amb transform regresses at N~900",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_71.py",
      "planner_log": "llm_log_uniform_consensus/planner_30.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_71.json",
      "timestamp": "2026-07-19T04:30:04.860593Z",
      "experiments": [
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 918,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1978,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2721,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5691,
          "fidelity": "low"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18122,
          "fidelity": "medium"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26295,
          "fidelity": "medium"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43129,
          "fidelity": "medium"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 139009,
          "fidelity": "high"
        },
        {
          "design_id": 1784388263,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 254474,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 72,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8
        },
        {
          "design_id": 57,
          "weight": 0.15
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "c-gated ambiguity (too aggressive)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_72.py",
      "planner_log": "llm_log_uniform_consensus/planner_33.json",
      "designer_log": "llm_log_uniform_consensus/designer_72.json",
      "timestamp": "2026-07-19T04:40:12.658285Z",
      "experiments": [
        {
          "design_id": 72,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1097,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1740,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3561,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6359,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12228,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14733,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38187,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 73,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.8
        },
        {
          "design_id": 54,
          "weight": 0.1
        },
        {
          "design_id": 52,
          "weight": 0.1
        }
      ],
      "short_name": "Sqrt/softsign drive-cap (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_73.py",
      "planner_log": "llm_log_uniform_consensus/planner_33.json",
      "designer_log": "llm_log_uniform_consensus/designer_73.json",
      "timestamp": "2026-07-19T05:32:46.412522Z",
      "experiments": [
        {
          "design_id": 73,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1070,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1601,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2831,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6317,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12602,
          "fidelity": "medium"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27555,
          "fidelity": "medium"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51867,
          "fidelity": "medium"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 91808,
          "fidelity": "high"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 203352,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 74,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 57,
          "weight": 0.1
        },
        {
          "design_id": 67,
          "weight": 0.05
        }
      ],
      "short_name": "Margin-scale amb_w (mixed gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_74.py",
      "planner_log": "llm_log_uniform_consensus/planner_34.json",
      "designer_log": "llm_log_uniform_consensus/designer_74.json",
      "timestamp": "2026-07-19T06:24:27.269207Z",
      "experiments": [
        {
          "design_id": 74,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 514,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1712,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3253,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5771,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12510,
          "fidelity": "medium"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17160,
          "fidelity": "medium"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40097,
          "fidelity": "medium"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 91336,
          "fidelity": "high"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 207351,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 75,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.8
        },
        {
          "design_id": 54,
          "weight": 0.15
        },
        {
          "design_id": 52,
          "weight": 0.05
        }
      ],
      "short_name": "Sqrt-rational drive cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_75.py",
      "planner_log": "llm_log_uniform_consensus/planner_34.json",
      "designer_log": "llm_log_uniform_consensus/designer_75.json",
      "timestamp": "2026-07-19T06:35:27.547418Z",
      "experiments": [
        {
          "design_id": 75,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 804,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2107,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3366,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8408,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8855,
          "fidelity": "medium"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22582,
          "fidelity": "medium"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42939,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 76,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 74,
          "weight": 0.15
        },
        {
          "design_id": 60,
          "weight": 0.1
        }
      ],
      "short_name": "Powered-margin amb_w (p_gap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_76.py",
      "planner_log": "llm_log_uniform_consensus/planner_35.json",
      "designer_log": "llm_log_uniform_consensus/designer_76.json",
      "timestamp": "2026-07-19T07:30:06.015557Z",
      "experiments": [
        {
          "design_id": 76,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 261,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 446,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1244,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3327,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5953,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11409,
          "fidelity": "medium"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14686,
          "fidelity": "medium"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37698,
          "fidelity": "medium"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 88583,
          "fidelity": "high"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 228804,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 77,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 1.0
        }
      ],
      "short_name": "Softsign adapt slows sharpening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_77.py",
      "planner_log": "llm_log_uniform_consensus/planner_35.json",
      "designer_log": "llm_log_uniform_consensus/designer_77.json",
      "timestamp": "2026-07-19T07:39:59.850604Z",
      "experiments": [
        {
          "design_id": 77,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 664,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1377,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3661,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7451,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10428,
          "fidelity": "medium"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17960,
          "fidelity": "medium"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42672,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 78,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 74,
          "weight": 0.09000000000000001
        },
        {
          "design_id": 76,
          "weight": 0.09000000000000001
        }
      ],
      "short_name": "Powered u_min amb_w (p_u)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_78.py",
      "planner_log": "llm_log_uniform_consensus/planner_36.json",
      "designer_log": "llm_log_uniform_consensus/designer_78.json",
      "timestamp": "2026-07-19T07:42:18.352320Z",
      "experiments": [
        {
          "design_id": 78,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 881,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1310,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2537,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7423,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 79,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.75
        },
        {
          "design_id": 73,
          "weight": 0.15
        },
        {
          "design_id": 52,
          "weight": 0.1
        }
      ],
      "short_name": "Power-cap drive (p_cap) regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_79.py",
      "planner_log": "llm_log_uniform_consensus/planner_36.json",
      "designer_log": "llm_log_uniform_consensus/designer_79.json",
      "timestamp": "2026-07-19T07:53:16.659728Z",
      "experiments": [
        {
          "design_id": 79,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 282,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 746,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1460,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4620,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7839,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13706,
          "fidelity": "medium"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19534,
          "fidelity": "medium"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 46463,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 80,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 79,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Power-cap drive (p_cap) regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_80.py",
      "planner_log": "llm_log_uniform_consensus/planner_36.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_80.json",
      "timestamp": "2026-07-19T19:00:50.083797Z",
      "experiments": [
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 747,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1588,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3896,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5110,
          "fidelity": "low"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 20331,
          "fidelity": "medium"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23446,
          "fidelity": "medium"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44484,
          "fidelity": "medium"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 76126,
          "fidelity": "high"
        },
        {
          "design_id": 1784447641,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 177459,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 81,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 74,
          "weight": 0.1
        },
        {
          "design_id": 57,
          "weight": 0.05
        }
      ],
      "short_name": "Ambiguity floor hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_81.py",
      "planner_log": "llm_log_uniform_consensus/planner_37.json",
      "designer_log": "llm_log_uniform_consensus/designer_81.json",
      "timestamp": "2026-07-19T19:51:46.852804Z",
      "experiments": [
        {
          "design_id": 81,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 705,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1264,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3463,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7055,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10663,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24246,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37312,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 93321,
          "fidelity": "high"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 207216,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 82,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.45
        },
        {
          "design_id": 79,
          "weight": 0.35
        },
        {
          "design_id": 75,
          "weight": 0.2
        }
      ],
      "short_name": "Arctan drive cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_82.py",
      "planner_log": "llm_log_uniform_consensus/planner_37.json",
      "designer_log": "llm_log_uniform_consensus/designer_82.json",
      "timestamp": "2026-07-19T19:53:48.953306Z",
      "experiments": [
        {
          "design_id": 82,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 412,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1905,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3051,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6969,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 83,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8600000000000001
        },
        {
          "design_id": 76,
          "weight": 0.060000000000000005
        },
        {
          "design_id": 67,
          "weight": 0.08000000000000002
        }
      ],
      "short_name": "Quadratic-tail amb_w",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_83.py",
      "planner_log": "llm_log_uniform_consensus/planner_38.json",
      "designer_log": "llm_log_uniform_consensus/designer_83.json",
      "timestamp": "2026-07-19T21:03:52.902080Z",
      "experiments": [
        {
          "design_id": 83,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 326,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 612,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1616,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4325,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6482,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14197,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22733,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34701,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 77337,
          "fidelity": "high"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 360516,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 84,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8
        },
        {
          "design_id": 77,
          "weight": 0.1
        },
        {
          "design_id": 81,
          "weight": 0.1
        }
      ],
      "short_name": "Thresholded sharpening gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_84.py",
      "planner_log": "llm_log_uniform_consensus/planner_38.json",
      "designer_log": "llm_log_uniform_consensus/designer_84.json",
      "timestamp": "2026-07-19T22:06:08.956223Z",
      "experiments": [
        {
          "design_id": 84,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 285,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 553,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1899,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3331,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6955,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10167,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21983,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29863,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 72567,
          "fidelity": "high"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 268084,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 85,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 1.0
        }
      ],
      "short_name": "Ambiguity-gated sharpening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_85.py",
      "planner_log": "llm_log_uniform_consensus/planner_39.json",
      "designer_log": "llm_log_uniform_consensus/designer_85.json",
      "timestamp": "2026-07-19T22:17:35.289748Z",
      "experiments": [
        {
          "design_id": 85,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1785,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3861,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6582,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15325,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29279,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40287,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 86,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7
        },
        {
          "design_id": 73,
          "weight": 0.15
        },
        {
          "design_id": 75,
          "weight": 0.15
        }
      ],
      "short_name": "Two-regime knee cap (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_86.py",
      "planner_log": "llm_log_uniform_consensus/planner_39.json",
      "designer_log": "llm_log_uniform_consensus/designer_86.json",
      "timestamp": "2026-07-19T23:11:43.995140Z",
      "experiments": [
        {
          "design_id": 86,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 372,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 885,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2270,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5040,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9822,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11296,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24441,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31446,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 54212,
          "fidelity": "high"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 269268,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 87,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 74,
          "weight": 0.2
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-power margin amb_w regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_87.py",
      "planner_log": "llm_log_uniform_consensus/planner_40.json",
      "designer_log": "llm_log_uniform_consensus/designer_87.json",
      "timestamp": "2026-07-19T23:16:06.246365Z",
      "experiments": [
        {
          "design_id": 87,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 958,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1810,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2986,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7814,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 88,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 73,
          "weight": 0.1
        },
        {
          "design_id": 75,
          "weight": 0.05
        }
      ],
      "short_name": "Arctan drive-cap (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_88.py",
      "planner_log": "llm_log_uniform_consensus/planner_40.json",
      "designer_log": "llm_log_uniform_consensus/designer_88.json",
      "timestamp": "2026-07-19T23:25:23.690682Z",
      "experiments": [
        {
          "design_id": 88,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 272,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 764,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1692,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3138,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5711,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12115,
          "fidelity": "medium"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21391,
          "fidelity": "medium"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37086,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 89,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 71,
          "weight": 0.25
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Rel-mix ambiguity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_89.py",
      "planner_log": "llm_log_uniform_consensus/planner_41.json",
      "designer_log": "llm_log_uniform_consensus/designer_89.json",
      "timestamp": "2026-07-19T23:28:48.300881Z",
      "experiments": [
        {
          "design_id": 89,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 825,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1568,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5263,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7233,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 90,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 88,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 58,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Rational drive-cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_90.py",
      "planner_log": "llm_log_uniform_consensus/planner_41.json",
      "designer_log": "llm_log_uniform_consensus/designer_90.json",
      "timestamp": "2026-07-19T23:36:15.639535Z",
      "experiments": [
        {
          "design_id": 90,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 810,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1792,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4254,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6684,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9084,
          "fidelity": "medium"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15990,
          "fidelity": "medium"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35206,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 91,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 90,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Rational drive-cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_91.py",
      "planner_log": "llm_log_uniform_consensus/planner_41.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_91.json",
      "timestamp": "2026-07-20T02:20:47.681376Z",
      "experiments": [
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 239,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 604,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1260,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2418,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6502,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9261,
          "fidelity": "medium"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19039,
          "fidelity": "medium"
        },
        {
          "design_id": 1784504215,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36999,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 92,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.15
        },
        {
          "design_id": 91,
          "weight": 0.6
        },
        {
          "design_id": 88,
          "weight": 0.25
        }
      ],
      "short_name": "Cap-on-xl term underdrives",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_92.py",
      "planner_log": "llm_log_uniform_consensus/planner_42.json",
      "designer_log": "llm_log_uniform_consensus/designer_92.json",
      "timestamp": "2026-07-20T02:23:31.507844Z",
      "experiments": [
        {
          "design_id": 92,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 477,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1486,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3972,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6112,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 93,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 0.85
        },
        {
          "design_id": 81,
          "weight": 0.1
        },
        {
          "design_id": 85,
          "weight": 0.05
        }
      ],
      "short_name": "Relative-margin amb_w",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_93.py",
      "planner_log": "llm_log_uniform_consensus/planner_42.json",
      "designer_log": "llm_log_uniform_consensus/designer_93.json",
      "timestamp": "2026-07-20T02:26:32.399705Z",
      "experiments": [
        {
          "design_id": 93,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 714,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1755,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2778,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5557,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 94,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.85
        },
        {
          "design_id": 90,
          "weight": 0.08
        },
        {
          "design_id": 73,
          "weight": 0.07
        }
      ],
      "short_name": "Clause-adaptive cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_94.py",
      "planner_log": "llm_log_uniform_consensus/planner_43.json",
      "designer_log": "llm_log_uniform_consensus/designer_94.json",
      "timestamp": "2026-07-20T02:29:33.295445Z",
      "experiments": [
        {
          "design_id": 94,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 491,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 706,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1092,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4296,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7555,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 95,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 74,
          "weight": 0.9
        },
        {
          "design_id": 71,
          "weight": 0.06
        },
        {
          "design_id": 85,
          "weight": 0.04
        }
      ],
      "short_name": "Soft-capped margin amb_w",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_95.py",
      "planner_log": "llm_log_uniform_consensus/planner_43.json",
      "designer_log": "llm_log_uniform_consensus/designer_95.json",
      "timestamp": "2026-07-20T02:31:50.149045Z",
      "experiments": [
        {
          "design_id": 95,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1294,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1110,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3805,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6939,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 96,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 73,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 75,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Lp softcap drive regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_96.py",
      "planner_log": "llm_log_uniform_consensus/planner_44.json",
      "designer_log": "llm_log_uniform_consensus/designer_96.json",
      "timestamp": "2026-07-20T02:41:23.863305Z",
      "experiments": [
        {
          "design_id": 96,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1001,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2157,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3563,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7038,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11186,
          "fidelity": "medium"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19539,
          "fidelity": "medium"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28652,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 97,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 85,
          "weight": 0.8
        },
        {
          "design_id": 74,
          "weight": 0.1
        },
        {
          "design_id": 76,
          "weight": 0.1
        }
      ],
      "short_name": "Ambiguity softening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_97.py",
      "planner_log": "llm_log_uniform_consensus/planner_44.json",
      "designer_log": "llm_log_uniform_consensus/designer_97.json",
      "timestamp": "2026-07-20T02:52:02.582365Z",
      "experiments": [
        {
          "design_id": 97,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1005,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1595,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4408,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7488,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14654,
          "fidelity": "medium"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21688,
          "fidelity": "medium"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 45268,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 98,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.75
        },
        {
          "design_id": 73,
          "weight": 0.15
        },
        {
          "design_id": 96,
          "weight": 0.1
        }
      ],
      "short_name": "Power-tanh cap: mid-scale win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_98.py",
      "planner_log": "llm_log_uniform_consensus/planner_45.json",
      "designer_log": "llm_log_uniform_consensus/designer_98.json",
      "timestamp": "2026-07-20T03:03:53.190260Z",
      "experiments": [
        {
          "design_id": 98,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 440,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 638,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2528,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4153,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7218,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10218,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21095,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44179,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 99,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 85,
          "weight": 0.8
        },
        {
          "design_id": 74,
          "weight": 0.15
        },
        {
          "design_id": 97,
          "weight": 0.05
        }
      ],
      "short_name": "c-gated sharpening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_99.py",
      "planner_log": "llm_log_uniform_consensus/planner_45.json",
      "designer_log": "llm_log_uniform_consensus/designer_99.json",
      "timestamp": "2026-07-20T03:06:06.010012Z",
      "experiments": [
        {
          "design_id": 99,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 210,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 924,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1266,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3003,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7842,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 100,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 96,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Lp softcap drive regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_100.py",
      "planner_log": "llm_log_uniform_consensus/planner_44.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_100.json",
      "timestamp": "2026-07-20T05:28:29.914977Z",
      "experiments": [
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 613,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1911,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3961,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6226,
          "fidelity": "low"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10582,
          "fidelity": "medium"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26410,
          "fidelity": "medium"
        },
        {
          "design_id": 1784516777,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40841,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 101,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 73,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 98,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Lp soft-cap drive (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_101.py",
      "planner_log": "llm_log_uniform_consensus/planner_46.json",
      "designer_log": "llm_log_uniform_consensus/designer_101.json",
      "timestamp": "2026-07-20T05:43:16.841530Z",
      "experiments": [
        {
          "design_id": 101,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 410,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1298,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2758,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3961,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8374,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10854,
          "fidelity": "medium"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26999,
          "fidelity": "medium"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62940,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 102,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 85,
          "weight": 0.85
        },
        {
          "design_id": 76,
          "weight": 0.1
        },
        {
          "design_id": 88,
          "weight": 0.05
        }
      ],
      "short_name": "Powered unambiguity gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_102.py",
      "planner_log": "llm_log_uniform_consensus/planner_46.json",
      "designer_log": "llm_log_uniform_consensus/designer_102.json",
      "timestamp": "2026-07-20T05:45:31.502618Z",
      "experiments": [
        {
          "design_id": 102,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 622,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2275,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3937,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7014,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 103,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.75
        },
        {
          "design_id": 98,
          "weight": 0.15
        },
        {
          "design_id": 100,
          "weight": 0.1
        }
      ],
      "short_name": "Weibull cap saturates too fast",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_103.py",
      "planner_log": "llm_log_uniform_consensus/planner_47.json",
      "designer_log": "llm_log_uniform_consensus/designer_103.json",
      "timestamp": "2026-07-20T05:48:56.546047Z",
      "experiments": [
        {
          "design_id": 103,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 916,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1712,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3954,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9845,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 104,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 0.7
        },
        {
          "design_id": 85,
          "weight": 0.25
        },
        {
          "design_id": 72,
          "weight": 0.05
        }
      ],
      "short_name": "Amb-softened routing regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_104.py",
      "planner_log": "llm_log_uniform_consensus/planner_47.json",
      "designer_log": "llm_log_uniform_consensus/designer_104.json",
      "timestamp": "2026-07-20T05:50:20.002957Z",
      "experiments": [
        {
          "design_id": 104,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 350,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.53,
          "median_step": 1701,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 105,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 73,
          "weight": 0.8500000000000001
        },
        {
          "design_id": 88,
          "weight": 0.07500000000000001
        },
        {
          "design_id": 98,
          "weight": 0.07500000000000001
        }
      ],
      "short_name": "Lp soft-cap (p_cap) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_105.py",
      "planner_log": "llm_log_uniform_consensus/planner_48.json",
      "designer_log": "llm_log_uniform_consensus/designer_105.json",
      "timestamp": "2026-07-20T05:53:01.758773Z",
      "experiments": [
        {
          "design_id": 105,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 402,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1790,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2385,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7831,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 106,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 85,
          "weight": 0.72
        },
        {
          "design_id": 74,
          "weight": 0.14
        },
        {
          "design_id": 76,
          "weight": 0.14
        }
      ],
      "short_name": "Powered ambiguity gate (p_gate)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_106.py",
      "planner_log": "llm_log_uniform_consensus/planner_48.json",
      "designer_log": "llm_log_uniform_consensus/designer_106.json",
      "timestamp": "2026-07-20T06:02:22.252734Z",
      "experiments": [
        {
          "design_id": 106,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 318,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 670,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1534,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3690,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7155,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10013,
          "fidelity": "medium"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19557,
          "fidelity": "medium"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32861,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 107,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 106,
          "weight": 0.78
        },
        {
          "design_id": 102,
          "weight": 0.17
        },
        {
          "design_id": 72,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-rational ambiguity gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_107.py",
      "planner_log": "llm_log_uniform_consensus/planner_49.json",
      "designer_log": "llm_log_uniform_consensus/designer_107.json",
      "timestamp": "2026-07-20T06:05:53.298337Z",
      "experiments": [
        {
          "design_id": 107,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 748,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1472,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3444,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8415,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 108,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 73,
          "weight": 0.75
        },
        {
          "design_id": 88,
          "weight": 0.25
        }
      ],
      "short_name": "Hybrid cap under-drives mid-range",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_108.py",
      "planner_log": "llm_log_uniform_consensus/planner_49.json",
      "designer_log": "llm_log_uniform_consensus/designer_108.json",
      "timestamp": "2026-07-20T06:08:08.962927Z",
      "experiments": [
        {
          "design_id": 108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 825,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2551,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2372,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6796,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 109,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 73,
          "weight": 0.85
        },
        {
          "design_id": 88,
          "weight": 0.1
        },
        {
          "design_id": 70,
          "weight": 0.05
        }
      ],
      "short_name": "Rational drive-cap (underdrives)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_109.py",
      "planner_log": "llm_log_uniform_consensus/planner_50.json",
      "designer_log": "llm_log_uniform_consensus/designer_109.json",
      "timestamp": "2026-07-20T06:11:59.442813Z",
      "experiments": [
        {
          "design_id": 109,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 733,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1399,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2900,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 110,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 106,
          "weight": 0.86
        },
        {
          "design_id": 76,
          "weight": 0.07
        },
        {
          "design_id": 74,
          "weight": 0.07
        }
      ],
      "short_name": "Decoupled drive regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_110.py",
      "planner_log": "llm_log_uniform_consensus/planner_50.json",
      "designer_log": "llm_log_uniform_consensus/designer_110.json",
      "timestamp": "2026-07-20T06:14:22.547058Z",
      "experiments": [
        {
          "design_id": 110,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1252,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2034,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4653,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5978,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 111,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 97,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Ambiguity softening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_111.py",
      "planner_log": "llm_log_uniform_consensus/planner_44.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_111.json",
      "timestamp": "2026-07-20T11:04:47.693097Z",
      "experiments": [
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 487,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 905,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2193,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4494,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7814,
          "fidelity": "low"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11629,
          "fidelity": "medium"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33266,
          "fidelity": "medium"
        },
        {
          "design_id": 1784528111,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62712,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 112,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 74,
          "weight": 0.87
        },
        {
          "design_id": 76,
          "weight": 0.05
        },
        {
          "design_id": 83,
          "weight": 0.08
        }
      ],
      "short_name": "Log-compressed margin amb_w",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_112.py",
      "planner_log": "llm_log_uniform_consensus/planner_51.json",
      "designer_log": "llm_log_uniform_consensus/designer_112.json",
      "timestamp": "2026-07-20T11:07:49.902040Z",
      "experiments": [
        {
          "design_id": 112,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 687,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1137,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3086,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7024,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 113,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 98,
          "weight": 0.7
        },
        {
          "design_id": 86,
          "weight": 0.25
        },
        {
          "design_id": 64,
          "weight": 0.05
        }
      ],
      "short_name": "Knee+power-tanh cap (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_113.py",
      "planner_log": "llm_log_uniform_consensus/planner_51.json",
      "designer_log": "llm_log_uniform_consensus/designer_113.json",
      "timestamp": "2026-07-20T11:10:43.836088Z",
      "experiments": [
        {
          "design_id": 113,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 384,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1767,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4301,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8706,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 114,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 0.7
        },
        {
          "design_id": 81,
          "weight": 0.25
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-floor ambiguity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_114.py",
      "planner_log": "llm_log_uniform_consensus/planner_52.json",
      "designer_log": "llm_log_uniform_consensus/designer_114.json",
      "timestamp": "2026-07-20T11:13:39.592728Z",
      "experiments": [
        {
          "design_id": 114,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 976,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1603,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4323,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4890,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 115,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 96,
          "weight": 0.75
        },
        {
          "design_id": 88,
          "weight": 0.25
        }
      ],
      "short_name": "Hybrid cap underdrives at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_115.py",
      "planner_log": "llm_log_uniform_consensus/planner_52.json",
      "designer_log": "llm_log_uniform_consensus/designer_115.json",
      "timestamp": "2026-07-20T11:18:08.296368Z",
      "experiments": [
        {
          "design_id": 115,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 887,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2853,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4378,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7213,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 116,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 106,
          "weight": 0.75
        },
        {
          "design_id": 111,
          "weight": 0.2
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "Ambiguity only gates sharpening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_116.py",
      "planner_log": "llm_log_uniform_consensus/planner_53.json",
      "designer_log": "llm_log_uniform_consensus/designer_116.json",
      "timestamp": "2026-07-20T11:27:28.218817Z",
      "experiments": [
        {
          "design_id": 116,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 512,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1301,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3182,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5894,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13101,
          "fidelity": "medium"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21549,
          "fidelity": "medium"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25878,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 117,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 98,
          "weight": 0.7
        },
        {
          "design_id": 88,
          "weight": 0.25
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Lp-softsign cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_117.py",
      "planner_log": "llm_log_uniform_consensus/planner_53.json",
      "designer_log": "llm_log_uniform_consensus/designer_117.json",
      "timestamp": "2026-07-20T11:30:48.614035Z",
      "experiments": [
        {
          "design_id": 117,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 999,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1946,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4146,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8608,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 118,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 116,
          "weight": 0.87
        },
        {
          "design_id": 111,
          "weight": 0.08
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Rational gate harms scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_118.py",
      "planner_log": "llm_log_uniform_consensus/planner_54.json",
      "designer_log": "llm_log_uniform_consensus/designer_118.json",
      "timestamp": "2026-07-20T11:33:31.325250Z",
      "experiments": [
        {
          "design_id": 118,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 239,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 595,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1786,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3242,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7587,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 119,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 86,
          "weight": 0.72
        },
        {
          "design_id": 64,
          "weight": 0.12
        },
        {
          "design_id": 75,
          "weight": 0.16
        }
      ],
      "short_name": "Log-knee cap (mixed gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_119.py",
      "planner_log": "llm_log_uniform_consensus/planner_54.json",
      "designer_log": "llm_log_uniform_consensus/designer_119.json",
      "timestamp": "2026-07-20T11:36:23.928879Z",
      "experiments": [
        {
          "design_id": 119,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 794,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1809,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4241,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6691,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 120,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 63,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Margin-only amb_w regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_120.py",
      "planner_log": "llm_log_uniform_consensus/planner_29.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_120.json",
      "timestamp": "2026-07-20T15:55:34.005103Z",
      "experiments": [
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 249,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 825,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2348,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6231,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7944,
          "fidelity": "low"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19697,
          "fidelity": "medium"
        },
        {
          "design_id": 1784547432,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28864,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 121,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 116,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 81,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Ambiguity-drive mixing destabilizes",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_121.py",
      "planner_log": "llm_log_uniform_consensus/planner_55.json",
      "designer_log": "llm_log_uniform_consensus/designer_121.json",
      "timestamp": "2026-07-20T15:58:57.053073Z",
      "experiments": [
        {
          "design_id": 121,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 696,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1992,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5,
          "median_step": 6400,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 122,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.9
        },
        {
          "design_id": 20,
          "weight": 0.07
        },
        {
          "design_id": 111,
          "weight": 0.03
        }
      ],
      "short_name": "Hill-gated sharpening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_122.py",
      "planner_log": "llm_log_uniform_consensus/planner_55.json",
      "designer_log": "llm_log_uniform_consensus/designer_122.json",
      "timestamp": "2026-07-20T16:01:17.355642Z",
      "experiments": [
        {
          "design_id": 122,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 175,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1238,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1244,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2613,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6687,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 123,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 116,
          "weight": 0.75
        },
        {
          "design_id": 111,
          "weight": 0.2
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Bounded amb-soft tau_w",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_123.py",
      "planner_log": "llm_log_uniform_consensus/planner_56.json",
      "designer_log": "llm_log_uniform_consensus/designer_123.json",
      "timestamp": "2026-07-20T16:13:33.062258Z",
      "experiments": [
        {
          "design_id": 123,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 945,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2373,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2934,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6097,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10915,
          "fidelity": "medium"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21644,
          "fidelity": "medium"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42933,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 124,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 88,
          "weight": 1.0
        }
      ],
      "short_name": "Log1p drive-cap regresses scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_124.py",
      "planner_log": "llm_log_uniform_consensus/planner_56.json",
      "designer_log": "llm_log_uniform_consensus/designer_124.json",
      "timestamp": "2026-07-20T16:16:23.503941Z",
      "experiments": [
        {
          "design_id": 124,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 383,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1349,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1452,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4074,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8659,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 125,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 96,
          "weight": 0.7
        },
        {
          "design_id": 64,
          "weight": 0.25
        },
        {
          "design_id": 75,
          "weight": 0.05
        }
      ],
      "short_name": "Arctan cap underdrives (slope<1)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_125.py",
      "planner_log": "llm_log_uniform_consensus/planner_57.json",
      "designer_log": "llm_log_uniform_consensus/designer_125.json",
      "timestamp": "2026-07-20T16:20:42.123301Z",
      "experiments": [
        {
          "design_id": 125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 563,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2456,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3647,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8233,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 126,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 116,
          "weight": 0.85
        },
        {
          "design_id": 71,
          "weight": 0.1
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Hill gate under-sharpens routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_126.py",
      "planner_log": "llm_log_uniform_consensus/planner_57.json",
      "designer_log": "llm_log_uniform_consensus/designer_126.json",
      "timestamp": "2026-07-20T16:23:46.613562Z",
      "experiments": [
        {
          "design_id": 126,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1293,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3140,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8488,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 127,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.75
        },
        {
          "design_id": 81,
          "weight": 0.15
        },
        {
          "design_id": 67,
          "weight": 0.1
        }
      ],
      "short_name": "c-gated amb relax over-activates",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_127.py",
      "planner_log": "llm_log_uniform_consensus/planner_58.json",
      "designer_log": "llm_log_uniform_consensus/designer_127.json",
      "timestamp": "2026-07-20T16:27:56.345997Z",
      "experiments": [
        {
          "design_id": 127,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 813,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1086,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4454,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9143,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 128,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.6
        },
        {
          "design_id": 91,
          "weight": 0.25
        },
        {
          "design_id": 100,
          "weight": 0.15
        }
      ],
      "short_name": "Knee-cap helps mid-N, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_128.py",
      "planner_log": "llm_log_uniform_consensus/planner_58.json",
      "designer_log": "llm_log_uniform_consensus/designer_128.json",
      "timestamp": "2026-07-20T16:30:59.039263Z",
      "experiments": [
        {
          "design_id": 128,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2011,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3951,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8805,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 129,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 123,
          "weight": 0.8
        },
        {
          "design_id": 111,
          "weight": 0.15
        },
        {
          "design_id": 81,
          "weight": 0.05
        }
      ],
      "short_name": "Thresholded amb-soft tau regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_129.py",
      "planner_log": "llm_log_uniform_consensus/planner_59.json",
      "designer_log": "llm_log_uniform_consensus/designer_129.json",
      "timestamp": "2026-07-20T16:35:02.046062Z",
      "experiments": [
        {
          "design_id": 129,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1016,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1617,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3138,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8005,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 130,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 128,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 58,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Knee+arctan excess-cap (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_130.py",
      "planner_log": "llm_log_uniform_consensus/planner_59.json",
      "designer_log": "llm_log_uniform_consensus/designer_130.json",
      "timestamp": "2026-07-20T16:45:16.328234Z",
      "experiments": [
        {
          "design_id": 130,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 285,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 618,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2645,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3662,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6307,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12228,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16531,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39741,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 131,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_State-dep tau_w: no clear gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_131.py",
      "planner_log": "llm_log_uniform_consensus/planner_10.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_131.json",
      "timestamp": "2026-07-20T17:30:37.042255Z",
      "experiments": [
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1060,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1952,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4521,
          "fidelity": "low"
        },
        {
          "design_id": 1784565931,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 132,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.85
        },
        {
          "design_id": 72,
          "weight": 0.12
        },
        {
          "design_id": 83,
          "weight": 0.03
        }
      ],
      "short_name": "xl-lifted amb_w over-drives",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_132.py",
      "planner_log": "llm_log_uniform_consensus/planner_60.json",
      "designer_log": "llm_log_uniform_consensus/designer_132.json",
      "timestamp": "2026-07-20T17:35:11.392601Z",
      "experiments": [
        {
          "design_id": 132,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1037,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1666,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2986,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7192,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 133,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 130,
          "weight": 0.8
        },
        {
          "design_id": 64,
          "weight": 0.12
        },
        {
          "design_id": 58,
          "weight": 0.08
        }
      ],
      "short_name": "Log1p excess-cap (knee)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_133.py",
      "planner_log": "llm_log_uniform_consensus/planner_60.json",
      "designer_log": "llm_log_uniform_consensus/designer_133.json",
      "timestamp": "2026-07-20T17:38:09.220560Z",
      "experiments": [
        {
          "design_id": 133,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 704,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2285,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2360,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6863,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 134,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 72,
          "weight": 0.10000000000000002
        },
        {
          "design_id": 67,
          "weight": 0.08000000000000002
        }
      ],
      "short_name": "xl-decayed floor: mixed, mid-N worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_134.py",
      "planner_log": "llm_log_uniform_consensus/planner_61.json",
      "designer_log": "llm_log_uniform_consensus/designer_134.json",
      "timestamp": "2026-07-20T17:41:42.215407Z",
      "experiments": [
        {
          "design_id": 134,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 964,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1934,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2140,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6413,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 135,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 64,
          "weight": 0.1
        },
        {
          "design_id": 100,
          "weight": 0.1
        },
        {
          "design_id": 130,
          "weight": 0.8
        }
      ],
      "short_name": "Rational excess-cap underdrives",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_135.py",
      "planner_log": "llm_log_uniform_consensus/planner_61.json",
      "designer_log": "llm_log_uniform_consensus/designer_135.json",
      "timestamp": "2026-07-20T17:44:45.012726Z",
      "experiments": [
        {
          "design_id": 135,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 992,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1991,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3289,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7795,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 136,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 111,
          "weight": 0.75
        },
        {
          "design_id": 72,
          "weight": 0.2
        },
        {
          "design_id": 67,
          "weight": 0.05
        }
      ],
      "short_name": "Braked amb-soft routing (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_136.py",
      "planner_log": "llm_log_uniform_consensus/planner_62.json",
      "designer_log": "llm_log_uniform_consensus/designer_136.json",
      "timestamp": "2026-07-20T18:03:12.642428Z",
      "experiments": [
        {
          "design_id": 136,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 466,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1115,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2783,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3517,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6820,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9060,
          "fidelity": "medium"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19919,
          "fidelity": "medium"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 92986,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 137,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 77,
          "weight": 0.85
        },
        {
          "design_id": 70,
          "weight": 0.1
        },
        {
          "design_id": 101,
          "weight": 0.05
        }
      ],
      "short_name": "Weibull cap ~ no net gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_137.py",
      "planner_log": "llm_log_uniform_consensus/planner_62.json",
      "designer_log": "llm_log_uniform_consensus/designer_137.json",
      "timestamp": "2026-07-20T18:05:58.006247Z",
      "experiments": [
        {
          "design_id": 137,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 592,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1685,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3286,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6447,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 138,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 111,
          "weight": 0.8
        },
        {
          "design_id": 136,
          "weight": 0.15
        },
        {
          "design_id": 120,
          "weight": 0.05
        }
      ],
      "short_name": "Drive-damped amb softening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_138.py",
      "planner_log": "llm_log_uniform_consensus/planner_63.json",
      "designer_log": "llm_log_uniform_consensus/designer_138.json",
      "timestamp": "2026-07-20T18:14:05.457421Z",
      "experiments": [
        {
          "design_id": 138,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 714,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1010,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2585,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3965,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 5586,
          "fidelity": "medium"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11469,
          "fidelity": "medium"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27349,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 139,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 64,
          "weight": 0.45
        },
        {
          "design_id": 101,
          "weight": 0.2
        },
        {
          "design_id": 119,
          "weight": 0.35
        }
      ],
      "short_name": "Fixed-knee exp-tail drive cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_139.py",
      "planner_log": "llm_log_uniform_consensus/planner_63.json",
      "designer_log": "llm_log_uniform_consensus/designer_139.json",
      "timestamp": "2026-07-20T18:25:50.882164Z",
      "experiments": [
        {
          "design_id": 139,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1269,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1455,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2873,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4207,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9933,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19103,
          "fidelity": "medium"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 49163,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 140,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 138,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Drive-damped amb softening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_140.py",
      "planner_log": "llm_log_uniform_consensus/planner_63.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_140.json",
      "timestamp": "2026-07-21T07:30:55.732091Z",
      "experiments": [
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 523,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1085,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1893,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4183,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5718,
          "fidelity": "low"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10839,
          "fidelity": "medium"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20045,
          "fidelity": "medium"
        },
        {
          "design_id": 1784571996,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 46595,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 141,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.55
        },
        {
          "design_id": 138,
          "weight": 0.4
        },
        {
          "design_id": 136,
          "weight": 0.05
        }
      ],
      "short_name": "Exp-damped amb softening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_141.py",
      "planner_log": "llm_log_uniform_consensus/planner_64.json",
      "designer_log": "llm_log_uniform_consensus/designer_141.json",
      "timestamp": "2026-07-21T07:48:45.090620Z",
      "experiments": [
        {
          "design_id": 141,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1064,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1379,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3429,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6418,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8591,
          "fidelity": "medium"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27683,
          "fidelity": "medium"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 69788,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 142,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 67,
          "weight": 0.9
        },
        {
          "design_id": 63,
          "weight": 0.05
        },
        {
          "design_id": 120,
          "weight": 0.05
        }
      ],
      "short_name": "Exp rel-gap amb: mid-N gain, tail hit",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_142.py",
      "planner_log": "llm_log_uniform_consensus/planner_64.json",
      "designer_log": "llm_log_uniform_consensus/designer_142.json",
      "timestamp": "2026-07-21T07:51:10.537878Z",
      "experiments": [
        {
          "design_id": 142,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 548,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1501,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3240,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8273,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 143,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 138,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 141,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Powered rational damping regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_143.py",
      "planner_log": "llm_log_uniform_consensus/planner_65.json",
      "designer_log": "llm_log_uniform_consensus/designer_143.json",
      "timestamp": "2026-07-21T08:09:06.251741Z",
      "experiments": [
        {
          "design_id": 143,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 356,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 980,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2049,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3853,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4947,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11299,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24400,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 77667,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 144,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 63,
          "weight": 0.5
        },
        {
          "design_id": 120,
          "weight": 0.3
        },
        {
          "design_id": 93,
          "weight": 0.2
        }
      ],
      "short_name": "amb_w blend over-sharpens",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_144.py",
      "planner_log": "llm_log_uniform_consensus/planner_65.json",
      "designer_log": "llm_log_uniform_consensus/designer_144.json",
      "timestamp": "2026-07-21T08:11:51.148442Z",
      "experiments": [
        {
          "design_id": 144,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 223,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 823,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1465,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3690,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6124,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 145,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.85
        },
        {
          "design_id": 141,
          "weight": 0.15
        }
      ],
      "short_name": "Power-shaped rational damping",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_145.py",
      "planner_log": "llm_log_uniform_consensus/planner_66.json",
      "designer_log": "llm_log_uniform_consensus/designer_145.json",
      "timestamp": "2026-07-21T08:29:33.558116Z",
      "experiments": [
        {
          "design_id": 145,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1514,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1913,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4018,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6745,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15056,
          "fidelity": "medium"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19522,
          "fidelity": "medium"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 71281,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 146,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 0.75
        },
        {
          "design_id": 58,
          "weight": 0.25
        }
      ],
      "short_name": "Knee + log-tail cap (worse)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_146.py",
      "planner_log": "llm_log_uniform_consensus/planner_66.json",
      "designer_log": "llm_log_uniform_consensus/designer_146.json",
      "timestamp": "2026-07-21T08:32:10.229990Z",
      "experiments": [
        {
          "design_id": 146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 608,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1600,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3285,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5991,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 147,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.85
        },
        {
          "design_id": 145,
          "weight": 0.1
        },
        {
          "design_id": 143,
          "weight": 0.05
        }
      ],
      "short_name": "High-drive floor slows commit",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_147.py",
      "planner_log": "llm_log_uniform_consensus/planner_67.json",
      "designer_log": "llm_log_uniform_consensus/designer_147.json",
      "timestamp": "2026-07-21T08:53:17.467928Z",
      "experiments": [
        {
          "design_id": 147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 533,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1143,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2555,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3544,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8693,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10052,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22164,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 95805,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 148,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 83,
          "weight": 0.08000000000000002
        },
        {
          "design_id": 72,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "amb_floor mix hurt stability",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_148.py",
      "planner_log": "llm_log_uniform_consensus/planner_67.json",
      "designer_log": "llm_log_uniform_consensus/designer_148.json",
      "timestamp": "2026-07-21T08:55:31.766048Z",
      "experiments": [
        {
          "design_id": 148,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1175,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2883,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5693,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 149,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.75
        },
        {
          "design_id": 143,
          "weight": 0.1
        },
        {
          "design_id": 145,
          "weight": 0.15
        }
      ],
      "short_name": "Interp damping slows commit",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_149.py",
      "planner_log": "llm_log_uniform_consensus/planner_68.json",
      "designer_log": "llm_log_uniform_consensus/designer_149.json",
      "timestamp": "2026-07-21T09:45:46.331821Z",
      "experiments": [
        {
          "design_id": 149,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 665,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1242,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2110,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3241,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6177,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11414,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28213,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43739,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 239997,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 150,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.55
        },
        {
          "design_id": 100,
          "weight": 0.35
        },
        {
          "design_id": 72,
          "weight": 0.1
        }
      ],
      "short_name": "u_min-blended amb_w (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_150.py",
      "planner_log": "llm_log_uniform_consensus/planner_68.json",
      "designer_log": "llm_log_uniform_consensus/designer_150.json",
      "timestamp": "2026-07-21T09:48:26.277296Z",
      "experiments": [
        {
          "design_id": 150,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 669,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1538,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2508,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5095,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 151,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 149,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Interp damping slows commit",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_151.py",
      "planner_log": "llm_log_uniform_consensus/planner_68.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_151.json",
      "timestamp": "2026-07-21T12:44:51.610991Z",
      "experiments": [
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 281,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 534,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1687,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3204,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5189,
          "fidelity": "low"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9486,
          "fidelity": "medium"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17561,
          "fidelity": "medium"
        },
        {
          "design_id": 1784627330,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30286,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 152,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.65
        },
        {
          "design_id": 149,
          "weight": 0.35
        }
      ],
      "short_name": "Exponent-gated damp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_152.py",
      "planner_log": "llm_log_uniform_consensus/planner_69.json",
      "designer_log": "llm_log_uniform_consensus/designer_152.json",
      "timestamp": "2026-07-21T12:48:37.574253Z",
      "experiments": [
        {
          "design_id": 152,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 451,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1092,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2816,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6477,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 153,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 72,
          "weight": 0.45
        },
        {
          "design_id": 84,
          "weight": 0.45
        },
        {
          "design_id": 143,
          "weight": 0.1
        }
      ],
      "short_name": "Gentle xs-decay gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_153.py",
      "planner_log": "llm_log_uniform_consensus/planner_69.json",
      "designer_log": "llm_log_uniform_consensus/designer_153.json",
      "timestamp": "2026-07-21T12:51:09.492988Z",
      "experiments": [
        {
          "design_id": 153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 939,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 154,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.65
        },
        {
          "design_id": 149,
          "weight": 0.25
        },
        {
          "design_id": 145,
          "weight": 0.1
        }
      ],
      "short_name": "Damp gated by unambiguity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_154.py",
      "planner_log": "llm_log_uniform_consensus/planner_70.json",
      "designer_log": "llm_log_uniform_consensus/designer_154.json",
      "timestamp": "2026-07-21T13:02:22.734341Z",
      "experiments": [
        {
          "design_id": 154,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 373,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 846,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1972,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3723,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6915,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9194,
          "fidelity": "medium"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19498,
          "fidelity": "medium"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33373,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 155,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 123,
          "weight": 0.75
        },
        {
          "design_id": 75,
          "weight": 0.2
        },
        {
          "design_id": 72,
          "weight": 0.05
        }
      ],
      "short_name": "Tanh drive cap (routing-only amb)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_155.py",
      "planner_log": "llm_log_uniform_consensus/planner_70.json",
      "designer_log": "llm_log_uniform_consensus/designer_155.json",
      "timestamp": "2026-07-21T13:12:22.741799Z",
      "experiments": [
        {
          "design_id": 155,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 338,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 559,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2880,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 3389,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5706,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8451,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21088,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25709,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 156,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.75
        },
        {
          "design_id": 154,
          "weight": 0.2
        },
        {
          "design_id": 145,
          "weight": 0.05
        }
      ],
      "short_name": "Partial amb-gated damping regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_156.py",
      "planner_log": "llm_log_uniform_consensus/planner_71.json",
      "designer_log": "llm_log_uniform_consensus/designer_156.json",
      "timestamp": "2026-07-21T13:16:06.625005Z",
      "experiments": [
        {
          "design_id": 156,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 458,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1781,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 2429,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6181,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 157,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 155,
          "weight": 0.6
        },
        {
          "design_id": 139,
          "weight": 0.35
        },
        {
          "design_id": 147,
          "weight": 0.05
        }
      ],
      "short_name": "Knee+tanh cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_157.py",
      "planner_log": "llm_log_uniform_consensus/planner_71.json",
      "designer_log": "llm_log_uniform_consensus/designer_157.json",
      "timestamp": "2026-07-21T13:26:33.737086Z",
      "experiments": [
        {
          "design_id": 157,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 265,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 895,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2628,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3788,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7215,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9921,
          "fidelity": "medium"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24583,
          "fidelity": "medium"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36433,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 158,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 155,
          "weight": 0.8
        },
        {
          "design_id": 157,
          "weight": 0.1
        },
        {
          "design_id": 115,
          "weight": 0.1
        }
      ],
      "short_name": "Pre-cap gain hurts tanh-cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_158.py",
      "planner_log": "llm_log_uniform_consensus/planner_72.json",
      "designer_log": "llm_log_uniform_consensus/designer_158.json",
      "timestamp": "2026-07-21T13:30:38.063060Z",
      "experiments": [
        {
          "design_id": 158,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 246,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 883,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1644,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3506,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7829,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 159,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 154,
          "weight": 0.9
        },
        {
          "design_id": 145,
          "weight": 0.05
        },
        {
          "design_id": 152,
          "weight": 0.05
        }
      ],
      "short_name": "Power unambiguity gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_159.py",
      "planner_log": "llm_log_uniform_consensus/planner_72.json",
      "designer_log": "llm_log_uniform_consensus/designer_159.json",
      "timestamp": "2026-07-21T13:33:56.659635Z",
      "experiments": [
        {
          "design_id": 159,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1021,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1527,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3352,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9484,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 160,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 157,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Knee+tanh cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_160.py",
      "planner_log": "llm_log_uniform_consensus/planner_71.json",
      "designer_log": "llm_log_uniform_consensus/hebo_tune_160.json",
      "timestamp": "2026-07-21T17:41:08.076378Z",
      "experiments": [
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 257,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 890,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1326,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2772,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4242,
          "fidelity": "low"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8348,
          "fidelity": "medium"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14514,
          "fidelity": "medium"
        },
        {
          "design_id": 1784640871,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26513,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 161,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.75
        },
        {
          "design_id": 157,
          "weight": 0.2
        },
        {
          "design_id": 146,
          "weight": 0.05
        }
      ],
      "short_name": "Cap moved to log1p(xl) only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_161.py",
      "planner_log": "llm_log_uniform_consensus/planner_73.json",
      "designer_log": "llm_log_uniform_consensus/designer_161.json",
      "timestamp": "2026-07-21T17:50:08.574622Z",
      "experiments": [
        {
          "design_id": 161,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 231,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1596,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2776,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4467,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7823,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14133,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30093,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 162,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 154,
          "weight": 0.82
        },
        {
          "design_id": 156,
          "weight": 0.13
        },
        {
          "design_id": 145,
          "weight": 0.05
        }
      ],
      "short_name": "Drive de-ambiguation hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_162.py",
      "planner_log": "llm_log_uniform_consensus/planner_73.json",
      "designer_log": "llm_log_uniform_consensus/designer_162.json",
      "timestamp": "2026-07-21T19:14:02.839926Z",
      "experiments": [
        {
          "design_id": 162,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2067,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4120,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4932,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.48,
          "median_step": 13131,
          "fidelity": "medium"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16898,
          "fidelity": "medium"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24448,
          "fidelity": "medium"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 81881,
          "fidelity": "high"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.6,
          "median_step": 510735,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 163,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.8
        },
        {
          "design_id": 161,
          "weight": 0.15
        },
        {
          "design_id": 146,
          "weight": 0.05
        }
      ],
      "short_name": "Clause-adaptive knee cap (worse)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_163.py",
      "planner_log": "llm_log_uniform_consensus/planner_74.json",
      "designer_log": "llm_log_uniform_consensus/designer_163.json",
      "timestamp": "2026-07-21T19:31:36.192928Z",
      "experiments": [
        {
          "design_id": 163,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 289,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 480,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 846,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1913,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5198,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9993,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15583,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21944,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58309,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 164,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 143,
          "weight": 0.75
        },
        {
          "design_id": 77,
          "weight": 0.25
        }
      ],
      "short_name": "Monotone drive-gate hurts late routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_164.py",
      "planner_log": "llm_log_uniform_consensus/planner_74.json",
      "designer_log": "llm_log_uniform_consensus/designer_164.json",
      "timestamp": "2026-07-21T19:53:10.309737Z",
      "experiments": [
        {
          "design_id": 164,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 612,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1279,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1863,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3701,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7231,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23572,
          "fidelity": "medium"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19261,
          "fidelity": "medium"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.53,
          "median_step": 106315,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 165,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.9
        },
        {
          "design_id": 161,
          "weight": 0.05
        },
        {
          "design_id": 163,
          "weight": 0.05
        }
      ],
      "short_name": "Rational saturator under-sharpens",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_165.py",
      "planner_log": "llm_log_uniform_consensus/planner_75.json",
      "designer_log": "llm_log_uniform_consensus/designer_165.json",
      "timestamp": "2026-07-21T19:57:45.168552Z",
      "experiments": [
        {
          "design_id": 165,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 563,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1319,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2755,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5580,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 166,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 162,
          "weight": 0.8
        },
        {
          "design_id": 164,
          "weight": 0.2
        }
      ],
      "short_name": "xs-gated temp helps mid-N, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_uniform_consensus/solver_166.py",
      "planner_log": "llm_log_uniform_consensus/planner_75.json",
      "designer_log": "llm_log_uniform_consensus/designer_166.json",
      "timestamp": "2026-07-21T20:00:39.944322Z",
      "experiments": [
        {
          "design_id": 166,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 210,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 371,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1567,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3013,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6739,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    }
  ]
}


==> anc/data/runs/consensus_no_meta/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000",
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.158626Z"
  },
  "1": {
    "objective_id": 1,
    "description": "Minimize predicted log10(median_step) at N=2000 via weighted ridge fit of log(steps) vs (log N, N), with mild penalties for extrapolation distance, predictive uncertainty, near-budget saturation, and (if present) final-scale failure.",
    "created_round": 1,
    "created_timestamp": "2026-07-15T23:28:30.740669Z"
  },
  "2": {
    "objective_id": 2,
    "description": "Minimize robust log10-steps at N=2000 using tail (largest-N) power-law extrapolation, with penalties for upward curvature/instability, budget saturation, and censored lower-bound from any final-scale failure.",
    "created_round": 2,
    "created_timestamp": "2026-07-18T12:36:12.562146Z"
  },
  "3": {
    "objective_id": 3,
    "description": "Risk-averse (conservative) log10-step prediction at N=2000 via smooth-max of polynomial vs exponential tail fits, plus mild penalties for steep/unstable scaling, budget saturation, and extrapolation gap.",
    "created_round": 3,
    "created_timestamp": "2026-07-19T23:12:31.419672Z"
  },
  "4": {
    "objective_id": 4,
    "description": "Minimize AIC-weighted (poly vs exp) tail-extrapolated log10(median_step) at N=2000 with mild penalties for steep/noisy scaling, budget saturation, and extrapolation gap (no penalty for unsolved_fraction≈0.49).",
    "created_round": 4,
    "created_timestamp": "2026-07-20T06:09:11.475068Z"
  },
  "5": {
    "objective_id": 5,
    "description": "Risk-averse estimate of log10(median steps) at N=2000 from tail scaling (poly vs exp with poly-prior), enforcing censored lower-bounds on failures and mild penalties for super-polynomial curvature, noise, budget saturation, and extrapolation gap.",
    "created_round": 5,
    "created_timestamp": "2026-07-20T17:31:40.761072Z"
  },
  "6": {
    "objective_id": 6,
    "description": "Robust tail-based polynomial extrapolation of log10(median steps) to N=2000 with smooth lower-bound handling on failures, plus mild penalties for accelerating (super-polynomial/exponential-like) scaling, budget saturation, and insufficient reach.",
    "created_round": 6,
    "created_timestamp": "2026-07-21T12:52:34.176260Z"
  }
}

==> anc/data/runs/consensus_no_meta/objectives/objective_0.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/data/runs/consensus_no_meta/objectives/objective_1.py <==
import math
import numpy as np


def _softplus(x):
    # numerically stable softplus
    x = np.asarray(x)
    return np.where(x > 30, x, np.log1p(np.exp(x)))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    # Sort by N (schedule already increasing, but be safe)
    ers = sorted(experiment_results, key=lambda d: d.get('N', 0))

    Ns = np.array([max(1.0, float(e.get('N', 1.0))) for e in ers], dtype=float)
    med = np.array([max(1.0, float(e.get('median_step', 1.0))) for e in ers], dtype=float)
    uns = np.array([float(e.get('unsolved_fraction', 1.0)) for e in ers], dtype=float)
    max_steps = np.array([max(1.0, float(e.get('max_steps', 1.0))) for e in ers], dtype=float)

    # Success is the schedule gate; unsolved_fraction==0.49 is intended and NOT penalized.
    success = uns < 0.5

    N_target = 2000.0

    # If we have too few points, fall back to conservative extrapolation from last observed.
    if len(ers) < 2:
        last = ers[-1]
        # Mildly worse if it already failed the gate
        fail_pen = 1.0 * max(0.0, float(last.get('unsolved_fraction', 1.0)) - 0.5)
        base = math.log10(max(1.0, float(last.get('median_step', 1.0))))
        return base + 2.0 + fail_pen

    # Model: log(median_step) = a + b*log(N) + c*(N/N_target)
    # This can express polynomial (c≈0) vs exponential-like growth (c>0) early.
    y = np.log(med)
    X = np.stack([
        np.ones_like(Ns),
        np.log(Ns),
        Ns / N_target,
    ], axis=1)

    # Weight larger N more (they matter most for scaling).
    Nmax = float(np.max(Ns))
    w = (Ns / max(1.0, Nmax)) ** 1.5

    # Weighted ridge regression
    lam = 1e-6
    W = w[:, None]
    XtWX = (X * W).T @ X
    XtWy = (X * W).T @ y
    XtWX_reg = XtWX + lam * np.eye(X.shape[1])

    try:
        beta = np.linalg.solve(XtWX_reg, XtWy)
        XtWX_inv = np.linalg.inv(XtWX_reg)
    except np.linalg.LinAlgError:
        beta = np.linalg.lstsq(XtWX_reg, XtWy, rcond=None)[0]
        XtWX_inv = np.linalg.pinv(XtWX_reg)

    f = np.array([1.0, math.log(N_target), 1.0], dtype=float)
    y_pred = float(f @ beta)  # natural-log steps
    main = y_pred / math.log(10.0)  # log10 steps

    # Predictive uncertainty penalty (prefers consistent scaling curves)
    resid = y - (X @ beta)
    dof = max(1, len(y) - X.shape[1])
    sigma2 = float(np.sum(w * (resid ** 2)) / dof)
    pred_var = float(max(0.0, sigma2 * (f @ XtWX_inv @ f)))
    pred_se_log10 = math.sqrt(pred_var) / math.log(10.0)
    uncertainty_pen = 0.5 * pred_se_log10

    # Extrapolation penalty: if we haven't reached near N_target successfully, be cautious.
    if np.any(success):
        N_succ_max = float(np.max(Ns[success]))
    else:
        N_succ_max = float(np.min(Ns))
    gap = max(0.0, math.log(N_target / max(1.0, N_succ_max)))  # in ln
    extrap_pen = 0.35 * gap

    # Budget saturation penalty: prefer designs with margin (median well below max_steps) at largest successful N.
    util_pen = 0.0
    if np.any(success):
        idx = np.where(success)[0]
        # take up to 3 largest successful Ns
        idx = idx[np.argsort(Ns[idx])][-3:]
        frac = med[idx] / max_steps[idx]
        # penalize only when approaching budget (threshold ~0.75)
        util_pen = float(0.25 * np.mean(_softplus((frac - 0.75) / 0.08)))

    # Failure penalty only if the schedule actually hit a failing gate
    fail_pen = 0.0
    last_uns = float(ers[-1].get('unsolved_fraction', 1.0))
    if last_uns >= 0.5:
        # gentle: 0 at 0.5, +1 at 1.5 (clipped by plausible range)
        fail_pen = 2.0 * max(0.0, last_uns - 0.5)

    obj = main + uncertainty_pen + extrap_pen + util_pen + fail_pen

    if not np.isfinite(obj):
        return 1000.0
    return float(obj)


==> anc/data/runs/consensus_no_meta/objectives/objective_2.py <==
import math
import numpy as np


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def objective(experiment_results):
    if not experiment_results:
        return 1000.0

    ers = sorted(experiment_results, key=lambda d: float(d.get("N", 0.0)))

    Ns = np.array([max(1.0, float(e.get("N", 1.0))) for e in ers], dtype=float)
    med = np.array([max(1.0, float(e.get("median_step", 1.0))) for e in ers], dtype=float)
    uns = np.array([float(e.get("unsolved_fraction", 1.0)) for e in ers], dtype=float)
    msteps = np.array([max(1.0, float(e.get("max_steps", 1.0))) for e in ers], dtype=float)

    # Success is the schedule gate; unsolved_fraction==0.49 is intended and not penalized.
    succ = uns < 0.5
    if not np.any(succ):
        # Conservative: cannot pass the gate even at smallest scale.
        last = ers[-1]
        base = math.log10(max(1.0, float(last.get("median_step", 1.0))))
        return float(base + 10.0 + 5.0 * max(0.0, float(last.get("unsolved_fraction", 1.0)) - 0.5))

    N_target = 2000.0

    succ_idx = np.where(succ)[0]
    # Focus on tail behavior (largest-N successes)
    K = int(min(6, len(succ_idx)))
    tail_idx = succ_idx[-K:]

    N_tail = Ns[tail_idx]
    m_tail = med[tail_idx]

    # Local log-log slopes (effective polynomial exponent)
    logN = np.log(N_tail)
    logM = np.log(m_tail)
    if len(tail_idx) >= 2:
        p = np.diff(logM) / np.maximum(1e-12, np.diff(logN))
        p = np.clip(p, -5.0, 30.0)
        p_eff = float(np.median(p))
        p_std = float(np.std(p))
        p_trend = float(p[-1] - p[0]) if len(p) >= 2 else 0.0
    else:
        p_eff, p_std, p_trend = 1.0, 0.0, 0.0

    # If the last experiment failed the gate, treat it as a censored lower bound at (N_fail, max_steps)
    last_uns = float(uns[-1])
    if last_uns >= 0.5:
        # last successful point
        i_s = int(succ_idx[-1])
        N_s, m_s = float(Ns[i_s]), float(med[i_s])
        N_f = float(Ns[-1])
        m_f = float(max(msteps[-1], med[-1]))  # lower bound on median when failing
        if N_f > N_s and m_f > m_s:
            p_lb = math.log(m_f / m_s) / max(1e-12, math.log(N_f / N_s))
            p_eff = max(p_eff, float(np.clip(p_lb, -5.0, 60.0)))

    # Extrapolate from largest successful point using p_eff
    i_last_s = int(succ_idx[-1])
    N_last = float(Ns[i_last_s])
    m_last = float(med[i_last_s])
    ratio = max(1e-12, N_target / max(1e-12, N_last))
    m_pred = m_last * (ratio ** p_eff)
    main = math.log10(max(1.0, m_pred))

    # Penalties
    # (1) Extrapolation distance if we haven't reached near target
    extrap_pen = 0.25 * max(0.0, math.log(max(1.0, N_target / max(1.0, N_last))))

    # (2) Upward curvature in effective exponent (warns of super-polynomial acceleration)
    curv_pen = float(0.35 * _softplus(p_trend / 0.35))

    # (3) Instability/noise in scaling estimate
    stab_pen = 0.15 * p_std

    # (4) Budget saturation at largest successful scale (prefer margin)
    util = m_last / max(1.0, float(msteps[i_last_s]))
    util_pen = float(0.30 * _softplus((util - 0.75) / 0.08))

    # (5) Gentle failure penalty only if the schedule hit a failing gate
    fail_pen = 0.0
    if last_uns >= 0.5:
        fail_pen = 1.5 * max(0.0, last_uns - 0.5)

    obj = main + extrap_pen + curv_pen + stab_pen + util_pen + fail_pen

    if not np.isfinite(obj):
        return 1000.0
    return float(obj)


==> anc/data/runs/consensus_no_meta/objectives/objective_3.py <==
import math
import numpy as np
from scipy.special import logsumexp


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def _wls_line(x, y, w, lam=1e-8):
    """Weighted ridge fit for y = b0 + b1*x. Returns (beta, pred, pred_se) at x0 via closure."""
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    w = np.asarray(w, dtype=float)

    X = np.stack([np.ones_like(x), x], axis=1)
    W = w[:, None]
    XtWX = (X * W).T @ X
    XtWy = (X * W).T @ y
    XtWX_reg = XtWX + lam * np.eye(2)

    try:
        beta = np.linalg.solve(XtWX_reg, XtWy)
        XtWX_inv = np.linalg.inv(XtWX_reg)
    except np.linalg.LinAlgError:
        beta = np.linalg.lstsq(XtWX_reg, XtWy, rcond=None)[0]
        XtWX_inv = np.linalg.pinv(XtWX_reg)

    yhat = X @ beta
    resid = y - yhat
    dof = max(1, len(y) - 2)
    sigma2 = float(np.sum(w * (resid ** 2)) / dof)

    def predict(x0):
        f = np.array([1.0, float(x0)], dtype=float)
        pred = float(f @ beta)
        var = float(max(0.0, sigma2 * (f @ XtWX_inv @ f)))
        se = math.sqrt(var)
        return pred, se

    return beta, predict


def _smooth_max(a, b, t=0.35):
    # smooth approximation to max(a,b) (both in same units)
    a = float(a)
    b = float(b)
    t = float(max(1e-6, t))
    return float(t * logsumexp([a / t, b / t]))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    ers = sorted(experiment_results, key=lambda d: float(d.get("N", 0.0)))

    Ns = np.array([max(1.0, float(e.get("N", 1.0))) for e in ers], dtype=float)
    med = np.array([max(1.0, float(e.get("median_step", 1.0))) for e in ers], dtype=float)
    uns = np.array([float(e.get("unsolved_fraction", 1.0)) for e in ers], dtype=float)
    msteps = np.array([max(1.0, float(e.get("max_steps", 1.0))) for e in ers], dtype=float)

    succ = uns < 0.5  # unsolved_fraction==0.49 is intended; do not penalize
    if not np.any(succ):
        base = math.log10(float(med[0]))
        return float(base + 12.0)

    N_target = 2000.0

    succ_idx = np.where(succ)[0]
    # Tail focus: last up to 8 successful points
    K = int(min(8, len(succ_idx)))
    tail = succ_idx[-K:]

    N_t = Ns[tail]
    m_t = med[tail]

    # weights emphasize larger N
    w = (N_t / float(np.max(N_t))) ** 2.0

    # Fit poly: ln(m) ~ a + b*ln(N)
    x_poly = np.log(N_t)
    y_ln = np.log(m_t)
    _, pred_poly = _wls_line(x_poly, y_ln, w)
    y_poly, se_poly = pred_poly(math.log(N_target))

    # Fit exp: ln(m) ~ a + b*N (captures exponential-in-N)
    x_exp = N_t / N_target
    _, pred_exp = _wls_line(x_exp, y_ln, w)
    y_exp, se_exp = pred_exp(1.0)

    # Risk-averse prediction: smooth-max of (mean + k*se)
    k = 1.0
    y_ra = _smooth_max(y_poly + k * se_poly, y_exp + k * se_exp, t=0.35)

    # If last experiment failed gate, treat it as a lower bound at its N and enforce via implied exponent
    if float(uns[-1]) >= 0.5 and len(succ_idx) >= 1:
        i_s = int(succ_idx[-1])
        N_s, m_s = float(Ns[i_s]), float(med[i_s])
        N_f = float(Ns[-1])
        m_lb = float(max(msteps[-1], med[-1]))
        if N_f > N_s and m_lb > m_s:
            p_lb = math.log(m_lb / m_s) / max(1e-12, math.log(N_f / N_s))
            y_lb_target = math.log(m_s) + p_lb * math.log(N_target / max(1e-12, N_s))
            y_ra = _smooth_max(y_ra, y_lb_target, t=0.35)

    main = y_ra / math.log(10.0)  # log10 steps at N_target

    # Scaling steepness/instability from local log-log slopes
    steep_pen = 0.0
    stab_pen = 0.0
    if len(tail) >= 3:
        p = np.diff(np.log(m_t)) / np.maximum(1e-12, np.diff(np.log(N_t)))
        p = np.clip(p, -5.0, 80.0)
        p80 = float(np.quantile(p, 0.8))
        pstd = float(np.std(p))
        steep_pen = float(0.08 * _softplus((p80 - 10.0) / 2.0))
        stab_pen = float(0.12 * pstd)

    # Budget saturation (margin) at last up to 3 successful points
    util_pen = 0.0
    if len(succ_idx) >= 1:
        last3 = succ_idx[-min(3, len(succ_idx)):]
        frac = med[last3] / np.maximum(1.0, msteps[last3])
        util_pen = float(0.25 * np.mean(_softplus((frac - 0.70) / 0.10)))

    # Extrapolation gap (mild)
    N_last_s = float(Ns[int(succ_idx[-1])])
    gap_pen = float(0.18 * max(0.0, math.log(N_target / max(1.0, N_last_s))))

    # Gentle failure penalty only if actually failed gate
    fail_pen = 0.0
    if float(uns[-1]) >= 0.5:
        fail_pen = 1.0 * max(0.0, float(uns[-1]) - 0.5)

    obj = float(main + steep_pen + stab_pen + util_pen + gap_pen + fail_pen)
    if not np.isfinite(obj):
        return 1000.0
    return obj


==> anc/data/runs/consensus_no_meta/objectives/objective_4.py <==
import math
import numpy as np
from scipy.special import logsumexp


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def _smooth_max(a, b, t=0.25):
    a = float(a)
    b = float(b)
    t = float(max(1e-6, t))
    return float(t * logsumexp([a / t, b / t]))


def _wls_line(x, y, w, lam=1e-8):
    """Weighted ridge fit for y=b0+b1*x. Returns (beta, yhat, sigma2, pred(x0)->(mu,se))."""
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    w = np.asarray(w, dtype=float)

    X = np.stack([np.ones_like(x), x], axis=1)
    W = w[:, None]

    XtWX = (X * W).T @ X
    XtWy = (X * W).T @ y
    XtWX_reg = XtWX + lam * np.eye(2)

    try:
        beta = np.linalg.solve(XtWX_reg, XtWy)
        XtWX_inv = np.linalg.inv(XtWX_reg)
    except np.linalg.LinAlgError:
        beta = np.linalg.lstsq(XtWX_reg, XtWy, rcond=None)[0]
        XtWX_inv = np.linalg.pinv(XtWX_reg)

    yhat = X @ beta
    resid = y - yhat

    # WLS variance estimate
    wsum = float(np.sum(w))
    dof = max(1, len(y) - 2)
    rss_w = float(np.sum(w * (resid ** 2)))
    sigma2 = float(rss_w / max(1e-12, wsum))

    def predict(x0):
        f = np.array([1.0, float(x0)], dtype=float)
        mu = float(f @ beta)
        var = float(max(0.0, sigma2 * (f @ XtWX_inv @ f)))
        return mu, math.sqrt(var)

    return beta, yhat, sigma2, predict


def _aicc(n, k, sigma2):
    # AICc based on Gaussian likelihood with variance sigma2 (up to constants)
    n = int(n)
    k = int(k)
    sigma2 = float(max(1e-12, sigma2))
    aic = float(n * math.log(sigma2) + 2 * k)
    if n > (k + 1):
        aic += float((2 * k * (k + 1)) / max(1e-12, (n - k - 1)))
    return aic


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    ers = sorted(experiment_results, key=lambda d: float(d.get("N", 0.0)))

    Ns = np.array([max(1.0, float(e.get("N", 1.0))) for e in ers], dtype=float)
    med = np.array([max(1.0, float(e.get("median_step", 1.0))) for e in ers], dtype=float)
    uns = np.array([float(e.get("unsolved_fraction", 1.0)) for e in ers], dtype=float)
    msteps = np.array([max(1.0, float(e.get("max_steps", 1.0))) for e in ers], dtype=float)

    # Keep medians in a sane range (avoid numerical blowups from pathological logs)
    med = np.minimum(med, np.maximum(10.0, 10.0 * msteps))

    succ = uns < 0.5  # unsolved_fraction==0.49 is intended; do not penalize
    if not np.any(succ):
        # Can't pass the gate even at smallest scale: return a conservative large value.
        return float(math.log10(float(med[0])) + 15.0)

    N_target = 2000.0

    succ_idx = np.where(succ)[0]
    # Focus on tail successes (largest N are most informative)
    K = int(min(10, len(succ_idx)))
    tail = succ_idx[-K:]

    N_t = Ns[tail]
    m_t = med[tail]

    if len(N_t) < 2:
        # Fallback: use last successful point with mild extrapolation
        i = int(succ_idx[-1])
        pred = float(med[i]) * (N_target / float(Ns[i])) ** 2.0
        return float(math.log10(max(1.0, pred)) + 2.0)

    y = np.log(m_t)

    # weights emphasize larger N
    w = (N_t / float(np.max(N_t))) ** 2.2

    # Poly model: ln(m) ~ a + b*ln(N)
    x_poly = np.log(N_t)
    b_poly, yhat_poly, s2_poly, pred_poly = _wls_line(x_poly, y, w)
    mu_poly, se_poly = pred_poly(math.log(N_target))

    # Exp model: ln(m) ~ a + b*(N/N_target)
    x_exp = N_t / N_target
    b_exp, yhat_exp, s2_exp, pred_exp = _wls_line(x_exp, y, w)
    mu_exp, se_exp = pred_exp(1.0)

    # Model weights via AICc (smooth, favors better fit but not winner-take-all)
    n = len(y)
    aic_poly = _aicc(n, 2, s2_poly)
    aic_exp = _aicc(n, 2, s2_exp)
    aics = np.array([aic_poly, aic_exp], dtype=float)
    a0 = float(np.min(aics))
    # temperature >1 makes weights less sharp
    temp = 1.5
    lw = -0.5 * (aics - a0) / temp
    lw = lw - float(logsumexp(lw))
    w_poly, w_exp = float(np.exp(lw[0])), float(np.exp(lw[1]))

    # Mild risk aversion (not overly conservative like a hard max)
    k_risk = 0.5
    mu_poly_ra = float(mu_poly + k_risk * se_poly)
    mu_exp_ra = float(mu_exp + k_risk * se_exp)

    # Mixture in step-space: ln(sum_i w_i * exp(mu_i))
    mu_mix = float(logsumexp([math.log(max(1e-12, w_poly)) + mu_poly_ra,
                              math.log(max(1e-12, w_exp)) + mu_exp_ra]))

    # If last experiment failed the gate, enforce a censored lower-bound extrapolation.
    if float(uns[-1]) >= 0.5 and len(succ_idx) >= 1:
        i_s = int(succ_idx[-1])
        N_s, m_s = float(Ns[i_s]), float(med[i_s])
        N_f = float(Ns[-1])
        m_lb = float(max(msteps[-1], med[-1]))
        if N_f > N_s and m_lb > m_s:
            p_lb = math.log(m_lb / m_s) / max(1e-12, math.log(N_f / N_s))
            mu_lb = math.log(m_s) + p_lb * math.log(N_target / max(1e-12, N_s))
            mu_mix = _smooth_max(mu_mix, mu_lb, t=0.25)

    main = float(mu_mix / math.log(10.0))  # log10 steps at N_target

    # Scaling diagnostics from local log-log slopes
    steep_pen = 0.0
    stab_pen = 0.0
    if len(N_t) >= 3:
        p = np.diff(np.log(m_t)) / np.maximum(1e-12, np.diff(np.log(N_t)))
        p = np.clip(p, -5.0, 80.0)
        p80 = float(np.quantile(p, 0.8))
        pstd = float(np.std(p))
        steep_pen = float(0.06 * _softplus((p80 - 8.0) / 2.0))
        stab_pen = float(0.10 * pstd)

    # Budget saturation at largest successful points (prefer margin)
    util_pen = 0.0
    last3 = succ_idx[-min(3, len(succ_idx)):]
    frac = med[last3] / np.maximum(1.0, msteps[last3])
    util_pen = float(0.22 * np.mean(_softplus((frac - 0.80) / 0.10)))

    # Extrapolation gap if we haven't reached near N_target
    N_last_s = float(Ns[int(succ_idx[-1])])
    gap_pen = float(0.14 * max(0.0, math.log(N_target / max(1.0, N_last_s))))

    # Mild anti-exponential penalty (discourage designs whose tail is better explained by exp-in-N)
    exp_weight_pen = float(0.25 * _softplus((w_exp - 0.65) / 0.08))

    # Small reward for reaching larger N successfully (encourages scalable designs)
    reach_bonus = float(-0.18 * math.log10(max(10.0, N_last_s)))

    # Gentle failure penalty only if actually failed the gate
    fail_pen = 0.0
    if float(uns[-1]) >= 0.5:
        fail_pen = float(0.8 * max(0.0, float(uns[-1]) - 0.5))

    obj = float(main + steep_pen + stab_pen + util_pen + gap_pen + exp_weight_pen + fail_pen + reach_bonus)

    if not np.isfinite(obj):
        return 1000.0
    return obj


==> anc/data/runs/consensus_no_meta/objectives/objective_5.py <==
import math
import numpy as np
from scipy.special import logsumexp


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def _smooth_max(a, b, t=0.25):
    a = float(a)
    b = float(b)
    t = float(max(1e-6, t))
    return float(t * logsumexp([a / t, b / t]))


def _wls_line(x, y, w, lam=1e-8):
    """Weighted ridge fit y=b0+b1*x.
    Returns: (beta, yhat, sigma2_w, predict(x0)->(mu,se)).
    """
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    w = np.asarray(w, dtype=float)

    X = np.stack([np.ones_like(x), x], axis=1)
    W = w[:, None]

    XtWX = (X * W).T @ X
    XtWy = (X * W).T @ y
    XtWX_reg = XtWX + lam * np.eye(2)

    try:
        beta = np.linalg.solve(XtWX_reg, XtWy)
        XtWX_inv = np.linalg.inv(XtWX_reg)
    except np.linalg.LinAlgError:
        beta = np.linalg.lstsq(XtWX_reg, XtWy, rcond=None)[0]
        XtWX_inv = np.linalg.pinv(XtWX_reg)

    yhat = X @ beta
    resid = y - yhat

    # weighted MSE (stable even with small n)
    wsum = float(np.sum(w))
    sigma2 = float(np.sum(w * (resid ** 2)) / max(1e-12, wsum))

    def predict(x0):
        f = np.array([1.0, float(x0)], dtype=float)
        mu = float(f @ beta)
        var = float(max(0.0, sigma2 * (f @ XtWX_inv @ f)))
        return mu, math.sqrt(var)

    return beta, yhat, sigma2, predict


def _bic(n, k, sigma2):
    # Gaussian BIC up to constants
    n = int(n)
    k = int(k)
    sigma2 = float(max(1e-12, sigma2))
    return float(n * math.log(sigma2) + k * math.log(max(2, n)))


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    ers = sorted(experiment_results, key=lambda d: float(d.get("N", 0.0)))

    Ns = np.array([max(1.0, float(e.get("N", 1.0))) for e in ers], dtype=float)
    med = np.array([max(1.0, float(e.get("median_step", 1.0))) for e in ers], dtype=float)
    uns = np.array([float(e.get("unsolved_fraction", 1.0)) for e in ers], dtype=float)
    msteps = np.array([max(1.0, float(e.get("max_steps", 1.0))) for e in ers], dtype=float)

    # keep logs sane
    med = np.minimum(med, np.maximum(10.0, 20.0 * msteps))

    # Gate definition; note unsolved_fraction==0.49 is intended and is success.
    succ = uns < 0.5
    if not np.any(succ):
        # cannot pass gate even at smallest scale
        return float(math.log10(float(med[0])) + 15.0)

    N_target = 2000.0

    succ_idx = np.where(succ)[0]
    # Tail successes (largest N carry scaling signal)
    K = int(min(10, len(succ_idx)))
    tail = succ_idx[-K:]

    N_t = Ns[tail]
    m_t = med[tail]

    # Fallback if only one successful point
    if len(N_t) < 2:
        i = int(succ_idx[-1])
        pred = float(med[i]) * (N_target / float(Ns[i])) ** 2.5
        gap_pen = 0.25 * max(0.0, math.log(N_target / max(1.0, float(Ns[i]))))
        return float(math.log10(max(1.0, pred)) + gap_pen + 3.0)

    y = np.log(m_t)

    # weights emphasize larger N
    w = (N_t / float(np.max(N_t))) ** 2.4

    # poly: ln(m) ~ a + b*ln(N)
    x_poly = np.log(N_t)
    _, _, s2_poly, pred_poly = _wls_line(x_poly, y, w)
    mu_poly, se_poly = pred_poly(math.log(N_target))

    # exp: ln(m) ~ a + b*(N/N_target)
    x_exp = N_t / N_target
    _, _, s2_exp, pred_exp = _wls_line(x_exp, y, w)
    mu_exp, se_exp = pred_exp(1.0)

    # BIC weights with an explicit prior favoring polynomial scaling
    n = len(y)
    bic_poly = _bic(n, 2, s2_poly)
    bic_exp = _bic(n, 2, s2_exp)
    log_prior_poly = math.log(10.0)
    log_prior_exp = math.log(1.0)
    lw = np.array([
        log_prior_poly - 0.5 * bic_poly,
        log_prior_exp - 0.5 * bic_exp,
    ], dtype=float)
    lw = lw - float(logsumexp(lw))
    w_poly, w_exp = float(np.exp(lw[0])), float(np.exp(lw[1]))

    # risk-averse predictions
    k_risk = 0.8
    mu_poly_ra = float(mu_poly + k_risk * se_poly)
    mu_exp_ra = float(mu_exp + k_risk * se_exp)

    # mixture in step-space, then smooth-max with worst-case (conservative but smooth)
    mu_mix = float(logsumexp([
        math.log(max(1e-12, w_poly)) + mu_poly_ra,
        math.log(max(1e-12, w_exp)) + mu_exp_ra,
    ]))
    mu_worst = float(max(mu_poly_ra, mu_exp_ra))
    mu_pred = _smooth_max(mu_mix, mu_worst, t=0.35)

    # If the last experiment failed the gate, enforce censored lower-bound extrapolation.
    if float(uns[-1]) >= 0.5 and len(succ_idx) >= 1:
        i_s = int(succ_idx[-1])
        N_s, m_s = float(Ns[i_s]), float(med[i_s])
        N_f = float(Ns[-1])
        m_lb = float(max(msteps[-1], med[-1]))
        if N_f > N_s and m_lb > m_s:
            p_lb = math.log(m_lb / m_s) / max(1e-12, math.log(N_f / N_s))
            mu_lb = math.log(m_s) + p_lb * math.log(N_target / max(1e-12, N_s))
            mu_pred = _smooth_max(mu_pred, mu_lb, t=0.25)

    main = float(mu_pred / math.log(10.0))  # log10 steps at N_target

    # Diagnostics from local log-log slopes (super-polynomial warning)
    curv_pen = 0.0
    noise_pen = 0.0
    if len(N_t) >= 4:
        p = np.diff(np.log(m_t)) / np.maximum(1e-12, np.diff(np.log(N_t)))
        p = np.clip(p, -5.0, 120.0)
        # curvature: last slope higher than early slope
        p_trend = float(p[-1] - p[0])
        curv_pen = float(0.10 * _softplus(p_trend / 0.35))
        noise_pen = float(0.10 * np.std(p))

    # Budget saturation at last successful points (prefer margin)
    util_pen = 0.0
    lastk = succ_idx[-min(3, len(succ_idx)):]
    frac = med[lastk] / np.maximum(1.0, msteps[lastk])
    util_pen = float(0.25 * np.mean(_softplus((frac - 0.80) / 0.10)))

    # Extrapolation gap
    N_last_s = float(Ns[int(succ_idx[-1])])
    gap_pen = float(0.16 * max(0.0, math.log(N_target / max(1.0, N_last_s))))

    # Penalize strong exp evidence (but smoothly; don't punish borderline fits)
    exp_evidence_pen = float(0.35 * _softplus((w_exp - 0.55) / 0.10))

    # Small bonus for reaching larger N successfully
    reach_bonus = float(-0.22 * math.log10(max(10.0, N_last_s)))

    # Gentle failure penalty only if actually failed gate
    fail_pen = 0.0
    if float(uns[-1]) >= 0.5:
        fail_pen = float(0.8 * max(0.0, float(uns[-1]) - 0.5))

    obj = float(main + curv_pen + noise_pen + util_pen + gap_pen + exp_evidence_pen + fail_pen + reach_bonus)
    if not np.isfinite(obj):
        return 1000.0
    return obj


==> anc/data/runs/consensus_no_meta/objectives/objective_6.py <==
import math
import numpy as np


def _softplus(x):
    x = np.asarray(x, dtype=float)
    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)


def _smooth_max(a, b, t=0.25):
    a = float(a)
    b = float(b)
    t = float(max(1e-6, t))
    m = max(a, b)
    return float(m + t * math.log(math.exp((a - m) / t) + math.exp((b - m) / t)))


def _weighted_median(x, w):
    x = np.asarray(x, dtype=float)
    w = np.asarray(w, dtype=float)
    if len(x) == 0:
        return 0.0
    order = np.argsort(x)
    x = x[order]
    w = w[order]
    cw = np.cumsum(w)
    cutoff = 0.5 * float(np.sum(w))
    idx = int(np.searchsorted(cw, cutoff, side="left"))
    return float(x[min(idx, len(x) - 1)])


def objective(experiment_results):
    """Estimate the research goal from experiment results.

    Args:
        experiment_results: List of dicts with experiment details
    Returns:
        Float to be MINIMIZED
    """
    if not experiment_results:
        return 1000.0

    ers = sorted(experiment_results, key=lambda d: float(d.get("N", 0.0)))

    Ns = np.array([max(1.0, float(e.get("N", 1.0))) for e in ers], dtype=float)
    med = np.array([max(1.0, float(e.get("median_step", 1.0))) for e in ers], dtype=float)
    uns = np.array([float(e.get("unsolved_fraction", 1.0)) for e in ers], dtype=float)
    msteps = np.array([max(1.0, float(e.get("max_steps", 1.0))) for e in ers], dtype=float)

    # Gate definition; unsolved_fraction==0.49 is intended and is success.
    succ = uns < 0.5
    if not np.any(succ):
        # Can't pass gate even at smallest scale.
        return float(math.log10(float(med[0])) + 15.0)

    N_target = 2000.0

    succ_idx = np.where(succ)[0]
    i_last = int(succ_idx[-1])

    # Tail window over successful points
    K = int(min(6, len(succ_idx)))
    tail = succ_idx[-K:]
    N_t = Ns[tail]
    m_t = med[tail]

    # If only one success point, do a conservative polynomial guess.
    if len(tail) < 2:
        N_last = float(Ns[i_last])
        m_last = float(med[i_last])
        p_eff = 3.0
        m_pred = m_last * (max(1e-12, N_target / N_last) ** p_eff)
        gap_pen = 0.25 * max(0.0, math.log(N_target / max(1.0, N_last)))
        util = m_last / max(1.0, float(msteps[i_last]))
        util_pen = float(0.25 * _softplus((util - 0.85) / 0.10))
        reach_bonus = float(-0.18 * math.log10(max(10.0, N_last)))
        return float(math.log10(max(1.0, m_pred)) + gap_pen + util_pen + reach_bonus + 2.0)

    # Local log-log slopes (effective polynomial exponents)
    logN = np.log(N_t)
    logM = np.log(np.maximum(1.0, m_t))
    dlogN = np.diff(logN)
    dlogM = np.diff(logM)
    p = dlogM / np.maximum(1e-12, dlogN)
    p = np.clip(p, -5.0, 60.0)

    # Weight larger-N adjacent slopes more
    N_mid = np.sqrt(N_t[:-1] * N_t[1:])
    w_p = (N_mid / float(np.max(N_mid))) ** 2.0
    p_eff = _weighted_median(p, w_p)
    p_eff = float(max(0.0, p_eff))

    # Super-polynomial / instability diagnostics
    p_trend = float(p[-1] - p[0]) if len(p) >= 2 else 0.0
    p_std = float(np.sqrt(np.average((p - float(np.average(p, weights=w_p))) ** 2, weights=w_p))) if len(p) >= 2 else 0.0

    # If final experiment failed the gate, enforce a (smooth) lower bound via implied exponent.
    if float(uns[-1]) >= 0.5 and int(succ_idx[-1]) < (len(ers) - 1):
        N_s = float(Ns[i_last])
        m_s = float(med[i_last])
        N_f = float(Ns[-1])
        m_lb = float(max(msteps[-1], med[-1]))
        if N_f > N_s and m_lb > m_s:
            p_lb = math.log(m_lb / m_s) / max(1e-12, math.log(N_f / N_s))
            p_eff = _smooth_max(p_eff, float(np.clip(p_lb, 0.0, 80.0)), t=0.35)

    # Extrapolate from last successful point using p_eff
    N_last = float(Ns[i_last])
    m_last = float(med[i_last])
    ratio = max(1e-12, N_target / max(1e-12, N_last))
    m_pred = m_last * (ratio ** p_eff)
    main = float(math.log10(max(1.0, m_pred)))

    # Penalties / bonuses (kept mild for BO smoothness)
    gap_pen = float(0.20 * max(0.0, math.log(N_target / max(1.0, N_last))))

    # accelerating slopes in log-log space
    curv_pen = float(0.12 * _softplus(p_trend / 0.40))
    noise_pen = float(0.10 * p_std)

    # semilog acceleration (exponential-like warning): d/dN log(steps) increasing
    s = np.diff(logM) / np.maximum(1e-12, np.diff(N_t))
    s_trend = float(s[-1] - s[0]) if len(s) >= 2 else 0.0
    expish_pen = float(0.10 * _softplus(s_trend / 5e-4))

    # budget saturation at largest successful points
    lastk = succ_idx[-min(3, len(succ_idx)):]
    util = med[lastk] / np.maximum(1.0, msteps[lastk])
    util_pen = float(0.25 * np.mean(_softplus((util - 0.85) / 0.10)))

    # discourage very large polynomial degrees (but gently)
    degree_pen = float(0.06 * _softplus((p_eff - 10.0) / 2.0))

    # reward reaching larger N successfully
    reach_bonus = float(-0.22 * math.log10(max(10.0, N_last)))

    # gentle failure penalty only if actually failed gate
    fail_pen = 0.0
    if float(uns[-1]) >= 0.5:
        fail_pen = float(0.8 * max(0.0, float(uns[-1]) - 0.5))

    obj = float(main + gap_pen + curv_pen + noise_pen + expish_pen + util_pen + degree_pen + fail_pen + reach_bonus)
    if not np.isfinite(obj):
        return 1000.0
    return obj


==> anc/data/runs/consensus_no_meta/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.164412Z"
  }
}

==> anc/data/runs/consensus_no_meta/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/consensus_no_meta/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Smoothing/stability constant for the soft-min / responsibility weights
    "kappa":   dict(type="log_uniform", default=1e-4, low=1e-6, high=1e-2),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals in [-1,1]
    v_lit = v[idx] * sgn  # (M,3)

    # Per-literal unsatisfaction u in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]

    # Pair products (exclude i): p0=u1*u2, p1=u0*u2, p2=u0*u1
    p0 = u1 * u2
    p1 = u0 * u2
    p2 = u0 * u1
    denom = (p0 + p1 + p2 + hp.kappa)  # (M,)

    # Smooth clause cost: behaves like min(u), but is exactly 0 if any u_i==0
    c = (u0 * u1 * u2) / denom  # (M,)

    # Smooth responsibility weights: selects the "best" literal smoothly
    r = torch.stack([p0, p1, p2], dim=-1) / denom.unsqueeze(-1)  # (M,3)

    # A smooth proxy for "second-min" magnitude (keeps scale similar to baseline)
    s2 = (p0 + p1 + p2) / (u.sum(dim=-1) + hp.kappa)  # (M,)

    # Gradient term (push): smooth, no topk/scatter
    G = (xl * xs).unsqueeze(-1) * r * s2.unsqueeze(-1)  # (M,3)

    # Rigidity term: smooth selection of the currently most-satisfied literal
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * r * c.unsqueeze(-1)  # (M,3)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form, driven by smooth c)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base rigidity temperature (as in Design 7)
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: satisfaction-margin sharpening strength for rigidity selection
    # Larger => more near-top1 rigidity when clause is already satisfied.
    "kappa":   dict(type="uniform",     default=5.0,  low=0.0,  high=50.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (unchanged for push)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single modification (rigidity selection sharpening on satisfied clauses) ---
    # Softmax rigidity gate with temperature that shrinks when clause is satisfied.
    # sat_margin = max(0, 0.5 - c). For violated clauses, margin=0 => Design-7-like behavior.
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    sat_margin = torch.relu(0.5 - c)  # (M,)

    # Base: sharper for hard clauses (large xl), as in Design 7
    base = (1.0 + torch.log1p(xl))
    # New: extra sharpening for already-satisfied clauses
    sharpen = (1.0 + hp.kappa * sat_margin)

    tau_eff = (tau0 / (base * sharpen)).clamp(min=1e-6)  # (M,)
    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_100.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.732587679869755,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=8.19614194324892,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2515167832151464,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03040875945063277,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015251528951588855,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00011349601614004759, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19674041478195806,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31991426749811785,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042915202337521975,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.04311357439981743,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=8.883875037153064,      low=0.2,  high=50.0),

    # NEW (single change focus): generalized-norm softcap exponent (a=2 ~ sqrt cap)
    "a_cap":   dict(type="log_uniform", default=8.415363211985692,                    low=1.0,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.5294330597268032,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    a_cap = torch.as_tensor(hp.a_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 80: generalized-norm (Lp) softcap with matched slope at 0
    # drive = d * t / (1 + t^a)^(1/a),  t = drive_raw/d
    t = (drive_raw / d_cap).clamp(min=0.0)
    drive = d_cap * (t / (1.0 + t.pow(a_cap)).pow(1.0 / a_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_101.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,      low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,       low=0.2,  high=50.0),

    # NEW meaning here: Lp soft-cap curvature (p->infty approaches hard-cap)
    "p_cap":   dict(type="log_uniform", default=8.453717695559687,       low=1.0,  high=200.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 80: Lp soft-cap (bounded in [0,d_cap], linear near 0)
    # drive = d * x / (1 + x^p)^(1/p), x = drive_raw/d
    # Stable via log-space: (1 + x^p)^(1/p) = exp( softplus(p*log x)/p )
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    x = (drive_raw / d_cap).clamp(min=0.0)
    logx = torch.log(x + eps)
    log_denom = F.softplus(p_cap * logx) / p_cap
    denom = torch.exp(log_denom)
    drive = d_cap * x / denom

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    Fpush = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * Fpush

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_102.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW: soften ambiguity gate near amb_w≈1 by exponentiating (1-amb_w)
    "p_gate":  dict(type="uniform",     default=2.0,                    low=1.0,  high=4.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # SINGLE CHANGE vs design 85: powered unambiguity gate reduces sensitivity near amb_w≈1
    unamb_gate = (1.0 - amb_w).clamp(min=0.0, max=1.0).pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * unamb_gate          # in [1, 1+eta_w]

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_103.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,      low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,       low=0.2,  high=50.0),

    # MOD (single change focus): allow p_cap < 1 for slower saturation tails
    "p_cap":   dict(type="log_uniform", default=8.453717695559687,       low=0.2,  high=200.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=0.2)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs Design 80: Weibull/exponential generalized cap
    # drive = d * (1 - exp(-(x/d)^p))^(1/p)
    # - linear near 0 (matched slope)
    # - bounded by d
    # - for p<1: slower saturation tail (avoids under-drive at large xl)
    x = (drive_raw / d_cap).clamp(min=0.0)
    y = -torch.expm1(-x.pow(p_cap))          # y in [0,1)
    y = y.clamp(min=0.0, max=1.0)
    drive = d_cap * y.pow(1.0 / p_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_104.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # ambiguity ingredients
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),
    "p_gap":   dict(type="uniform",     default=1.0,                    low=0.5,  high=2.0),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # NEW (single conceptual change vs Design 76): ambiguity softens routing temperature, not adaptation
    # lam_amb=0 recovers Design 76 behavior except for the ambiguity removal from drive.
    "lam_amb": dict(type="uniform",     default=0.75,                   low=0.0,  high=5.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gap   = torch.as_tensor(hp.p_gap,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    lam_amb = torch.as_tensor(hp.lam_amb, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)
    c_pos = c.clamp(min=0.0)

    # Ambiguity weight (Design 76: powered margin inside bounded rel-gap)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)  # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)

    a = (u_min + kappa)
    margin_p = (margin + 1e-12).pow(p_gap)
    amb_base = a / (a + margin_p)          # (0,1]
    amb_w = torch.pow(amb_base, p_amb)     # (0,1]

    # Drive/adaptation depends ONLY on violation (avoid ambiguity-gating stalls)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)  # in [1, 1+eta_w]

    # SINGLE CHANGE: ambiguity modulates routing temperature softly (bounded), not adapt
    tau_w = (tau * rho_w) * (1.0 + lam_amb * amb_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_105.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # NEW (single change vs design 73): Lp soft-cap curvature (p=2 recovers 73)
    "p_cap":   dict(type="log_uniform", default=2.0,                   low=1.0,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 73: Lp soft-cap (unit gain at 0, asymptote d_cap)
    # drive = d * x / (x^p + d^p)^(1/p)
    x = drive_raw.clamp(min=0.0)
    denom = (x.pow(p_cap) + d_cap.pow(p_cap)).pow(1.0 / p_cap)
    drive = d_cap * (x / denom)

    adapt = 1.0 + eta_w * torch.tanh(drive)            # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_106.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 85): powered ambiguity gate on sharpening
    # adapt = 1 + eta_w*tanh(drive)*(1 - amb_w**p_gate)
    "p_gate":  dict(type="log_uniform", default=2.0,                    low=0.5,  high=8.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # NEW: powered ambiguity gate for sharpening
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_107.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # ambiguity gate exponent (as in 106)
    "p_gate":  dict(type="log_uniform", default=2.0,                    low=0.5,  high=8.0),

    # NEW (single change vs 106): softness/rescaling for small gate_raw near amb_w≈1
    "chi_gate": dict(type="log_uniform", default=0.05,                  low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau      = torch.as_tensor(hp.tau,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w    = torch.as_tensor(hp.rho_w,    device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w    = torch.as_tensor(hp.eta_w,    device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa    = torch.as_tensor(hp.kappa,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap    = torch.as_tensor(hp.d_cap,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb    = torch.as_tensor(hp.p_amb,    device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate   = torch.as_tensor(hp.p_gate,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_gate = torch.as_tensor(hp.chi_gate, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)  # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)      # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # --- SINGLE CHANGE vs design 106 ---
    # Softened/rescaled powered ambiguity gate to avoid brittleness near amb_w≈1.
    gate_raw = (1.0 - amb_w.pow(p_gate)).clamp(min=0.0, max=1.0)
    gate = gate_raw / (gate_raw + chi_gate)  # in [0,1)

    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_108.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # NEW (single change): blend between sqrt/softsign cap (73) and arctan cap (88)
    # lam_cap=0 -> 73 cap; lam_cap=1 -> 88 cap
    "lam_cap": dict(type="uniform",     default=0.35,                  low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    lam_cap = torch.as_tensor(hp.lam_cap, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 73: hybrid cap between sqrt/softsign and arctan
    # Both have unit small-signal gain and saturate to d_cap.
    drive_softsign = d_cap * (drive_raw / torch.sqrt(drive_raw * drive_raw + d_cap * d_cap))
    arg = (0.5 * math.pi) * (drive_raw / d_cap)
    drive_arctan = (2.0 * d_cap / math.pi) * torch.atan(arg)
    drive = (1.0 - lam_cap) * drive_softsign + lam_cap * drive_arctan

    adapt = 1.0 + eta_w * torch.tanh(drive)            # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_109.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 73: bounded rational cap with unit small-signal gain
    # drive in [0, d_cap)
    drive = d_cap * (drive_raw / (drive_raw + d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)            # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.01396783840509,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.12470746484098, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24986990960746214, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05011076590800364, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010174148779528913, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001084029208212221, low=1e-4, high=1.0),

    # Temperature controlling sharpness of softmin/soft-argmin (smaller = sharper, closer to baseline topk)
    "tau":     dict(type="log_uniform", default=0.0054240419728353705, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=0.9995421563351096, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost: smooth min(u)
    c = softmin(u, dim=-1)  # (M,)

    # Soft argmin responsibilities over literals (best literal ~= argmin u)
    w = torch.softmax((-u) / tau, dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    # Soft interpolation using w.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term: baseline applies to best literal only with magnitude c
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_110.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,                    low=0.5,  high=8.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)
    c_pos = c.clamp(min=0.0)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # === SINGLE CHANGE vs design 106: decouple drive from ambiguity ===
    # old: drive_raw = log1p(xl) * (1-xs) * (c_pos * amb_w)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # Ambiguity ONLY gates sharpening (routing temperature)
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_111.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.801558357566734,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.15770567060327,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23495688982260882,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054662991214305255,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015155033181714268,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002696200271965039,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19941167515336045,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.18992437429973613,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.043603743097046004,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033946612139258495,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.289186721578224,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.908641066268276,                    low=0.25, high=2.0),

    # NEW (single change vs design 85): ambiguity softening strength for routing temperature
    # tau_w := tau_w * (1 + chi_w * amb_w)
    "chi_w":   dict(type="log_uniform", default=0.29579089559775174,                    low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.6884113857013907,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # NEW: ambiguity softening so ambiguous clauses get higher routing temperature
    tau_w = (tau * rho_w) * (1.0 + chi_w * amb_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_112.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # margin scaler (as in design 74)
    "lambda_m": dict(type="log_uniform", default=1.0,                  low=0.2,  high=5.0),

    # NEW (single change vs design 74): log-compression strength for margin
    # mu_m -> 0 recovers margin_eff ~= margin (design 74); larger mu_m slows ambiguity decay.
    "mu_m":    dict(type="log_uniform", default=0.1,                   low=1e-3, high=200.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau      = torch.as_tensor(hp.tau,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w    = torch.as_tensor(hp.rho_w,    device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w    = torch.as_tensor(hp.eta_w,    device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa    = torch.as_tensor(hp.kappa,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap    = torch.as_tensor(hp.d_cap,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb    = torch.as_tensor(hp.p_amb,    device=v.device, dtype=v.dtype).clamp(min=0.05)
    lambda_m = torch.as_tensor(hp.lambda_m, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    mu_m     = torch.as_tensor(hp.mu_m,     device=v.device, dtype=v.dtype).clamp(min=1e-9)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)  # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)      # (M,)

    c_pos = c.clamp(min=0.0)

    # Bounded relative-gap ambiguity weight in (0,1]
    a = (u_min + kappa)

    # SINGLE CHANGE vs design 74: log-compressed margin (concave, monotone, mu_m->0 recovers margin)
    margin_eff = torch.log1p(mu_m * margin) / mu_m

    amb_base = a / (a + lambda_m * margin_eff)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)  # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_113.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,      low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude (span above knee)
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),

    # curvature/transition sharpness for power-tanh cap
    "p_cap":   dict(type="log_uniform", default=8.453717695559687,      low=1.0,  high=200.0),

    # NEW (single change vs design 98): explicit linear regime until knee
    "d_knee":  dict(type="uniform",     default=3.0,                    low=0.0,  high=20.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap  = torch.as_tensor(hp.p_cap,  device=v.device, dtype=v.dtype).clamp(min=1.0)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # --- SINGLE CHANGE vs design 98: knee + power-tanh cap on excess only ---
    # linear for drive_raw<=d_knee; for excess apply bounded, linear-near-0 power-tanh cap to [0,d_cap]
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    excess = (drive_raw - d_knee).clamp(min=0.0)

    x = (excess / d_cap).clamp(min=0.0)
    y = x.pow(p_cap)
    ratio = torch.tanh(y) / (y + eps)
    drive_excess = d_cap * x * ratio.pow(1.0 / p_cap)   # in [0, d_cap]

    mask = (drive_raw > d_knee).to(dtype=v.dtype)
    drive = (1.0 - mask) * drive_raw + mask * (d_knee + drive_excess)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_114.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # powered margin inside amb_base
    "p_gap":   dict(type="uniform",     default=1.0,                    low=0.5,  high=2.0),

    # NEW (single principled change vs design 76): margin-decaying soft floor for ambiguity
    # amb_w = (1-amb_floor)*amb_base^p_amb + amb_floor*exp(-margin/m_floor)
    # keeps amb_w in (0,1], monotone in margin; boosts only moderate-ambiguity regime.
    "amb_floor": dict(type="uniform",     default=0.10,                 low=0.0,  high=0.5),
    "m_floor":   dict(type="log_uniform", default=0.05,                 low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau       = torch.as_tensor(hp.tau,       device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w     = torch.as_tensor(hp.rho_w,     device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w     = torch.as_tensor(hp.eta_w,     device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa     = torch.as_tensor(hp.kappa,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap     = torch.as_tensor(hp.d_cap,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb     = torch.as_tensor(hp.p_amb,     device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gap     = torch.as_tensor(hp.p_gap,     device=v.device, dtype=v.dtype).clamp(min=0.05)
    amb_floor = torch.as_tensor(hp.amb_floor, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.999)
    m_floor   = torch.as_tensor(hp.m_floor,   device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity base in (0,1]
    a = (u_min + kappa)
    margin_p = (margin + 1e-12).pow(p_gap)
    amb_base = a / (a + margin_p)
    amb_pow = torch.pow(amb_base, p_amb)

    # SINGLE CHANGE vs design 76: add a margin-decaying soft floor (not a global floor)
    floor_term = torch.exp(-margin / m_floor)  # in (0,1]
    amb_w = (1.0 - amb_floor) * amb_pow + amb_floor * floor_term

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_115.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude + Lp shape
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),
    "a_cap":   dict(type="log_uniform", default=8.0,                    low=1.0,  high=50.0),

    # NEW (single change): convex mix between Lp cap (lam=0) and arctan cap (lam=1)
    "lam_cap": dict(type="uniform",     default=0.35,                   low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    a_cap   = torch.as_tensor(hp.a_cap,   device=v.device, dtype=v.dtype).clamp(min=1.0)
    lam_cap = torch.as_tensor(hp.lam_cap, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # Hybrid slope-matched cap in [0, d_cap): mix(Lp, arctan)
    t = (drive_raw / d_cap).clamp(min=0.0)

    # Lp cap: t / (1 + t^a)^(1/a)
    lp = t / (1.0 + t.pow(a_cap)).pow(1.0 / a_cap)

    # arctan cap: (2/pi) * atan((pi/2) t)
    atan_cap = (2.0 / math.pi) * torch.atan((0.5 * math.pi) * t)

    f = (1.0 - lam_cap) * lp + lam_cap * atan_cap
    drive = d_cap * f

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_116.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042, low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity (not an ambiguity floor)
    "kappa":   dict(type="log_uniform", default=0.036, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.7,   low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,   low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,   low=0.5,  high=8.0),

    "lr":      dict(type="log_uniform", default=0.62,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # --- SINGLE CHANGE vs design 106 ---
    # drive magnitude does NOT get downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity affects sharpening gate only (bounded, no floor)
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_117.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772,low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,     low=0.2,  high=50.0),

    # curvature/transition sharpness for Lp-softsign cap (allows slower saturation when <1)
    "p_cap":   dict(type="log_uniform", default=1.0,                   low=0.25, high=20.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # ONLY CHANGE (vs power-tanh cap family): Lp-softsign cap
    # drive = drive_raw / (1 + (drive_raw/d_cap)^p_cap)^(1/p_cap)
    # Properties: linear at 0 (unit gain), bounded by d_cap, polynomial tail to asymptote.
    x = (drive_raw / d_cap).clamp(min=0.0)
    y = x.pow(p_cap)
    drive = d_cap * x / (1.0 + y).pow(1.0 / p_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_118.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042, low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity (not an ambiguity floor)
    "kappa":   dict(type="log_uniform", default=0.036, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.7,   low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,   low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,   low=0.5,  high=8.0),

    "lr":      dict(type="log_uniform", default=0.62,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude does NOT get downweighted by ambiguity (as in design 116)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # --- SINGLE CHANGE vs design 116: gate functional form ---
    # was: gate = 1 - amb_w^p_gate (fully disables sharpening when amb_w≈1)
    # now: soft rational gate retains some sharpening for ambiguous clauses
    gate = 1.0 / (1.0 + amb_w.pow(p_gate))

    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_119.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.7,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.4,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.031, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1.2e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.196, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.045, low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033, low=1e-3, high=5e-1),

    # drive cap magnitude (saturation span after knee)
    "d_cap":   dict(type="log_uniform", default=9.2,   low=0.2,  high=50.0),

    # knee scale (now used to form a clause-adaptive knee via log1p(xl))
    "d_knee":  dict(type="uniform",     default=3.0,   low=0.0,  high=20.0),

    "lr":      dict(type="log_uniform", default=0.53,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    lxl = torch.log1p(xl)
    drive_raw = lxl * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 86: clause-adaptive knee to preserve mid-range linearity as xl grows
    # knee grows ~ log1p(xl), so moderate clauses avoid premature clipping at large N.
    d_knee_eff = d_knee * (1.0 + lxl)  # (M,)

    excess = (drive_raw - d_knee_eff).clamp(min=0.0)
    drive_sat = d_knee_eff + d_cap * (1.0 - torch.exp(-excess / d_cap))  # bounded above by d_knee_eff + d_cap
    drive = torch.where(drive_raw > d_knee_eff, drive_sat, drive_raw)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature (as in Designs 3/11)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # NEW: sharpening strength; tau_eff = tau / (1 + kappa * log1p(xl))
    "kappa":   dict(type="uniform",     default=1.0,  low=0.0,  high=5.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn           # (M,3)
    u = 0.5 * (1.0 - v_lit)        # (M,3)

    # Per-clause effective temperature: sharpens as xl grows
    tau0 = float(hp.tau)
    tau0 = max(tau0, 1e-6)
    tau_m = tau0 / (1.0 + float(hp.kappa) * torch.log1p(xl))  # (M,)
    tau_m = tau_m.clamp(min=1e-6)                             # (M,)
    tau3 = tau_m.unsqueeze(-1)                                # (M,1)

    def softmin_row(x):
        # x: (M,K)
        return -tau_m * torch.logsumexp(-x / tau3, dim=-1)  # (M,)

    # Clause cost: smooth min(u)
    c = softmin_row(u)  # (M,)

    # Soft argmin responsibilities (best literal ~= argmin u)
    w = torch.softmax((-u) / tau3, dim=-1)  # (M,3)

    # Soft second-best for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin_row(torch.stack([u1, u2], dim=-1))
    s1 = softmin_row(torch.stack([u0, u2], dim=-1))
    s2 = softmin_row(torch.stack([u0, u1], dim=-1))
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (soft top1/top2 interpolation)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term (best literal only in the sharp limit)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_120.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.8321209621825565,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.140297715387383,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2255744765295143,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05803551524877548,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014984414191118037,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00030828582476078164, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19453013461620777,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.38769389976752416,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.024995954111454055,  low=1e-3, high=10.0),

    # floor/scale for ambiguity (used in new margin-only amb_w)
    "kappa":   dict(type="log_uniform", default=0.035789721416182974,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.045712975352745,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6210499603560293,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # SINGLE CHANGE vs Design 60:
    # use a bounded margin-only ambiguity weight to decouple ambiguity from u_min
    amb_w = kappa / (kappa + margin)  # (0,1]

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_121.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.239868711208346,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=8.997257793768865,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2482457897829636,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05809031364696461,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015118698561763962,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00022900072845157443,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19736569317370906,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.33528866600495516,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.049062750425720024,    low=1e-3, high=10.0),

    # floor used inside ambiguity calculation
    "kappa":   dict(type="log_uniform", default=0.034375083416394545,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.680373151476805,       low=0.2,  high=50.0),

    # ambiguity shaping exponent
    "p_amb":   dict(type="uniform",     default=0.9998054504394531,      low=0.25, high=2.0),

    # NEW (single change vs design 71): interpolate drive weighting between amb_w and 1
    # amb_mix=0 -> original design 71 (drive downweighted by ambiguity)
    # amb_mix=1 -> design 116-like (drive ignores ambiguity)
    "amb_mix": dict(type="uniform",     default=0.05,                    low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=0.6182105520693586,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    amb_mix = torch.as_tensor(hp.amb_mix, device=v.device, dtype=v.dtype).clamp(min=0.0, max=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Alternative bounded ambiguity transform (design 71)
    denom = (u_min + kappa).clamp(min=1e-12)
    rel = (margin / denom).clamp(min=0.0)
    amb_w = 1.0 / (1.0 + torch.pow(rel, p_amb))  # in (0,1]

    # NEW: interpolate ambiguity influence in drive magnitude
    amb_eff = (1.0 - amb_mix) * amb_w + amb_mix

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_eff)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_122.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # (interpreted as a half-saturation constant for the smooth Hill gate)
    "theta_w": dict(type="uniform",     default=0.30,                  low=1e-3, high=0.95),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    theta_w = torch.as_tensor(hp.theta_w, device=v.device, dtype=v.dtype).clamp(min=1e-6, max=0.999)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # --- ONE CHANGE vs design 84: replace thresholded tanh gate with smooth Hill gate ---
    drive_norm = (drive / (d_cap + 1e-12)).clamp(0.0, 1.0 - 1e-6)
    gate = drive_norm / (drive_norm + theta_w)  # in (0,1), smooth saturating

    adapt = 1.0 + eta_w * gate               # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_123.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042, low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.7,   low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,   low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,   low=0.5,  high=8.0),

    # NEW (single change vs design 116): bounded ambiguity softening of routing temperature
    # tau_w := tau_w * (1 + chi_w * tanh(amb_w))
    "chi_w":   dict(type="log_uniform", default=0.18,  low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.62,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity (as in design 116)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity affects sharpening gate only (bounded, no floor)
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt

    # NEW: bounded ambiguity softening (milder than linear, avoids over-softening)
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_124.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude (now used as log-compression scale)
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 88: replace arctan hard-cap with gentle log1p compression.
    # Unit small-signal gain; compresses large drive_raw to preserve routing dynamic range at scale.
    drive = d_cap * torch.log1p(drive_raw / d_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_125.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    # Keep drive_raw identical to design 96
    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 96: arctan soft-cap with heavier tail sensitivity
    # drive in [0, d_cap)
    pi_t = torch.as_tensor(math.pi, device=v.device, dtype=v.dtype)
    drive = (2.0 / pi_t) * d_cap * torch.atan(drive_raw / d_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_126.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042, low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity (not a floor)
    "kappa":   dict(type="log_uniform", default=0.036, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.7,   low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,   low=0.25, high=2.0),

    # exponent used by Hill-type ambiguity gate
    "p_gate":  dict(type="log_uniform", default=2.0,   low=0.5,  high=8.0),

    "lr":      dict(type="log_uniform", default=0.62,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)  # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude does NOT get downweighted by ambiguity (key win from design 116)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # --- SINGLE CHANGE vs design 116 ---
    # Hill-type gate from implied relative margin ratio: rel = (margin/(u_min+kappa))
    # Using amb_w, rel = 1/amb_w - 1. Gate in [0,1], smooth, monotone.
    rel = (1.0 / amb_w.clamp(min=1e-6)) - 1.0
    rel = rel.clamp(min=0.0)
    rel_p = torch.pow(rel, p_gate)
    gate = rel_p / (1.0 + rel_p)

    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_127.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.239868711208346,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=8.997257793768865,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2482457897829636,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05809031364696461,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015118698561763962,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00022900072845157443,  low=1e-4,  high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19736569317370906,     low=1e-3,  high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.33528866600495516,     low=5e-2,  high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.049062750425720024,    low=1e-3,  high=10.0),

    # floor used inside ambiguity calculation
    "kappa":   dict(type="log_uniform", default=0.034375083416394545,    low=1e-3,  high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.680373151476805,       low=0.2,   high=50.0),

    # ambiguity shaping exponent
    "p_amb":   dict(type="uniform",     default=0.9998054504394531,      low=0.25,  high=2.0),

    # NEW (single change vs design 71): clause-violation gate for relaxing ambiguity suppression
    # gate(c)=c/(c+c_gate) in [0,1); amb_eff = amb + (1-amb)*gate
    "c_gate":  dict(type="log_uniform", default=0.05,                    low=1e-3,  high=0.5),

    "lr":      dict(type="log_uniform", default=0.6182105520693586,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    c_gate = torch.as_tensor(hp.c_gate, device=v.device, dtype=v.dtype).clamp(min=1e-12)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Design 71 ambiguity transform: amb in (0,1], decreasing in rel-gap
    denom = (u_min + kappa).clamp(min=1e-12)
    rel = (margin / denom).clamp(min=0.0)
    amb_w = 1.0 / (1.0 + torch.pow(rel, p_amb))

    # NEW: violation-gated relaxation (no constant floor)
    gate = c_pos / (c_pos + c_gate)                 # in [0,1)
    amb_eff = amb_w + (1.0 - amb_w) * gate          # in (0,1]

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_eff)  # (M,) >= 0

    # Exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_128.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.239868711208346,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=8.997257793768865,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2482457897829636,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05809031364696461,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015118698561763962, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00022900072845157443, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19736569317370906,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.33528866600495516,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.049062750425720024,   low=1e-3, high=10.0),

    # floor used inside ambiguity calculation
    "kappa":   dict(type="log_uniform", default=0.034375083416394545,   low=1e-3, high=5e-1),

    # drive cap magnitude (acts on excess above knee)
    "d_cap":   dict(type="log_uniform", default=3.680373151476805,      low=0.2,  high=50.0),

    # ambiguity shaping exponent
    "p_amb":   dict(type="uniform",     default=0.9998054504394531,     low=0.25, high=2.0),

    # NEW (single change): knee for mid-range-preserving cap
    "knee":    dict(type="log_uniform", default=2.5,                    low=0.1,  high=15.0),

    "lr":      dict(type="log_uniform", default=0.6182105520693586,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    knee  = torch.as_tensor(hp.knee,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Alternative bounded ambiguity transform (design 71)
    denom = (u_min + kappa).clamp(min=1e-12)
    rel = (margin / denom).clamp(min=0.0)
    amb_w = 1.0 / (1.0 + torch.pow(rel, p_amb))

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 71:
    # mid-range-preserving cap: linear up to knee, cap only the excess above knee
    s_knee = (0.1 * d_cap).clamp(min=1e-6)  # smoothing width in drive units
    excess = F.softplus((drive_raw - knee) / s_knee) * s_knee
    base = drive_raw - excess
    drive = base + d_cap * (1.0 - torch.exp(-excess / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    Fpush = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * Fpush

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_129.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042,  low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.7,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,    low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,    low=0.5,  high=8.0),

    # ambiguity softening strength
    "chi_w":   dict(type="log_uniform", default=0.18,   low=1e-3, high=5.0),

    # NEW (single change vs design 123): thresholded ambiguity softening for routing temperature
    # soft_factor = 1 + chi_w * sigmoid(s*(amb_w - amb_thr))
    # so moderate ambiguity does not overly flatten routing.
    "amb_thr": dict(type="uniform",     default=0.85,   low=0.5,  high=0.98),

    "lr":      dict(type="log_uniform", default=0.62,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn
    u = 0.5 * (1.0 - v_lit)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate  = torch.as_tensor(hp.p_gate,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    amb_thr = torch.as_tensor(hp.amb_thr, device=v.device, dtype=v.dtype).clamp(min=0.0, max=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt

    # NEW: thresholded ambiguity softening (less flattening for moderate ambiguity)
    amb_sharp = torch.as_tensor(10.0, device=v.device, dtype=v.dtype)
    soft_factor = 1.0 + chi_w * torch.sigmoid(amb_sharp * (amb_w - amb_thr))
    tau_w = (tau_w * soft_factor).clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: base temperature for rigidity soft-selection
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: satisfaction-modulation strength (xs increases => higher tau_eff => softer rigidity)
    "rho":     dict(type="log_uniform", default=1.0,  low=1e-2, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (push/cost unchanged)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single modification: xs-modulated adaptive soft rigidity selection ---
    # tau_eff = tau * (1 + rho*xs) / (1 + log(1+xl))
    # violated clauses (xs high) => softer distribution; hard clauses (xl high) => sharper
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho  = torch.as_tensor(hp.rho, device=v.device, dtype=v.dtype).clamp(min=0.0)
    tau_eff = tau0 * (1.0 + rho * xs) / (1.0 + torch.log1p(xl))
    tau_eff = tau_eff.clamp(min=1e-6)

    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_130.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.613201802829229,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.117232703496798,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2390203269168067,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05820416389908388,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001556386896968046,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002836699360736571, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19730656807390265,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31338226307945827,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04259152800655154,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.0361166190162829,     low=1e-3, high=5e-1),

    # drive cap magnitude (asymptotic additional drive above knee)
    "d_cap":   dict(type="log_uniform", default=3.6529133036574626,     low=0.2,  high=50.0),

    # ambiguity shaping exponent
    "p_amb":   dict(type="uniform",     default=1.0007385566485874,     low=0.25, high=2.0),

    # NEW: explicit knee where compression begins (linear below)
    "knee":    dict(type="log_uniform", default=3.0,                    low=0.1,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.620529645452846,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    knee  = torch.as_tensor(hp.knee,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 91: knee + arctan excess-cap with exact linear regime
    # For x<=knee: drive=x. For large x: drive -> knee + d_cap.
    a = (2.0 / math.pi) * d_cap  # ensures unit slope at knee and asymptote knee + d_cap
    excess = torch.relu(drive_raw - knee)
    base = drive_raw - excess
    drive = base + a * torch.atan(excess / a)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_131.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.035344337707856,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=19.81501071310281, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2499997137749552, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009971665438502566, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0008671309945198991, low=1e-4, high=1.0),

    # tau: smoothness for clause-cost softmin and second-best softmin
    "tau":     dict(type="log_uniform", default=0.01999126071681039, low=1e-3, high=2e-1),

    # rho_w: base responsibility sharpening factor (tau_w0 = tau * rho_w)
    "rho_w":   dict(type="log_uniform", default=0.29692776974417867,  low=5e-2, high=1.0),

    # kappa_w: state-dependent extra sharpening strength vs clause violation (larger c -> smaller tau_w)
    "kappa_w": dict(type="log_uniform", default=1.8727110663521729,  low=1e-1, high=2e1),

    "lr":      dict(type="log_uniform", default=1.0023760592972903, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-6)

    rho_w = float(hp.rho_w)
    rho_w = max(rho_w, 1e-3)

    kappa_w = float(hp.kappa_w)
    kappa_w = max(kappa_w, 0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # --- Single principled change vs Design 18: state-dependent tau_w ---
    # For more-violated clauses (larger c), sharpen responsibilities more.
    # Uses c_eff>=0 only for the schedule; does not change c used by memory dynamics.
    c_eff = c.clamp(min=0.0)
    denom = 1.0 + kappa_w * (c_eff / (c_eff + hp.gamma))
    tau_w = (tau * rho_w) / denom
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (sharper where violated)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_132.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # ambiguity-weight floor (as in design 81)
    "amb_floor": dict(type="uniform",   default=0.10,                  low=0.0,  high=0.5),

    # NEW (single change vs design 81): history-gated lift of amb_w using xl
    # small chi_xl => earlier lift; large chi_xl => closer to design 81
    "chi_xl":  dict(type="log_uniform", default=2.0,                   low=0.1,  high=20.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau       = torch.as_tensor(hp.tau,       device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w     = torch.as_tensor(hp.rho_w,     device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w     = torch.as_tensor(hp.eta_w,     device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa     = torch.as_tensor(hp.kappa,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap     = torch.as_tensor(hp.d_cap,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb     = torch.as_tensor(hp.p_amb,     device=v.device, dtype=v.dtype).clamp(min=0.05)
    amb_floor = torch.as_tensor(hp.amb_floor, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.999)
    chi_xl    = torch.as_tensor(hp.chi_xl,    device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity base in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)

    # Design-81 ambiguity weight with floor
    amb_pow = torch.pow(amb_base, p_amb)
    amb_w0 = amb_floor + (1.0 - amb_floor) * amb_pow

    # NEW: history-gated lift toward a capped decisiveness (never reaches 1)
    # gate_xl ~ 0 early (xl~1), -> 1 only after xl grows (persistent violations)
    xl_feat = torch.log1p(xl).clamp(min=0.0)
    gate_xl = (xl_feat / (xl_feat + chi_xl)).clamp(min=0.0, max=0.999999)

    amb_cap = torch.as_tensor(0.95, device=v.device, dtype=v.dtype)  # fixed safety cap < 1
    amb_w = amb_w0 + (amb_cap - amb_w0) * gate_xl

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_133.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.613201802829229,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.117232703496798,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2390203269168067,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05820416389908388,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001556386896968046,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002836699360736571, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19730656807390265,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31338226307945827,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04259152800655154,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.0361166190162829,     low=1e-3, high=5e-1),

    # excess compression scale (used in log1p excess-cap)
    "d_cap":   dict(type="log_uniform", default=3.6529133036574626,     low=0.2,  high=50.0),

    # ambiguity shaping exponent
    "p_amb":   dict(type="uniform",     default=1.0007385566485874,     low=0.25, high=2.0),

    # explicit knee where compression begins (linear below)
    "knee":    dict(type="log_uniform", default=3.0,                    low=0.1,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.620529645452846,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    knee  = torch.as_tensor(hp.knee,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 130:
    # knee + log1p excess-cap with exact linear regime.
    # For x<=knee: drive=x. For large x: drive grows ~ knee + d_cap*log(x).
    excess = torch.relu(drive_raw - knee)
    base = drive_raw - excess
    drive = base + d_cap * torch.log1p(excess / d_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_134.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # base floor magnitude (same role as design 81)
    "amb_floor": dict(type="uniform",   default=0.10,                  low=0.0,  high=0.5),

    # NEW (single change vs design 81): make the floor decay with xl to avoid overdriving worst clauses
    # amb_floor_eff = amb_floor / (1 + lam_floor * log1p(xl))
    "lam_floor": dict(type="log_uniform", default=0.5,                 low=1e-2, high=10.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau       = torch.as_tensor(hp.tau,       device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w     = torch.as_tensor(hp.rho_w,     device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w     = torch.as_tensor(hp.eta_w,     device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa     = torch.as_tensor(hp.kappa,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap     = torch.as_tensor(hp.d_cap,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb     = torch.as_tensor(hp.p_amb,     device=v.device, dtype=v.dtype).clamp(min=0.05)
    amb_floor = torch.as_tensor(hp.amb_floor, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.999)
    lam_floor = torch.as_tensor(hp.lam_floor, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity base in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)

    # --- SINGLE CHANGE vs design 81 ---
    # anti-starvation floor that is high for small-xl clauses and shrinks for large-xl clauses
    amb_floor_eff = amb_floor / (1.0 + lam_floor * torch.log1p(xl))
    amb_floor_eff = amb_floor_eff.clamp(min=0.0, max=0.999)

    amb_pow = torch.pow(amb_base, p_amb)
    amb_w = amb_floor_eff + (1.0 - amb_floor_eff) * amb_pow

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_135.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.613201802829229,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.117232703496798,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2390203269168067,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05820416389908388,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001556386896968046,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002836699360736571, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19730656807390265,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31338226307945827,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04259152800655154,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.0361166190162829,     low=1e-3, high=5e-1),

    # outlier cap magnitude (asymptotic additional drive above knee)
    "d_cap":   dict(type="log_uniform", default=3.6529133036574626,     low=0.2,  high=50.0),

    # ambiguity shaping exponent
    "p_amb":   dict(type="uniform",     default=1.0007385566485874,     low=0.25, high=2.0),

    # explicit knee where compression begins (linear below)
    "knee":    dict(type="log_uniform", default=3.0,                    low=0.1,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.620529645452846,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    knee  = torch.as_tensor(hp.knee,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 130: knee + rational excess-cap (exact linear regime, caps only outliers)
    # For x<=knee: drive=x. For large x: drive -> knee + d_cap. Unit slope at knee.
    excess = torch.relu(drive_raw - knee)
    base = drive_raw - excess
    drive = base + (d_cap * excess) / (d_cap + excess).clamp(min=1e-12)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_136.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.801558357566734,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.15770567060327,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23495688982260882,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054662991214305255,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015155033181714268,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002696200271965039,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19941167515336045,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.18992437429973613,    low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.043603743097046004,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033946612139258495,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.289186721578224,      low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.908641066268276,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29579089559775174,    low=1e-3, high=10.0),

    # NEW: violation-level brake on ambiguity softening (bigger => softening persists to larger c)
    "chi_c":   dict(type="log_uniform", default=0.12,                   low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=0.6884113857013907,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_c = torch.as_tensor(hp.chi_c, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # --- SINGLE CHANGE vs Design 111 ---
    # Violation-braked ambiguity softening for routing temperature:
    # for c >> chi_c: factor -> 1 (don’t diffuse hard-violated clauses)
    # for c << chi_c: factor -> 1 + chi_w*amb_w (recover design 111)
    brake = chi_c / (c_pos + chi_c)
    temp_mult = 1.0 + chi_w * amb_w * brake

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_137.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # NEW: Weibull cap curvature (p=1 recovers exponential cap from design 77)
    "p_weib":  dict(type="log_uniform", default=1.0,                   low=0.3,  high=10.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_weib = torch.as_tensor(hp.p_weib, device=v.device, dtype=v.dtype).clamp(min=1e-3)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Bounded relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 77: Weibull-family soft-cap on drive (linear near 0; bounded tail)
    # drive = d_cap * (1 - exp(-(drive_raw/d_cap)^p))^(1/p)
    x = (drive_raw / d_cap).clamp(min=0.0)
    inner = (1.0 - torch.exp(-torch.pow(x, p_weib))).clamp(min=0.0, max=1.0)
    drive = d_cap * torch.pow(inner, 1.0 / p_weib)

    # Adapt map (unchanged from design 77)
    phi = drive / (1.0 + drive)  # in [0,1)
    adapt = 1.0 + eta_w * phi

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_138.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.801558357566734,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.15770567060327,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23495688982260882,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054662991214305255,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015155033181714268,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002696200271965039,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19941167515336045,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.18992437429973613,    low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.043603743097046004,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033946612139258495,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.289186721578224,      low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.908641066268276,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29579089559775174,    low=1e-3, high=10.0),

    # NEW: drive-damping scale for ambiguity softening (larger => closer to Design 111)
    "chi_d":   dict(type="log_uniform", default=1.0,                    low=1e-3, high=50.0),

    "lr":      dict(type="log_uniform", default=0.6884113857013907,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d = torch.as_tensor(hp.chi_d, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # SINGLE CHANGE vs Design 111:
    # drive-damped ambiguity softening so high-drive clauses regain decisiveness smoothly
    temp_mult = 1.0 + chi_w * amb_w / (1.0 + drive / chi_d)

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_139.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive cap magnitude (tail span)
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    # NEW: linear-range knee before saturation starts
    "d_knee":  dict(type="uniform",     default=8.0,                   low=0.0,  high=30.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped); safety via margin floor kappa
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # SINGLE CHANGE vs design 64: replace arctan cap with C1 knee + exp-tail cap
    # - exactly linear for drive_raw <= d_knee
    # - saturates only for large excess, asymptote d_knee + d_cap
    excess = (drive_raw - d_knee).clamp(min=0.0)
    drive_sat = d_knee + d_cap * (1.0 - torch.exp(-excess / d_cap))
    drive = torch.where(drive_raw > d_knee, drive_sat, drive_raw)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Design-5 style adaptive temperature
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "eta":     dict(type="log_uniform", default=1.0,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Adaptive temperature: tau_eff = tau / (1 + eta * log(1+xl))
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype)
    eta  = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype)
    tau_eff = tau0 / (1.0 + eta * torch.log1p(xl))
    tau_eff = tau_eff.clamp(min=1e-6)  # numeric safety only

    def softmin(x, tau_row, dim=-1):
        z = -x / tau_row.unsqueeze(-1)
        return -tau_row * torch.logsumexp(z, dim=dim)

    # Clause cost: smooth min(u)
    c = softmin(u, tau_eff, dim=-1)  # (M,)

    # --- SINGLE MODIFICATION vs Design 5: sparsemax responsibilities instead of softmax ---
    def sparsemax(logits, dim=-1):
        # logits: (..., K). Here K=3.
        z = logits
        z_sorted, _ = torch.sort(z, descending=True, dim=dim)
        k = z.shape[dim]
        r = torch.arange(1, k + 1, device=z.device, dtype=z.dtype)
        view = [1] * z.dim()
        view[dim] = k
        r = r.view(view)
        z_cumsum = torch.cumsum(z_sorted, dim=dim)
        cond = 1.0 + r * z_sorted > z_cumsum
        k_z = cond.to(torch.int64).sum(dim=dim, keepdim=True).clamp(min=1)
        idx_k = (k_z - 1)
        tau = (z_cumsum.gather(dim, idx_k) - 1.0) / k_z.to(z.dtype)
        return torch.relu(z - tau)

    logits = (-u) / tau_eff.unsqueeze(-1)  # (M,3)
    w = sparsemax(logits, dim=-1)          # (M,3), sums to 1 with sparse support

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), tau_eff, dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), tau_eff, dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), tau_eff, dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min. Interpolate via w.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term: concentrate on (sparse) best literal via w, magnitude ~ c
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_140.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,    low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,      low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,    low=1e-3, high=10.0),

    # NEW: drive-damping scale for ambiguity softening (larger => closer to Design 111)
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,                    low=1e-3, high=50.0),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d = torch.as_tensor(hp.chi_d, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # SINGLE CHANGE vs Design 111:
    # drive-damped ambiguity softening so high-drive clauses regain decisiveness smoothly
    temp_mult = 1.0 + chi_w * amb_w / (1.0 + drive / chi_d)

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_141.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,     low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,      low=1e-3, high=50.0),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d = torch.as_tensor(hp.chi_d, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # --- SINGLE CHANGE vs Design 140/138 ---
    # Exponential drive-damping of ambiguity softening:
    # low drive: temp_mult ≈ 1 + chi_w*amb_w (explore)
    # high drive: temp_mult → 1 (commit)
    temp_mult = 1.0 + chi_w * amb_w * torch.exp(-drive / chi_d)

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_142.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # exponent shaping inside exponential relative-gap ambiguity
    "q_amb":   dict(type="uniform",     default=1.0,                    low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    q_amb = torch.as_tensor(hp.q_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # ONE CHANGE vs Design 67:
    # exponential relative-gap ambiguity weight (saturated, ratio-based)
    r = margin / (u_min + kappa).clamp(min=1e-12)
    r_pow = torch.pow(r.clamp(max=50.0), q_amb)
    amb_base = torch.exp(-r_pow)                      # (0,1]
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)            # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_143.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,     low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,      low=1e-3, high=50.0),

    # NEW (single change): shape of drive-damping transition
    # p_damp=1 recovers Design 140; p_damp>1 commits faster at high drive; <1 commits more gradually
    "p_damp":  dict(type="uniform",     default=1.0,                      low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d  = torch.as_tensor(hp.chi_d,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_damp = torch.as_tensor(hp.p_damp, device=v.device, dtype=v.dtype).clamp(min=0.1)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)

    # SINGLE CHANGE vs Design 140: powered rational damping
    temp_mult = 1.0 + chi_w * amb_w / (1.0 + torch.pow(drive / chi_d, p_damp))

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_144.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,    low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,      low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,      low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,    low=1e-3, high=10.0),

    # floor/scale for ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,     low=1e-3, high=5e-1),

    # NEW (single principled change): u_min-controlled blend scale for robust amb_w
    "u_mix":   dict(type="log_uniform", default=0.08,                    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,      low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    u_mix = torch.as_tensor(hp.u_mix, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # SINGLE CHANGE vs Design 63/120:
    # Robust ambiguity weight: blend margin-only with relative-gap using smooth u_min-controlled mixing.
    amb_margin = kappa / (kappa + margin)                         # (0,1]
    amb_rel = (u_min + kappa) / (u_min + kappa + margin)          # (0,1]
    mix = u_min / (u_min + u_mix)                                  # in [0,1)
    amb_w = (1.0 - mix) * amb_margin + mix * amb_rel              # (0,1]

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)    # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)                        # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)          # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)                          # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))                # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_145.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,     low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,      low=1e-3, high=50.0),

    # NEW (single change vs Design 140): power on rational damping shape
    # temp_mult = 1 + chi_w*amb_w / (1 + drive/chi_d)^{p_d}
    "p_d":     dict(type="uniform",     default=1.0,                     low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d = torch.as_tensor(hp.chi_d, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_d   = torch.as_tensor(hp.p_d,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # SINGLE CHANGE vs Design 140:
    # power-shaped rational damping of ambiguity softening
    temp_mult = 1.0 + chi_w * amb_w / torch.pow(1.0 + drive / chi_d, p_d)

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_146.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive tail scale
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    # linear-range knee before saturation starts
    "d_knee":  dict(type="uniform",     default=8.0,                   low=0.0,  high=30.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio; safety via margin floor kappa
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # SINGLE CHANGE vs design 139: replace exp-tail (finite asymptote) with log-tail (unbounded sublinear)
    # - exactly linear for drive_raw <= d_knee
    # - C1 at the knee (right-derivative = 1)
    # - grows ~ log(drive_raw) in the extreme tail to avoid underdrive while still taming extremes
    excess = (drive_raw - d_knee).clamp(min=0.0)
    drive_sat = d_knee + d_cap * torch.log1p(excess / d_cap)
    drive = torch.where(drive_raw > d_knee, drive_sat, drive_raw)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_147.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,     low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,      low=1e-3, high=50.0),

    # NEW (single change vs Design 141): high-drive floor for ambiguity softening
    # temp_mult(drive->inf) = 1 + chi_w*amb_w*phi
    "phi":     dict(type="uniform",     default=0.10,                    low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d = torch.as_tensor(hp.chi_d, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    phi   = torch.as_tensor(hp.phi,   device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.99)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # SINGLE CHANGE vs Design 141:
    # exponential drive-damping WITH a high-drive floor phi
    # low drive:  temp_mult ~= 1 + chi_w*amb_w
    # high drive: temp_mult ->  1 + chi_w*amb_w*phi
    temp_mult = 1.0 + chi_w * amb_w * (phi + (1.0 - phi) * torch.exp(-drive / chi_d))

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_148.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.8321209621825565,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.140297715387383,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2255744765295143,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05803551524877548,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014984414191118037,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00030828582476078164, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19453013461620777,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.38769389976752416,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.024995954111454055,   low=1e-3, high=10.0),

    # margin-only ambiguity scale
    "kappa":   dict(type="log_uniform", default=0.035789721416182974,   low=1e-3, high=5e-1),

    # NEW (single change vs Design 120): ambiguity floor to prevent amb_w collapse at large margins
    # 0 recovers Design 120; larger values reduce tail under-drive on highly unambiguous clauses
    "amb_floor": dict(type="uniform",   default=0.06,                   low=0.0,  high=0.4),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.045712975352745,      low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6210499603560293,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau       = torch.as_tensor(hp.tau,       device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w     = torch.as_tensor(hp.rho_w,     device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w     = torch.as_tensor(hp.eta_w,     device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa     = torch.as_tensor(hp.kappa,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap     = torch.as_tensor(hp.d_cap,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    amb_floor = torch.as_tensor(hp.amb_floor, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.99)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # --- SINGLE CHANGE vs Design 120 ---
    # Add a floor to margin-only ambiguity weight so it never collapses for large margin.
    amb_core = kappa / (kappa + margin)  # (0,1]
    amb_w = amb_floor + (1.0 - amb_floor) * amb_core

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_149.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,     low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,      low=1e-3, high=50.0),

    # NEW (single change vs Design 141): exp↔rational interpolation
    # damping(d) = (1 + d/(chi_d*nu_damp))^{-nu_damp}
    # nu_damp=1: rational; nu_damp large: ~exp(-d/chi_d)
    "nu_damp": dict(type="uniform",     default=10.0,                     low=0.5,  high=30.0),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # --- SINGLE CHANGE vs Design 141 ---
    # Interpolating damping: (1 + d/(chi_d*nu))^{-nu}
    # Use exp(-nu*log1p(...)) for stability.
    damp = torch.exp(-nu_damp * torch.log1p(drive / (chi_d * nu_damp)))
    temp_mult = 1.0 + chi_w * amb_w * damp

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # From Design 7: base temperature for xl-adaptive rigidity soft-selection
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (push/cost unchanged)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Push term G (UNCHANGED)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (ONLY change: margin-adaptive blend of hard and soft selection)
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_eff = (tau0 / (1.0 + torch.log1p(xl))).clamp(min=1e-6)  # (M,)

    # soft gate (Design-7-like)
    w_soft = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    # hard gate (baseline-like): one-hot on the best literal
    w_hard = torch.zeros_like(w_soft)
    w_hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # margin-adaptive mixing: large margin => hard; small margin => soft
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    g = torch.sigmoid(margin / (tau_eff + 1e-6))              # (M,)
    w_rig = g.unsqueeze(-1) * w_hard + (1.0 - g).unsqueeze(-1) * w_soft

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (UNCHANGED)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (UNCHANGED)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_150.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.8321209621825565,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.140297715387383,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2255744765295143,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05803551524877548,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0014984414191118037,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00030828582476078164, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19453013461620777,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.38769389976752416,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.024995954111454055,   low=1e-3, high=10.0),

    # floor/scale for ambiguity
    "kappa":   dict(type="log_uniform", default=0.035789721416182974,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.045712975352745,      low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6210499603560293,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # --- SINGLE CHANGE vs Design 120 ---
    # Smooth, bounded blend: margin-only <-> relative-gap, mixed by u_min.
    # lam ~ 0 when u_min is tiny (near-satisfied) => margin-only behavior;
    # lam -> 1 when u_min grows => restore informative u_min dependence.
    amb_margin = kappa / (kappa + margin)                       # (0,1]
    amb_rel    = (u_min + kappa) / (u_min + kappa + margin)     # (0,1]
    lam = (u_min / (u_min + kappa)).clamp(0.0, 1.0)             # [0,1)

    # geometric blend for stability and boundedness
    amb_w = torch.exp((1.0 - lam) * torch.log(amb_margin) + lam * torch.log(amb_rel))

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_151.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.542906621729681,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.059097823067834,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24931581430971256,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057716493125537394,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0033638721120657546,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0007552443941366028,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16166726325161396,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.1699009589981145,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.3342263447301137,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036638990442932055,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.403703777807742,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.5122290174940431,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.2795951372917889,     low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5610993369571864,      low=1e-3, high=50.0),

    # NEW (single change vs Design 141): exp↔rational interpolation
    # damping(d) = (1 + d/(chi_d*nu_damp))^{-nu_damp}
    # nu_damp=1: rational; nu_damp large: ~exp(-d/chi_d)
    "nu_damp": dict(type="uniform",     default=11.638419924053386,                     low=0.5,  high=30.0),

    "lr":      dict(type="log_uniform", default=1.0232719968235109,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # --- SINGLE CHANGE vs Design 141 ---
    # Interpolating damping: (1 + d/(chi_d*nu))^{-nu}
    # Use exp(-nu*log1p(...)) for stability.
    damp = torch.exp(-nu_damp * torch.log1p(drive / (chi_d * nu_damp)))
    temp_mult = 1.0 + chi_w * amb_w * damp

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_152.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.542906621729681,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.059097823067834,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24931581430971256,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057716493125537394,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0033638721120657546, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0007552443941366028, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16166726325161396,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.1699009589981145,    low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.3342263447301137,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036638990442932055,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.403703777807742,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.5122290174940431,    low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.2795951372917889,    low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5610993369571864,    low=1e-3, high=50.0),

    # damping(d) = (1 + d/(chi_d*nu))^{-nu}
    "nu_damp": dict(type="uniform",     default=11.638419924053386,    low=0.5,  high=30.0),

    "lr":      dict(type="log_uniform", default=1.0232719968235109,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # Interpolating damping: (1 + d/(chi_d*nu))^{-nu}
    damp = torch.exp(-nu_damp * torch.log1p(drive / (chi_d * nu_damp)))  # in (0,1]

    # --- SINGLE CHANGE vs 149/151 ---
    # Exponent-gated ambiguity temperature boost (bounded, monotone in drive via damp)
    # temp_mult = (1 + chi_w * amb_w) ** damp
    temp_mult = torch.exp(damp * torch.log1p(chi_w * amb_w))

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_153.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW (single change): gentle, c-normalized gate on xs decay (commitment to rigidity)
    # chi_xs controls how quickly the gate ramps with clause cost c; larger => gentler.
    "chi_xs":  dict(type="log_uniform", default=0.15,  low=1e-3, high=1.0),
    # gmin_xs prevents gate from ever reaching 0 (never fully shut off decay / avoid freezing xs)
    "gmin_xs": dict(type="uniform",     default=0.05,  low=0.0,  high=0.30),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 most satisfied literals
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Unsatisfaction for those
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,) clause cost in [0,1]

    # Gradient term (push)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)

    # --- SINGLE MODIFICATION vs baseline ---
    # Slow only the *decay* of xs (when c < gamma) via a smooth, c-normalized gate.
    c_pos = c.clamp(min=0.0)
    chi = torch.as_tensor(hp.chi_xs, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    gmin = torch.as_tensor(hp.gmin_xs, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    g_decay = gmin + (1.0 - gmin) * (c_pos / (c_pos + chi))  # in [gmin, 1)

    dc = (c - hp.gamma)
    dc_eff = torch.where(dc < 0.0, dc * g_decay, dc)
    dxs = hp.beta * ((xs + hp.epsilon) * dc_eff)

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_154.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.542906621729681,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.059097823067834,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24931581430971256,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057716493125537394,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0033638721120657546,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0007552443941366028,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16166726325161396,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.1699009589981145,      low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.3342263447301137,      low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036638990442932055,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.403703777807742,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.5122290174940431,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.2795951372917889,      low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5610993369571864,      low=1e-3, high=50.0),

    # exp↔rational interpolation: damping(d) = (1 + d/(chi_d*nu))^{-nu}
    "nu_damp": dict(type="uniform",     default=11.638419924053386,      low=0.5,  high=30.0),

    "lr":      dict(type="log_uniform", default=1.0232719968235109,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # --- SINGLE CHANGE vs Design 151 ---
    # Gate damping by unambiguity so ambiguous clauses do not prematurely "commit".
    d_eff = drive * (1.0 - amb_w)
    damp = torch.exp(-nu_damp * torch.log1p(d_eff / (chi_d * nu_damp)))

    temp_mult = 1.0 + chi_w * amb_w * damp

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_155.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042, low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.7,   low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,   low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,   low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.18,  low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.62,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # --- SINGLE CHANGE vs design 123: tanh soft-clamp instead of exp soft-clamp ---
    drive = d_cap * torch.tanh(drive_raw / d_cap)

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_156.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.542906621729681,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.059097823067834,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24931581430971256,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057716493125537394,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0033638721120657546,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0007552443941366028,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16166726325161396,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.1699009589981145,      low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.3342263447301137,      low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036638990442932055,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.403703777807742,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.5122290174940431,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.2795951372917889,      low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5610993369571864,      low=1e-3, high=50.0),

    # exp↔rational interpolation: damping(d) = (1 + d/(chi_d*nu))^{-nu}
    "nu_damp": dict(type="uniform",     default=11.638419924053386,      low=0.5,  high=30.0),

    # NEW (single change vs Design 151): smooth partial ambiguity-gating of damping input
    # d_eff = drive / (1 + lambda_amb * amb_w)
    "lambda_amb": dict(type="log_uniform", default=0.5,                  low=1e-3, high=20.0),

    "lr":      dict(type="log_uniform", default=1.0232719968235109,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau        = torch.as_tensor(hp.tau,        device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w      = torch.as_tensor(hp.rho_w,      device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w      = torch.as_tensor(hp.eta_w,      device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w      = torch.as_tensor(hp.chi_w,      device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d      = torch.as_tensor(hp.chi_d,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp    = torch.as_tensor(hp.nu_damp,    device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa      = torch.as_tensor(hp.kappa,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap      = torch.as_tensor(hp.d_cap,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb      = torch.as_tensor(hp.p_amb,      device=v.device, dtype=v.dtype).clamp(min=0.05)
    lambda_amb = torch.as_tensor(hp.lambda_amb, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # --- SINGLE CHANGE vs Design 151 ---
    # Smooth partial ambiguity-gating of the damping input.
    # Keeps some damping even when amb_w ~ 1 (avoids long-lived high tau_w),
    # but still reduces damping relative to unambiguous clauses (prevents blow-up).
    d_eff = drive / (1.0 + lambda_amb * amb_w)

    # Interpolating damping: (1 + d/(chi_d*nu))^{-nu}
    damp = torch.exp(-nu_damp * torch.log1p(d_eff / (chi_d * nu_damp)))

    temp_mult = 1.0 + chi_w * amb_w * damp

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_157.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042,  low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036,  low=1e-3, high=5e-1),

    # drive cap magnitude (tail span)
    "d_cap":   dict(type="log_uniform", default=3.7,    low=0.2,  high=50.0),

    # NEW (single change vs Design 155): linear-range knee before tanh tail
    "d_knee":  dict(type="uniform",     default=10.0,   low=0.0,  high=30.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,    low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,    low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.18,   low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.62,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # SINGLE CHANGE vs Design 155: C1 knee + tanh tail soft-cap
    excess = (drive_raw - d_knee).clamp(min=0.0)
    drive_tail = d_knee + d_cap * torch.tanh(excess / d_cap)
    drive = torch.where(drive_raw > d_knee, drive_tail, drive_raw)

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_158.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.4,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.058, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.5e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.197, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.314, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042, low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036, low=1e-3, high=5e-1),

    # drive cap magnitude (tail saturation)
    "d_cap":   dict(type="log_uniform", default=3.7,   low=0.2,  high=50.0),

    # NEW (single change vs design 155): pre-cap drive gain (tunes transition/mid-range)
    "g_drive": dict(type="log_uniform", default=1.4,   low=0.2,  high=8.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,   low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=2.0,   low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.18,  low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.62,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    g_drive = torch.as_tensor(hp.g_drive, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate  = torch.as_tensor(hp.p_gate,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # SINGLE CHANGE vs Design 155: add gain inside tanh soft-cap to tune transition strength
    drive = d_cap * torch.tanh((g_drive * drive_raw) / d_cap)

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_159.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.542906621729681,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.059097823067834,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24931581430971256,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057716493125537394,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0033638721120657546,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0007552443941366028,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16166726325161396,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.1699009589981145,      low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.3342263447301137,      low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036638990442932055,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.403703777807742,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.5122290174940431,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.2795951372917889,      low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5610993369571864,      low=1e-3, high=50.0),

    # exp↔rational interpolation: damping(d) = (1 + d/(chi_d*nu))^{-nu}
    "nu_damp": dict(type="uniform",     default=11.638419924053386,      low=0.5,  high=30.0),

    # NEW (single change vs 154): power on unambiguity gate inside damping
    # d_eff = drive * (1 - amb_w)^{q_una}
    "q_una":   dict(type="uniform",     default=2.0,                      low=0.5,  high=4.0),

    "lr":      dict(type="log_uniform", default=1.0232719968235109,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    q_una   = torch.as_tensor(hp.q_una,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # Damping gated by (powered) unambiguity
    unamb = (1.0 - amb_w).clamp(0.0, 1.0)
    d_eff = drive * torch.pow(unamb, q_una)
    damp = torch.exp(-nu_damp * torch.log1p(d_eff / (chi_d * nu_damp)))

    temp_mult = 1.0 + chi_w * amb_w * damp

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_16.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Soft sharpness (as in Designs 3/11)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-8)

    # ONE CHANGE: magnitude-corrected smooth-min (reduces underestimation bias by ~tau*log(K))
    def softmin_corr(x, dim=-1):
        # x: (..., K)
        K = x.shape[dim]
        sm = -tau * torch.logsumexp(-x / tau, dim=dim)
        return sm + (tau * math.log(K))

    # Clause cost: corrected smooth min(u), clamped to valid [0,1]
    c = softmin_corr(u, dim=-1).clamp(0.0, 1.0)  # (M,)

    # Soft argmin responsibilities over literals
    w = torch.softmax((-u) / tau, dim=-1)  # (M,3)

    # Soft second-best for each candidate-best literal i: corrected smoothmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin_corr(torch.stack([u1, u2], dim=-1), dim=-1).clamp(0.0, 1.0)
    s1 = softmin_corr(torch.stack([u0, u2], dim=-1), dim=-1).clamp(0.0, 1.0)
    s2 = softmin_corr(torch.stack([u0, u1], dim=-1), dim=-1).clamp(0.0, 1.0)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (soft top1/top2 interpolation)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term (best literal only in the sharp limit)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_160.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.228894328382534,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.26608794104343,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24006809279513178,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03856039046408634,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015034098343968425, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002700037209832197, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1969999869851844,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31798159650761204,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04198366076181373,  low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.06407876538649024,  low=1e-3, high=5e-1),

    # drive cap magnitude (tail span)
    "d_cap":   dict(type="log_uniform", default=3.8660503157255333,    low=0.2,  high=50.0),

    # NEW (single change vs Design 155): linear-range knee before tanh tail
    "d_knee":  dict(type="uniform",     default=9.999746413093497,   low=0.0,  high=30.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,    low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=1.866964482977311,    low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.19412095448978034,   low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.6199999973351699,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # SINGLE CHANGE vs Design 155: C1 knee + tanh tail soft-cap
    excess = (drive_raw - d_knee).clamp(min=0.0)
    drive_tail = d_knee + d_cap * torch.tanh(excess / d_cap)
    drive = torch.where(drive_raw > d_knee, drive_tail, drive_raw)

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_161.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.228894328382534,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.26608794104343,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24006809279513178,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03856039046408634,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015034098343968425, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002700037209832197, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1969999869851844,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31798159650761204,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04198366076181373,   low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.06407876538649024,   low=1e-3, high=5e-1),

    # cap parameters (NOW applied to log1p(xl) only)
    "d_cap":   dict(type="log_uniform", default=3.8660503157255333,    low=0.2,  high=50.0),
    "d_knee":  dict(type="uniform",     default=9.999746413093497,     low=0.0,  high=30.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                  low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=1.866964482977311,     low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.19412095448978034,   low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.6199999973351699,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # --- SINGLE MOD vs Design 160: move knee+tanh cap to log1p(xl) only ---
    log_xl = torch.log1p(xl)
    excess_xl = (log_xl - d_knee).clamp(min=0.0)
    log_xl_cap = torch.where(
        log_xl > d_knee,
        d_knee + d_cap * torch.tanh(excess_xl / d_cap),
        log_xl,
    )

    # drive magnitude uses capped log_xl but remains linear in (1-xs) and c
    drive = log_xl_cap * (1.0 - xs) * c_pos

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_162.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.542906621729681,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.059097823067834,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24931581430971256,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.057716493125537394,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0033638721120657546,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0007552443941366028,   low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16166726325161396,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.1699009589981145,      low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.3342263447301137,      low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.036638990442932055,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.403703777807742,       low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.5122290174940431,      low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.2795951372917889,      low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5610993369571864,      low=1e-3, high=50.0),

    # exp↔rational interpolation: damping(d) = (1 + d/(chi_d*nu))^{-nu}
    "nu_damp": dict(type="uniform",     default=11.638419924053386,      low=0.5,  high=30.0),

    "lr":      dict(type="log_uniform", default=1.0232719968235109,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # --- SINGLE CHANGE vs Design 154 ---
    # Define drive independent of ambiguity; use amb_w only for temperature softening and gating.
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # Gate damping by unambiguity
    d_eff = drive * (1.0 - amb_w)
    damp = torch.exp(-nu_damp * torch.log1p(d_eff / (chi_d * nu_damp)))

    temp_mult = 1.0 + chi_w * amb_w * damp

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_163.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.228894328382534,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.26608794104343,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24006809279513178,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03856039046408634,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015034098343968425,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002700037209832197,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1969999869851844,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31798159650761204,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04198366076181373,    low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.06407876538649024,    low=1e-3, high=5e-1),

    # drive cap magnitude (tail span)
    "d_cap":   dict(type="log_uniform", default=3.8660503157255333,     low=0.2,  high=50.0),

    # linear-range knee before tanh tail
    "d_knee":  dict(type="uniform",     default=9.999746413093497,      low=0.0,  high=30.0),

    # NEW: clause-adaptive knee boost factor (knee_eff = d_knee*(1+k_boost*c_pos))
    "k_boost": dict(type="uniform",     default=0.75,                   low=0.0,  high=5.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=1.866964482977311,      low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.19412095448978034,    low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.6199999973351699,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee  = torch.as_tensor(hp.d_knee,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    k_boost = torch.as_tensor(hp.k_boost, device=v.device, dtype=v.dtype).clamp(min=0.0)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate  = torch.as_tensor(hp.p_gate,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # SINGLE CHANGE vs Design 160: clause-adaptive knee for the same knee+tanh cap
    knee_eff = d_knee * (1.0 + k_boost * c_pos)
    excess = (drive_raw - knee_eff).clamp(min=0.0)
    drive_tail = knee_eff + d_cap * torch.tanh(excess / d_cap)
    drive = torch.where(drive_raw > knee_eff, drive_tail, drive_raw)

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)
    adapt = 1.0 + eta_w * torch.tanh(drive) * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_164.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.137404638929546,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=11.555448022527093,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24092525874279325,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.028750354613880508,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0017324504815195688,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0006927444237665727,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19486021857664465,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17216788700311617,    low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.04608471055216397,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03356053556162593,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.927882844870339,      low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=0.8913747169906501,     low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=0.29820764713667225,    low=1e-3, high=10.0),

    # drive scale for ambiguity softening gate (monotone increasing in drive)
    "chi_d":   dict(type="log_uniform", default=1.3247268827481642,     low=1e-3, high=50.0),

    "lr":      dict(type="log_uniform", default=0.8053243431789833,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d = torch.as_tensor(hp.chi_d, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)  # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)

    # SINGLE CHANGE vs Design 143:
    # bounded, monotone-in-drive softening gate to avoid early over-softening
    g = drive / (drive + chi_d)  # in [0,1)
    temp_mult = 1.0 + chi_w * amb_w * g

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_165.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=11.228894328382534,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.26608794104343,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24006809279513178,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.03856039046408634,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015034098343968425,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002700037209832197,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1969999869851844,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31798159650761204,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04198366076181373,    low=1e-3, high=10.0),

    # stabilizer inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.06407876538649024,    low=1e-3, high=5e-1),

    # drive cap magnitude (tail span)
    "d_cap":   dict(type="log_uniform", default=3.8660503157255333,     low=0.2,  high=50.0),

    # linear-range knee before tanh tail
    "d_knee":  dict(type="uniform",     default=9.999746413093497,      low=0.0,  high=30.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # powered ambiguity gate on sharpening
    "p_gate":  dict(type="log_uniform", default=1.866964482977311,      low=0.5,  high=8.0),

    # bounded ambiguity softening of routing temperature
    "chi_w":   dict(type="log_uniform", default=0.19412095448978034,    low=1e-3, high=5.0),

    "lr":      dict(type="log_uniform", default=0.6199999973351699,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gate = torch.as_tensor(hp.p_gate, device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_w  = torch.as_tensor(hp.chi_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # drive magnitude is NOT downweighted by ambiguity
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos

    # knee + tanh tail soft-cap (same as Design 160)
    excess = (drive_raw - d_knee).clamp(min=0.0)
    drive_tail = d_knee + d_cap * torch.tanh(excess / d_cap)
    drive = torch.where(drive_raw > d_knee, drive_tail, drive_raw)

    # ambiguity affects sharpening gate only
    gate = 1.0 - amb_w.pow(p_gate)

    # SINGLE CHANGE vs Design 160:
    # replace tanh(drive) with a bounded rational saturator to avoid double-saturation
    drive_u = drive / (1.0 + drive)  # in [0,1)
    adapt = 1.0 + eta_w * drive_u * gate

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w * (1.0 + chi_w * torch.tanh(amb_w))
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_166.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=12.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=15.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=7e-4,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.16,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.17,  low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=1.0,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.04,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=8.0,   low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.2,   low=0.25, high=2.0),

    # ambiguity softening strength for routing temperature
    "chi_w":   dict(type="log_uniform", default=1.0,   low=1e-3, high=10.0),

    # drive-damping scale for ambiguity softening
    "chi_d":   dict(type="log_uniform", default=1.5,   low=1e-3, high=50.0),

    # exp↔rational interpolation: damping(d) = (1 + d/(chi_d*nu))^{-nu}
    "nu_damp": dict(type="uniform",     default=10.0,  low=0.5,  high=30.0),

    # NEW (single change): clause-phase gate for ambiguity softening using xs
    # temp_mult = 1 + chi_w * amb_w * damp * xs^p_xs
    "p_xs":    dict(type="uniform",     default=1.0,   low=0.25, high=3.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w   = torch.as_tensor(hp.chi_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_d   = torch.as_tensor(hp.chi_d,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    nu_damp = torch.as_tensor(hp.nu_damp, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_xs    = torch.as_tensor(hp.p_xs,    device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # Drive independent of ambiguity; ambiguity used only for temperature/sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos  # (M,) >= 0
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)

    # Gate damping by unambiguity
    d_eff = drive * (1.0 - amb_w)
    damp = torch.exp(-nu_damp * torch.log1p(d_eff / (chi_d * nu_damp)))

    # SINGLE CHANGE vs design 162: apply ambiguity softening primarily when clause is in "search" (xs high)
    xs_gate = xs.clamp(0.0, 1.0).pow(p_xs)
    temp_mult = 1.0 + chi_w * amb_w * damp * xs_gate

    tau_w = (tau * rho_w) * temp_mult / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ---- Single modification: robust global normalization of xl in forces ----
    # Use per-instance geometric mean to avoid domination by rare huge xl values.
    xl_gm = torch.exp(torch.log(xl.clamp(min=1.0)).mean()).clamp(min=1e-6)
    xl_eff = xl / xl_gm

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Push term G (unchanged except xl -> xl_eff)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # Rigidity term R (unchanged except xl -> xl_eff)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline; keep true xl growth untouched)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # tau: smoothness for clause-cost softmin and second-best softmin
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # rho_w: responsibility sharpening factor (tau_w = tau * rho_w)
    # Smaller -> w closer to argmin/topk, while keeping c/s magnitudes set by tau.
    "rho_w":   dict(type="log_uniform", default=0.3,  low=5e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-6)

    rho_w = float(hp.rho_w)
    rho_w = max(rho_w, 1e-3)
    tau_w = max(tau * rho_w, 1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Responsibilities (sharper than c/s)
    w = torch.softmax((-u) / tau_w, dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    # Soft interpolation using w.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term (best literal only in the sharp limit)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Adaptive rigidity selection temperature (as in Design 7)
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: sharpening exponent for xl-driven temperature shrinkage
    "kappa":   dict(type="log_uniform", default=1.0,  low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (push/cost unchanged)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c = unsat_top[:, 0]                                 # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single modification vs Design 7: add exponent kappa to xl->tau_eff ---
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    denom = (1.0 + torch.log1p(xl)).pow(kappa)
    tau_eff = (tau0 / denom).clamp(min=1e-6)            # (M,)

    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # New: numerical floor for xl normalization
    "xl_norm_eps": dict(type="log_uniform", default=1e-6, low=1e-8, high=1e-3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- NEW: normalize clause weights to prevent domination/blow-up ---
    xl_eff = xl / xl.mean().clamp(min=hp.xl_norm_eps)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # tau: smoothness for clause-cost softmin and second-best softmin
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # rho_w: base responsibility sharpening factor (tau_w0 = tau * rho_w)
    "rho_w":   dict(type="log_uniform", default=0.3,  low=5e-2, high=1.0),

    # kappa_w: state-dependent extra sharpening strength vs clause violation (larger c -> smaller tau_w)
    "kappa_w": dict(type="log_uniform", default=2.0,  low=1e-1, high=2e1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-6)

    rho_w = float(hp.rho_w)
    rho_w = max(rho_w, 1e-3)

    kappa_w = float(hp.kappa_w)
    kappa_w = max(kappa_w, 0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # --- Single principled change vs Design 18: state-dependent tau_w ---
    # For more-violated clauses (larger c), sharpen responsibilities more.
    # Uses c_eff>=0 only for the schedule; does not change c used by memory dynamics.
    c_eff = c.clamp(min=0.0)
    denom = 1.0 + kappa_w * (c_eff / (c_eff + hp.gamma))
    tau_w = (tau * rho_w) / denom
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (sharper where violated)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_21.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Adaptive rigidity temperature base (as in Design 7)
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: how much to *de-sharpen* rigidity when clause is far from satisfied (large c)
    "kappa":   dict(type="uniform",     default=3.0,  low=0.0,  high=20.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (unchanged for push)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single principled modification (vs Design 7): make rigidity sharpness depend on current violation c ---
    # tau_eff increases with c (less locking when far from satisfied) and decreases with log(1+xl) (sharper on hard clauses)
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=0.0)

    denom = (1.0 + torch.log1p(xl))
    tau_eff = (tau0 * (1.0 + kappa * c) / denom).clamp(min=1e-6)  # (M,)

    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)   # (M,3)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.000001857681626,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.486407628007061, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24637594524090012, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06557168086600627, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012310148196181508, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00026573304229059484, low=1e-4, high=1.0),

    # tau: smoothness for clause-cost softmin and second-best softmin
    "tau":     dict(type="log_uniform", default=0.025672684085589377, low=1e-3, high=2e-1),

    # rho_w: responsibility sharpening factor (tau_w = tau * rho_w)
    # Smaller -> w closer to argmin/topk, while keeping c/s magnitudes set by tau.
    "rho_w":   dict(type="log_uniform", default=0.24068242123093198,  low=5e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=0.906842340117552, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-6)

    rho_w = float(hp.rho_w)
    rho_w = max(rho_w, 1e-3)
    tau_w = max(tau * rho_w, 1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Responsibilities (sharper than c/s)
    w = torch.softmax((-u) / tau_w, dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    # Soft interpolation using w.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term (best literal only in the sharp limit)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.000001857681626,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.486407628007061,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24637594524090012, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06557168086600627, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012310148196181508, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00026573304229059484, low=1e-4, high=1.0),

    # Design-22 decoupled softmin/soft-argmin
    "tau":     dict(type="log_uniform", default=0.025672684085589377, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.24068242123093198,  low=5e-2, high=1.0),

    # NEW (single principled modification): sharpen responsibilities ONLY for rigidity
    # w_r = normalize(w ** p_r). p_r=1 recovers Design 22.
    "p_r":     dict(type="log_uniform", default=3.0, low=1.0, high=16.0),

    "lr":      dict(type="log_uniform", default=0.906842340117552, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = max(float(hp.tau), 1e-6)
    rho_w = max(float(hp.rho_w), 1e-3)
    tau_w = max(tau * rho_w, 1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Responsibilities for push (sharper than c/s)
    w = torch.softmax((-u) / tau_w, dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal via soft interpolation
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # --- Single modification: power-sharpen responsibilities ONLY for rigidity ---
    p_r = max(float(hp.p_r), 1.0)
    w_r = (w.clamp(min=1e-12) ** p_r)
    w_r = w_r / w_r.sum(dim=-1, keepdim=True).clamp(min=1e-12)

    # Rigidity term (more concentrated on best literal than push responsibilities)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_r * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Soft-rigidity temperature and xl-scale safeguard
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),
    "xl0":     dict(type="log_uniform", default=50.0, low=1.0,  high=1e4),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (push term unchanged)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single modification vs baseline: xl0-safeguarded adaptive soft-rigidity ---
    # tau_eff = tau / (1 + log(1 + xl/xl0))
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    xl0  = torch.as_tensor(hp.xl0, device=v.device, dtype=v.dtype).clamp(min=1.0)
    tau_eff = (tau0 / (1.0 + torch.log1p(xl / xl0))).clamp(min=1e-6)  # (M,)

    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.000001857681626,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.486407628007061,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24637594524090012, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06557168086600627, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012310148196181508, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00026573304229059484, low=1e-4, high=1.0),

    # tau sets the stable magnitude scale for clause cost c and second-best s
    "tau":     dict(type="log_uniform", default=0.025672684085589377, low=1e-3, high=2e-1),

    # baseline responsibility sharpening (constant part): tau_w0 = tau * rho_w
    "rho_w":   dict(type="log_uniform", default=0.24068242123093198,  low=5e-2, high=1.0),

    # NEW (single modification): clause-adaptive additional sharpening for routing only
    # tau_w(m) = tau*rho_w / (1 + eta_w*log1p(xl_m)*(1-xs_m)*max(c_m,0))
    "eta_w":   dict(type="log_uniform", default=1.0, low=1e-3, high=30.0),

    "lr":      dict(type="log_uniform", default=0.906842340117552, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min) - keeps stable force scale
    c = softmin(u, dim=-1)  # (M,)

    # --- SINGLE CHANGE VS design 22: clause-adaptive tau_w for responsibilities only ---
    c_pos = c.clamp(min=0.0)
    adapt = 1.0 + eta_w * torch.log1p(xl) * (1.0 - xs) * c_pos
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing; sharper only when adapt>1)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term (unchanged structure)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_26.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Soft sharpness (as in Designs 3/11/16)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-8)

    log3 = math.log(3.0)
    log2 = math.log(2.0)

    # Corrected smooth-min: softmin + tau*log(K) (reduces magnitude underestimation)
    def softmin_corr(x, logK, dim=-1):
        return (-tau * torch.logsumexp(-x / tau, dim=dim)) + (tau * logK)

    # ONE CHANGE vs Design 16: replace hard clamp with smooth clip to [0,1]
    # (keeps magnitudes/ordering baseline-like near boundaries without non-smooth saturation)
    def softclip01(x, k=40.0):
        k = float(k)
        return x + F.softplus(-x * k) / k - F.softplus((x - 1.0) * k) / k

    c_raw = softmin_corr(u, log3, dim=-1)     # (M,)
    c = softclip01(c_raw)                    # (M,)

    w = torch.softmax((-u) / tau, dim=-1)    # (M,3)

    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softclip01(softmin_corr(torch.stack([u1, u2], dim=-1), log2, dim=-1))
    s1 = softclip01(softmin_corr(torch.stack([u0, u2], dim=-1), log2, dim=-1))
    s2 = softclip01(softmin_corr(torch.stack([u0, u1], dim=-1), log2, dim=-1))
    s = torch.stack([s0, s1, s2], dim=-1)    # (M,3)

    # Baseline-like push magnitudes per literal (soft top1/top2 interpolation)
    Fpush = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    G = (xl * xs).unsqueeze(-1) * Fpush
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.000001857681626,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.486407628007061,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24637594524090012, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06557168086600627, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012310148196181508, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00026573304229059484, low=1e-4, high=1.0),

    # two-temperature idea (design 18/22)
    "tau":     dict(type="log_uniform", default=0.025672684085589377, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.24068242123093198,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    # tau_w(m) = tau*rho_w / (1 + eta_w * tanh(log1p(xl_m)*(1-xs_m)*max(c_m,0)))
    "eta_w":   dict(type="log_uniform", default=0.8, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.906842340117552, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # --- SINGLE MOD vs design 25: BOUNDED adaptive sharpening via tanh saturation ---
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos
    adapt = 1.0 + eta_w * torch.tanh(drive)          # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: softness of top-1 responsibility (smaller -> closer to baseline hard topk)
    "tau_w":   dict(type="log_uniform", default=5e-3, low=1e-4, high=5e-2),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literal values (higher is better/satisfied)
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-2 literals per clause
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    # Baseline clause cost and second-best unsat (both in [0,1])
    c = 0.5 * (1.0 - top_val[:, 0])      # (M,)
    s2 = 0.5 * (1.0 - top_val[:, 1])     # (M,)

    # Soft responsibility for being the best literal (smooths ties/top1-top2 swaps)
    tau = float(hp.tau_w)
    tau = max(tau, 1e-8)
    logits = (v_lit - top_val[:, 0:1]) / tau  # stable shift by max
    w = torch.softmax(logits, dim=-1)         # (M,3)

    # Baseline magnitudes, but assign the "best-literal special role" softly
    # Non-best literals get c; best literal gets s2. Soft blend via w.
    Fpush = c.unsqueeze(-1) + w * (s2 - c).unsqueeze(-1)  # (M,3)

    # Gradient (push) and rigidity (hold) terms
    G = (xl * xs).unsqueeze(-1) * Fpush
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate into dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # two-temperature idea (design 18/22)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3,  low=5e-2, high=1.0),

    # NEW (single change): bounded, gated clause-adaptive sharpening for routing only
    # tau_w(m) = tau*rho_w / (1 + eta_w * gate_m), with gate in [0,1]
    "eta_w":   dict(type="log_uniform", default=0.5,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min) -- KEEP baseline-like (do not adapt tau here)
    c = softmin(u, dim=-1)  # (M,)

    # --- Single modification vs design 22: gated adaptive tau_w for routing only ---
    # Gate aims to activate only for persistently violated clauses:
    #   - xs high (clause currently in "push" mode)
    #   - xl high (persistent)
    #   - c>0 (actually violated under softmin)
    c_pos = c.clamp(min=0.0)
    logxl = torch.log1p(xl)
    gate_xl = torch.sigmoid((logxl - 3.0) / 1.0)         # ~0 until xl ~ O(20)
    gate_c  = c_pos / (c_pos + 0.1)                      # in [0,1)
    gate = (xs * gate_xl * gate_c).clamp(0.0, 1.0)       # (M,)

    tau_w0 = (tau * rho_w).clamp(min=1e-6)
    tau_w = (tau_w0 / (1.0 + eta_w * gate)).clamp(min=1e-6)  # (M,)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Temperature controlling sharpness of softmin/soft-argmin (smaller = sharper, closer to baseline topk)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost: smooth min(u)
    c = softmin(u, dim=-1)  # (M,)

    # Soft argmin responsibilities over literals (best literal ~= argmin u)
    w = torch.softmax((-u) / tau, dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    # Soft interpolation using w.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term: baseline applies to best literal only with magnitude c
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_30.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Soft sharpness (as in Designs 3/11/26)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    tau = float(hp.tau)
    tau = max(tau, 1e-8)

    log3 = math.log(3.0)
    log2 = math.log(2.0)

    # Normalized softmin: -tau*log(mean(exp(-x/tau)))
    # Guarantees output in [min(x), max(x)] hence within [0,1] here.
    def softmin_norm(x, logK, dim=-1):
        return (-tau * torch.logsumexp(-x / tau, dim=dim)) + (tau * logK)

    # Clause cost and soft responsibilities (best literal ~= argmin u)
    c = softmin_norm(u, log3, dim=-1)            # (M,)
    w = torch.softmax((-u) / tau, dim=-1)        # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin_norm(torch.stack([u1, u2], dim=-1), log2, dim=-1)
    s1 = softmin_norm(torch.stack([u0, u2], dim=-1), log2, dim=-1)
    s2 = softmin_norm(torch.stack([u0, u1], dim=-1), log2, dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)        # (M,3)

    # Baseline-like push magnitudes per literal (soft top1/top2 interpolation)
    Fpush = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))

    # Push and rigidity (same structure as Designs 3/11/26)
    G = (xl * xs).unsqueeze(-1) * Fpush
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea (design 18/22)
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    # tau_w(m) = tau*rho_w / (1 + eta_w * tanh(log1p(xl_m)*(1-xs_m)*max(c_m,0)))
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # --- SINGLE MOD vs design 25: BOUNDED adaptive sharpening via tanh saturation ---
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos
    adapt = 1.0 + eta_w * torch.tanh(drive)          # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.5,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.246, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.066, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=3e-4,  low=1e-4, high=1.0),

    # two-temperature idea (design 18) + bounded adaptive routing (design 27)
    "tau":     dict(type="log_uniform", default=2.6e-2, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.24,   low=5e-2, high=1.0),
    "eta_w":   dict(type="log_uniform", default=0.8,    low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.91,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # --- ONE SMALL MOD vs design 27: remove (1-xs) from adaptive routing drive ---
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * c_pos
    adapt = 1.0 + eta_w * torch.tanh(drive)          # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Rigidity selector temperature (as in Design 7)
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: entropy-floor strength for rigidity routing (0 => Design-7-like)
    "kappa":   dict(type="uniform",     default=0.05, low=0.0,  high=0.25),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (UNCHANGED for push)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)

    # Push term G (UNCHANGED)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single principled modification: capped-concentration rigidity routing ---
    # Adaptive sharpness (Design-7 idea): hard clauses -> smaller tau_eff.
    # Add a clause-difficulty-dependent entropy floor by mixing with uniform:
    #   w_rig = (1-kappa_eff)*softmax(...) + kappa_eff/3
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_eff = (tau0 / (1.0 + torch.log1p(xl))).clamp(min=1e-6)  # (M,)
    w = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)     # (M,3)

    kappa0 = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(0.0, 0.999)
    kappa_eff = (kappa0 / (1.0 + torch.log1p(xl))).clamp(0.0, 0.999)  # (M,)
    w_rig = (1.0 - kappa_eff).unsqueeze(-1) * w + (kappa_eff / 3.0).unsqueeze(-1)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (UNCHANGED)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # two-temperature idea: keep c magnitude set by tau, route via tau_w
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    # tau_w(m) = tau*rho_w / (1 + eta_w * tanh(log1p(xl_m)*max(c_m,0)))
    "eta_w":   dict(type="log_uniform", default=0.2,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # --- SINGLE MOD vs design 27/31: remove xs from tau_w adaptive drive ---
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * c_pos
    adapt = 1.0 + eta_w * torch.tanh(drive)      # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term (unchanged form)
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # From design 7: base temperature for rigidity soft-selection.
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW (single addition): clause-cost sharpening for rigidity selection.
    # Larger c (closer to violation) => smaller tau_eff => sharper selection.
    "kappa":   dict(type="log_uniform", default=1.0,  low=1e-2, high=1e2),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (unchanged)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single modification vs design 7: add c-adaptive sharpening to rigidity selection ---
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=0.0)

    # Hard clauses (xl large) and precarious clauses (c large) => sharper selection.
    tau_eff = tau0 / (1.0 + torch.log1p(xl)) / (1.0 + kappa * c)
    tau_eff = tau_eff.clamp(min=1e-6)

    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # NEW (single change enabler): margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # --- SINGLE MOD vs design 31: margin-aware drive for adaptive routing ---
    # margin = (2nd smallest u) - (smallest u); small margin => ambiguous clause => sharpen more
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * (c_pos / (margin + kappa))
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_37.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # From design 7: base temperature for rigidity soft-selection; sharpen with xl only.
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    # NEW: anti-stall uniform floor in rigidity selector (decays with xl).
    # eta=0 recovers design 7; larger eta prevents near-hard freezing.
    "eta":     dict(type="uniform",     default=0.05, low=0.0,  high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (unchanged for push)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)         # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                       # (M,2)
    c = unsat_top[:, 0]                                     # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity: xl-adaptive soft-selection + xl-decaying uniform floor (anti-stall)
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_eff = (tau0 / (1.0 + torch.log1p(xl))).clamp(min=1e-6)  # (M,)

    w_soft = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    eta0 = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.9)
    eta_eff = (eta0 / (1.0 + torch.log1p(xl))).clamp(min=0.0, max=0.9)  # (M,)

    w_rig = (1.0 - eta_eff).unsqueeze(-1) * w_soft + (eta_eff / 3.0).unsqueeze(-1)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea (design 18/31)
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Clause-adaptive routing temperature (keep (1-xs) gate)
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos

    # ONE SMALL MOD vs design 31: replace tanh saturation with rational bounded compression
    # compress(drive) = drive/(1+drive) in [0,1)
    compress = drive / (1.0 + drive)
    adapt = 1.0 + eta_w * compress              # in [1, 1+eta_w)
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal; routing by w
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574,  low=1e-3, high=10.0),

    # margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    # NEW: smooth cap on c_pos/(margin+kappa) to prevent brittle over-sharpening
    "r_cap":   dict(type="log_uniform", default=5.0,  low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    r_cap = torch.as_tensor(hp.r_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- SINGLE MOD vs design 36: cap the ambiguity ratio smoothly ---
    # ratio in [0, +inf), but use bounded ratio_sat in [0, r_cap]
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)
    ratio_sat = r_cap * (ratio / (ratio + r_cap))

    drive = torch.log1p(xl) * (1.0 - xs) * ratio_sat
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # New: local (per-clause) compression of xl influence (no cross-clause normalization)
    "xl_log_gain": dict(type="log_uniform", default=1.0, low=1e-2, high=20.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # --- NEW (single principled change): bounded-on-domain, monotone xl usage ---
    # xl in [1, 1e6] => log(xl) in [0, ~13.8], compressing runaway weights
    xl_eff = 1.0 + hp.xl_log_gain * torch.log(xl.clamp(min=1.0))

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.273482710150541,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=8.166005995030421,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23911434787230149, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0627841458790943, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008937171261298004, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015228959110189508, low=1e-4, high=1.0),

    # two-temperature idea (design 18/31)
    "tau":     dict(type="log_uniform", default=0.020809382560321166, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.2348453494662499,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04387898411403622, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.7436481827872866, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Clause-adaptive routing temperature (keep (1-xs) gate)
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos

    # ONE SMALL MOD vs design 31: replace tanh saturation with rational bounded compression
    # compress(drive) = drive/(1+drive) in [0,1)
    compress = drive / (1.0 + drive)
    adapt = 1.0 + eta_w * compress              # in [1, 1+eta_w)
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal; routing by w
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    # tau_w(m) = tau*rho_w / (1 + eta_w * tanh(log1p(xl_m)*(1-xs_m)*relu(c_m-gamma)))
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # --- single modification vs design 31: threshold adaptation by violation beyond gamma ---
    gate = (c - gamma).clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * gate
    adapt = 1.0 + eta_w * torch.tanh(drive)          # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # ambiguity scale for margin-aware routing (repurposed from design 36; now used in exp(-margin/kappa))
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # Margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- ONE SMALL MOD vs design 36: use bounded exp ambiguity weight instead of 1/(margin+kappa) ---
    # ambiguous => margin small => weight ~ 1; unambiguous => margin large => weight -> 0
    amb_w = torch.exp(-margin / kappa)                  # (M,) in (0,1]

    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos * amb_w
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574,  low=1e-3, high=10.0),

    # margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # Top-2 smallest unsatisfaction values
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)  # (M,2)
    u_best = u2[:, 0]
    margin_abs = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)

    # --- SINGLE MOD vs design 36: use relative margin to stabilize ambiguity across N ---
    # ambiguous (relative) => small margin_abs compared to u_best scale
    margin_rel = margin_abs / (u_best + tau)  # (M,)

    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * (c_pos / (margin_rel + kappa))
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea (Design-31)
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only (keep tanh from Design-31)
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # ONE SMALL MOD vs Design-31: exponentiate the (1-xs) gate in the routing drive
    # drive = log1p(xl) * (1-xs)^p_xs * max(c,0)
    "p_xs":    dict(type="uniform",     default=1.0, low=0.25, high=4.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    p_xs  = torch.as_tensor(hp.p_xs,  device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Clause-adaptive routing temperature
    c_pos = c.clamp(min=0.0)

    # ONE SMALL MOD vs Design-31: (1-xs)^p_xs gate
    gate = (1.0 - xs).clamp(min=0.0, max=1.0).pow(p_xs)

    drive = torch.log1p(xl) * gate * c_pos
    adapt = 1.0 + eta_w * torch.tanh(drive)          # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_45.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u); small margin => ambiguous clause
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- SINGLE MOD vs design 36: robustify ratio with asinh (unbounded, but less brittle at huge ratios) ---
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)
    ratio_rob = torch.asinh(ratio)

    drive = torch.log1p(xl) * (1.0 - xs) * ratio_rob
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # ---- ONE SMALL MOD vs Design 31: tanh(log1p(drive)) instead of tanh(drive) ----
    c_pos = c.clamp(min=0.0)
    drive = (torch.log1p(xl) * (1.0 - xs) * c_pos).clamp(min=0.0)
    drive_shaped = torch.log1p(drive)
    adapt = 1.0 + eta_w * torch.tanh(drive_shaped)  # in [1, 1+eta_w]

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574,  low=1e-3, high=10.0),

    # margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): stable magnitude scale set by tau
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u); small margin => ambiguous clause => sharpen more
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # === SINGLE MOD vs design 36: gate sharpening by ACTIVE/violated mode (xs) ===
    activity = (xs + hp.epsilon).clamp(max=1.0)
    drive = torch.log1p(xl) * activity * (c_pos / (margin + kappa))

    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R: ONE modification
    # Baseline uses magnitude = c (vanishes when clause is well satisfied).
    # Here use satisfaction margin to actually lock satisfied structure:
    # sat_margin in [0, 0.5], larger when clause is more satisfied.
    sat_margin = (0.5 - c).clamp(min=0.0)  # (M,)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], sat_margin.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- SINGLE MOD vs design 36: normalize margin by instance mean (stability across N) ---
    mbar = margin.mean().clamp(min=1e-6)
    margin_n = margin / mbar

    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * (c_pos / (margin_n + kappa))
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature (as in design 3)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # NEW: adaptive sharpening strength; larger => smaller tau_eff for large xl
    "eta":     dict(type="log_uniform", default=1.0,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # --- Adaptive temperature (single modification vs design 3) ---
    # Sharpen clause selection for persistently violated clauses (large xl)
    # tau_eff = tau / (1 + eta * log(1+xl))
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype)
    eta  = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype)
    tau_eff = tau0 / (1.0 + eta * torch.log1p(xl))
    tau_eff = tau_eff.clamp(min=1e-6)  # numeric safety

    def softmin(x, tau_row, dim=-1):
        # x: (M,K), tau_row: (M,)
        z = -x / tau_row.unsqueeze(-1)
        return -tau_row * torch.logsumexp(z, dim=dim)

    # Clause cost: smooth min(u)
    c = softmin(u, tau_eff, dim=-1)  # (M,)

    # Soft argmin responsibilities (best literal ~= argmin u), sharpened by tau_eff
    w = torch.softmax((-u) / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), tau_eff, dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), tau_eff, dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), tau_eff, dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min.
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term: concentrate on best literal via w, magnitude ~ c
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Two-temperature core (design 18)
    "tau":     dict(type="log_uniform", default=2e-2,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3,   low=5e-2, high=1.0),

    # Clause-only adaptive routing sharpening (replace bounded compression from 38/40)
    "eta_w":   dict(type="log_uniform", default=5e-2,  low=1e-3, high=10.0),
    "k_w":     dict(type="log_uniform", default=1.0,   low=1e-2, high=50.0),
    "p_w":     dict(type="uniform",     default=0.5,   low=0.10, high=0.95),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)

    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    k_w   = torch.as_tensor(hp.k_w,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_w   = torch.as_tensor(hp.p_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3, max=0.999)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Clause-only drive (keep log1p(xl), (1-xs) gate)
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos

    # ONE SMALL MOD: sublinear, unbounded monotone map (no hard saturation)
    # adapt = 1 + eta_w * ( (1 + drive/k_w)^p_w - 1 )
    adapt = 1.0 + eta_w * (torch.pow(1.0 + drive / k_w, p_w) - 1.0)
    adapt = adapt.clamp(min=1e-6)

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal; routing by w
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.19677377403493138, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,  low=1e-3, high=10.0),

    # margin floor for margin-aware sharpening
    "kappa":   dict(type="log_uniform", default=0.040287078325977006, low=1e-3, high=5e-1),

    # NEW: smooth cap on c_pos/(margin+kappa) to prevent brittle over-sharpening
    "r_cap":   dict(type="log_uniform", default=4.410057757732111,  low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    r_cap = torch.as_tensor(hp.r_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- SINGLE MOD vs design 36: cap the ambiguity ratio smoothly ---
    # ratio in [0, +inf), but use bounded ratio_sat in [0, r_cap]
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)
    ratio_sat = r_cap * (ratio / (ratio + r_cap))

    drive = torch.log1p(xl) * (1.0 - xs) * ratio_sat
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237, low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,  low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006, low=1e-3, high=5e-1),

    # NEW (vs design 51): cap the *drive* (not the ratio) smoothly
    "d_cap":   dict(type="log_uniform", default=4.410057757732111, low=0.2, high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (UNcapped here); safety via margin floor kappa
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # --- SINGLE MOD vs design 51: cap the *drive* instead of the ratio ---
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0
    drive = d_cap * (drive_raw / (drive_raw + d_cap))    # (M,) in [0, d_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.273482710150541,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=8.166005995030421,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23911434787230149, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0627841458790943,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008937171261298004, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015228959110189508, low=1e-4, high=1.0),

    # two-temperature idea (design 18)
    "tau":     dict(type="log_uniform", default=0.020809382560321166, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.2348453494662499,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04387898411403622,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.7436481827872866,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Clause-adaptive routing temperature (keep (1-xs) gate)
    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos

    # ONE SMALL MOD vs design 40: replace rational compression with exponential saturation
    # compress(drive) = 1 - exp(-drive) in [0,1)
    compress = -torch.expm1(-drive)

    adapt = 1.0 + eta_w * compress
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal; routing by w
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,   low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped here); margin floor for safety
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # SINGLE CHANGE vs design 52: smoother exponential soft-clamp of the *drive*
    # bounded in [0, d_cap)
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_55.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # ambiguity scale (reused)
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- SINGLE CHANGE vs design 42: bounded relative-gap ambiguity weight ---
    # ambiguous => small margin relative to (u_min+kappa) => weight ~ 1
    # unambiguous => large margin relative to (u_min+kappa) => weight -> 0
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos * amb_w
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive cap magnitude (as in design 54)
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    # NEW (single change vs design 54): sensitivity scale in tanh(drive/d0)
    "d0":      dict(type="log_uniform", default=1.0,                   low=0.05, high=20.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d0    = torch.as_tensor(hp.d0,    device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped); margin floor for safety
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # Exp soft-clamp of the drive (as in design 54): bounded in [0, d_cap)
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # SINGLE MOD vs design 54: slower/faster adapt saturation via d0
    adapt = 1.0 + eta_w * torch.tanh(drive / d0)         # in [1, 1+eta_w]

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.635504474284755,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=9.504125169066528,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2461332692158328, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06453134282090175, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008940502893779127, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00045247424372109964, low=1e-4, high=1.0),

    # two-temperature idea
    "tau":     dict(type="log_uniform", default=0.025420581602740296, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3170595978703931,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04172227218414574, low=1e-3, high=10.0),

    # ambiguity scale (reused)
    "kappa":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    # NEW (single modification vs design 55): ambiguity decay exponent
    # p_amb < 1 => ambiguity fades slower; p_amb > 1 => faster
    "p_amb":   dict(type="uniform",     default=0.7, low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.9157954220098837, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # --- SINGLE CHANGE vs design 55: powered relative-gap ambiguity weight ---
    rel_gap = (margin / (u_min + kappa)).clamp(min=0.0)
    amb_w = 1.0 / (1.0 + torch.pow(rel_gap + 1e-12, p_amb))  # in (0,1]

    c_pos = c.clamp(min=0.0)
    drive = torch.log1p(xl) * (1.0 - xs) * c_pos * amb_w
    adapt = 1.0 + eta_w * torch.tanh(drive)             # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (scale set by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_58.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped); margin floor for safety
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # SINGLE CHANGE vs design 54: arctan soft-clamp of the *drive*
    # bounded in [0, d_cap)
    drive = d_cap * (torch.atan(drive_raw / d_cap) * (2.0 / math.pi))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_59.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.040287078325977006, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # SINGLE CHANGE vs design 54:
    # replace ratio=c_pos/(margin+kappa) with bounded relative-gap ambiguity weight
    amb_w = (u_min + kappa) / (u_min + kappa + margin)  # (0,1]

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # keep proven exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # New: global (per-instance) scale memory to stabilize xl influence without compressing xl itself
    "xg": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1.0, 1e6)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # New: adaptation rate for global scale memory (tracks mean(xl) smoothly)
    "eta":     dict(type="log_uniform", default=1.0,  low=1e-2, high=20.0),

    # New: numerical floor for dividing by xg
    "xg_eps":  dict(type="log_uniform", default=1e-6, low=1e-8, high=1e-3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)
    xg = vars["xg"]   # ()

    # ----- global scale memory update (smoothly track mean xl) -----
    xl_mean = xl.mean()
    dxg = hp.eta * (xl_mean - xg)

    # Use normalized effective weights for forces (xl ODE itself remains unchanged)
    xl_eff = xl / xg.clamp(min=hp.xg_eps)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxg = -dxg * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xg": dxg}


==> anc/data/runs/consensus_no_meta/solvers/solver_60.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332, low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # SINGLE CHANGE vs design 54:
    # replace ratio=c_pos/(margin+kappa) with bounded relative-gap ambiguity weight
    amb_w = (u_min + kappa) / (u_min + kappa + margin)  # (0,1]

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # keep proven exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_61.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # NEW (single change vs design 60): exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)

    # SINGLE CHANGE vs design 60: apply a tunable exponent (still bounded)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped); margin floor for safety
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # Exponential soft-clamp of drive (design 54)
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- SINGLE CHANGE vs design 54: L2(RMS) normalization instead of max(|dv|) ----
    denom = dv.pow(2).mean().sqrt().clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_63.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor/scale for ambiguity (used in new margin-only amb_w)
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # SINGLE CHANGE vs Design 60:
    # use a bounded margin-only ambiguity weight to decouple ambiguity from u_min
    amb_w = kappa / (kappa + margin)  # (0,1]

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_64.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped); safety via margin floor kappa
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive and adaptive sharpening
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # SINGLE CHANGE vs design 52: arctan soft-cap of the drive (bounded, smoother saturation)
    # drive in [0, d_cap)
    pi_t = torch.as_tensor(math.pi, device=v.device, dtype=v.dtype)
    drive = (2.0 / pi_t) * d_cap * torch.atan(drive_raw / d_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_65.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside ambiguity calculation
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # ambiguity shaping exponent (kept from design 61)
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # --- SINGLE CHANGE vs design 61 ---
    # Alternative bounded ambiguity transform (still in (0,1], monotone in margin)
    # Instead of amb_base**p_amb, use: 1/(1 + (margin/(u_min+kappa))**p_amb)
    denom = (u_min + kappa).clamp(min=1e-12)
    rel = (margin / denom).clamp(min=0.0)
    amb_w = 1.0 / (1.0 + torch.pow(rel, p_amb))

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_66.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # softmin temperature and decoupled routing temperature (tau_w = tau * rho_w)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3,  low=5e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # scalar tensors (device/dtype safe)
    tau = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    tau_w = (tau * rho_w).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # Responsibilities (sharper than c via tau_w)
    w = torch.softmax((-u) / tau_w, dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal (routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MOD (vs design 18): decouple normalization for v vs memory ---
    scale_v = 1.0 / (dv.abs().amax().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().amax(), dxs.abs().amax()).clamp(min=1e-6)
    scale_m = 1.0 / mem_max

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_67.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded ambiguity weight (from design 61)
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # NEW (single change vs design 61): exponent shaping inside bounded rel-gap
    "q_amb":   dict(type="uniform",     default=1.0,                   low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    q_amb = torch.as_tensor(hp.q_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Bounded relative-gap ambiguity weight in (0,1], with NEW internal shaping q_amb
    a = (u_min + kappa).clamp(min=1e-12)
    # amb_base = a / (a + margin)  when q_amb==1
    amb_base = torch.pow(a, q_amb) / (torch.pow(a, q_amb) + torch.pow(margin, q_amb) + 1e-12)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_68.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # two-temperature decoupling (design 18)
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3,  low=5e-2, high=1.0),

    # NEW (single principled change vs design 18): bounded clause-adaptive routing sharpness,
    # with NO ambiguity/margin ratio.
    "eta_w":   dict(type="log_uniform", default=5e-2, low=1e-3, high=10.0),
    "d_cap":   dict(type="log_uniform", default=5.0,  low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min): magnitude scale set ONLY by tau
    c = softmin(u, dim=-1)  # (M,)

    # --- NEW: stabilized clause-adaptive tau_w, with bounded drive and no ambiguity ratio ---
    # drive increases with persistent violation pressure (xl), current freedom (1-xs), and violation magnitude (c_pos)
    c_pos = c.clamp(min=0.0)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * c_pos
    drive = d_cap * (drive_raw / (drive_raw + d_cap))              # in [0, d_cap)
    adapt = 1.0 + eta_w * torch.tanh(drive)                        # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)          # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)                          # (M,3)

    # Baseline-like push magnitudes per literal (scale by c,s; routing by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))                # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_69.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # NEW (single change vs design 61): strength of ambiguity shaping (convex mix with 1)
    "lam_amb": dict(type="uniform",     default=1.0,                   low=0.0,  high=1.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    lam_amb = torch.as_tensor(hp.lam_amb, device=v.device, dtype=v.dtype).clamp(0.0, 1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity base in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)

    # ambiguity shaping (still bounded): mix from 1 -> amb_base^p_amb
    amb_shaped = torch.pow(amb_base, p_amb)
    amb_w = (1.0 - lam_amb) + lam_amb * amb_shaped

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single addition): base temperature for rigidity literal-selection.
    # Effective temperature shrinks with clause difficulty (xl) => near-top1 on hard clauses.
    "tau":     dict(type="log_uniform", default=1e-2, low=1e-3, high=1e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline top-2 mechanics (unchanged for push)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)         # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                       # (M,2)
    c = unsat_top[:, 0]                                     # (M,)

    # Push term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- Single modification: adaptive near-top1 rigidity selection ---
    # Use softmax gate over literals with tau_eff = tau / (1 + log(1+xl)).
    # Hard clauses (large xl) => smaller tau_eff => sharper, baseline-like selection.
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_eff = (tau0 / (1.0 + torch.log1p(xl))).clamp(min=1e-6)  # (M,)
    w_rig = torch.softmax(v_lit / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w_rig * c.unsqueeze(-1))

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_70.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.451819207466224,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.08509705565513,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23876681371185943,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06385156456294477,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0020323012847779055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707327513807522, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19677377403493138,   low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31562946869235237,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.0417277076484813,    low=1e-3, high=10.0),

    # margin floor for ambiguity ratio
    "kappa":   dict(type="log_uniform", default=0.040287078325977006,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=4.410057757732111,     low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6232071111083473,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors (device/dtype safe)
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    # Ambiguity ratio (uncapped); safety via margin floor
    c_pos = c.clamp(min=0.0)
    ratio = c_pos / (margin + kappa)                    # (M,)

    # Drive (nonnegative)
    drive_raw = torch.log1p(xl) * (1.0 - xs) * ratio     # (M,) >= 0

    # SINGLE CHANGE vs design 54: softsign/sqrt soft-clamp of the *drive*
    # bounded in [0, d_cap)
    drive = d_cap * (drive_raw / torch.sqrt(drive_raw * drive_raw + d_cap * d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_71.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.239868711208346,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=8.997257793768865,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2482457897829636,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05809031364696461,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015118698561763962,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00022900072845157443, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19736569317370906,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.33528866600495516,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.049062750425720024,  low=1e-3, high=10.0),

    # floor used inside ambiguity calculation
    "kappa":   dict(type="log_uniform", default=0.034375083416394545,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.680373151476805,    low=0.2,  high=50.0),

    # ambiguity shaping exponent (kept from design 61)
    "p_amb":   dict(type="uniform",     default=0.9998054504394531,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6182105520693586,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # --- SINGLE CHANGE vs design 61 ---
    # Alternative bounded ambiguity transform (still in (0,1], monotone in margin)
    # Instead of amb_base**p_amb, use: 1/(1 + (margin/(u_min+kappa))**p_amb)
    denom = (u_min + kappa).clamp(min=1e-12)
    rel = (margin / denom).clamp(min=0.0)
    amb_w = 1.0 / (1.0 + torch.pow(rel, p_amb))

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_72.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # bounded rel-gap ambiguity exponent
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 61): violation-gating scale for ambiguity discount
    # small chi => quickly amb_w->1 for violated clauses; large chi => closer to original amb_w
    "chi_amb": dict(type="log_uniform", default=0.12,                   low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    chi_amb = torch.as_tensor(hp.chi_amb, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity base in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_core = torch.pow(amb_base, p_amb)

    # --- SINGLE CHANGE vs design 61 ---
    # Violation-gated ambiguity discount: for large c, amb_w -> 1 (more decisive);
    # for c -> 0, amb_w -> amb_core (preserve tail behavior).
    gate = c_pos / (c_pos + chi_amb)  # in [0,1)
    amb_w = amb_core + (1.0 - amb_core) * gate

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_73.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 60: alternative smooth cap family (sqrt/softsign cap)
    # bounded in [0, d_cap)
    drive = d_cap * (drive_raw / torch.sqrt(drive_raw * drive_raw + d_cap * d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)            # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_74.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 61): scale on margin inside bounded rel-gap
    # lambda_m < 1 => ambiguity decays slower with margin; >1 => faster
    "lambda_m": dict(type="log_uniform", default=1.0,                   low=0.2,  high=5.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau      = torch.as_tensor(hp.tau,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w    = torch.as_tensor(hp.rho_w,    device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w    = torch.as_tensor(hp.eta_w,    device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa    = torch.as_tensor(hp.kappa,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap    = torch.as_tensor(hp.d_cap,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb    = torch.as_tensor(hp.p_amb,    device=v.device, dtype=v.dtype).clamp(min=0.05)
    lambda_m = torch.as_tensor(hp.lambda_m, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Bounded relative-gap ambiguity weight in (0,1], with NEW safe margin scaling
    a = (u_min + kappa)
    amb_base = a / (a + lambda_m * margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_75.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,  low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,  low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005, low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 60: smooth rational-sqrt cap (bounded in [0, d_cap))
    drive = d_cap * (drive_raw / torch.sqrt(drive_raw * drive_raw + d_cap * d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_76.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight (as in design 61)
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 61): power on margin inside amb_base (still bounded)
    # p_gap < 1 slows ambiguity decay for small margins; p_gap > 1 speeds it up
    "p_gap":   dict(type="uniform",     default=1.0,                    low=0.5,  high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gap = torch.as_tensor(hp.p_gap, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    a = (u_min + kappa)

    # SINGLE CHANGE vs design 61: powered margin inside the bounded rel-gap
    margin_p = (margin + 1e-12).pow(p_gap)
    amb_base = a / (a + margin_p)

    # keep the proven bounded exponent on ambiguity (design 61)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_77.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Bounded relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # Proven exponential soft-clamp on drive (bounded in [0, d_cap))
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # SINGLE CHANGE vs design 60: slower-saturating adapt map (softsign) to avoid early tau_w collapse
    phi = drive / (1.0 + drive)  # in [0,1)
    adapt = 1.0 + eta_w * phi

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_78.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight (design 61)
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 61): power on u_min term inside amb_base
    # p_u < 1 boosts a=(u_min+kappa) for small u_min; p_u > 1 attenuates it
    "p_u":     dict(type="uniform",     default=1.0,                    low=0.5,  high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_u   = torch.as_tensor(hp.p_u,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Bounded relative-gap ambiguity weight in (0,1]
    # SINGLE CHANGE vs design 61: power the u_min term only
    a = (u_min + kappa).clamp(min=1e-12)
    a_p = a.pow(p_u)
    amb_base = a_p / (a_p + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_79.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # NEW: exp-like power cap shape (p->inf recovers exp-cap; p=1 is rational)
    "p_cap":   dict(type="log_uniform", default=10.0,                  low=1.0,  high=200.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 60: exp-cap -> exp-like power cap with matched slope at 0
    # drive = d*(1 - (1 + x/(d*p))^{-p}); p->inf recovers d*(1-exp(-x/d))
    drive = d_cap * (1.0 - (1.0 + drive_raw / (d_cap * p_cap)).pow(-p_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Global per-instance scale memory
    "xg": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1.0, 1e6)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Adaptation rate for global scale memory
    "eta":     dict(type="log_uniform", default=1.0,  low=1e-2, high=20.0),

    # Numerical floor for dividing by xg
    "xg_eps":  dict(type="log_uniform", default=1e-6, low=1e-8, high=1e-3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)
    xg = vars["xg"]   # ()

    # ----- global scale memory update (track geometric mean of xl) -----
    # Geometric mean is less dominated by rare huge xl values than arithmetic mean.
    xl_log_mean = torch.log(xl.clamp(min=1.0)).mean()
    xg_target = torch.exp(xl_log_mean)
    dxg = hp.eta * (xg_target - xg)

    # Normalized effective weights for forces (xl ODE itself remains unchanged)
    xl_eff = xl / xg.clamp(min=hp.xg_eps)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxg = -dxg * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xg": dxg}


==> anc/data/runs/consensus_no_meta/solvers/solver_80.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,    low=0.2,  high=50.0),

    # NEW: exp-like power cap shape (p->inf recovers exp-cap; p=1 is rational)
    "p_cap":   dict(type="log_uniform", default=8.453717695559687,                  low=1.0,  high=200.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 60: exp-cap -> exp-like power cap with matched slope at 0
    # drive = d*(1 - (1 + x/(d*p))^{-p}); p->inf recovers d*(1-exp(-x/d))
    drive = d_cap * (1.0 - (1.0 + drive_raw / (d_cap * p_cap)).pow(-p_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_81.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # NEW (single change vs design 61): ambiguity-weight floor to avoid over-suppressing drive
    # amb_w = amb_floor + (1-amb_floor)*amb_base^p_amb, so amb_w in [amb_floor, 1]
    "amb_floor": dict(type="uniform",   default=0.10,                  low=0.0,  high=0.5),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau       = torch.as_tensor(hp.tau,       device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w     = torch.as_tensor(hp.rho_w,     device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w     = torch.as_tensor(hp.eta_w,     device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa     = torch.as_tensor(hp.kappa,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap     = torch.as_tensor(hp.d_cap,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb     = torch.as_tensor(hp.p_amb,     device=v.device, dtype=v.dtype).clamp(min=0.05)
    amb_floor = torch.as_tensor(hp.amb_floor, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.999)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity base in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)

    # NEW: floor the ambiguity weight to preserve moderate-clause drive
    amb_pow = torch.pow(amb_base, p_amb)
    amb_w = amb_floor + (1.0 - amb_floor) * amb_pow

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_82.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs exp-cap / power-cap / sqrt-rational: arctan cap
    # Properties: drive ~ drive_raw for small drive_raw; bounded in [0, d_cap); slow saturation.
    pi = torch.as_tensor(math.pi, device=v.device, dtype=v.dtype)
    drive = (2.0 * d_cap / pi) * torch.atan((pi / 2.0) * (drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_83.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # --- SINGLE CHANGE vs design 61: faster-decaying bounded rel-gap base ---
    # r = margin / (u_min + kappa); amb_base = 1/(1+r+r^2) in (0,1]
    a = (u_min + kappa).clamp(min=1e-12)
    r = (margin / a).clamp(min=0.0)
    amb_base = 1.0 / (1.0 + r + r * r)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_84.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # NEW (single change vs design 61): normalized drive threshold for turning on sharpening
    # Uses drive_norm = drive/d_cap in [0,1). Lower => earlier sharpening, higher => later.
    "theta_w": dict(type="uniform",     default=0.30,                  low=0.0,  high=0.95),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb   = torch.as_tensor(hp.p_amb,   device=v.device, dtype=v.dtype).clamp(min=0.05)
    theta_w = torch.as_tensor(hp.theta_w, device=v.device, dtype=v.dtype).clamp(min=0.0, max=0.999)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # NEW: thresholded sharpening gate on normalized drive
    drive_norm = (drive / (d_cap + 1e-12)).clamp(0.0, 1.0 - 1e-6)
    s_gate = torch.as_tensor(0.15, device=v.device, dtype=v.dtype)  # fixed steepness
    gate = 0.5 * (1.0 + torch.tanh((drive_norm - theta_w) / s_gate))  # in (0,1)

    adapt = 1.0 + eta_w * gate               # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_85.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # SINGLE CHANGE vs design 61: ambiguity-gated sharpening (activate more when unambiguous)
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_86.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,      low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,     low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude (saturation span after knee)
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),

    # NEW: two-regime knee; linear for drive_raw<=d_knee, then exp-cap on excess
    "d_knee":  dict(type="uniform",     default=3.0,                    low=0.0,  high=20.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_knee = torch.as_tensor(hp.d_knee, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # TWO-REGIME CAP (single change): linear up to knee, exp-cap only for extreme excess
    excess = (drive_raw - d_knee).clamp(min=0.0)
    drive_sat = d_knee + d_cap * (1.0 - torch.exp(-excess / d_cap))  # slope=1 at knee, bounded by d_knee+d_cap
    mask = (drive_raw > d_knee).to(dtype=v.dtype)
    drive = (1.0 - mask) * drive_raw + mask * drive_sat

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_87.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 61): soft-power on margin inside ambiguity base
    # q_m < 1 => stronger suppression by small margins; q_m > 1 => weaker suppression
    "q_m":     dict(type="uniform",     default=1.0,                    low=0.5,  high=3.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    q_m   = torch.as_tensor(hp.q_m,   device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    a = (u_min + kappa)

    # NEW: soft-powered margin (keeps amb_base(0)=1 and avoids singular derivative at 0)
    meps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    m_eff = (margin + meps).pow(q_m) - meps.pow(q_m)
    m_eff = m_eff.clamp(min=0.0)

    amb_base = a / (a + m_eff)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_88.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 61: arctan cap with unit small-signal gain, asymptote d_cap
    # drive in [0, d_cap)
    arg = (0.5 * math.pi) * (drive_raw / d_cap)
    drive = (2.0 * d_cap / math.pi) * torch.atan(arg)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_89.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on ambiguity
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 61): smooth rel≈1 transition sharpness between two ambiguity maps
    # t = sigmoid(s_mix*(log1p(rel) - log(2)))
    "s_mix":   dict(type="log_uniform", default=2.0,                    low=0.1,  high=20.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    s_mix = torch.as_tensor(hp.s_mix, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # rel-gap
    denom = (u_min + kappa).clamp(min=1e-12)
    rel = (margin / denom).clamp(min=0.0)

    # Design-61 ambiguity: amb_base^p with amb_base = 1/(1+rel)
    amb_base = 1.0 / (1.0 + rel)
    amb1 = torch.pow(amb_base, p_amb)

    # Design-71 ambiguity: 1/(1+rel^p)
    amb2 = 1.0 / (1.0 + torch.pow(rel, p_amb))

    # NEW: smooth two-regime interpolation in log-rel, centered at rel=1
    # t ~ 0 for rel<<1, t ~ 1 for rel>>1
    t = torch.sigmoid(s_mix * (torch.log1p(rel) - math.log(2.0)))

    # Geometric interpolation keeps amb_w in (0,1] and monotone
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    log_amb = (1.0 - t) * torch.log(amb1 + eps) + t * torch.log(amb2 + eps)
    amb_w = torch.exp(log_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature
    "tau":     dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),

    # Adaptive sharpening strength (as in design 5)
    "eta":     dict(type="log_uniform", default=1.0,  low=1e-3, high=10.0),

    # NEW (single principled change vs design 5): lower bound on tau_eff
    "tau_min": dict(type="log_uniform", default=1e-4, low=1e-6, high=5e-3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Adaptive temperature: tau_eff = tau / (1 + eta * log(1+xl))
    # Single modification vs design 5: clamp tau_eff into [tau_min, tau]
    tau0 = torch.as_tensor(hp.tau, device=v.device, dtype=v.dtype)
    eta  = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype)
    tau_min = torch.as_tensor(hp.tau_min, device=v.device, dtype=v.dtype)

    tau_eff = tau0 / (1.0 + eta * torch.log1p(xl))
    tau_eff = tau_eff.clamp(min=tau_min, max=tau0).clamp(min=1e-8)  # numeric safety

    def softmin(x, tau_row, dim=-1):
        z = -x / tau_row.unsqueeze(-1)
        return -tau_row * torch.logsumexp(z, dim=dim)

    # Clause cost: smooth min(u)
    c = softmin(u, tau_eff, dim=-1)  # (M,)

    # Soft argmin responsibilities over literals (best literal ~= argmin u)
    w = torch.softmax((-u) / tau_eff.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2], dim=-1), tau_eff, dim=-1)
    s1 = softmin(torch.stack([u0, u2], dim=-1), tau_eff, dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), tau_eff, dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Baseline-like push magnitudes per literal:
    # F_i = c for non-best literals; F_best = second-min; soft-interpolated by w
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F  # (M,3)

    # Rigidity term: concentrate on best literal via w, magnitude ~ c
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_90.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 61: rational soft-cap with unit small-signal gain, asymptote d_cap
    # drive in [0, d_cap)
    drive = d_cap * (drive_raw / (drive_raw + d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_91.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.613201802829229,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.117232703496798,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2390203269168067,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05820416389908388,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001556386896968046,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002836699360736571, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19730656807390265,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31338226307945827,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04259152800655154,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.0361166190162829,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6529133036574626,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0007385566485874,                   low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.620529645452846,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 61: rational soft-cap with unit small-signal gain, asymptote d_cap
    # drive in [0, d_cap)
    drive = d_cap * (drive_raw / (drive_raw + d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_92.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.613201802829229,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.117232703496798,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2390203269168067,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05820416389908388,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001556386896968046,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002836699360736571,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.19730656807390265,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.31338226307945827,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04259152800655154,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.0361166190162829,     low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6529133036574626,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0007385566485874,     low=0.25, high=2.0),

    "lr":      dict(type="log_uniform", default=0.620529645452846,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    # --- SINGLE CHANGE (planner-directed): cap ONLY the xl factor, not the full product ---
    # This preserves mid-range linearity in (1-xs)*(c_pos*amb_w) while bounding large-xl stiffness.
    xl_term = torch.log1p(xl)
    xl_cap = d_cap * (xl_term / (xl_term + d_cap))          # in [0, d_cap)
    drive = xl_cap * (1.0 - xs) * (c_pos * amb_w)           # in [0, d_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)                 # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)   # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)                   # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))         # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_93.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # power on (now-relative) margin inside amb_base
    "p_gap":   dict(type="uniform",     default=1.0,                    low=0.5,  high=2.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)
    p_gap = torch.as_tensor(hp.p_gap, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    a = (u_min + kappa)

    # SINGLE CHANGE vs design 76:
    # use powered *relative* margin instead of absolute powered margin
    rel = (margin / a).clamp(min=0.0)
    amb_base = 1.0 / (1.0 + rel.pow(p_gap))

    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_94.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude + shape
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),
    "p_cap":   dict(type="log_uniform", default=8.453717695559687,      low=1.0,  high=200.0),

    # NEW (single principled change): clause-adaptive cap headroom via xl (eta_cap=0 recovers design 80)
    "eta_cap": dict(type="uniform",     default=0.0,                    low=0.0,  high=20.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau     = torch.as_tensor(hp.tau,     device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w   = torch.as_tensor(hp.rho_w,   device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w   = torch.as_tensor(hp.eta_w,   device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa   = torch.as_tensor(hp.kappa,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap   = torch.as_tensor(hp.d_cap,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap   = torch.as_tensor(hp.p_cap,   device=v.device, dtype=v.dtype).clamp(min=1.0)
    eta_cap = torch.as_tensor(hp.eta_cap, device=v.device, dtype=v.dtype).clamp(min=0.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 80:
    # make cap magnitude clause-adaptive (larger for large xl) to delay saturation,
    # while preserving unit small-signal gain of the power-cap.
    cap_mult = 1.0 + eta_cap * torch.tanh(torch.log1p(xl))      # in [1, 1+eta_cap]
    d_eff = d_cap * cap_mult

    # exp-like power cap with matched slope at 0
    drive = d_eff * (1.0 - (1.0 + drive_raw / (d_eff * p_cap)).pow(-p_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_95.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=7.397949347327693,     low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=10.143313873924926,    low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.23897189425143855,   low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05822536864869624,   low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=0.001524189061946519,  low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=0.0002707823242934448, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":      dict(type="log_uniform", default=0.1972785588195829,    low=1e-3, high=2e-1),
    "rho_w":    dict(type="log_uniform", default=0.3143787463783146,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":    dict(type="log_uniform", default=0.042440125261734005,  low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":    dict(type="log_uniform", default=0.03607001274936332,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":    dict(type="log_uniform", default=3.6788290101949688,    low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":    dict(type="uniform",     default=1.0,                   low=0.25, high=2.0),

    # margin scaling inside ambiguity
    "lambda_m": dict(type="log_uniform", default=1.0,                   low=0.2,  high=5.0),

    "lr":       dict(type="log_uniform", default=0.6205206465287496,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau      = torch.as_tensor(hp.tau,      device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w    = torch.as_tensor(hp.rho_w,    device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w    = torch.as_tensor(hp.eta_w,    device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa    = torch.as_tensor(hp.kappa,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap    = torch.as_tensor(hp.d_cap,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb    = torch.as_tensor(hp.p_amb,    device=v.device, dtype=v.dtype).clamp(min=0.05)
    lambda_m = torch.as_tensor(hp.lambda_m, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # --- SINGLE CHANGE vs design 74 ---
    # Robust bounded relative-gap ambiguity with a smooth soft-cap on (lambda_m * margin)
    # a = u_min + kappa; margin_eff = a * tanh((lambda_m * margin)/a)
    # => amb_base = a/(a + margin_eff) in [0.5, 1]
    a = (u_min + kappa).clamp(min=1e-12)
    margin_eff = a * torch.tanh((lambda_m * margin) / a)
    amb_base = a / (a + margin_eff)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_96.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772, low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,    low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,    low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,   low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,      low=0.2,  high=50.0),

    # NEW (single change focus): generalized-norm softcap exponent (a=2 ~ sqrt cap)
    "a_cap":   dict(type="log_uniform", default=8.0,                    low=1.0,  high=50.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    a_cap = torch.as_tensor(hp.a_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 80: generalized-norm (Lp) softcap with matched slope at 0
    # drive = d * t / (1 + t^a)^(1/a),  t = drive_raw/d
    t = (drive_raw / d_cap).clamp(min=0.0)
    drive = d_cap * (t / (1.0 + t.pow(a_cap)).pow(1.0 / a_cap))

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_97.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # clause-adaptive sharpening (routing only)
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 85): ambiguity softening strength for routing temperature
    # tau_w := tau_w * (1 + chi_w * amb_w)
    "chi_w":   dict(type="log_uniform", default=0.3,                    low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    chi_w = torch.as_tensor(hp.chi_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb = torch.as_tensor(hp.p_amb, device=v.device, dtype=v.dtype).clamp(min=0.05)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # ambiguity-gated sharpening: more when unambiguous
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w)     # in [1, 1+eta_w]

    # NEW: ambiguity softening so ambiguous clauses get higher routing temperature
    tau_w = (tau * rho_w) * (1.0 + chi_w * amb_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_98.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.703576861972427,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.366468109747295,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25065159382779006,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.030997285606294635,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015252155591178687, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00012241947627630772,low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1964383760168798,    low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.32011270031334077,   low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.04466918945397616,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.033232159511006415,  low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=9.185025842553598,     low=0.2,  high=50.0),

    # curvature/transition sharpness for power-tanh cap
    "p_cap":   dict(type="log_uniform", default=8.453717695559687,     low=1.0,  high=200.0),

    "lr":      dict(type="log_uniform", default=0.5294354624629897,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau   = torch.as_tensor(hp.tau,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w = torch.as_tensor(hp.rho_w, device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w = torch.as_tensor(hp.eta_w, device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap = torch.as_tensor(hp.d_cap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_cap = torch.as_tensor(hp.p_cap, device=v.device, dtype=v.dtype).clamp(min=1.0)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # Relative-gap ambiguity weight in (0,1]
    amb_w = (u_min + kappa) / (u_min + kappa + margin)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # SINGLE CHANGE vs design 80: power-tanh cap (bounded in [0, d_cap], linear near 0)
    # Define: drive = d_cap * tanh((x/d)^p)^(1/p)
    # Use stable equivalent: drive = d * (x/d) * (tanh(y)/(y+eps))^(1/p), y=(x/d)^p
    eps = torch.as_tensor(1e-12, device=v.device, dtype=v.dtype)
    x = (drive_raw / d_cap).clamp(min=0.0)
    y = x.pow(p_cap)
    ratio = torch.tanh(y) / (y + eps)
    drive = d_cap * x * ratio.pow(1.0 / p_cap)

    adapt = 1.0 + eta_w * torch.tanh(drive)              # in [1, 1+eta_w]
    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/consensus_no_meta/solvers/solver_99.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.397949347327693,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=10.143313873924926,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.23897189425143855,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05822536864869624,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001524189061946519,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0002707823242934448,  low=1e-4, high=1.0),

    # two-temperature routing
    "tau":     dict(type="log_uniform", default=0.1972785588195829,     low=1e-3, high=2e-1),
    "rho_w":   dict(type="log_uniform", default=0.3143787463783146,     low=5e-2, high=1.0),

    # bounded clause-adaptive sharpening for routing only
    "eta_w":   dict(type="log_uniform", default=0.042440125261734005,   low=1e-3, high=10.0),

    # floor used inside relative-gap ambiguity
    "kappa":   dict(type="log_uniform", default=0.03607001274936332,    low=1e-3, high=5e-1),

    # drive cap magnitude
    "d_cap":   dict(type="log_uniform", default=3.6788290101949688,     low=0.2,  high=50.0),

    # exponent on bounded rel-gap ambiguity weight
    "p_amb":   dict(type="uniform",     default=1.0,                    low=0.25, high=2.0),

    # NEW (single change vs design 85): smooth gate for ambiguity-sharpening based on clause violation c
    # gate = c/(c + c_gate) in [0,1)
    "c_gate":  dict(type="log_uniform", default=0.05,                   low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=0.6205206465287496,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn          # (M,3)
    u = 0.5 * (1.0 - v_lit)       # (M,3)

    # Scalars as tensors
    tau    = torch.as_tensor(hp.tau,    device=v.device, dtype=v.dtype).clamp(min=1e-6)
    rho_w  = torch.as_tensor(hp.rho_w,  device=v.device, dtype=v.dtype).clamp(min=1e-3)
    eta_w  = torch.as_tensor(hp.eta_w,  device=v.device, dtype=v.dtype).clamp(min=0.0)
    kappa  = torch.as_tensor(hp.kappa,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d_cap  = torch.as_tensor(hp.d_cap,  device=v.device, dtype=v.dtype).clamp(min=1e-6)
    p_amb  = torch.as_tensor(hp.p_amb,  device=v.device, dtype=v.dtype).clamp(min=0.05)
    c_gate = torch.as_tensor(hp.c_gate, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost (smooth min)
    c = softmin(u, dim=-1)  # (M,)

    # margin = (2nd smallest u) - (smallest u)
    u2, _ = torch.topk(u, k=2, dim=-1, largest=False)   # (M,2)
    u_min = u2[:, 0]
    margin = (u2[:, 1] - u2[:, 0]).clamp(min=0.0)       # (M,)

    c_pos = c.clamp(min=0.0)

    # bounded relative-gap ambiguity weight in (0,1]
    amb_base = (u_min + kappa) / (u_min + kappa + margin)
    amb_w = torch.pow(amb_base, p_amb)

    drive_raw = torch.log1p(xl) * (1.0 - xs) * (c_pos * amb_w)  # (M,) >= 0

    # exponential soft-clamp on drive
    drive = d_cap * (1.0 - torch.exp(-drive_raw / d_cap))

    # NEW: clause-context gate for ambiguity-gated sharpening
    gate_c = c_pos / (c_pos + c_gate)  # (M,) in [0,1)

    # ambiguity-gated sharpening: more when unambiguous, but only when clause is meaningfully violated
    adapt = 1.0 + eta_w * torch.tanh(drive) * (1.0 - amb_w) * gate_c

    tau_w = (tau * rho_w) / adapt
    tau_w = tau_w.clamp(min=1e-6)

    # Responsibilities (routing only)
    w = torch.softmax((-u) / tau_w.unsqueeze(-1), dim=-1)  # (M,3)

    # Soft second-best unsat for each candidate-best literal i: softmin(u_{!=i})
    u0, u1, u2v = u[:, 0], u[:, 1], u[:, 2]
    s0 = softmin(torch.stack([u1, u2v], dim=-1), dim=-1)
    s1 = softmin(torch.stack([u0, u2v], dim=-1), dim=-1)
    s2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    s = torch.stack([s0, s1, s2], dim=-1)  # (M,3)

    # Push magnitudes per literal (scale by c,s; route by w)
    F = c.unsqueeze(-1) + w * (s - c.unsqueeze(-1))  # (M,3)

    # Gradient term (push)
    G = (xl * xs).unsqueeze(-1) * F

    # Rigidity term
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (w * c.unsqueeze(-1))

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_a/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-06T09:58:18.321999Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin smooth clause dynamics",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_1.py",
      "planner_log": "llm_log_fixed_obj_control/planner_1.json",
      "designer_log": "llm_log_fixed_obj_control/designer_1.json",
      "timestamp": "2026-07-06T10:51:00.573461Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 280,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2068,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4852,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 15101,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.49,
          "median_step": 29930,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 80000,
          "unsolved_fraction": 0.65,
          "median_step": 113802,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 160000,
          "unsolved_fraction": 0.49,
          "median_step": 104210,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 320000,
          "unsolved_fraction": 0.49,
          "median_step": 199722,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Logistic-xl reparam regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_2.py",
      "planner_log": "llm_log_fixed_obj_control/planner_1.json",
      "designer_log": "llm_log_fixed_obj_control/designer_2.json",
      "timestamp": "2026-07-06T10:52:08.166541Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 60,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 1,
          "weight": 0.45
        }
      ],
      "short_name": "Temp softmin/softargmin (τ)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_3.py",
      "planner_log": "llm_log_fixed_obj_control/planner_2.json",
      "designer_log": "llm_log_fixed_obj_control/designer_3.json",
      "timestamp": "2026-07-06T10:56:29.863185Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 397,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1468,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4575,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.3
        }
      ],
      "short_name": "Chain-rule yl: small-N ok, N20 reg",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_4.py",
      "planner_log": "llm_log_fixed_obj_control/planner_2.json",
      "designer_log": "llm_log_fixed_obj_control/designer_4.json",
      "timestamp": "2026-07-06T10:58:01.500499Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.54,
          "median_step": 217,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 3,
          "weight": 0.2
        }
      ],
      "short_name": "Soft rigidity selector (τ_r)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_5.py",
      "planner_log": "llm_log_fixed_obj_control/planner_3.json",
      "designer_log": "llm_log_fixed_obj_control/designer_5.json",
      "timestamp": "2026-07-06T11:09:27.364873Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1077,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3088,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8667,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18196,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37037,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.4
        },
        {
          "design_id": 4,
          "weight": 0.5
        },
        {
          "design_id": 2,
          "weight": 0.1
        }
      ],
      "short_name": "Log-xl reparam: stable but no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_6.py",
      "planner_log": "llm_log_fixed_obj_control/planner_3.json",
      "designer_log": "llm_log_fixed_obj_control/designer_6.json",
      "timestamp": "2026-07-06T11:12:38.534897Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 310,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 818,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2615,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5194,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Hard/soft mixed rigidity selector",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_7.py",
      "planner_log": "llm_log_fixed_obj_control/planner_4.json",
      "designer_log": "llm_log_fixed_obj_control/designer_7.json",
      "timestamp": "2026-07-06T11:23:11.096868Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 339,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 923,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1869,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5958,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15485,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34060,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.25
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "Log-xl + tail-leak: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_8.py",
      "planner_log": "llm_log_fixed_obj_control/planner_4.json",
      "designer_log": "llm_log_fixed_obj_control/designer_8.json",
      "timestamp": "2026-07-06T11:25:40.667660Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 191,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1158,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2339,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4322,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 5,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Clause-damped rigidity (regressed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_9.py",
      "planner_log": "llm_log_fixed_obj_control/planner_5.json",
      "designer_log": "llm_log_fixed_obj_control/designer_9.json",
      "timestamp": "2026-07-06T11:30:55.367721Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 432,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1657,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3394,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8557,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 3,
          "weight": 0.35
        }
      ],
      "short_name": "Smooth-G only (LSE) mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_10.py",
      "planner_log": "llm_log_fixed_obj_control/planner_5.json",
      "designer_log": "llm_log_fixed_obj_control/designer_10.json",
      "timestamp": "2026-07-06T11:41:22.023823Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 549,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 796,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2935,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4761,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15913,
          "fidelity": "medium"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40787,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Softmin smooth clause dynamics",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_11.py",
      "planner_log": "llm_log_fixed_obj_control/planner_1.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_11.json",
      "timestamp": "2026-07-06T12:26:47.042711Z",
      "experiments": [
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 900,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2258,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7528,
          "fidelity": "low"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25872,
          "fidelity": "medium"
        },
        {
          "design_id": 1783338108,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.55
        },
        {
          "design_id": 1,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "Annealed p softmin (regressed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_12.py",
      "planner_log": "llm_log_fixed_obj_control/planner_6.json",
      "designer_log": "llm_log_fixed_obj_control/designer_12.json",
      "timestamp": "2026-07-06T12:30:18.127068Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 908,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2235,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 7429,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.6
        },
        {
          "design_id": 5,
          "weight": 0.35
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Margin-gated soft rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_13.py",
      "planner_log": "llm_log_fixed_obj_control/planner_6.json",
      "designer_log": "llm_log_fixed_obj_control/designer_13.json",
      "timestamp": "2026-07-06T12:32:46.493841Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1343,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2861,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5590,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.45
        },
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 11,
          "weight": 0.3
        }
      ],
      "short_name": "Smooth-G (harmonic) mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_14.py",
      "planner_log": "llm_log_fixed_obj_control/planner_7.json",
      "designer_log": "llm_log_fixed_obj_control/designer_14.json",
      "timestamp": "2026-07-06T12:45:44.689267Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 504,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 763,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2203,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5309,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11781,
          "fidelity": "medium"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46212,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 7,
          "weight": 0.2
        },
        {
          "design_id": 5,
          "weight": 0.15
        }
      ],
      "short_name": "Gap-gated rigidity regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_15.py",
      "planner_log": "llm_log_fixed_obj_control/planner_7.json",
      "designer_log": "llm_log_fixed_obj_control/designer_15.json",
      "timestamp": "2026-07-06T12:46:48.675964Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 11,
          "weight": 0.15
        }
      ],
      "short_name": "Smoothmin-G (p) hybrid",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_16.py",
      "planner_log": "llm_log_fixed_obj_control/planner_8.json",
      "designer_log": "llm_log_fixed_obj_control/designer_16.json",
      "timestamp": "2026-07-06T13:00:26.282346Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 394,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 602,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1429,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3911,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9644,
          "fidelity": "medium"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.52,
          "median_step": 53311,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.65
        },
        {
          "design_id": 7,
          "weight": 0.25
        },
        {
          "design_id": 5,
          "weight": 0.1
        }
      ],
      "short_name": "Clause-gated capped soft rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_17.py",
      "planner_log": "llm_log_fixed_obj_control/planner_8.json",
      "designer_log": "llm_log_fixed_obj_control/designer_17.json",
      "timestamp": "2026-07-06T13:11:15.798749Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 613,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 909,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1910,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3992,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12684,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40817,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 1783338108,
          "weight": 0.15
        }
      ],
      "short_name": "LSE-soft c + LSE-G (mixed R)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_18.py",
      "planner_log": "llm_log_fixed_obj_control/planner_9.json",
      "designer_log": "llm_log_fixed_obj_control/designer_18.json",
      "timestamp": "2026-07-06T13:24:54.818839Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 364,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 944,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2029,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3927,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13166,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.55,
          "median_step": 56826,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.7
        },
        {
          "design_id": 13,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 7,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xl-gated soft rigidity (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_19.py",
      "planner_log": "llm_log_fixed_obj_control/planner_9.json",
      "designer_log": "llm_log_fixed_obj_control/designer_19.json",
      "timestamp": "2026-07-06T13:27:21.045160Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 526,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1266,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1726,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5203,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Smooth-G (harmonic) mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_20.py",
      "planner_log": "llm_log_fixed_obj_control/planner_7.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_20.json",
      "timestamp": "2026-07-06T14:52:47.622505Z",
      "experiments": [
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 751,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1849,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3785,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6216,
          "fidelity": "medium"
        },
        {
          "design_id": 1783344461,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32179,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.6
        },
        {
          "design_id": 14,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.15
        }
      ],
      "short_name": "Clamp-free LSE(G) log-mean-exp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_21.py",
      "planner_log": "llm_log_fixed_obj_control/planner_10.json",
      "designer_log": "llm_log_fixed_obj_control/designer_21.json",
      "timestamp": "2026-07-06T14:55:56.438948Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 380,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 906,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1214,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6367,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.7
        },
        {
          "design_id": 1,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 11,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Hybrid memory-c slows late solve",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_22.py",
      "planner_log": "llm_log_fixed_obj_control/planner_10.json",
      "designer_log": "llm_log_fixed_obj_control/designer_22.json",
      "timestamp": "2026-07-06T14:58:32.717789Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 492,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 832,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2038,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4770,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.45
        },
        {
          "design_id": 18,
          "weight": 0.2
        },
        {
          "design_id": 20,
          "weight": 0.35
        }
      ],
      "short_name": "Smooth-c memory only (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_23.py",
      "planner_log": "llm_log_fixed_obj_control/planner_11.json",
      "designer_log": "llm_log_fixed_obj_control/designer_23.json",
      "timestamp": "2026-07-06T15:01:11.777509Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 204,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 401,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 759,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1133,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4647,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.78
        },
        {
          "design_id": 7,
          "weight": 0.17
        },
        {
          "design_id": 19,
          "weight": 0.05
        }
      ],
      "short_name": "Capped memory scaling (Design 17+)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_24.py",
      "planner_log": "llm_log_fixed_obj_control/planner_11.json",
      "designer_log": "llm_log_fixed_obj_control/designer_24.json",
      "timestamp": "2026-07-06T15:05:32.669776Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 376,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 815,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1838,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4831,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.8
        },
        {
          "design_id": 11,
          "weight": 0.12
        },
        {
          "design_id": 18,
          "weight": 0.08
        }
      ],
      "short_name": "Bias-corrected smooth-G regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_25.py",
      "planner_log": "llm_log_fixed_obj_control/planner_12.json",
      "designer_log": "llm_log_fixed_obj_control/designer_25.json",
      "timestamp": "2026-07-06T15:08:49.227359Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 595,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1016,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1225,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6781,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.72
        },
        {
          "design_id": 7,
          "weight": 0.23
        },
        {
          "design_id": 24,
          "weight": 0.05
        }
      ],
      "short_name": "Top-2-only soft rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_26.py",
      "planner_log": "llm_log_fixed_obj_control/planner_12.json",
      "designer_log": "llm_log_fixed_obj_control/designer_26.json",
      "timestamp": "2026-07-06T15:11:21.564048Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 730,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1610,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4486,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.7
        },
        {
          "design_id": 20,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 10,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smooth-c for memory regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_27.py",
      "planner_log": "llm_log_fixed_obj_control/planner_13.json",
      "designer_log": "llm_log_fixed_obj_control/designer_27.json",
      "timestamp": "2026-07-06T15:16:53.570052Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 220,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 663,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1914,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6392,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.62
        },
        {
          "design_id": 24,
          "weight": 0.33
        },
        {
          "design_id": 17,
          "weight": 0.05
        }
      ],
      "short_name": "Clause-max gated mem cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_28.py",
      "planner_log": "llm_log_fixed_obj_control/planner_13.json",
      "designer_log": "llm_log_fixed_obj_control/designer_28.json",
      "timestamp": "2026-07-06T15:19:19.959194Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 414,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 841,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1970,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4714,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.7
        },
        {
          "design_id": 11,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 18,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Harmonic smooth-G wins at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_29.py",
      "planner_log": "llm_log_fixed_obj_control/planner_14.json",
      "designer_log": "llm_log_fixed_obj_control/designer_29.json",
      "timestamp": "2026-07-06T16:54:31.346411Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 310,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 678,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2483,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3801,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8556,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17647,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 72729,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 123983,
          "fidelity": "high"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 291499,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.6
        },
        {
          "design_id": 19,
          "weight": 0.4
        }
      ],
      "short_name": "Global lock gate for xl-rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_30.py",
      "planner_log": "llm_log_fixed_obj_control/planner_14.json",
      "designer_log": "llm_log_fixed_obj_control/designer_30.json",
      "timestamp": "2026-07-06T17:07:11.760418Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1082,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1572,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4085,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15336,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 59439,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Harmonic smooth-G wins at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_31.py",
      "planner_log": "llm_log_fixed_obj_control/planner_14.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_31.json",
      "timestamp": "2026-07-08T07:13:44.610079Z",
      "experiments": [
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 338,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 801,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2031,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4249,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11063,
          "fidelity": "medium"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24643,
          "fidelity": "medium"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40538,
          "fidelity": "medium"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 135136,
          "fidelity": "high"
        },
        {
          "design_id": 1783357640,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 280492,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 29,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 20,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Weight-inside hmean hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_32.py",
      "planner_log": "llm_log_fixed_obj_control/planner_15.json",
      "designer_log": "llm_log_fixed_obj_control/designer_32.json",
      "timestamp": "2026-07-08T07:58:02.811449Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 715,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1648,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3672,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7943,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16267,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47469,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 186258,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.65
        },
        {
          "design_id": 17,
          "weight": 0.25
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth-max global lock gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_33.py",
      "planner_log": "llm_log_fixed_obj_control/planner_15.json",
      "designer_log": "llm_log_fixed_obj_control/designer_33.json",
      "timestamp": "2026-07-08T08:00:42.150116Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 807,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1787,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5865,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.6
        },
        {
          "design_id": 29,
          "weight": 0.3
        },
        {
          "design_id": 32,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "p-harmonic G: helps small, hurts scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_34.py",
      "planner_log": "llm_log_fixed_obj_control/planner_16.json",
      "designer_log": "llm_log_fixed_obj_control/designer_34.json",
      "timestamp": "2026-07-08T08:52:58.975326Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 359,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 535,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1583,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3995,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5997,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19082,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 72979,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 195116,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.33
        },
        {
          "design_id": 33,
          "weight": 0.22
        },
        {
          "design_id": 0,
          "weight": 0.45
        }
      ],
      "short_name": "Local lock gate over-freezes",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_35.py",
      "planner_log": "llm_log_fixed_obj_control/planner_16.json",
      "designer_log": "llm_log_fixed_obj_control/designer_35.json",
      "timestamp": "2026-07-08T08:55:41.437758Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 225,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 561,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2633,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6217,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.9
        },
        {
          "design_id": 32,
          "weight": 0.05
        },
        {
          "design_id": 34,
          "weight": 0.05
        }
      ],
      "short_name": "RMS scaling destabilizes memory",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_36.py",
      "planner_log": "llm_log_fixed_obj_control/planner_17.json",
      "designer_log": "llm_log_fixed_obj_control/designer_36.json",
      "timestamp": "2026-07-08T08:57:52.378235Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 578,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 1857,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 11,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth mem-signal mismatch",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_37.py",
      "planner_log": "llm_log_fixed_obj_control/planner_17.json",
      "designer_log": "llm_log_fixed_obj_control/designer_37.json",
      "timestamp": "2026-07-08T09:00:36.453943Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 265,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1039,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2083,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5691,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.9
        },
        {
          "design_id": 34,
          "weight": 0.05
        },
        {
          "design_id": 32,
          "weight": 0.05
        }
      ],
      "short_name": "RMS scaling destabilizes at N≈40",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_38.py",
      "planner_log": "llm_log_fixed_obj_control/planner_18.json",
      "designer_log": "llm_log_fixed_obj_control/designer_38.json",
      "timestamp": "2026-07-08T09:02:20.518476Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5,
          "median_step": 800,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.5
        },
        {
          "design_id": 18,
          "weight": 0.35
        },
        {
          "design_id": 11,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth mem-signal, hard v-field",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_39.py",
      "planner_log": "llm_log_fixed_obj_control/planner_18.json",
      "designer_log": "llm_log_fixed_obj_control/designer_39.json",
      "timestamp": "2026-07-08T09:04:43.489638Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 310,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 541,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3550,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4041,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.65
        },
        {
          "design_id": 29,
          "weight": 0.35
        }
      ],
      "short_name": "Self-gated G stalls at N≈113",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_40.py",
      "planner_log": "llm_log_fixed_obj_control/planner_19.json",
      "designer_log": "llm_log_fixed_obj_control/designer_40.json",
      "timestamp": "2026-07-08T09:08:31.026612Z",
      "experiments": [
        {
          "design_id": 40,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 499,
          "fidelity": "low"
        },
        {
          "design_id": 40,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5,
          "median_step": 6400,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 39,
          "weight": 0.5
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 22,
          "weight": 0.15
        }
      ],
      "short_name": "Gated smooth xs slowed early solve",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_41.py",
      "planner_log": "llm_log_fixed_obj_control/planner_19.json",
      "designer_log": "llm_log_fixed_obj_control/designer_41.json",
      "timestamp": "2026-07-08T09:11:07.539065Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 832,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1687,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3850,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_p-harmonic G: helps small, hurts scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_42.py",
      "planner_log": "llm_log_fixed_obj_control/planner_16.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_42.json",
      "timestamp": "2026-07-09T10:51:01.893700Z",
      "experiments": [
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 388,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 806,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1751,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3999,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8691,
          "fidelity": "medium"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19082,
          "fidelity": "medium"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35235,
          "fidelity": "medium"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 130897,
          "fidelity": "high"
        },
        {
          "design_id": 1783501887,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 276276,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.55
        },
        {
          "design_id": 42,
          "weight": 0.35
        },
        {
          "design_id": 29,
          "weight": 0.1
        }
      ],
      "short_name": "Clause-gated p-harmonic G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_43.py",
      "planner_log": "llm_log_fixed_obj_control/planner_20.json",
      "designer_log": "llm_log_fixed_obj_control/designer_43.json",
      "timestamp": "2026-07-09T11:03:33.350580Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1003,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1782,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4465,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8208,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22334,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32498,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 17,
          "weight": 0.1
        }
      ],
      "short_name": "Global near-solution rigidity lock",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_44.py",
      "planner_log": "llm_log_fixed_obj_control/planner_20.json",
      "designer_log": "llm_log_fixed_obj_control/designer_44.json",
      "timestamp": "2026-07-09T11:06:34.781618Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 356,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1127,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3033,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6206,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.7
        },
        {
          "design_id": 34,
          "weight": 0.15
        },
        {
          "design_id": 42,
          "weight": 0.15
        }
      ],
      "short_name": "Smoothstep+renorm gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_45.py",
      "planner_log": "llm_log_fixed_obj_control/planner_21.json",
      "designer_log": "llm_log_fixed_obj_control/designer_45.json",
      "timestamp": "2026-07-09T11:21:56.381198Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 506,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1642,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4543,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8512,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24625,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47911,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 44,
          "weight": 0.6
        },
        {
          "design_id": 30,
          "weight": 0.25
        },
        {
          "design_id": 33,
          "weight": 0.15
        }
      ],
      "short_name": "Clause-local lock caused early freeze",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_46.py",
      "planner_log": "llm_log_fixed_obj_control/planner_21.json",
      "designer_log": "llm_log_fixed_obj_control/designer_46.json",
      "timestamp": "2026-07-09T11:23:30.103702Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 468,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.5,
          "median_step": 1600,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.62
        },
        {
          "design_id": 42,
          "weight": 0.23
        },
        {
          "design_id": 43,
          "weight": 0.15
        }
      ],
      "short_name": "xs-gated sharpening: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_47.py",
      "planner_log": "llm_log_fixed_obj_control/planner_22.json",
      "designer_log": "llm_log_fixed_obj_control/designer_47.json",
      "timestamp": "2026-07-09T11:38:55.259403Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 563,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1405,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2845,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7448,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23434,
          "fidelity": "medium"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 52390,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.2
        },
        {
          "design_id": 45,
          "weight": 0.1
        },
        {
          "design_id": 41,
          "weight": 0.7
        }
      ],
      "short_name": "xs kick helps small-N, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_48.py",
      "planner_log": "llm_log_fixed_obj_control/planner_22.json",
      "designer_log": "llm_log_fixed_obj_control/designer_48.json",
      "timestamp": "2026-07-09T11:41:58.706338Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 297,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 584,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1406,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.8
        },
        {
          "design_id": 48,
          "weight": 0.15
        },
        {
          "design_id": 47,
          "weight": 0.05
        }
      ],
      "short_name": "Sigmoid-tracking xs: faster mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_49.py",
      "planner_log": "llm_log_fixed_obj_control/planner_23.json",
      "designer_log": "llm_log_fixed_obj_control/designer_49.json",
      "timestamp": "2026-07-09T11:52:20.045784Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 390,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 521,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 971,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5194,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12051,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29142,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.7
        },
        {
          "design_id": 42,
          "weight": 0.25
        },
        {
          "design_id": 45,
          "weight": 0.05
        }
      ],
      "short_name": "Threshold-gated p-harmonic G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_50.py",
      "planner_log": "llm_log_fixed_obj_control/planner_23.json",
      "designer_log": "llm_log_fixed_obj_control/designer_50.json",
      "timestamp": "2026-07-09T12:03:57.973786Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 246,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1012,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1262,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4238,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8209,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19463,
          "fidelity": "medium"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35316,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 51,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 50,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Threshold-gated p-harmonic G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_51.py",
      "planner_log": "llm_log_fixed_obj_control/planner_23.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_51.json",
      "timestamp": "2026-07-09T19:41:38.191743Z",
      "experiments": [
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 759,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1291,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3377,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6710,
          "fidelity": "low"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22980,
          "fidelity": "medium"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40816,
          "fidelity": "medium"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 121907,
          "fidelity": "high"
        },
        {
          "design_id": 1783598686,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.63,
          "median_step": 551594,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.6
        },
        {
          "design_id": 50,
          "weight": 0.25
        },
        {
          "design_id": 43,
          "weight": 0.15
        }
      ],
      "short_name": "Early-saturating gate (c1) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_52.py",
      "planner_log": "llm_log_fixed_obj_control/planner_24.json",
      "designer_log": "llm_log_fixed_obj_control/designer_52.json",
      "timestamp": "2026-07-09T20:00:12.347297Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 598,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1659,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3451,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4425,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24476,
          "fidelity": "medium"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 72719,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 49,
          "weight": 0.9
        },
        {
          "design_id": 47,
          "weight": 0.05
        },
        {
          "design_id": 42,
          "weight": 0.05
        }
      ],
      "short_name": "xs hysteresis tracker",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_53.py",
      "planner_log": "llm_log_fixed_obj_control/planner_24.json",
      "designer_log": "llm_log_fixed_obj_control/designer_53.json",
      "timestamp": "2026-07-09T21:31:52.748288Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 443,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1089,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3255,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7072,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20252,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30836,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 96648,
          "fidelity": "high"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 267351,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.9
        },
        {
          "design_id": 49,
          "weight": 0.07
        },
        {
          "design_id": 47,
          "weight": 0.03
        }
      ],
      "short_name": "Rigidity power-gate hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_54.py",
      "planner_log": "llm_log_fixed_obj_control/planner_25.json",
      "designer_log": "llm_log_fixed_obj_control/designer_54.json",
      "timestamp": "2026-07-09T21:46:35.239764Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 447,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1617,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2899,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8382,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22419,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42867,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.25
        },
        {
          "design_id": 50,
          "weight": 0.25
        },
        {
          "design_id": 51,
          "weight": 0.5
        }
      ],
      "short_name": "Early-saturating sharp gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_55.py",
      "planner_log": "llm_log_fixed_obj_control/planner_25.json",
      "designer_log": "llm_log_fixed_obj_control/designer_55.json",
      "timestamp": "2026-07-09T21:59:39.463184Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 318,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 443,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1180,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4128,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9177,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18152,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44007,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.45
        },
        {
          "design_id": 50,
          "weight": 0.35
        },
        {
          "design_id": 51,
          "weight": 0.2
        }
      ],
      "short_name": "xl-gated sharpening: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_56.py",
      "planner_log": "llm_log_fixed_obj_control/planner_26.json",
      "designer_log": "llm_log_fixed_obj_control/designer_56.json",
      "timestamp": "2026-07-09T22:15:02.199584Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 855,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1838,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3660,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5732,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21712,
          "fidelity": "medium"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 53384,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.55
        },
        {
          "design_id": 31,
          "weight": 0.3
        },
        {
          "design_id": 49,
          "weight": 0.15
        }
      ],
      "short_name": "xl-biased xs helps mid, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_57.py",
      "planner_log": "llm_log_fixed_obj_control/planner_26.json",
      "designer_log": "llm_log_fixed_obj_control/designer_57.json",
      "timestamp": "2026-07-09T23:19:59.566260Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 284,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 601,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1145,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4023,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6299,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14766,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 52390,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 247857,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.75
        },
        {
          "design_id": 49,
          "weight": 0.2
        },
        {
          "design_id": 57,
          "weight": 0.05
        }
      ],
      "short_name": "xs deadzone gate: mid win, tail risk",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_58.py",
      "planner_log": "llm_log_fixed_obj_control/planner_27.json",
      "designer_log": "llm_log_fixed_obj_control/designer_58.json",
      "timestamp": "2026-07-10T01:23:23.393448Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 281,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 512,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 971,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2353,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6163,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12021,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23054,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 70918,
          "fidelity": "high"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 419461,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.6
        },
        {
          "design_id": 29,
          "weight": 0.15
        },
        {
          "design_id": 51,
          "weight": 0.25
        }
      ],
      "short_name": "Gap-gated p-harmonic G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_59.py",
      "planner_log": "llm_log_fixed_obj_control/planner_27.json",
      "designer_log": "llm_log_fixed_obj_control/designer_59.json",
      "timestamp": "2026-07-10T01:26:03.032984Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 429,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1028,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1184,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4620,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 60,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 58,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs deadzone gate: mid win, tail risk",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_60.py",
      "planner_log": "llm_log_fixed_obj_control/planner_27.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_60.json",
      "timestamp": "2026-07-10T13:47:59.520888Z",
      "experiments": [
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 434,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1303,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2872,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5668,
          "fidelity": "low"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15850,
          "fidelity": "medium"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22034,
          "fidelity": "medium"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 63472,
          "fidelity": "high"
        },
        {
          "design_id": 1783646798,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 307832,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.5
        },
        {
          "design_id": 58,
          "weight": 0.35
        },
        {
          "design_id": 53,
          "weight": 0.15
        }
      ],
      "short_name": "Decoupled gate worsened tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_61.py",
      "planner_log": "llm_log_fixed_obj_control/planner_28.json",
      "designer_log": "llm_log_fixed_obj_control/designer_61.json",
      "timestamp": "2026-07-10T17:28:56.578989Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 443,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 903,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2181,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5546,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12207,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18023,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 83748,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 996857,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.6
        },
        {
          "design_id": 29,
          "weight": 0.3
        },
        {
          "design_id": 34,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Harmonic+geom blend: mixed scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_62.py",
      "planner_log": "llm_log_fixed_obj_control/planner_28.json",
      "designer_log": "llm_log_fixed_obj_control/designer_62.json",
      "timestamp": "2026-07-10T17:43:58.388064Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 604,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1669,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3442,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7696,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16286,
          "fidelity": "medium"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58904,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 63,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7
        },
        {
          "design_id": 58,
          "weight": 0.25
        },
        {
          "design_id": 61,
          "weight": 0.05
        }
      ],
      "short_name": "xl-shrunk deadzone (regressed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_63.py",
      "planner_log": "llm_log_fixed_obj_control/planner_29.json",
      "designer_log": "llm_log_fixed_obj_control/designer_63.json",
      "timestamp": "2026-07-10T17:56:19.010463Z",
      "experiments": [
        {
          "design_id": 63,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 653,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1461,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2388,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6852,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18443,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33752,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 64,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 42,
          "weight": 0.3
        }
      ],
      "short_name": "Gated p-harmonic hurts via scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_64.py",
      "planner_log": "llm_log_fixed_obj_control/planner_29.json",
      "designer_log": "llm_log_fixed_obj_control/designer_64.json",
      "timestamp": "2026-07-10T17:58:49.826565Z",
      "experiments": [
        {
          "design_id": 64,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 733,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2171,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5108,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 65,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.85
        },
        {
          "design_id": 64,
          "weight": 0.1
        },
        {
          "design_id": 42,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-capped G causes noisy scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_65.py",
      "planner_log": "llm_log_fixed_obj_control/planner_30.json",
      "designer_log": "llm_log_fixed_obj_control/designer_65.json",
      "timestamp": "2026-07-10T18:02:44.461575Z",
      "experiments": [
        {
          "design_id": 65,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1031,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1211,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3927,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 66,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.55
        },
        {
          "design_id": 53,
          "weight": 0.35
        },
        {
          "design_id": 61,
          "weight": 0.1
        }
      ],
      "short_name": "xl-aware deadzone regressed mid",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_66.py",
      "planner_log": "llm_log_fixed_obj_control/planner_30.json",
      "designer_log": "llm_log_fixed_obj_control/designer_66.json",
      "timestamp": "2026-07-10T18:14:01.248731Z",
      "experiments": [
        {
          "design_id": 66,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 577,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1279,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2749,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5908,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19025,
          "fidelity": "medium"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32623,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 67,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.65
        },
        {
          "design_id": 29,
          "weight": 0.25
        },
        {
          "design_id": 62,
          "weight": 0.1
        }
      ],
      "short_name": "Power-harmonic G regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_67.py",
      "planner_log": "llm_log_fixed_obj_control/planner_31.json",
      "designer_log": "llm_log_fixed_obj_control/designer_67.json",
      "timestamp": "2026-07-10T18:18:30.243545Z",
      "experiments": [
        {
          "design_id": 67,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 404,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 893,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1039,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4455,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 68,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7
        },
        {
          "design_id": 53,
          "weight": 0.25
        },
        {
          "design_id": 61,
          "weight": 0.05
        }
      ],
      "short_name": "xl-adaptive xs gate floor",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_68.py",
      "planner_log": "llm_log_fixed_obj_control/planner_31.json",
      "designer_log": "llm_log_fixed_obj_control/designer_68.json",
      "timestamp": "2026-07-10T19:27:24.751213Z",
      "experiments": [
        {
          "design_id": 68,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 606,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1159,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2578,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5323,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12268,
          "fidelity": "medium"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31187,
          "fidelity": "medium"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 83142,
          "fidelity": "high"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 180593,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 69,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.75
        },
        {
          "design_id": 68,
          "weight": 0.2
        },
        {
          "design_id": 66,
          "weight": 0.05
        }
      ],
      "short_name": "xl-boosted beta hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_69.py",
      "planner_log": "llm_log_fixed_obj_control/planner_32.json",
      "designer_log": "llm_log_fixed_obj_control/designer_69.json",
      "timestamp": "2026-07-10T19:39:25.521813Z",
      "experiments": [
        {
          "design_id": 69,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 249,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 531,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1340,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1999,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6695,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16524,
          "fidelity": "medium"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35590,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 70,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.55
        },
        {
          "design_id": 62,
          "weight": 0.3
        },
        {
          "design_id": 29,
          "weight": 0.15
        }
      ],
      "short_name": "Imbalance-gated blend: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_70.py",
      "planner_log": "llm_log_fixed_obj_control/planner_32.json",
      "designer_log": "llm_log_fixed_obj_control/designer_70.json",
      "timestamp": "2026-07-10T19:43:01.489355Z",
      "experiments": [
        {
          "design_id": 70,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 528,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2044,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4128,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7384,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 71,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 68,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xl-adaptive xs gate floor",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_71.py",
      "planner_log": "llm_log_fixed_obj_control/planner_31.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_71.json",
      "timestamp": "2026-07-11T02:45:00.035644Z",
      "experiments": [
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 684,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1454,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3673,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6103,
          "fidelity": "low"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16025,
          "fidelity": "medium"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29102,
          "fidelity": "medium"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 67568,
          "fidelity": "high"
        },
        {
          "design_id": 1783712606,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 217346,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 72,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 68,
          "weight": 0.8
        },
        {
          "design_id": 58,
          "weight": 0.15
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "Power-shaped xl→gmin ramp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_72.py",
      "planner_log": "llm_log_fixed_obj_control/planner_33.json",
      "designer_log": "llm_log_fixed_obj_control/designer_72.json",
      "timestamp": "2026-07-11T02:56:29.144675Z",
      "experiments": [
        {
          "design_id": 72,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 366,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 357,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1276,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3072,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6039,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11652,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37776,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 73,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.6
        },
        {
          "design_id": 29,
          "weight": 0.25
        },
        {
          "design_id": 42,
          "weight": 0.15
        }
      ],
      "short_name": "p<1 smooth-G: helps mid-N, slows tiny",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_73.py",
      "planner_log": "llm_log_fixed_obj_control/planner_33.json",
      "designer_log": "llm_log_fixed_obj_control/designer_73.json",
      "timestamp": "2026-07-11T02:59:14.333701Z",
      "experiments": [
        {
          "design_id": 73,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 598,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1465,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3260,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9033,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 74,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 68,
          "weight": 0.55
        },
        {
          "design_id": 60,
          "weight": 0.25
        },
        {
          "design_id": 71,
          "weight": 0.2
        }
      ],
      "short_name": "Sigmoid gmin(xl) hurts mid-scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_74.py",
      "planner_log": "llm_log_fixed_obj_control/planner_34.json",
      "designer_log": "llm_log_fixed_obj_control/designer_74.json",
      "timestamp": "2026-07-11T03:09:50.034280Z",
      "experiments": [
        {
          "design_id": 74,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 239,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 545,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1086,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2017,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6764,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17876,
          "fidelity": "medium"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26254,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 75,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.55
        },
        {
          "design_id": 29,
          "weight": 0.35
        },
        {
          "design_id": 16,
          "weight": 0.1
        }
      ],
      "short_name": "Harmonic→geo mix hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_75.py",
      "planner_log": "llm_log_fixed_obj_control/planner_34.json",
      "designer_log": "llm_log_fixed_obj_control/designer_75.json",
      "timestamp": "2026-07-11T03:13:00.547476Z",
      "experiments": [
        {
          "design_id": 75,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 371,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 845,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1451,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3728,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8346,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 76,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 68,
          "weight": 0.75
        },
        {
          "design_id": 60,
          "weight": 0.15
        },
        {
          "design_id": 71,
          "weight": 0.1
        }
      ],
      "short_name": "Power-shaped xl→gmin hurt mid-scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_76.py",
      "planner_log": "llm_log_fixed_obj_control/planner_35.json",
      "designer_log": "llm_log_fixed_obj_control/designer_76.json",
      "timestamp": "2026-07-11T03:23:25.203565Z",
      "experiments": [
        {
          "design_id": 76,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 921,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3494,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6061,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14834,
          "fidelity": "medium"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29156,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 77,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 73,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 42,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xs-driven p drift regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_77.py",
      "planner_log": "llm_log_fixed_obj_control/planner_35.json",
      "designer_log": "llm_log_fixed_obj_control/designer_77.json",
      "timestamp": "2026-07-11T03:26:21.361210Z",
      "experiments": [
        {
          "design_id": 77,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 597,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1625,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4747,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8196,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 78,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 68,
          "weight": 0.8
        },
        {
          "design_id": 60,
          "weight": 0.15
        },
        {
          "design_id": 53,
          "weight": 0.05
        }
      ],
      "short_name": "Concave xl→gmin worsened scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_78.py",
      "planner_log": "llm_log_fixed_obj_control/planner_36.json",
      "designer_log": "llm_log_fixed_obj_control/designer_78.json",
      "timestamp": "2026-07-11T03:38:32.952688Z",
      "experiments": [
        {
          "design_id": 78,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 599,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1333,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2877,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7025,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17408,
          "fidelity": "medium"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37873,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 79,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 29,
          "weight": 0.3
        }
      ],
      "short_name": "Degree-norm dv slows harmonic-G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_79.py",
      "planner_log": "llm_log_fixed_obj_control/planner_36.json",
      "designer_log": "llm_log_fixed_obj_control/designer_79.json",
      "timestamp": "2026-07-11T03:40:06.052832Z",
      "experiments": [
        {
          "design_id": 79,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 559,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1407,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5,
          "median_step": 3200,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 80,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Power-shaped xl→gmin hurt mid-scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_80.py",
      "planner_log": "llm_log_fixed_obj_control/planner_35.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_80.json",
      "timestamp": "2026-07-12T22:30:01.932332Z",
      "experiments": [
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 295,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 442,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 581,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1248,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1983,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5288,
          "fidelity": "low"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7889,
          "fidelity": "medium"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10692,
          "fidelity": "medium"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17576,
          "fidelity": "medium"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 48883,
          "fidelity": "high"
        },
        {
          "design_id": 1783741232,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 162541,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 81,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7
        },
        {
          "design_id": 68,
          "weight": 0.25
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "Tunable gmin0 helps mid/high N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_81.py",
      "planner_log": "llm_log_fixed_obj_control/planner_37.json",
      "designer_log": "llm_log_fixed_obj_control/designer_81.json",
      "timestamp": "2026-07-12T23:28:12.162184Z",
      "experiments": [
        {
          "design_id": 81,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 579,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 644,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1396,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2455,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4922,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5132,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12157,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24253,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 42609,
          "fidelity": "high"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 100689,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 82,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.8
        },
        {
          "design_id": 42,
          "weight": 0.2
        }
      ],
      "short_name": "Tau-regularized harmonic G regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_82.py",
      "planner_log": "llm_log_fixed_obj_control/planner_37.json",
      "designer_log": "llm_log_fixed_obj_control/designer_82.json",
      "timestamp": "2026-07-12T23:30:15.630020Z",
      "experiments": [
        {
          "design_id": 82,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 294,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 693,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1827,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5792,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 83,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.75
        },
        {
          "design_id": 68,
          "weight": 0.2
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "Delayed gmin rise: better tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_83.py",
      "planner_log": "llm_log_fixed_obj_control/planner_38.json",
      "designer_log": "llm_log_fixed_obj_control/designer_83.json",
      "timestamp": "2026-07-13T00:19:05.355060Z",
      "experiments": [
        {
          "design_id": 83,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1118,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1865,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2035,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5049,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10253,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11801,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22626,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 34856,
          "fidelity": "high"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 77753,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 84,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.4
        },
        {
          "design_id": 58,
          "weight": 0.5
        },
        {
          "design_id": 60,
          "weight": 0.1
        }
      ],
      "short_name": "Decoupled gate sharpness (k_gate)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_84.py",
      "planner_log": "llm_log_fixed_obj_control/planner_38.json",
      "designer_log": "llm_log_fixed_obj_control/designer_84.json",
      "timestamp": "2026-07-13T00:30:10.170726Z",
      "experiments": [
        {
          "design_id": 84,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 240,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 600,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1360,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2904,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7837,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13589,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34530,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 85,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 83,
          "weight": 0.55
        },
        {
          "design_id": 81,
          "weight": 0.35
        },
        {
          "design_id": 72,
          "weight": 0.1
        }
      ],
      "short_name": "Sigmoid gmin ramp regresses tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_85.py",
      "planner_log": "llm_log_fixed_obj_control/planner_39.json",
      "designer_log": "llm_log_fixed_obj_control/designer_85.json",
      "timestamp": "2026-07-13T01:47:25.096558Z",
      "experiments": [
        {
          "design_id": 85,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 511,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 937,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2916,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4612,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7101,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10357,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21817,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 41357,
          "fidelity": "high"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 155195,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 86,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.6
        },
        {
          "design_id": 68,
          "weight": 0.35
        },
        {
          "design_id": 71,
          "weight": 0.05
        }
      ],
      "short_name": "xl-adaptive gate sharpness",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_86.py",
      "planner_log": "llm_log_fixed_obj_control/planner_39.json",
      "designer_log": "llm_log_fixed_obj_control/designer_86.json",
      "timestamp": "2026-07-13T01:56:10.762988Z",
      "experiments": [
        {
          "design_id": 86,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 444,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1370,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2457,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9034,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12306,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21915,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 87,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 83,
          "weight": 0.75
        },
        {
          "design_id": 81,
          "weight": 0.2
        },
        {
          "design_id": 85,
          "weight": 0.05
        }
      ],
      "short_name": "Finite-slope gmin ramp: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_87.py",
      "planner_log": "llm_log_fixed_obj_control/planner_40.json",
      "designer_log": "llm_log_fixed_obj_control/designer_87.json",
      "timestamp": "2026-07-13T02:43:19.490495Z",
      "experiments": [
        {
          "design_id": 87,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 634,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1017,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1992,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2679,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3508,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7009,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10711,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21564,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 52613,
          "fidelity": "high"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 63325,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 88,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.6
        },
        {
          "design_id": 86,
          "weight": 0.3
        },
        {
          "design_id": 71,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Tail-safe xl-softened k_gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_88.py",
      "planner_log": "llm_log_fixed_obj_control/planner_40.json",
      "designer_log": "llm_log_fixed_obj_control/designer_88.json",
      "timestamp": "2026-07-13T02:53:53.226416Z",
      "experiments": [
        {
          "design_id": 88,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 672,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1062,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4337,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6182,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16678,
          "fidelity": "medium"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29786,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 89,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 83,
          "weight": 0.75
        },
        {
          "design_id": 81,
          "weight": 0.15
        },
        {
          "design_id": 87,
          "weight": 0.1
        }
      ],
      "short_name": "Smoothstep delay: better far tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_89.py",
      "planner_log": "llm_log_fixed_obj_control/planner_41.json",
      "designer_log": "llm_log_fixed_obj_control/designer_89.json",
      "timestamp": "2026-07-13T03:37:33.826833Z",
      "experiments": [
        {
          "design_id": 89,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 483,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1134,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1672,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2783,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2956,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6056,
          "fidelity": "medium"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12599,
          "fidelity": "medium"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23819,
          "fidelity": "medium"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 49594,
          "fidelity": "high"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 53316,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 90,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.92
        },
        {
          "design_id": 86,
          "weight": 0.04
        },
        {
          "design_id": 88,
          "weight": 0.04
        }
      ],
      "short_name": "Per-var norm slows memory",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_90.py",
      "planner_log": "llm_log_fixed_obj_control/planner_41.json",
      "designer_log": "llm_log_fixed_obj_control/designer_90.json",
      "timestamp": "2026-07-13T03:40:15.628395Z",
      "experiments": [
        {
          "design_id": 90,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1316,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3739,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6181,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 91,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 89,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Smoothstep delay: better far tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_91.py",
      "planner_log": "llm_log_fixed_obj_control/planner_41.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_91.json",
      "timestamp": "2026-07-14T19:27:18.174959Z",
      "experiments": [
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 581,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1059,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1876,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4073,
          "fidelity": "low"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5418,
          "fidelity": "medium"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11793,
          "fidelity": "medium"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17574,
          "fidelity": "medium"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 33485,
          "fidelity": "high"
        },
        {
          "design_id": 1783914043,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 76036,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 92,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.65
        },
        {
          "design_id": 89,
          "weight": 0.2
        },
        {
          "design_id": 83,
          "weight": 0.15
        }
      ],
      "short_name": "Softclipped logxl gmin ramp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_92.py",
      "planner_log": "llm_log_fixed_obj_control/planner_42.json",
      "designer_log": "llm_log_fixed_obj_control/designer_92.json",
      "timestamp": "2026-07-14T20:23:00.434767Z",
      "experiments": [
        {
          "design_id": 92,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 289,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 715,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1933,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2758,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6041,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8087,
          "fidelity": "medium"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18530,
          "fidelity": "medium"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 47247,
          "fidelity": "high"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 94834,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 93,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.55
        },
        {
          "design_id": 86,
          "weight": 0.35
        },
        {
          "design_id": 88,
          "weight": 0.1
        }
      ],
      "short_name": "Delayed+cap xl gate sharpness",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_93.py",
      "planner_log": "llm_log_fixed_obj_control/planner_42.json",
      "designer_log": "llm_log_fixed_obj_control/designer_93.json",
      "timestamp": "2026-07-14T20:34:02.020147Z",
      "experiments": [
        {
          "design_id": 93,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 562,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1447,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2080,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5160,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22637,
          "fidelity": "medium"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27900,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 94,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 89,
          "weight": 0.7
        },
        {
          "design_id": 87,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 83,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smoothstep + width: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_94.py",
      "planner_log": "llm_log_fixed_obj_control/planner_43.json",
      "designer_log": "llm_log_fixed_obj_control/designer_94.json",
      "timestamp": "2026-07-14T20:45:06.375379Z",
      "experiments": [
        {
          "design_id": 94,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 471,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 616,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1216,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3141,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4573,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8785,
          "fidelity": "medium"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12020,
          "fidelity": "medium"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20930,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 95,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 92,
          "weight": 0.75
        },
        {
          "design_id": 91,
          "weight": 0.2
        },
        {
          "design_id": 85,
          "weight": 0.05
        }
      ],
      "short_name": "Arctan logxl squashing regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_95.py",
      "planner_log": "llm_log_fixed_obj_control/planner_43.json",
      "designer_log": "llm_log_fixed_obj_control/designer_95.json",
      "timestamp": "2026-07-14T22:06:40.077451Z",
      "experiments": [
        {
          "design_id": 95,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1067,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2053,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2815,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5093,
          "fidelity": "medium"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11554,
          "fidelity": "medium"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20794,
          "fidelity": "medium"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 32728,
          "fidelity": "high"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 174737,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 96,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 89,
          "weight": 0.6
        },
        {
          "design_id": 91,
          "weight": 0.25
        },
        {
          "design_id": 83,
          "weight": 0.15
        }
      ],
      "short_name": "Decoupled gmin width regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_96.py",
      "planner_log": "llm_log_fixed_obj_control/planner_44.json",
      "designer_log": "llm_log_fixed_obj_control/designer_96.json",
      "timestamp": "2026-07-14T22:09:19.572040Z",
      "experiments": [
        {
          "design_id": 96,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 867,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 857,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2544,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3472,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 97,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 92,
          "weight": 0.85
        },
        {
          "design_id": 81,
          "weight": 0.1
        },
        {
          "design_id": 94,
          "weight": 0.05
        }
      ],
      "short_name": "Arctan logxl clip regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_97.py",
      "planner_log": "llm_log_fixed_obj_control/planner_44.json",
      "designer_log": "llm_log_fixed_obj_control/designer_97.json",
      "timestamp": "2026-07-14T23:09:02.683083Z",
      "experiments": [
        {
          "design_id": 97,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 411,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 897,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1732,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3252,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5411,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12584,
          "fidelity": "medium"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16723,
          "fidelity": "medium"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 47144,
          "fidelity": "high"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 106468,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 98,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 89,
          "weight": 0.55
        },
        {
          "design_id": 91,
          "weight": 0.35
        },
        {
          "design_id": 83,
          "weight": 0.1
        }
      ],
      "short_name": "C2 ramp: mixed, no tail win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_98.py",
      "planner_log": "llm_log_fixed_obj_control/planner_45.json",
      "designer_log": "llm_log_fixed_obj_control/designer_98.json",
      "timestamp": "2026-07-14T23:19:23.414364Z",
      "experiments": [
        {
          "design_id": 98,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 473,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 592,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 542,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1851,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2925,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6424,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8049,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25979,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 99,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.85
        },
        {
          "design_id": 71,
          "weight": 0.15
        }
      ],
      "short_name": "Decoupled mem-norm breaks at N≈80",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_99.py",
      "planner_log": "llm_log_fixed_obj_control/planner_45.json",
      "designer_log": "llm_log_fixed_obj_control/designer_99.json",
      "timestamp": "2026-07-14T23:20:44.126807Z",
      "experiments": [
        {
          "design_id": 99,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.53,
          "median_step": 3402,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 100,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 97,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Arctan logxl clip regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_100.py",
      "planner_log": "llm_log_fixed_obj_control/planner_44.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_100.json",
      "timestamp": "2026-07-15T11:47:00.149259Z",
      "experiments": [
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 122,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 597,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1258,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1590,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3685,
          "fidelity": "low"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5656,
          "fidelity": "medium"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8805,
          "fidelity": "medium"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21740,
          "fidelity": "medium"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 33488,
          "fidelity": "high"
        },
        {
          "design_id": 1784071259,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 77046,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 101,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.6
        },
        {
          "design_id": 89,
          "weight": 0.35
        },
        {
          "design_id": 94,
          "weight": 0.05
        }
      ],
      "short_name": "Smootherstep delay regresses tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_101.py",
      "planner_log": "llm_log_fixed_obj_control/planner_46.json",
      "designer_log": "llm_log_fixed_obj_control/designer_101.json",
      "timestamp": "2026-07-15T12:00:00.082449Z",
      "experiments": [
        {
          "design_id": 101,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 228,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 231,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 448,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 736,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1714,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3458,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6166,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13943,
          "fidelity": "medium"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27255,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 102,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 92,
          "weight": 0.8
        },
        {
          "design_id": 95,
          "weight": 0.1
        },
        {
          "design_id": 100,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth-clamp logxl hurts speed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_102.py",
      "planner_log": "llm_log_fixed_obj_control/planner_46.json",
      "designer_log": "llm_log_fixed_obj_control/designer_102.json",
      "timestamp": "2026-07-15T12:12:54.152147Z",
      "experiments": [
        {
          "design_id": 102,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 705,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1011,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1836,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3701,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7318,
          "fidelity": "medium"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14447,
          "fidelity": "medium"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31955,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 103,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.75
        },
        {
          "design_id": 94,
          "weight": 0.05
        },
        {
          "design_id": 101,
          "weight": 0.2
        }
      ],
      "short_name": "Blend ramp hurts far tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_103.py",
      "planner_log": "llm_log_fixed_obj_control/planner_47.json",
      "designer_log": "llm_log_fixed_obj_control/designer_103.json",
      "timestamp": "2026-07-15T13:19:17.621193Z",
      "experiments": [
        {
          "design_id": 103,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 336,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 584,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 965,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1824,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4359,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5421,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10809,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19580,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 27664,
          "fidelity": "high"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 133041,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 104,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 99,
          "weight": 0.87
        },
        {
          "design_id": 92,
          "weight": 0.08
        },
        {
          "design_id": 87,
          "weight": 0.05
        }
      ],
      "short_name": "Coupled mem-norm removes N≈80 cliff",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_104.py",
      "planner_log": "llm_log_fixed_obj_control/planner_47.json",
      "designer_log": "llm_log_fixed_obj_control/designer_104.json",
      "timestamp": "2026-07-15T14:22:41.309985Z",
      "experiments": [
        {
          "design_id": 104,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 244,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 683,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1439,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1726,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5613,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8152,
          "fidelity": "medium"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11378,
          "fidelity": "medium"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19605,
          "fidelity": "medium"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 41495,
          "fidelity": "high"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 117044,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 105,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.85
        },
        {
          "design_id": 101,
          "weight": 0.1
        },
        {
          "design_id": 103,
          "weight": 0.05
        }
      ],
      "short_name": "Power-sigmoid ramp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_105.py",
      "planner_log": "llm_log_fixed_obj_control/planner_48.json",
      "designer_log": "llm_log_fixed_obj_control/designer_105.json",
      "timestamp": "2026-07-15T15:14:58.056243Z",
      "experiments": [
        {
          "design_id": 105,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 154,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 525,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 976,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2172,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3894,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7406,
          "fidelity": "medium"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12100,
          "fidelity": "medium"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21433,
          "fidelity": "medium"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 49272,
          "fidelity": "high"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 68216,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 106,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 0.84
        },
        {
          "design_id": 92,
          "weight": 0.11
        },
        {
          "design_id": 100,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth mem_max hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_106.py",
      "planner_log": "llm_log_fixed_obj_control/planner_48.json",
      "designer_log": "llm_log_fixed_obj_control/designer_106.json",
      "timestamp": "2026-07-15T15:17:53.825074Z",
      "experiments": [
        {
          "design_id": 106,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 445,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 586,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1301,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2171,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4824,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 107,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.75
        },
        {
          "design_id": 101,
          "weight": 0.2
        },
        {
          "design_id": 93,
          "weight": 0.05
        }
      ],
      "short_name": "Pow-then-smooth gmin schedule",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_107.py",
      "planner_log": "llm_log_fixed_obj_control/planner_49.json",
      "designer_log": "llm_log_fixed_obj_control/designer_107.json",
      "timestamp": "2026-07-15T15:25:48.662585Z",
      "experiments": [
        {
          "design_id": 107,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 380,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 695,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1249,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1407,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3460,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 4830,
          "fidelity": "medium"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10041,
          "fidelity": "medium"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12343,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 108,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 0.87
        },
        {
          "design_id": 106,
          "weight": 0.08
        },
        {
          "design_id": 45,
          "weight": 0.05
        }
      ],
      "short_name": "Decoupled mem caps hurt tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_108.py",
      "planner_log": "llm_log_fixed_obj_control/planner_49.json",
      "designer_log": "llm_log_fixed_obj_control/designer_108.json",
      "timestamp": "2026-07-15T15:28:38.950761Z",
      "experiments": [
        {
          "design_id": 108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 229,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 644,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1416,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3328,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5422,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 109,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.85
        },
        {
          "design_id": 92,
          "weight": 0.1
        },
        {
          "design_id": 97,
          "weight": 0.05
        }
      ],
      "short_name": "Arctan xmid shift regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_109.py",
      "planner_log": "llm_log_fixed_obj_control/planner_50.json",
      "designer_log": "llm_log_fixed_obj_control/designer_109.json",
      "timestamp": "2026-07-15T15:41:46.423655Z",
      "experiments": [
        {
          "design_id": 109,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 384,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 444,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 960,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1871,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3151,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5767,
          "fidelity": "medium"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12529,
          "fidelity": "medium"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32765,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 110,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 0.88
        },
        {
          "design_id": 106,
          "weight": 0.07
        },
        {
          "design_id": 108,
          "weight": 0.05
        }
      ],
      "short_name": "Quantile clipping destabilized tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_110.py",
      "planner_log": "llm_log_fixed_obj_control/planner_50.json",
      "designer_log": "llm_log_fixed_obj_control/designer_110.json",
      "timestamp": "2026-07-15T15:56:05.896977Z",
      "experiments": [
        {
          "design_id": 110,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 703,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1497,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2733,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3741,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6766,
          "fidelity": "medium"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8312,
          "fidelity": "medium"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39316,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 111,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 105,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Power-sigmoid ramp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_111.py",
      "planner_log": "llm_log_fixed_obj_control/planner_48.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_111.json",
      "timestamp": "2026-07-16T15:03:37.825360Z",
      "experiments": [
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 612,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1304,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1632,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3166,
          "fidelity": "low"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5732,
          "fidelity": "medium"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13208,
          "fidelity": "medium"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15121,
          "fidelity": "medium"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 30585,
          "fidelity": "high"
        },
        {
          "design_id": 1784130997,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 67281,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 112,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 111,
          "weight": 0.8
        },
        {
          "design_id": 107,
          "weight": 0.15
        },
        {
          "design_id": 103,
          "weight": 0.05
        }
      ],
      "short_name": "Logistic+smoothstep ramp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_112.py",
      "planner_log": "llm_log_fixed_obj_control/planner_51.json",
      "designer_log": "llm_log_fixed_obj_control/designer_112.json",
      "timestamp": "2026-07-16T15:54:53.593774Z",
      "experiments": [
        {
          "design_id": 112,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 241,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1165,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2163,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3613,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5824,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11901,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18228,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 39947,
          "fidelity": "high"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 77003,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 113,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 0.85
        },
        {
          "design_id": 108,
          "weight": 0.15
        }
      ],
      "short_name": "L2 cap: mixed, likely over-caps",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_113.py",
      "planner_log": "llm_log_fixed_obj_control/planner_51.json",
      "designer_log": "llm_log_fixed_obj_control/designer_113.json",
      "timestamp": "2026-07-16T16:05:18.632191Z",
      "experiments": [
        {
          "design_id": 113,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 907,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1208,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3125,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3552,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6798,
          "fidelity": "medium"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10988,
          "fidelity": "medium"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22710,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 114,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 107,
          "weight": 0.6
        },
        {
          "design_id": 112,
          "weight": 0.25
        },
        {
          "design_id": 103,
          "weight": 0.15
        }
      ],
      "short_name": "Bias-warp gmin: mixed outcome",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_114.py",
      "planner_log": "llm_log_fixed_obj_control/planner_52.json",
      "designer_log": "llm_log_fixed_obj_control/designer_114.json",
      "timestamp": "2026-07-16T17:01:21.997327Z",
      "experiments": [
        {
          "design_id": 114,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 663,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 798,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1980,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3583,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6969,
          "fidelity": "medium"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8711,
          "fidelity": "medium"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18152,
          "fidelity": "medium"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 53682,
          "fidelity": "high"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 87756,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 115,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 113,
          "weight": 0.45
        },
        {
          "design_id": 108,
          "weight": 0.4
        },
        {
          "design_id": 95,
          "weight": 0.15
        }
      ],
      "short_name": "Quantile mem scaling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_115.py",
      "planner_log": "llm_log_fixed_obj_control/planner_52.json",
      "designer_log": "llm_log_fixed_obj_control/designer_115.json",
      "timestamp": "2026-07-16T17:03:11.941379Z",
      "experiments": [
        {
          "design_id": 115,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 475,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 116,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 111,
          "weight": 0.7
        },
        {
          "design_id": 114,
          "weight": 0.3
        }
      ],
      "short_name": "Bias-warped ramp hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_116.py",
      "planner_log": "llm_log_fixed_obj_control/planner_53.json",
      "designer_log": "llm_log_fixed_obj_control/designer_116.json",
      "timestamp": "2026-07-16T17:13:37.509069Z",
      "experiments": [
        {
          "design_id": 116,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 438,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 716,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 958,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2993,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4384,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7062,
          "fidelity": "medium"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10419,
          "fidelity": "medium"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18718,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 117,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.7
        },
        {
          "design_id": 113,
          "weight": 0.25
        },
        {
          "design_id": 102,
          "weight": 0.05
        }
      ],
      "short_name": "Per-channel cap: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_117.py",
      "planner_log": "llm_log_fixed_obj_control/planner_53.json",
      "designer_log": "llm_log_fixed_obj_control/designer_117.json",
      "timestamp": "2026-07-16T18:13:05.196143Z",
      "experiments": [
        {
          "design_id": 117,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 391,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 969,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1851,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4545,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7831,
          "fidelity": "medium"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9804,
          "fidelity": "medium"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18631,
          "fidelity": "medium"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 29484,
          "fidelity": "high"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 111358,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 118,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.88
        },
        {
          "design_id": 113,
          "weight": 0.07
        },
        {
          "design_id": 97,
          "weight": 0.05
        }
      ],
      "short_name": "RMS-referenced mem cap regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_118.py",
      "planner_log": "llm_log_fixed_obj_control/planner_54.json",
      "designer_log": "llm_log_fixed_obj_control/designer_118.json",
      "timestamp": "2026-07-16T18:16:26.624618Z",
      "experiments": [
        {
          "design_id": 118,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.52,
          "median_step": 416,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 119,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 114,
          "weight": 0.85
        },
        {
          "design_id": 116,
          "weight": 0.15
        }
      ],
      "short_name": "Exp-warp gmin: worse tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_119.py",
      "planner_log": "llm_log_fixed_obj_control/planner_54.json",
      "designer_log": "llm_log_fixed_obj_control/designer_119.json",
      "timestamp": "2026-07-16T18:27:24.685443Z",
      "experiments": [
        {
          "design_id": 119,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 653,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1072,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1699,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3656,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6120,
          "fidelity": "medium"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10975,
          "fidelity": "medium"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25930,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 120,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 119,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Exp-warp gmin: worse tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_120.py",
      "planner_log": "llm_log_fixed_obj_control/planner_54.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_120.json",
      "timestamp": "2026-07-17T11:57:51.435936Z",
      "experiments": [
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 828,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1394,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3500,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4195,
          "fidelity": "low"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6278,
          "fidelity": "medium"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15439,
          "fidelity": "medium"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37725,
          "fidelity": "medium"
        },
        {
          "design_id": 1784226491,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 117879,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 121,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 107,
          "weight": 0.85
        },
        {
          "design_id": 114,
          "weight": 0.1
        },
        {
          "design_id": 120,
          "weight": 0.05
        }
      ],
      "short_name": "C2 smootherstep gmin: mixed/worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_121.py",
      "planner_log": "llm_log_fixed_obj_control/planner_55.json",
      "designer_log": "llm_log_fixed_obj_control/designer_121.json",
      "timestamp": "2026-07-17T13:01:48.307836Z",
      "experiments": [
        {
          "design_id": 121,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 344,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 422,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 774,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1595,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2647,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6502,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9791,
          "fidelity": "medium"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16701,
          "fidelity": "medium"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 42428,
          "fidelity": "high"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 120050,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 122,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.85
        },
        {
          "design_id": 113,
          "weight": 0.15
        }
      ],
      "short_name": "Tail-safe cap via p-norm ratios",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_122.py",
      "planner_log": "llm_log_fixed_obj_control/planner_55.json",
      "designer_log": "llm_log_fixed_obj_control/designer_122.json",
      "timestamp": "2026-07-17T13:12:31.794086Z",
      "experiments": [
        {
          "design_id": 122,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 371,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 806,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1896,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3704,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6948,
          "fidelity": "medium"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11901,
          "fidelity": "medium"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20139,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 123,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 119,
          "weight": 0.1
        },
        {
          "design_id": 120,
          "weight": 0.2
        },
        {
          "design_id": 121,
          "weight": 0.7
        }
      ],
      "short_name": "Logistic gmin: no tail gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_123.py",
      "planner_log": "llm_log_fixed_obj_control/planner_56.json",
      "designer_log": "llm_log_fixed_obj_control/designer_123.json",
      "timestamp": "2026-07-17T13:24:17.652687Z",
      "experiments": [
        {
          "design_id": 123,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 382,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 456,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 698,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1611,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2727,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6969,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13577,
          "fidelity": "medium"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25037,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 124,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.7
        },
        {
          "design_id": 118,
          "weight": 0.25
        },
        {
          "design_id": 122,
          "weight": 0.05
        }
      ],
      "short_name": "Geo-mean mem scaling collapsed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_124.py",
      "planner_log": "llm_log_fixed_obj_control/planner_56.json",
      "designer_log": "llm_log_fixed_obj_control/designer_124.json",
      "timestamp": "2026-07-17T13:26:13.388886Z",
      "experiments": [
        {
          "design_id": 124,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.71,
          "median_step": 85,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 125,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 114,
          "weight": 0.85
        },
        {
          "design_id": 120,
          "weight": 0.15
        }
      ],
      "short_name": "Squashed-log gmin: mixed tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_125.py",
      "planner_log": "llm_log_fixed_obj_control/planner_57.json",
      "designer_log": "llm_log_fixed_obj_control/designer_125.json",
      "timestamp": "2026-07-17T13:35:47.854201Z",
      "experiments": [
        {
          "design_id": 125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 546,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 779,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1617,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3134,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 4891,
          "fidelity": "medium"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9210,
          "fidelity": "medium"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19489,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 126,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.82
        },
        {
          "design_id": 122,
          "weight": 0.12
        },
        {
          "design_id": 113,
          "weight": 0.06
        }
      ],
      "short_name": "Clause-local tanh cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_126.py",
      "planner_log": "llm_log_fixed_obj_control/planner_57.json",
      "designer_log": "llm_log_fixed_obj_control/designer_126.json",
      "timestamp": "2026-07-17T13:49:06.241781Z",
      "experiments": [
        {
          "design_id": 126,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 359,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 716,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 902,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2303,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2949,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7619,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11340,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29674,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 127,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 119,
          "weight": 0.45
        },
        {
          "design_id": 123,
          "weight": 0.4
        },
        {
          "design_id": 125,
          "weight": 0.15
        }
      ],
      "short_name": "gmin span ramp: mixed tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_127.py",
      "planner_log": "llm_log_fixed_obj_control/planner_58.json",
      "designer_log": "llm_log_fixed_obj_control/designer_127.json",
      "timestamp": "2026-07-17T14:00:21.145066Z",
      "experiments": [
        {
          "design_id": 127,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 756,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2291,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3007,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7989,
          "fidelity": "medium"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10189,
          "fidelity": "medium"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22204,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 128,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 122,
          "weight": 0.82
        },
        {
          "design_id": 126,
          "weight": 0.14
        },
        {
          "design_id": 120,
          "weight": 0.04
        }
      ],
      "short_name": "Hybrid pnorm+max cap trigger",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_128.py",
      "planner_log": "llm_log_fixed_obj_control/planner_58.json",
      "designer_log": "llm_log_fixed_obj_control/designer_128.json",
      "timestamp": "2026-07-17T14:02:55.874886Z",
      "experiments": [
        {
          "design_id": 128,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 361,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 854,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1729,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3724,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 129,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 122,
          "weight": 0.6
        },
        {
          "design_id": 126,
          "weight": 0.25
        },
        {
          "design_id": 113,
          "weight": 0.15
        }
      ],
      "short_name": "Robust dv scaling breaks timescales",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_129.py",
      "planner_log": "llm_log_fixed_obj_control/planner_59.json",
      "designer_log": "llm_log_fixed_obj_control/designer_129.json",
      "timestamp": "2026-07-17T14:05:45.422231Z",
      "experiments": [
        {
          "design_id": 129,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.5,
          "median_step": 1600,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 130,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 127,
          "weight": 0.82
        },
        {
          "design_id": 121,
          "weight": 0.13
        },
        {
          "design_id": 85,
          "weight": 0.05
        }
      ],
      "short_name": "Linear gmin ramp: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_130.py",
      "planner_log": "llm_log_fixed_obj_control/planner_59.json",
      "designer_log": "llm_log_fixed_obj_control/designer_130.json",
      "timestamp": "2026-07-17T14:15:07.464626Z",
      "experiments": [
        {
          "design_id": 130,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 544,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 678,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1670,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4725,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7317,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12099,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14503,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 131,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 130,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Linear gmin ramp: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_131.py",
      "planner_log": "llm_log_fixed_obj_control/planner_59.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_131.json",
      "timestamp": "2026-07-18T02:22:04.063707Z",
      "experiments": [
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 497,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 545,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1486,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2012,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4221,
          "fidelity": "low"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6583,
          "fidelity": "medium"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11826,
          "fidelity": "medium"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20567,
          "fidelity": "medium"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 45989,
          "fidelity": "high"
        },
        {
          "design_id": 1784297742,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 68830,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 132,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.5
        },
        {
          "design_id": 130,
          "weight": 0.4
        },
        {
          "design_id": 87,
          "weight": 0.1
        }
      ],
      "short_name": "Piecewise-linear kink ramp (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_132.py",
      "planner_log": "llm_log_fixed_obj_control/planner_60.json",
      "designer_log": "llm_log_fixed_obj_control/designer_132.json",
      "timestamp": "2026-07-18T02:25:01.741232Z",
      "experiments": [
        {
          "design_id": 132,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 384,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 433,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 783,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2057,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3937,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 133,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 130,
          "weight": 0.5
        },
        {
          "design_id": 95,
          "weight": 0.25
        },
        {
          "design_id": 126,
          "weight": 0.25
        }
      ],
      "short_name": "dxl×xs coupling stalls growth",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_133.py",
      "planner_log": "llm_log_fixed_obj_control/planner_60.json",
      "designer_log": "llm_log_fixed_obj_control/designer_133.json",
      "timestamp": "2026-07-18T02:28:05.124510Z",
      "experiments": [
        {
          "design_id": 133,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2686,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 9944,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 134,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.7
        },
        {
          "design_id": 98,
          "weight": 0.25
        },
        {
          "design_id": 120,
          "weight": 0.05
        }
      ],
      "short_name": "C2 gmin ramp w/ span: worse tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_134.py",
      "planner_log": "llm_log_fixed_obj_control/planner_61.json",
      "designer_log": "llm_log_fixed_obj_control/designer_134.json",
      "timestamp": "2026-07-18T02:40:15.433938Z",
      "experiments": [
        {
          "design_id": 134,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 407,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 617,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1628,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2299,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2960,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5694,
          "fidelity": "medium"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13208,
          "fidelity": "medium"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27484,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 135,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 110,
          "weight": 0.55
        },
        {
          "design_id": 129,
          "weight": 0.3
        },
        {
          "design_id": 133,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth mem saturator slowed solve",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_135.py",
      "planner_log": "llm_log_fixed_obj_control/planner_61.json",
      "designer_log": "llm_log_fixed_obj_control/designer_135.json",
      "timestamp": "2026-07-18T02:43:09.297509Z",
      "experiments": [
        {
          "design_id": 135,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 364,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1353,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2936,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8637,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 136,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.85
        },
        {
          "design_id": 134,
          "weight": 0.1
        },
        {
          "design_id": 98,
          "weight": 0.05
        }
      ],
      "short_name": "Quadratic early-boost ramp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_136.py",
      "planner_log": "llm_log_fixed_obj_control/planner_62.json",
      "designer_log": "llm_log_fixed_obj_control/designer_136.json",
      "timestamp": "2026-07-18T02:55:32.336785Z",
      "experiments": [
        {
          "design_id": 136,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 361,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1160,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1675,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3829,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8055,
          "fidelity": "medium"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15648,
          "fidelity": "medium"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25060,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 137,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 122,
          "weight": 0.88
        },
        {
          "design_id": 110,
          "weight": 0.07
        },
        {
          "design_id": 88,
          "weight": 0.05
        }
      ],
      "short_name": "dv p-norm denom over-choked mem",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_137.py",
      "planner_log": "llm_log_fixed_obj_control/planner_62.json",
      "designer_log": "llm_log_fixed_obj_control/designer_137.json",
      "timestamp": "2026-07-18T02:58:01.120043Z",
      "experiments": [
        {
          "design_id": 137,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 248,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 520,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 843,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2174,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3528,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 138,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 136,
          "weight": 0.75
        },
        {
          "design_id": 134,
          "weight": 0.2
        },
        {
          "design_id": 120,
          "weight": 0.05
        }
      ],
      "short_name": "Tail-safe ramp hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_138.py",
      "planner_log": "llm_log_fixed_obj_control/planner_63.json",
      "designer_log": "llm_log_fixed_obj_control/designer_138.json",
      "timestamp": "2026-07-18T03:01:48.509462Z",
      "experiments": [
        {
          "design_id": 138,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 220,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 376,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 582,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1147,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2208,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5538,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 139,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 137,
          "weight": 0.8
        },
        {
          "design_id": 95,
          "weight": 0.1
        },
        {
          "design_id": 102,
          "weight": 0.1
        }
      ],
      "short_name": "Mem scaling too aggressive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_139.py",
      "planner_log": "llm_log_fixed_obj_control/planner_63.json",
      "designer_log": "llm_log_fixed_obj_control/designer_139.json",
      "timestamp": "2026-07-18T03:03:28.838815Z",
      "experiments": [
        {
          "design_id": 139,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.61,
          "median_step": 4091,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 140,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Arctan xmid shift regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_140.py",
      "planner_log": "llm_log_fixed_obj_control/planner_50.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_140.json",
      "timestamp": "2026-07-18T15:58:53.620019Z",
      "experiments": [
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 323,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 509,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 974,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1781,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3826,
          "fidelity": "low"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9872,
          "fidelity": "medium"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11456,
          "fidelity": "medium"
        },
        {
          "design_id": 1784343846,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28327,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 141,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.75
        },
        {
          "design_id": 134,
          "weight": 0.15
        },
        {
          "design_id": 140,
          "weight": 0.1
        }
      ],
      "short_name": "Midpoint+width gmin: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_141.py",
      "planner_log": "llm_log_fixed_obj_control/planner_64.json",
      "designer_log": "llm_log_fixed_obj_control/designer_141.json",
      "timestamp": "2026-07-18T16:02:07.700782Z",
      "experiments": [
        {
          "design_id": 141,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 281,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 556,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1086,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1766,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4499,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 142,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 137,
          "weight": 0.55
        },
        {
          "design_id": 139,
          "weight": 0.45
        }
      ],
      "short_name": "Ratio-clamp mem slowed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_142.py",
      "planner_log": "llm_log_fixed_obj_control/planner_64.json",
      "designer_log": "llm_log_fixed_obj_control/designer_142.json",
      "timestamp": "2026-07-18T16:05:07.671146Z",
      "experiments": [
        {
          "design_id": 142,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 961,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2436,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6440,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 143,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 111,
          "weight": 0.85
        },
        {
          "design_id": 112,
          "weight": 0.1
        },
        {
          "design_id": 120,
          "weight": 0.05
        }
      ],
      "short_name": "c-gated gmin: helps tiny N, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_143.py",
      "planner_log": "llm_log_fixed_obj_control/planner_65.json",
      "designer_log": "llm_log_fixed_obj_control/designer_143.json",
      "timestamp": "2026-07-18T17:01:08.346992Z",
      "experiments": [
        {
          "design_id": 143,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 326,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 878,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1199,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4522,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5831,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10763,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17429,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 36677,
          "fidelity": "high"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 99967,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 144,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 0.35
        },
        {
          "design_id": 142,
          "weight": 0.5
        },
        {
          "design_id": 106,
          "weight": 0.15
        }
      ],
      "short_name": "EMA mem-scaling: wrong direction",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_144.py",
      "planner_log": "llm_log_fixed_obj_control/planner_65.json",
      "designer_log": "llm_log_fixed_obj_control/designer_144.json",
      "timestamp": "2026-07-18T17:03:40.191621Z",
      "experiments": [
        {
          "design_id": 144,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 485,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 691,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3108,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4460,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 145,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 143,
          "weight": 0.7
        },
        {
          "design_id": 112,
          "weight": 0.15
        },
        {
          "design_id": 121,
          "weight": 0.15
        }
      ],
      "short_name": "Fixed-margin phi gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_145.py",
      "planner_log": "llm_log_fixed_obj_control/planner_66.json",
      "designer_log": "llm_log_fixed_obj_control/designer_145.json",
      "timestamp": "2026-07-18T17:13:48.295961Z",
      "experiments": [
        {
          "design_id": 145,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 247,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 582,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1314,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2305,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4819,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7166,
          "fidelity": "medium"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11310,
          "fidelity": "medium"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18480,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 146,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 95,
          "weight": 0.45
        },
        {
          "design_id": 140,
          "weight": 0.3
        },
        {
          "design_id": 111,
          "weight": 0.25
        }
      ],
      "short_name": "Capping xl in R hurts stability",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_146.py",
      "planner_log": "llm_log_fixed_obj_control/planner_66.json",
      "designer_log": "llm_log_fixed_obj_control/designer_146.json",
      "timestamp": "2026-07-18T17:16:07.575833Z",
      "experiments": [
        {
          "design_id": 146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 480,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1178,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2120,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3745,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 147,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 145,
          "weight": 0.65
        },
        {
          "design_id": 143,
          "weight": 0.25
        },
        {
          "design_id": 134,
          "weight": 0.1
        }
      ],
      "short_name": "OR-mix gmin: mid-N ok, tail flat",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_147.py",
      "planner_log": "llm_log_fixed_obj_control/planner_67.json",
      "designer_log": "llm_log_fixed_obj_control/designer_147.json",
      "timestamp": "2026-07-18T17:26:40.003231Z",
      "experiments": [
        {
          "design_id": 147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 596,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 865,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1563,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3047,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6606,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13382,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18589,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 148,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 146,
          "weight": 0.35
        },
        {
          "design_id": 26,
          "weight": 0.5
        },
        {
          "design_id": 54,
          "weight": 0.15
        }
      ],
      "short_name": "Rigidity gate killed early drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_148.py",
      "planner_log": "llm_log_fixed_obj_control/planner_67.json",
      "designer_log": "llm_log_fixed_obj_control/designer_148.json",
      "timestamp": "2026-07-18T17:28:17.461777Z",
      "experiments": [
        {
          "design_id": 148,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 769,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.52,
          "median_step": 1665,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 149,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 147,
          "weight": 0.55
        },
        {
          "design_id": 145,
          "weight": 0.35
        },
        {
          "design_id": 143,
          "weight": 0.1
        }
      ],
      "short_name": "AND–OR blend: small tail win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_149.py",
      "planner_log": "llm_log_fixed_obj_control/planner_68.json",
      "designer_log": "llm_log_fixed_obj_control/designer_149.json",
      "timestamp": "2026-07-18T18:45:17.377343Z",
      "experiments": [
        {
          "design_id": 149,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 503,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1026,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1486,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2754,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6850,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9058,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22035,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 30953,
          "fidelity": "high"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 157771,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 150,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 125,
          "weight": 0.8
        },
        {
          "design_id": 120,
          "weight": 0.15
        },
        {
          "design_id": 140,
          "weight": 0.05
        }
      ],
      "short_name": "Linear-shift xl_base hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_150.py",
      "planner_log": "llm_log_fixed_obj_control/planner_68.json",
      "designer_log": "llm_log_fixed_obj_control/designer_150.json",
      "timestamp": "2026-07-18T20:13:49.844935Z",
      "experiments": [
        {
          "design_id": 150,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 492,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 762,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2065,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2882,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6257,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13498,
          "fidelity": "medium"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24009,
          "fidelity": "medium"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 42161,
          "fidelity": "high"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 182812,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 151,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 149,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_AND–OR blend: small tail win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_151.py",
      "planner_log": "llm_log_fixed_obj_control/planner_68.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_151.json",
      "timestamp": "2026-07-19T09:06:09.071654Z",
      "experiments": [
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 540,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1119,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2073,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2831,
          "fidelity": "low"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5562,
          "fidelity": "medium"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8102,
          "fidelity": "medium"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16673,
          "fidelity": "medium"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 27365,
          "fidelity": "high"
        },
        {
          "design_id": 1784405680,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 109035,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 152,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.75
        },
        {
          "design_id": 149,
          "weight": 0.2
        },
        {
          "design_id": 147,
          "weight": 0.05
        }
      ],
      "short_name": "Violation-adaptive OR mix",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_152.py",
      "planner_log": "llm_log_fixed_obj_control/planner_69.json",
      "designer_log": "llm_log_fixed_obj_control/designer_152.json",
      "timestamp": "2026-07-19T09:48:52.275175Z",
      "experiments": [
        {
          "design_id": 152,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 325,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 916,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1117,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2407,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5243,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9488,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15405,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 29826,
          "fidelity": "high"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 71813,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 153,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 143,
          "weight": 0.7
        },
        {
          "design_id": 121,
          "weight": 0.15
        },
        {
          "design_id": 120,
          "weight": 0.15
        }
      ],
      "short_name": "violation-steep ramp gmin (bad fit)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_153.py",
      "planner_log": "llm_log_fixed_obj_control/planner_69.json",
      "designer_log": "llm_log_fixed_obj_control/designer_153.json",
      "timestamp": "2026-07-19T09:50:57.216317Z",
      "experiments": [
        {
          "design_id": 153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 472,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 888,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1828,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3476,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 154,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 152,
          "weight": 0.85
        },
        {
          "design_id": 151,
          "weight": 0.1
        },
        {
          "design_id": 149,
          "weight": 0.05
        }
      ],
      "short_name": "phi^p OR mix: no tail gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_154.py",
      "planner_log": "llm_log_fixed_obj_control/planner_70.json",
      "designer_log": "llm_log_fixed_obj_control/designer_154.json",
      "timestamp": "2026-07-19T09:58:30.553217Z",
      "experiments": [
        {
          "design_id": 154,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1005,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 849,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1430,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2942,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 4583,
          "fidelity": "medium"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5867,
          "fidelity": "medium"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16517,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 155,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 150,
          "weight": 0.45
        },
        {
          "design_id": 112,
          "weight": 0.35
        },
        {
          "design_id": 120,
          "weight": 0.2
        }
      ],
      "short_name": "Power-ramp gmin delays too much",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_155.py",
      "planner_log": "llm_log_fixed_obj_control/planner_70.json",
      "designer_log": "llm_log_fixed_obj_control/designer_155.json",
      "timestamp": "2026-07-19T11:14:41.765195Z",
      "experiments": [
        {
          "design_id": 155,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 597,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 934,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2271,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3034,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6070,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13216,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23375,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 39996,
          "fidelity": "high"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 147934,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 156,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 152,
          "weight": 0.8
        },
        {
          "design_id": 151,
          "weight": 0.2
        }
      ],
      "short_name": "Phi-exponent OR mixing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_156.py",
      "planner_log": "llm_log_fixed_obj_control/planner_71.json",
      "designer_log": "llm_log_fixed_obj_control/designer_156.json",
      "timestamp": "2026-07-19T11:22:24.691398Z",
      "experiments": [
        {
          "design_id": 156,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 347,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 791,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 915,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1521,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2818,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6238,
          "fidelity": "medium"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6377,
          "fidelity": "medium"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15452,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 157,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 103,
          "weight": 0.8
        },
        {
          "design_id": 120,
          "weight": 0.1
        },
        {
          "design_id": 150,
          "weight": 0.1
        }
      ],
      "short_name": "tanh xl_base: ok small-N, weak mid",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_157.py",
      "planner_log": "llm_log_fixed_obj_control/planner_71.json",
      "designer_log": "llm_log_fixed_obj_control/designer_157.json",
      "timestamp": "2026-07-19T11:34:07.521154Z",
      "experiments": [
        {
          "design_id": 157,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 289,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 546,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1074,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1239,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2360,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4658,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13990,
          "fidelity": "medium"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28610,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 158,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 152,
          "weight": 0.82
        },
        {
          "design_id": 151,
          "weight": 0.13
        },
        {
          "design_id": 156,
          "weight": 0.05
        }
      ],
      "short_name": "Persistence-gated OR mix",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_158.py",
      "planner_log": "llm_log_fixed_obj_control/planner_72.json",
      "designer_log": "llm_log_fixed_obj_control/designer_158.json",
      "timestamp": "2026-07-19T12:21:02.543662Z",
      "experiments": [
        {
          "design_id": 158,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 228,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 630,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1142,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1650,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3756,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5257,
          "fidelity": "medium"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7573,
          "fidelity": "medium"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12477,
          "fidelity": "medium"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 34743,
          "fidelity": "high"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 82548,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 159,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.4
        },
        {
          "design_id": 157,
          "weight": 0.45
        },
        {
          "design_id": 150,
          "weight": 0.15
        }
      ],
      "short_name": "Softsign xl_base: worse mid-range",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_159.py",
      "planner_log": "llm_log_fixed_obj_control/planner_72.json",
      "designer_log": "llm_log_fixed_obj_control/designer_159.json",
      "timestamp": "2026-07-19T12:32:11.029595Z",
      "experiments": [
        {
          "design_id": 159,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 257,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 818,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1520,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2971,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7337,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14565,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24597,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 160,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 158,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Persistence-gated OR mix",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_160.py",
      "planner_log": "llm_log_fixed_obj_control/planner_72.json",
      "designer_log": "llm_log_fixed_obj_control/hebo_tune_160.json",
      "timestamp": "2026-07-20T15:36:58.286166Z",
      "experiments": [
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 175,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 460,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 754,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1120,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1664,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3381,
          "fidelity": "low"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 4684,
          "fidelity": "medium"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6480,
          "fidelity": "medium"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19280,
          "fidelity": "medium"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 27877,
          "fidelity": "high"
        },
        {
          "design_id": 1784464375,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 81367,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 161,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.6
        },
        {
          "design_id": 158,
          "weight": 0.3
        },
        {
          "design_id": 156,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Soft-AND lam_eff regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_161.py",
      "planner_log": "llm_log_fixed_obj_control/planner_73.json",
      "designer_log": "llm_log_fixed_obj_control/designer_161.json",
      "timestamp": "2026-07-20T15:39:59.589197Z",
      "experiments": [
        {
          "design_id": 161,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 545,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 633,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1443,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2187,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2883,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 162,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.8
        },
        {
          "design_id": 150,
          "weight": 0.15
        },
        {
          "design_id": 155,
          "weight": 0.05
        }
      ],
      "short_name": "log1p xl_base squash regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_162.py",
      "planner_log": "llm_log_fixed_obj_control/planner_73.json",
      "designer_log": "llm_log_fixed_obj_control/designer_162.json",
      "timestamp": "2026-07-20T15:43:14.553292Z",
      "experiments": [
        {
          "design_id": 162,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 383,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 526,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1053,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2171,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3417,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 163,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.7
        },
        {
          "design_id": 158,
          "weight": 0.3
        }
      ],
      "short_name": "OR persistence exponent regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_163.py",
      "planner_log": "llm_log_fixed_obj_control/planner_74.json",
      "designer_log": "llm_log_fixed_obj_control/designer_163.json",
      "timestamp": "2026-07-20T18:46:59.898651Z",
      "experiments": [
        {
          "design_id": 163,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 558,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 513,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1109,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1933,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2645,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6096,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9590,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16499,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 17747,
          "fidelity": "high"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 62738,
          "fidelity": "high"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 2560,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 294466,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 164,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 155,
          "weight": 0.55
        },
        {
          "design_id": 134,
          "weight": 0.15
        },
        {
          "design_id": 159,
          "weight": 0.3
        }
      ],
      "short_name": "Relative xl_base: mixed, tail blowup",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_164.py",
      "planner_log": "llm_log_fixed_obj_control/planner_74.json",
      "designer_log": "llm_log_fixed_obj_control/designer_164.json",
      "timestamp": "2026-07-20T19:00:57.178893Z",
      "experiments": [
        {
          "design_id": 164,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 244,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 452,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 787,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1857,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3493,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 4819,
          "fidelity": "medium"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7353,
          "fidelity": "medium"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42117,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 165,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.85
        },
        {
          "design_id": 163,
          "weight": 0.1
        },
        {
          "design_id": 156,
          "weight": 0.05
        }
      ],
      "short_name": "Smoothstep lam_eff regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_165.py",
      "planner_log": "llm_log_fixed_obj_control/planner_75.json",
      "designer_log": "llm_log_fixed_obj_control/designer_165.json",
      "timestamp": "2026-07-20T19:51:33.675702Z",
      "experiments": [
        {
          "design_id": 165,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 334,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 586,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1009,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1814,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3793,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7317,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7035,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12629,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 31917,
          "fidelity": "high"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 91465,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 166,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.55
        },
        {
          "design_id": 164,
          "weight": 0.25
        },
        {
          "design_id": 162,
          "weight": 0.2
        }
      ],
      "short_name": "Arctan logxl xl_base",
      "model_name": "gpt-5.2",
      "code_path": "solvers_fixed_obj_control/solver_166.py",
      "planner_log": "llm_log_fixed_obj_control/planner_75.json",
      "designer_log": "llm_log_fixed_obj_control/designer_166.json",
      "timestamp": "2026-07-20T20:56:04.145669Z",
      "experiments": [
        {
          "design_id": 166,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2236,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3374,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6179,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13862,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15631,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 1280,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 819200,
          "unsolved_fraction": 0.49,
          "median_step": 39874,
          "fidelity": "high"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 1810,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1000000,
          "unsolved_fraction": 0.49,
          "median_step": 118919,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/data/runs/expert_a/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000",
    "created_round": 0,
    "created_timestamp": "2026-07-06T09:58:18.295101Z"
  }
}

==> anc/data/runs/expert_a/objectives/objective_0.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/data/runs/expert_a/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-06T09:58:18.296928Z"
  }
}

==> anc/data/runs/expert_a/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/expert_a/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_a/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Smooth-min sharpness (larger -> closer to hard min/top-k behavior)
    "p":       dict(type="uniform",     default=8.0,   low=1.0,  high=25.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and unsatisfaction
    v_lit = v[idx] * sgn                # (M,3)
    u = 0.5 * (1.0 - v_lit)             # (M,3) in [0,1]

    p = hp.p
    eps = 1e-12

    # --- Smooth min primitives (exactly 0 if any input is 0) ---
    def smoothmin2(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        m_p = (ap * bp) / (ap + bp + eps)          # ~ min(a,b)^p
        return m_p.clamp_min(0.0).pow(1.0 / p)     # ~ min(a,b)

    # Clause cost c ~ min(u1,u2,u3), but smooth; c==0 if any ui==0
    up = u.clamp_min(0.0).pow(p)
    prod_p = up.prod(dim=-1)  # (M,)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_p = prod_p / (pair_p + eps)                  # ~ min(u)^p
    c = c_p.clamp_min(0.0).pow(1.0 / p)            # (M,)

    # --- Gradient term G: per-literal uses smooth min of the other two unsats ---
    m0 = smoothmin2(u[:, 1], u[:, 2])
    m1 = smoothmin2(u[:, 0], u[:, 2])
    m2 = smoothmin2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1)          # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # --- Rigidity term R: soft-argmin to select the "most satisfied" literal smoothly ---
    inv = 1.0 / (up + 1e-6)                        # avoid blowup at 0
    w_min = inv / inv.sum(dim=-1, keepdim=True)    # (M,3)
    R = (w_min * u) * (((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1))

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Temperature for smooth-min in G (smaller -> closer to baseline hard min)
    "tau":     dict(type="log_uniform", default=0.08, low=1e-2, high=5e-1),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3)

    # Baseline clause cost via top-1 literal (exact min unsatisfaction)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                                # (M,)

    # Unsatisfaction per literal for smooth-min
    u = 0.5 * (1.0 - v_lit)                            # (M,3) in [0,1]
    tau = hp.tau

    # Zero-preserving bounded LSE soft-min
    def softmin_lse(x, dim=-1):
        return (-tau * torch.logsumexp(-x / tau, dim=dim)).clamp_min(0.0)

    # --- MODIFICATION: Smooth min-of-other-two for G (baseline recovered as tau->0) ---
    m0 = softmin_lse(u[:, 1:3], dim=-1)
    m1 = softmin_lse(torch.stack([u[:, 0], u[:, 2]], dim=-1), dim=-1)
    m2 = softmin_lse(u[:, 0:2], dim=-1)
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Baseline rigidity term R (unchanged): act on most satisfied literal only
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_100.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,   low=0.0,   high=0.8),

    # softness of log10(xl) normalization (used by arctan squashing here)
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,                   low=0.5,   high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE vs Design 92: tanh soft-clip -> arctan soft-clip (monotone, bounded slope, smoother tails).
    logx = torch.log10(xl)
    x01 = (logx / 6.0)  # ~[0,1] for xl in [1,1e6]
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_101.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Same knobs as the best delayed-smoothstep solver; only the polynomial form changes.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Designs 89/91: replace cubic smoothstep with quintic smootherstep.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smootherstep: 6t^5 - 15t^4 + 10t^3 (C2, monotone on [0,1])
    t2 = t * t
    t3 = t2 * t
    smooth = t3 * (10.0 + t * (-15.0 + 6.0 * t))

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_102.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,     low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,    low=0.0,   high=0.8),

    # reinterpret k_logxl as smooth-clamp sharpness (larger = closer to hard clamp, but still smooth)
    "k_logxl": dict(type="log_uniform", default=40.0,                   low=5.0,   high=200.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE vs Design 92:
    # tanh-squashed xl_base -> near-identity smooth clamp of x01=log10(xl)/6 using softplus max/min.
    logx = torch.log10(xl)
    x01 = logx / 6.0
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)

    # smooth_max(x,0) = softplus(k*x)/k
    x_pos = F.softplus(k * x01) / k
    # smooth_min(x,1) = 1 - softplus(k*(1-x))/k
    xl_base = 1.0 - F.softplus(k * (1.0 - x_pos)) / k

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_103.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),

    # NEW: blend cubic smoothstep (0) <-> quintic smootherstep (1)
    "mix_gmin": dict(type="uniform",    default=0.25,                 low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Design 91: blend smoothstep and smootherstep for the delayed ramp.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # cubic smoothstep: 3t^2 - 2t^3
    t2 = t * t
    t3 = t2 * t
    smooth3 = t2 * (3.0 - 2.0 * t)

    # quintic smootherstep: 6t^5 - 15t^4 + 10t^3
    t4 = t2 * t2
    t5 = t4 * t
    smooth5 = 6.0 * t5 - 15.0 * t4 + 10.0 * t3

    mix = torch.as_tensor(hp.mix_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    smooth = (1.0 - mix) * smooth3 + mix * smooth5

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_104.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                     low=0.0,   high=0.5),

    # memory relative gain (now coupled to v-scale)
    "mem_rel": dict(type="log_uniform", default=1.0,                     low=0.1,   high=10.0),

    # NEW safeguard: cap max per-step memory update magnitude after scaling
    "mem_cap": dict(type="log_uniform", default=3.0,                     low=0.3,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 81 controller)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- SINGLE CHANGE vs Design 99: coupled, safeguarded memory normalization ---
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device)
    mem_cap = torch.as_tensor(hp.mem_cap, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    # couple to v-scale, but cap the post-scaled memory step
    scale_m_raw = scale_v * mem_rel
    scale_m_cap = mem_cap / mem_max
    scale_m = torch.minimum(scale_m_raw, scale_m_cap)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_105.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (kept from Design 91)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),

    # NEW (single change): steepness of the delayed ramp (mid-slope control)
    "k_ramp_gmin": dict(type="log_uniform", default=6.0,              low=1.0,   high=50.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Design 91: replace cubic smoothstep with a power-sigmoid (rational) monotone ramp.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1], sharper around 0.5 for larger k

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_106.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                     low=0.0,   high=0.5),

    # memory relative gain (coupled to v-scale)
    "mem_rel": dict(type="log_uniform", default=1.0,                     low=0.1,   high=10.0),

    # safeguard: cap max per-step memory update magnitude after scaling
    "mem_cap": dict(type="log_uniform", default=3.0,                     low=0.3,   high=30.0),

    # NEW (single change): smooth-max sharpness for estimating mem_max (reduces outlier domination)
    "k_memmax": dict(type="log_uniform", default=10.0,                   low=1.0,   high=50.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 81 controller)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- Coupled, safeguarded normalization (as in Design 104), with ONE change: smooth mem_max ---
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    def smooth_max_abs(x, k):
        # Smooth estimate of max(|x|) via log-sum-exp; less sensitive to single outliers than hard max.
        xa = x.abs()
        xa_max = xa.max()
        k = torch.as_tensor(k, dtype=xa.dtype, device=xa.device).clamp(min=1e-6)
        n = xa.numel()
        logn = torch.log(torch.as_tensor(float(n), dtype=xa.dtype, device=xa.device)).clamp(min=0.0)
        sm = (torch.logsumexp(k * (xa - xa_max), dim=0) / k) + xa_max
        sm = sm - (logn / k)  # approx-unbias so constant vectors return ~constant
        return sm

    k_mem = hp.k_memmax
    mem_max = torch.maximum(smooth_max_abs(dxl, k_mem), smooth_max_abs(dxs, k_mem)).clamp(min=1e-6)

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device)
    mem_cap = torch.as_tensor(hp.mem_cap, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    scale_m_raw = scale_v * mem_rel
    scale_m_cap = mem_cap / mem_max
    scale_m = torch.minimum(scale_m_raw, scale_m_cap)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_107.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 91 defaults/ranges to minimize confounds; only dynamics change is schedule order.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in 91/101)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Design 91: swap order -> smoothstep(t^p) instead of smoothstep(t)^p.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # pow first (monotone), then C1 smoothstep
    t_pow = t.pow(hp.p_gmin)
    smooth = t_pow * t_pow * (3.0 - 2.0 * t_pow)  # 3t^2 - 2t^3

    xl_norm = smooth  # already in [0,1]

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_108.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,     low=1e-1,  high=3.0),

    # xs controller (as in Design 104)
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,      low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,   low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,    low=0.0,   high=0.15),

    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,     low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.2,                     low=0.0,   high=0.5),

    # coupled memory gain (as in Design 104)
    "mem_rel": dict(type="log_uniform", default=1.0,                     low=0.1,   high=10.0),

    # CHANGE vs Design 104: separate post-scaled caps for xl and xs updates
    "mem_cap_xl": dict(type="log_uniform", default=3.0,                  low=0.3,   high=30.0),
    "mem_cap_xs": dict(type="log_uniform", default=3.0,                  low=0.3,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 81 controller, as used in Design 104)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- Coupled normalization with post-scaled memory caps (Design 104),
    #     but cap xl and xs updates separately (this design's single change).
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device)
    scale_m_raw = scale_v * mem_rel

    dxl_max = dxl.abs().max().clamp(min=1e-6)
    dxs_max = dxs.abs().max().clamp(min=1e-6)

    mem_cap_xl = torch.as_tensor(hp.mem_cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    mem_cap_xs = torch.as_tensor(hp.mem_cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    scale_m_xl = torch.minimum(scale_m_raw, mem_cap_xl / dxl_max)
    scale_m_xs = torch.minimum(scale_m_raw, mem_cap_xs / dxs_max)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m_xl,
        "xs": -dxs * scale_m_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_109.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454,low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,    low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,  low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,   low=0.0,   high=0.8),

    # softness of log10(xl) normalization (arctan squashing)
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,   low=0.5,   high=6.0),

    # NEW (single change vs Design 100): center of arctan soft-squash in x01 space
    "xmid_logxl": dict(type="uniform",  default=0.50,                 low=0.20,  high=0.80),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs hysteresis target
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    logx = torch.log10(xl)
    x01 = (logx / 6.0)  # ~[0,1] for xl in [1,1e6]

    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xmid = torch.as_tensor(hp.xmid_logxl, dtype=xl.dtype, device=xl.device)

    # SINGLE CHANGE vs Design 100: (x01 - 0.5) -> (x01 - xmid)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - xmid)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=1.694383510743788,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=3.4915833676907497,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2855960927561032,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05553721946051153,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0019214767714677708,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.14744207046416613,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.732366284182853,   low=1e-1, high=3.0),

    # Smooth-min sharpness (larger -> closer to hard min/top-k behavior)
    "p":       dict(type="uniform",     default=3.9781948929134767,   low=1.0,  high=25.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and unsatisfaction
    v_lit = v[idx] * sgn                # (M,3)
    u = 0.5 * (1.0 - v_lit)             # (M,3) in [0,1]

    p = hp.p
    eps = 1e-12

    # --- Smooth min primitives (exactly 0 if any input is 0) ---
    def smoothmin2(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        m_p = (ap * bp) / (ap + bp + eps)          # ~ min(a,b)^p
        return m_p.clamp_min(0.0).pow(1.0 / p)     # ~ min(a,b)

    # Clause cost c ~ min(u1,u2,u3), but smooth; c==0 if any ui==0
    up = u.clamp_min(0.0).pow(p)
    prod_p = up.prod(dim=-1)  # (M,)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_p = prod_p / (pair_p + eps)                  # ~ min(u)^p
    c = c_p.clamp_min(0.0).pow(1.0 / p)            # (M,)

    # --- Gradient term G: per-literal uses smooth min of the other two unsats ---
    m0 = smoothmin2(u[:, 1], u[:, 2])
    m1 = smoothmin2(u[:, 0], u[:, 2])
    m2 = smoothmin2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1)          # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # --- Rigidity term R: soft-argmin to select the "most satisfied" literal smoothly ---
    inv = 1.0 / (up + 1e-6)                        # avoid blowup at 0
    w_min = inv / inv.sum(dim=-1, keepdim=True)    # (M,3)
    R = (w_min * u) * (((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1))

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_110.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                     low=0.0,   high=0.5),

    # memory relative gain (coupled to v-scale)
    "mem_rel": dict(type="log_uniform", default=1.0,                     low=0.1,   high=10.0),

    # cap max per-step memory update magnitude after scaling
    "mem_cap": dict(type="log_uniform", default=3.0,                     low=0.3,   high=30.0),

    # NEW (single change): robust outlier clipping strength for dxl/dxs before shared cap
    "mem_clip": dict(type="log_uniform", default=10.0,                   low=1.5,   high=100.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 81 controller)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- Coupled, safeguarded normalization (Design 104) with ONE change: robust pre-clipping of memory updates ---
    # Estimate a robust scale via fixed high-quantile of |dx| (non-smooth, avoids LSE smooth-max).
    def q_abs_kth(x, q=0.9):
        xa = x.abs().reshape(-1)
        n = xa.numel()
        k = int(max(1, min(n, math.ceil(q * n))))  # kthvalue is 1-indexed
        return torch.kthvalue(xa, k).values

    q_mem = 0.9
    robust = torch.maximum(q_abs_kth(dxl, q_mem), q_abs_kth(dxs, q_mem)).clamp(min=1e-6)
    clip_thr = (torch.as_tensor(hp.mem_clip, dtype=v.dtype, device=v.device).clamp(min=1.0) * robust)

    dxl = dxl.clamp(min=-clip_thr, max=clip_thr)
    dxs = dxs.clamp(min=-clip_thr, max=clip_thr)

    # v scaling
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    # shared memory scaling (still hard-max + shared cap, but now less outlier-dominated)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device)
    mem_cap = torch.as_tensor(hp.mem_cap, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    scale_m_raw = scale_v * mem_rel
    scale_m_cap = mem_cap / mem_max
    scale_m = torch.minimum(scale_m_raw, scale_m_cap)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_111.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (kept from Design 91)
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,  low=0.0,   high=0.8),

    # NEW (single change): steepness of the delayed ramp (mid-slope control)
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134,              low=1.0,   high=50.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Design 91: replace cubic smoothstep with a power-sigmoid (rational) monotone ramp.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1], sharper around 0.5 for larger k

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_112.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,        low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,       low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,      low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,      low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,     low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,     low=0.0,   high=0.8),

    # ramp steepness (used by the new smooth logistic+smoothstep ramp)
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134,  low=1.0,   high=50.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Design 111: replace rational power-sigmoid ramp with
    # endpoint-corrected logistic-in-t followed by cubic smoothstep.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)  # delayed normalized xl

    k = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)

    # logistic around 0.5, then renormalize so t=0 -> 0 and t=1 -> 1 exactly
    s = torch.sigmoid(k * (t - 0.5))
    s0 = torch.sigmoid(-0.5 * k)
    s1 = torch.sigmoid(0.5 * k)
    s = (s - s0) / (s1 - s0 + 1e-12)
    s = s.clamp(0.0, 1.0)

    # cubic smoothstep for C1 turn-on
    ramp = s * s * (3.0 - 2.0 * s)  # in [0,1]

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_113.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                     low=0.0,   high=0.5),

    # memory relative gain (coupled to v-scale)
    "mem_rel": dict(type="log_uniform", default=1.0,                     low=0.1,   high=10.0),

    # shared memory cap (post-scaled)
    "mem_cap": dict(type="log_uniform", default=3.0,                     low=0.3,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 81 controller as in Design 104)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- SINGLE CHANGE vs Design 104: use joint L2 cap for coupled memory step ---
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    dxl_max = dxl.abs().max().clamp(min=1e-6)
    dxs_max = dxs.abs().max().clamp(min=1e-6)

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device)
    mem_cap = torch.as_tensor(hp.mem_cap, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    # joint L2 norm across the two memory channels (using their per-instance maxima)
    mem_norm = torch.sqrt(dxl_max * dxl_max + dxs_max * dxs_max).clamp(min=1e-6)

    scale_m_raw = scale_v * mem_rel
    scale_m_cap = mem_cap / mem_norm
    scale_m = torch.minimum(scale_m_raw, scale_m_cap)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_114.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match 107 to minimize confounds; ONLY change is gmin(xl) schedule shape.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (reinterpreted as bounded-slope bias strength)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONE CHANGE vs Design 107: replace t.pow(p) with bounded-slope bias warp.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Curvature with bounded slope: t' = t / (t + (1-t)*p)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # C1 endpoint-correct ramp
    smooth = t_bias * t_bias * (3.0 - 2.0 * t_bias)  # in [0,1]
    xl_norm = smooth

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_115.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single-change support): decoupled, percentile-based memory scaling
    "mem_rel": dict(type="log_uniform", default=1.0,  low=0.1,  high=10.0),
    "q_mem":   dict(type="uniform",     default=0.95, low=0.80, high=0.995),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation (baseline semantics) -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ----- Gradient term G (baseline structure) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R (baseline) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Scaling -----
    # v scaling remains baseline (max-based) for stability of primary state step.
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    # SINGLE CHANGE: memory scaling is decoupled from dv_max and uses a high-quantile
    # over per-clause memory magnitudes (distribution-aware; avoids global-max throttling).
    mem_mag = torch.sqrt(dxl * dxl + dxs * dxs)  # (M,)
    q = torch.as_tensor(hp.q_mem, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)
    mem_q = torch.quantile(mem_mag, q).clamp(min=1e-6)

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device)
    scale_m = mem_rel / mem_q

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_116.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,    low=0.0,   high=0.15),

    # curvature after the ramp
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,  low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134, low=1.0,  high=50.0),

    # NEW (single change): bounded-slope bias warp on delayed coordinate t (1.0 = no change)
    "p_bias_gmin": dict(type="log_uniform", default=1.0,               low=0.25,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # NEW: bounded-slope bias warp on t (endpoint-correct; p=1 => identity)
    p_bias = torch.as_tensor(hp.p_bias_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t = t / (t + (1.0 - t) * p_bias + 1e-12)

    # Power-sigmoid (rational) ramp (same as Design 111, applied after bias warp)
    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1]

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_117.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 100)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # NEW (single principled change): per-channel conditional memory caps
    # mem_rel: usual relative scaling of memory vs v (only capped in extreme regimes)
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    # caps bound the *normalized* per-step max update of each memory channel
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in Designs 100/113)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing (Design 100)
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- SINGLE PRINCIPLED CHANGE vs Design 100 ---
    # Per-channel conditional cap based on memory/v update ratios.
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    dxl_max = dxl.abs().max().clamp(min=1e-12)
    dxs_max = dxs.abs().max().clamp(min=1e-12)

    # ratios of raw memory magnitudes to raw v magnitude
    r_xl = dxl_max / dv_max
    r_xs = dxs_max / dv_max

    # default memory scale follows v with relative gain mem_rel
    # cap only if the resulting normalized memory step would exceed cap_{xl,xs}
    scale_xl = scale_v * torch.minimum(mem_rel, cap_xl / r_xl.clamp(min=1e-12))
    scale_xs = scale_v * torch.minimum(mem_rel, cap_xs / r_xs.clamp(min=1e-12))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl,
        "xs": -dxs * scale_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_118.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 100/117)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # per-channel conditional memory caps (Design 117)
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- SINGLE PRINCIPLED CHANGE vs Design 117 ---
    # Keep v normalized by dv_max for stability, but reference memory-step conditioning to dv_rms
    # (a typical-scale statistic) to avoid extreme-value shrinkage at large N.
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    dv_rms = (dv * dv).mean().sqrt().clamp(min=1e-6)
    scale_mem_base = 1.0 / dv_rms

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    dxl_max = dxl.abs().max().clamp(min=1e-12)
    dxs_max = dxs.abs().max().clamp(min=1e-12)

    # ratios of raw memory magnitudes to typical raw v magnitude
    r_xl = dxl_max / dv_rms
    r_xs = dxs_max / dv_rms

    # default memory scale follows typical v with relative gain mem_rel
    # cap only if the resulting normalized memory step would exceed cap_{xl,xs}
    scale_xl = scale_mem_base * torch.minimum(mem_rel, cap_xl / r_xl.clamp(min=1e-12))
    scale_xs = scale_mem_base * torch.minimum(mem_rel, cap_xs / r_xs.clamp(min=1e-12))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl,
        "xs": -dxs * scale_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_119.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 114 to minimize confounds; ONLY change is the warp family used in gmin(xl).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature / bias strength parameter (reused; p=1 => identity warp)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # ONLY CHANGE vs Design 114: use endpoint-correct exponential warp on t.
    # Let a = log(p), so p=1 => a=0 => identity (handled stably).
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    a = torch.log(p)
    denom_a = torch.expm1(a)
    num_a = torch.expm1(a * t)
    t_warp = torch.where(a.abs() < 1e-4, t, num_a / (denom_a + 1e-12))
    t_warp = t_warp.clamp(0.0, 1.0)

    # C1 endpoint-correct ramp
    smooth = t_warp * t_warp * (3.0 - 2.0 * t_warp)  # in [0,1]
    xl_norm = smooth

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Annealed smooth-min sharpness: p_eff = p_lo + (p_hi-p_lo)*sigmoid(k*(c0-mean_violation))
    "p_lo":    dict(type="uniform",     default=4.0,  low=1.0,  high=12.0),
    "p_hi":    dict(type="uniform",     default=20.0, low=8.0,  high=40.0),
    "ann_k":   dict(type="log_uniform", default=10.0, low=1.0,  high=80.0),
    "ann_c0":  dict(type="uniform",     default=0.12, low=0.02, high=0.35),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and unsatisfaction
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3) in [0,1]

    # Progress signal (vmap-safe): mean hard violation proxy (0 near solutions)
    u_min = u.min(dim=-1).values    # (M,)
    mean_violation = u_min.mean()   # scalar

    p_lo = float(hp.p_lo)
    p_hi = max(float(hp.p_hi), p_lo + 1e-3)
    ann_k = float(hp.ann_k)
    ann_c0 = float(hp.ann_c0)

    # Annealed sharpness (scalar)
    s = torch.sigmoid(torch.tensor(ann_k, device=v.device, dtype=v.dtype) *
                      (torch.tensor(ann_c0, device=v.device, dtype=v.dtype) - mean_violation))
    p_eff = torch.tensor(p_lo, device=v.device, dtype=v.dtype) + (torch.tensor(p_hi, device=v.device, dtype=v.dtype) - torch.tensor(p_lo, device=v.device, dtype=v.dtype)) * s

    eps = 1e-12

    def smoothmin2(a, b):
        ap = a.clamp_min(0.0).pow(p_eff)
        bp = b.clamp_min(0.0).pow(p_eff)
        m_p = (ap * bp) / (ap + bp + eps)              # ~ min(a,b)^p
        return m_p.clamp_min(0.0).pow(1.0 / p_eff)     # ~ min(a,b)

    # Clause cost c ~ min(u1,u2,u3), but smooth; c==0 if any ui==0
    up = u.clamp_min(0.0).pow(p_eff)
    prod_p = up.prod(dim=-1)  # (M,)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_p = prod_p / (pair_p + eps)
    c = c_p.clamp_min(0.0).pow(1.0 / p_eff)            # (M,)

    # Gradient term G: per-literal uses smooth min of the other two unsats
    m0 = smoothmin2(u[:, 1], u[:, 2])
    m1 = smoothmin2(u[:, 0], u[:, 2])
    m2 = smoothmin2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1)              # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term R: soft-argmin to select the "most satisfied" literal smoothly
    inv = 1.0 / (up + 1e-6)
    w_min = inv / inv.sum(dim=-1, keepdim=True)
    R = (w_min * u) * (((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1))

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_120.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 114 to minimize confounds; ONLY change is the warp family used in gmin(xl).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.864812900380437,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.727475034563946,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2818843464042395,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.12500604738128077,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0007781975706500468, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.007977812845790412,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1583384191995598,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=72.90396469207197,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03715057186000638,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.013742117217274023, low=0.0,   high=0.15),

    # curvature / bias strength parameter (reused; p=1 => identity warp)
    "p_gmin":  dict(type="log_uniform", default=0.2679766639513717,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.11016422706003262,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.38114047050476074,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # ONLY CHANGE vs Design 114: use endpoint-correct exponential warp on t.
    # Let a = log(p), so p=1 => a=0 => identity (handled stably).
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    a = torch.log(p)
    denom_a = torch.expm1(a)
    num_a = torch.expm1(a * t)
    t_warp = torch.where(a.abs() < 1e-4, t, num_a / (denom_a + 1e-12))
    t_warp = t_warp.clamp(0.0, 1.0)

    # C1 endpoint-correct ramp
    smooth = t_warp * t_warp * (3.0 - 2.0 * t_warp)  # in [0,1]
    xl_norm = smooth

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_121.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 107 to minimize confounds; ONLY change is smoothing polynomial in gmin(xl).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # pow first (monotone)
    t_pow = t.pow(hp.p_gmin)

    # ONLY CHANGE vs Design 107: use C2 smootherstep instead of C1 smoothstep.
    # smootherstep(t) = 6t^5 - 15t^4 + 10t^3
    smooth = t_pow * t_pow * t_pow * (t_pow * (t_pow * 6.0 - 15.0) + 10.0)

    xl_norm = smooth.clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_122.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 117)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # per-channel conditional memory caps (as in Design 117)
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),

    # NEW (single principled change vs Design 117): tail-safe ratio statistic
    # p=2 ~ RMS (less sensitive to spikes), p->inf ~ max (Design 117 behavior)
    "p_ratio":   dict(type="uniform",     default=2.5,                 low=1.5,   high=12.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in Design 117)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing (Design 117)
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Scaling (keep v scaling identical to Design 117)
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    # --- SINGLE CHANGE vs Design 117 ---
    # Tail-safe p-norm (less sensitive than max) for ratio-triggering the caps.
    p = torch.as_tensor(hp.p_ratio, dtype=v.dtype, device=v.device).clamp(min=1.0)

    def pnorm_abs(x, p_):
        return x.abs().pow(p_).mean().clamp(min=1e-24).pow(1.0 / p_)

    dxl_ref = pnorm_abs(dxl, p)
    dxs_ref = pnorm_abs(dxs, p)

    r_xl = dxl_ref / dv_max
    r_xs = dxs_ref / dv_max

    scale_xl = scale_v * torch.minimum(mem_rel, cap_xl / r_xl.clamp(min=1e-12))
    scale_xs = scale_v * torch.minimum(mem_rel, cap_xs / r_xs.clamp(min=1e-12))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl,
        "xs": -dxs * scale_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_123.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 121 (and thus 107/114 branch) to minimize confounds.
# ONLY CHANGE is the xl->gmin mapping functional family.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # REUSED: now acts as slope-strength for logistic xl->gmin ramp
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # ONLY CHANGE vs Design 121: endpoint-corrected logistic ramp for xl_norm(t)
    # Bounded slope, tunable inflection/steepness.
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    k = 6.0 * p  # slope strength (keeps k in a reasonable range)

    sig = torch.sigmoid(k * (t - 0.5))
    sig0 = torch.sigmoid(-0.5 * k)
    sig1 = torch.sigmoid(0.5 * k)
    xl_norm = ((sig - sig0) / (sig1 - sig0 + 1e-12)).clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_124.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 117)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # per-channel conditional memory caps (as in Design 117)
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in Design 117)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing (Design 117)
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # --- Scaling ---
    # Keep v scaling IDENTICAL to Design 117 (max-based normalization)
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    # SINGLE PRINCIPLED CHANGE vs Design 117:
    # Use a tail-robust typical-scale statistic for memory normalization.
    # Geometric mean of |dv|: exp(mean(log(|dv|+eps))) downweights rare spikes that dominate dv_max.
    dv_geo = torch.exp(torch.log(dv.abs() + 1e-12).mean()).clamp(min=1e-6)
    scale_mem_base = 1.0 / dv_geo

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    dxl_max = dxl.abs().max().clamp(min=1e-12)
    dxs_max = dxs.abs().max().clamp(min=1e-12)

    # ratios of raw memory magnitudes to typical raw v magnitude
    r_xl = dxl_max / dv_geo
    r_xs = dxs_max / dv_geo

    # default memory scale follows typical v with relative gain mem_rel
    # cap only if the resulting normalized memory step would exceed cap_{xl,xs}
    scale_xl = scale_mem_base * torch.minimum(mem_rel, cap_xl / r_xl.clamp(min=1e-12))
    scale_xs = scale_mem_base * torch.minimum(mem_rel, cap_xs / r_xs.clamp(min=1e-12))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl,
        "xs": -dxs * scale_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_125.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 114 to minimize confounds; ONLY change is xl->xl_base mapping shape
# via a bounded-slope, endpoint-correct squashed-log parameter k_logxl.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (bounded-slope bias strength)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # NEW (only addition): bounded-slope squashing of logxl -> xl_base (endpoint-correct)
    # k->0 approximates linear; larger k emphasizes mid-range and compresses extremes.
    "k_logxl": dict(type="log_uniform", default=1.0,                  low=0.2,   high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONLY CHANGE vs Design 114: squashed-log xl_base mapping with bounded slope + endpoint correctness.
    xl_log = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # tlog in [0,1]

    klog = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device).clamp(0.05, 50.0)
    a0 = torch.atan(-0.5 * klog)
    a1 = torch.atan(0.5 * klog)
    xl_base = (torch.atan(klog * (xl_log - 0.5)) - a0) / ((a1 - a0).clamp(min=1e-12))
    xl_base = xl_base.clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Curvature with bounded slope: t' = t / (t + (1-t)*p)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # C1 endpoint-correct ramp
    smooth = t_bias * t_bias * (3.0 - 2.0 * t_bias)  # in [0,1]
    xl_norm = smooth

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_126.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 117)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # memory scaling + tail caps (as in Design 117)
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in Design 117)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing (Design 117)
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Scaling: keep v scaling identical to Design 117
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    # --- SINGLE PRINCIPLED CHANGE vs Design 117 ---
    # Instead of global per-channel cap triggering (one spike throttles all clauses),
    # apply tail caps clause-locally via smooth winsorization after v-coupled scaling.
    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    scale_mem = scale_v * mem_rel

    dxl_s = dxl * scale_mem
    dxs_s = dxs * scale_mem

    # smooth saturation to [-cap, cap]
    dxl_s = cap_xl * torch.tanh(dxl_s / cap_xl)
    dxs_s = cap_xs * torch.tanh(dxs_s / cap_xs)

    return {
        "v":  -dv * scale_v,
        "xl": -dxl_s,
        "xs": -dxs_s,
    }


==> anc/data/runs/expert_a/solvers/solver_127.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match the recent 114/119/123/125 branch defaults; ONLY CHANGE is adding
# xspan_gmin to calibrate *when* gmin(xl) ramps up (bounded-slope C1 ramp).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # NEW: fraction of the remaining xl-range over which gmin ramps from 0->1.
    # Smaller => earlier/faster lift of the deadzone floor; larger => slower.
    "xspan_gmin":  dict(type="uniform", default=0.55,                  low=0.15,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # xl_base in [0,1]
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # ONLY CHANGE vs prior branch: use a tunable rise-span (fraction of remaining range)
    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # C1 endpoint-correct ramp
    xl_norm = t_bias * t_bias * (3.0 - 2.0 * t_bias)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_128.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 117/122)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # memory scaling + global per-channel caps (Design 117/122 family)
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),

    # tail-safe ratio statistic (Design 122)
    "p_ratio":   dict(type="uniform",     default=2.5,                 low=1.5,   high=12.0),

    # NEW (single small change vs Design 122): hybridize p-norm with max to catch rare spikes
    # eta=0 -> pure p-norm (Design 122); eta=1 -> pure max (avoid; can over-throttle)
    "eta_max":   dict(type="uniform",     default=0.15,                low=0.0,   high=0.40),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (Design 117/122)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing (Design 117/122)
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Scaling (keep v scaling identical to Design 117/122)
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    # Tail-safe p-norm ratio refs (Design 122)
    p = torch.as_tensor(hp.p_ratio, dtype=v.dtype, device=v.device).clamp(min=1.0)

    def pnorm_abs(x, p_):
        return x.abs().pow(p_).mean().clamp(min=1e-24).pow(1.0 / p_)

    dxl_p = pnorm_abs(dxl, p)
    dxs_p = pnorm_abs(dxs, p)

    # --- SINGLE CHANGE vs Design 122 ---
    # Hybrid reference: geometric blend of p-norm and max (tempered spike sensitivity).
    eta = torch.as_tensor(hp.eta_max, dtype=v.dtype, device=v.device).clamp(0.0, 1.0)

    dxl_m = dxl.abs().max().clamp(min=1e-24)
    dxs_m = dxs.abs().max().clamp(min=1e-24)

    dxl_ref = dxl_p * (dxl_m / dxl_p.clamp(min=1e-24)).pow(eta)
    dxs_ref = dxs_p * (dxs_m / dxs_p.clamp(min=1e-24)).pow(eta)

    r_xl = dxl_ref / dv_max
    r_xs = dxs_ref / dv_max

    scale_xl = scale_v * torch.minimum(mem_rel, cap_xl / r_xl.clamp(min=1e-12))
    scale_xs = scale_v * torch.minimum(mem_rel, cap_xs / r_xs.clamp(min=1e-12))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl,
        "xs": -dxs * scale_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_129.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: robust memory scaling (no caps)
    "mem_rel": dict(type="log_uniform", default=1.0,  low=0.1,  high=10.0),
    "p_mem":   dict(type="uniform",     default=2.5,  low=1.5,  high=12.0),
    "mem_eps": dict(type="log_uniform", default=1e-3, low=1e-6, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- Scaling ---
    # Keep v scaling identical to baseline (numerical stability)
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    # NEW: memory scaling uses robust dv p-norm (preconditioning, no caps)
    p = torch.as_tensor(hp.p_mem, dtype=v.dtype, device=v.device).clamp(min=1.0)
    dv_ref = dv.abs().pow(p).mean().clamp(min=1e-24).pow(1.0 / p)
    mem_eps = torch.as_tensor(hp.mem_eps, dtype=v.dtype, device=v.device).clamp(min=1e-12)
    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    scale_mem = mem_rel / (dv_ref + mem_eps)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_mem,
        "xs": -dxs * scale_mem,
    }


==> anc/data/runs/expert_a/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Rigidity tie-handling: soften only when top-1 vs top-2 literal is a near-tie
    "tau_r":   dict(type="log_uniform", default=0.06,  low=1e-2, high=5e-1),
    "kappa_r": dict(type="uniform",     default=0.08,  low=0.00, high=0.50),
    "tau_g":   dict(type="log_uniform", default=0.03,  low=5e-3, high=3e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-k clause evaluation
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline gradient term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- MODIFICATION: margin-gated rigidity selector (hard by default, soft only on near-ties) ---
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    soft = torch.softmax(v_lit / hp.tau_r, dim=-1)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,) in [0,2]
    gate = torch.sigmoid((hp.kappa_r - gap) / hp.tau_g)    # ~1 when near-tie, ~0 when clear winner

    wR = (1.0 - gate).unsqueeze(-1) * hard + gate.unsqueeze(-1) * soft

    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_130.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 127 to minimize confounds; ONLY change is the gmin(xl)
# ramp shape inside _grad_single (smoothstep -> linear).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # fraction of remaining xl-range over which gmin ramps from 0->1
    "xspan_gmin":  dict(type="uniform", default=0.55,                  low=0.15,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # xl_base in [0,1]
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # ONLY CHANGE vs Design 127: use linear ramp instead of C1 smoothstep.
    xl_norm = t_bias.clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_131.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 127 to minimize confounds; ONLY change is the gmin(xl)
# ramp shape inside _grad_single (smoothstep -> linear).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0283731074911735,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.579026976382014,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26450855398970324,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0996163934469223,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015269439960756519, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00987489724387503,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1733666778750913,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=90.35463282807798,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04402008882844387,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.02462572139561932,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2809256993677457,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.07309248661987829,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28971657156944275,   low=0.0,   high=0.8),

    # fraction of remaining xl-range over which gmin ramps from 0->1
    "xspan_gmin":  dict(type="uniform", default=0.5499979257583618,                  low=0.15,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # xl_base in [0,1]
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # ONLY CHANGE vs Design 127: use linear ramp instead of C1 smoothstep.
    xl_norm = t_bias.clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_132.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 131 defaults to minimize confounds; ONLY change is the
# gmin(xl) ramp shape: linear -> piecewise-linear with a single kink.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0283731074911735,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.579026976382014,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26450855398970324,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0996163934469223,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015269439960756519,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00987489724387503,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1733666778750913,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=90.35463282807798,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04402008882844387,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.02462572139561932,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2809256993677457,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.07309248661987829,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28971657156944275,   low=0.0,   high=0.8),

    # fraction of remaining xl-range over which gmin ramps from 0->1
    "xspan_gmin":  dict(type="uniform", default=0.5499979257583618,    low=0.15,  high=1.0),

    # NEW: piecewise-linear kink at t=0.5 (0.5 recovers linear).
    # <0.5 => convex (slower early rise), >0.5 => concave (faster early rise).
    "kink_gmin":   dict(type="uniform", default=0.5,                   low=0.35,  high=0.65),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # xl_base in [0,1]
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # CHANGE vs Design 131: piecewise-linear ramp with a single kink at 0.5
    kink = torch.as_tensor(hp.kink_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 0.95)
    t0 = torch.as_tensor(0.5, dtype=xl.dtype, device=xl.device)

    # y(t): (0,0) -> (0.5,kink) -> (1,1)
    y_left = (kink / t0) * t_bias                       # slope = 2*kink
    y_right = kink + ((1.0 - kink) / (1.0 - t0)) * (t_bias - t0)  # slope = 2*(1-kink)
    xl_norm = torch.where(t_bias <= t0, y_left, y_right).clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_133.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: sharpness of cost-aware gate for dxl growth-region coupling to xs
    "k_dxl":   dict(type="log_uniform", default=30.0, low=1.0,  high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,) in [0,1]

    # ----- gradient term G (baseline) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term R (baseline) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary variables -----
    # Baseline xs update
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # SINGLE PRINCIPLED CHANGE: cost-aware coupling for xl growth
    # Keep baseline decay for c<delta; scale growth for c>delta by persistence xs.
    gate = torch.sigmoid(hp.k_dxl * (c - hp.delta))
    growth_factor = (1.0 - gate) + gate * (xs + hp.epsilon)  # in (0, 1+eps)
    dxl = hp.alpha * (c - hp.delta) * growth_factor

    # ----- normalize (baseline) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_134.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 131 to minimize confounds; ONLY change is the gmin(xl)
# ramp polynomial inside _grad_single (linear -> C2 smootherstep).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0283731074911735,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.579026976382014,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26450855398970324,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0996163934469223,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015269439960756519,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00987489724387503,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1733666778750913,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=90.35463282807798,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04402008882844387,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.02462572139561932,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2809256993677457,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.07309248661987829,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28971657156944275,   low=0.0,   high=0.8),

    # fraction of remaining xl-range over which gmin ramps from 0->1
    "xspan_gmin":  dict(type="uniform", default=0.5499979257583618,    low=0.15,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)
    t_bias = t_bias.clamp(0.0, 1.0)

    # ONLY CHANGE vs Design 131: C2 endpoint-correct ramp (smootherstep) instead of linear.
    # smootherstep: 6t^5 - 15t^4 + 10t^3
    t2 = t_bias * t_bias
    t3 = t2 * t_bias
    t4 = t2 * t2
    t5 = t4 * t_bias
    xl_norm = (6.0 * t5 - 15.0 * t4 + 10.0 * t3).clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_135.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # NEW: smooth robustness for memory updates (limits rare dx spikes without hard clamps)
    "mem_k":     dict(type="log_uniform", default=8.0,  low=1.0,  high=80.0),
    "mem_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE UPDATES (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SINGLE CHANGE: smooth robust saturator for memory updates =====
    # Per-instance typical magnitude (smooth): mean(|dx|)
    mem_stat = 0.5 * (dxl.abs().mean() + dxs.abs().mean())
    tau = hp.mem_k * mem_stat + hp.mem_floor
    # Smooth soft-clip: dx -> tau * tanh(dx/tau)
    dxl = tau * torch.tanh(dxl / tau)
    dxs = tau * torch.tanh(dxs / tau)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_136.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 131 to minimize confounds; ONLY change is the gmin(xl)
# ramp shape inside _grad_single (linear -> near-linear quadratic with higher early slope).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0283731074911735,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.579026976382014,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26450855398970324,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0996163934469223,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015269439960756519,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00987489724387503,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1733666778750913,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=90.35463282807798,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04402008882844387,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.02462572139561932,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2809256993677457,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.07309248661987829,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28971657156944275,    low=0.0,   high=0.8),

    # fraction of remaining xl-range over which gmin ramps from 0->1
    "xspan_gmin":  dict(type="uniform", default=0.5499979257583618,     low=0.15,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)
    t_bias = t_bias.clamp(0.0, 1.0)

    # ONLY CHANGE vs Design 131:
    # near-linear monotone quadratic ramp with higher early slope and nonzero endpoint slopes.
    # xl_norm = t + k t(1-t), with k in (0,1) fixed small to stay close to linear.
    k = 0.35
    xl_norm = (t_bias + k * t_bias * (1.0 - t_bias)).clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_137.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.03733600645776,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.116305363783646,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2754999878878311,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962456071983665,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010546141705855454, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009709201132372083,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.142292257818284,     low=1e-1,  high=3.0),

    # xs controller (as in Design 117/122)
    "k_xs":    dict(type="log_uniform", default=92.64001099965569,     low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.0384376086294651,    low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.03202255329427792,   low=0.0,   high=0.15),
    "p_gmin":  dict(type="log_uniform", default=0.2882139466828027,    low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.08541512553935621,   low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.3037566840648651,    low=0.0,   high=0.8),
    "k_logxl": dict(type="log_uniform", default=1.9986630697005294,    low=0.5,   high=6.0),

    # per-channel conditional memory caps
    "mem_rel":   dict(type="log_uniform", default=1.0,                 low=0.1,   high=10.0),
    "cap_xl":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),
    "cap_xs":    dict(type="log_uniform", default=30.0,                low=1.0,   high=300.0),

    # p for tail-safe ratio statistics
    "p_ratio":   dict(type="uniform",     default=2.5,                 low=1.5,   high=12.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates
    dxl = hp.alpha * (c - hp.delta)

    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # xl-adaptive floor via arctan squashing
    logx = torch.log10(xl)
    x01 = (logx / 6.0)
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    smooth = t * t * (3.0 - 2.0 * t)  # smoothstep
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Scaling
    dv_max = dv.abs().max().clamp(min=1e-6)
    scale_v = 1.0 / dv_max

    mem_rel = torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xl = torch.as_tensor(hp.cap_xl, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    cap_xs = torch.as_tensor(hp.cap_xs, dtype=v.dtype, device=v.device).clamp(min=1e-6)

    # Tail-safe p-norm (Design 122)
    p = torch.as_tensor(hp.p_ratio, dtype=v.dtype, device=v.device).clamp(min=1.0)

    def pnorm_abs(x, p_):
        return x.abs().pow(p_).mean().clamp(min=1e-24).pow(1.0 / p_)

    dxl_ref = pnorm_abs(dxl, p)
    dxs_ref = pnorm_abs(dxs, p)

    # --- SINGLE PRINCIPLED CHANGE vs Design 122 ---
    # Use spike-robust dv reference for ratio-triggering (keep v normalization at dv_max for stability).
    dv_ref = pnorm_abs(dv, p).clamp(min=1e-6)

    r_xl = dxl_ref / dv_ref
    r_xs = dxs_ref / dv_ref

    scale_xl = scale_v * torch.minimum(mem_rel, cap_xl / r_xl.clamp(min=1e-12))
    scale_xs = scale_v * torch.minimum(mem_rel, cap_xs / r_xs.clamp(min=1e-12))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl,
        "xs": -dxs * scale_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_138.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 136 to minimize confounds; ONLY change is the gmin(xl) ramp family
# (quadratic near-linear -> tail-safe early-boost cubic with fixed late slope).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0283731074911735,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.579026976382014,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.26450855398970324,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0996163934469223,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015269439960756519,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00987489724387503,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1733666778750913,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=90.35463282807798,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04402008882844387,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.02462572139561932,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (p=1 => identity for the bias warp)
    "p_gmin":  dict(type="log_uniform", default=0.2809256993677457,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.07309248661987829,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28971657156944275,    low=0.0,   high=0.8),

    # fraction of remaining xl-range over which gmin ramps from 0->1
    "xspan_gmin":  dict(type="uniform", default=0.5499979257583618,     low=0.15,  high=1.0),

    # NEW (only behavioral change): early-boost strength for tail-safe ramp
    # xl_norm = t + a * t (1-t)^2 ; monotone for a <= 3, with fixed late slope = 1.
    "a_gmin":  dict(type="uniform",     default=1.0,                    low=0.0,   high=2.5),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xspan = torch.as_tensor(hp.xspan_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 1.0)
    denom = ((1.0 - xdelay) * xspan).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Bounded-slope bias warp (p=1 => identity)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)
    t_bias = t_bias.clamp(0.0, 1.0)

    # ONLY CHANGE vs Design 136: tail-safe early-boost ramp with fixed late slope.
    a = torch.as_tensor(hp.a_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 2.999)
    xl_norm = (t_bias + a * t_bias * (1.0 - t_bias) * (1.0 - t_bias)).clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_139.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single-change theme): memory scaling blend controls
    # mem_rho << 1 reduces dv->memory throttling during dv spikes
    "mem_rho": dict(type="log_uniform", default=0.05, low=5e-3, high=0.5),
    # p_blend controls smoothness of max-like blend (p->inf ~ max)
    "p_blend": dict(type="uniform",     default=3.0,  low=1.0,  high=8.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)        # (M,2)
    c = unsat_top[:, 0]                      # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE PRINCIPLED MODIFICATION VS BASELINE ---
    # Decouple normalization: keep v-stability via dv_max,
    # but scale memory by a smooth p-norm blend so dv spikes don't freeze xl/xs.
    eps = 1e-6
    dv_max = dv.abs().max().clamp(min=eps)

    dm_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=eps)

    rho = torch.as_tensor(hp.mem_rho, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    p = torch.as_tensor(hp.p_blend, dtype=v.dtype, device=v.device).clamp(min=1.0)

    denom_mem = ((rho * dv_max).pow(p) + dm_max.pow(p)).clamp(min=eps).pow(1.0 / p)

    scale_v = 1.0 / dv_max
    scale_m = 1.0 / denom_mem

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Smooth-min sharpness for G only (larger -> closer to hard min)
    "p":       dict(type="uniform",     default=6.0,  low=1.0,  high=25.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3)

    # Hard clause cost c via top-1 literal (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                            # (M,3) in [0,1]

    # --- MODIFICATION: smooth min-of-other-two for G without clamp-to-zero ---
    # Zero-preserving, smooth, and avoids LSE negativity/clamp dead zones.
    p = hp.p
    eps = 1e-12

    def smoothmin2(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        m_p = (ap * bp) / (ap + bp + eps)            # ~ min(a,b)^p
        return m_p.clamp_min(0.0).pow(1.0 / p)       # ~ min(a,b)

    m0 = smoothmin2(u[:, 1], u[:, 2])
    m1 = smoothmin2(u[:, 0], u[:, 2])
    m2 = smoothmin2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_140.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.5673113775910394,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=12.08615328861312,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25101028710032397,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.08485106711931878,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0016052468093445756,low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00973491182786327, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2000998464193577,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=82.08806908719242,    low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04722021320517073,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.023493820016772433,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.27464521597008834,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.05834881657997037,  low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3084980418192907,   low=0.0,   high=0.8),

    # softness of log10(xl) normalization (arctan squashing)
    "k_logxl": dict(type="log_uniform", default=2.090674597826124,   low=0.5,   high=6.0),

    # NEW (single change vs Design 100): center of arctan soft-squash in x01 space
    "xmid_logxl": dict(type="uniform",  default=0.24656148631760466,                 low=0.20,  high=0.80),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs hysteresis target
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    logx = torch.log10(xl)
    x01 = (logx / 6.0)  # ~[0,1] for xl in [1,1e6]

    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xmid = torch.as_tensor(hp.xmid_logxl, dtype=xl.dtype, device=xl.device)

    # SINGLE CHANGE vs Design 100: (x01 - 0.5) -> (x01 - xmid)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - xmid)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_141.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                    low=0.0,   high=0.5),

    # CHANGE vs Design 94: use midpoint+width (interpretable, less confounded than delay+width)
    "xmid_gmin":   dict(type="uniform", default=0.575,                  low=0.10,  high=0.90),
    "xwidth_gmin": dict(type="uniform", default=0.55,                   low=0.15,  high=1.00),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # xl_base in [0,1] for xl in [1, 1e6]
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    # CHANGE vs Design 94: midpoint+width parameterization
    xmid = torch.as_tensor(hp.xmid_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    xwidth = torch.as_tensor(hp.xwidth_gmin, dtype=xl.dtype, device=xl.device).clamp(1e-3, 1.0)

    # ensure the [start,end] window stays within [0,1]
    max_w = 2.0 * torch.minimum(xmid, (1.0 - xmid)).clamp(min=1e-3)
    eff_w = torch.minimum(xwidth, max_w).clamp(min=1e-3)

    start = (xmid - 0.5 * eff_w).clamp(0.0, 1.0)
    end = (xmid + 0.5 * eff_w).clamp(0.0, 1.0)
    denom = (end - start).clamp(min=1e-6)

    t = ((xl_base - start) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_142.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: bounded memory/v timescale ratio (two-timescale constraint)
    # memory_scaled_max will be clamped into [r_mem_lo, r_mem_hi] while v_scaled_max=1
    "r_mem_lo": dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
    "r_mem_hi": dict(type="log_uniform", default=1.0,  low=0.1,  high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE PRINCIPLED MODIFICATION VS BASELINE ---
    # Keep v normalization by dv_max, but clamp memory/v update ratio.
    eps = 1e-6
    dv_max = dv.abs().max().clamp(min=eps)
    scale_v = 1.0 / dv_max

    dm_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=eps)

    # raw (unscaled) ratio of memory to v magnitude
    r = (dm_max / dv_max).clamp(min=eps)

    r_lo = torch.as_tensor(hp.r_mem_lo, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    r_hi = torch.as_tensor(hp.r_mem_hi, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    r_hi = torch.maximum(r_hi, 1.05 * r_lo)  # ensure hi >= lo without branching

    # enforce bounded ratio in scaled coordinates: memory_scaled_max in [r_lo, r_hi]
    r_tgt = r.clamp(min=r_lo, max=r_hi)
    scale_m = scale_v * (r_tgt / r)  # boosts memory if frozen; throttles if runaway

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_a/solvers/solver_143.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,        low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,       low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,      low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,      low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,     low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134,  low=1.0,   high=50.0),

    # NEW (single change): c-dependent tail-safe activation of gmin
    "k_phi":   dict(type="log_uniform", default=10.0,                     low=0.5,   high=100.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # Same as Design 111 EXCEPT: gmin is multiplied by a smooth indicator of violation (c>thr)
    # so the floor rises mainly for violated clauses (tail-safe).
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1]

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # SINGLE CHANGE vs Design 111:
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - thr))
    gmin = gmin0 + (1.0 - gmin0) * xl_norm * phi  # stays near gmin0 when clause is (near-)satisfied

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_144.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: slow state tracking typical log(memory_update / v_update)
    # (per instance scalar; smooths memory-timescale adaptation)
    "mem_ema": dict(init=lambda s: torch.zeros(s),
                    shape=("B",),
                    bounds=(-8.0, 8.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: EMA rate for mem_ema (small => slow adaptation; limits per-step scaling change)
    "k_ema":    dict(type="log_uniform", default=0.03, low=1e-3, high=0.3),

    # NEW: bounded correction magnitude; mem_gain=0 recovers baseline
    "mem_gain": dict(type="uniform",     default=0.10, low=0.0,  high=0.5),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    mem_ema = vars["mem_ema"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZATION (baseline for v) + gentle memory-timescale control (NEW) =====
    eps = 1e-6
    dv_max = dv.abs().max().clamp(min=eps)
    scale_v = 1.0 / dv_max

    dm_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=eps)

    # Track log(dm_max/dv_max) with a slow EMA state
    log_r = torch.log(dm_max) - torch.log(dv_max)
    dmem_ema = hp.k_ema * (log_r - mem_ema)

    # Bounded, smooth correction factor near 1; cannot change abruptly because mem_ema is slow
    gain = torch.as_tensor(hp.mem_gain, dtype=v.dtype, device=v.device)
    mem_factor = torch.exp(gain * torch.tanh(mem_ema))  # in [exp(-gain), exp(gain)]

    scale_m = scale_v * mem_factor

    return {
        "v":       -dv  * scale_v,
        "xl":      -dxl * scale_m,
        "xs":      -dxs * scale_m,
        "mem_ema": -dmem_ema,
    }


==> anc/data/runs/expert_a/solvers/solver_145.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,        low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,       low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,      low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,      low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,     low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134,  low=1.0,   high=50.0),

    # violation gate sharpness (used with fixed margin)
    "k_phi":   dict(type="log_uniform", default=10.0,                     low=0.5,   high=100.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold used only for xs_target/deadzone)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1]

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # SINGLE CHANGE vs Design 143:
    # Re-anchor violation gate to fixed margin (gamma), not moving thr(xs), to break feedback.
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    gmin = gmin0 + (1.0 - gmin0) * xl_norm * phi

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_146.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: cap for xl used ONLY in rigidity term (prevents runaway stiffness)
    "xcap_R":  dict(type="log_uniform", default=1e4,  low=10.0, high=1e6),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient drive term G (unchanged)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (SINGLE CHANGE: cap xl inside zeta coupling only)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    xcap_R = torch.as_tensor(hp.xcap_R, dtype=xl.dtype, device=xl.device)
    xl_R = torch.minimum(xl, xcap_R)

    R *= ((1.0 + hp.zeta * xl_R) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_147.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,        low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,       low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,      low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,      low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,     low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134,  low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.0,                     low=0.5,   high=100.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold used for xs_target/deadzone)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1]

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator (as in Design 145)
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # SINGLE CHANGE vs Design 145:
    # Replace multiplicative coupling (xl_norm * phi) with an OR-like mix:
    #   mix = xl_norm + (1-xl_norm)*phi  in [0,1]
    # so gmin stays large if either xl is large OR clause is violated.
    mix = xl_norm + (1.0 - xl_norm) * phi
    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_148.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: confidence gating for rigidity (single conceptual change: selective R activation)
    # tau_r: smoothness of confidence gate
    "tau_r":   dict(type="log_uniform", default=0.05, low=1e-2, high=3e-1),
    # kappa_r: required winner gap (top1 - top2) before rigidity turns on strongly
    "kappa_r": dict(type="uniform",     default=0.15, low=0.00, high=0.80),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)       # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                     # (M,2)
    c = unsat_top[:, 0]                                   # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (baseline selector) + NEW confidence gate
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    # Clause-confidence: only when clause is (smoothly) on the satisfied side (c < gamma)
    gate_clause = torch.sigmoid((hp.gamma - c) / hp.tau_r)
    # Winner-confidence: only when top literal is clearly best
    gate_gap = torch.sigmoid((gap - hp.kappa_r) / hp.tau_r)
    gate_conf = (gate_clause * gate_gap).unsqueeze(-1)

    R *= gate_conf * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_149.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,     low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,    low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.0,                    low=0.5,   high=100.0),

    # NEW (single change vs Design 147): blend between AND and OR mixes
    # lam_or=0 -> AND (xl_norm*phi), lam_or=1 -> OR (xl_norm+(1-xl_norm)*phi)
    "lam_or":  dict(type="uniform",     default=0.45,                    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator (as in 145/147)
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # SINGLE CHANGE vs Design 147:
    # Replace pure OR-mix with a tunable blend between AND and OR.
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    mix = (1.0 - lam) * and_mix + lam * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Confidence-gated rigidity parameters
    # Gate turns on when clause is confidently satisfied (c < gamma) and winner is well-separated.
    "tau_sat": dict(type="log_uniform", default=5e-2, low=1e-2, high=3e-1),
    "tau_gap": dict(type="log_uniform", default=5e-2, low=1e-2, high=3e-1),
    "kappa_r": dict(type="uniform",     default=0.15, low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ----- Baseline gradient term G (unchanged) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Baseline rigidity selector (hard one-hot on winner) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # Confidence gate: clause confidently satisfied AND winner separated
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    g_sat = torch.sigmoid((hp.gamma - c) / hp.tau_sat)     # ~1 when c << gamma
    g_gap = torch.sigmoid((gap - hp.kappa_r) / hp.tau_gap) # ~1 when gap >> kappa_r
    g = (g_sat * g_gap).unsqueeze(-1)                      # (M,1)

    R *= g
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_150.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 125 to minimize confounds; ONLY change is xl_base normalization:
#   from arctan squashed-log (k_logxl) -> linear shift-only (xmid_logxl).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (bounded-slope bias strength)
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # NEW (replaces k_logxl): shift-only center for linear log10(xl) normalization.
    # xmid=0.5 => identity; smaller => earlier gmin activation; larger => later.
    "xmid_logxl": dict(type="uniform",  default=0.30,                  low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONLY CHANGE vs Design 125: linear, shift-only log10(xl) normalization (no squashing).
    xl_log = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # in [0,1]
    xmid = torch.as_tensor(hp.xmid_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (xl_log - xmid + 0.5).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Curvature with bounded slope: t' = t / (t + (1-t)*p)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # C1 endpoint-correct ramp
    smooth = t_bias * t_bias * (3.0 - 2.0 * t_bias)  # in [0,1]
    xl_norm = smooth

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_151.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.40154794404622,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983834545414,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026116847991943,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13465038338632318,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011687059046425637,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009934613046630767,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673781170007758,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.65170081218393,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.05031453753900764,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01829308383497395,     low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.27181210854261234,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.02925065541355686,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3016790497930858,    low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=17.780392879951872, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.405571615624922,                    low=0.5,   high=100.0),

    # NEW (single change vs Design 147): blend between AND and OR mixes
    # lam_or=0 -> AND (xl_norm*phi), lam_or=1 -> OR (xl_norm+(1-xl_norm)*phi)
    "lam_or":  dict(type="uniform",     default=0.44999998807907104,                    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator (as in 145/147)
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # SINGLE CHANGE vs Design 147:
    # Replace pure OR-mix with a tunable blend between AND and OR.
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    mix = (1.0 - lam) * and_mix + lam * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_152.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.40154794404622,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983834545414,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026116847991943,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13465038338632318,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011687059046425637,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009934613046630767,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673781170007758,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.65170081218393,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.05031453753900764,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01829308383497395,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.27181210854261234,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.02925065541355686,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3016790497930858,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=17.780392879951872, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.405571615624922,     low=0.5,   high=100.0),

    # AND–OR blend parameter (now used as max OR fraction; effective OR fraction is lam_or * phi)
    "lam_or":  dict(type="uniform",     default=0.44999998807907104,    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 151:
    # make OR fraction violation-adaptive (lam_eff = lam_or * phi)
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    lam_eff = (lam * phi).clamp(0.0, 1.0)
    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_153.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 143 as closely as possible; single conceptual change is in gmin(xl):
# replace multiplicative c-gating with violation-adaptive ramp steepness.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.868313335181822,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324982177841202,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026115976629067,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09988014163909141,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012329820506635236,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009846283767677868,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2558380459712404,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.08746390193561,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.034785999445808326,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.0182401489005344,     low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2653422846241541,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.08378806990634882,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.28508984923191766,    low=0.0,   high=0.8),

    # base steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=11.525996617324134, low=1.0,   high=50.0),

    # smooth violation indicator sharpness (used to adapt ramp steepness)
    "k_phi":   dict(type="log_uniform", default=10.0,                   low=0.5,   high=100.0),

    # NEW: how much to boost ramp steepness when violated (0 => no adaptivity)
    "amp_phi": dict(type="uniform",     default=2.0,                    low=0.0,   high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # --- gmin(xl): delayed ramp with violation-adaptive steepness (single change vs Design 143) ---
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Smooth violation indicator (does NOT multiply gmin; only adapts ramp steepness)
    k_phi = torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device)
    phi = torch.sigmoid(k_phi * (c - thr))  # ~1 when violated, ~0 when satisfied

    k_base = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    amp = torch.as_tensor(hp.amp_phi, dtype=xl.dtype, device=xl.device).clamp(min=0.0)
    k_eff = k_base * (1.0 + amp * phi)  # steeper for violated clauses

    # Symmetric steep ramp in [0,1]
    t_k = t.pow(k_eff)
    omt_k = (1.0 - t).pow(k_eff)
    ramp = t_k / (t_k + omt_k + 1e-12)  # in [0,1]

    xl_norm = ramp.pow(hp.p_gmin).clamp(0.0, 1.0)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # no multiplicative c-gating

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_154.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.40154794404622,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983834545414,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026116847991943,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13465038338632318,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011687059046425637,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009934613046630767,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673781170007758,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.65170081218393,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.05031453753900764,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01829308383497395,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.27181210854261234,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.02925065541355686,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3016790497930858,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=17.780392879951872, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.405571615624922,     low=0.5,   high=100.0),

    # AND–OR blend parameter (max OR fraction)
    "lam_or":  dict(type="uniform",     default=0.44999998807907104,    low=0.0,   high=1.0),

    # NEW (single change vs Design 152): exponent shaping for violation-adaptive OR fraction
    # lam_eff = lam_or * phi**p_or
    "p_or":    dict(type="log_uniform", default=1.0,                    low=0.25,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 152:
    # replace lam_eff = lam_or * phi with lam_eff = lam_or * phi**p_or
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    p_or = torch.as_tensor(hp.p_or, dtype=xl.dtype, device=xl.device).clamp(0.05, 10.0)
    lam_eff = (lam * phi.clamp(0.0, 1.0).pow(p_or)).clamp(0.0, 1.0)

    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_155.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=12.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.10,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-2,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2,   low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=80.0,  low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.018, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (bounded-slope bias strength)
    "p_gmin":  dict(type="log_uniform", default=0.28,  low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.09,  low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30,  low=0.0,   high=0.8),

    # squashed-log sharpness for xl_base (robust normalization)
    "k_logxl": dict(type="log_uniform", default=8.0,   low=0.5,   high=30.0),

    # NEW (single modification): replace smoothstep ramp with convex power ramp t^k (k>=1)
    "k_pow_gmin": dict(type="log_uniform", default=1.7, low=1.0,   high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # Robust squashed-log normalization for xl_base.
    xl_log = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    klog = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device).clamp(min=0.5)
    z = (xl_log - 0.5) * klog
    xl_base = (0.5 + torch.atan(z) / math.pi).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Curvature with bounded slope: t' = t / (t + (1-t)*p)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # SINGLE CHANGE: convex power ramp instead of smoothstep (nonzero slope near 1)
    kpow = torch.as_tensor(hp.k_pow_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    xl_norm = t_bias.pow(kpow)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_156.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.40154794404622,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983834545414,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026116847991943,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13465038338632318,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011687059046425637,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009934613046630767,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673781170007758,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.65170081218393,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.05031453753900764,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01829308383497395,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.27181210854261234,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.02925065541355686,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3016790497930858,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=17.780392879951872, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.405571615624922,     low=0.5,   high=100.0),

    # max OR fraction; effective OR fraction is lam_or * phi^p (this design)
    "lam_or":  dict(type="uniform",     default=0.44999998807907104,    low=0.0,   high=1.0),

    # NEW (single change vs Design 152): exponent on violation-adaptation
    # p=1 recovers Design 152; p>1 delays OR dominance; p<1 accelerates it.
    "p_lamphi": dict(type="log_uniform", default=1.0,                  low=0.25,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    k_phi = torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device)
    phi = torch.sigmoid(k_phi * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 152:
    # lam_eff = lam_or * phi^p (instead of lam_or * phi)
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    p = torch.as_tensor(hp.p_lamphi, dtype=xl.dtype, device=xl.device).clamp(min=0.05)
    phi_p = phi.clamp(0.0, 1.0).pow(p)
    lam_eff = (lam * phi_p).clamp(0.0, 1.0)

    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix
    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_157.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 103 defaults to minimize confounds; ONLY change is xl_base normalization family.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),

    # blend cubic smoothstep (0) <-> quintic smootherstep (1)
    "mix_gmin": dict(type="uniform",    default=0.25,                 low=0.0,   high=1.0),

    # NEW: tail-safe xl_base squashing (bounded slope, tunable midpoint)
    "xmid_logxl": dict(type="uniform",  default=0.50,                 low=0.0,   high=1.0),
    "k_logxl":    dict(type="log_uniform", default=6.0,               low=0.5,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONLY CHANGE vs Design 103: tail-safe tanh-squashed log10(xl) normalization.
    xl_log = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]
    xmid = torch.as_tensor(hp.xmid_logxl, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    klog = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device).clamp(0.0)
    xl_base = 0.5 * (torch.tanh(klog * (xl_log - xmid)) + 1.0)  # in (0,1), bounded slope

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # cubic smoothstep: 3t^2 - 2t^3
    t2 = t * t
    t3 = t2 * t
    smooth3 = t2 * (3.0 - 2.0 * t)

    # quintic smootherstep: 6t^5 - 15t^4 + 10t^3
    t4 = t2 * t2
    t5 = t4 * t
    smooth5 = 6.0 * t5 - 15.0 * t4 + 10.0 * t3

    mix = torch.as_tensor(hp.mix_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    smooth = (1.0 - mix) * smooth3 + mix * smooth5

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_158.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.40154794404622,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983834545414,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27026116847991943,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13465038338632318,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011687059046425637,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009934613046630767,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673781170007758,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=58.65170081218393,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.05031453753900764,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01829308383497395,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.27181210854261234,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.02925065541355686,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.3016790497930858,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=17.780392879951872, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.405571615624922,     low=0.5,   high=100.0),

    # max OR fraction; effective OR fraction is made clause-selective in _grad_single
    "lam_or":  dict(type="uniform",     default=0.44999998807907104,    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 152:
    # make OR fraction clause-selective by also requiring persistence (xl_norm)
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    lam_eff = (lam * phi * xl_norm).clamp(0.0, 1.0)
    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_159.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 157 defaults to minimize confounds; ONLY change is xl_base normalization family.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),

    # blend cubic smoothstep (0) <-> quintic smootherstep (1)
    "mix_gmin": dict(type="uniform",    default=0.25,                 low=0.0,   high=1.0),

    # xl_base parameters (midpoint + steepness)
    "xmid_logxl": dict(type="uniform",      default=0.50,             low=0.0,   high=1.0),
    "k_logxl":    dict(type="log_uniform",  default=6.0,              low=0.5,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONLY CHANGE vs Design 157: replace tanh-squash with softsign-squash for xl_base.
    xl_log = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]
    xmid = torch.as_tensor(hp.xmid_logxl, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    klog = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device).clamp(min=0.0)

    z = klog * (xl_log - xmid)
    softsign = z / (1.0 + torch.abs(z))  # in (-1,1), bounded slope, heavier tails than tanh
    xl_base = (0.5 * (softsign + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # cubic smoothstep: 3t^2 - 2t^3
    t2 = t * t
    t3 = t2 * t
    smooth3 = t2 * (3.0 - 2.0 * t)

    # quintic smootherstep: 6t^5 - 15t^4 + 10t^3
    t4 = t2 * t2
    t5 = t4 * t
    smooth5 = 6.0 * t5 - 15.0 * t4 + 10.0 * t3

    mix = torch.as_tensor(hp.mix_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    smooth = (1.0 - mix) * smooth3 + mix * smooth5

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Smoothness/sharpness for smooth-min used ONLY inside G (larger -> closer to hard min)
    "p":       dict(type="uniform",     default=6.0,  low=1.0,  high=25.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3)

    # --- Baseline clause cost c (hard top-k), preserved for xl/xs semantics ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                            # (M,3)

    # --- MODIFICATION: smooth, zero-preserving min(other two) inside G ---
    # Exactly 0 if either input is 0; bounded; approaches hard min as p -> inf.
    p = hp.p
    eps = 1e-12

    def smoothmin2(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        m_p = (ap * bp) / (ap + bp + eps)             # ~ min(a,b)^p
        return m_p.clamp_min(0.0).pow(1.0 / p)        # ~ min(a,b)

    m0 = smoothmin2(u[:, 1], u[:, 2])
    m1 = smoothmin2(u[:, 0], u[:, 2])
    m2 = smoothmin2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # --- Baseline rigidity term R (unchanged) ---
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Auxiliary variable gradients (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_160.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.500017862465399,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983514098554,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27033296678074076,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13450225945138353,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012189491145046078,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009933420697703987,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673014657181813,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=59.26485440189962,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.047285113952691575,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.020686727396626442,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2736426248863811,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.028531091353665355,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.36909704289249773,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=18.29932655886004, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.339595207915957,     low=0.5,   high=100.0),

    # max OR fraction; effective OR fraction is made clause-selective in _grad_single
    "lam_or":  dict(type="uniform",     default=0.44695238930405323,    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 152:
    # make OR fraction clause-selective by also requiring persistence (xl_norm)
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    lam_eff = (lam * phi * xl_norm).clamp(0.0, 1.0)
    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_161.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.500017862465399,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983514098554,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27033296678074076,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13450225945138353,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012189491145046078,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009933420697703987,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673014657181813,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=59.26485440189962,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.047285113952691575,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.020686727396626442,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2736426248863811,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.028531091353665355,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.36909704289249773,     low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=18.29932655886004, low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.339595207915957,     low=0.5,   high=100.0),

    # max OR fraction; effective OR fraction is made clause-selective in _grad_single
    "lam_or":  dict(type="uniform",     default=0.44695238930405323,    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # Smooth min-of-other-two via harmonic mean
    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 160:
    # use a soft-AND (harmonic mean) instead of product for persistence-gated OR fraction
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    and_gate = hmean2(phi, xl_norm).clamp(0.0, 1.0)
    lam_eff = (lam * and_gate).clamp(0.0, 1.0)

    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix
    gmin = gmin0 + (1.0 - gmin0) * mix

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_162.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match Design 120 to minimize confounds; ONLY change is xl_base normalization
# (linear log10 -> concave log1p squash with k_logxl).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=8.864812900380437,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.727475034563946,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2818843464042395,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.12500604738128077,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0007781975706500468, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.007977812845790412,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1583384191995598,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=72.90396469207197,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03715057186000638,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.013742117217274023, low=0.0,   high=0.15),

    # curvature / bias strength parameter (reused; p=1 => identity warp)
    "p_gmin":  dict(type="log_uniform", default=0.2679766639513717,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.11016422706003262,  low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.38114047050476074,  low=0.0,   high=0.8),

    # NEW: concavity / tail-compression strength for xl_base squashing
    "k_logxl": dict(type="log_uniform", default=8.0,                  low=0.5,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # ONLY CHANGE vs Design 120: robust concave log1p squashing for xl_base.
    xl_log = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]
    klog = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device).clamp(min=0.5)
    xl_base = (torch.log1p(klog * xl_log) / torch.log1p(klog)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Endpoint-correct exponential warp on t (Design 120)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    a = torch.log(p)
    denom_a = torch.expm1(a)
    num_a = torch.expm1(a * t)
    t_warp = torch.where(a.abs() < 1e-4, t, num_a / (denom_a + 1e-12))
    t_warp = t_warp.clamp(0.0, 1.0)

    # C1 endpoint-correct ramp
    smooth = t_warp * t_warp * (3.0 - 2.0 * t_warp)  # in [0,1]
    xl_norm = smooth

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_163.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.500017862465399,       low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983514098554,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27033296678074076,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13450225945138353,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012189491145046078,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009933420697703987,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673014657181813,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=59.26485440189962,       low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.047285113952691575,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.020686727396626442,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2736426248863811,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.028531091353665355,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.36909704289249773,    low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=18.29932655886004,  low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.339595207915957,     low=0.5,   high=100.0),

    # max OR fraction
    "lam_or":  dict(type="uniform",     default=0.44695238930405323,    low=0.0,   high=1.0),

    # NEW (single change vs Design 160/158): persistence sharpening for OR selectivity
    # p_persist=1 recovers prior lam_eff = lam_or*phi*xl_norm
    "p_persist": dict(type="log_uniform", default=1.5,                  low=0.25,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 160/158:
    # sharpen persistence gating in OR fraction with exponent p_persist
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    p_persist = torch.as_tensor(hp.p_persist, dtype=xl.dtype, device=xl.device).clamp(min=0.05)
    lam_eff = (lam * phi * xl_norm.clamp(0.0, 1.0).pow(p_persist)).clamp(0.0, 1.0)

    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_164.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Match the gmin-gated hysteresis family (134/155/159); SINGLE change is xl_base
# normalization: absolute squashed-log -> relative centered linear clamp.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=12.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.10,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-2,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.2,   low=1e-1,  high=3.0),

    # xs controller
    "k_xs":    dict(type="log_uniform", default=80.0,  low=3.0,   high=300.0),
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,   high=0.25),
    "w_xs":    dict(type="uniform",     default=0.018, low=0.0,   high=0.15),

    # xl->gmin mapping (kept)
    "p_gmin":  dict(type="log_uniform", default=0.28,  low=0.25,  high=4.0),
    "gmin0":   dict(type="uniform",     default=0.09,  low=0.0,   high=0.5),
    "xdelay_gmin": dict(type="uniform", default=0.30,  low=0.0,   high=0.8),
    "k_pow_gmin":  dict(type="log_uniform", default=1.7, low=1.0, high=6.0),

    # NEW (single modification): relative xl_base gain
    "k_relxl": dict(type="log_uniform", default=2.0,   low=0.3,   high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in 134/155/159 family)
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE: xl_base is relative (centered) rather than absolute squashed-log.
    xl_log = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]
    center = xl_log.mean()  # per-instance, clausewise
    krel = torch.as_tensor(hp.k_relxl, dtype=xl.dtype, device=xl.device).clamp(min=0.0)
    xl_base = (0.5 + krel * (xl_log - center)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # Curvature with bounded slope: t' = t / (t + (1-t)*p)
    p = torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.25, 4.0)
    t_bias = t / (t + (1.0 - t) * p + 1e-12)

    # Ramp shape (kept)
    kpow = torch.as_tensor(hp.k_pow_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    xl_norm = t_bias.pow(kpow)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_165.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.500017862465399,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.324983514098554,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.27033296678074076,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.13450225945138353,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0012189491145046078,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009933420697703987,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1673014657181813,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=59.26485440189962,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.047285113952691575,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.020686727396626442,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2736426248863811,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.028531091353665355,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.36909704289249773,    low=0.0,   high=0.8),

    # steepness of the delayed ramp
    "k_ramp_gmin": dict(type="log_uniform", default=18.29932655886004,  low=1.0,   high=50.0),

    # violation gate sharpness (fixed-margin)
    "k_phi":   dict(type="log_uniform", default=10.339595207915957,     low=0.5,   high=100.0),

    # max OR fraction
    "lam_or":  dict(type="uniform",     default=0.44695238930405323,    low=0.0,   high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    k_ramp = torch.as_tensor(hp.k_ramp_gmin, dtype=xl.dtype, device=xl.device).clamp(min=1.0)
    t_k = t.pow(k_ramp)
    omt_k = (1.0 - t).pow(k_ramp)
    ramp = t_k / (t_k + omt_k + 1e-12)

    xl_norm = ramp.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)

    # Fixed-margin violation indicator
    phi = torch.sigmoid(torch.as_tensor(hp.k_phi, dtype=xl.dtype, device=xl.device) * (c - hp.gamma))

    # AND–OR mixes
    and_mix = xl_norm * phi
    or_mix = xl_norm + (1.0 - xl_norm) * phi

    # SINGLE CHANGE vs Design 160:
    # curvature-limited smoothstep on the persistence*violation signal
    lam = torch.as_tensor(hp.lam_or, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    p = (phi * xl_norm).clamp(0.0, 1.0)
    smoothstep_p = p * p * (3.0 - 2.0 * p)  # 3p^2-2p^3
    lam_eff = (lam * smoothstep_p).clamp(0.0, 1.0)

    mix = (1.0 - lam_eff) * and_mix + lam_eff * or_mix

    gmin = gmin0 + (1.0 - gmin0) * mix
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_166.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the same gmin-gated hysteresis controller hyperparameters; ONLY change is xl_base mapping.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532, low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,   low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,  low=0.0,   high=0.8),

    # blend cubic smoothstep (0) <-> quintic smootherstep (1)
    "mix_gmin": dict(type="uniform",    default=0.25,                 low=0.0,   high=1.0),

    # xl_base parameters (midpoint + steepness)
    "xmid_logxl": dict(type="uniform",      default=0.50,             low=0.0,   high=1.0),
    "k_logxl":    dict(type="log_uniform",  default=6.0,              low=0.5,   high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE (vs tanh/softsign/log1p variants): absolute arctan squashed-log.
    xl_log = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]
    xmid = torch.as_tensor(hp.xmid_logxl, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    klog = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device).clamp(min=0.0)

    z = klog * (xl_log - xmid)
    xl_base = (0.5 + (torch.atan(z) / math.pi)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # cubic smoothstep: 3t^2 - 2t^3
    t2 = t * t
    t3 = t2 * t
    smooth3 = t2 * (3.0 - 2.0 * t)

    # quintic smootherstep: 6t^5 - 15t^4 + 10t^3
    t4 = t2 * t2
    t5 = t4 * t
    smooth5 = 6.0 * t5 - 15.0 * t4 + 10.0 * t3

    mix = torch.as_tensor(hp.mix_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 1.0)
    smooth = (1.0 - mix) * smooth3 + mix * smooth5

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Rigidity refinement: hard by default; soften only on near-ties and only when clause is near-satisfied
    "tau_r":    dict(type="log_uniform", default=0.05, low=1e-2, high=5e-1),
    "kappa_r":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "tau_g":    dict(type="log_uniform", default=0.02, low=5e-3, high=2e-1),

    # Cap on soft contribution (max mixing weight); gate further reduces it
    "eta_max":  dict(type="uniform",     default=0.12, low=0.00, high=0.35),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-k clause evaluation
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline gradient term G
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term: baseline hard selector with strictly gated + capped softening
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    soft = torch.softmax(v_lit / hp.tau_r, dim=-1)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    gate_gap = torch.sigmoid((hp.kappa_r - gap) / hp.tau_g)  # ~1 only when near-tie

    # Only soften rigidity when clause is near satisfied (c <~ gamma)
    gate_clause = torch.sigmoid((hp.gamma - c) / hp.tau_g)

    eta = (hp.eta_max * gate_gap * gate_clause).unsqueeze(-1)  # (M,1)
    wR = (1.0 - eta) * hard + eta * soft

    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Temperature for zero-preserving LSE soft-min used in c and G
    "tau":     dict(type="log_uniform", default=0.08,  low=1e-2, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    v_lit = v[idx] * sgn                 # (M,3)
    u = 0.5 * (1.0 - v_lit)              # (M,3) in [0,1]

    # Baseline hard selection kept ONLY for rigidity term stability
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    c_rigid = 0.5 * (1.0 - top_val[:, 0])             # (M,)

    tau = hp.tau

    # Zero-preserving bounded LSE soft-min: if any input is 0 -> output clamps to 0 exactly
    def softmin_lse(x, dim=-1):
        return (-tau * torch.logsumexp(-x / tau, dim=dim)).clamp_min(0.0)

    # Smooth clause monitor for memory updates
    c = softmin_lse(u, dim=-1)          # (M,)

    # Smooth min-of-other-two for gradient term (design-10 style), using same tau
    m0 = softmin_lse(u[:, 1:3], dim=-1)
    m1 = softmin_lse(torch.stack([u[:, 0], u[:, 2]], dim=-1), dim=-1)
    m2 = softmin_lse(u[:, 0:2], dim=-1)
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Baseline rigidity term R (hard-selected literal), magnitude from c_rigid
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_rigid.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_19.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Design-17 rigidity refinement
    "tau_r":    dict(type="log_uniform", default=0.05, low=1e-2, high=5e-1),
    "kappa_r":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "tau_g":    dict(type="log_uniform", default=0.02, low=5e-3, high=2e-1),
    "eta_max":  dict(type="uniform",     default=0.12, low=0.00, high=0.35),

    # NEW (single principled change): xl-conditioned gate for allowing soft rigidity
    # Softening activates mainly for clauses with large long-term weights.
    "xl0":      dict(type="log_uniform", default=50.0, low=2.0,  high=1e5),
    "tau_xl":   dict(type="uniform",     default=1.0,  low=0.2,  high=4.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-k clause evaluation
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Baseline gradient term G
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term: hard by default; soften only when (near-tie) AND (near-satisfied) AND (high-xl)
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    soft = torch.softmax(v_lit / hp.tau_r, dim=-1)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    gate_gap = torch.sigmoid((hp.kappa_r - gap) / hp.tau_g)

    gate_clause = torch.sigmoid((hp.gamma - c) / hp.tau_g)

    # NEW: enable softening mainly for clauses with large xl (in log-space for scale-robustness)
    log_xl = torch.log(xl)
    gate_xl = torch.sigmoid((log_xl - math.log(hp.xl0)) / hp.tau_xl)

    eta = (hp.eta_max * gate_gap * gate_clause * gate_xl).unsqueeze(-1)  # (M,1)
    wR = (1.0 - eta) * hard + eta * soft

    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline behavior)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

XL_MAX = 1e6  # keep baseline effective maximum, but enforce smoothly via transform

VARIABLES_SPEC = {
    "v":  dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),

    # yl: unconstrained parameter that maps smoothly to xl in [1, XL_MAX]
    # Initialize at -20 so sigmoid(yl) ~ 2e-9 => xl ~ 1.002
    "yl": dict(
        init=lambda s: -20.0 * torch.ones(s),
        shape=("B", "M"),
        bounds=(-40.0, 40.0),
    ),

    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    yl = vars["yl"]
    xs = vars["xs"]

    # Smooth bounded xl in [1, XL_MAX]
    xl = 1.0 + (XL_MAX - 1.0) * torch.sigmoid(yl)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dyl = hp.alpha * (c - hp.delta)                       # baseline xl rule applied to yl
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dyl = -dyl * scale
    dxs = -dxs * scale

    return {"v": dv, "yl": dyl, "xs": dxs}


==> anc/data/runs/expert_a/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.005956899525564,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=16.595363536223022, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2504091216474631, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05371569259759322, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010690778761187525, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001483884987670484, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0101807338103872,  low=1e-1, high=3.0),

    # Smooth-min sharpness for G only (larger -> closer to hard min)
    "p":       dict(type="uniform",     default=5.907051978575066,  low=1.0,  high=25.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3)

    # Hard clause cost c via top-1 literal (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                            # (M,3) in [0,1]

    # --- MODIFICATION: smooth min-of-other-two for G without clamp-to-zero ---
    # Zero-preserving, smooth, and avoids LSE negativity/clamp dead zones.
    p = hp.p
    eps = 1e-12

    def smoothmin2(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        m_p = (ap * bp) / (ap + bp + eps)            # ~ min(a,b)^p
        return m_p.clamp_min(0.0).pow(1.0 / p)       # ~ min(a,b)

    m0 = smoothmin2(u[:, 1], u[:, 2])
    m1 = smoothmin2(u[:, 0], u[:, 2])
    m2 = smoothmin2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_21.py <==
import torch
import math

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Temperature for smooth-min in G (smaller -> closer to hard min)
    "tau":     dict(type="log_uniform", default=0.08, low=1e-2, high=5e-1),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)               # (M,2)
    c = unsat_top[:, 0]                             # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # --- MODIFICATION: clamp-free zero-preserving LSE smooth-min for G ---
    # log-mean-exp softmin:  m(x) = -tau * log(mean(exp(-x/tau)))
    # Ensures m(0,0)=0 without clamp and keeps smooth gradients.
    tau = hp.tau
    log2 = math.log(2.0)

    def softmin2_logmeanexp(a, b):
        x = torch.stack([a, b], dim=-1)  # (...,2)
        return -tau * (torch.logsumexp(-x / tau, dim=-1) - log2)

    m0 = softmin2_logmeanexp(u[:, 1], u[:, 2])
    m1 = softmin2_logmeanexp(u[:, 0], u[:, 2])
    m2 = softmin2_logmeanexp(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Design-17 rigidity refinement
    "tau_r":    dict(type="log_uniform", default=0.05, low=1e-2, high=5e-1),
    "kappa_r":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "tau_g":    dict(type="log_uniform", default=0.02, low=5e-3, high=2e-1),
    "eta_max":  dict(type="uniform",     default=0.12, low=0.00, high=0.35),

    # NEW (single modification): hybrid hard/soft clause cost for memory updates only
    "p_c":      dict(type="uniform",     default=8.0,  low=1.0,  high=25.0),
    "tau_c":    dict(type="log_uniform", default=0.03, low=5e-3, high=2e-1),
    "eta_cmax": dict(type="uniform",     default=0.25, low=0.00, high=0.60),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-k clause evaluation (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c_hard = unsat_top[:, 0]                          # (M,)

    # Baseline gradient term G (uses hard structure)
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term: hard selector + strictly gated & capped softening (Design-17)
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    soft = torch.softmax(v_lit / hp.tau_r, dim=-1)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    gate_gap = torch.sigmoid((hp.kappa_r - gap) / hp.tau_g)           # near-tie
    gate_clause = torch.sigmoid((hp.gamma - c_hard) / hp.tau_g)       # near-satisfied

    eta = (hp.eta_max * gate_gap * gate_clause).unsqueeze(-1)
    wR = (1.0 - eta) * hard + eta * soft

    R = (wR * c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- NEW: hybrid hard/soft clause cost for memory updates only ---
    # Smooth-min that stays 0 if any literal is fully satisfied (u==0)
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    p = hp.p_c
    eps = 1e-12
    up = u.clamp_min(0.0).pow(p)
    prod_p = up.prod(dim=-1)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_soft = (prod_p / (pair_p + eps)).clamp_min(0.0).pow(1.0 / p)

    # Only smooth near satisfaction; keep hard when violated
    gate_mem = torch.sigmoid((hp.gamma - c_hard) / hp.tau_c)
    eta_c = hp.eta_cmax * gate_mem
    c_mem = (1.0 - eta_c) * c_hard + eta_c * c_soft

    # Memory dynamics (use c_mem)
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Smooth-min sharpness used ONLY for memory monitor c in dxl/dxs (larger -> closer to hard min)
    "p_mem":   dict(type="uniform",     default=6.0,  low=1.0,  high=25.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3)

    # ===== BASELINE HARD CLAUSE SELECTION (kept for v-forces) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_force = unsat_top[:, 0]                        # (M,)

    # ===== MODIFICATION: smooth, zero-preserving clause monitor for memory updates =====
    # u in [0,1], where u==0 means that literal is fully satisfied
    u = 0.5 * (1.0 - v_lit)                          # (M,3)
    p = hp.p_mem
    eps = 1e-12

    up = u.clamp_min(0.0).pow(p)
    prod_p = up.prod(dim=-1)                         # (M,)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_p = prod_p / (pair_p + eps)                    # ~ min(u)^p, and ==0 if any u==0
    c_mem = c_p.clamp_min(0.0).pow(1.0 / p)          # (M,)

    # ===== BASELINE GRADIENT TERM G (unchanged) =====
    G = c_force.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== BASELINE RIGIDITY TERM R (hard-selected, unchanged) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_force.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates use smoothed monitor
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Design-17 rigidity refinement
    "tau_r":    dict(type="log_uniform", default=0.05, low=1e-2, high=5e-1),
    "kappa_r":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "tau_g":    dict(type="log_uniform", default=0.02, low=5e-3, high=2e-1),
    "eta_max":  dict(type="uniform",     default=0.12, low=0.00, high=0.35),

    # NEW (single change): cap scaling applied to memory grads so dv-normalization
    # doesn't amplify xl/xs when dv gets tiny late-stage.
    "mem_cap":  dict(type="log_uniform", default=1.0,  low=0.2,  high=5.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-k clause evaluation
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term: hard by default; soften only on near-ties and near-satisfied clauses (Design 17)
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    soft = torch.softmax(v_lit / hp.tau_r, dim=-1)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    gate_gap = torch.sigmoid((hp.kappa_r - gap) / hp.tau_g)
    gate_clause = torch.sigmoid((hp.gamma - c) / hp.tau_g)

    eta = (hp.eta_max * gate_gap * gate_clause).unsqueeze(-1)  # (M,1)
    wR = (1.0 - eta) * hard + eta * soft

    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling: dv-normalize v, but cap scaling for memory to avoid late-stage amplification
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    scale_mem = scale_v.clamp(max=hp.mem_cap)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_mem,
        "xs": -dxs * scale_mem,
    }


==> anc/data/runs/expert_a/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Smooth-min sharpness for G only (larger -> closer to hard min)
    "p":       dict(type="uniform",     default=6.0,  low=1.0,  high=30.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                              # (M,3)

    # Baseline hard clause cost c and selector for rigidity
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                           # (M,3)

    # --- MODIFICATION: bias-corrected zero-preserving smooth min-of-other-two for G ---
    # Base surrogate: (a^p b^p)/(a^p+b^p) ~ min(a,b)^p (zero-preserving)
    # Bias correction: multiply by 2 so that if a=b then output == a exactly.
    p = hp.p
    eps = 1e-12

    def smoothmin2_bc(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        m_p = (2.0 * ap * bp) / (ap + bp + eps)       # bias-corrected
        return m_p.clamp_min(0.0).pow(1.0 / p)

    m0 = smoothmin2_bc(u[:, 1], u[:, 2])
    m1 = smoothmin2_bc(u[:, 0], u[:, 2])
    m2 = smoothmin2_bc(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Baseline rigidity term R (hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_26.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Rigidity refinement (Design-17 style gating), but we will apply softening only over top-2 literals.
    "tau_r":    dict(type="log_uniform", default=0.05, low=1e-2, high=5e-1),
    "kappa_r":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "tau_g":    dict(type="log_uniform", default=0.02, low=5e-3, high=2e-1),
    "eta_max":  dict(type="uniform",     default=0.12, low=0.00, high=0.35),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Hard top-k clause evaluation (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R: hard selector with gated/capped top-2-only soft tie-handling
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft weights ONLY among the top-2 literals (prevents leaking rigidity to irrelevant 3rd literal)
    w2 = torch.softmax(top_val / hp.tau_r, dim=-1)  # (M,2)
    soft2 = torch.zeros_like(v_lit)
    soft2.scatter_(1, top_idx, w2)                  # place weights at the top-2 positions

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    gate_gap = torch.sigmoid((hp.kappa_r - gap) / hp.tau_g)       # ~1 only on near-ties
    gate_clause = torch.sigmoid((hp.gamma - c) / hp.tau_g)        # ~1 only when near-satisfied

    eta = (hp.eta_max * gate_gap * gate_clause).unsqueeze(-1)
    wR = (1.0 - eta) * hard + eta * soft2

    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Smooth-min sharpness for clause monitor used in xl/xs updates only
    "p":       dict(type="uniform",     default=4.0,  low=1.0,  high=25.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # --- Baseline hard clause cost for v-dynamics (unchanged) ---
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c_hard = unsat_top[:, 0]                            # (M,)

    # --- MODIFICATION: smooth, zero-preserving clause monitor for memory only ---
    # u is per-literal unsatisfaction, u in [0,1]
    u = 0.5 * (1.0 - v_lit)                             # (M,3)
    p = hp.p
    eps = 1e-12

    up = u.clamp_min(0.0).pow(p)                        # (M,3)
    prod_p = up.prod(dim=-1)                            # (M,)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_p = prod_p / (pair_p + eps)                       # ~ min(u)^p, exact 0 if any ui==0
    c_mem = c_p.clamp_min(0.0).pow(1.0 / p)             # (M,)

    # --- Baseline G and R (unchanged) ---
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates use smoothed clause monitor
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: clause-gated cap on memory scaling (only affects xl/xs scaling)
    # cap(c) = mem_cap_lo * (1 + (mem_cap_mult-1)*sigmoid((max(c)-gamma)/tau_mem))
    "mem_cap_lo":   dict(type="log_uniform", default=1.0,  low=0.2,  high=5.0),
    "mem_cap_mult": dict(type="log_uniform", default=10.0, low=1.0,  high=100.0),
    "tau_mem":      dict(type="log_uniform", default=0.05, low=5e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-k clause evaluation (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling: keep v dv-normalization; cap memory scaling only when near-solved
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    c_max = c.max()
    gate_unsat = torch.sigmoid((c_max - hp.gamma) / hp.tau_mem)  # ~0 near-solved, ~1 if any clause clearly violated
    cap = hp.mem_cap_lo * (1.0 + (hp.mem_cap_mult - 1.0) * gate_unsat)
    scale_mem = scale_v.clamp(max=cap)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_mem,
        "xs": -dxs * scale_mem,
    }


==> anc/data/runs/expert_a/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep baseline ranges; use strong prior defaults from the best smooth-G run (design 20)
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.005956899525564,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=16.595363536223022, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2504091216474631, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05371569259759322, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010690778761187525, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001483884987670484, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0101807338103872,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Hard clause cost c (keep baseline memory semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                        # (M,3) in [0,1]

    # --- MODIFICATION: smooth, symmetric min-of-other-two for G via scaled harmonic mean ---
    # h(a,b) = 2ab/(a+b), smooth and exactly 0 if either input is 0.
    eps = 1e-12
    def hmean2(a, b):
        ab = a * b
        return (2.0 * ab) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # Temperature for soft-min / soft-argmin (smaller -> closer to hard min/top-k)
    "tau":     dict(type="log_uniform", default=0.08,  low=1e-2,  high=5e-1),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                 # (M,3)
    u = 0.5 * (1.0 - v_lit)              # (M,3)

    tau = hp.tau

    # Zero-preserving soft-min: if any u==0, logsumexp(...)>=0 => negative => clamp->0
    def softmin_lse(x, dim=-1):
        return (-tau * torch.logsumexp(-x / tau, dim=dim)).clamp_min(0.0)

    # Clause cost c ~ min(u1,u2,u3) but smooth
    c = softmin_lse(u, dim=-1)           # (M,)

    # Gradient term analog: for each literal, soft-min of the other two unsats
    m0 = softmin_lse(u[:, 1:3], dim=-1)
    m1 = softmin_lse(torch.stack([u[:, 0], u[:, 2]], dim=-1), dim=-1)
    m2 = softmin_lse(u[:, 0:2], dim=-1)
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term: bounded soft-argmin selector (no 1/u); total magnitude ~ c
    wR = torch.softmax(-u / tau, dim=-1)  # (M,3)
    R = (wR * c.unsqueeze(-1)) * (((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1))

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: phase-separation gate sharpness for xl-amplified rigidity
    # gate_lock = sigmoid((gamma - c_max)/tau_lock)
    "tau_lock": dict(type="log_uniform", default=0.03, low=5e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-k clause evaluation (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- NEW: clause-global gate for xl-amplified rigidity (lock phase) ---
    c_max = c.max()
    gate_lock = torch.sigmoid((hp.gamma - c_max) / hp.tau_lock)  # ~0 when any clause clearly violated; ~1 near-solved

    # Rigidity term R (baseline structure; only change is gating xl amplification)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl * gate_lock) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep baseline ranges; use strong prior defaults from the best smooth-G run (design 20)
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Hard clause cost c (keep baseline memory semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                        # (M,3) in [0,1]

    # --- MODIFICATION: smooth, symmetric min-of-other-two for G via scaled harmonic mean ---
    # h(a,b) = 2ab/(a+b), smooth and exactly 0 if either input is 0.
    eps = 1e-12
    def hmean2(a, b):
        ab = a * b
        return (2.0 * ab) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong defaults from Design 31 (HEBO-tuned harmonic smooth-G)
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                           # (M,3)

    # Hard clause cost c (keep baseline memory semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                        # (M,3) in [0,1]

    # --- MODIFICATION vs Design 31: move (xl*xs) inside the harmonic aggregator ---
    # This keeps zero-preserving smooth-G, but makes eps effectively eps/(xl*xs),
    # yielding stronger push for high-weight clauses and gentler push for low-weight.
    eps = 1e-12

    w = (xl * xs).unsqueeze(-1)                    # (M,1)
    uw = u * w                                     # (M,3)

    def hmean2(a, b):
        ab = a * b
        return (2.0 * ab) / (a + b + eps)

    m0 = hmean2(uw[:, 1], uw[:, 2])
    m1 = hmean2(uw[:, 0], uw[:, 2])
    m2 = hmean2(uw[:, 0], uw[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1)          # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Global lock gate sharpness (same role as design 30)
    "tau_lock": dict(type="log_uniform", default=0.03, low=5e-3, high=2e-1),

    # NEW: smooth-max temperature for the near-solved signal (smaller => closer to max)
    "tau_cmax": dict(type="log_uniform", default=0.05, low=1e-2, high=3e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-k clause evaluation
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- MOD: smooth-max near-solved signal for the global lock gate ---
    # softmax-weighted average stays in [min(c), max(c)] and is less jittery than max
    w = torch.softmax(c / hp.tau_cmax, dim=0)         # (M,)
    c_smax = (w * c).sum()                            # scalar ~ max(c)
    gate_lock = torch.sigmoid((hp.gamma - c_smax) / hp.tau_lock)

    # Rigidity term R (as in design 30: gate only xl-amplification)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl * gate_lock) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong defaults from Design 31; add a single new parameter p_g.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: power parameter for the smooth min-of-two in G.
    # p_g=1 recovers the current harmonic mean; larger p_g sharpens toward min.
    "p_g":     dict(type="uniform",     default=2.0, low=1.0, high=8.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                              # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                   # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                           # (M,3)

    # --- MODIFICATION: generalized harmonic (power-harmonic) mean for min-of-other-two ---
    # h_p(a,b) = 2^(1/p) * a*b / (a^p + b^p)^(1/p)
    # p=1 -> harmonic mean; p->inf -> min(a,b). Exactly 0 if a==0 or b==0.
    eps = 1e-12
    p = hp.p_g

    def hmean2_p(a, b):
        ap = a.pow(p)
        bp = b.pow(p)
        denom = (ap + bp + eps).pow(1.0 / p)
        return (2.0 ** (1.0 / p)) * (a * b) / denom

    m0 = hmean2_p(u[:, 1], u[:, 2])
    m1 = hmean2_p(u[:, 0], u[:, 2])
    m2 = hmean2_p(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: per-clause (local) lock sharpness for xl-amplified rigidity
    "tau_lock": dict(type="log_uniform", default=0.03, low=5e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause evaluation (baseline: hard top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (baseline structure) with NEW per-clause lock for xl amplification
    # gate_lock_m ~ 1 only when this clause is locally near-satisfied (c_m < gamma)
    gate_lock_m = torch.sigmoid((hp.gamma - c) / hp.tau_lock)  # (M,)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl * gate_lock_m) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong defaults from Design 31 (HEBO-tuned harmonic smooth-G)
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Smooth, symmetric min-of-other-two for G via harmonic mean (Design 31)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MODIFICATION vs Design 31: RMS normalization instead of max normalization ---
    # Less dominated by outliers / high-degree variables; smoother scaling with N.
    rms = dv.pow(2).mean().sqrt().clamp(min=1e-6)
    scale = 1.0 / rms

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_37.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Smooth-min sharpness for memory clause-cost only (Designs 1/11 idea)
    "p":       dict(type="uniform",     default=8.0,  low=1.0,  high=25.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ===== Baseline hard clause evaluation for forces (unchanged) =====
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c_force = unsat_top[:, 0]                           # (M,)

    # Gradient term G (unchanged)
    G = c_force.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_force.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Smooth-min clause cost for memory updates ONLY (new) =====
    # unsatisfaction per literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)
    p = hp.p
    eps = 1e-12
    up = u.clamp_min(0.0).pow(p)
    prod_p = up.prod(dim=-1)  # (M,)
    pair_p = up[:, 0] * up[:, 1] + up[:, 0] * up[:, 2] + up[:, 1] * up[:, 2]
    c_mem_p = prod_p / (pair_p + eps)                   # ~ min(u)^p
    c_mem = c_mem_p.clamp_min(0.0).pow(1.0 / p)         # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong defaults from Design 31; no new hyperparameters.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Harmonic smooth-min-of-other-two for G (Design 31)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MODIFICATION vs Design 31: RMS (L2) normalization instead of max-norm ---
    rms = dv.square().mean().sqrt().clamp(min=1e-6)
    scale = 1.0 / rms

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Temperature for zero-preserving LSE soft-min used ONLY in memory updates
    "tau_mem": dict(type="log_uniform", default=0.08, low=1e-2, high=5e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                    # (M,3)

    # ---- Baseline HARD clause monitor for v-forces (keep topology) ----
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c_hard = unsat_top[:, 0]                             # (M,)

    # ---- Baseline G and R (unchanged) ----
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ---- Smooth, zero-preserving clause monitor ONLY for memory updates ----
    # u in [0,1], satisfied clause has at least one u==0
    u = 0.5 * (1.0 - v_lit)
    tau = hp.tau_mem
    c_mem = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp_min(0.0)  # (M,)

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

XL_MAX = 1e6

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),

    # Chain-rule-correct latent for bounded xl in [1, XL_MAX]
    # Init near xl~1 while keeping non-tiny dxl/dyl.
    "yl": dict(
        init=lambda s: -20.0 * torch.ones(s),
        shape=("B", "M"),
        bounds=(-40.0, 40.0),
    ),

    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Optional damping of yl to reduce time spent near saturation (kept off by default)
    "yl_leak": dict(type="uniform",     default=0.0,  low=0.0,  high=0.05),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    yl = vars["yl"]
    xs = vars["xs"]

    # Smooth bounded xl in [1, XL_MAX]
    sig = torch.sigmoid(yl)
    xl = 1.0 + (XL_MAX - 1.0) * sig

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY DYNAMICS =====
    # Desired baseline xl dynamics (in xl-coordinates)
    dxl_des = hp.alpha * (c - hp.delta)

    # Chain-rule-correct update for yl so induced xl change matches baseline:
    # dxl = (dxl/dyl) * dyl  =>  dyl = dxl_des / (dxl/dyl)
    dxdyl = (XL_MAX - 1.0) * sig * (1.0 - sig)
    dyl = dxl_des / (dxdyl + 1e-9) - hp.yl_leak * yl

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dyl = -dyl * scale
    dxs = -dxs * scale

    return {"v": dv, "yl": dyl, "xs": dxs}


==> anc/data/runs/expert_a/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong prior defaults from Design 31.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                        # (M,3)

    # Harmonic mean-of-other-two (Design 29/31)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])

    # --- MODIFICATION: self-gated harmonic smooth-G ---
    # Gate each literal's force by its own unsatisfaction u_i.
    # This suppresses forces on already-satisfied literals, improving conditioning at scale.
    G = torch.stack([m0 * u[:, 0], m1 * u[:, 1], m2 * u[:, 2]], dim=-1)
    G *= (xl * xs).unsqueeze(-1)                   # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: smooth memory signal for xs only, gated near satisfaction
    "tau_mem": dict(type="log_uniform", default=0.06, low=1e-2, high=5e-1),
    "eta_mem": dict(type="uniform",     default=0.35, low=0.00, high=0.80),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ---- Baseline HARD clause monitor (used for v-forces + xl) ----
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c_hard = unsat_top[:, 0]                             # (M,)

    # ---- Baseline G and R (unchanged) ----
    G = c_hard.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_hard.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ---- NEW (single conceptual change): gated smooth c_mem for xs only ----
    # zero-preserving soft-min of u = 0.5*(1 - v_lit); satisfied clause => some u==0 => c_mem==0
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]
    tau = hp.tau_mem
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp_min(0.0)  # (M,)

    # Gate activates only near satisfaction; for violated clauses (c_hard >> gamma) => gate ~ 0
    gate = torch.sigmoid((hp.gamma - c_hard) / tau)
    c_mem = (1.0 - hp.eta_mem * gate) * c_hard + (hp.eta_mem * gate) * c_soft

    # Memory dynamics: keep violated-clause pressure in xl via c_hard; smooth xs only
    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the strong defaults from Design 31; add a single new parameter p_g.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.028768682311366,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.748682272812696, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2534856352991361, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0254801719983358, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010753845627085377, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015716801528329926, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.040517500028923,  low=1e-1, high=3.0),

    # New: power parameter for the smooth min-of-two in G.
    # p_g=1 recovers the current harmonic mean; larger p_g sharpens toward min.
    "p_g":     dict(type="uniform",     default=1.9315669137989653, low=1.0, high=8.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                              # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                   # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                           # (M,3)

    # --- MODIFICATION: generalized harmonic (power-harmonic) mean for min-of-other-two ---
    # h_p(a,b) = 2^(1/p) * a*b / (a^p + b^p)^(1/p)
    # p=1 -> harmonic mean; p->inf -> min(a,b). Exactly 0 if a==0 or b==0.
    eps = 1e-12
    p = hp.p_g

    def hmean2_p(a, b):
        ap = a.pow(p)
        bp = b.pow(p)
        denom = (ap + bp + eps).pow(1.0 / p)
        return (2.0 ** (1.0 / p)) * (a * b) / denom

    m0 = hmean2_p(u[:, 1], u[:, 2])
    m1 = hmean2_p(u[:, 0], u[:, 2])
    m2 = hmean2_p(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Strong defaults from the best scaling harmonic smooth-G run (Design 31)
# + one new knob p_g for controlled sharpening.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: p-harmonic sharpening for G, but used only when clauses are strongly violated.
    # p_g=1 recovers pure harmonic mean.
    "p_g":     dict(type="uniform",     default=1.6, low=1.0, high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    eps = 1e-12

    # Harmonic mean (anchor; best scaling)
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic mean (sharpening toward min as p increases)
    p = float(hp.p_g)
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    # Per-variable “min-of-other-two” smooth aggregators
    mh0 = hmean2(u[:, 1], u[:, 2])
    mh1 = hmean2(u[:, 0], u[:, 2])
    mh2 = hmean2(u[:, 0], u[:, 1])
    Mh = torch.stack([mh0, mh1, mh2], dim=-1)     # (M,3)

    mp0 = hmean2_p(u[:, 1], u[:, 2])
    mp1 = hmean2_p(u[:, 0], u[:, 2])
    mp2 = hmean2_p(u[:, 0], u[:, 1])
    Mp = torch.stack([mp0, mp1, mp2], dim=-1)     # (M,3)

    # --- Single modification vs Design 31: clause-cost–gated sharpening ---
    # w=c: near-satisfied clauses stay harmonic; strongly violated clauses sharpen.
    w = c.clamp(0.0, 1.0).unsqueeze(-1)           # (M,1)
    Mmix = (1.0 - w) * Mh + w * Mp                # (M,3)

    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: global lock gate + lock strength (only active when c_max <~ gamma)
    "tau_lock": dict(type="log_uniform", default=0.03, low=5e-3, high=2e-1),
    "k_lock":   dict(type="uniform",     default=0.30, low=0.00, high=1.50),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline hard top-k clause evaluation
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # --- NEW: late-phase near-solution lock on rigidity (global gate via c_max) ---
    c_max = c.max()
    gate_lock = torch.sigmoid((hp.gamma - c_max) / hp.tau_lock)  # ~0 early, ~1 only when all clauses well-satisfied

    # Baseline rigidity selector (best literal only)
    hard = torch.zeros_like(G)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Boost rigidity in lock phase even when c is tiny, but only for clauses already under gamma
    # add_lock in [0, k_lock] (normalized by gamma), and only matters when gate_lock~1
    add_lock = (hp.k_lock * ((hp.gamma - c).clamp(min=0.0) / (hp.gamma + 1e-6)))
    c_eff = c + gate_lock * add_lock

    R = hard * c_eff.unsqueeze(-1)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_45.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # p-harmonic sharpening knob (as in Designs 34/42/43)
    "p_g":     dict(type="uniform",     default=1.6, low=1.0, high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    eps = 1e-12

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic (sharpen toward min as p increases)
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    # Per-variable min-of-other-two smooth aggregators
    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    # --- Single modification vs Design 43: smoothstep gating + per-clause renormalization ---
    # Gate concentrates sharpening mainly on strongly violated clauses.
    w = c.clamp(0.0, 1.0)
    w = w * w * (3.0 - 2.0 * w)                   # smoothstep in [0,1]
    w = w.unsqueeze(-1)                           # (M,1)

    Mmix = (1.0 - w) * Mh + w * Mp                # (M,3)

    # Renormalize mixed magnitude to match harmonic anchor per clause
    mh_mag = Mh.mean(dim=-1, keepdim=True)
    mix_mag = Mmix.mean(dim=-1, keepdim=True)
    Mmix = Mmix * (mh_mag + eps) / (mix_mag + eps)

    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (clause-local lock): sharpness + strength for satisfaction-aware rigidity boost
    "tau_lock": dict(type="log_uniform", default=0.03, low=5e-3, high=2e-1),
    "k_lock":   dict(type="uniform",     default=0.30, low=0.00, high=1.50),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-k clause evaluation (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity selector (best literal only)
    hard = torch.zeros_like(G)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # --- MOD: clause-local satisfaction-aware rigidity boost (no global gate) ---
    # gate_m ~1 only when this clause is (nearly) satisfied (c <~ gamma)
    gate_m = torch.sigmoid((hp.gamma - c) / hp.tau_lock)  # (M,)
    # add a small rigidity floor when satisfied to prevent churn near solutions
    add_lock = hp.k_lock * ((hp.gamma - c).clamp(min=0.0) / (hp.gamma + 1e-6))  # (M,)
    c_eff = c + gate_m * add_lock

    R = hard * c_eff.unsqueeze(-1)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep strong defaults from Design 31; add only p_g for controlled sharpening.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # p_g=1 -> harmonic mean (Design 31). Larger -> sharper toward min.
    "p_g":     dict(type="uniform",     default=1.8, low=1.0, high=5.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    eps = 1e-12

    # Harmonic mean anchor (Design 31)
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic sharpening toward min as p increases (Design 42)
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    # Per-variable “min-of-other-two” smooth aggregators
    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    # --- Single modification vs Design 31:
    # persistence-gated sharpening using xs (not instantaneous c).
    w = xs.clamp(0.0, 1.0).unsqueeze(-1)          # (M,1)
    Mmix = (1.0 - w) * Mh + w * Mp                # (M,3)

    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":     dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":    dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":    dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":       dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # NEW: constant kick to avoid near-zero initial xs growth
    "kappa_xs": dict(type="uniform",     default=0.02,  low=0.0,  high=0.2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause monitor (baseline hard top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term R (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates: xl baseline; xs gets a small constant kick
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon + hp.kappa_xs) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep Design 31 defaults; add one knob for xs on/off sharpness.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # NEW: sharpness of xs switching vs clause cost (higher = more hysteresis-like)
    "k_xs":    dict(type="log_uniform", default=30.0, low=3.0, high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    # --- Design 31 G: smooth min-of-other-two via harmonic mean ---
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)          # (M,3)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # --- SINGLE MODIFICATION: xs becomes a stable tracker of a soft threshold of c ---
    xs_target = torch.sigmoid(hp.k_xs * (c - hp.gamma))
    dxs = hp.beta * (xs_target - xs)

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Targeted smoothing only for rigidity tie-breaking (smaller -> closer to hard selector)
    "tau_r":   dict(type="log_uniform", default=0.06,  low=1e-2, high=5e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ----- Baseline hard top-k clause evaluation (preserve behavior) -----
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = unsat_top[:, 0]                                  # (M,)

    # ----- Baseline gradient term G (unchanged) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Modified rigidity term: soft selector over literals (tie-breaking) -----
    tau = hp.tau_r
    wR = torch.softmax(v_lit / tau, dim=-1)              # (M,3), concentrates on best literal as tau->0
    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,   low=1e-1, high=3.0),

    # Sharpening strength (Design 43)
    "p_g":     dict(type="uniform",     default=1.6, low=1.0, high=4.0),

    # New (single principled change): threshold where sharpening starts.
    # c0=0 -> recovers Design 43’s w=c (after smoothstep reparameterization below).
    # Larger c0 keeps more clauses purely harmonic.
    "c0":      dict(type="uniform",     default=0.30, low=0.0, high=0.80),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    eps = 1e-12

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic (sharpen toward min as p increases)
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    # Per-variable “min-of-other-two” smooth aggregators
    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    # --- Single modification vs Design 43: thresholded smooth gate for sharpening ---
    # t=0 for c<=c0, t=1 for c>=1; then smoothstep for C1 continuity.
    c0 = hp.c0
    denom = (1.0 - c0) + eps
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    w = (t * t * (3.0 - 2.0 * t)).unsqueeze(-1)    # (M,1)

    Mmix = (1.0 - w) * Mh + w * Mp                 # (M,3)
    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.980143206045429,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.639269947862434,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24348702685044205,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.061432269973803195,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010807328376772622, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002726537570387557, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.2635072585583098,   low=1e-1, high=3.0),

    # Sharpening strength (Design 43)
    "p_g":     dict(type="uniform",     default=1.6177666187286377, low=1.0, high=4.0),

    # New (single principled change): threshold where sharpening starts.
    # c0=0 -> recovers Design 43’s w=c (after smoothstep reparameterization below).
    # Larger c0 keeps more clauses purely harmonic.
    "c0":      dict(type="uniform",     default=0.297467249218264, low=0.0, high=0.80),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    eps = 1e-12

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic (sharpen toward min as p increases)
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    # Per-variable “min-of-other-two” smooth aggregators
    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    # --- Single modification vs Design 43: thresholded smooth gate for sharpening ---
    # t=0 for c<=c0, t=1 for c>=1; then smoothstep for C1 continuity.
    c0 = hp.c0
    denom = (1.0 - c0) + eps
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    w = (t * t * (3.0 - 2.0 * t)).unsqueeze(-1)    # (M,1)

    Mmix = (1.0 - w) * Mh + w * Mp                 # (M,3)
    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.980143206045429,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.639269947862434,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24348702685044205,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.061432269973803195,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010807328376772622, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.002726537570387557,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.2635072585583098,    low=1e-1, high=3.0),

    # p-harmonic sharpening strength (Design 43/50/51)
    "p_g":     dict(type="uniform",     default=1.6177666187286377, low=1.0, high=4.0),

    # Threshold where sharpening starts (Design 50/51)
    "c0":      dict(type="uniform",     default=0.297467249218264, low=0.0, high=0.80),

    # NEW (single change vs Design 51): saturation point for the sharpening gate.
    # c1 = c0 + (1-c0)*c1_frac; gate reaches full sharpening for c>=c1.
    "c1_frac": dict(type="uniform",     default=0.70, low=0.05, high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    eps = 1e-12

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic (sharpen toward min as p increases)
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    # Per-variable “min-of-other-two” smooth aggregators
    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)  # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)  # (M,3)

    # --- Gate refinement: threshold c0 + earlier saturation c1 ---
    # w=0 for c<=c0; w=1 for c>=c1; smoothstep in between.
    c0 = hp.c0
    c1 = c0 + (1.0 - c0) * hp.c1_frac
    denom = (c1 - c0) + eps
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    w = (t * t * (3.0 - 2.0 * t)).unsqueeze(-1)  # (M,1)

    Mmix = (1.0 - w) * Mh + w * Mp
    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,   low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,   low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=30.0, low=3.0, high=300.0),

    # NEW (single modification vs Design 49): smooth hysteresis half-width
    # Larger -> more persistence, less chatter near c≈gamma.
    "h_xs":    dict(type="uniform", default=0.04, low=0.0, high=0.25),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                      # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])           # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                   # (M,3) in [0,1]

    # Harmonic mean min-of-other-two (Design 31/49 geometry)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)      # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: sigmoid tracking with smooth hysteresis via xs-dependent threshold
    # xs low  -> higher threshold (harder to turn on)
    # xs high -> lower threshold (harder to turn off)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))
    dxs = hp.beta * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=30.0, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.04, low=0.0, high=0.25),

    # NEW (single change vs Design 53): exponent on rigidity gate (1-xs)
    # p_r>1 reduces premature rigidity when xs is not yet near 0.
    "p_r":     dict(type="uniform", default=2.0, low=1.0, high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                      # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])           # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)                   # (M,3) in [0,1]

    # Harmonic mean min-of-other-two
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)      # (M,3)

    # Rigidity term (ONLY MODIFICATION: (1-xs) -> (1-xs)^{p_r})
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    rig_gate = (1.0 - xs).clamp(0.0, 1.0).pow(hp.p_r)
    R *= ((1.0 + hp.zeta * xl) * rig_gate).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update: sigmoid tracking with smooth hysteresis via xs-dependent threshold
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))
    dxs = hp.beta * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_55.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Anchor defaults to Design 31 / tuned values from 50/51; add cw (gate saturation width).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.98,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.64,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2435, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0614, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.08e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=2.73e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.26,   low=1e-1, high=3.0),

    # Sharpening strength
    "p_g":     dict(type="uniform",     default=1.62,   low=1.0,  high=4.0),

    # Threshold where sharpening starts (as in 50/51)
    "c0":      dict(type="uniform",     default=0.30,   low=0.0,  high=0.80),

    # NEW: gate saturation width in (0,1].
    # cw=1.0 -> exactly Design 50/51 gate (saturates only at c=1).
    # cw<1.0 -> saturates earlier at c = c0 + cw*(1-c0).
    "cw":      dict(type="uniform",     default=0.55,   low=0.15, high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                          # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])               # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                       # (M,3)

    eps = 1e-12

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic (sharpen toward min as p increases)
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)                                    # (M,3)

    # --- Single modification vs Design 50/51: saturating gate via cw ---
    # Previous: t = (c-c0)/(1-c0). Now: t = (c-c0)/(cw*(1-c0)).
    c0 = hp.c0
    denom = hp.cw * (1.0 - c0) + eps
    t = ((c - c0) / denom).clamp(0.0, 1.0)
    w = (t * t * (3.0 - 2.0 * t)).unsqueeze(-1)    # smoothstep, (M,1)

    Mmix = (1.0 - w) * Mh + w * Mp
    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Start from the strong harmonic defaults (Design 31) and add one principled gating knob.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # Sharpening strength and clause-cost threshold (as in 50/51)
    "p_g":     dict(type="uniform",     default=1.6,  low=1.0, high=4.0),
    "c0":      dict(type="uniform",     default=0.30, low=0.0, high=0.80),

    # NEW: xl-based onset (persistence gate). Sharpening activates only when xl is large.
    # Interpreted as xl0 = 10**xl0_log10.
    "xl0_log10": dict(type="uniform",   default=3.0,  low=0.0, high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    eps = 1e-12

    def smoothstep01(t):
        t = t.clamp(0.0, 1.0)
        return t * t * (3.0 - 2.0 * t)

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic sharpening
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)  # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)  # (M,3)

    # Gate 1: clause-cost thresholding (as in 50/51)
    c0 = hp.c0
    t_c = ((c - c0) / ((1.0 - c0) + eps))
    w_c = smoothstep01(t_c)  # (M,)

    # Gate 2 (NEW): persistence via xl (only sharpen for high-xl clauses)
    # Work in log10 space for scale invariance: xl in [1, 1e6] => log10 in [0,6]
    lxl = torch.log10(xl.clamp_min(1.0))
    xl0 = hp.xl0_log10
    t_xl = (lxl - xl0) / ((6.0 - xl0) + eps)
    w_xl = smoothstep01(t_xl)  # (M,)

    # Combined sharpening weight
    w = (w_c * w_xl).unsqueeze(-1)  # (M,1)

    Mmix = (1.0 - w) * Mh + w * Mp
    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline convention)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,    low=1e-1,  high=3.0),

    # xs controller knobs (from Designs 49/53)
    "k_xs":    dict(type="log_uniform", default=30.0, low=3.0, high=300.0),
    "h_xs":    dict(type="uniform",     default=0.04, low=0.0, high=0.25),

    # NEW (single modification vs Design 53): xl-coupled threshold shift
    # Larger -> persistently violated (high-xl) clauses activate xs at lower c.
    "eta_xl":  dict(type="uniform",     default=0.08, low=0.0, high=0.25),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Design 31 geometry: smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis tracker with xl-aware threshold (single change)
    # Normalize xl into ~[0,1] using its known bounds.
    xl_norm = torch.log1p(xl) / torch.log1p(torch.tensor(1e6, device=xl.device, dtype=xl.dtype))
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs) - hp.eta_xl * xl_norm
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))
    dxs = hp.beta * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_58.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,    low=1e-1,  high=3.0),

    # xs controller sharpness (as in Designs 49/53)
    "k_xs":    dict(type="log_uniform", default=30.0, low=3.0, high=300.0),

    # smooth hysteresis half-width (Design 53)
    "h_xs":    dict(type="uniform", default=0.04, low=0.0, high=0.25),

    # NEW (single conceptual change): deadzone half-width around switching boundary
    # Larger -> slower xs updates when |c - thr| is small (reduces chatter near threshold).
    "w_xs":    dict(type="uniform", default=0.02, low=0.0, high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Design 31/49/53 geometry: smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 53 hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # NEW: confidence gate slows xs motion only near boundary (prevents chatter)
    # gate in [gmin, 1], strictly positive => no spurious fixed points.
    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_59.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep strong prior defaults from Design 31; add only the (p_g, gap0) gate controls.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # p-harmonic sharpening strength (p=1 recovers harmonic anchor)
    "p_g":     dict(type="uniform",     default=1.7, low=1.0, high=4.0),

    # Gate threshold on normalized literal gap g = (top1-top2)/2 in [0,1].
    # Larger gap0 => sharpening activates more rarely (more conservative).
    "gap0":    dict(type="uniform",     default=0.55, low=0.0, high=0.95),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn                           # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])                # (M,)

    u = 0.5 * (1.0 - v_lit)                        # (M,3) in [0,1]

    eps = 1e-12

    # Harmonic anchor
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    # p-harmonic sharpening toward min-of-two as p increases
    p = hp.p_g
    invp = 1.0 / p
    two_p = 2.0 ** invp

    def hmean2_p(a, b):
        denom = (a.pow(p) + b.pow(p) + eps).pow(invp)
        return two_p * (a * b) / denom

    Mh = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1)                                     # (M,3)

    Mp = torch.stack([
        hmean2_p(u[:, 1], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 2]),
        hmean2_p(u[:, 0], u[:, 1]),
    ], dim=-1)                                     # (M,3)

    # --- Single modification vs Design 31: gate sharpening by literal decisiveness (top1-top2 gap) ---
    # Normalize gap to [0,1]: gap=2 means one literal at +1 and next at -1.
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)          # (M,)
    g = (0.5 * gap).clamp(0.0, 1.0)                               # (M,)

    gap0 = hp.gap0
    denom = (1.0 - gap0) + eps
    t = ((g - gap0) / denom).clamp(0.0, 1.0)
    w = (t * t * (3.0 - 2.0 * t)).unsqueeze(-1)                   # (M,1) smoothstep

    Mmix = (1.0 - w) * Mh + w * Mp
    G = Mmix * (xl * xs).unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_6.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

XL_MAX = 1e6
YL_MIN = 0.0
YL_MAX = math.log(XL_MAX)

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),

    # Log-parameterization of xl in [1, XL_MAX]: xl = exp(yl)
    # Init at yl=0 => xl=1 (matches baseline init without tiny Jacobian issues)
    "yl": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(YL_MIN, YL_MAX),
    ),

    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    yl = vars["yl"]
    xs = vars["xs"]

    # xl in [1, XL_MAX] enforced by yl bounds
    xl = torch.exp(yl)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY DYNAMICS =====
    dxl_des = hp.alpha * (c - hp.delta)                  # desired baseline dxl in xl-space
    dyl = dxl_des / xl                                   # chain-rule exact for xl=exp(yl)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dyl = -dyl * scale
    dxs = -dxs * scale

    return {"v": dv, "yl": dyl, "xs": dxs}


==> anc/data/runs/expert_a/solvers/solver_60.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,    low=1e-1,  high=3.0),

    # xs controller sharpness (as in Designs 49/53)
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width (Design 53)
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # NEW (single conceptual change): deadzone half-width around switching boundary
    # Larger -> slower xs updates when |c - thr| is small (reduces chatter near threshold).
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Design 31/49/53 geometry: smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 53 hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # NEW: confidence gate slows xs motion only near boundary (prevents chatter)
    # gate in [gmin, 1], strictly positive => no spurious fixed points.
    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_61.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.92,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.15,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2436, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0533, low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1.08e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1.57e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.99,   low=1e-1,  high=3.0),

    # xs controller sharpness (xs_target)
    "k_xs":    dict(type="log_uniform", default=30.0,   low=3.0,   high=300.0),

    # hysteresis half-width (Design 53/58/60)
    "h_xs":    dict(type="uniform",     default=0.04,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary (Design 58/60)
    "w_xs":    dict(type="uniform",     default=0.02,   low=0.0,   high=0.15),

    # NEW (single change vs Design 60): independent gate sharpness
    # Decouples confidence-gate smoothness from xs_target sharpness.
    "k_gate":  dict(type="log_uniform", default=10.0,   low=1.0,   high=300.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics used in 53/58/60)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Smooth min-of-other-two via harmonic mean (as in 53/58/60)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Confidence gate with deadzone, strictly positive
    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_gate * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep strong defaults from Design 31; add one parameter for the G-surrogate blend.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: blend between harmonic and (safe) geometric surrogate for min-of-two.
    # 0 -> pure harmonic (Design 31). Larger -> stronger forces in imbalanced cases.
    "g_blend": dict(type="uniform", default=0.20, low=0.0, high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- MODIFICATION: harmonic <-> shifted-geometric blend for min-of-other-two in G ---
    eps = 1e-12
    sqrt_eps = eps ** 0.5

    def hmean2(a, b):
        # 2ab/(a+b), exactly 0 if a==0 or b==0
        return (2.0 * a * b) / (a + b + eps)

    def gmean2_shift(a, b):
        # shifted sqrt(ab): g = sqrt(ab+eps) - sqrt(eps)
        # exactly 0 when ab==0, and finite slope at 0.
        prod = a * b
        return torch.sqrt(prod + eps) - sqrt_eps

    lam = hp.g_blend

    def blend_min2(a, b):
        return (1.0 - lam) * hmean2(a, b) + lam * gmean2_shift(a, b)

    m0 = blend_min2(u[:, 1], u[:, 2])
    m1 = blend_min2(u[:, 0], u[:, 2])
    m2 = blend_min2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_63.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Same hyperparameters as Design 60 (no new sensitive knobs).
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update with hysteresis threshold
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Single change vs Design 60:
    # deadzone width shrinks smoothly with xl (hard/persistent clauses) to reduce tail stalls.
    # No new hyperparameters; uses a stable signal log1p(xl).
    gmin = 0.2
    w_eff = hp.w_xs / (1.0 + 0.25 * torch.log1p(xl))
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - w_eff))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_64.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep Design 31 strong defaults; add one new parameter p_hi controlling
# the max sharpening used only for hard clauses (large xl) in push mode.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: maximum p used in the p-harmonic component. p_hi=1 recovers Design 31.
    "p_hi":    dict(type="uniform",     default=2.0, low=1.0, high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                           # (M,3)

    # Harmonic mean (Design 31)
    eps = 1e-12
    def hmean2(a, b):
        ab = a * b
        return (2.0 * ab) / (a + b + eps)

    # p-harmonic mean (Design 42), with constant p=p_hi
    p = hp.p_hi
    def hmean2_p(a, b):
        ap = a.pow(p)
        bp = b.pow(p)
        denom = (ap + bp + eps).pow(1.0 / p)
        return (2.0 ** (1.0 / p)) * (a * b) / denom

    # Clause-hardness-gated blend weight: only sharpen for persistent hard clauses
    # (large xl) while in push mode (xs). This prevents global sharpness at scale.
    w_xl = (torch.log(xl) / torch.log(xl.new_tensor(1e6))).clamp(0.0, 1.0)  # 0 at xl=1
    w = (xs * w_xl).unsqueeze(-1)  # (M,1)

    # Build smooth min-of-other-two for each literal
    h0 = hmean2(u[:, 1], u[:, 2]); hp0 = hmean2_p(u[:, 1], u[:, 2])
    h1 = hmean2(u[:, 0], u[:, 2]); hp1 = hmean2_p(u[:, 0], u[:, 2])
    h2 = hmean2(u[:, 0], u[:, 1]); hp2 = hmean2_p(u[:, 0], u[:, 1])

    m0 = (1.0 - w.squeeze(-1)) * h0 + w.squeeze(-1) * hp0
    m1 = (1.0 - w.squeeze(-1)) * h1 + w.squeeze(-1) * hp1
    m2 = (1.0 - w.squeeze(-1)) * h2 + w.squeeze(-1) * hp2

    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_65.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep Design 31 strong defaults; add one parameter controlling soft saturation
# of clause push strength in the G term.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: soft saturation strength for the G-term weight.
    # w = (xl*xs)/(1 + kappa_g*(xl*xs));
    # kappa_g -> 0 recovers Design 31, larger kappa_g caps clause push.
    "kappa_g": dict(type="log_uniform", default=1e-5, low=1e-7, high=1e-2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost for memory semantics (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # Smooth min-of-other-two via harmonic mean (Design 31)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])
    base_G = torch.stack([m0, m1, m2], dim=-1)  # (M,3)

    # --- MODIFICATION (single): bounded clause push weight for G ---
    w_raw = xl * xs
    w_eff = w_raw / (1.0 + hp.kappa_g * w_raw)  # smooth, bounded; recovers w_raw when kappa_g~0
    G = base_G * w_eff.unsqueeze(-1)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_66.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614,     low=3.0,   high=300.0),

    # hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.0397500422668859,     low=0.0,   high=0.25),

    # deadzone base half-width (will be made xl-adaptive in dynamics)
    "w_xs":    dict(type="uniform",     default=0.01956428234676185,    low=0.0,   high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (Design 53/60 geometry)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis target (Design 53/60)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # NEW (single change vs Design 60): xl-aware deadzone width
    # Persistently violated clauses (large xl) get a smaller deadzone => faster xs adaptation,
    # while keeping gate strictly positive and tied to k_xs (avoid 61-style decoupling).
    w_eff = hp.w_xs / (1.0 + torch.log1p(xl))

    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - w_eff))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_67.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep Design-31 defaults/ranges; add one parameter to tune the smooth-G curvature.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: power-harmonic order. 1.0 recovers (epsilon-stabilized) harmonic mean;
    # larger values move toward a more min-like surrogate.
    "g_p":     dict(type="uniform",     default=1.8, low=1.0, high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- MODIFICATION: replace fixed harmonic mean with power-harmonic surrogate ---
    # H_p(a,b) = (2 / (a^{-p} + b^{-p}))^{1/p}; p>=1.
    # eps keeps it smooth and ~0 when either input ~0.
    eps = 1e-12
    p = hp.g_p

    def hmean2_power(a, b):
        inv = (a + eps).pow(-p) + (b + eps).pow(-p)
        return (2.0 / inv).pow(1.0 / p)

    m0 = hmean2_power(u[:, 1], u[:, 2])
    m1 = hmean2_power(u[:, 0], u[:, 2])
    m2 = hmean2_power(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_68.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (Design 31/49/53/60)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 53 hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (Design 60), with ONE change:
    # make the gate floor increase with xl to avoid late-stage tail stalls.
    # xl in [1,1e6] => log10(xl)/6 in [0,1]
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0
    gmin0 = 0.2
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_69.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,   low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116, low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),

    # NEW: xl->xs coupling strength for beta_eff(xl)
    "b_xl":    dict(type="uniform", default=1.0, low=0.0, high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 53/60 hysteresis target)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (Design 60)
    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))

    # NEW: xl-aware xs rate (does not change fixed points, only speeds hard clauses)
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # in [0,1]
    beta_eff = hp.beta * (1.0 + hp.b_xl * xl_norm)

    dxs = beta_eff * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Rigidity tie-breaking smoothing (smaller -> closer to hard selector)
    "tau_r":   dict(type="log_uniform", default=0.06,  low=1e-2, high=5e-1),

    # Mix between baseline hard selector (0) and soft selector (1)
    "eta_r":   dict(type="uniform",     default=0.25,  low=0.0,  high=1.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ----- Baseline hard top-k clause evaluation (preserve behavior) -----
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ----- Baseline gradient term G (unchanged) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Modified rigidity term: bounded hard/soft mixture selector -----
    # Hard one-hot selector (baseline)
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft selector for tie-breaking only
    tau = hp.tau_r
    soft = torch.softmax(v_lit / tau, dim=-1)

    # Convex mixture keeps behavior close to baseline when eta_r small
    eta = hp.eta_r
    wR = (1.0 - eta) * hard + eta * soft  # (M,3), sums to 1

    R = (wR * c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_70.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep strong defaults from Design 31; add ONE parameter controlling imbalance-gated blending.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: maximum blend weight toward geometric surrogate, but ONLY when the two inputs are imbalanced.
    # 0 -> pure harmonic (Design 31). Higher -> stronger correction in imbalanced cases.
    "g_gate":  dict(type="uniform", default=0.35, low=0.0, high=0.9),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- MODIFICATION: harmonic min-of-two, gated toward geometric only when imbalanced ---
    eps = 1e-12
    sqrt_eps = eps ** 0.5

    def hmean2(a, b):
        # 2ab/(a+b), exactly 0 if either input is 0
        return (2.0 * a * b) / (a + b + eps)

    def gmean2_shift(a, b):
        # shifted sqrt(ab): exactly 0 when ab==0
        return torch.sqrt(a * b + eps) - sqrt_eps

    def imbalance01(a, b):
        # smooth, symmetric imbalance measure in [0,1): 0 when a==b, ->1 when highly imbalanced
        return ((a - b) ** 2) / (a * a + b * b + eps)

    def blend_min2(a, b):
        h = hmean2(a, b)
        g = gmean2_shift(a, b)
        w = hp.g_gate * imbalance01(a, b)  # in [0, g_gate]
        return (1.0 - w) * h + w * g

    m0 = blend_min2(u[:, 1], u[:, 2])
    m1 = blend_min2(u[:, 0], u[:, 2])
    m2 = blend_min2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_71.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.497154098197746,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.151775551618208,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24395628928009036,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.050486216896202744,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777107724912562,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015633715914978351,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.9901113347606303,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=33.27050623136896, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.03883502247360171, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01208102409790892, low=0.0, high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (Design 31/49/53/60)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 53 hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (Design 60), with ONE change:
    # make the gate floor increase with xl to avoid late-stage tail stalls.
    # xl in [1,1e6] => log10(xl)/6 in [0,1]
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0
    gmin0 = 0.2
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_72.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.92,  low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.15, low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2436, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0533, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1.08e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1.57e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.99,    low=1e-1, high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=30.0, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.04, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.02, low=0.0, high=0.15),

    # NEW (single conceptual change vs Design 68): curvature of gmin(xl) ramp
    # p_xl > 1 delays raising the gate floor until xl is very large; p_xl < 1 raises earlier.
    "p_xl":    dict(type="log_uniform", default=1.0, low=0.3, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (as in Designs 31/49/53/60/68)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update with hysteresis threshold (Design 53)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (Design 60/68)
    # Change vs 68: gmin(xl) uses a power-shaped ramp in log10(xl)
    logxl = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # in [0,1]
    xl_shape = logxl.pow(hp.p_xl)

    gmin0 = 0.2
    gmin = gmin0 + (1.0 - gmin0) * xl_shape  # in [gmin0,1], strictly positive

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_73.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep strong defaults from Design 31; add one parameter p_g in (0,1]
# to make the smooth-min in G *smoother than harmonic*.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: smoothness of power-harmonic mean used in G.
    # p_g=1 recovers the harmonic mean (Design 31). p_g<1 is smoother (less sharp).
    "p_g":     dict(type="uniform",     default=0.70, low=0.25, high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c for memory semantics (unchanged)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- MODIFICATION: power-harmonic smooth-min with p_g in (0,1] ---
    # h_p(a,b) = 2^(1/p) * a*b / (a^p + b^p)^(1/p)
    # p=1 -> harmonic; p<1 -> smoother (more averaging), still exactly 0 if a==0 or b==0.
    eps = 1e-12
    p = hp.p_g

    def hmean2_p(a, b):
        ap = a.clamp_min(0.0).pow(p)
        bp = b.clamp_min(0.0).pow(p)
        denom = (ap + bp + eps).pow(1.0 / p)
        return (2.0 ** (1.0 / p)) * (a * b) / denom

    m0 = hmean2_p(u[:, 1], u[:, 2])
    m1 = hmean2_p(u[:, 0], u[:, 2])
    m2 = hmean2_p(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_74.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),

    # NEW (single conceptual change vs Design 68): sigmoid-on-log10 xl -> gmin mapping
    # log10(xl) is clamped to [0,6]. xl_mid is the midpoint on that scale.
    "k_gmin":  dict(type="log_uniform", default=6.0, low=0.5, high=50.0),
    "xl_mid":  dict(type="uniform",     default=3.0, low=0.0, high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update
    dxl = hp.alpha * (c - hp.delta)

    # xs update with hysteresis threshold
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate + xl-adaptive positive floor
    # CHANGE: gmin(xl) uses a sigmoid over log10(xl) with separate sharpness/midpoint.
    logx = torch.log10(xl).clamp(0.0, 6.0)
    gmin0 = 0.2
    xl_s = torch.sigmoid(hp.k_gmin * (logx - hp.xl_mid))
    gmin = gmin0 + (1.0 - gmin0) * xl_s

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_75.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep baseline ranges; inherit strong defaults from design 31 and add one new knob.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # Interpolation between harmonic (0) and geometric (1) coupling inside G
    "eta":     dict(type="uniform",     default=0.35, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (keep baseline memory semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- MODIFICATION: harmonic/geometric interpolated smooth min-of-other-two in G ---
    # harmonic: h(a,b)=2ab/(a+b); geometric: g(a,b)=sqrt(ab)
    # interpolate via m = h^(1-eta) * g^eta
    eps = 1e-12
    eta = hp.eta

    def hg_mix(a, b):
        ab = a * b
        h = (2.0 * ab) / (a + b + eps)
        g = torch.sqrt(ab)
        return h.pow(1.0 - eta) * g.pow(eta)

    m0 = hg_mix(u[:, 1], u[:, 2])
    m1 = hg_mix(u[:, 0], u[:, 2])
    m2 = hg_mix(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_76.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),

    # NEW: curvature of xl->gmin mapping (monotone, saturating in [0,1])
    # p_gmin < 1 => earlier lift of gmin (less tail stalling);
    # p_gmin > 1 => later lift (less early-time slowdown).
    "p_gmin":  dict(type="log_uniform", default=1.0, low=0.25, high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor (Design 68),
    # but with power-shaped monotone xl->gmin mapping.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = 0.2
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_77.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep Design 31 defaults; add ONE new knob controlling a small p drift around 1.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: amplitude of clause-wise p drift driven by xs (clamped near 1 in code).
    "k_p":     dict(type="uniform",     default=0.6, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)  # (M,3)

    # --- MODIFICATION: clause-wise p-harmonic mean with small drift around 1 driven by xs ---
    # p_m = clamp(1 + k_p*(xs-0.5), [0.75, 1.25])
    # Preserves exact zeroing when either partner is satisfied via (a*b) factor.
    eps = 1e-12
    p = (1.0 + hp.k_p * (xs - 0.5)).clamp(0.75, 1.25)  # (M,)

    def hmean2_p(a, b, p_m):
        ap = a.clamp_min(0.0).pow(p_m)
        bp = b.clamp_min(0.0).pow(p_m)
        denom = (ap + bp + eps).pow(1.0 / p_m)
        return (2.0 ** (1.0 / p_m)) * (a * b) / denom

    m0 = hmean2_p(u[:, 1], u[:, 2], p)
    m1 = hmean2_p(u[:, 0], u[:, 2], p)
    m2 = hmean2_p(u[:, 0], u[:, 1], p)
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_78.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.920000149865042,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=14.148448032765044,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362292538863883,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05325578941233925,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777359334279988,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711280428390116,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=0.990111334249603,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=29.861360660307614, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.0397500422668859, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01956428234676185, low=0.0, high=0.15),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 53 hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (Design 60) with xl-adaptive floor (Design 68)
    # ONE modification vs Design 68: concave (sqrt) xl->gmin mapping to lift floor earlier.
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # in [0,1]
    gmin0 = 0.2
    gmin = gmin0 + (1.0 - gmin0) * torch.sqrt(xl_norm + 1e-12)

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_79.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong prior defaults from the best harmonic smooth-G run (design 31)
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # NEW (single modification): per-variable degree normalization exponent p
    "deg_pow": dict(type="uniform",     default=0.5, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Hard clause cost c (keep baseline memory semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth, symmetric min-of-other-two for G via scaled harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    m0 = hmean2(u[:, 1], u[:, 2])
    m1 = hmean2(u[:, 0], u[:, 2])
    m2 = hmean2(u[:, 0], u[:, 1])
    G = torch.stack([m0, m1, m2], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term R (unchanged, hard-selected)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v force
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # --- Single modification: per-variable degree normalization (instance-structure only) ---
    ones = torch.ones(idx.numel(), device=v.device, dtype=v.dtype)
    deg = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), ones)  # occurrence count
    w = (deg + 1.0).pow(-hp.deg_pow)  # positive => fixed points preserved
    dv = dv * w

    # Memory updates (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_8.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

XL_MAX = 1e6
YL_MIN = 0.0
YL_MAX = math.log(XL_MAX)

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),

    # Log-parameterization: xl = exp(yl) in [1, XL_MAX]
    # Init at yl=0 => xl=1 (matches baseline init)
    "yl": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(YL_MIN, YL_MAX),
    ),

    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # New (single) modification: upper-tail leak to avoid xl blow-up dominating normalization
    # Activates only for yl > yl_cap via softplus.
    "xl_tail_leak": dict(type="uniform", default=0.0, low=0.0, high=0.05),
    "yl_cap":       dict(type="uniform", default=0.9 * YL_MAX, low=0.5 * YL_MAX, high=YL_MAX),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    yl = vars["yl"]
    xs = vars["xs"]

    xl = torch.exp(yl)

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY DYNAMICS =====
    dxl_des = hp.alpha * (c - hp.delta)          # baseline in xl-space
    dyl = dxl_des / xl                          # chain-rule exact for xl=exp(yl)

    # Upper-tail leak (only when yl > yl_cap): reduces runaway xl dominance
    dyl = dyl - hp.xl_tail_leak * F.softplus(yl - hp.yl_cap)

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dyl = -dyl * scale
    dxs = -dxs * scale

    return {"v": dv, "yl": dyl, "xs": dxs}


==> anc/data/runs/expert_a/solvers/solver_80.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344, low=3.0, high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform", default=0.042757207886456025, low=0.0, high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform", default=0.01928829280893891, low=0.0, high=0.15),

    # NEW: curvature of xl->gmin mapping (monotone, saturating in [0,1])
    # p_gmin < 1 => earlier lift of gmin (less tail stalling);
    # p_gmin > 1 => later lift (less early-time slowdown).
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091, low=0.25, high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor (Design 68),
    # but with power-shaped monotone xl->gmin mapping.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = 0.2
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_81.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,    low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,      low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,       low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,     low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (Design 80)
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,      low=0.25,  high=4.0),

    # NEW (single change vs Design 80): make the base gate floor tunable
    # Lower can reduce early/mid-scale slowdown; higher can be safer against stalls.
    "gmin0":   dict(type="uniform",     default=0.2,                      low=0.0,   high=0.5),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor (Design 68/80),
    # with power-shaped monotone xl->gmin mapping (Design 80).
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_82.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep strong defaults from Design 31; add one new parameter tau_g.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.944307180973634,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.750567360616591, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24362109592513623, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05171135836153999, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010777374976482334, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0015711290448386917, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0043442385043448,  low=1e-1, high=3.0),

    # New: temperature/floor in harmonic mean denominator for smoother, scale-safe G
    # u in [0,1], so tau_g in ~[1e-6,1e-1] spans negligible -> noticeable regularization.
    "tau_g":   dict(type="log_uniform", default=1e-3, low=1e-6, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                           # (M,3)

    # Clause cost c (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                   # (M,)

    # Unsatisfaction per literal in [0,1]
    u = 0.5 * (1.0 - v_lit)                         # (M,3)

    # --- MODIFICATION: tau-regularized harmonic mean for min-of-other-two ---
    eps = 1e-12
    tau = hp.tau_g

    def hmean2_tau(a, b):
        return (2.0 * a * b) / (a + b + tau + eps)

    G = torch.stack([
        hmean2_tau(u[:, 1], u[:, 2]),
        hmean2_tau(u[:, 0], u[:, 2]),
        hmean2_tau(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)            # (M,3)

    # Rigidity term R (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory updates (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize by dv only (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_83.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (Design 80/81)
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor (Design 81)
    "gmin0":   dict(type="uniform",     default=0.2,                    low=0.0,   high=0.5),

    # NEW (single change vs Design 81): delay the rise of gmin(xl)
    # xl_norm = clamp((xl_base - xdelay)/(1-xdelay), 0, 1)^p
    "xdelay_gmin": dict(type="uniform", default=0.30,                   low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (Design 31/49/53/60)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor,
    # with DELAYED monotone xl->gmin mapping (single change vs Design 81).
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    xl_delayed = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)
    xl_norm = xl_delayed.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_84.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # xs target sharpness (Designs 49/53/58/60)
    "k_xs":    dict(type="log_uniform", default=30.0,  low=3.0,  high=300.0),

    # hysteresis half-width (Design 53)
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,  high=0.25),

    # deadzone half-width (Design 58/60)
    "w_xs":    dict(type="uniform",     default=0.02,  low=0.0,  high=0.15),

    # NEW: gate sharpness decoupled from k_xs (tail-safety knob)
    "k_gate":  dict(type="log_uniform", default=10.0,  low=1.0,  high=200.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (Design 31/49 family)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis threshold (Design 53)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone gate (Design 58/60) but with decoupled sharpness k_gate
    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_gate * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_85.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # reused as the steepness control for the delayed sigmoid gmin ramp
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                    low=0.0,   high=0.5),

    # delay (center) of the xl->gmin rise in normalized log10(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30,                   low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    # CHANGE vs Design 83: delayed *sigmoid* rise instead of delayed power ramp
    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    k_g = 12.0 * torch.as_tensor(hp.p_gmin, dtype=xl.dtype, device=xl.device).clamp(0.05, 10.0)
    xl_norm = torch.sigmoid(k_g * (xl_base - xdelay))  # in (0,1), late-activating when k_g is moderate/large

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in (gmin0, 1)

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_86.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # xs target sharpness (as in 84)
    "k_xs":    dict(type="log_uniform", default=30.0,  low=3.0,  high=300.0),

    # hysteresis half-width (as in 84)
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,  high=0.25),

    # deadzone half-width (as in 84)
    "w_xs":    dict(type="uniform",     default=0.02,  low=0.0,  high=0.15),

    # decoupled gate sharpness (as in 84)
    "k_gate":  dict(type="log_uniform", default=10.0,  low=1.0,  high=200.0),

    # NEW (single principled modification vs 84): increase gate sharpness with xl
    # k_gate_eff = k_gate * (1 + k_gate_xl * xl_norm)
    "k_gate_xl": dict(type="uniform",   default=1.5,   low=0.0,  high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (proven in 68/84 family)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis threshold + target (as in 84)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-dependent sharpness (single change)
    gmin = 0.2
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # in [0,1]
    k_gate_eff = hp.k_gate * (1.0 + hp.k_gate_xl * xl_norm)
    gate = gmin + (1.0 - gmin) * torch.sigmoid(k_gate_eff * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_87.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping (carried from 81/83)
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                    low=0.0,   high=0.5),

    # delay (start) of the xl->gmin rise in normalized log10(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30,                   low=0.0,   high=0.8),

    # NEW (single change vs Design 83): finite-slope ramp width for delayed polynomial rise
    "xwidth_gmin": dict(type="uniform", default=0.35,                   low=0.05,  high=0.95),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # CHANGE vs Design 83: replace delayed linear+power ramp with delayed finite-slope polynomial ramp (smootherstep).
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xwidth = torch.as_tensor(hp.xwidth_gmin, dtype=xl.dtype, device=xl.device).clamp(0.01, 1.0)

    t = ((xl_base - xdelay) / xwidth).clamp(0.0, 1.0)
    # smootherstep: C2 continuous, bounded slope
    t2 = t * t
    t3 = t2 * t
    t4 = t2 * t2
    t5 = t4 * t
    smooth = 6.0 * t5 - 15.0 * t4 + 10.0 * t3  # in [0,1]

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_88.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # xs target sharpness (Design 84 family)
    "k_xs":    dict(type="log_uniform", default=30.0,  low=3.0,  high=300.0),

    # hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,  high=0.25),

    # deadzone half-width
    "w_xs":    dict(type="uniform",     default=0.02,  low=0.0,  high=0.15),

    # gate sharpness (decoupled)
    "k_gate":  dict(type="log_uniform", default=10.0,  low=1.0,  high=200.0),

    # NEW (single change vs Design 84): make gate sharpness DECREASE with xl (tail-safe)
    # k_gate_eff = k_gate * (1 + k_gate_xl*(1 - xl_norm))
    "k_gate_xl": dict(type="uniform",   default=1.0,   low=0.0,  high=2.5),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (84 family)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis threshold + target (Design 84)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (Design 84) with xl-conditioned, bounded, tail-safe sharpness
    gmin = 0.2
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # [0,1]
    k_gate_eff = hp.k_gate * (1.0 + hp.k_gate_xl * (1.0 - xl_norm))
    gate = gmin + (1.0 - gmin) * torch.sigmoid(k_gate_eff * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_89.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30,                   low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # CHANGE vs Design 83: apply a bounded-slope smoothstep to the delayed ramp BEFORE pow(p_gmin).
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3 (C1, monotone, zero slope at endpoints)
    smooth = t * t * (3.0 - 2.0 * t)

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Design 7: hard/soft mixed rigidity selector
    "tau_r":   dict(type="log_uniform", default=0.06,  low=1e-2, high=5e-1),
    "eta_r":   dict(type="uniform",     default=0.25,  low=0.0,  high=1.0),

    # NEW (single principled change): clause-adaptive rigidity magnitude
    # p_r=0 => recovers Design 7 exactly; larger => suppress R on violated clauses, keep R near satisfaction.
    "p_r":     dict(type="uniform",     default=1.0,   low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # ----- Baseline hard top-k clause evaluation (preserve behavior) -----
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ----- Baseline gradient term G (unchanged) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Design 7 rigidity selector: bounded hard/soft mixture -----
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    soft = torch.softmax(v_lit / hp.tau_r, dim=-1)
    wR = (1.0 - hp.eta_r) * hard + hp.eta_r * soft  # (M,3)

    # ----- NEW: clause-adaptive rigidity magnitude -----
    # Strongest when c~0 (near satisfied), weakest when c~1 (highly violated)
    r_mag = (1.0 - c).clamp(0.0, 1.0).pow(hp.p_r)    # (M,)

    R = (wR * (c * r_mag).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_90.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # 84-family xs dynamics
    "k_xs":    dict(type="log_uniform", default=30.0,  low=3.0,  high=300.0),
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,  high=0.25),
    "w_xs":    dict(type="uniform",     default=0.02,  low=0.0,  high=0.15),
    "k_gate":  dict(type="log_uniform", default=10.0,  low=1.0,  high=200.0),

    # NEW (single change): independent timescale knobs enabled by per-variable normalization
    "s_xl":    dict(type="log_uniform", default=1.0,   low=1e-2, high=1e2),
    "s_xs":    dict(type="log_uniform", default=1.0,   low=1e-2, high=1e2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (84 family)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis threshold + target + deadzone gate (84)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))
    gmin = 0.2
    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_gate * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # NEW: per-variable normalization (fixed points preserved; reduces dv-coupled memory blowups)
    scale_v  = 1.0 / (dv.abs().max().clamp(min=1e-6))
    scale_xl = 1.0 / (dxl.abs().max().clamp(min=1.0))
    scale_xs = 1.0 / (dxs.abs().max().clamp(min=1.0))

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_xl * hp.s_xl,
        "xs": -dxs * scale_xs * hp.s_xs,
    }


==> anc/data/runs/expert_a/solvers/solver_91.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,                    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,                   low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # CHANGE vs Design 83: apply a bounded-slope smoothstep to the delayed ramp BEFORE pow(p_gmin).
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3 (C1, monotone, zero slope at endpoints)
    smooth = t * t * (3.0 - 2.0 * t)

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_92.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # NEW (single conceptual change): softness of log10(xl) normalization (tanh squashing)
    "k_logxl": dict(type="log_uniform", default=2.0,                   low=0.5,   high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # CHANGE vs Design 91: soft-clipped log10(xl) normalization (monotone, bounded slope, no hard clamp kinks).
    logx = torch.log10(xl)
    x01 = (logx / 6.0)  # ~[0,1] for xl in [1,1e6]
    xl_base = (0.5 * (torch.tanh(hp.k_logxl * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_93.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # 84/86 family
    "k_xs":    dict(type="log_uniform", default=30.0,  low=3.0,  high=300.0),
    "h_xs":    dict(type="uniform",     default=0.04,  low=0.0,  high=0.25),
    "w_xs":    dict(type="uniform",     default=0.02,  low=0.0,  high=0.15),
    "k_gate":  dict(type="log_uniform", default=10.0,  low=1.0,  high=200.0),

    # amplitude of xl-effect on gate sharpness (kept from 86)
    "k_gate_xl": dict(type="uniform",   default=1.5,   low=0.0,  high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean (84/86)
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update: hysteresis threshold + target (84)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate (ONLY CHANGE vs 86): delayed+saturating xl mapping + explicit cap
    gmin = 0.2
    xl_norm = torch.log10(xl).clamp(0.0, 6.0) / 6.0  # [0,1]

    # delayed ramp: negligible for small xl, turns on around mid-range, saturates at 1
    xl_gain = torch.sigmoid(8.0 * (xl_norm - 0.5))

    k_gate_eff = hp.k_gate * (1.0 + hp.k_gate_xl * xl_gain)
    k_gate_eff = k_gate_eff.clamp(max=300.0)

    gate = gmin + (1.0 - gmin) * torch.sigmoid(k_gate_eff * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_94.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                    low=0.0,   high=0.5),

    # delay (start) of the xl->gmin rise in normalized log10(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30,                   low=0.0,   high=0.8),

    # NEW (single change vs Design 89): explicit width of the post-delay rise
    "xwidth_gmin": dict(type="uniform", default=0.55,                   low=0.15,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # CHANGE vs Design 89: add explicit width for the delayed smoothstep rise.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xwidth = torch.as_tensor(hp.xwidth_gmin, dtype=xl.dtype, device=xl.device).clamp(1e-3, 1.0)
    remaining = (1.0 - xdelay).clamp(min=1e-3)
    eff_width = torch.minimum(xwidth, remaining)

    t = ((xl_base - xdelay) / eff_width).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_95.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # softness/slope of log10(xl) normalization (now used in arctan squashing)
    "k_logxl": dict(type="log_uniform", default=2.0,                   low=0.5,   high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE vs Design 92: use arctan squashing for log10(xl) normalization
    # (smooth, monotone, bounded-slope; gentler saturation than tanh).
    logx = torch.log10(xl)          # ~[0,6] due to xl bounds
    x01 = logx / 6.0                # ~[0,1]
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = 0.5 + torch.atan(k * (x01 - 0.5)) / math.pi  # in (0,1)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_96.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,  low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                   low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30,                  low=0.0,   high=0.8),

    # NEW (single change vs Design 89): independent ramp width for gmin(xl)
    # gmin reaches ~1 when xl_base >= xdelay_gmin + xwidth_gmin
    "xwidth_gmin": dict(type="uniform", default=0.70,                  low=0.05,  high=1.00),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # CHANGE vs Design 89: use independent xwidth_gmin for the delayed smoothstep ramp.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    xwidth = torch.as_tensor(hp.xwidth_gmin, dtype=xl.dtype, device=xl.device).clamp(0.01, 1.0)

    t = ((xl_base - xdelay) / xwidth).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_97.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,    low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,    low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,     low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,  low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,    low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,    low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,   low=0.0,   high=0.8),

    # softness of log10(xl) normalization (used by arctan squashing here)
    "k_logxl": dict(type="log_uniform", default=2.0,                   low=0.5,   high=6.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE vs Design 92: tanh soft-clip -> arctan soft-clip (monotone, bounded slope, smoother tails).
    logx = torch.log10(xl)
    x01 = (logx / 6.0)  # ~[0,1] for xl in [1,1e6]
    k = torch.as_tensor(hp.k_logxl, dtype=xl.dtype, device=xl.device)
    xl_base = (0.5 * ((2.0 / math.pi) * torch.atan(k * (x01 - 0.5)) + 1.0)).clamp(0.0, 1.0)

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smoothstep: 3t^2 - 2t^3
    smooth = t * t * (3.0 - 2.0 * t)
    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_98.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
# Keep the same space as the best family (83/89/91); only dynamics change is the ramp polynomial.
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=6.032038749698112,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=11.628912177165473,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.270578083105027,      low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09962383311725966,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010722985106509989,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009759606983235355,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1753369165646121,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.56522697834718,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.03860063169891829,    low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.017620590112834532,   low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.2812727942127792,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.0860896188695384,     low=0.0,   high=0.5),

    # delay the rise of gmin(xl)
    "xdelay_gmin": dict(type="uniform", default=0.30114678869755884,    low=0.0,   high=0.8),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12

    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack(
        [
            hmean2(u[:, 1], u[:, 2]),
            hmean2(u[:, 0], u[:, 2]),
            hmean2(u[:, 0], u[:, 1]),
        ],
        dim=-1,
    ) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (hysteresis threshold)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    # Deadzone confidence gate with xl-adaptive floor.
    # SINGLE CHANGE vs Design 89/91: replace C1 smoothstep with C2 smootherstep.
    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)  # in [0,1]

    xdelay = torch.as_tensor(hp.xdelay_gmin, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    denom = (1.0 - xdelay).clamp(min=1e-6)
    t = ((xl_base - xdelay) / denom).clamp(0.0, 1.0)

    # smootherstep: 6t^5 - 15t^4 + 10t^3 (C2, monotone, zero slope+curvature at endpoints)
    t2 = t * t
    t3 = t2 * t
    t4 = t2 * t2
    t5 = t4 * t
    smooth = 6.0 * t5 - 15.0 * t4 + 10.0 * t3

    xl_norm = smooth.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm  # in [gmin0, 1]

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # Normalize by dv only
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/expert_a/solvers/solver_99.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.8380774534891104,     low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=16.55149121652721,      low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.2722330123769665,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.09985409713975467,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010764730568379559,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009713281799290593,   low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.1833127810166453,     low=1e-1,  high=3.0),

    # xs controller sharpness
    "k_xs":    dict(type="log_uniform", default=91.03928312262344,      low=3.0,   high=300.0),

    # smooth hysteresis half-width
    "h_xs":    dict(type="uniform",     default=0.042757207886456025,   low=0.0,   high=0.25),

    # deadzone half-width around switching boundary
    "w_xs":    dict(type="uniform",     default=0.01928829280893891,    low=0.0,   high=0.15),

    # curvature of xl->gmin mapping
    "p_gmin":  dict(type="log_uniform", default=0.8017740598584091,     low=0.25,  high=4.0),

    # base gate floor
    "gmin0":   dict(type="uniform",     default=0.2,                     low=0.0,   high=0.5),

    # NEW: relative memory-step gain under decoupled normalization
    "mem_rel": dict(type="log_uniform", default=1.0,                     low=0.1,   high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Clause cost (baseline semantics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    c = 0.5 * (1.0 - top_val[:, 0])  # (M,) in [0,1]

    # Unsatisfaction per literal
    u = 0.5 * (1.0 - v_lit)  # (M,3) in [0,1]

    # Smooth min-of-other-two via harmonic mean
    eps = 1e-12
    def hmean2(a, b):
        return (2.0 * a * b) / (a + b + eps)

    G = torch.stack([
        hmean2(u[:, 1], u[:, 2]),
        hmean2(u[:, 0], u[:, 2]),
        hmean2(u[:, 0], u[:, 1]),
    ], dim=-1) * (xl * xs).unsqueeze(-1)  # (M,3)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl update (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs update (Design 81 controller)
    thr = hp.gamma + hp.h_xs * (1.0 - 2.0 * xs)
    xs_target = torch.sigmoid(hp.k_xs * (c - thr))

    xl_base = (torch.log10(xl).clamp(0.0, 6.0) / 6.0).clamp(0.0, 1.0)
    xl_norm = xl_base.pow(hp.p_gmin)

    gmin0 = torch.as_tensor(hp.gmin0, dtype=xl.dtype, device=xl.device).clamp(0.0, 0.95)
    gmin = gmin0 + (1.0 - gmin0) * xl_norm

    gate = gmin + (1.0 - gmin) * torch.sigmoid(hp.k_xs * (torch.abs(c - thr) - hp.w_xs))
    dxs = hp.beta * gate * (xs_target - xs)

    # NEW (single principled change): decouple normalization for memory vs v
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_m = (torch.as_tensor(hp.mem_rel, dtype=v.dtype, device=v.device) / mem_max)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * scale_m,
        "xs": -dxs * scale_m,
    }


==> anc/data/runs/expert_b/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-14T04:03:55.200010Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin gating (tau) trial",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_1.py",
      "planner_log": "llm_log_control_seed2/planner_1.json",
      "designer_log": "llm_log_control_seed2/designer_1.json",
      "timestamp": "2026-07-14T04:52:04.190832Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 473,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2298,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5060,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7524,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 20495,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 49470,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.65,
          "median_step": 142253,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.49,
          "median_step": 199255,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 464367,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "RMS norm destabilizes at N=40",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_2.py",
      "planner_log": "llm_log_control_seed2/planner_1.json",
      "designer_log": "llm_log_control_seed2/designer_2.json",
      "timestamp": "2026-07-14T04:52:53.158112Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 973,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.6
        },
        {
          "design_id": 0,
          "weight": 0.4
        }
      ],
      "short_name": "Geom-mean clause cost (no clamp)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_3.py",
      "planner_log": "llm_log_control_seed2/planner_2.json",
      "designer_log": "llm_log_control_seed2/designer_3.json",
      "timestamp": "2026-07-14T04:56:54.414984Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 395,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 728,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1670,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.65,
          "median_step": 14225,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 2,
          "weight": 0.35
        }
      ],
      "short_name": "Decoupled norm helps, still brittle",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_4.py",
      "planner_log": "llm_log_control_seed2/planner_2.json",
      "designer_log": "llm_log_control_seed2/designer_4.json",
      "timestamp": "2026-07-14T04:57:48.279349Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 474,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.61,
          "median_step": 4091,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.75
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Adaptive tau anneal regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_5.py",
      "planner_log": "llm_log_control_seed2/planner_3.json",
      "designer_log": "llm_log_control_seed2/designer_5.json",
      "timestamp": "2026-07-14T05:01:57.708038Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1800,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2655,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8457,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.7,
          "median_step": 16557,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.53,
          "median_step": 27216,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.45
        },
        {
          "design_id": 4,
          "weight": 0.45
        },
        {
          "design_id": 2,
          "weight": 0.1
        }
      ],
      "short_name": "Degree-norm dv regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_6.py",
      "planner_log": "llm_log_control_seed2/planner_3.json",
      "designer_log": "llm_log_control_seed2/designer_6.json",
      "timestamp": "2026-07-14T05:03:43.410207Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 536,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1046,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.53,
          "median_step": 3402,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.6
        },
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "Per-clause tau(x_s) tempering",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_7.py",
      "planner_log": "llm_log_control_seed2/planner_4.json",
      "designer_log": "llm_log_control_seed2/designer_7.json",
      "timestamp": "2026-07-14T05:12:45.352405Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 551,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1185,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3036,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 5087,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.49,
          "median_step": 25799,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 80000,
          "unsolved_fraction": 0.49,
          "median_step": 70581,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Blended min+product cost",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_8.py",
      "planner_log": "llm_log_control_seed2/planner_4.json",
      "designer_log": "llm_log_control_seed2/designer_8.json",
      "timestamp": "2026-07-14T05:16:09.745497Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 674,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 877,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1804,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9923,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.3
        },
        {
          "design_id": 7,
          "weight": 0.65
        },
        {
          "design_id": 5,
          "weight": 0.05
        }
      ],
      "short_name": "Late-acting per-clause tau power",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_9.py",
      "planner_log": "llm_log_control_seed2/planner_5.json",
      "designer_log": "llm_log_control_seed2/designer_9.json",
      "timestamp": "2026-07-14T05:28:06.529829Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 515,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1616,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3470,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7084,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.7,
          "median_step": 16557,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16876,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 51080,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.4
        },
        {
          "design_id": 8,
          "weight": 0.05
        }
      ],
      "short_name": "Geom cost for mem/rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_10.py",
      "planner_log": "llm_log_control_seed2/planner_5.json",
      "designer_log": "llm_log_control_seed2/designer_10.json",
      "timestamp": "2026-07-14T05:30:31.219049Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 680,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1213,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.15
        },
        {
          "design_id": 7,
          "weight": 0.25
        },
        {
          "design_id": 9,
          "weight": 0.6
        }
      ],
      "short_name": "xl-coupled per-clause tau",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_11.py",
      "planner_log": "llm_log_control_seed2/planner_6.json",
      "designer_log": "llm_log_control_seed2/designer_11.json",
      "timestamp": "2026-07-14T14:37:43.251666Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.45
        },
        {
          "design_id": 10,
          "weight": 0.45
        },
        {
          "design_id": 3,
          "weight": 0.1
        }
      ],
      "short_name": "Prod-surrogate mem-only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_12.py",
      "planner_log": "llm_log_control_seed2/planner_6.json",
      "designer_log": "llm_log_control_seed2/designer_12.json",
      "timestamp": "2026-07-14T14:40:31.025780Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 914,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2581,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Late-acting per-clause tau power",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_13.py",
      "planner_log": "llm_log_control_seed2/planner_5.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_13.json",
      "timestamp": "2026-07-14T19:13:49.228517Z",
      "experiments": [
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 420,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1553,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3965,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7725,
          "fidelity": "medium"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44712,
          "fidelity": "medium"
        },
        {
          "design_id": 1784040036,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 118823,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.4
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 7,
          "weight": 0.25
        }
      ],
      "short_name": "Hill-gated per-clause tau",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_14.py",
      "planner_log": "llm_log_control_seed2/planner_7.json",
      "designer_log": "llm_log_control_seed2/designer_14.json",
      "timestamp": "2026-07-14T19:16:36.731663Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2095,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3234,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.45
        },
        {
          "design_id": 10,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Adaptive blend mem-cost (fails med)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_15.py",
      "planner_log": "llm_log_control_seed2/planner_7.json",
      "designer_log": "llm_log_control_seed2/designer_15.json",
      "timestamp": "2026-07-14T19:21:45.917952Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 755,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2377,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5682,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.73,
          "median_step": 47010,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 1.0
        }
      ],
      "short_name": "RMS dv-normalization blow-up",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_16.py",
      "planner_log": "llm_log_control_seed2/planner_8.json",
      "designer_log": "llm_log_control_seed2/designer_16.json",
      "timestamp": "2026-07-14T19:23:34.012882Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.51,
          "median_step": 816,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.55
        },
        {
          "design_id": 7,
          "weight": 0.3
        },
        {
          "design_id": 13,
          "weight": 0.15
        }
      ],
      "short_name": "tau(xs,xl) clause tempering",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_17.py",
      "planner_log": "llm_log_control_seed2/planner_8.json",
      "designer_log": "llm_log_control_seed2/designer_17.json",
      "timestamp": "2026-07-14T19:31:56.060166Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 603,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1508,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2543,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7057,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17264,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43050,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 13,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 17,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "xs-bumped tau helps mid, hurts high",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_18.py",
      "planner_log": "llm_log_control_seed2/planner_9.json",
      "designer_log": "llm_log_control_seed2/designer_18.json",
      "timestamp": "2026-07-14T19:49:35.456877Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 424,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 523,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1335,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3436,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7922,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22302,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.64,
          "median_step": 138356,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 8,
          "weight": 0.1
        },
        {
          "design_id": 10,
          "weight": 0.15
        }
      ],
      "short_name": "Backup-aware mem cost (regresses)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_19.py",
      "planner_log": "llm_log_control_seed2/planner_9.json",
      "designer_log": "llm_log_control_seed2/designer_19.json",
      "timestamp": "2026-07-14T20:02:01.751219Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 426,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1399,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2623,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4690,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17797,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.72,
          "median_step": 90722,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs-bumped tau helps mid, hurts high",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_20.py",
      "planner_log": "llm_log_control_seed2/planner_9.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_20.json",
      "timestamp": "2026-07-15T07:47:49.316659Z",
      "experiments": [
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 616,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 678,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2028,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4239,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19377,
          "fidelity": "medium"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51156,
          "fidelity": "medium"
        },
        {
          "design_id": 1784059341,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.51,
          "median_step": 208937,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.75
        },
        {
          "design_id": 17,
          "weight": 0.2
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "xl-bump tau: mid-N gain, high-N slip",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_21.py",
      "planner_log": "llm_log_control_seed2/planner_10.json",
      "designer_log": "llm_log_control_seed2/designer_21.json",
      "timestamp": "2026-07-15T08:01:03.377566Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 261,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 418,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 730,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1659,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6646,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 15074,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14230,
          "fidelity": "medium"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.51,
          "median_step": 102020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.5
        },
        {
          "design_id": 8,
          "weight": 0.45
        },
        {
          "design_id": 3,
          "weight": 0.05
        }
      ],
      "short_name": "AND-cost mem/rigidity only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_22.py",
      "planner_log": "llm_log_control_seed2/planner_10.json",
      "designer_log": "llm_log_control_seed2/designer_22.json",
      "timestamp": "2026-07-15T08:03:12.967872Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 491,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5,
          "median_step": 6400,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.75
        },
        {
          "design_id": 18,
          "weight": 0.15
        },
        {
          "design_id": 9,
          "weight": 0.1
        }
      ],
      "short_name": "c-gated bump: mid ok, high worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_23.py",
      "planner_log": "llm_log_control_seed2/planner_11.json",
      "designer_log": "llm_log_control_seed2/designer_23.json",
      "timestamp": "2026-07-15T08:32:25.686884Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 955,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1146,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5501,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9847,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58118,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.61,
          "median_step": 261832,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.8
        },
        {
          "design_id": 17,
          "weight": 0.1
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Late-acting xl bump: small gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_24.py",
      "planner_log": "llm_log_control_seed2/planner_11.json",
      "designer_log": "llm_log_control_seed2/designer_24.json",
      "timestamp": "2026-07-15T08:44:17.888259Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 427,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 671,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1493,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5859,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12288,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.55
        },
        {
          "design_id": 21,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "xl×c gated bump = neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_25.py",
      "planner_log": "llm_log_control_seed2/planner_12.json",
      "designer_log": "llm_log_control_seed2/designer_25.json",
      "timestamp": "2026-07-15T08:53:25.803477Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 476,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 942,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1445,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5072,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13815,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 58677,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.75
        },
        {
          "design_id": 17,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Mult. xl tempering (Design 24+)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_26.py",
      "planner_log": "llm_log_control_seed2/planner_12.json",
      "designer_log": "llm_log_control_seed2/designer_26.json",
      "timestamp": "2026-07-15T09:01:49.001524Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 375,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 824,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1761,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5297,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16129,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 52031,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.05
        },
        {
          "design_id": 9,
          "weight": 0.1
        },
        {
          "design_id": 23,
          "weight": 0.85
        }
      ],
      "short_name": "Sharper c-gate tau bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_27.py",
      "planner_log": "llm_log_control_seed2/planner_13.json",
      "designer_log": "llm_log_control_seed2/designer_27.json",
      "timestamp": "2026-07-15T09:12:41.821179Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 907,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1854,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5219,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 14637,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13425,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 81576,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 26,
          "weight": 0.6
        },
        {
          "design_id": 24,
          "weight": 0.25
        },
        {
          "design_id": 21,
          "weight": 0.15
        }
      ],
      "short_name": "Rel-hard xl gate: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_28.py",
      "planner_log": "llm_log_control_seed2/planner_13.json",
      "designer_log": "llm_log_control_seed2/designer_28.json",
      "timestamp": "2026-07-15T09:22:03.049756Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 440,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1163,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1250,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5617,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14403,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 67425,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.8
        },
        {
          "design_id": 27,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Boundary-peaked tau bump gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_29.py",
      "planner_log": "llm_log_control_seed2/planner_14.json",
      "designer_log": "llm_log_control_seed2/designer_29.json",
      "timestamp": "2026-07-15T09:32:55.946059Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 313,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 694,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1801,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4022,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17694,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 74735,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 26,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 24,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Robust+violation xl gate: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_30.py",
      "planner_log": "llm_log_control_seed2/planner_14.json",
      "designer_log": "llm_log_control_seed2/designer_30.json",
      "timestamp": "2026-07-15T09:44:26.775061Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 339,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 844,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1802,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2929,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 15538,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19140,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 78499,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xl×c gated bump = neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_31.py",
      "planner_log": "llm_log_control_seed2/planner_12.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_31.json",
      "timestamp": "2026-07-15T22:20:11.547107Z",
      "experiments": [
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 476,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 830,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1522,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4371,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 6539,
          "fidelity": "medium"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40502,
          "fidelity": "medium"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        },
        {
          "design_id": 1784108689,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 249214,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.45
        },
        {
          "design_id": 23,
          "weight": 0.4
        },
        {
          "design_id": 27,
          "weight": 0.15
        }
      ],
      "short_name": "Union gate: no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_32.py",
      "planner_log": "llm_log_control_seed2/planner_15.json",
      "designer_log": "llm_log_control_seed2/designer_32.json",
      "timestamp": "2026-07-15T22:30:55.140293Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 491,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 935,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1712,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4560,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 15074,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13125,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 78446,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.75
        },
        {
          "design_id": 28,
          "weight": 0.2
        },
        {
          "design_id": 26,
          "weight": 0.05
        }
      ],
      "short_name": "z0-threshold xl gate: worsens tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_33.py",
      "planner_log": "llm_log_control_seed2/planner_15.json",
      "designer_log": "llm_log_control_seed2/designer_33.json",
      "timestamp": "2026-07-15T23:10:20.204380Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 217,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 846,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1727,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3921,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14763,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 41775,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.74,
          "median_step": 190566,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.63,
          "median_step": 275797,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.78
        },
        {
          "design_id": 27,
          "weight": 0.14
        },
        {
          "design_id": 1,
          "weight": 0.08
        }
      ],
      "short_name": "Gaussian boundary tau bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_34.py",
      "planner_log": "llm_log_control_seed2/planner_16.json",
      "designer_log": "llm_log_control_seed2/designer_34.json",
      "timestamp": "2026-07-15T23:13:31.446056Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 892,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2213,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4460,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.85
        },
        {
          "design_id": 25,
          "weight": 0.1
        },
        {
          "design_id": 30,
          "weight": 0.05
        }
      ],
      "short_name": "Mean-centered xl gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_35.py",
      "planner_log": "llm_log_control_seed2/planner_16.json",
      "designer_log": "llm_log_control_seed2/designer_35.json",
      "timestamp": "2026-07-15T23:16:00.009732Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 493,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1029,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1950,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2543,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 1.0
        }
      ],
      "short_name": "RMS norm scaling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_36.py",
      "planner_log": "llm_log_control_seed2/planner_17.json",
      "designer_log": "llm_log_control_seed2/designer_36.json",
      "timestamp": "2026-07-15T23:17:36.283250Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.73,
          "median_step": 2938,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.4
        },
        {
          "design_id": 31,
          "weight": 0.45
        },
        {
          "design_id": 33,
          "weight": 0.15
        }
      ],
      "short_name": "Mean-norm xl in forces: neutral+",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_37.py",
      "planner_log": "llm_log_control_seed2/planner_17.json",
      "designer_log": "llm_log_control_seed2/designer_37.json",
      "timestamp": "2026-07-15T23:27:45.827998Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 381,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 570,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1371,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3692,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9557,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 84616,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.7
        },
        {
          "design_id": 27,
          "weight": 0.25
        },
        {
          "design_id": 32,
          "weight": 0.05
        }
      ],
      "short_name": "Tunable boundary gate: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_38.py",
      "planner_log": "llm_log_control_seed2/planner_18.json",
      "designer_log": "llm_log_control_seed2/designer_38.json",
      "timestamp": "2026-07-15T23:30:34.458276Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 378,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 562,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1825,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5289,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 37,
          "weight": 0.6
        },
        {
          "design_id": 31,
          "weight": 0.35
        },
        {
          "design_id": 33,
          "weight": 0.05
        }
      ],
      "short_name": "xl-compressed rigidity: mixed/neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_39.py",
      "planner_log": "llm_log_control_seed2/planner_18.json",
      "designer_log": "llm_log_control_seed2/designer_39.json",
      "timestamp": "2026-07-15T23:32:51.805387Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 581,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1548,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3196,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_z0-threshold xl gate: worsens tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_40.py",
      "planner_log": "llm_log_control_seed2/planner_15.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_40.json",
      "timestamp": "2026-07-16T03:20:34.717357Z",
      "experiments": [
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 345,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 951,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1849,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3437,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8367,
          "fidelity": "low"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30652,
          "fidelity": "medium"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        },
        {
          "design_id": 1784158382,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.55,
          "median_step": 227305,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.65
        },
        {
          "design_id": 27,
          "weight": 0.35
        }
      ],
      "short_name": "Smooth-gated tau bump regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_41.py",
      "planner_log": "llm_log_control_seed2/planner_19.json",
      "designer_log": "llm_log_control_seed2/designer_41.json",
      "timestamp": "2026-07-16T03:23:30.801849Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 588,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1232,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4987,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7819,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 37,
          "weight": 0.8
        },
        {
          "design_id": 33,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.1
        }
      ],
      "short_name": "Log-compressed xl slows convergence",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_42.py",
      "planner_log": "llm_log_control_seed2/planner_19.json",
      "designer_log": "llm_log_control_seed2/designer_42.json",
      "timestamp": "2026-07-16T03:25:10.080909Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1536,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5,
          "median_step": 6400,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.75
        },
        {
          "design_id": 1,
          "weight": 0.2
        },
        {
          "design_id": 24,
          "weight": 0.05
        }
      ],
      "short_name": "Decoupled rigidity tau (R-softmax)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_43.py",
      "planner_log": "llm_log_control_seed2/planner_20.json",
      "designer_log": "llm_log_control_seed2/designer_43.json",
      "timestamp": "2026-07-16T03:28:34.874874Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 821,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1229,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4683,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9625,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 33,
          "weight": 0.15
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Local EMA hardness gate (h) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_44.py",
      "planner_log": "llm_log_control_seed2/planner_20.json",
      "designer_log": "llm_log_control_seed2/designer_44.json",
      "timestamp": "2026-07-16T03:31:03.921805Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 394,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 667,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 944,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3281,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.7
        },
        {
          "design_id": 33,
          "weight": 0.15
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Coverage-floor bump gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_45.py",
      "planner_log": "llm_log_control_seed2/planner_21.json",
      "designer_log": "llm_log_control_seed2/designer_45.json",
      "timestamp": "2026-07-16T03:34:02.880893Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 689,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1295,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4322,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.85
        },
        {
          "design_id": 44,
          "weight": 0.1
        },
        {
          "design_id": 32,
          "weight": 0.05
        }
      ],
      "short_name": "Adaptive rigidity sharpening regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_46.py",
      "planner_log": "llm_log_control_seed2/planner_21.json",
      "designer_log": "llm_log_control_seed2/designer_46.json",
      "timestamp": "2026-07-16T03:36:43.375208Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 285,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 837,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1676,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4931,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.95
        },
        {
          "design_id": 8,
          "weight": 0.05
        }
      ],
      "short_name": "Split temps (c/G vs R) trial",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_47.py",
      "planner_log": "llm_log_control_seed2/planner_22.json",
      "designer_log": "llm_log_control_seed2/designer_47.json",
      "timestamp": "2026-07-16T03:39:07.029007Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 503,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1192,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2363,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8947,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.55
        },
        {
          "design_id": 40,
          "weight": 0.25
        },
        {
          "design_id": 24,
          "weight": 0.2
        }
      ],
      "short_name": "Sat xl gate didn’t fix tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_48.py",
      "planner_log": "llm_log_control_seed2/planner_22.json",
      "designer_log": "llm_log_control_seed2/designer_48.json",
      "timestamp": "2026-07-16T03:41:40.036723Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 668,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1521,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4988,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.76,
          "median_step": 20612,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 9,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 1,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "xs^2 bump: faster mid, worse @226",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_49.py",
      "planner_log": "llm_log_control_seed2/planner_23.json",
      "designer_log": "llm_log_control_seed2/designer_49.json",
      "timestamp": "2026-07-16T03:45:06.066254Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 245,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 664,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1736,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7268,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.5
        },
        {
          "design_id": 31,
          "weight": 0.45
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Margin-adaptive R temp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_50.py",
      "planner_log": "llm_log_control_seed2/planner_23.json",
      "designer_log": "llm_log_control_seed2/designer_50.json",
      "timestamp": "2026-07-16T03:58:49.667312Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 210,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 514,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 684,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2331,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4462,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19701,
          "fidelity": "medium"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5,
          "median_step": 100000,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 51,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Union gate: no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_51.py",
      "planner_log": "llm_log_control_seed2/planner_15.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_51.json",
      "timestamp": "2026-07-16T21:17:15.866022Z",
      "experiments": [
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 5,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 520,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1791,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2363,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5411,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8937,
          "fidelity": "low"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35575,
          "fidelity": "medium"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 142150,
          "fidelity": "high"
        },
        {
          "design_id": 1784174353,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.73,
          "median_step": 752174,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.45
        },
        {
          "design_id": 51,
          "weight": 0.45
        },
        {
          "design_id": 40,
          "weight": 0.1
        }
      ],
      "short_name": "Soft-gate bump regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_52.py",
      "planner_log": "llm_log_control_seed2/planner_24.json",
      "designer_log": "llm_log_control_seed2/designer_52.json",
      "timestamp": "2026-07-16T21:20:02.016887Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 838,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1633,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.53,
          "median_step": 6804,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.86
        },
        {
          "design_id": 47,
          "weight": 0.04
        },
        {
          "design_id": 50,
          "weight": 0.1
        }
      ],
      "short_name": "xs-decayed τr boost (R-softmax)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_53.py",
      "planner_log": "llm_log_control_seed2/planner_24.json",
      "designer_log": "llm_log_control_seed2/designer_53.json",
      "timestamp": "2026-07-16T21:29:27.958594Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 436,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 746,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1410,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3803,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13371,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 57747,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.8
        },
        {
          "design_id": 53,
          "weight": 0.15
        },
        {
          "design_id": 49,
          "weight": 0.05
        }
      ],
      "short_name": "c-gated τr boost (R-softmax)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_54.py",
      "planner_log": "llm_log_control_seed2/planner_25.json",
      "designer_log": "llm_log_control_seed2/designer_54.json",
      "timestamp": "2026-07-16T21:40:58.095669Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 225,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 357,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 979,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1333,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4230,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14489,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 69027,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.55
        },
        {
          "design_id": 32,
          "weight": 0.4
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-proxy gate alignment (55)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_55.py",
      "planner_log": "llm_log_control_seed2/planner_25.json",
      "designer_log": "llm_log_control_seed2/designer_55.json",
      "timestamp": "2026-07-16T21:43:37.735435Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1042,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3519,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3646,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8769,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 54,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 53,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "c·(1−xs) τr gate underfires",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_56.py",
      "planner_log": "llm_log_control_seed2/planner_26.json",
      "designer_log": "llm_log_control_seed2/designer_56.json",
      "timestamp": "2026-07-16T21:46:43.201444Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 890,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1653,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3657,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.62,
          "median_step": 13116,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.65
        },
        {
          "design_id": 23,
          "weight": 0.25
        },
        {
          "design_id": 32,
          "weight": 0.1
        }
      ],
      "short_name": "Gaussian mid-bump gate (57)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_57.py",
      "planner_log": "llm_log_control_seed2/planner_26.json",
      "designer_log": "llm_log_control_seed2/designer_57.json",
      "timestamp": "2026-07-16T21:49:54.939314Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 369,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1556,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3133,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2356,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.62
        },
        {
          "design_id": 53,
          "weight": 0.18
        },
        {
          "design_id": 54,
          "weight": 0.2
        }
      ],
      "short_name": "c×(1−xs) τr boost",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_58.py",
      "planner_log": "llm_log_control_seed2/planner_27.json",
      "designer_log": "llm_log_control_seed2/designer_58.json",
      "timestamp": "2026-07-16T22:00:16.226419Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 384,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 643,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2128,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4716,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16540,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51530,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.5
        },
        {
          "design_id": 40,
          "weight": 0.35
        },
        {
          "design_id": 51,
          "weight": 0.15
        }
      ],
      "short_name": "Rank-softmax xl reweight regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_59.py",
      "planner_log": "llm_log_control_seed2/planner_27.json",
      "designer_log": "llm_log_control_seed2/designer_59.json",
      "timestamp": "2026-07-16T22:03:02.436551Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1108,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 3893,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 60,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 58,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_c×(1−xs) τr boost",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_60.py",
      "planner_log": "llm_log_control_seed2/planner_27.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_60.json",
      "timestamp": "2026-07-17T04:04:41.313459Z",
      "experiments": [
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 383,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 495,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1242,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4524,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10192,
          "fidelity": "medium"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42600,
          "fidelity": "medium"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.62,
          "median_step": 131168,
          "fidelity": "medium"
        },
        {
          "design_id": 1784239419,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.51,
          "median_step": 208937,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 58,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 54,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Saturating τr boost regressed @high",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_61.py",
      "planner_log": "llm_log_control_seed2/planner_28.json",
      "designer_log": "llm_log_control_seed2/designer_61.json",
      "timestamp": "2026-07-17T04:58:54.157598Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 428,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 657,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1311,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3832,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9840,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39779,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6,
          "median_step": 124691,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 308728,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.55
        },
        {
          "design_id": 40,
          "weight": 0.45
        }
      ],
      "short_name": "Violation-anchored xl_eff slowed solve",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_62.py",
      "planner_log": "llm_log_control_seed2/planner_28.json",
      "designer_log": "llm_log_control_seed2/designer_62.json",
      "timestamp": "2026-07-17T05:00:58.048938Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 941,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2038,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5655,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 63,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.75
        },
        {
          "design_id": 61,
          "weight": 0.2
        },
        {
          "design_id": 58,
          "weight": 0.05
        }
      ],
      "short_name": "Odds τr boost: tail over-softens",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_63.py",
      "planner_log": "llm_log_control_seed2/planner_29.json",
      "designer_log": "llm_log_control_seed2/designer_63.json",
      "timestamp": "2026-07-17T05:53:29.645798Z",
      "experiments": [
        {
          "design_id": 63,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 395,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 848,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1159,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3405,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8808,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31127,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.65,
          "median_step": 291335,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 64,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.3
        },
        {
          "design_id": 40,
          "weight": 0.3
        },
        {
          "design_id": 51,
          "weight": 0.4
        }
      ],
      "short_name": "Violation tempering slowed solver",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_64.py",
      "planner_log": "llm_log_control_seed2/planner_29.json",
      "designer_log": "llm_log_control_seed2/designer_64.json",
      "timestamp": "2026-07-17T05:55:29.643871Z",
      "experiments": [
        {
          "design_id": 64,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 442,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 706,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2095,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5334,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 65,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.8
        },
        {
          "design_id": 61,
          "weight": 0.12
        },
        {
          "design_id": 63,
          "weight": 0.08
        }
      ],
      "short_name": "Exp-sat τr boost: early too soft",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_65.py",
      "planner_log": "llm_log_control_seed2/planner_30.json",
      "designer_log": "llm_log_control_seed2/designer_65.json",
      "timestamp": "2026-07-17T05:58:44.801427Z",
      "experiments": [
        {
          "design_id": 65,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 722,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1252,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4807,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 66,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.6
        },
        {
          "design_id": 51,
          "weight": 0.25
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Local c-soft gate on G (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_66.py",
      "planner_log": "llm_log_control_seed2/planner_30.json",
      "designer_log": "llm_log_control_seed2/designer_66.json",
      "timestamp": "2026-07-17T06:01:30.887020Z",
      "experiments": [
        {
          "design_id": 66,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1030,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2531,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3925,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 67,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.75
        },
        {
          "design_id": 61,
          "weight": 0.15
        },
        {
          "design_id": 63,
          "weight": 0.1
        }
      ],
      "short_name": "Divisive τr sharpening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_67.py",
      "planner_log": "llm_log_control_seed2/planner_31.json",
      "designer_log": "llm_log_control_seed2/designer_67.json",
      "timestamp": "2026-07-17T06:10:48.893399Z",
      "experiments": [
        {
          "design_id": 67,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 288,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 764,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1911,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3083,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.62,
          "median_step": 13116,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12610,
          "fidelity": "medium"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43413,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 68,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 39,
          "weight": 0.9
        },
        {
          "design_id": 40,
          "weight": 0.05
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Mean-norm xl in forces regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_68.py",
      "planner_log": "llm_log_control_seed2/planner_31.json",
      "designer_log": "llm_log_control_seed2/designer_68.json",
      "timestamp": "2026-07-17T06:12:45.649767Z",
      "experiments": [
        {
          "design_id": 68,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 310,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1263,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1946,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4756,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 69,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.45
        },
        {
          "design_id": 63,
          "weight": 0.35
        },
        {
          "design_id": 67,
          "weight": 0.2
        }
      ],
      "short_name": "Entropy-gated τr: too soft @N=640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_69.py",
      "planner_log": "llm_log_control_seed2/planner_32.json",
      "designer_log": "llm_log_control_seed2/designer_69.json",
      "timestamp": "2026-07-17T06:30:50.135793Z",
      "experiments": [
        {
          "design_id": 69,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 732,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1500,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3169,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9022,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 41545,
          "fidelity": "medium"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.7,
          "median_step": 165573,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 70,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.85
        },
        {
          "design_id": 32,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "log1p(xl) rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_70.py",
      "planner_log": "llm_log_control_seed2/planner_32.json",
      "designer_log": "llm_log_control_seed2/designer_70.json",
      "timestamp": "2026-07-17T06:32:51.262833Z",
      "experiments": [
        {
          "design_id": 70,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1261,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.72,
          "median_step": 11340,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 71,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Entropy-gated τr: too soft @N=640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_71.py",
      "planner_log": "llm_log_control_seed2/planner_32.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_71.json",
      "timestamp": "2026-07-17T11:16:07.158799Z",
      "experiments": [
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 634,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1409,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2191,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12943,
          "fidelity": "medium"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36297,
          "fidelity": "medium"
        },
        {
          "design_id": 1784270002,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 72,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 67,
          "weight": 0.75
        },
        {
          "design_id": 63,
          "weight": 0.12
        },
        {
          "design_id": 69,
          "weight": 0.13
        }
      ],
      "short_name": "Margin-mix τr hardening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_72.py",
      "planner_log": "llm_log_control_seed2/planner_33.json",
      "designer_log": "llm_log_control_seed2/designer_72.json",
      "timestamp": "2026-07-17T11:29:06.148077Z",
      "experiments": [
        {
          "design_id": 72,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 393,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 719,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2048,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3967,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13967,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 71826,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 73,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 39,
          "weight": 0.7
        },
        {
          "design_id": 40,
          "weight": 0.1
        },
        {
          "design_id": 51,
          "weight": 0.2
        }
      ],
      "short_name": "Decoupled R xl-norm: small gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_73.py",
      "planner_log": "llm_log_control_seed2/planner_33.json",
      "designer_log": "llm_log_control_seed2/designer_73.json",
      "timestamp": "2026-07-17T11:38:19.585647Z",
      "experiments": [
        {
          "design_id": 73,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 837,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1688,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5282,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15364,
          "fidelity": "medium"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42151,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 74,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 0.5
        },
        {
          "design_id": 71,
          "weight": 0.3
        },
        {
          "design_id": 63,
          "weight": 0.2
        }
      ],
      "short_name": "Entropy-sharpened τr regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_74.py",
      "planner_log": "llm_log_control_seed2/planner_34.json",
      "designer_log": "llm_log_control_seed2/designer_74.json",
      "timestamp": "2026-07-17T11:50:42.663826Z",
      "experiments": [
        {
          "design_id": 74,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 288,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 547,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 990,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2722,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4025,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13291,
          "fidelity": "medium"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 63044,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 75,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 73,
          "weight": 0.65
        },
        {
          "design_id": 39,
          "weight": 0.3
        },
        {
          "design_id": 62,
          "weight": 0.05
        }
      ],
      "short_name": "RMS-norm rigidity: modest gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_75.py",
      "planner_log": "llm_log_control_seed2/planner_34.json",
      "designer_log": "llm_log_control_seed2/designer_75.json",
      "timestamp": "2026-07-17T12:09:52.284754Z",
      "experiments": [
        {
          "design_id": 75,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 379,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 776,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1434,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4597,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9297,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38893,
          "fidelity": "medium"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 155384,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 76,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.78
        },
        {
          "design_id": 73,
          "weight": 0.17
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "L1-norm rigidity: mostly neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_76.py",
      "planner_log": "llm_log_control_seed2/planner_35.json",
      "designer_log": "llm_log_control_seed2/designer_76.json",
      "timestamp": "2026-07-17T12:30:10.073082Z",
      "experiments": [
        {
          "design_id": 76,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 675,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1471,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3522,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9218,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38905,
          "fidelity": "medium"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 77,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 0.8
        },
        {
          "design_id": 63,
          "weight": 0.15
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Dual-regime τr over-sharpens",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_77.py",
      "planner_log": "llm_log_control_seed2/planner_35.json",
      "designer_log": "llm_log_control_seed2/designer_77.json",
      "timestamp": "2026-07-17T12:33:37.671012Z",
      "experiments": [
        {
          "design_id": 77,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 558,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1432,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3879,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 78,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.75
        },
        {
          "design_id": 73,
          "weight": 0.15
        },
        {
          "design_id": 76,
          "weight": 0.1
        }
      ],
      "short_name": "Quantile-norm rigidity (q=0.9)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_78.py",
      "planner_log": "llm_log_control_seed2/planner_36.json",
      "designer_log": "llm_log_control_seed2/designer_78.json",
      "timestamp": "2026-07-17T12:36:39.685272Z",
      "experiments": [
        {
          "design_id": 78,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 445,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 597,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1522,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 79,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 0.65
        },
        {
          "design_id": 77,
          "weight": 0.25
        },
        {
          "design_id": 74,
          "weight": 0.1
        }
      ],
      "short_name": "τr softening too localized",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_79.py",
      "planner_log": "llm_log_control_seed2/planner_36.json",
      "designer_log": "llm_log_control_seed2/designer_79.json",
      "timestamp": "2026-07-17T12:39:51.757642Z",
      "experiments": [
        {
          "design_id": 79,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 359,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 815,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1360,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3680,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 14637,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 80,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_L1-norm rigidity: mostly neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_80.py",
      "planner_log": "llm_log_control_seed2/planner_35.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_80.json",
      "timestamp": "2026-07-17T21:06:23.225687Z",
      "experiments": [
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 519,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 715,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2152,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4000,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7693,
          "fidelity": "low"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31802,
          "fidelity": "medium"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.65,
          "median_step": 142253,
          "fidelity": "medium"
        },
        {
          "design_id": 1784292024,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 237756,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 81,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.75
        },
        {
          "design_id": 76,
          "weight": 0.15
        },
        {
          "design_id": 80,
          "weight": 0.1
        }
      ],
      "short_name": "Robust-clipped RMS rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_81.py",
      "planner_log": "llm_log_control_seed2/planner_37.json",
      "designer_log": "llm_log_control_seed2/designer_81.json",
      "timestamp": "2026-07-17T21:15:14.376254Z",
      "experiments": [
        {
          "design_id": 81,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 314,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 728,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1424,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3268,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9957,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 45169,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 82,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.65
        },
        {
          "design_id": 51,
          "weight": 0.25
        },
        {
          "design_id": 71,
          "weight": 0.1
        }
      ],
      "short_name": "Violated×hard bump mostly off",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_82.py",
      "planner_log": "llm_log_control_seed2/planner_37.json",
      "designer_log": "llm_log_control_seed2/designer_82.json",
      "timestamp": "2026-07-17T21:18:04.000876Z",
      "experiments": [
        {
          "design_id": 82,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 718,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1560,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5224,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 83,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.75
        },
        {
          "design_id": 81,
          "weight": 0.15
        },
        {
          "design_id": 80,
          "weight": 0.1
        }
      ],
      "short_name": "Log-RMS rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_83.py",
      "planner_log": "llm_log_control_seed2/planner_38.json",
      "designer_log": "llm_log_control_seed2/designer_83.json",
      "timestamp": "2026-07-17T21:25:52.092404Z",
      "experiments": [
        {
          "design_id": 83,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 379,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 689,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1291,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4755,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7899,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 50637,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 84,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.9
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Mult tau_r boost hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_84.py",
      "planner_log": "llm_log_control_seed2/planner_38.json",
      "designer_log": "llm_log_control_seed2/designer_84.json",
      "timestamp": "2026-07-17T21:36:28.456801Z",
      "experiments": [
        {
          "design_id": 84,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 341,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 812,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1285,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4571,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11973,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 79324,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 85,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.75
        },
        {
          "design_id": 73,
          "weight": 0.2
        },
        {
          "design_id": 80,
          "weight": 0.05
        }
      ],
      "short_name": "Clipped rigidity gain regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_85.py",
      "planner_log": "llm_log_control_seed2/planner_39.json",
      "designer_log": "llm_log_control_seed2/designer_85.json",
      "timestamp": "2026-07-17T21:51:47.310690Z",
      "experiments": [
        {
          "design_id": 85,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 723,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1578,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5358,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21414,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 86,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 1,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 51,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "xl-persistent τr gate: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_86.py",
      "planner_log": "llm_log_control_seed2/planner_39.json",
      "designer_log": "llm_log_control_seed2/designer_86.json",
      "timestamp": "2026-07-17T22:02:30.627492Z",
      "experiments": [
        {
          "design_id": 86,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 396,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 682,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1286,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4604,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10706,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 60854,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 87,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 80,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 75,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Hybrid-moment rigidity norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_87.py",
      "planner_log": "llm_log_control_seed2/planner_40.json",
      "designer_log": "llm_log_control_seed2/designer_87.json",
      "timestamp": "2026-07-17T22:13:18.456756Z",
      "experiments": [
        {
          "design_id": 87,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 405,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1073,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1767,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4432,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 7163,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 64885,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 88,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 86,
          "weight": 0.67
        },
        {
          "design_id": 60,
          "weight": 0.28
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Sharper xl gate hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_88.py",
      "planner_log": "llm_log_control_seed2/planner_40.json",
      "designer_log": "llm_log_control_seed2/designer_88.json",
      "timestamp": "2026-07-17T22:15:30.920040Z",
      "experiments": [
        {
          "design_id": 88,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 519,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1540,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3907,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 89,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.75
        },
        {
          "design_id": 75,
          "weight": 0.2
        },
        {
          "design_id": 73,
          "weight": 0.05
        }
      ],
      "short_name": "Median-cap RMS rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_89.py",
      "planner_log": "llm_log_control_seed2/planner_41.json",
      "designer_log": "llm_log_control_seed2/designer_89.json",
      "timestamp": "2026-07-17T22:28:58.039614Z",
      "experiments": [
        {
          "design_id": 89,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 396,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 767,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1587,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3429,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12058,
          "fidelity": "medium"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 93181,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 90,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.8
        },
        {
          "design_id": 51,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.1
        }
      ],
      "short_name": "xl-gated rigidity boost regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_90.py",
      "planner_log": "llm_log_control_seed2/planner_41.json",
      "designer_log": "llm_log_control_seed2/designer_90.json",
      "timestamp": "2026-07-17T22:37:48.313494Z",
      "experiments": [
        {
          "design_id": 90,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 240,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 857,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2292,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4224,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9694,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 70718,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 91,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 74,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Entropy-sharpened τr regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_91.py",
      "planner_log": "llm_log_control_seed2/planner_34.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_91.json",
      "timestamp": "2026-07-18T01:17:31.773600Z",
      "experiments": [
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 380,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 915,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2869,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5334,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17146,
          "fidelity": "medium"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33259,
          "fidelity": "medium"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        },
        {
          "design_id": 1784327892,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.54,
          "median_step": 222417,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 92,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.6
        },
        {
          "design_id": 74,
          "weight": 0.25
        },
        {
          "design_id": 91,
          "weight": 0.15
        }
      ],
      "short_name": "Mixed τr gating: no scale win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_92.py",
      "planner_log": "llm_log_control_seed2/planner_42.json",
      "designer_log": "llm_log_control_seed2/designer_92.json",
      "timestamp": "2026-07-18T01:21:24.941058Z",
      "experiments": [
        {
          "design_id": 92,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 559,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1522,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3473,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 93,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 80,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 83,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Quantile-anchored rigidity cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_93.py",
      "planner_log": "llm_log_control_seed2/planner_42.json",
      "designer_log": "llm_log_control_seed2/designer_93.json",
      "timestamp": "2026-07-18T01:24:19.582318Z",
      "experiments": [
        {
          "design_id": 93,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 443,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 564,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1870,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2893,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 94,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.8
        },
        {
          "design_id": 91,
          "weight": 0.15
        },
        {
          "design_id": 83,
          "weight": 0.05
        }
      ],
      "short_name": "Role-gated rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_94.py",
      "planner_log": "llm_log_control_seed2/planner_43.json",
      "designer_log": "llm_log_control_seed2/designer_94.json",
      "timestamp": "2026-07-18T01:26:48.632053Z",
      "experiments": [
        {
          "design_id": 94,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.6,
          "median_step": 124,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 95,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 86,
          "weight": 0.9
        },
        {
          "design_id": 40,
          "weight": 0.05
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Saturating c-gate hurts hard tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_95.py",
      "planner_log": "llm_log_control_seed2/planner_43.json",
      "designer_log": "llm_log_control_seed2/designer_95.json",
      "timestamp": "2026-07-18T01:39:04.377371Z",
      "experiments": [
        {
          "design_id": 95,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 317,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 637,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1257,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2863,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9736,
          "fidelity": "medium"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.51,
          "median_step": 102020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 96,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.75
        },
        {
          "design_id": 31,
          "weight": 0.25
        }
      ],
      "short_name": "Triple-AND bump gate too rare",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_96.py",
      "planner_log": "llm_log_control_seed2/planner_44.json",
      "designer_log": "llm_log_control_seed2/designer_96.json",
      "timestamp": "2026-07-18T01:42:12.767408Z",
      "experiments": [
        {
          "design_id": 96,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 511,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3509,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4488,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8739,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 97,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 0.6
        },
        {
          "design_id": 81,
          "weight": 0.25
        },
        {
          "design_id": 80,
          "weight": 0.15
        }
      ],
      "short_name": "Clipped-L1 rigidity: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_97.py",
      "planner_log": "llm_log_control_seed2/planner_44.json",
      "designer_log": "llm_log_control_seed2/designer_97.json",
      "timestamp": "2026-07-18T01:51:16.711417Z",
      "experiments": [
        {
          "design_id": 97,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 407,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 903,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1262,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3761,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13369,
          "fidelity": "medium"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 55897,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 98,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.5
        },
        {
          "design_id": 74,
          "weight": 0.2
        },
        {
          "design_id": 91,
          "weight": 0.3
        }
      ],
      "short_name": "Clamped ent×xl τr: no low-fid gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_98.py",
      "planner_log": "llm_log_control_seed2/planner_45.json",
      "designer_log": "llm_log_control_seed2/designer_98.json",
      "timestamp": "2026-07-18T01:54:16.767686Z",
      "experiments": [
        {
          "design_id": 98,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 663,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1507,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2720,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 99,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.72
        },
        {
          "design_id": 40,
          "weight": 0.06
        },
        {
          "design_id": 80,
          "weight": 0.22
        }
      ],
      "short_name": "xl-routed bump gate (convex mix)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_99.py",
      "planner_log": "llm_log_control_seed2/planner_45.json",
      "designer_log": "llm_log_control_seed2/designer_99.json",
      "timestamp": "2026-07-18T01:57:03.111690Z",
      "experiments": [
        {
          "design_id": 99,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 241,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 433,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 922,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3631,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4492,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5801,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 100,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 97,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Clipped-L1 rigidity: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_100.py",
      "planner_log": "llm_log_control_seed2/planner_44.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_100.json",
      "timestamp": "2026-07-18T11:43:27.917779Z",
      "experiments": [
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 306,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 941,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2057,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4885,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13213,
          "fidelity": "medium"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43449,
          "fidelity": "medium"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 196813,
          "fidelity": "high"
        },
        {
          "design_id": 1784339860,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.77,
          "median_step": 880204,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 101,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 97,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 100,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Quantile rigidity norm: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_101.py",
      "planner_log": "llm_log_control_seed2/planner_46.json",
      "designer_log": "llm_log_control_seed2/designer_101.json",
      "timestamp": "2026-07-18T11:46:19.357349Z",
      "experiments": [
        {
          "design_id": 101,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 673,
          "fidelity": "low"
        },
        {
          "design_id": 101,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1397,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 102,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 71,
          "weight": 0.7
        },
        {
          "design_id": 91,
          "weight": 0.1
        },
        {
          "design_id": 98,
          "weight": 0.2
        }
      ],
      "short_name": "Entropy-gated |R| slows at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_102.py",
      "planner_log": "llm_log_control_seed2/planner_46.json",
      "designer_log": "llm_log_control_seed2/designer_102.json",
      "timestamp": "2026-07-18T11:56:20.347063Z",
      "experiments": [
        {
          "design_id": 102,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 780,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1293,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3474,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8704,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 74072,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 103,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.6
        },
        {
          "design_id": 100,
          "weight": 0.25
        },
        {
          "design_id": 97,
          "weight": 0.15
        }
      ],
      "short_name": "Rigidity norm via |xl| quantile",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_103.py",
      "planner_log": "llm_log_control_seed2/planner_47.json",
      "designer_log": "llm_log_control_seed2/designer_103.json",
      "timestamp": "2026-07-18T11:59:41.879946Z",
      "experiments": [
        {
          "design_id": 103,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 721,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1498,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 104,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 99,
          "weight": 0.8
        },
        {
          "design_id": 86,
          "weight": 0.15
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Over-suppressed xl bump routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_104.py",
      "planner_log": "llm_log_control_seed2/planner_47.json",
      "designer_log": "llm_log_control_seed2/designer_104.json",
      "timestamp": "2026-07-18T12:02:35.309378Z",
      "experiments": [
        {
          "design_id": 104,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 4,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 272,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 756,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1355,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3302,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4561,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8534,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 105,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 97,
          "weight": 0.8
        },
        {
          "design_id": 100,
          "weight": 0.12
        },
        {
          "design_id": 80,
          "weight": 0.08
        }
      ],
      "short_name": "Per-var rigidity bal (buggy sign)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_105.py",
      "planner_log": "llm_log_control_seed2/planner_48.json",
      "designer_log": "llm_log_control_seed2/designer_105.json",
      "timestamp": "2026-07-18T12:04:18.246793Z",
      "experiments": [
        {
          "design_id": 105,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5,
          "median_step": 50,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 106,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 102,
          "weight": 0.75
        },
        {
          "design_id": 91,
          "weight": 0.15
        },
        {
          "design_id": 90,
          "weight": 0.1
        }
      ],
      "short_name": "Late-only entropy rigidity gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_106.py",
      "planner_log": "llm_log_control_seed2/planner_48.json",
      "designer_log": "llm_log_control_seed2/designer_106.json",
      "timestamp": "2026-07-18T12:14:08.612864Z",
      "experiments": [
        {
          "design_id": 106,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 788,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2231,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4303,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12649,
          "fidelity": "medium"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 60540,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 107,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.8
        },
        {
          "design_id": 80,
          "weight": 0.15
        },
        {
          "design_id": 85,
          "weight": 0.05
        }
      ],
      "short_name": "Rigidity power-mean norm (p<1)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_107.py",
      "planner_log": "llm_log_control_seed2/planner_49.json",
      "designer_log": "llm_log_control_seed2/designer_107.json",
      "timestamp": "2026-07-18T12:24:26.290347Z",
      "experiments": [
        {
          "design_id": 107,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 544,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 815,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1542,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3099,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12243,
          "fidelity": "medium"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 55808,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 108,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 106,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 102,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 71,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Global late-gate rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_108.py",
      "planner_log": "llm_log_control_seed2/planner_49.json",
      "designer_log": "llm_log_control_seed2/designer_108.json",
      "timestamp": "2026-07-18T12:32:26.025580Z",
      "experiments": [
        {
          "design_id": 108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 591,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1590,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3013,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8944,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 53476,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 109,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 107,
          "weight": 0.75
        },
        {
          "design_id": 83,
          "weight": 0.2
        },
        {
          "design_id": 87,
          "weight": 0.05
        }
      ],
      "short_name": "Anchored log-moment rigidity norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_109.py",
      "planner_log": "llm_log_control_seed2/planner_50.json",
      "designer_log": "llm_log_control_seed2/designer_109.json",
      "timestamp": "2026-07-18T12:35:45.933160Z",
      "experiments": [
        {
          "design_id": 109,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 941,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1586,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2757,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 110,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 108,
          "weight": 0.75
        },
        {
          "design_id": 106,
          "weight": 0.15
        },
        {
          "design_id": 102,
          "weight": 0.1
        }
      ],
      "short_name": "Monotone late-gate via min-mean(c)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_110.py",
      "planner_log": "llm_log_control_seed2/planner_50.json",
      "designer_log": "llm_log_control_seed2/designer_110.json",
      "timestamp": "2026-07-18T12:48:47.577612Z",
      "experiments": [
        {
          "design_id": 110,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 681,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1002,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2996,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14602,
          "fidelity": "medium"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 82115,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 111,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 72,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Margin-mix τr hardening regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_111.py",
      "planner_log": "llm_log_control_seed2/planner_33.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_111.json",
      "timestamp": "2026-07-18T15:49:20.050207Z",
      "experiments": [
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 266,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 654,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 908,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1933,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6420,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19186,
          "fidelity": "medium"
        },
        {
          "design_id": 1784378946,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44595,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 112,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.75
        },
        {
          "design_id": 80,
          "weight": 0.2
        },
        {
          "design_id": 107,
          "weight": 0.05
        }
      ],
      "short_name": "Rigidity log-cap statistic (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_112.py",
      "planner_log": "llm_log_control_seed2/planner_51.json",
      "designer_log": "llm_log_control_seed2/designer_112.json",
      "timestamp": "2026-07-18T16:32:26.906133Z",
      "experiments": [
        {
          "design_id": 112,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 265,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 448,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 882,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1562,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3783,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9773,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36679,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.73,
          "median_step": 183636,
          "fidelity": "medium"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 243350,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 113,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 106,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 108,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 110,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Clause-local τr sharpening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_113.py",
      "planner_log": "llm_log_control_seed2/planner_51.json",
      "designer_log": "llm_log_control_seed2/designer_113.json",
      "timestamp": "2026-07-18T16:35:13.907767Z",
      "experiments": [
        {
          "design_id": 113,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 280,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 601,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1459,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3201,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 114,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 112,
          "weight": 0.9
        },
        {
          "design_id": 89,
          "weight": 0.05
        },
        {
          "design_id": 83,
          "weight": 0.05
        }
      ],
      "short_name": "Quantile-anchored log-cap fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_114.py",
      "planner_log": "llm_log_control_seed2/planner_52.json",
      "designer_log": "llm_log_control_seed2/designer_114.json",
      "timestamp": "2026-07-18T17:18:23.032811Z",
      "experiments": [
        {
          "design_id": 114,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 501,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 784,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3561,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5260,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9301,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38829,
          "fidelity": "medium"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.74,
          "median_step": 190566,
          "fidelity": "medium"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.55,
          "median_step": 227305,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 115,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 113,
          "weight": 0.6
        },
        {
          "design_id": 108,
          "weight": 0.25
        },
        {
          "design_id": 110,
          "weight": 0.15
        }
      ],
      "short_name": "Persistence-aware τr sharpening",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_115.py",
      "planner_log": "llm_log_control_seed2/planner_52.json",
      "designer_log": "llm_log_control_seed2/designer_115.json",
      "timestamp": "2026-07-18T17:27:39.410917Z",
      "experiments": [
        {
          "design_id": 115,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 591,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1546,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4658,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11151,
          "fidelity": "medium"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 66232,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 116,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.95
        },
        {
          "design_id": 112,
          "weight": 0.03
        },
        {
          "design_id": 114,
          "weight": 0.02
        }
      ],
      "short_name": "Softsign clip: mixed, no scale gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_116.py",
      "planner_log": "llm_log_control_seed2/planner_53.json",
      "designer_log": "llm_log_control_seed2/designer_116.json",
      "timestamp": "2026-07-18T17:30:26.589588Z",
      "experiments": [
        {
          "design_id": 116,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 461,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1144,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1807,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4060,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 117,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 110,
          "weight": 0.3
        },
        {
          "design_id": 113,
          "weight": 0.1
        },
        {
          "design_id": 115,
          "weight": 0.6
        }
      ],
      "short_name": "Global-late gate for τr sharpen",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_117.py",
      "planner_log": "llm_log_control_seed2/planner_53.json",
      "designer_log": "llm_log_control_seed2/designer_117.json",
      "timestamp": "2026-07-18T17:32:59.987231Z",
      "experiments": [
        {
          "design_id": 117,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 799,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1573,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3744,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 118,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 100,
          "weight": 0.9
        },
        {
          "design_id": 112,
          "weight": 0.08
        },
        {
          "design_id": 93,
          "weight": 0.02
        }
      ],
      "short_name": "Pre-rho rigidity norm (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_118.py",
      "planner_log": "llm_log_control_seed2/planner_54.json",
      "designer_log": "llm_log_control_seed2/designer_118.json",
      "timestamp": "2026-07-18T18:10:36.145477Z",
      "experiments": [
        {
          "design_id": 118,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 411,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 761,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1726,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3633,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8969,
          "fidelity": "medium"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36859,
          "fidelity": "medium"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.73,
          "median_step": 183636,
          "fidelity": "medium"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 237756,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 119,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 115,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 113,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "p-gate miscalibrated (viol frac)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_119.py",
      "planner_log": "llm_log_control_seed2/planner_54.json",
      "designer_log": "llm_log_control_seed2/designer_119.json",
      "timestamp": "2026-07-18T18:20:13.834821Z",
      "experiments": [
        {
          "design_id": 119,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 860,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1124,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4574,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9092,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 75833,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 120,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 114,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Quantile-anchored log-cap fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_120.py",
      "planner_log": "llm_log_control_seed2/planner_52.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_120.json",
      "timestamp": "2026-07-19T03:10:47.707293Z",
      "experiments": [
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 583,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1005,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2262,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 3561,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7080,
          "fidelity": "low"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 45665,
          "fidelity": "medium"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 118823,
          "fidelity": "medium"
        },
        {
          "design_id": 1784398857,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.55,
          "median_step": 227305,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 121,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 112,
          "weight": 0.7
        },
        {
          "design_id": 114,
          "weight": 0.15
        },
        {
          "design_id": 120,
          "weight": 0.15
        }
      ],
      "short_name": "Bounded local rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_121.py",
      "planner_log": "llm_log_control_seed2/planner_55.json",
      "designer_log": "llm_log_control_seed2/designer_121.json",
      "timestamp": "2026-07-19T03:13:31.027730Z",
      "experiments": [
        {
          "design_id": 121,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 867,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2566,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5158,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 122,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.55
        },
        {
          "design_id": 91,
          "weight": 0.25
        },
        {
          "design_id": 111,
          "weight": 0.2
        }
      ],
      "short_name": "Bounded local τr still too early",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_122.py",
      "planner_log": "llm_log_control_seed2/planner_55.json",
      "designer_log": "llm_log_control_seed2/designer_122.json",
      "timestamp": "2026-07-19T03:15:49.909834Z",
      "experiments": [
        {
          "design_id": 122,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 634,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1602,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3919,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 123,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.6
        },
        {
          "design_id": 114,
          "weight": 0.25
        },
        {
          "design_id": 112,
          "weight": 0.15
        }
      ],
      "short_name": "Quantile norm hurts at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_123.py",
      "planner_log": "llm_log_control_seed2/planner_56.json",
      "designer_log": "llm_log_control_seed2/designer_123.json",
      "timestamp": "2026-07-19T03:24:41.046949Z",
      "experiments": [
        {
          "design_id": 123,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 583,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 964,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2128,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3602,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7071,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 54712,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 124,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 118,
          "weight": 0.55
        },
        {
          "design_id": 111,
          "weight": 0.25
        },
        {
          "design_id": 91,
          "weight": 0.2
        }
      ],
      "short_name": "Late-τr gate caused early over-rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_124.py",
      "planner_log": "llm_log_control_seed2/planner_56.json",
      "designer_log": "llm_log_control_seed2/designer_124.json",
      "timestamp": "2026-07-19T03:27:27.378104Z",
      "experiments": [
        {
          "design_id": 124,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 242,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 810,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3160,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.65,
          "median_step": 14225,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 125,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.55
        },
        {
          "design_id": 114,
          "weight": 0.2
        },
        {
          "design_id": 123,
          "weight": 0.25
        }
      ],
      "short_name": "Winsorized rigidity norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_125.py",
      "planner_log": "llm_log_control_seed2/planner_57.json",
      "designer_log": "llm_log_control_seed2/designer_125.json",
      "timestamp": "2026-07-19T03:37:45.857215Z",
      "experiments": [
        {
          "design_id": 125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 514,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 752,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1665,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3410,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11679,
          "fidelity": "medium"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 50234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 126,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 118,
          "weight": 0.55
        },
        {
          "design_id": 107,
          "weight": 0.4
        },
        {
          "design_id": 112,
          "weight": 0.05
        }
      ],
      "short_name": "Pre-rho + power-mean rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_126.py",
      "planner_log": "llm_log_control_seed2/planner_57.json",
      "designer_log": "llm_log_control_seed2/designer_126.json",
      "timestamp": "2026-07-19T05:10:59.876109Z",
      "experiments": [
        {
          "design_id": 126,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 234,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1046,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2109,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4089,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9661,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38150,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 159096,
          "fidelity": "high"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.83,
          "median_step": 1181988,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 127,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.85
        },
        {
          "design_id": 118,
          "weight": 0.15
        }
      ],
      "short_name": "Winsor-cap rigidity stat ablation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_127.py",
      "planner_log": "llm_log_control_seed2/planner_58.json",
      "designer_log": "llm_log_control_seed2/designer_127.json",
      "timestamp": "2026-07-19T05:18:50.436390Z",
      "experiments": [
        {
          "design_id": 127,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 400,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 490,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 898,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1544,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3769,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16093,
          "fidelity": "medium"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37907,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 128,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 125,
          "weight": 0.6
        },
        {
          "design_id": 120,
          "weight": 0.25
        },
        {
          "design_id": 123,
          "weight": 0.15
        }
      ],
      "short_name": "Hybrid mean+quantile rigidity norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_128.py",
      "planner_log": "llm_log_control_seed2/planner_58.json",
      "designer_log": "llm_log_control_seed2/designer_128.json",
      "timestamp": "2026-07-19T05:26:29.150031Z",
      "experiments": [
        {
          "design_id": 128,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 289,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1110,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2320,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3788,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8029,
          "fidelity": "medium"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44153,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 129,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.75
        },
        {
          "design_id": 118,
          "weight": 0.2
        },
        {
          "design_id": 127,
          "weight": 0.05
        }
      ],
      "short_name": "Post-rho rigidity norm ablation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_129.py",
      "planner_log": "llm_log_control_seed2/planner_59.json",
      "designer_log": "llm_log_control_seed2/designer_129.json",
      "timestamp": "2026-07-19T05:29:08.690243Z",
      "experiments": [
        {
          "design_id": 129,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 460,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 926,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1433,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3837,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 130,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 128,
          "weight": 0.65
        },
        {
          "design_id": 125,
          "weight": 0.2
        },
        {
          "design_id": 123,
          "weight": 0.15
        }
      ],
      "short_name": "Log-M decayed hybrid rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_130.py",
      "planner_log": "llm_log_control_seed2/planner_59.json",
      "designer_log": "llm_log_control_seed2/designer_130.json",
      "timestamp": "2026-07-19T05:37:01.720044Z",
      "experiments": [
        {
          "design_id": 130,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 154,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 449,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 962,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2244,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4672,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11232,
          "fidelity": "medium"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43730,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 131,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 130,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Log-M decayed hybrid rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_131.py",
      "planner_log": "llm_log_control_seed2/planner_59.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_131.json",
      "timestamp": "2026-07-19T14:21:36.353996Z",
      "experiments": [
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 429,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 911,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2048,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4093,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9463,
          "fidelity": "low"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47392,
          "fidelity": "medium"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 182763,
          "fidelity": "high"
        },
        {
          "design_id": 1784439439,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.76,
          "median_step": 844277,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 132,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.7
        },
        {
          "design_id": 130,
          "weight": 0.25
        },
        {
          "design_id": 127,
          "weight": 0.05
        }
      ],
      "short_name": "Power-law mix decay (rigidity)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_132.py",
      "planner_log": "llm_log_control_seed2/planner_60.json",
      "designer_log": "llm_log_control_seed2/designer_132.json",
      "timestamp": "2026-07-19T14:30:05.465456Z",
      "experiments": [
        {
          "design_id": 132,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 278,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1049,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2268,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3982,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8628,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44571,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 133,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 91,
          "weight": 0.6
        },
        {
          "design_id": 111,
          "weight": 0.25
        },
        {
          "design_id": 126,
          "weight": 0.15
        }
      ],
      "short_name": "τr proportional floor: no real gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_133.py",
      "planner_log": "llm_log_control_seed2/planner_60.json",
      "designer_log": "llm_log_control_seed2/designer_133.json",
      "timestamp": "2026-07-19T14:42:17.042411Z",
      "experiments": [
        {
          "design_id": 133,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 618,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 771,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1781,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5551,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18422,
          "fidelity": "medium"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 78987,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 134,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.82
        },
        {
          "design_id": 132,
          "weight": 0.13
        },
        {
          "design_id": 130,
          "weight": 0.05
        }
      ],
      "short_name": "Stretched-exp mix decay regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_134.py",
      "planner_log": "llm_log_control_seed2/planner_61.json",
      "designer_log": "llm_log_control_seed2/designer_134.json",
      "timestamp": "2026-07-19T15:15:51.113099Z",
      "experiments": [
        {
          "design_id": 134,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 436,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1129,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2392,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3981,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10043,
          "fidelity": "medium"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36011,
          "fidelity": "medium"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.56,
          "median_step": 232413,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 135,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.8
        },
        {
          "design_id": 127,
          "weight": 0.05
        },
        {
          "design_id": 118,
          "weight": 0.15
        }
      ],
      "short_name": "Power-mean-anchored clip stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_135.py",
      "planner_log": "llm_log_control_seed2/planner_61.json",
      "designer_log": "llm_log_control_seed2/designer_135.json",
      "timestamp": "2026-07-19T15:57:32.812207Z",
      "experiments": [
        {
          "design_id": 135,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 569,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 763,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1431,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3695,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9232,
          "fidelity": "medium"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31278,
          "fidelity": "medium"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 121686,
          "fidelity": "medium"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 237756,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 136,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.9
        },
        {
          "design_id": 132,
          "weight": 0.05
        },
        {
          "design_id": 134,
          "weight": 0.05
        }
      ],
      "short_name": "mix_eff floor (rigidity blend)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_136.py",
      "planner_log": "llm_log_control_seed2/planner_62.json",
      "designer_log": "llm_log_control_seed2/designer_136.json",
      "timestamp": "2026-07-19T17:29:47.450123Z",
      "experiments": [
        {
          "design_id": 136,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 278,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 439,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1057,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2274,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3224,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6838,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36884,
          "fidelity": "medium"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 170870,
          "fidelity": "high"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.75,
          "median_step": 811168,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 137,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.7
        },
        {
          "design_id": 135,
          "weight": 0.3
        }
      ],
      "short_name": "Clip-anchor mix: no gain vs 126",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_137.py",
      "planner_log": "llm_log_control_seed2/planner_62.json",
      "designer_log": "llm_log_control_seed2/designer_137.json",
      "timestamp": "2026-07-19T17:37:43.708729Z",
      "experiments": [
        {
          "design_id": 137,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 595,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1022,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2272,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3714,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17286,
          "fidelity": "medium"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33388,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 138,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 1.0
        }
      ],
      "short_name": "Shifted-log mix decay (M0)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_138.py",
      "planner_log": "llm_log_control_seed2/planner_63.json",
      "designer_log": "llm_log_control_seed2/designer_138.json",
      "timestamp": "2026-07-19T17:46:58.520732Z",
      "experiments": [
        {
          "design_id": 138,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 885,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1582,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3603,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8245,
          "fidelity": "medium"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 49681,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 139,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 135,
          "weight": 0.55
        },
        {
          "design_id": 137,
          "weight": 0.15
        },
        {
          "design_id": 131,
          "weight": 0.3
        }
      ],
      "short_name": "Quantile-blend cap: stall persists",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_139.py",
      "planner_log": "llm_log_control_seed2/planner_63.json",
      "designer_log": "llm_log_control_seed2/designer_139.json",
      "timestamp": "2026-07-19T17:55:39.069748Z",
      "experiments": [
        {
          "design_id": 139,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 297,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 471,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 855,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2336,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3197,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13022,
          "fidelity": "medium"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 41967,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 140,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 136,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_mix_eff floor (rigidity blend)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_140.py",
      "planner_log": "llm_log_control_seed2/planner_62.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_140.json",
      "timestamp": "2026-07-19T21:41:51.408241Z",
      "experiments": [
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 456,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 787,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2415,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3594,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7681,
          "fidelity": "low"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38089,
          "fidelity": "medium"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        },
        {
          "design_id": 1784483765,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.55,
          "median_step": 227305,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 141,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 136,
          "weight": 0.8
        },
        {
          "design_id": 140,
          "weight": 0.1
        },
        {
          "design_id": 134,
          "weight": 0.1
        }
      ],
      "short_name": "Hardness-aware mix_eff (mean xl)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_141.py",
      "planner_log": "llm_log_control_seed2/planner_64.json",
      "designer_log": "llm_log_control_seed2/designer_141.json",
      "timestamp": "2026-07-19T21:52:13.022227Z",
      "experiments": [
        {
          "design_id": 141,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 531,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 716,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1689,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4488,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9321,
          "fidelity": "medium"
        },
        {
          "design_id": 141,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 66893,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 142,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 0.35
        },
        {
          "design_id": 127,
          "weight": 0.25
        },
        {
          "design_id": 135,
          "weight": 0.4
        }
      ],
      "short_name": "c-gated rigidity starved drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_142.py",
      "planner_log": "llm_log_control_seed2/planner_64.json",
      "designer_log": "llm_log_control_seed2/designer_142.json",
      "timestamp": "2026-07-19T21:53:42.311805Z",
      "experiments": [
        {
          "design_id": 142,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.51,
          "median_step": 102,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 143,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 136,
          "weight": 0.55
        },
        {
          "design_id": 140,
          "weight": 0.35
        },
        {
          "design_id": 135,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth-decoupled mix_floor regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_143.py",
      "planner_log": "llm_log_control_seed2/planner_65.json",
      "designer_log": "llm_log_control_seed2/designer_143.json",
      "timestamp": "2026-07-19T22:02:33.971392Z",
      "experiments": [
        {
          "design_id": 143,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 395,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 921,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2088,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2518,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9738,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44984,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 144,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 138,
          "weight": 0.65
        },
        {
          "design_id": 141,
          "weight": 0.25
        },
        {
          "design_id": 134,
          "weight": 0.1
        }
      ],
      "short_name": "Lagged tail-hardness mix regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_144.py",
      "planner_log": "llm_log_control_seed2/planner_65.json",
      "designer_log": "llm_log_control_seed2/designer_144.json",
      "timestamp": "2026-07-19T22:06:27.119718Z",
      "experiments": [
        {
          "design_id": 144,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 388,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 976,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1504,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4718,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 145,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.6
        },
        {
          "design_id": 136,
          "weight": 0.35
        },
        {
          "design_id": 134,
          "weight": 0.05
        }
      ],
      "short_name": "Hard-floor mix_eff (max) regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_145.py",
      "planner_log": "llm_log_control_seed2/planner_66.json",
      "designer_log": "llm_log_control_seed2/designer_145.json",
      "timestamp": "2026-07-19T22:10:03.675024Z",
      "experiments": [
        {
          "design_id": 145,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 586,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1111,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1707,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4564,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8210,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 146,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 138,
          "weight": 0.85
        },
        {
          "design_id": 141,
          "weight": 0.1
        },
        {
          "design_id": 137,
          "weight": 0.05
        }
      ],
      "short_name": "Hard-clause tempering weaken",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_146.py",
      "planner_log": "llm_log_control_seed2/planner_66.json",
      "designer_log": "llm_log_control_seed2/designer_146.json",
      "timestamp": "2026-07-19T22:19:10.855158Z",
      "experiments": [
        {
          "design_id": 146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 226,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 334,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 951,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1811,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4397,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 12703,
          "fidelity": "medium"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 49187,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 147,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.8
        },
        {
          "design_id": 134,
          "weight": 0.1
        },
        {
          "design_id": 143,
          "weight": 0.1
        }
      ],
      "short_name": "Shifted-log mix decay regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_147.py",
      "planner_log": "llm_log_control_seed2/planner_67.json",
      "designer_log": "llm_log_control_seed2/designer_147.json",
      "timestamp": "2026-07-19T22:28:09.232460Z",
      "experiments": [
        {
          "design_id": 147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 582,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 805,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1903,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5891,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 11398,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42320,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 148,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 146,
          "weight": 0.6
        },
        {
          "design_id": 91,
          "weight": 0.35
        },
        {
          "design_id": 141,
          "weight": 0.05
        }
      ],
      "short_name": "Entropy+xl tempering weakens too much",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_148.py",
      "planner_log": "llm_log_control_seed2/planner_67.json",
      "designer_log": "llm_log_control_seed2/designer_148.json",
      "timestamp": "2026-07-19T22:39:38.447767Z",
      "experiments": [
        {
          "design_id": 148,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 878,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1945,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3332,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9243,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 77759,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 149,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 140,
          "weight": 0.75
        },
        {
          "design_id": 147,
          "weight": 0.15
        },
        {
          "design_id": 143,
          "weight": 0.1
        }
      ],
      "short_name": "log(M)^p mix-decay regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_149.py",
      "planner_log": "llm_log_control_seed2/planner_68.json",
      "designer_log": "llm_log_control_seed2/designer_149.json",
      "timestamp": "2026-07-19T22:49:50.001808Z",
      "experiments": [
        {
          "design_id": 149,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 372,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 705,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1526,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4412,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 6998,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 61349,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 150,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 126,
          "weight": 0.8
        },
        {
          "design_id": 135,
          "weight": 0.15
        },
        {
          "design_id": 137,
          "weight": 0.05
        }
      ],
      "short_name": "Quantile cap anchor: no low-fi gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_150.py",
      "planner_log": "llm_log_control_seed2/planner_68.json",
      "designer_log": "llm_log_control_seed2/designer_150.json",
      "timestamp": "2026-07-19T22:52:14.046625Z",
      "experiments": [
        {
          "design_id": 150,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 572,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 949,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2058,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 151,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 147,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Shifted-log mix decay regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_151.py",
      "planner_log": "llm_log_control_seed2/planner_67.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_151.json",
      "timestamp": "2026-07-20T09:41:11.403122Z",
      "experiments": [
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 550,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 968,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2491,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3400,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9445,
          "fidelity": "medium"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38859,
          "fidelity": "medium"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 129544,
          "fidelity": "high"
        },
        {
          "design_id": 1784501546,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.75,
          "median_step": 811168,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 152,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.8
        },
        {
          "design_id": 147,
          "weight": 0.12
        },
        {
          "design_id": 134,
          "weight": 0.08
        }
      ],
      "short_name": "Log-log mix decay: hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_152.py",
      "planner_log": "llm_log_control_seed2/planner_69.json",
      "designer_log": "llm_log_control_seed2/designer_152.json",
      "timestamp": "2026-07-20T11:19:55.407671Z",
      "experiments": [
        {
          "design_id": 152,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 536,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 831,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1920,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4466,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9612,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36289,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.73,
          "median_step": 183636,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 166316,
          "fidelity": "high"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.77,
          "median_step": 880204,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 153,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 0.78
        },
        {
          "design_id": 135,
          "weight": 0.14
        },
        {
          "design_id": 137,
          "weight": 0.08
        }
      ],
      "short_name": "Log-softcap reduces N=320 stall",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_153.py",
      "planner_log": "llm_log_control_seed2/planner_69.json",
      "designer_log": "llm_log_control_seed2/designer_153.json",
      "timestamp": "2026-07-20T11:23:02.720822Z",
      "experiments": [
        {
          "design_id": 153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 326,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 812,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1845,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3561,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9399,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 154,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.85
        },
        {
          "design_id": 147,
          "weight": 0.1
        },
        {
          "design_id": 152,
          "weight": 0.05
        }
      ],
      "short_name": "Shifted-power mix decay regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_154.py",
      "planner_log": "llm_log_control_seed2/planner_70.json",
      "designer_log": "llm_log_control_seed2/designer_154.json",
      "timestamp": "2026-07-20T11:27:07.871243Z",
      "experiments": [
        {
          "design_id": 154,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 508,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1092,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1539,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5052,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 155,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 153,
          "weight": 0.75
        },
        {
          "design_id": 150,
          "weight": 0.05
        },
        {
          "design_id": 127,
          "weight": 0.2
        }
      ],
      "short_name": "Winsor-PM anchor: no scale win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_155.py",
      "planner_log": "llm_log_control_seed2/planner_70.json",
      "designer_log": "llm_log_control_seed2/designer_155.json",
      "timestamp": "2026-07-20T13:11:32.783543Z",
      "experiments": [
        {
          "design_id": 155,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 514,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 719,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1947,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4897,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10398,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38407,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 155384,
          "fidelity": "medium"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 185855,
          "fidelity": "high"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.76,
          "median_step": 844277,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 156,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.85
        },
        {
          "design_id": 152,
          "weight": 0.1
        },
        {
          "design_id": 134,
          "weight": 0.05
        }
      ],
      "short_name": "Shifted-log^p mix: regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_156.py",
      "planner_log": "llm_log_control_seed2/planner_71.json",
      "designer_log": "llm_log_control_seed2/designer_156.json",
      "timestamp": "2026-07-20T13:15:13.091379Z",
      "experiments": [
        {
          "design_id": 156,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 210,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 338,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1124,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1682,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3648,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 157,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 155,
          "weight": 0.8500000000000001
        },
        {
          "design_id": 137,
          "weight": 0.07000000000000002
        },
        {
          "design_id": 127,
          "weight": 0.08000000000000002
        }
      ],
      "short_name": "Post-rho pm stat: large-N regression",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_157.py",
      "planner_log": "llm_log_control_seed2/planner_71.json",
      "designer_log": "llm_log_control_seed2/designer_157.json",
      "timestamp": "2026-07-20T13:48:16.602388Z",
      "experiments": [
        {
          "design_id": 157,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 248,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 551,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1118,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1938,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4319,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10384,
          "fidelity": "medium"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38365,
          "fidelity": "medium"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6,
          "median_step": 255367,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 158,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.9
        },
        {
          "design_id": 152,
          "weight": 0.1
        }
      ],
      "short_name": "Saturating mix_eff hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_158.py",
      "planner_log": "llm_log_control_seed2/planner_72.json",
      "designer_log": "llm_log_control_seed2/designer_158.json",
      "timestamp": "2026-07-20T13:52:14.025690Z",
      "experiments": [
        {
          "design_id": 158,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 447,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 876,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1855,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6814,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 159,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 153,
          "weight": 0.85
        },
        {
          "design_id": 157,
          "weight": 0.15
        }
      ],
      "short_name": "Asinh softcap: high-N stall",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_159.py",
      "planner_log": "llm_log_control_seed2/planner_72.json",
      "designer_log": "llm_log_control_seed2/designer_159.json",
      "timestamp": "2026-07-20T14:31:31.289634Z",
      "experiments": [
        {
          "design_id": 159,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 6,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 328,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 513,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1237,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1560,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4845,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8593,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37298,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5,
          "median_step": 204800,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 160,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Asinh softcap: high-N stall",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_160.py",
      "planner_log": "llm_log_control_seed2/planner_72.json",
      "designer_log": "llm_log_control_seed2/hebo_tune_160.json",
      "timestamp": "2026-07-20T18:31:38.565433Z",
      "experiments": [
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 7,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 536,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1075,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1841,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5110,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9283,
          "fidelity": "low"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35912,
          "fidelity": "medium"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        },
        {
          "design_id": 1784557907,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.54,
          "median_step": 222417,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 161,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 152,
          "weight": 0.8
        },
        {
          "design_id": 149,
          "weight": 0.1
        },
        {
          "design_id": 134,
          "weight": 0.1
        }
      ],
      "short_name": "Single-log mix: medium ok, high cliff",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_161.py",
      "planner_log": "llm_log_control_seed2/planner_73.json",
      "designer_log": "llm_log_control_seed2/designer_161.json",
      "timestamp": "2026-07-20T19:10:32.541274Z",
      "experiments": [
        {
          "design_id": 161,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 496,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 918,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1678,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2513,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8675,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30527,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.52,
          "median_step": 213245,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 162,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 155,
          "weight": 0.4
        },
        {
          "design_id": 159,
          "weight": 0.3
        },
        {
          "design_id": 160,
          "weight": 0.3
        }
      ],
      "short_name": "Quantile-anchor cap: mostly inert",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_162.py",
      "planner_log": "llm_log_control_seed2/planner_73.json",
      "designer_log": "llm_log_control_seed2/designer_162.json",
      "timestamp": "2026-07-20T19:14:38.948656Z",
      "experiments": [
        {
          "design_id": 162,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 289,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 451,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 724,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1971,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4376,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 163,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 161,
          "weight": 0.75
        },
        {
          "design_id": 152,
          "weight": 0.2
        },
        {
          "design_id": 158,
          "weight": 0.05
        }
      ],
      "short_name": "Density-based mix_eff: no help",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_163.py",
      "planner_log": "llm_log_control_seed2/planner_74.json",
      "designer_log": "llm_log_control_seed2/designer_163.json",
      "timestamp": "2026-07-20T19:31:49.333842Z",
      "experiments": [
        {
          "design_id": 163,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 350,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1834,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3799,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8005,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36629,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.7,
          "median_step": 165573,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 164,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.55
        },
        {
          "design_id": 160,
          "weight": 0.35
        },
        {
          "design_id": 155,
          "weight": 0.1
        }
      ],
      "short_name": "Geom anchor mix: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_164.py",
      "planner_log": "llm_log_control_seed2/planner_74.json",
      "designer_log": "llm_log_control_seed2/designer_164.json",
      "timestamp": "2026-07-20T19:40:27.646037Z",
      "experiments": [
        {
          "design_id": 164,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 488,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 655,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1854,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3913,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8371,
          "fidelity": "medium"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47386,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 165,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 161,
          "weight": 0.85
        },
        {
          "design_id": 152,
          "weight": 0.15
        }
      ],
      "short_name": "Linear M-decay mix worsens",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_165.py",
      "planner_log": "llm_log_control_seed2/planner_75.json",
      "designer_log": "llm_log_control_seed2/designer_165.json",
      "timestamp": "2026-07-20T20:19:00.297743Z",
      "experiments": [
        {
          "design_id": 165,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 957,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2517,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6066,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10140,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30836,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.64,
          "median_step": 138356,
          "fidelity": "medium"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.55,
          "median_step": 227305,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 166,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 164,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 160,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 155,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Log1p softcap: no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_control_seed2/solver_166.py",
      "planner_log": "llm_log_control_seed2/planner_75.json",
      "designer_log": "llm_log_control_seed2/designer_166.json",
      "timestamp": "2026-07-20T20:27:29.336832Z",
      "experiments": [
        {
          "design_id": 166,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 979,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1878,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3443,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9216,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 49043,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/data/runs/expert_b/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000",
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.141936Z"
  }
}

==> anc/data/runs/expert_b/objectives/objective_0.py <==
import numpy as np
from scipy.stats import linregress


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: Estimate log10(median steps) at N=2000.

    This is a fast proxy that extrapolates from limited experiments. 
    It may not accurately predict performance at N=2000.

    Args:
        experiment_results: List of experiment dicts with 'N' and 'median_step' keys

    Returns:
        float: Estimated log10(median steps) at N=2000 (lower is better)
    """
    # Edge case: No experiments available
    if not experiment_results:
        return 1000.0  # Arbitrary high value

    # Edge case: Only 1 experiment - insufficient for regression
    if len(experiment_results) < 2:
        return 500.0  # Arbitrary high value
    
    Ns = np.array([result['N'] for result in experiment_results])
    medians = np.array([result['median_step'] for result in experiment_results])
    N_target = 2000

    # Fit power law: log(median) ~ a + b*log(N)
    poly_fit = linregress(np.log(Ns), np.log(medians))
    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))
    r2_poly = poly_fit.rvalue ** 2

    # Fit exponential: log(median) ~ a + b*N
    exp_fit = linregress(Ns, np.log(medians))
    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)
    r2_exp = exp_fit.rvalue ** 2

    # Edge case: Clip r2 to avoid division by zero when r2=1
    epsilon = 1e-3
    r2_poly = min(r2_poly, 1 - epsilon)
    r2_exp = min(r2_exp, 1 - epsilon)

    # Softmax weighting with temperature (lower temp = more winner-take-all)
    temperature = 10.0
    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])
    weights = np.exp((weights - np.max(weights)) / temperature)
    weights = weights / np.sum(weights)

    # Weighted prediction
    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)

    return objective_value

==> anc/data/runs/expert_b/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.147728Z"
  }
}

==> anc/data/runs/expert_b/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/expert_b/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    # NEW: temperature for smooth softmin/softmax clause gating
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    tau = hp.tau

    def softmin(x, dim=-1):
        # softmin(x) = -tau * logsumexp(-x/tau)
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin(u, dim=-1).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: for each literal i, use softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    g1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    g2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on the most satisfied literal via softmax weights
    r_w = torch.softmax(-u / tau, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3) in [-1,1]

    # Baseline top-2 selection (kept)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c_min = unsat_top[:, 0]                    # (M,)

    # NEW: bounded geometric-mean clause cost for memory/rigidity
    u = 0.5 * (1.0 - v_lit)                    # (M,3) in [0,1]
    eps = 1e-6
    c_geom = (u.prod(dim=-1) + eps).pow(1.0 / 3.0) - (eps ** (1.0 / 3.0))

    # ===== GRADIENT TERM (baseline, unchanged) =====
    G = c_min.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline structure, but use c_geom) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_geom.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form, but driven by c_geom)
    dxl = hp.alpha * (c_geom - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_geom - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_100.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,                  low=1e-6, high=1e2),

    # NEW (single change): soft-clip factor used ONLY inside rigidity L1 normalizer
    # Smaller => more robust to extreme xl outliers; larger => recovers Design 76 behavior.
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,                low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 76: robust (soft-clipped) L1 normalizer for rigidity gain ---
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_101.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9823714346935197,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.86683252094747,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03983614989980061,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06902907799017996,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002722975980644678,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08639951678406048,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.16786488141881062,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011111171046938264,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.480130763135326,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002559959700385937,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05430730903973612,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.02307719840719306,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5922156462969398,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01000929035882992,   low=1e-6, high=1e2),

    # NEW (single change): robust statistic for rigidity normalization
    # Quantile of |xl_eff_r| used instead of mean(|.|). Higher => focuses on tail scale.
    "xl_q_r":   dict(type="uniform",     default=0.80,                  low=0.50, high=0.95),

    "lr":       dict(type="log_uniform", default=2.1404166538642246,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 80: quantile(|.|) normalization for rigidity gain ---
    abs_r = xl_eff_r.abs()
    q_scale = torch.quantile(abs_r, hp.xl_q_r).clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * q_scale)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_102.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60/69/71-family defaults
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (71 family)
    "tau":      dict(type="log_uniform", default=0.20982166636922503,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997, low=1e-4, high=5e-1),

    # SINGLE CHANGE (vs entropy->tau_r in 71/91/98): entropy gates rigidity MAGNITUDE
    # Larger => stronger suppression of rigidity when entropy is high.
    "r_ent":    dict(type="log_uniform", default=1.0,                  low=1e-2, high=1e2),

    "lr":       dict(type="log_uniform", default=1.88680976113337,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy at tau_m in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # Rigidity distribution uses tau_r = tau_m (no entropy-driven temperature drift)
    tau_r = tau_m
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    # SINGLE CHANGE: confidence-weighted rigidity magnitude (high ent => less rigidity)
    r_gate = (1.0 / (1.0 + hp.r_ent * ent)).clamp(0.05, 1.0)  # keep a tiny floor to avoid total softness

    R = r_w * c.unsqueeze(-1)
    R = R * r_gate.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_103.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.98,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.04,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=2.7e-4, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.086, low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.5,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0026, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.054, low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.023, low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.592, low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01,  low=1e-6, high=1e2),

    # NEW (single change): quantile used instead of mean(|.|) inside rigidity normalizer
    "xl_q_r":   dict(type="uniform",     default=0.80,  low=0.55, high=0.95),

    "lr":       dict(type="log_uniform", default=2.14,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 80: use quantile(|xl_eff_r|) instead of mean(|xl_eff_r|) ---
    abs_r = xl_eff_r.abs()
    q = float(hp.xl_q_r)
    q_abs = torch.quantile(abs_r, q).clamp(min=1e-6)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * q_abs)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_104.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,   low=1e-4,  high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.34361292956554174, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173, low=1e-4, high=5e-1),

    # Gate width/scale
    "bump_c0":  dict(type="log_uniform", default=0.13250573767638046, low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy (hard min)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # Smooth persistence from xl (no outlier thresholding)
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)

    # Violation gate (high when clearly violated)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # Boundary/ambiguity gate (high near c_proxy ~ 0.5)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)

    # --- SINGLE MODIFICATION vs Design 99 ---
    # Violation-coupled persistence routing + satisfied-clause safeguard.
    # Persistent clauses only route toward boundary when NOT clearly violated,
    # and the overall bump vanishes as the clause becomes clearly satisfied (gate_v -> 0).
    mix = (xl_norm * (1.0 - gate_v)).clamp(0.0, 1.0)
    bump_gate = ((1.0 - mix) * gate_v + mix * gate_b).clamp(0.0, 1.0)
    bump_gate = (bump_gate * gate_v).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_105.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global mean-normalized xl for forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity L1 normalizer
    "xl_clip_r": dict(type="log_uniform", default=30.0,                low=1.0,  high=1e3),

    # NEW (single change): per-variable rigidity balancing strength
    "rbal":     dict(type="log_uniform", default=1.0,                  low=1e-3, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust (soft-clipped) L1 normalizer for rigidity gain (as in Design 97)
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    # Apply rigidity multiplier
    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # --- SINGLE MODIFICATION vs Design 97: per-variable rigidity balancing ---
    # Compute rigidity load per variable, then damp that variable's total rigidity update.
    r_load = torch.zeros_like(v).scatter_add_(
        0, idx.reshape(-1), R.reshape(-1)
    ).clamp(min=0.0)

    # Accumulate dv from G and R separately
    dvG_clause = G * sgn
    dvR_clause = R * sgn

    dvG = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dvG_clause.reshape(-1))
    dvR = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dvR_clause.reshape(-1))

    dvR = dvR / (1.0 + hp.rbal * r_load)
    dv = dvG + dvR

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": -dxl, "xs": -dxs}


==> anc/data/runs/expert_b/solvers/solver_106.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from strong 60/69/71/102-family defaults
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # Entropy gating strength (Design 102)
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # NEW (single change vs 102): stage-aware (near-satisfaction) activation of entropy gating
    # Gate ~1 when c < c_late, else ~0; width controls transition sharpness.
    "c_late":   dict(type="uniform",     default=0.08,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy at tau_m in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # Rigidity distribution uses tau_r = tau_m
    tau_r = tau_m
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    # Base entropy suppression (Design 102)
    r_gate_base = (1.0 / (1.0 + hp.r_ent * ent))

    # SINGLE MODIFICATION vs Design 102:
    # Activate entropy suppression only late (near satisfaction), to avoid early global perturbation.
    late = torch.sigmoid((hp.c_late - c) / (hp.c_width + 1e-12))  # ~1 when c < c_late
    r_gate = (1.0 - late) + late * r_gate_base
    r_gate = r_gate.clamp(0.05, 1.0)

    R = r_w * c.unsqueeze(-1)
    R = R * r_gate.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_107.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 100)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity statistic (as in Design 100)
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # NEW (single change vs Design 100): robust moment for rigidity statistic
    # p=1 recovers clipped-L1; p<1 is more outlier-robust while keeping gain carrier unclipped.
    "xl_p_r":    dict(type="uniform",     default=0.55,                   low=0.25, high=1.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust, statistic-only normalization for rigidity
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)

    # SINGLE CHANGE vs Design 100: use clipped power-mean (p<1) instead of clipped-L1
    p = torch.as_tensor(hp.xl_p_r, device=xl_sc.device, dtype=xl_sc.dtype).clamp(0.25, 1.0)
    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * pm)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_108.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline/strong-family defaults (as in 102/106)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (71/102/106 family)
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # Entropy gating strength (Design 102/106)
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # Late-phase activation parameters
    # NOTE: c_late is now a GLOBAL threshold on mean(c) (single change vs 106)
    "c_late":   dict(type="uniform",     default=0.10,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy at tau_m in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # Rigidity distribution uses tau_r = tau_m
    tau_r = tau_m
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    # Base entropy suppression (as in 102/106)
    r_gate_base = (1.0 / (1.0 + hp.r_ent * ent))

    # SINGLE CHANGE vs Design 106:
    # global late-phase detector based on mean clause cost (stage-aware, not per-clause)
    c_mean = c.mean()  # scalar
    late_global = torch.sigmoid((hp.c_late - c_mean) / (hp.c_width + 1e-12))

    r_gate = (1.0 - late_global) + late_global * r_gate_base
    r_gate = r_gate.clamp(0.05, 1.0)

    R = r_w * c.unsqueeze(-1)
    R = R * r_gate.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_109.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 107)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity statistic (as in Design 107)
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust, statistic-only soft-clip (same carrier as Design 107)
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)

    # --- SINGLE CHANGE vs Design 107: clip-anchored log-moment scale statistic ---
    # Dimensionless log spread relative to robust anchor mean_abs; convert back to xl units.
    anchor = xl_sc.abs().mean().clamp(min=1e-12)
    y = torch.log1p(xl_sc.abs() / anchor)
    rms_log = torch.sqrt((y * y).mean().clamp(min=1e-12))
    scale_stat = (anchor * rms_log).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * scale_stat)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_11.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature (Design 1)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    # Per-clause tempering strength from xs (Design 7)
    "tau_xs":  dict(type="log_uniform", default=3.0,  low=1e-2, high=50.0),

    # Late-acting tempering via xs^p (Design 9)
    "tau_p":   dict(type="uniform",     default=2.0,  low=0.5,  high=6.0),

    # NEW: add long-term memory coupling to tempering (xl-driven, late-acting)
    "tau_xl":  dict(type="log_uniform", default=1.0,  low=1e-2, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (local only)
    tau_floor = 1e-3
    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # NEW: xl enters only through a bounded, smooth normalization
    # log1p maps [1,1e6] -> ~[0.69,13.82]; normalize to ~[0,1]
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)

    tau_m = hp.tau / (1.0 + hp.tau_xs * xs_eff + hp.tau_xl * xl_norm) + tau_floor  # (M,)
    tau_m_e = tau_m.unsqueeze(-1)                                                   # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) softmin with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_110.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: global progress memory (per instance), initialized “far” and updated monotonically downward
    "p":  dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline/strong-family defaults (as in 102/106/108)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (71/102/106/108 family)
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # Entropy gating strength
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # Late-phase activation parameters (global)
    "c_late":   dict(type="uniform",     default=0.10,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    # NEW: rate for monotone progress memory update
    "k_p":      dict(type="log_uniform", default=0.15,                   low=1e-3, high=5.0),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    p  = vars["p"]  # scalar

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy at tau_m in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # Rigidity distribution uses tau_r = tau_m
    tau_r = tau_m
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    # Entropy suppression (as in 102/106/108)
    r_gate_base = (1.0 / (1.0 + hp.r_ent * ent))

    # SINGLE PRINCIPLED CHANGE vs 108:
    # Use a MONOTONE global progress memory p (tracks running minimum of mean(c))
    c_mean = c.mean()  # scalar
    dp = -hp.k_p * torch.relu(p - c_mean)  # only decreases p toward c_mean; monotone non-increasing

    late_global = torch.sigmoid((hp.c_late - p) / (hp.c_width + 1e-12))

    r_gate = (1.0 - late_global) + late_global * r_gate_base
    r_gate = r_gate.clamp(0.05, 1.0)

    R = r_w * c.unsqueeze(-1)
    R = R * r_gate.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (keep consistent with family)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dp  = -dp  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "p": dp}


==> anc/data/runs/expert_b/solvers/solver_111.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong 60-family defaults (as used in 63/67/69) to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5898393509248173,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=69.73693002037498,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03646603971719742,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06661254920655083,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000266856938744288, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08320942978944972,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.16519098365620333,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011493460001209465, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.856189457845359,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.00471418218728492, low=1e-4, high=5e-1),

    # Divisive τr sharpening gain (kept wide; Design 67-style)
    "tau_r_add": dict(type="log_uniform", default=1.0635046849032241,                 low=1e-3, high=1e2),

    "lr":       dict(type="log_uniform", default=1.8874901613702175,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE CHANGE vs Design 67 ---
    # Hard/uncertain sharpening: decrease τr when (violated) AND (selector margin is small).
    # viol in [0,1]
    viol = (c * (1.0 - xs_eff)).clamp(0.0, 1.0)  # (M,)

    # margin in [0,1]: (2nd best u) - (best u). Small margin => uncertain.
    u_sorted, _ = u.sort(dim=-1)
    margin = (u_sorted[:, 1] - u_sorted[:, 0]).clamp(0.0, 1.0)
    uncert = (1.0 - margin).clamp(0.0, 1.0)

    # bounded hard-score in [0,1]
    hard_score = (0.5 * (viol + uncert)).clamp(0.0, 1.0)

    tau_r = (tau_m / (1.0 + hp.tau_r_add * hard_score)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_112.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 100)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,                  low=1e-6, high=1e2),

    # Robust statistic scale (as in Design 100)
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,                low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust, statistic-only normalization for rigidity
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)

    # ONE CHANGE vs Design 100: log-compressed soft-cap (instead of tanh soft-clip)
    # Preserves slope ~1 near 0, suppresses heavy-tail via logarithmic growth.
    xl_sc = cap * torch.log1p((xl_eff_r.abs() / cap).clamp(min=0.0))

    mean_abs_rob = xl_sc.mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_113.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong-family defaults (seeded from 102/106/108)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # Re-purposed: strength of *late sharpening* of rigidity selection (τ_r), clause-local
    # (kept name for continuity with 102/106 family)
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # Clause-local late detector (as in 106, but now only affects τ_r)
    "c_late":   dict(type="uniform",     default=0.08,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE PRINCIPLED CHANGE vs Design 106 ---
    # Clause-local late detector now SHARPENS rigidity selection (τ_r) instead of scaling R magnitude.
    late = torch.sigmoid((hp.c_late - c) / (hp.c_width + 1e-12))  # (M,) ~1 when near-satisfied

    # Smaller τ_r => more one-hot r_w on the most-satisfied literal, but only for late clauses.
    tau_r = (tau_m / (1.0 + hp.r_ent * late)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_114.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 112)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # NEW (single conceptual change): cap anchor quantile for rigidity-only soft-cap
    "xl_q":      dict(type="uniform", default=0.90,                      low=0.70, high=0.98),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE CHANGE vs Design 112: quantile-anchored cap for rigidity-only log soft-cap ---
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    M = abs_x.numel()
    q = float(hp.xl_q)
    if q != q:  # NaN guard (data-independent)
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * M))
    k = max(1, min(M, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))

    mean_abs_rob = xl_sc.mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_115.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong-family defaults (seeded from 102/106/108/113 lineage)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # Strength of late sharpening of rigidity selection (τ_r)
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # Clause-local near-satisfied detector (reused; now modulated by persistence)
    "c_late":   dict(type="uniform",     default=0.08,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE PRINCIPLED CHANGE vs Design 113 ---
    # Persistence-aware late detector: near-satisfied AND (high xl) AND (low xs)
    # xl_norm is monotone saturating in [0,1] using log scale over [1,1e6].
    xl_norm = (torch.log(xl.clamp(min=1.0)) / math.log(1e6)).clamp(0.0, 1.0)  # (M,)
    persist = (1.0 - xs.clamp(0.0, 1.0)) * xl_norm                             # (M,)

    late_c = torch.sigmoid((hp.c_late - c) / (hp.c_width + 1e-12))              # (M,)
    late = (late_c * persist).clamp(0.0, 1.0)                                   # (M,)

    # Smaller τ_r => more one-hot r_w, but only for persistent near-satisfied clauses
    tau_r = (tau_m / (1.0 + hp.r_ent * late)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_116.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4,  high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3,  high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2,  high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,   high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4,  high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3,  high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,     low=1e-6,  high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,   high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6,  high=1e2),

    # Robust statistic scale used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,   high=1e3),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (UNCHANGED)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE CHANGE vs Design 100: softsign bounded-influence clip for rigidity L1 normalizer ---
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * (xl_eff_r / (cap + xl_eff_r.abs()))
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_117.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW (monotone, scalar): global progress memory for late-phase detection
    "p":  dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong-family defaults (seeded from 115 lineage)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # τ_r sharpening strength (selection sharpness only)
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # Clause-local near-satisfied detector (as in 115)
    "c_late":   dict(type="uniform",     default=0.08,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    # NEW: global monotone late-phase detector via p
    "k_p":      dict(type="log_uniform", default=0.15,                   low=1e-3, high=5.0),
    "p_late":   dict(type="uniform",     default=0.10,                   low=0.02, high=0.30),
    "p_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    p  = vars["p"]  # scalar

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # NEW: monotone global progress memory p and global late gate
    c_mean = c.mean()  # scalar
    dp = -hp.k_p * torch.relu(p - c_mean)  # monotone non-increasing p
    late_global = torch.sigmoid((hp.p_late - p) / (hp.p_width + 1e-12))  # scalar in (0,1)

    # Persistence-aware clause-local late detector (as in 115)
    xl_norm = (torch.log(xl.clamp(min=1.0)) / math.log(1e6)).clamp(0.0, 1.0)  # (M,)
    persist = (1.0 - xs.clamp(0.0, 1.0)) * xl_norm                             # (M,)
    late_c = torch.sigmoid((hp.c_late - c) / (hp.c_width + 1e-12))              # (M,)

    # SINGLE PRINCIPLED CHANGE (vs 115): only sharpen τ_r when globally late
    late = (late_c * persist * late_global).clamp(0.0, 1.0)                    # (M,)

    # Smaller τ_r => more one-hot r_w, but only for persistent near-satisfied clauses in late phase
    tau_r = (tau_m / (1.0 + hp.r_ent * late)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dp  = -dp  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "p": dp}


==> anc/data/runs/expert_b/solvers/solver_118.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 100)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # --- SINGLE CHANGE vs Design 100: move robust rigidity normalization PRE xl_rho ---
    # Robust tanh-soft-clipped L1 statistic computed on xl_eff (not xl_eff^rho),
    # then apply power-law compression after normalization.
    mean_abs = xl_eff.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff / cap)
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * mean_abs_rob)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_119.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Global monotone progress memory (best-so-far soft violated fraction)
    "p":  dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong-family defaults (seeded from 115/117 lineage)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,     low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,   low=1e-4, high=5e-1),

    # τ_r sharpening strength (selection sharpness only)
    "r_ent":    dict(type="log_uniform", default=1.0,                    low=1e-2, high=1e2),

    # Clause-local near-satisfied detector
    "c_late":   dict(type="uniform",     default=0.08,                   low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    # Global monotone late-phase detector via p
    "k_p":      dict(type="log_uniform", default=0.15,                   low=1e-3, high=5.0),
    "p_late":   dict(type="uniform",     default=0.10,                   low=0.02, high=0.30),
    "p_width":  dict(type="log_uniform", default=0.02,                   low=1e-3, high=0.10),

    # NEW (single principled change vs 117): softness for violated-fraction estimator
    "v_width":  dict(type="log_uniform", default=0.05,                   low=1e-3, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.88680976113337,       low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    p  = vars["p"]  # scalar

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE PRINCIPLED CHANGE vs Design 117 ---
    # Track global progress by soft violated-clause fraction (more robust than mean(c))
    # viol ~1 when c>0.5 (violated), ~0 when c<0.5 (satisfied)
    viol = torch.sigmoid((c - 0.5) / (hp.v_width + 1e-12))
    viol_frac = viol.mean()  # scalar in (0,1)

    # Monotone non-increasing p tracks best-so-far violated fraction
    dp = -hp.k_p * torch.relu(p - viol_frac)

    # Global late gate: only after best-so-far violated fraction is small
    late_global = torch.sigmoid((hp.p_late - p) / (hp.p_width + 1e-12))  # scalar

    # Persistence-aware clause-local late detector (as in 115/117)
    xl_norm = (torch.log(xl.clamp(min=1.0)) / math.log(1e6)).clamp(0.0, 1.0)  # (M,)
    persist = (1.0 - xs.clamp(0.0, 1.0)) * xl_norm                             # (M,)
    late_c = torch.sigmoid((hp.c_late - c) / (hp.c_width + 1e-12))              # (M,)

    # Sharpen τ_r only when globally late
    late = (late_c * persist * late_global).clamp(0.0, 1.0)                    # (M,)

    tau_r = (tau_m / (1.0 + hp.r_ent * late)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)
    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)

    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dp  = -dp  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "p": dp}


==> anc/data/runs/expert_b/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): bounded AND/product surrogate scale for memory-only clause cost
    "kappa":   dict(type="log_uniform", default=0.10, low=1e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3) in [-1,1]

    # Baseline top-2 selection (hard-min path kept for v dynamics)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c_min = unsat_top[:, 0]                    # (M,)

    # ===== v-dynamics (UNCHANGED baseline) =====
    # Gradient term
    G = c_min.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_min.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory dynamics (ONLY change: use bounded AND/product surrogate) =====
    u = 0.5 * (1.0 - v_lit)                    # (M,3) in [0,1]
    prod3 = u.prod(dim=-1).clamp(0.0, 1.0)
    c_and = 1.0 - torch.exp(-prod3 / hp.kappa) # (M,) in [0,1], smooth, bounded

    lam = 0.30  # fixed small blend: keep hard-min influence while smoothing memory adaptation
    c_mem = (1.0 - lam) * c_min + lam * c_and

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_120.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 112)
    "alpha":   dict(type="log_uniform", default=0.955236621641211,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.68289532742642,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.039252612426002934,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05465305596590042,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000456896108193663,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09536539358100186,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.2178712811838249,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010400394730333804,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.927028497719631,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004604920093227709,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.0517305224498582,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337916933707046,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.596961095223806,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011571732680195288,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5672851895589,     low=1.0,  high=1e3),

    # NEW (single conceptual change): cap anchor quantile for rigidity-only soft-cap
    "xl_q":      dict(type="uniform", default=0.8999516891646363,                      low=0.70, high=0.98),

    "lr":       dict(type="log_uniform", default=1.9418135027316485,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE CHANGE vs Design 112: quantile-anchored cap for rigidity-only log soft-cap ---
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    M = abs_x.numel()
    q = float(hp.xl_q)
    if q != q:  # NaN guard (data-independent)
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * M))
    k = max(1, min(M, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))

    mean_abs_rob = xl_sc.mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_121.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW: bounded, clause-local rigidity gain amplitude (no global stats/quantiles)
    "rig_gmax": dict(type="log_uniform", default=10.0, low=0.1, high=1e3),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation (baseline) -----
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ----- Gradient term (baseline) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term (ONLY CHANGE: bounded local gain of xl) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # g(xl) in [0, rig_gmax], monotone, bounded, clause-local
    denom = math.log1p(1e6)
    g = (hp.rig_gmax * (torch.log1p(xl) / denom)).clamp(0.0, hp.rig_gmax)

    R *= ((1.0 + hp.zeta * g) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Normalize (baseline) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_122.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory dynamics
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,    low=1e-4, high=1.0),

    # Per-clause temperature (60/69 family)
    "tau":      dict(type="log_uniform", default=0.20982166636922503,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997,  low=1e-4, high=5e-1),

    # NEW (single principled modification): bounded, clause-local late τr modulation
    "r_gain":   dict(type="log_uniform", default=0.5,                   low=1e-3, high=10.0),
    "kappa":    dict(type="uniform",     default=0.75,                  low=0.5,  high=1.0),
    "c_late":   dict(type="uniform",     default=0.08,                  low=0.02, high=0.30),
    "c_width":  dict(type="log_uniform", default=0.02,                  low=1e-3, high=0.10),

    "lr":       dict(type="log_uniform", default=1.88680976113337,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE CHANGE: conservative bounded τr modulation, clause-local only ---
    # persistence proxy in [0,1]
    xl_norm = (torch.log(xl.clamp(min=1.0)) / math.log(1e6)).clamp(0.0, 1.0)
    persist = (1.0 - xs.clamp(0.0, 1.0)) * xl_norm

    # near-satisfied detector in (0,1)
    late_c = torch.sigmoid((hp.c_late - c) / (hp.c_width + 1e-12))
    late = (late_c * persist).clamp(0.0, 1.0)

    # mild sharpening, but strictly τr ∈ [kappa*τm, τm]
    tau_r_raw = tau_m / (1.0 + hp.r_gain * late)
    tau_r = torch.maximum(hp.kappa * tau_m, tau_r_raw)
    tau_r = torch.minimum(tau_r, tau_m).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_123.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# (Copied from Design 120 defaults to avoid confounds; single change is in _grad_single.)
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.955236621641211,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.68289532742642,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.039252612426002934,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05465305596590042,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000456896108193663,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09536539358100186,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.2178712811838249,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010400394730333804,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.927028497719631,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004604920093227709,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.0517305224498582,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337916933707046,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.596961095223806,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011571732680195288,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5672851895589,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999516891646363,   low=0.70, high=0.98),

    "lr":       dict(type="log_uniform", default=1.9418135027316485,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap (as in 114/120)
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    if q != q:  # NaN guard (data-independent)
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))

    # SINGLE CHANGE vs Design 120/114:
    # use the same quantile (k) of the soft-capped values for rigidity-only normalization,
    # instead of the mean (more tail-sensitive).
    scale_rob = xl_sc.kthvalue(k).values.clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * scale_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_124.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW (single-change family): late-acting rigidity temperature schedule
    "tau_r":       dict(type="log_uniform", default=2e-1,  low=5e-3, high=5e-1),
    "tau_r_gain":  dict(type="log_uniform", default=5.0,   low=1e-2, high=1e2),
    "tau_r_c0":    dict(type="log_uniform", default=5e-2,  low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                  # (M,3)

    # Baseline clause bookkeeping (kept the same)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)              # (M,)

    # ===== GRADIENT TERM G (unchanged) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (SINGLE CHANGE) =====
    # Replace hard winner-take-all selector with a softmax selector.
    # Temperature τr hardens only when:
    #  (i) clause is currently satisfied (1-xs high),
    #  (ii) near-satisfaction (c small),
    #  (iii) persistent violation history (xl large).
    u = 0.5 * (1.0 - v_lit).clamp(0.0, 1.0)  # (M,3)

    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)          # (M,)
    sat_gate = (hp.tau_r_c0 / (c + hp.tau_r_c0)).clamp(0.0, 1.0)           # high when c is small
    ok_sat = (1.0 - xs).clamp(0.0, 1.0)                                    # high when clause is satisfied
    gate = (ok_sat * sat_gate * xl_norm).clamp(0.0, 1.0)

    tau_floor, tau_cap = 1e-3, 5e-1
    tau_r = (hp.tau_r / (1.0 + hp.tau_r_gain * gate)).clamp(min=tau_floor, max=tau_cap)  # (M,)
    r_w = torch.softmax(-u / tau_r.unsqueeze(-1), dim=-1)                                  # (M,3)

    R = r_w * c.unsqueeze(-1)
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE dv =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZE =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_125.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Copied from Design 120 defaults; SINGLE conceptual change: robustify
# rigidity-only normalizer via winsorized mean with independent quantile xl_qn.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.955236621641211,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.68289532742642,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.039252612426002934,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05465305596590042,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000456896108193663,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09536539358100186,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.2178712811838249,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010400394730333804,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.927028497719631,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004604920093227709,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.0517305224498582,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337916933707046,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.596961095223806,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011571732680195288,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5672851895589,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999516891646363,   low=0.70, high=0.98),

    # NEW: independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.85,                 low=0.50, high=0.98),

    "lr":       dict(type="log_uniform", default=1.9418135027316485,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap (as in 114/120)
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # SINGLE CHANGE vs 114/120:
    # winsorized mean for rigidity-only normalization with independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)  # winsorize upper tail only

    mean_abs_rob = xl_sc_w.mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_126.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 100)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # NEW (single change vs Design 118): clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Robust rigidity normalization PRE rho (as in Design 118)
    mean_abs = xl_eff.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff / cap)

    # SINGLE CHANGE vs Design 118: clipped power-mean statistic (p<1) instead of clipped-L1
    p = torch.as_tensor(hp.xl_p_r, device=xl_sc.device, dtype=xl_sc.dtype).clamp(0.25, 1.0)
    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_127.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 126)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Robust rigidity normalization PRE rho
    mean_abs = xl_eff.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)

    # SINGLE CHANGE vs Design 126:
    # use winsor (hard) cap for the statistic-only clip instead of tanh soft-clip
    xl_sc = xl_eff.clamp(min=-cap, max=cap)

    p = torch.as_tensor(hp.xl_p_r, device=xl_sc.device, dtype=xl_sc.dtype).clamp(0.25, 1.0)
    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_128.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Copied from Design 125 defaults; SINGLE conceptual change: hybridize
# the rigidity-only normalizer statistic via a mean/quantile blend.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.955236621641211,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.68289532742642,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.039252612426002934,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05465305596590042,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000456896108193663,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09536539358100186,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.2178712811838249,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010400394730333804,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.927028497719631,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004604920093227709,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.0517305224498582,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337916933707046,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.596961095223806,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011571732680195288,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5672851895589,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999516891646363,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.85,                 low=0.50, high=0.98),

    # NEW: blend weight between winsorized mean and the winsor cap (quantile threshold)
    # 0 -> pure winsorized mean (Design 125)
    # 1 -> pure quantile-threshold statistic (but still used as a scale, not a hard cap)
    "xl_mix":    dict(type="uniform",     default=0.30,                 low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9418135027316485,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # SINGLE CHANGE vs Design 125:
    # hybrid statistic = (1-mix)*winsorized_mean + mix*(winsor_cap quantile-threshold)
    mean_w = xl_sc_w.mean().clamp(min=1e-12)
    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))
    stat_rob = ((1.0 - mix) * mean_w + mix * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_129.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 126)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Power-mean moment for the rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # === SINGLE CHANGE vs Design 126: move robust rigidity normalization POST rho ===
    xl_pow = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    mean_abs = xl_pow.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_pow / cap)

    p = torch.as_tensor(hp.xl_p_r, device=xl_sc.device, dtype=xl_sc.dtype).clamp(0.25, 1.0)
    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_r = xl_pow / (1.0 + hp.xl_mu_r * pm)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=0.5564611942084312,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=82.47247536768155, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.04187455400824547, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07581308318528088, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002696404809757056, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1272804318535872, low=1e-4, high=1.0),

    # Base temperature (Design 1)
    "tau":     dict(type="log_uniform", default=0.17206345048847674, low=5e-3, high=5e-1),

    # Per-clause tempering strength (Design 7)
    "tau_xs":  dict(type="log_uniform", default=0.012820970050356961,  low=1e-2, high=50.0),

    # NEW: make tempering late-acting via xs^p
    "tau_p":   dict(type="uniform",     default=4.672338008880615,  low=0.5,  high=6.0),

    "lr":      dict(type="log_uniform", default=1.7836913851406813,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    # Per-clause effective temperature (local only)
    tau_floor = 1e-3
    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = hp.tau / (1.0 + hp.tau_xs * xs_eff) + tau_floor   # (M,)
    tau_m_e = tau_m.unsqueeze(-1)                               # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) softmin with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)                            # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)        # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)                    # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_130.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Copied from Design 128 defaults; SINGLE conceptual change: make the
# mean/quantile blend weight decay with log(M) to avoid scale failures.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.955236621641211,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.68289532742642,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.039252612426002934,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05465305596590042,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000456896108193663,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09536539358100186,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.2178712811838249,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010400394730333804,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.927028497719631,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004604920093227709,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.0517305224498582,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337916933707046,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.596961095223806,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011571732680195288,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5672851895589,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999516891646363,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.85,                 low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.30,                 low=0.0,  high=0.80),

    # NEW: decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.15,                 low=1e-3, high=10.0),

    "lr":       dict(type="log_uniform", default=1.9418135027316485,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    # SINGLE CHANGE vs Design 128:
    # make the blend weight decay with log(1+M), reducing quantile influence at scale
    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_eff = mix / (1.0 + mixM * math.log1p(Mnum))
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_131.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Copied from Design 128 defaults; SINGLE conceptual change: make the
# mean/quantile blend weight decay with log(M) to avoid scale failures.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,                 low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,                 low=0.0,  high=0.80),

    # NEW: decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,                 low=1e-3, high=10.0),

    "lr":       dict(type="log_uniform", default=1.9420821389869813,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    # SINGLE CHANGE vs Design 128:
    # make the blend weight decay with log(1+M), reducing quantile influence at scale
    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_eff = mix / (1.0 + mixM * math.log1p(Mnum))
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_132.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 131 (strongest reference), with ONE conceptual change in code:
# xl_mix_M is now used as a power-law exponent for M-decay of the blend weight.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,    low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,     low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,   low=0.0,  high=0.80),

    # M-decay parameter (used as power-law exponent in this design)
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,   low=1e-3, high=10.0),

    "lr":       dict(type="log_uniform", default=1.9420821389869813,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # SINGLE CHANGE vs Designs 130/131:
    # power-law decay in M for tail influence (smoother/stronger at scale than log-decay)
    Mfloat = float(max(1, Mnum))
    mix_eff = mix * math.exp(-mixM * math.log(Mfloat))  # mix * M^{-mixM}
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_133.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from the strong 60/69-family region used in Design 91)
    "alpha":   dict(type="log_uniform", default=0.5914687410934903,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.39091652423844,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03103107383441872,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06641911646134206,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002190537556136558,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0738866440335558,      low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.18924020974763528,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011691465756022767,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.523217654062379,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.006016645005063567,   low=1e-4, high=5e-1),

    # Entropy-sharpening strength (as in Design 91)
    "tau_r_sharp": dict(type="log_uniform", default=4.528778975752784,   low=1e-2, high=1e2),

    # SINGLE CHANGE vs Design 91: proportional floor for tau_r, preventing collapse
    # tau_r >= tau_r_floor_frac * tau_m
    "tau_r_floor_frac": dict(type="uniform", default=0.4,                low=0.1,  high=1.0),

    "lr":       dict(type="log_uniform", default=1.8819873868109802,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Entropy at tau_m (selector uncertainty in [0,1])
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # Rigidity temperature: entropy-sharpened but with a proportional floor
    tau_r_raw = tau_m / (1.0 + hp.tau_r_sharp * ent)  # <= tau_m
    tau_r = torch.maximum(tau_r_raw, (hp.tau_r_floor_frac * tau_m))
    tau_r = tau_r.clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_134.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 131; ONLY conceptual change is mix_eff decay law in code.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,    low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,     low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,   low=0.0,  high=0.80),

    # Size-decay parameter (used in the decay law)
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,   low=1e-3, high=10.0),

    "lr":       dict(type="log_uniform", default=1.9420821389869813,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # SINGLE CHANGE vs Design 131:
    # stretched-exponential decay in log(M): exp(-mixM * sqrt(log(1+M)))
    L = math.log1p(float(max(1, Mnum)))
    mix_eff = mix * math.exp(-mixM * math.sqrt(L))
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_135.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 126)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Robust rigidity normalization PRE rho
    # SINGLE CHANGE vs Design 126: anchor clip cap to a power-mean (p=xl_p_r) instead of mean(|xl_eff|)
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    pm0 = (xl_eff.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)
    cap = (hp.xl_clip_r * pm0).clamp(min=1e-12)

    xl_sc = cap * torch.tanh(xl_eff / cap)
    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_136.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 131, with ONE principled addition:
# xl_mix_floor sets a minimum tail/quantile blend weight at large M.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,  low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,  low=1e-3, high=10.0),

    # NEW: floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.05,                 low=0.0,  high=0.50),

    "lr":       dict(type="log_uniform", default=1.9420821389869813,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # SINGLE CHANGE vs Design 131:
    # add a floor so the tail/quantile blend cannot vanish at large M
    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # ensure floor <= base mix

    denom = (1.0 + mixM * math.log1p(Mnum))
    mix_eff = mix_floor + (mix - mix_floor) / denom
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_137.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 126)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # SINGLE CHANGE vs Design 126: cap anchor mixes mean-abs (126) and power-mean (135)
    "xl_clip_mix": dict(type="uniform",  default=0.0,                   low=0.0,  high=1.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Robust rigidity normalization PRE rho
    mean_abs = xl_eff.abs().mean().clamp(min=1e-12)

    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    pm0 = (xl_eff.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    mix = torch.as_tensor(hp.xl_clip_mix, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.0, 1.0)
    anchor = (1.0 - mix) * mean_abs + mix * pm0

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_138.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 131, with ONE principled addition:
# xl_mix_M0 = transition clause-count scale for shifted-log mix_eff decay.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,                 low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,                 low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,                 low=1e-3, high=10.0),

    # NEW: shifted-log transition scale (in clause-count units)
    "xl_mix_M0": dict(type="log_uniform", default=1000.0,                               low=10.0, high=1e5),

    "lr":       dict(type="log_uniform", default=1.9420821389869813,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # SINGLE CHANGE vs Design 131:
    # shifted-log decay so tail influence stays higher until clause-count scale M0
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1000.0
    M0 = max(1.0, M0)

    mix_eff = mix / (1.0 + mixM * math.log1p(float(Mnum) / M0))
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_139.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 126/135 line)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # NEW (single conceptual change vs Design 135): quantile-blended cap anchor
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Robust rigidity normalization PRE rho
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # NEW: blend power-mean anchor with a high quantile anchor (tail-aware)
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * q_anchor).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    # Per-clause tempering strength
    "tau_xs":  dict(type="log_uniform", default=3.0,  low=1e-2, high=50.0),

    # Late-acting shaping exponent (as in Design 9/13)
    "tau_p":   dict(type="uniform",     default=2.0,  low=0.5,  high=6.0),

    # NEW (single change): Hill threshold for when tempering “kicks in”
    # xs_eff = xs^p / (xs^p + tau_k^p)
    "tau_k":   dict(type="uniform",     default=0.6,  low=0.1,  high=0.95),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    # Per-clause effective temperature (local only)
    tau_floor = 1e-3
    xs_c = xs.clamp(0.0, 1.0)

    # --- single modification vs Design 9/13: thresholded Hill gate ---
    p = hp.tau_p
    xs_p = xs_c.pow(p)
    k_p = (torch.as_tensor(hp.tau_k, device=xs.device, dtype=xs.dtype).clamp(1e-4, 0.9999)).pow(p)
    xs_eff = xs_p / (xs_p + k_p)  # (M,) in [0,1], late-acting around xs≈tau_k

    tau_m = hp.tau / (1.0 + hp.tau_xs * xs_eff) + tau_floor   # (M,)
    tau_m_e = tau_m.unsqueeze(-1)                              # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) softmin with per-row tau
        return -tau_m * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)                          # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)      # (M,3)
    G = G * (xl * xs_c).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)                  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs_c)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_140.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 131, with ONE principled addition:
# xl_mix_floor sets a minimum tail/quantile blend weight at large M.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334995294961,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.20928991340348,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.038782832126121,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004709499584036981, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09453355716399327,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200232895957001,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468069306523,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281579434082066,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338169559104516,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971039894753438,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918349522397,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775115651513,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999244200010563,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124196733505,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651191642722,  low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,  low=1e-3, high=10.0),

    # NEW: floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.05029206322451067,                 low=0.0,  high=0.50),

    "lr":       dict(type="log_uniform", default=2.0567690262373217,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # SINGLE CHANGE vs Design 131:
    # add a floor so the tail/quantile blend cannot vanish at large M
    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # ensure floor <= base mix

    denom = (1.0 + mixM * math.log1p(Mnum))
    mix_eff = mix_floor + (mix - mix_floor) / denom
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_141.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 136, with ONE principled addition:
# xl_mix_H controls hardness-aware boost of mix_eff using mean(xl_norm).
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,    low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,     low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large M
    "xl_mix_floor": dict(type="uniform",  default=0.05,                  low=0.0,  high=0.50),

    # NEW: hardness-aware boost of mix_eff via mean(xl_norm)
    "xl_mix_H": dict(type="uniform",      default=2.0,                   low=0.0,  high=10.0),

    "lr":       dict(type="log_uniform", default=1.9420821389869813,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # ensure floor <= base mix

    # SINGLE CHANGE vs Design 136:
    # make mix_eff depend smoothly on both size (log(M)) and hardness (mean(xl_norm)).
    denom = (1.0 + mixM * math.log1p(Mnum))
    mix_eff0 = mix_floor + (mix - mix_floor) / denom  # (float)

    H = xl_norm.mean().clamp(0.0, 1.0)  # hardness in [0,1]
    mixH = float(hp.xl_mix_H)
    if mixH != mixH:
        mixH = 0.0
    mixH = max(0.0, mixH)

    mix_eff = mix_floor + (mix_eff0 - mix_floor) * (1.0 + mixH * H)
    mix_eff = mix_eff.clamp(min=mix_floor, max=mix)

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_142.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: rigidity engagement gate based on clause cost c
    # gate_r(c) = sigmoid((r_c0 - c)/r_ctau)
    # -> near 1 only when c is small (strongly satisfied), near 0 when c is large (near/fully violated)
    "r_c0":    dict(type="uniform",     default=0.20,  low=0.05, high=0.45),
    "r_ctau":  dict(type="log_uniform", default=0.05,  low=0.01, high=0.20),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 satisfied literals (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline) + NEW smooth gate by c
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    gate_r = torch.sigmoid((hp.r_c0 - c) / (hp.r_ctau + 1e-12))  # (M,)

    R *= (gate_r * (1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_143.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 140 (mix_eff floor family). No new hyperparameters.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334995294961,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.20928991340348,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.038782832126121,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004709499584036981,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09453355716399327,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200232895957001,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468069306523,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281579434082066,  low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338169559104516,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971039894753438,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918349522397,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775115651513,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999244200010563,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124196733505,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651191642722,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,  low=1e-3, high=10.0),

    # Floor on effective blend weight at large M
    "xl_mix_floor": dict(type="uniform",  default=0.05029206322451067,  low=0.0,  high=0.50),

    "lr":       dict(type="log_uniform", default=2.0567690262373217,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    # --- SINGLE CHANGE vs Design 140 ---
    # Make xl_mix_floor a true (smooth) lower bound on the effective blend,
    # decoupled from xl_mix, so tail weight cannot collapse at large M even
    # when xl_mix is tuned small.
    device, dtype = xl_eff_r.device, xl_eff_r.dtype

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))

    denom = 1.0 + mixM * math.log1p(Mnum)
    mix_eff0 = torch.as_tensor(mix / denom, device=device, dtype=dtype)
    mix_floor_t = torch.as_tensor(mix_floor, device=device, dtype=dtype)

    # smooth max(a,b) ≈ b + softplus(a-b) - softplus(0)
    sp_beta = 10.0
    sp0 = F.softplus(torch.zeros((), device=device, dtype=dtype), beta=sp_beta)
    mix_eff = mix_floor_t + F.softplus(mix_eff0 - mix_floor_t, beta=sp_beta) - sp0
    mix_eff = mix_eff.clamp(0.0, 1.0)

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)
    # --- end single change ---

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_144.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
    # Lagged hardness state (per instance)
    "h":  dict(init=lambda s: torch.zeros(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,    low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,     low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,   low=1e-3, high=10.0),

    # Shifted-log transition scale (in clause-count units)
    "xl_mix_M0": dict(type="log_uniform", default=1000.0,               low=10.0, high=1e5),

    # Bounded hardness boost strength (0=no boost)
    "xl_mix_H":  dict(type="uniform",     default=0.5,                  low=0.0,  high=1.0),

    # EMA rate for hardness state h
    "h_eta":     dict(type="log_uniform", default=0.02,                 low=1e-3, high=0.2),

    "lr":       dict(type="log_uniform",  default=1.9420821389869813,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    h  = vars["h"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1
    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    q = 0.90 if (q != q) else q
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    qn = 0.85 if (qn != qn) else qn
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    mix = 0.30 if (mix != mix) else mix
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    mixM = 0.15 if (mixM != mixM) else mixM
    mixM = max(0.0, mixM)

    # Size schedule (Design 138): shifted-log decay
    M0 = float(hp.xl_mix_M0)
    M0 = 1000.0 if (M0 != M0) else M0
    M0 = max(1.0, M0)

    mix_size = mix / (1.0 + mixM * math.log1p(float(Mnum) / M0))
    mix_size = max(0.0, min(1.0, mix_size))

    # Convert floats to tensors for vmap-safe mixing
    mix_t = mean_w.new_tensor(mix)
    mix_size_t = mean_w.new_tensor(mix_size)

    # Bounded, lagged hardness from tail-heaviness (cap_n / mean_w)
    tail_ratio = (cap_n / mean_w).clamp(min=1.0, max=1e6)
    H_inst = (1.0 - 1.0 / tail_ratio).clamp(0.0, 1.0)  # scalar tensor

    h0 = h.clamp(0.0, 1.0)
    dh = hp.h_eta * (H_inst - h0)

    mixH = float(hp.xl_mix_H)
    mixH = 0.0 if (mixH != mixH) else mixH
    mixH = max(0.0, min(1.0, mixH))

    mix_eff = mix_size_t + mixH * (mix_t - mix_size_t) * h0
    mix_eff = torch.clamp(mix_eff, 0.0, 1.0)

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dh  = -dh  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "h": dh}


==> anc/data/runs/expert_b/solvers/solver_145.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 140, with the same xl_mix_floor parameter.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334995294961,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.20928991340348,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.038782832126121,        low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004709499584036981,    low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09453355716399327,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200232895957001,    low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468069306523,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,   low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281579434082066,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338169559104516,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971039894753438,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918349522397,    low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775115651513,      low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999244200010563,     low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124196733505,     low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651191642722,     low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,    low=1e-3, high=10.0),

    # Floor on effective blend weight at large M
    "xl_mix_floor": dict(type="uniform",  default=0.05029206322451067,    low=0.0,  high=0.50),

    "lr":       dict(type="log_uniform", default=2.0567690262373217,      low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)

    # SINGLE CHANGE vs Design 136/140:
    # piecewise (hard) floor schedule instead of smooth floor-in-fraction schedule
    denom = (1.0 + mixM * math.log1p(Mnum))
    mix_eff = mix / denom
    mix_eff = max(mix_eff, mix_floor)
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_146.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 138, plus ONE new parameter:
# tau_xs_H controls clause-local hardness-aware weakening of tempering.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,   low=1e-3, high=5e-1),

    # NEW: hardness-aware tempering weakening (per clause)
    "tau_xs_H": dict(type="log_uniform", default=1.0,                   low=1e-2, high=100.0),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,  low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,  low=1e-3, high=10.0),

    # Shifted-log transition scale (in clause-count units)
    "xl_mix_M0": dict(type="log_uniform", default=1000.0,               low=10.0, high=1e5),

    "lr":       dict(type="log_uniform",  default=1.9420821389869813,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Long-term hardness proxy
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)

    # Late-acting bump via long-term hardness xl
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    # SINGLE CHANGE vs Design 138:
    # clause-local tempering weakening for hard clauses
    # (prevents hard clauses from over-cooling when xs is high)
    tau_xs_m = hp.tau_xs / (1.0 + torch.as_tensor(hp.tau_xs_H, device=xl.device, dtype=xl.dtype) * xl_norm)

    tau_m = (hp.tau / (1.0 + tau_xs_m * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # Shifted-log decay so tail influence stays higher until clause-count scale M0
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1000.0
    M0 = max(1.0, M0)

    mix_eff = mix / (1.0 + mixM * math.log1p(float(Mnum) / M0))
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_147.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 140, plus ONE new hyperparameter controlling the
# shifted-log in mix_eff’s M-scaling.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334995294961,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.20928991340348,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.038782832126121,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004709499584036981,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09453355716399327,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200232895957001,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468069306523,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281579434082066,  low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338169559104516,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971039894753438,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918349522397,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775115651513,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999244200010563,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124196733505,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651191642722,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (used in shifted-log denom)
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,  low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.05029206322451067,  low=0.0,  high=0.50),

    # NEW: shift scale for the size dependence: log(1 + M/M0)
    "xl_mix_M0": dict(type="log_uniform", default=1024.0,               low=16.0, high=1e5),

    "lr":       dict(type="log_uniform", default=2.0567690262373217,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # keep the Design-140 coupling

    # --- SINGLE CHANGE vs Design 140 ---
    # shifted-log decay: denom = 1 + mixM * log(1 + M/M0)
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    denom = 1.0 + mixM * math.log1p(float(Mnum) / M0)
    mix_eff = mix_floor + (mix - mix_floor) / denom
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_148.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 146 (no new knobs); single change is inside _grad_single.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552259484044138,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=97.00737633214719,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925222096091798,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05687949526398018,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568871434767859,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09556342349066396,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015135468581687,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010219861833801453,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.921050335290128,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148914806627236, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05173052730493356,   low=1e-3, high=5e-1),

    # Hardness-aware tempering weakening (per clause)
    "tau_xs_H": dict(type="log_uniform", default=1.0,                   low=1e-2, high=100.0),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009337914460523114,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971132798373141,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01167493086123075,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=673.5674030704135,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.899951696395874,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8491936384861357,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.29956466590588826,  low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642438494514,  low=1e-3, high=10.0),

    # Shifted-log transition scale (in clause-count units)
    "xl_mix_M0": dict(type="log_uniform", default=1000.0,               low=10.0, high=1e5),

    "lr":       dict(type="log_uniform",  default=1.9420821389869813,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Long-term hardness proxy
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)

    # Late-acting bump via long-term hardness xl
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    # --- SINGLE CHANGE vs Design 146 ---------------------------------
    # Use uncertainty-aware hardness: h_m = 0.5*(xl_norm + entropy)
    # Entropy computed at a reference tau_pre (unweakened), so weakening is well-defined.
    tau_pre = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_pre = tau_pre.clamp(min=tau_floor, max=tau_cap)
    tau_pre_e = tau_pre.unsqueeze(-1)
    p_pre = torch.softmax(-u / tau_pre_e, dim=-1)  # (M,3)
    ent = -(p_pre * (p_pre + 1e-12).log()).sum(dim=-1) / math.log(3.0)
    ent = ent.clamp(0.0, 1.0)

    h_m = 0.5 * (xl_norm + ent)  # (M,) in [0,1]

    tau_xs_m = hp.tau_xs / (1.0 + torch.as_tensor(hp.tau_xs_H, device=xl.device, dtype=xl.dtype) * h_m)
    # -----------------------------------------------------------------

    tau_m = (hp.tau / (1.0 + tau_xs_m * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1000.0
    M0 = max(1.0, M0)

    mix_eff = mix / (1.0 + mixM * math.log1p(float(Mnum) / M0))
    mix_eff = max(0.0, min(1.0, mix_eff))

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_149.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 140, plus ONE new hyperparameter:
# xl_mix_pow controls the exponent on log1p(M) in the mix_eff decay denom.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334995294961,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.20928991340348,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.038782832126121,       low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004709499584036981,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09453355716399327,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200232895957001,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468069306523,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281579434082066,  low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338169559104516,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5971039894753438,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918349522397,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775115651513,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999244200010563,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124196733505,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651191642722,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (log(M))
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,  low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.05029206322451067,  low=0.0,  high=0.50),

    # NEW: exponent on log1p(M) in denom (keeps log1p form but tests sensitivity)
    "xl_mix_pow": dict(type="uniform",    default=1.0,                  low=0.6,  high=1.4),

    "lr":       dict(type="log_uniform", default=2.0567690262373217,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    # Coupled floor (Design 140 behavior)
    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # ensure floor <= base mix

    # --- SINGLE CHANGE vs Design 140 ---
    # denom = 1 + mixM * (log1p(M))**p
    p = float(hp.xl_mix_pow)
    if p != p:
        p = 1.0
    p = max(0.05, min(3.0, p))

    logM = math.log1p(Mnum)
    denom = 1.0 + mixM * (logM ** p)
    mix_eff = mix_floor + (mix - mix_floor) / denom
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: bounded AND/product surrogate scale for memory-only clause cost
    "kappa":   dict(type="log_uniform", default=0.10, low=1e-2, high=1.0),

    # NEW: adaptive blend strength (max) and violation scale
    "lam0":    dict(type="uniform",     default=0.30, low=0.0,  high=0.8),
    "tau":     dict(type="log_uniform", default=0.10, low=1e-2, high=0.8),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3) in [-1,1]

    # Baseline hard-min/top-2 path
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2) in [0,1]
    c_min = unsat_top[:, 0]                    # (M,)

    # ===== v-dynamics (EXACT baseline) =====
    G = c_min.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_min.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== Memory dynamics (ONLY change): adaptive blend of hard-min with bounded AND surrogate =====
    u = 0.5 * (1.0 - v_lit)                    # (M,3) in [0,1]
    prod3 = u.prod(dim=-1).clamp(0.0, 1.0)     # (M,) in [0,1]
    c_and = 1.0 - torch.exp(-prod3 / hp.kappa) # (M,) in [0,1)

    # λ increases smoothly with violation magnitude; λ→0 when c_min→0
    lam = hp.lam0 * (c_min / (c_min + hp.tau))
    c_mem = (1.0 - lam) * c_min + lam * c_and

    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_150.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 126)
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # NEW (single change vs Design 126): quantile anchor for rigidity soft-clip cap
    "xl_q_r":    dict(type="uniform",     default=0.80,                  low=0.50, high=0.95),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Robust rigidity normalization PRE rho
    # SINGLE CHANGE vs Design 126: cap anchor uses a quantile of |xl_eff| instead of mean(|xl_eff|)
    abs_xl = xl_eff.abs().clamp(min=1e-12)
    q = torch.as_tensor(hp.xl_q_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.50, 0.95)
    anchor = torch.quantile(abs_xl, q).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff / cap)

    p = torch.as_tensor(hp.xl_p_r, device=xl_sc.device, dtype=xl_sc.dtype).clamp(0.25, 1.0)
    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_151.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 140, plus ONE new hyperparameter controlling the
# shifted-log in mix_eff’s M-scaling.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,  low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (used in shifted-log denom)
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,  low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # NEW: shift scale for the size dependence: log(1 + M/M0)
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,               low=16.0, high=1e5),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # keep the Design-140 coupling

    # --- SINGLE CHANGE vs Design 140 ---
    # shifted-log decay: denom = 1 + mixM * log(1 + M/M0)
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    denom = 1.0 + mixM * math.log1p(float(Mnum) / M0)
    mix_eff = mix_floor + (mix - mix_floor) / denom
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_152.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 151; only code change is the M-dependence of mix_eff.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,    low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # Shift scale for size dependence
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,    low=16.0, high=1e5),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)

    # --- SINGLE CHANGE vs Design 151 ---
    # log-log decay: denom = 1 + mixM * log(1 + log(1 + M/M0))
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    L = math.log1p(float(Mnum) / M0)
    denom = 1.0 + mixM * math.log1p(1.0 + L)
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_153.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor (as in Design 139)
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    # Anchor
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Tail-aware quantile anchor
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * q_anchor).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # SINGLE CHANGE vs Design 139: replace tanh-clip with log1p softcap
    # xl_sc = cap * tanh(xl_eff/cap)  ->  sign(xl_eff)*cap*log1p(|xl_eff|/cap)
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.log1p(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_154.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 151, plus ONE new hyperparameter controlling the exponent
# in the shifted-power M-scaling for mix_eff.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863, low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,  low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,     low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,  low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,    low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,   low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,   low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,   low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,  low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474, low=0.0,  high=0.50),

    # Shift scale for size dependence
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,   low=16.0, high=1e5),

    # NEW: exponent for shifted-power decay: (M/M0)^p
    "xl_mix_p":  dict(type="uniform",     default=0.5,                  low=0.1,  high=1.5),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = int(idx.shape[0])  # true clause count for this instance

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)

    # --- SINGLE CHANGE vs Design 151 ---
    # shifted-power decay: denom = 1 + mixM * (M/M0)^p
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    p = float(hp.xl_mix_p)
    if p != p:
        p = 0.5
    p = max(0.0, p)

    Mr = float(Mnum) / M0
    denom = 1.0 + mixM * (Mr ** p)
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_155.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor controls
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)

    # Bulk anchor: power mean on raw |xl_eff|
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Upper-tail level via kthvalue (vmap-friendly)
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_hi = abs_x.kthvalue(k).values.clamp(min=1e-12)

    # SINGLE CHANGE vs Design 153:
    # Use a winsorized (upper-clamped) power-mean as the tail anchor (instead of raw quantile value).
    abs_w = abs_x.clamp(max=q_hi)
    pm_w = (abs_w.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * pm_w).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # Log1p softcap for the statistic
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.log1p(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_156.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Same as Design 151 + ONE new hyperparameter xl_mix_p controlling
# the shifted-log exponent.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,    low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size (used in shifted-log denom)
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # Shift scale for the size dependence: log(1 + M/M0)
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,    low=16.0, high=1e5),

    # NEW: exponent on shifted-log; p>1 gives later-onset but stronger tail decay
    "xl_mix_p":  dict(type="uniform",     default=1.6,                   low=0.5,  high=3.0),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # keep the coupling from 151

    # --- SINGLE CHANGE vs Design 151 ---
    # shifted-log-power decay: denom = 1 + mixM * (log(1 + M/M0))^p
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    p = float(hp.xl_mix_p)
    if p != p:
        p = 1.0
    p = max(0.25, min(5.0, p))

    L = math.log1p(float(Mnum) / M0)
    denom = 1.0 + mixM * (L ** p)
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_157.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE (copied from Design 155)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor controls
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization statistic (SINGLE CHANGE vs 155) -------------------
    # Compute the robust statistic pm on post-rho weights (xl_eff^rho) instead of pre-rho xl_eff.
    rho = torch.as_tensor(hp.xl_rho, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.2, 1.0)
    xl_for_stat = xl_eff.clamp(min=1e-6).pow(rho)  # post-rho compressed scale for robustness stat

    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_for_stat.abs().clamp(min=1e-12)

    # Bulk anchor: power mean on |xl_for_stat|
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Upper-tail level via kthvalue (vmap-friendly)
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_hi = abs_x.kthvalue(k).values.clamp(min=1e-12)

    # Winsorized (upper-clamped) power-mean tail anchor
    abs_w = abs_x.clamp(max=q_hi)
    pm_w = (abs_w.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * pm_w).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # Log1p softcap for the statistic
    sgn_x = xl_for_stat / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.log1p(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Apply normalization to xl_eff (as in 155), but using pm computed above
    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(rho)

    # Rigidity multiplier
    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_158.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 151; only code change is the M-dependence of mix_eff.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,    low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # Shift scale for size dependence
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,    low=16.0, high=1e5),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0)
    Mnum = abs_x.numel()

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)  # keep the Design-140 coupling

    # --- SINGLE CHANGE vs Design 151 ---
    # Saturating rational decay:
    #   t = M/M0
    #   s = t/(1+t) in [0,1)
    #   denom = 1 + mixM*s  (linear for small M, saturates for large M)
    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    t = float(Mnum) / M0
    s = t / (1.0 + t)
    denom = 1.0 + mixM * s
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_159.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE  (copied from Design 153)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor (as in Design 139/153)
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    # Anchor
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Tail-aware quantile anchor
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * q_anchor).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # SINGLE CHANGE vs Design 153: asinh softcap instead of log1p softcap
    # Non-saturating, smooth, log-like tails; modifies tail curvature of the rigidity statistic.
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.asinh(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # temperature for smooth softmin/softmax clause shaping (Design 1)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    tau = hp.tau

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin(u, dim=-1).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like per-literal drive: softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    g1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    g2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on the most satisfied literal via softmax weights
    r_w = torch.softmax(-u / tau, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ---- ONLY MODIFICATION VS DESIGN 1: RMS normalization instead of max normalization ----
    scale = 1.0 / (dv.pow(2).mean().sqrt().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_160.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE  (copied from Design 153)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.8721254180987607,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=95.57166114258173,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.042786396175429744,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05445279847262848,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004339479618070983,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318249502058022,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17326745206332528,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363140665688,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.715034681856354,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0038477319364929588,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.049805411780134715,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009364640591304091,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5945101380348206,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040934262042144,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=599.1607924667313,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.5484334291461265,                  low=0.25, high=1.0),

    # Tail-aware anchor (as in Design 139/153)
    "xl_q":      dict(type="uniform",     default=0.8993128378299229,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.3499999940395355,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979423515045,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    # Anchor
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Tail-aware quantile anchor
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * q_anchor).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # SINGLE CHANGE vs Design 153: asinh softcap instead of log1p softcap
    # Non-saturating, smooth, log-like tails; modifies tail curvature of the rigidity statistic.
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.asinh(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_161.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Kept identical to Design 152/151; only code change is mix_eff(M) definition.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,    low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # Shift scale for size dependence
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,    low=16.0, high=1e5),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0).reshape(-1)
    Mnum = int(abs_x.shape[0])

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)

    # --- SINGLE CHANGE vs Design 152 ---
    # Use explicit per-instance clause count for size (not numel proxies),
    # and replace log-log with single-log decay with shift M0.
    M_clauses = int(idx.shape[0])

    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    denom = 1.0 + mixM * math.log1p(float(max(1, M_clauses)) / M0)
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_162.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor controls
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    # NEW (single change): cap tail-anchor inflation relative to bulk anchor
    "xl_qcap":   dict(type="log_uniform", default=10.0,                  low=1.0,  high=200.0),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)

    # Bulk anchor
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Tail-aware quantile anchor (kthvalue is vmap-friendly)
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor_raw = abs_x.kthvalue(k).values.clamp(min=1e-12)

    # SINGLE CHANGE: clip tail anchor relative to bulk to prevent cap/pm inflation at large M
    qcap = torch.as_tensor(hp.xl_qcap, device=xl_eff.device, dtype=xl_eff.dtype).clamp(min=1.0)
    q_anchor = torch.minimum(q_anchor_raw, (qcap * pm0).clamp(min=1e-12))

    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = ((1.0 - qmix) * pm0 + qmix * q_anchor).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # Log1p softcap for the statistic (as in 153)
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.log1p(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_163.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 161, except the shift parameter for mix_eff is now
# a *density* reference (clauses-per-variable) rather than an absolute M scale.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,    low=0.0,  high=0.80),

    # Decay rate of blend weight with size proxy
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large size (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # Density reference (clauses-per-variable) for mix_eff schedule
    "xl_mix_d0": dict(type="log_uniform", default=4.0,                   low=0.25, high=50.0),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0).reshape(-1)
    Mnum = int(abs_x.shape[0])

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))  # (M,)

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    # Robust statistic for rigidity-only normalization
    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)

    # --- SINGLE CHANGE vs Design 161 ---
    # Size dependence via clause density (M/N), not absolute M.
    M_clauses = int(idx.shape[0])
    N_vars = int(v.shape[0])
    density = float(M_clauses) / float(max(1, N_vars))

    d0 = float(hp.xl_mix_d0)
    if d0 != d0:
        d0 = 4.0
    d0 = max(1e-6, d0)

    denom = 1.0 + mixM * math.log1p(density / d0)
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_164.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Kept identical to Design 159/160 to isolate the effect of the anchor change.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Tail-aware quantile anchor
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    # SINGLE CHANGE vs Design 159/160:
    # geometric (log-space) mixture instead of linear mixture to reduce anchor blow-up
    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = torch.exp((1.0 - qmix) * torch.log(pm0) + qmix * torch.log(q_anchor)).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # Asinh softcap (as in Design 159/160)
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.asinh(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_165.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Identical to Design 161; ONLY change is the functional form of mix_eff(M).
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9531334992065718,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=98.2092900764766,        low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03878283128142357,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.056879494339227676,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00047095002566993437,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0945335694888454,      low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22015134497139183,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010200233870408632,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.916468143463135,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0030148912428593863,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.055281575764603505,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.009338170780018957,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.597104012966156,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011570918739613419,   low=1e-6, high=1e2),

    # Robust statistic scale
    "xl_clip_r": dict(type="log_uniform", default=669.7775637094259,     low=1.0,  high=1e3),

    # Quantile anchor for rigidity-only soft-cap
    "xl_q":      dict(type="uniform",     default=0.8999243974685669,    low=0.70, high=0.98),

    # Independent quantile for winsorizing the rigidity normalizer statistic
    "xl_qn":     dict(type="uniform",     default=0.8490124344825745,    low=0.50, high=0.98),

    # Base blend weight between winsorized mean and winsor cap
    "xl_mix":    dict(type="uniform",     default=0.2994651198387146,    low=0.0,  high=0.80),

    # Decay rate of blend weight with problem size
    "xl_mix_M":  dict(type="log_uniform", default=0.14129642248188642,   low=1e-3, high=10.0),

    # Floor on effective blend weight at large M (stabilizer)
    "xl_mix_floor": dict(type="uniform",  default=0.050292063504457474,  low=0.0,  high=0.50),

    # Shift scale for size dependence
    "xl_mix_M0": dict(type="log_uniform", default=1023.9999160511071,    low=16.0, high=1e5),

    "lr":       dict(type="log_uniform", default=2.0567689768017297,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: soft selector over literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (gain carrier)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Quantile-anchored cap for rigidity-only log soft-cap
    abs_x = xl_eff_r.abs().clamp(min=0.0).reshape(-1)
    Mnum = int(abs_x.shape[0])

    q = float(hp.xl_q)
    if q != q:
        q = 0.90
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.log1p((abs_x / cap).clamp(min=0.0))

    # Winsorize upper tail only at independent quantile xl_qn
    qn = float(hp.xl_qn)
    if qn != qn:
        qn = 0.85
    qn = max(0.0, min(1.0, qn))
    kn = int(math.ceil(qn * Mnum))
    kn = max(1, min(Mnum, kn))
    cap_n = xl_sc.kthvalue(kn).values.clamp(min=1e-12)
    xl_sc_w = torch.minimum(xl_sc, cap_n)

    mean_w = xl_sc_w.mean().clamp(min=1e-12)

    mix = float(hp.xl_mix)
    if mix != mix:
        mix = 0.30
    mix = max(0.0, min(1.0, mix))

    mixM = float(hp.xl_mix_M)
    if mixM != mixM:
        mixM = 0.15
    mixM = max(0.0, mixM)

    mix_floor = float(hp.xl_mix_floor)
    if mix_floor != mix_floor:
        mix_floor = 0.0
    mix_floor = max(0.0, min(1.0, mix_floor))
    mix_floor = min(mix_floor, mix)

    # --- SINGLE CHANGE vs Design 161 ---
    # Replace log decay with linear-in-(M/M0) decay using per-instance clause count.
    M_clauses = int(idx.shape[0])

    M0 = float(hp.xl_mix_M0)
    if M0 != M0:
        M0 = 1024.0
    M0 = max(1.0, M0)

    denom = 1.0 + mixM * (float(max(1, M_clauses)) / M0)
    mix_eff = mix_floor + (mix - mix_floor) / max(1e-12, denom)
    mix_eff = max(0.0, min(1.0, mix_eff))
    # --- end single change ---

    stat_rob = ((1.0 - mix_eff) * mean_w + mix_eff * cap_n).clamp(min=1e-12)

    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * stat_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_166.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
# Kept identical to Design 164 to isolate the effect of the softcap change.
HYPER_SPACE = {
    # Memory params
    "alpha":   dict(type="log_uniform", default=0.9552366502619811,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=96.19793804844177,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03925553475427043,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.054653054171974386,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0004568960221727082,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.09318751147408758,     low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.22432682734908618,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011981363086958234,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.947060755749388,      low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.0046069765098239405,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05174975302474445,    low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.00933513006558406,    low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.594510149987085,      low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.011040933091310559,   low=1e-6, high=1e2),

    # Soft-cap factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=598.4502370621263,     low=1.0,  high=1e3),

    # Clipped power-mean moment for the PRE-rho rigidity statistic
    "xl_p_r":    dict(type="uniform",     default=0.55,                  low=0.25, high=1.0),

    # Tail-aware anchor
    "xl_q":      dict(type="uniform",     default=0.90,                  low=0.70, high=0.98),
    "xl_qmix":   dict(type="uniform",     default=0.35,                  low=0.0,  high=0.80),

    "lr":       dict(type="log_uniform", default=1.9408979802009467,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # ------------------- Rigidity normalization PRE rho -------------------
    p = torch.as_tensor(hp.xl_p_r, device=xl_eff.device, dtype=xl_eff.dtype).clamp(0.25, 1.0)
    abs_x = xl_eff.abs().clamp(min=1e-12)
    pm0 = (abs_x.pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    # Tail-aware quantile anchor
    Mnum = abs_x.numel()
    q = float(hp.xl_q)
    q = max(0.0, min(1.0, q))
    k = int(math.ceil(q * Mnum))
    k = max(1, min(Mnum, k))
    q_anchor = abs_x.kthvalue(k).values.clamp(min=1e-12)

    # Geometric (log-space) mixture anchor (as in Design 164)
    qmix = float(hp.xl_qmix)
    qmix = max(0.0, min(1.0, qmix))
    anchor = torch.exp((1.0 - qmix) * torch.log(pm0) + qmix * torch.log(q_anchor)).clamp(min=1e-12)

    cap = (hp.xl_clip_r * anchor).clamp(min=1e-12)

    # SINGLE CHANGE vs Design 164: log1p softcap instead of asinh
    sgn_x = xl_eff / (abs_x + 1e-12)
    xl_sc = sgn_x * cap * torch.log1p(abs_x / cap)

    pm = (xl_sc.abs().clamp(min=1e-12).pow(p).mean().clamp(min=1e-12)).pow(1.0 / p)

    xl_eff_pre = xl_eff / (1.0 + hp.xl_mu_r * pm)
    xl_eff_r = xl_eff_pre.clamp(min=1e-6).pow(hp.xl_rho)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_17.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # Softmin temperature (as in Designs 7/9)
    "tau":     dict(type="log_uniform", default=5e-2,  low=5e-3,  high=5e-1),
    "tau_xs":  dict(type="log_uniform", default=3.0,   low=1e-2,  high=50.0),
    "tau_p":   dict(type="uniform",     default=2.0,   low=0.5,   high=6.0),

    # NEW (single change vs Design 9): long-term-memory coupling into per-clause temperature
    "tau_xl":  dict(type="log_uniform", default=2.0,   low=5e-2,  high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn              # (M,3)
    u = 0.5 * (1.0 - v_lit)           # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)  # late-acting via power (Design 9)

    # xl normalization to [0,1] using known bound (1..1e6), stable for large xl
    xl_norm = torch.log1p(xl) / math.log1p(1e6)

    # NEW: tau decreases with both xs and (persistently violated) xl
    denom = 1.0 + hp.tau_xs * xs_eff + hp.tau_xl * xl_norm
    tau_m = (hp.tau / denom) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=hp.tau + tau_floor)
    tau_m_e = tau_m.unsqueeze(-1)     # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) softmin with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Defaults seeded from best mid-N run: Design 13)
    "alpha":   dict(type="log_uniform", default=0.5564611942084312,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=82.47247536768155,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.04187455400824547, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07581308318528088, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002696404809757056, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1272804318535872,  low=1e-4, high=1.0),

    # Base temperature + per-clause xs tempering (Design 13)
    "tau":     dict(type="log_uniform", default=0.17206345048847674, low=5e-3, high=5e-1),
    "tau_xs":  dict(type="log_uniform", default=0.012820970050356961, low=1e-2, high=50.0),
    "tau_p":   dict(type="uniform",     default=4.672338008880615,   low=0.5,  high=6.0),

    # NEW (single principled modification): xs-conditioned bump to prevent tau collapse on hard clauses
    "tau_bump": dict(type="log_uniform", default=3e-2, low=1e-4, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.7836913851406813,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1  # keep gating well-conditioned (matches tau search upper bound)

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)  # late-acting signal (as in Design 13)

    # Design-13: tau decreases with xs_eff; NEW: add xs_eff bump so tau cannot collapse for xs~1
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: weight of "backup-deficit" penalty in memory/rigidity clause cost
    # (0 => baseline; larger => more rigidity/memory when only one literal props up a clause)
    "eta":     dict(type="uniform",     default=0.25, low=0.0,  high=0.60),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn                      # (M,3) in [-1,1]

    # Baseline top-2 selection
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c_min = unsat_top[:, 0]                          # (M,)

    # --- NEW (single principled change): memory/rigidity see a backup-aware cost ---
    # Unsatisfaction per literal u in [0,1]
    u = 0.5 * (1.0 - v_lit)

    # "Backup deficit": product of unsatisfactions of the two non-best literals.
    # Large when the clause relies on a single literal (other two are bad).
    eps = 1e-6
    u_prod = u.prod(dim=-1)  # (M,)
    u_best = u.gather(1, top_idx[:, 0:1]).squeeze(-1)  # (M,)
    u_other_prod = (u_prod / (u_best + eps)).clamp(0.0, 1.0)  # (M,)

    # Blend with baseline min cost (keeps signal robust; avoids pure-product vanishing)
    c_mem = (1.0 - hp.eta) * c_min + hp.eta * u_other_prod

    # ===== GRADIENT TERM (unchanged baseline dv drive uses c_min) =====
    G = c_min.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (structure unchanged; use c_mem) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_mem.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form; driven by c_mem)
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MODIFICATION vs baseline: RMS normalization (instead of max normalization) ---
    rms = torch.sqrt((dv * dv).mean().clamp(min=1e-12))
    scale = 1.0 / rms.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Defaults seeded from best mid-N run: Design 13)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,  low=1e-4, high=1.0),

    # Base temperature + per-clause xs tempering (Design 13)
    "tau":     dict(type="log_uniform", default=0.17156621811608666, low=5e-3, high=5e-1),
    "tau_xs":  dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":   dict(type="uniform",     default=4.663299675606271,   low=0.5,  high=6.0),

    # NEW (single principled modification): xs-conditioned bump to prevent tau collapse on hard clauses
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1  # keep gating well-conditioned (matches tau search upper bound)

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)  # late-acting signal (as in Design 13)

    # Design-13: tau decreases with xs_eff; NEW: add xs_eff bump so tau cannot collapse for xs~1
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_21.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Defaults seeded from Design 20)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,   low=0.5,  high=6.0),

    # NOTE: used as an ADDITIVE bump term; in this design it is xl-conditioned (single change vs Design 20)
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # NEW (single change vs Design 20): bump is conditioned on long-term clause hardness (xl), not xs
    xl_norm = torch.log1p(xl) / math.log1p(1e6)  # stable map of xl in [1,1e6] -> [~0,1]

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xl_norm)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: scale for bounded product (AND-like) clause penalty used ONLY for mem/rigidity
    "kappa":   dict(type="log_uniform", default=0.10, low=1e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn                       # (M,3) in [-1,1]

    # Baseline top-2 selection (kept)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c_min = unsat_top[:, 0]                    # (M,)

    # NEW (only for memory/rigidity): bounded product/AND surrogate
    # u in [0,1]; prod3=0 if any literal fully satisfies (u=0)
    u = 0.5 * (1.0 - v_lit)                    # (M,3)
    prod3 = u.prod(dim=-1).clamp(0.0, 1.0)     # (M,)
    c_mem = 1.0 - torch.exp(-prod3 / hp.kappa) # (M,) in [0,1)

    # ===== GRADIENT TERM G (baseline, unchanged) =====
    G = c_min.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (baseline structure, but uses c_mem) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c_mem.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged form, but driven by c_mem)
    dxl = hp.alpha * (c_mem - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_mem - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Defaults seeded from Design 20)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature (Design 13/20)
    "tau":      dict(type="log_uniform", default=0.17156621811608666, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # NEW (single principled change): gate tau_bump by clause-violation proxy
    # Larger -> bump only for clearly violated clauses (more conservative at large N)
    "bump_c0":  dict(type="log_uniform", default=5e-2,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # NEW: clause-selective, self-limiting bump (proxy uses hard min, no second pass)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)                 # (M,)
    bump_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)  # (M,)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_24.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline memory params (seeded from Design 21 defaults)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering (as in Design 21)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # NEW (single change): make xl-conditioned bump late-acting via exponent p
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # CHANGED vs Design 21: xl bump uses late-acting powered log-normalization
    xl_norm = torch.log1p(xl) / math.log1p(1e6)           # in ~[0,1]
    xl_norm = xl_norm.clamp(0.0, 1.0).pow(hp.tau_xl_p)    # late activation when p>1

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xl_norm)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_25.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the best-known tau-tempered family (Design 20/23)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Clause-violation gating steepness (Design 23)
    "bump_c0":  dict(type="log_uniform", default=5e-2,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # --- NEW (single change vs Design 23): make bump late-acting via long-term hardness xl ---
    # xl_norm in [~0,1] using a stable log-map; activates only for persistently hard clauses.
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)

    # Existing clause-violation proxy gate (Design 23)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # Hybrid gate: must be both currently violated (c_gate) and persistently hard (xl_norm)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_26.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 24 defaults)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # xl bump uses late-acting powered log-normalization
    xl_norm = torch.log1p(xl) / math.log1p(1e6)           # ~[0,1]
    xl_norm = xl_norm.clamp(0.0, 1.0).pow(hp.tau_xl_p)    # late activation when p>1

    # CHANGED vs Design 24: multiplicative (not additive) xl-conditioned tempering
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)
    tau_m = tau_base * (1.0 + hp.tau_bump * xl_norm) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature (as in Design 23)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # c-proxy gating parameters
    "bump_c0":  dict(type="log_uniform", default=5e-2,                low=1e-3, high=5e-1),

    # NEW (single change vs Design 23): sharpen c-gate so only worst clauses get bumped
    "bump_p":   dict(type="uniform",     default=3.0,                 low=1.0,  high=8.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy: hard min (0=satisfied, 1=fully violated)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # NEW: sharper self-limiting bump gate via power p
    c_pow = c_proxy.pow(hp.bump_p)
    c0_pow = hp.bump_c0 ** hp.bump_p
    bump_gate = (c_pow / (c_pow + c0_pow)).clamp(0.0, 1.0)  # (M,)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_28.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Designs 24/26)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Base tempering by xs (as in Designs 21/24/26)
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)

    # xl hardness signal in ~[0,1]
    xl_norm = torch.log1p(xl) / math.log1p(1e6)
    xl_norm = xl_norm.clamp(0.0, 1.0)

    # NEW (single change vs Design 26): relative-hardness gating so only outlier-hard clauses get bumped
    xl_hard = torch.relu(xl_norm - xl_norm.mean())
    xl_hard = xl_hard / (xl_hard.max().clamp(min=1e-6))
    xl_hard = xl_hard.pow(hp.tau_xl_p)

    # Multiplicative xl-conditioned tempering (Design 26), but with gated xl_hard
    tau_m = tau_base * (1.0 + hp.tau_bump * xl_hard) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Defaults seeded from Design 23)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # bump width/scale (reused by the new boundary-focused gate)
    "bump_c0":  dict(type="log_uniform", default=5e-2,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy: hard min (0=satisfied, 1=fully violated)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # NEW (single change vs Design 23): boundary-focused bump gate
    # High near SAT boundary (c_proxy ~ 0.5), low when clearly satisfied/violated.
    d = (c_proxy - 0.5).abs()
    bump_gate = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)  # (M,)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    # temperature for smooth literal selection in rigidity
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3) in [-1,1]
    u = 0.5 * (1.0 - v_lit)         # (M,3) in [0,1]

    # Bounded, smooth, clamp-free clause cost:
    # c = (u0*u1*u2)^(1/3) (geometric mean), smoothed near 0 for finite derivatives.
    eps = 1e-6
    eps13 = eps ** (1.0 / 3.0)
    c = (u.prod(dim=-1) + eps).pow(1.0 / 3.0) - eps13   # (M,) in [0,1]

    # DMM-like per-literal drive: smooth analogue of min(other two) using geometric mean
    u0, u1, u2 = u.unbind(dim=-1)
    eps12 = eps ** 0.5
    g0 = (u1 * u2 + eps).pow(0.5) - eps12
    g1 = (u0 * u2 + eps).pow(0.5) - eps12
    g2 = (u0 * u1 + eps).pow(0.5) - eps12
    G = torch.stack([g0, g1, g2], dim=-1)               # (M,3) in [0,1]
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity selector (kept from Design 1, but now paired with bounded c)
    w = torch.softmax(-u / hp.tau, dim=-1)              # focuses on most satisfied literal
    R = w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (as in baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_30.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Designs 24/26/28)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)

    # --- CHANGED vs Design 28: robust + violation-coupled relative-hardness gate ---
    # xl hardness signal in ~[0,1] using robust median/MAD normalization
    xl_norm = torch.log1p(xl) / math.log1p(1e6)
    xl_norm = xl_norm.clamp(0.0, 1.0)

    med = xl_norm.median()
    mad = (xl_norm - med).abs().median().clamp(min=1e-6)
    z = (xl_norm - med) / mad

    # Smooth “only above median” mapping to [0,1]
    s = torch.sigmoid(2.0 * z)                 # ~0 below median, ~1 far above
    xl_hard = torch.relu(s - 0.5) * 2.0        # 0 for <=median, up to 1 for strong outliers

    # Couple to present violation to avoid boosting already-easy/satisfied clauses
    u_min = u.min(dim=-1).values               # (M,) in [0,1]
    xl_hard = (xl_hard * u_min).pow(hp.tau_xl_p)

    # Multiplicative xl-conditioned tempering with gated xl_hard
    tau_m = tau_base * (1.0 + hp.tau_bump * xl_hard) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_31.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the best-known tau-tempered family (Design 20/23)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181, low=1e-4, high=5e-1),

    # Clause-violation gating steepness (Design 23)
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # --- NEW (single change vs Design 23): make bump late-acting via long-term hardness xl ---
    # xl_norm in [~0,1] using a stable log-map; activates only for persistently hard clauses.
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)

    # Existing clause-violation proxy gate (Design 23)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # Hybrid gate: must be both currently violated (c_gate) and persistently hard (xl_norm)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Gate scale/width (reused for both components of the union gate)
    "bump_c0":  dict(type="log_uniform", default=5e-2,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy: hard min (0=satisfied, 1=fully violated)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # NEW (single change): union of violation gate (Design 23) and boundary gate (Design 29)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (gate_v + gate_b - gate_v * gate_b).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_33.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Designs 24/26/28/30)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    # NEW (single change vs Design 30): threshold (in MAD units) for xl outlier activation
    "xl_z0":    dict(type="uniform",     default=1.0,                  low=0.0,  high=4.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)

    # Robust relative-hardness from xl via median/MAD z-score
    xl_norm = torch.log1p(xl) / math.log1p(1e6)
    xl_norm = xl_norm.clamp(0.0, 1.0)

    med = xl_norm.median()
    mad = (xl_norm - med).abs().median().clamp(min=1e-6)
    z = (xl_norm - med) / mad

    # --- SINGLE MODIFICATION vs Design 30: add z0 threshold so only strong outliers activate ---
    # (keep smoothness + vmap-safety)
    gate_k = 2.0
    xl_hard = torch.sigmoid(gate_k * (z - hp.xl_z0))  # ~0 below z0, ~1 far above

    # Couple to present violation to avoid boosting satisfied / currently irrelevant clauses
    u_min = u.min(dim=-1).values
    xl_hard = (xl_hard * u_min).pow(hp.tau_xl_p)

    # Multiplicative xl-conditioned tempering
    tau_m = tau_base * (1.0 + hp.tau_bump * xl_hard) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # bump width (Gaussian width)
    "bump_c0":  dict(type="log_uniform", default=5e-2,                 low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy: hard min
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # Boundary-focused Gaussian bump gate around c_proxy ~ 0.5
    d = (c_proxy - 0.5).abs()
    w = torch.as_tensor(hp.bump_c0, device=d.device, dtype=d.dtype).clamp(min=1e-6)
    bump_gate = torch.exp(- (d / w) ** 2).clamp(0.0, 1.0)  # (M,)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_35.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 31 (best so far)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181, low=1e-4, high=5e-1),

    # Clause-violation gating steepness (Design 23/31)
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,  low=1e-3, high=5e-1),

    # NEW (single principled change vs Design 31): relative xl-hardness gate steepness
    "xl_k":     dict(type="log_uniform", default=8.0,                   low=0.5,  high=50.0),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # --- CHANGED vs Design 31: relative (mean-centered) xl hardness gate ---
    # Start from stable log-map in [0,1]
    xl_base = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)
    mu = xl_base.mean()
    s = torch.sigmoid(hp.xl_k * (xl_base - mu))
    xl_hard = (torch.relu(s - 0.5) * 2.0).clamp(0.0, 1.0)          # (M,)

    # Existing clause-violation proxy gate (Design 23/31)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # Hybrid late gate: currently violated AND relatively hard
    bump_gate = (c_gate * xl_hard).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Temperature for smooth softmin/softmax clause gating
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    tau = hp.tau

    def softmin(x, dim=-1):
        # softmin(x) = -tau * logsumexp(-x/tau)
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin(u, dim=-1).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: for each literal i, use softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    g1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    g2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on the most satisfied literal via softmax weights
    r_w = torch.softmax(-u / tau, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # NEW (single change vs Design 1): RMS normalization instead of max normalization
    scale = 1.0 / (dv.square().mean().sqrt().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_37.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from the best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,  low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181, low=1e-4, high=5e-1),

    # Clause-violation gating steepness
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,  low=1e-3, high=5e-1),

    # NEW: smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                 low=1e-6, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl (as in the reference family)
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # --- SINGLE MODIFICATION: use smooth global mean-normalized xl in forces ---
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    G = G * (xl_eff * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory dynamics
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature (as in Designs 27/29/32)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Boundary gate parameters
    "bump_c0":  dict(type="log_uniform", default=5e-2,                 low=1e-3, high=5e-1),

    # NEW vs Design 29: tunable gate center and sharpness
    # Design 29 recovered by bump_mu=0.5 and bump_p=1.
    "bump_mu":  dict(type="uniform",     default=0.50,                 low=0.35, high=0.65),
    "bump_p":   dict(type="uniform",     default=2.0,                  low=1.0,  high=10.0),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy (hard min) for gating only
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # NEW: generalized boundary-peaked bump gate with tunable center/width/sharpness
    # bump_gate = 1 / (1 + (|c-mu|/c0)^p) in [0,1]
    c0 = torch.as_tensor(hp.bump_c0, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    d = (c_proxy - hp.bump_mu).abs()
    bump_gate = (1.0 / (1.0 + (d / c0).pow(hp.bump_p))).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_39.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces (Design 37)
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # NEW (single modification vs Design 37): compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl (as in reference family)
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl in forces (Design 37)
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # --- SINGLE MODIFICATION: compress xl only in rigidity multiplier ---
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)
    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MODIFICATION vs baseline: decoupled normalization for v vs (xl,xs) ---
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_norm = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_m = 1.0 / (mem_norm.clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_40.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Designs 24/26/28/30)
    "alpha":   dict(type="log_uniform", default=0.5621692051069049,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81633137475754,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371974110603,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06920864433050156,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027072121900412346, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.10012334926200116,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1715662280451163,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454541496381557, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299560546875,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483939323403167, low=1e-4, high=5e-1),
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    # NEW (single change vs Design 30): threshold (in MAD units) for xl outlier activation
    "xl_z0":    dict(type="uniform",     default=1.0,                  low=0.0,  high=4.0),

    "lr":       dict(type="log_uniform", default=1.885760475281831,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)

    # Robust relative-hardness from xl via median/MAD z-score
    xl_norm = torch.log1p(xl) / math.log1p(1e6)
    xl_norm = xl_norm.clamp(0.0, 1.0)

    med = xl_norm.median()
    mad = (xl_norm - med).abs().median().clamp(min=1e-6)
    z = (xl_norm - med) / mad

    # --- SINGLE MODIFICATION vs Design 30: add z0 threshold so only strong outliers activate ---
    # (keep smoothness + vmap-safety)
    gate_k = 2.0
    xl_hard = torch.sigmoid(gate_k * (z - hp.xl_z0))  # ~0 below z0, ~1 far above

    # Couple to present violation to avoid boosting satisfied / currently irrelevant clauses
    u_min = u.min(dim=-1).values
    xl_hard = (xl_hard * u_min).pow(hp.tau_xl_p)

    # Multiplicative xl-conditioned tempering
    tau_m = tau_base * (1.0 + hp.tau_bump * xl_hard) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Base temperature (Design 1)
    "tau":      dict(type="log_uniform", default=5e-2,  low=5e-3, high=5e-1),

    # Per-clause tau schedule + bump (Design 27 style)
    "tau_xs":   dict(type="log_uniform", default=1e-2,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.0,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=5e-3,  low=1e-4, high=5e-1),

    # Smooth violation gate parameters (NOW driven by smooth c_base, not hard min)
    "bump_c0":  dict(type="log_uniform", default=5e-2,  low=1e-3, high=5e-1),
    "bump_p":   dict(type="uniform",     default=3.0,   low=1.0,  high=8.0),

    "lr":       dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Helpers
    def softmin_tau(x, tau, dim=-1):
        # softmin(x) = -tau * logsumexp(-x/tau)
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # ---- Smooth gate computed from smooth clause cost (no hard-min proxy) ----
    tau_base = hp.tau
    c_base = softmin_tau(u, tau_base, dim=-1).clamp(0.0, 1.0)  # (M,)

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)                  # (M,)

    # Sharpened smooth bump gate in [0,1]
    c_pow = c_base.pow(hp.bump_p)
    c0_pow = (hp.bump_c0 ** hp.bump_p)
    bump_gate = (c_pow / (c_pow + c0_pow)).clamp(0.0, 1.0)     # (M,)

    # Per-clause effective temperature tau_m
    tau_floor = 1e-3
    tau_cap = 5e-1
    tau_m = (tau_base / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)            # (M,)
    tau_m_e = tau_m.unsqueeze(-1)                               # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost c (consistent with per-clause tau_m)
    c = softmin_pc(u).clamp(0.0, 1.0)                           # (M,)

    # Smooth DMM-like gradient term: for each literal i, softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)       # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: softmax selector (same tau_m) to stabilize satisfied literals
    r_w = torch.softmax(-u / tau_m_e, dim=-1)                   # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline form)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_42.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from the best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),

    # Clause-violation gating steepness
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl (reference family)
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # --- SINGLE MODIFICATION vs Design 37: log-compress xl before the same mean-normalization ---
    # (smooth, monotone, global; reduces outlier impact without thresholding)
    xl_c = torch.log1p(xl) / math.log(2.0)  # so xl=1 -> 1
    xl_eff = xl_c / (1.0 + hp.xl_mu * xl_c.mean().clamp(min=1e-6))

    G = G * (xl_eff * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 20 defaults
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,    low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 20)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # NEW (single modification): additive temperature used ONLY for rigidity selector softmax
    "tau_r_add": dict(type="log_uniform", default=2e-2,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Design 20 tau_m: decreases with xs_eff, plus floor and xs_eff bump to prevent collapse
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # CHANGED: rigidity selector uses a slightly larger temperature than tau_m
    tau_r = (tau_m + hp.tau_r_add).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_44.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: local per-clause hardness EMA in [0,1]
    "h":  dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 31)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering (seeded from Design 31)
    "tau":      dict(type="log_uniform", default=0.1716010282561393,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),

    # Clause-violation gating steepness (seeded from Design 31)
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # NEW: EMA rate for local hardness tracker h
    "h_eta":    dict(type="log_uniform", default=0.02,                  low=1e-3, high=1.0),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)
    h  = vars["h"]   # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Current clause-violation proxy and gate in [0,1]
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # NEW: local hardness gate uses EMA-tracked persistence h (no global stats)
    bump_gate = (c_gate * h.clamp(0.0, 1.0)).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # NEW: EMA hardness tracker toward current violation
    dh = hp.h_eta * (c_proxy - h)

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dh  = -dh  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "h": dh}


==> anc/data/runs/expert_b/solvers/solver_45.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 31)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,   low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,    low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181, low=1e-4, high=5e-1),

    # Clause-violation gating steepness
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,  low=1e-3, high=5e-1),

    # NEW: minimum activation floor for bump gate (coverage; avoids starving non-outlier clauses)
    "bump_floor": dict(type="uniform", default=0.05, low=0.0, high=0.30),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Persistency hardness from xl via bounded log-map in [0,1]
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)

    # Present-violation gate
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # --- SINGLE MODIFICATION vs Design 31: add coverage floor inside hardness gate ---
    # ensures any currently violated clause gets >= bump_floor * c_gate activation.
    hard_gate = (hp.bump_floor + (1.0 - hp.bump_floor) * xl_norm).clamp(0.0, 1.0)
    bump_gate = (c_gate * hard_gate).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Design 43)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43 / 20)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # NEW (single principled change): satisfaction-adaptive rigidity sharpening strength
    # Larger => much sharper rigidity selector when clause is near-satisfied.
    "tau_r_k":  dict(type="log_uniform", default=3.0,                  low=1e-2, high=1e2),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Base per-clause temperature used for clause cost + gradient drives
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # CHANGED (only modification): rigidity selector temperature gets sharper near satisfaction.
    # When c is small, sat ~ 1 and tau_r is reduced by ~ (1 + tau_r_k).
    # When c is large, sat ~ 0 and tau_r ~ tau_m.
    c0 = 5e-2
    sat = (c0 / (c + c0)).clamp(0.0, 1.0)                 # (M,)
    tau_r = (tau_m / (1.0 + hp.tau_r_k * sat)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW (single principled change vs Design 1): separate temperatures
    # tau_c: smoothness for clause-cost/gradient softmin (c and G)
    # tau_r: sharpness for rigidity selector softmax (R)
    "tau_c":   dict(type="log_uniform", default=5e-2,  low=5e-3,  high=5e-1),
    "tau_r":   dict(type="log_uniform", default=1e-2,  low=1e-3,  high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    def softmin(x, tau, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Clause cost: c ≈ min(u1,u2,u3)
    c = softmin(u, hp.tau_c, dim=-1).clamp(0.0, 1.0)  # (M,)

    # Per-literal drive: min(other two)
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin(torch.stack([u1, u2], dim=-1), hp.tau_c, dim=-1)
    g1 = softmin(torch.stack([u0, u2], dim=-1), hp.tau_c, dim=-1)
    g2 = softmin(torch.stack([u0, u1], dim=-1), hp.tau_c, dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity: focus on most satisfied literal, with independently sharp selector
    r_w = torch.softmax(-u / hp.tau_r, dim=-1)        # (M,3)
    R = (r_w * c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_48.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from Designs 24/33/40 family)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),
    "tau_xl_p": dict(type="uniform",     default=2.5,                  low=0.5,  high=6.0),

    # NEW (replaces xl_z0 thresholding): smooth saturating xl gate scale
    "xl_sat":   dict(type="log_uniform", default=1e3,                  low=1.0,  high=1e6),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)

    # ---- SINGLE MODIFICATION vs Design 33/40: remove z-threshold outlier gate.
    # Smooth, monotone, saturating xl gate (no sharp threshold), still violation-aware.
    xl_gate = xl / (xl + hp.xl_sat)                     # in (0,1), monotone, saturating
    u_min = u.min(dim=-1).values                        # (M,)
    xl_hard = (xl_gate * u_min).pow(hp.tau_xl_p)         # couple to present violation

    # Multiplicative xl-conditioned tempering
    tau_m = tau_base * (1.0 + hp.tau_bump * xl_hard) + tau_floor
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Defaults seeded from best mid-N run family; keep search wide)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,  low=1e-4, high=1.0),

    # Base temperature + per-clause xs tempering
    "tau":     dict(type="log_uniform", default=0.17156621811608666, low=5e-3, high=5e-1),
    "tau_xs":  dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":   dict(type="uniform",     default=4.663299675606271,   low=0.5,  high=6.0),

    # Anti-collapse bump strength (same parameter; only functional form changes)
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.8857604317887413,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)  # late-acting signal

    # DESIGN 20 baseline: + tau_bump * xs_eff
    # NEW (single change): make bump more late-acting to preserve mid-N but stabilize hardest clauses
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature (as in Design 1)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    # NEW (single principled change): adaptive temperature strength
    # tau_eff = tau / (1 + tau_k * mean(xs))  -> cooler as more clauses are marked satisfied
    "tau_k":   dict(type="log_uniform", default=3.0,  low=1e-2, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    # Adaptive temperature (smooth early, sharper late)
    prog = xs.mean()                      # scalar in [0,1]
    tau = hp.tau / (1.0 + hp.tau_k * prog)
    tau = tau.clamp(min=1e-3, max=5e-1)

    def softmin(x, dim=-1):
        return -tau * torch.logsumexp(-x / tau, dim=dim)

    # Smooth clause cost: c ≈ min(u1,u2,u3), clamped so satisfied clauses give c=0
    c = softmin(u, dim=-1).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin(torch.stack([u1, u2], dim=-1), dim=-1)
    g1 = softmin(torch.stack([u0, u2], dim=-1), dim=-1)
    g2 = softmin(torch.stack([u0, u1], dim=-1), dim=-1)
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (as in baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from recent tuned runs)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,    low=1e-4, high=1.0),

    # Per-clause temperature (for smoothmin cost + drive)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # NEW (single conceptual change): margin-adaptive rigidity temperature (decoupled from tau_m)
    "tau_r0":    dict(type="log_uniform", default=3e-2,                low=1e-3, high=2e-1),
    "tau_r_gain":dict(type="log_uniform", default=2e-2,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature for softmin-based cost/drive
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # CHANGED: rigidity selector temperature depends on satisfaction margin (2nd-best minus best)
    u_sorted, _ = torch.sort(u, dim=-1)          # (M,3) ascending
    margin = (u_sorted[:, 1] - u_sorted[:, 0]).clamp(min=0.0)  # (M,)
    tau_r = (hp.tau_r0 + hp.tau_r_gain / (margin + 1e-3)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)                # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)    # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,    low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.34361292956554174,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173, low=1e-4, high=5e-1),

    # Gate scale/width (reused for both components of the union gate)
    "bump_c0":  dict(type="log_uniform", default=0.13250573767638046,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy: hard min (0=satisfied, 1=fully violated)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # NEW (single change): union of violation gate (Design 23) and boundary gate (Design 29)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (gate_v + gate_b - gate_v * gate_b).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Per-clause temperature (as in Designs 32/51)
    "tau":      dict(type="log_uniform", default=0.2,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.05,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.0,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=5e-3,  low=1e-4, high=5e-1),

    # Union/boundary gate width
    "bump_c0":  dict(type="log_uniform", default=0.1,   low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Base temperature (NO bump) used both for dynamics and for a smooth gate signal
    tau_base = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor
    tau_base = tau_base.clamp(min=tau_floor, max=tau_cap)
    tau_base_e = tau_base.unsqueeze(-1)  # (M,1)

    # --- SINGLE CHANGE vs Designs 32/51: gate from smooth c_gate (softmin at tau_base), not hard-min c_proxy ---
    c_gate = (-(tau_base) * torch.logsumexp(-u / tau_base_e, dim=-1)).clamp(0.0, 1.0)  # (M,)

    gate_v = (c_gate / (c_gate + hp.bump_c0)).clamp(0.0, 1.0)
    d = (c_gate - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (gate_v + gate_b - gate_v * gate_b).clamp(0.0, 1.0)

    # Late-acting bump (only via xs_eff), no xl-thresholding
    tau_m = (tau_base + (hp.tau_bump * xs_eff * bump_gate)).clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (soft selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 43 defaults
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Rigidity temperature boost magnitude (Design 43)
    "tau_r_add": dict(type="log_uniform", default=2e-2,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m: decreases with xs_eff, plus floor and xs_eff bump
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) with per-row tau_m
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 43:
    # Make the rigidity-temperature boost decay smoothly with satisfaction (xs_eff)
    tau_r = (tau_m + hp.tau_r_add * (1.0 - xs_eff)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 43 defaults (good reference family)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (same as Design 43)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude (as in Design 43)
    "tau_r_add": dict(type="log_uniform", default=2e-2,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Design 43 tau_m: decreases with xs_eff, plus floor and xs_eff bump
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) with per-row tau_m
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 43:
    # Make rigidity-selector temperature boost depend smoothly on violation level (clause cost c).
    # More violated clauses -> more diffuse selector (less premature locking);
    # Near-satisfied clauses -> boost vanishes (sharper stabilization).
    tau_r = (tau_m + hp.tau_r_add * c).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_55.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,     low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,   low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.34361292956554174,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296,   low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173,  low=1e-4, high=5e-1),

    # Gate scale/width
    "bump_c0":  dict(type="log_uniform", default=0.13250573767638046,   low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_base = hp.tau / (1.0 + hp.tau_xs * xs_eff)

    # --- SINGLE CHANGE vs Designs 32/51: use softmin-based proxy instead of hard min ---
    tau_base_c = tau_base.clamp(min=tau_floor, max=tau_cap)
    tau_base_e = tau_base_c.unsqueeze(-1)
    c_proxy = (-(tau_base_c) * torch.logsumexp(-u / tau_base_e, dim=-1)).clamp(0.0, 1.0)  # (M,)

    # Union bump gate (unchanged form, now driven by soft proxy)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (gate_v + gate_b - gate_v * gate_b).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 43 defaults (good reference family)
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude (Design 43)
    "tau_r_add": dict(type="log_uniform", default=2e-2,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m: decreases with xs_eff, plus floor and xs_eff bump
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 43:
    # Hybrid gate for rigidity-selector temperature boost: c * (1 - xs_eff)
    gate = (c * (1.0 - xs_eff)).clamp(0.0, 1.0)
    tau_r = (tau_m + hp.tau_r_add * gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,        low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,      low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,       low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062,   low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,     low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.34361292956554174,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296,     low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,       low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173,    low=1e-4, high=5e-1),

    # Mid-violation bump width (kept relatively small to avoid broad gates)
    "bump_c0":  dict(type="log_uniform", default=0.08,                    low=1e-3, high=2.5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Base temperature (no bump): also used to compute a smooth proxy
    tau_base = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor
    tau_base = tau_base.clamp(min=tau_floor, max=tau_cap)
    tau_base_e = tau_base.unsqueeze(-1)

    # Smooth clause-violation proxy
    c_proxy = (-(tau_base) * torch.logsumexp(-u / tau_base_e, dim=-1)).clamp(0.0, 1.0)  # (M,)

    # Mid-violation-only bump gate (Gaussian around 0.5), with safe width
    w = max(float(hp.bump_c0), 1e-3)
    z = (c_proxy - 0.5) / w
    bump_gate = torch.exp(-0.5 * z * z).clamp(0.0, 1.0)  # (M,)

    # Effective per-clause temperature
    tau_m = tau_base + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_58.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 43 defaults
    "alpha":   dict(type="log_uniform", default=0.5621692187844672,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=66.81632457312769,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.030535371590981693, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0692086467410482,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002707212891353793, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.1001233475696319,   low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43)
    "tau":      dict(type="log_uniform", default=0.17156621811608666,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.010454540161884173, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.663299675606271,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004483940024612725, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude (Design 43)
    "tau_r_add": dict(type="log_uniform", default=2e-2,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8857604317887413,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (UNCHANGED from Design 43)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 43:
    # Calibrated rigidity temperature boost: depends on (violation c) and (unsatisfied state 1-xs_eff)
    tau_r = (tau_m + hp.tau_r_add * c * (1.0 - xs_eff)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_59.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: smooth, capped, rank-like xl prioritization (used only in v-dynamics)
    # softmax temperature over log(1+xl)
    "xl_tau":     dict(type="log_uniform", default=0.7,   low=5e-2, high=5.0),
    # log-space saturation cap: rank weight is constrained to [exp(-cap), exp(cap)]
    "xl_logcap":  dict(type="log_uniform", default=2.3,   low=0.2,  high=4.0),
    # coupling to current violation: vio = c/(c+c0)
    "vio_c0":     dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),
    # amplitude of the prioritization bump around 1.0
    "xl_amp":     dict(type="log_uniform", default=1.0,   low=1e-2, high=20.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- Clause evaluation (baseline) -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,) == min(u) proxy

    # ----- NEW: smooth capped rank-like xl weight, coupled to violation -----
    # rank via softmax over log(1+xl)
    logxl = torch.log1p(xl)
    p = torch.softmax(logxl / hp.xl_tau, dim=0)          # (M,), sum=1
    rank_w = p * xl.numel()                              # mean=1

    # smooth saturation in log-space: cap multiplicative spread
    logw = torch.log(rank_w.clamp(min=1e-8))
    logw_sat = hp.xl_logcap * torch.tanh(logw / hp.xl_logcap)
    rank_w_cap = torch.exp(logw_sat)                     # in [exp(-cap), exp(cap)]

    # couple to present violation so satisfied clauses are not boosted
    vio = (c / (c + hp.vio_c0)).clamp(0.0, 1.0)          # (M,)
    xl_eff = (1.0 + hp.xl_amp * (rank_w_cap - 1.0) * vio).clamp(min=1e-3)

    # ----- Gradient term (baseline structure, xl -> xl_eff) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ----- Rigidity term (baseline structure, xl -> xl_eff) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics (unchanged) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Normalize (baseline) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MODIFICATION vs baseline: degree-normalized max scaling for dv ---
    ones = torch.ones(idx.numel(), device=v.device, dtype=v.dtype)
    deg = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), ones)  # occurrences per variable
    dv_eff = dv / torch.sqrt(deg + 1.0)  # reduce outlier-degree dominance; safe when deg=0

    scale = 1.0 / (dv_eff.abs().max().clamp(min=1e-6))

    dv  = -dv_eff * scale
    dxl = -dxl    * scale
    dxs = -dxs    * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_60.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 43 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,    low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,   low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude (Design 43)
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498,                low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (UNCHANGED from Design 43)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 43:
    # Calibrated rigidity temperature boost: depends on (violation c) and (unsatisfied state 1-xs_eff)
    tau_r = (tau_m + hp.tau_r_add * c * (1.0 - xs_eff)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_61.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults (to isolate the single change)
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude (as in 58/60)
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    # NEW (single principled change): saturation scale for the violation-gated τr boost
    # boost = tau_r_add * (viol / (viol + tau_r_sat)), viol=c*(1-xs_eff)
    "tau_r_sat": dict(type="log_uniform", default=0.1,                  low=1e-3, high=1.0),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (unchanged from the 43/58/60 family)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 60:
    # Replace linear boost in viol=c*(1-xs_eff) with a smooth saturating boost.
    viol = c * (1.0 - xs_eff)                       # (M,)
    viol_sat = viol / (viol + hp.tau_r_sat)         # (M,) in [0,1)
    tau_r = (tau_m + hp.tau_r_add * viol_sat).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)                   # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)       # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: smooth violation-anchored tempering of xl in v-dynamics
    "c0":      dict(type="log_uniform", default=0.05,  low=1e-3, high=5e-1),
    "w_floor": dict(type="uniform",     default=0.10,  low=0.01, high=0.50),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Clause literals
    v_lit = v[idx] * sgn  # (M,3)

    # Top-2 literals (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Unsatisfaction (0=satisfied, 1=violated)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)  == min(u)

    # === SINGLE MODIFICATION: violation-anchored, bounded xl used in v-dynamics ===
    g = c / (c + hp.c0)                          # in [0,1], monotone in violation
    g = (hp.w_floor + (1.0 - hp.w_floor) * g)    # in [w_floor,1]
    g = g.clamp(hp.w_floor, 1.0)
    xl_eff = 1.0 + (xl - 1.0) * g                # in [1, xl], smooth, no hard gating

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_63.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (as in the 43/58/60 family)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 60:
    # Use an "odds"-shaped violation gate to avoid premature saturation on hard clauses.
    # viol = c*(1-xs_eff) in [0,1]; boost ~ viol for small viol, grows rapidly as viol->1.
    viol = (c * (1.0 - xs_eff)).clamp(0.0, 1.0 - 1e-6)      # (M,)
    odds = viol / (1.0 - viol + 1e-3)                        # smooth, strong tail
    tau_r = (tau_m + hp.tau_r_add * odds).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)               # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_64.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): conservative, always-on violation-driven tempering
    # w(c)=1+temp_k*c/(c+temp_c0)
    "temp_k":  dict(type="log_uniform", default=3e-2, low=1e-4, high=5e-1),
    "temp_c0": dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0].clamp(0.0, 1.0)  # (M,)

    # NEW: violation-driven tempering weight (monotone in c, never zero)
    w = 1.0 + hp.temp_k * (c / (c + hp.temp_c0)).clamp(0.0, 1.0)  # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * w.unsqueeze(-1) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_65.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude (Design 60)
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    # NEW (single principled change): exponential saturation scale for viol-gated τr boost
    # boost = tau_r_add * (1 - exp(-viol / tau_r_sat)), viol=c*(1-xs_eff)
    "tau_r_sat": dict(type="log_uniform", default=0.2,                  low=1e-3, high=1.0),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (unchanged from Design 60)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 60:
    # Exponentially saturating, bounded τr boost to avoid frequent τ cap at high N.
    viol = (c * (1.0 - xs_eff)).clamp(0.0, 1.0)            # (M,)
    gate = 1.0 - torch.exp(-viol / (hp.tau_r_sat + 1e-12)) # (M,) in [0,1)
    tau_r = (tau_m + hp.tau_r_add * gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_66.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: smooth, clause-local violation gate for the push term
    "tau_gate":  dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),
    "gate_c0":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn                        # (M,3)

    # Baseline hard clause selection (top-2 literals)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)           # (M,2)
    c = unsat_top[:, 0]                         # (M,)

    # --- NEW: clause-local smooth violation gate derived from softmin(u) ---
    u = 0.5 * (1.0 - v_lit)                     # (M,3) in [0,1]
    tau = hp.tau_gate
    c_soft = (-tau * torch.logsumexp(-u / tau, dim=-1)).clamp(0.0, 1.0)  # (M,)
    gate = (c_soft / (c_soft + hp.gate_c0)).clamp(0.0, 1.0)             # (M,)

    # Gradient term (push) with smooth local gate
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs * gate).unsqueeze(-1)         # <- single modification

    # Rigidity term (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_67.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # SAME NAME as prior designs, but now used as a *sharpening gain* (divisive control).
    # Wider range is needed since division by (1 + gain*viol) requires gain O(1..1e2).
    "tau_r_add": dict(type="log_uniform", default=1.0,                 low=1e-3, high=1e2),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (unchanged from the 43/58/60 family)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 60-family τr boosting:
    # Adaptive sharpening: decrease τr when violation is high (viol=c*(1-xs_eff)).
    # This makes rigidity selection more discrete on hard clauses.
    viol = (c * (1.0 - xs_eff)).clamp(0.0, 1.0)          # (M,)
    tau_r = (tau_m / (1.0 + hp.tau_r_add * viol)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)                         # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)            # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_68.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): smooth global mean-normalization strength for xl in forces
    "xl_mu":   dict(type="log_uniform", default=1e-2, low=1e-6, high=1e2),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # --- SINGLE MODIFICATION: smooth mean-normalized xl used ONLY in forces ---
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== NORMALIZE =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_69.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60-family defaults to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity temperature boost magnitude (now gated by confidence/entropy, not violation)
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE CHANGE (vs violation-gated tau_r): confidence-based tau_r via selector entropy ---
    # Compute selector distribution at tau_m, measure uncertainty by normalized entropy in [0,1].
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,) in [0,1]

    tau_r = (tau_m + hp.tau_r_add * ent).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)           # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature (Design 1)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    # NEW (single principled change): per-clause tempering using local xs_m
    # tau_m = tau / (1 + tau_xs * xs_m) + tau_floor
    "tau_xs":  dict(type="log_uniform", default=3.0,  low=1e-2, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    # Per-clause effective temperature (local, no global anneal)
    tau_floor = 1e-3
    tau_m = hp.tau / (1.0 + hp.tau_xs * xs) + tau_floor   # (M,)
    tau_m_e = tau_m.unsqueeze(-1)                          # (M,1)

    def softmin_pc(x):
        # x: (M,K). softmin per-row with per-row tau.
        return -(tau_m_e.squeeze(-1)) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)                      # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_70.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,     low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,  low=1e-4, high=1.0),

    # Per-clause temperature (Design 51)
    "tau":      dict(type="log_uniform", default=0.34361292956554174,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173, low=1e-4, high=5e-1),

    # Gate scale/width (Design 51)
    "bump_c0":  dict(type="log_uniform", default=0.13250573767638046,  low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-local violation proxy for gating
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # Union gate (violation + boundary), clause-local (Design 51)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (gate_v + gate_b - gate_v * gate_b).clamp(0.0, 1.0)

    # Tempered tau
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity selector
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # --- SINGLE CHANGE (vs Design 51 / baseline rigidity coupling): compress xl in rigidity ---
    xl_rig = torch.log1p(xl)
    R = R * ((1.0 + hp.zeta * xl_rig) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_71.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60-family defaults to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.20982166636922503,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997, low=1e-4, high=5e-1),

    # Rigidity temperature boost magnitude (now gated by confidence/entropy, not violation)
    "tau_r_add": dict(type="log_uniform", default=0.012226090388628574, low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.88680976113337,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE CHANGE (vs violation-gated tau_r): confidence-based tau_r via selector entropy ---
    # Compute selector distribution at tau_m, measure uncertainty by normalized entropy in [0,1].
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,) in [0,1]

    tau_r = (tau_m + hp.tau_r_add * ent).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)           # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_72.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Strong 60-family defaults (as used in 63/67/69) to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Divisive τr sharpening gain (kept wide; Design 67-style)
    "tau_r_add": dict(type="log_uniform", default=1.0,                 low=1e-3, high=1e2),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE CHANGE vs Design 67 ---
    # Hard/uncertain sharpening: decrease τr when (violated) AND (selector margin is small).
    # viol in [0,1]
    viol = (c * (1.0 - xs_eff)).clamp(0.0, 1.0)  # (M,)

    # margin in [0,1]: (2nd best u) - (best u). Small margin => uncertain.
    u_sorted, _ = u.sort(dim=-1)
    margin = (u_sorted[:, 1] - u_sorted[:, 0]).clamp(0.0, 1.0)
    uncert = (1.0 - margin).clamp(0.0, 1.0)

    # bounded hard-score in [0,1]
    hard_score = (0.5 * (viol + uncert)).clamp(0.0, 1.0)

    tau_r = (tau_m / (1.0 + hp.tau_r_add * hard_score)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_73.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces (Design 37/39)
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier (Design 39)
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # NEW (single change vs Design 39): separate smooth mean-normalization for rigidity gain
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression (as in Design 39)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 39: separate mean-normalization for rigidity gain ---
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * xl_eff_r.mean().clamp(min=1e-6))

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_74.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60/69-family defaults to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # SINGLE CHANGE knob (vs 69/71): entropy-sharpening strength (bigger => smaller tau_r)
    "tau_r_sharp": dict(type="log_uniform", default=5.0, low=1e-2, high=1e2),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Entropy at tau_m (selector uncertainty in [0,1])
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # SINGLE CHANGE vs 69/71:
    # entropy now SHARPENS rigidity: tau_r decreases with ent and is forced <= tau_m.
    tau_r = tau_m / (1.0 + hp.tau_r_sharp * ent)
    tau_r = torch.minimum(tau_r, tau_m).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)           # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_75.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength (as in Design 73)
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 73: use RMS (tail-sensitive) normalization for rigidity gain ---
    rms = torch.sqrt((xl_eff_r * xl_eff_r).mean().clamp(min=1e-12))
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * rms)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_76.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # SINGLE CHANGE vs Design 75: use mean-absolute (L1) normalization instead of RMS
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-6)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_77.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60-family defaults (as in 69) to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity temperature parameters
    "tau_r_add":   dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),
    # NEW: sharpening strength (dual-regime τr); bounded to avoid negative τr before clamping
    "tau_r_sharp": dict(type="uniform",     default=0.35,                low=0.0,  high=0.9),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE CHANGE vs Design 69: dual-regime τr (sharpen when confident; soften only in xs-transition band) ---
    # Selector distribution at tau_m; normalized entropy in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # Transition gate in [0,1], peaked when xs is mid-range; avoids global softening at large N
    trans = (4.0 * xs_eff * (1.0 - xs_eff)).clamp(0.0, 1.0)         # (M,)

    # Sharpening factor: reduce τr below τm when ent is low (confident selector)
    sharp_fac = (1.0 - hp.tau_r_sharp * (1.0 - ent)).clamp(min=0.05, max=1.0)

    # Localized softening: only when both entropy is high and xs is transitioning
    soft_gate = (ent * trans).clamp(0.0, 1.0)

    tau_r = (tau_m * sharp_fac + hp.tau_r_add * soft_gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)           # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_78.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # NEW (single principled change vs Design 75): quantile level for tail-robust rigidity normalization
    "xl_q":     dict(type="uniform",     default=0.90,                  low=0.50, high=0.99),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # SINGLE CHANGE vs Design 75: tail-robust quantile normalization for rigidity gain
    q = torch.quantile(xl_eff_r, hp.xl_q).clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * q)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_79.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60-family defaults used in 69
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity temperature boost magnitude (kept, but now applied only in xs-transition band)
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)

    # SINGLE CHANGE vs Design 69:
    # conservative, bounded τr softening only during xs transitions (mid-range xs)
    trans = (4.0 * xs_eff * (1.0 - xs_eff)).clamp(0.0, 1.0)  # (M,)
    tau_r = (tau_m + hp.tau_r_add * ent * trans).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)           # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: scale for bounded product-based clause penalty (smaller => closer to hard-AND)
    "kappa":   dict(type="log_uniform", default=0.10, low=1e-2, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Baseline literal values and top-2 selection
    v_lit = v[idx] * sgn                      # (M,3) in [-1,1]
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Unsatisfaction u in [0,1]
    u = 0.5 * (1.0 - v_lit)                   # (M,3)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)

    # Baseline min surrogate
    c_min = unsat_top[:, 0]                   # (M,)

    # Bounded product surrogate (exactly 0 if any literal satisfies)
    # c_and = 1 - exp(-u0*u1*u2/kappa)
    prod3 = u.prod(dim=-1).clamp(min=0.0, max=1.0)
    c_and = 1.0 - torch.exp(-prod3 / hp.kappa)

    # Small fixed blend (single-principle change: clause-cost aggregation)
    lam = 0.30
    c = (1.0 - lam) * c_min + lam * c_and

    # Baseline per-literal min(other-two) drive via top-k structure
    g_min = c_min.unsqueeze(-1).repeat(1, 3)
    g_min.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])

    # Product-based per-literal drive: g_i = 1 - exp(-(u_j*u_k)/kappa)
    u0, u1, u2 = u.unbind(dim=-1)
    g0 = 1.0 - torch.exp(-(u1 * u2).clamp(0.0, 1.0) / hp.kappa)
    g1 = 1.0 - torch.exp(-(u0 * u2).clamp(0.0, 1.0) / hp.kappa)
    g2 = 1.0 - torch.exp(-(u0 * u1).clamp(0.0, 1.0) / hp.kappa)
    g_and = torch.stack([g0, g1, g2], dim=-1)

    # Blended drive
    G = ((1.0 - lam) * g_min + lam * g_and) * (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline structure; use blended c for consistency with memory updates)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_80.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9823714346935197,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.86683252094747,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03983614989980061,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06902907799017996,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002722975980644678,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08639951678406048,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.16786488141881062,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011111171046938264,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.480130763135326,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002559959700385937,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05430730903973612,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=0.02307719840719306,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5922156462969398,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=0.01000929035882992,                  low=1e-6, high=1e2),

    "lr":       dict(type="log_uniform", default=2.1404166538642246,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # SINGLE CHANGE vs Design 75: use mean-absolute (L1) normalization instead of RMS
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-6)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_81.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # NEW (single, principled change): soft-clip factor used ONLY inside rigidity RMS normalizer
    # Larger => closer to plain RMS (Design 75); smaller => more robust to extreme xl outliers.
    "xl_clip_r": dict(type="log_uniform", default=30.0,                 low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 75: robust (soft-clipped) RMS normalizer for rigidity gain ---
    mean_abs = xl_eff_r.mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)  # soft-clip, preserves in-range tail sensitivity
    rms_rob = torch.sqrt((xl_sc * xl_sc).mean().clamp(min=1e-12))
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * rms_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_82.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 43/60 family)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642,  low=1e-4, high=5e-1),

    # NEW: violation gate scale for the bump term (bounded, monotone in violation)
    "bump_c0":  dict(type="log_uniform", default=0.12,                  low=1e-3, high=5e-1),

    # Rigidity selector temperature boost magnitude (Design 60)
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    def softmin_pc(x, tau_vec):
        tau_e = tau_vec.unsqueeze(-1)
        return -(tau_vec) * torch.logsumexp(-x / tau_e, dim=-1)

    # --- SINGLE CHANGE vs Design-60-family: bump term is violation-anchored AND hardness-aware ---
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # hard violation proxy in [0,1]
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)  # monotone, bounded
    hard = (torch.log1p(xl) / math.log(1e6 + 1.0)).clamp(0.0, 1.0)  # bounded hardness proxy

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * gate_v * hard)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u, tau_m).clamp(0.0, 1.0)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1), tau_m)
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1), tau_m)
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1), tau_m)
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity temperature boost (Design 60)
    tau_r = (tau_m + hp.tau_r_add * c * (1.0 - xs_eff)).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_83.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # NEW (single change): scale for log-RMS rigidity normalizer
    "xl_log_s": dict(type="log_uniform", default=1.0,                  low=1e-3, high=1e2),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 75: log-RMS normalizer for rigidity gain ---
    # Robust to extreme outliers without clipping xl_eff_r itself.
    y = torch.log1p(xl_eff_r / hp.xl_log_s)
    rms_log = torch.sqrt((y * y).mean().clamp(min=1e-12))
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * rms_log)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_84.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (Design 60)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # SINGLE CHANGE vs Design 60: multiplicative rigidity temperature boost factor
    "tau_r_mul": dict(type="log_uniform", default=0.4, low=1e-3, high=20.0),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (same as Design 60)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE CHANGE vs Design 60:
    # Multiplicative, monotone, bounded rigidity temperature schedule
    tau_r = (tau_m * (1.0 + hp.tau_r_mul * c * (1.0 - xs_eff))).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_85.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Soft-clip factor used inside rigidity robustification
    "xl_clip_r": dict(type="log_uniform", default=30.0,                 low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term (unchanged)
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE CHANGE vs Design 81:
    # Use the same soft-clipped xl inside the rigidity GAIN itself (not just inside the RMS statistic),
    # preventing rare extreme xl from dominating rigidity/dv scaling.
    mean_abs = xl_eff_r.mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)            # (M,) soft-clipped xl for robustness
    rms_rob = torch.sqrt((xl_sc * xl_sc).mean().clamp(min=1e-12))
    xl_gain_r = xl_sc / (1.0 + hp.xl_mu_r * rms_rob)    # use clipped xl as the gain carrier

    R = R * ((1.0 + hp.zeta * xl_gain_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_86.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline/D60-like
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    # NEW (single change driver): xl-based persistence gate scale in log-space
    # gate_persist = log1p(xl)/(log1p(xl)+xl_log_c0)
    "xl_log_c0": dict(type="log_uniform", default=3.0,                 low=5e-2, high=20.0),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # SINGLE PRINCIPLED MODIFICATION vs Design 60:
    # add an xl-based persistence gate so τr boost acts only on persistently violated clauses
    xl_log = torch.log1p(xl.clamp(min=1.0))
    gate_persist = (xl_log / (xl_log + hp.xl_log_c0)).clamp(0.0, 1.0)
    gate = (c * (1.0 - xs_eff) * gate_persist).clamp(0.0, 1.0)

    tau_r = (tau_m + hp.tau_r_add * gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_87.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global mean-normalized xl for forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=30.0,                low=1.0,  high=1e3),

    # NEW (single change): mix robust RMS with mean-abs as the rigidity scale statistic
    # 0 -> pure robust RMS (Design 81), 1 -> pure mean-abs (Design 80-like)
    "xl_mix_r": dict(type="uniform",     default=0.25,                 low=0.0,  high=1.0),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust (soft-clipped) moments for rigidity scaling
    mean_raw = xl_eff_r.mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_raw).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)

    rms_rob = torch.sqrt((xl_sc * xl_sc).mean().clamp(min=1e-12))
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)

    # --- SINGLE MODIFICATION vs Design 81: hybrid scale statistic ---
    scale_stat = (1.0 - hp.xl_mix_r) * rms_rob + hp.xl_mix_r * mean_abs_rob
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * scale_stat)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_88.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline/D60-like (copied from Design 86)
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (copied from Design 86)
    "tau":      dict(type="log_uniform", default=0.18874879390281904,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642,  low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    # Persistence gate in log-space (Design 86) + NEW sharpness exponent (single principled modification)
    "xl_log_c0": dict(type="log_uniform", default=3.0,                  low=5e-2, high=20.0),
    "xl_log_p":  dict(type="uniform",     default=3.0,                  low=0.5,  high=8.0),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # τr persistence gate (SINGLE CHANGE vs Design 86): Hill saturation in log-space
    xl_log = torch.log1p(xl.clamp(min=1.0))
    p = float(hp.xl_log_p)
    xl_log_p = xl_log.pow(p)
    c0_p = torch.tensor(hp.xl_log_c0, device=xl_log.device, dtype=xl_log.dtype).pow(p)
    gate_persist = (xl_log_p / (xl_log_p + c0_p)).clamp(0.0, 1.0)

    gate = (c * (1.0 - xs_eff) * gate_persist).clamp(0.0, 1.0)

    tau_r = (tau_m + hp.tau_r_add * gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_89.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity RMS normalizer
    "xl_clip_r": dict(type="log_uniform", default=30.0,                 low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust (soft-clipped) RMS normalizer for rigidity gain
    # SINGLE CHANGE vs Design 81: use median-based cap scale (more robust to heavy-tail xl).
    med = xl_eff_r.median().clamp(min=1e-12)
    cap = (hp.xl_clip_r * med).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)
    rms_rob = torch.sqrt((xl_sc * xl_sc).mean().clamp(min=1e-12))
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * rms_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Base temperature (Design 1)
    "tau":     dict(type="log_uniform", default=5e-2, low=5e-3, high=5e-1),

    # Per-clause tempering strength (Design 7)
    "tau_xs":  dict(type="log_uniform", default=3.0,  low=1e-2, high=50.0),

    # NEW: make tempering late-acting via xs^p
    "tau_p":   dict(type="uniform",     default=2.0,  low=0.5,  high=6.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn                  # (M,3)
    u = 0.5 * (1.0 - v_lit)               # (M,3)

    # Per-clause effective temperature (local only)
    tau_floor = 1e-3
    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = hp.tau / (1.0 + hp.tau_xs * xs_eff) + tau_floor   # (M,)
    tau_m_e = tau_m.unsqueeze(-1)                               # (M,1)

    def softmin_pc(x):
        # x: (M,K) -> (M,) softmin with per-row tau
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)                            # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)        # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)                    # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_90.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from Design 60 defaults
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    # NEW (single change vs Design 60): xl persistence gate scale (in normalized-log xl units)
    "xl_c0":     dict(type="log_uniform", default=0.15,                low=1e-3, high=1.0),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # tau_m (as in Design 60)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # --- SINGLE MODIFICATION vs Design 60 ---
    # Persistence-aware, late-acting rigidity temperature boost: gate by xl growth
    # xl_norm in [0,1] using log1p scaling; gate ~0 for easy clauses, ~1 for persistently hard ones.
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)
    xl_gate = (xl_norm / (xl_norm + hp.xl_c0)).clamp(0.0, 1.0)     # (M,)

    tau_r = (tau_m + hp.tau_r_add * c * (1.0 - xs_eff) * xl_gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)  # (M,1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_91.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60/69-family defaults to isolate the single change
    "alpha":   dict(type="log_uniform", default=0.5914687410934903,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.39091652423844,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03103107383441872,   low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06641911646134206,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002190537556136558, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0738866440335558,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering (43/58/60 family)
    "tau":      dict(type="log_uniform", default=0.18924020974763528,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011691465756022767, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.523217654062379,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.006016645005063567, low=1e-4, high=5e-1),

    # SINGLE CHANGE knob (vs 69/71): entropy-sharpening strength (bigger => smaller tau_r)
    "tau_r_sharp": dict(type="log_uniform", default=4.528778975752784, low=1e-2, high=1e2),

    "lr":       dict(type="log_uniform", default=1.8819873868109802,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Entropy at tau_m (selector uncertainty in [0,1])
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # SINGLE CHANGE vs 69/71:
    # entropy now SHARPENS rigidity: tau_r decreases with ent and is forced <= tau_m.
    tau_r = tau_m / (1.0 + hp.tau_r_sharp * ent)
    tau_r = torch.minimum(tau_r, tau_m).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)           # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_92.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Baseline (seeded from the strong 60/69/71 family)
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,      low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,       low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997, low=1e-4, high=5e-1),

    # SINGLE CHANGE knobs: mixed-signal rigidity sharpening within a narrow band relative to tau_m
    "tau_r_mix":        dict(type="log_uniform", default=5.0,  low=1e-2, high=50.0),
    "tau_r_min_ratio":  dict(type="uniform",     default=0.6,  low=0.2,  high=1.0),

    "lr":       dict(type="log_uniform", default=1.88680976113337, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy at tau_m in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)

    # --- SINGLE CHANGE vs entropy-only tau_r: mixed uncertainty × (boundary/violation proxy) × hardness × rigidity-mode ---
    # xl hardness proxy in [0,1]
    xl_hat = torch.log1p(xl) / math.log1p(1e6)

    # c-proxy keeps some signal near satisfaction boundary; rigidity-mode mask aligns with where R is active
    c_proxy = (c + 0.05).clamp(0.0, 1.0)
    rig_mode = (1.0 - xs).clamp(0.0, 1.0)

    mix = (ent * c_proxy * xl_hat * rig_mode).clamp(0.0, 1.0)

    # Sharpen tau_r only when mix is large, but keep tau_r within [tau_m*min_ratio, tau_m]
    min_ratio = float(hp.tau_r_min_ratio)
    min_ratio = max(0.0, min(1.0, min_ratio))

    tau_r = tau_m / (1.0 + hp.tau_r_mix * mix)
    tau_r = tau_r.clamp(min=(tau_m * min_ratio), max=tau_m)
    tau_r = tau_r.clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_93.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global mean-normalized xl for forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Soft-clip factor used ONLY inside rigidity normalizer
    "xl_clip_r": dict(type="log_uniform", default=30.0,                low=1.0,  high=1e3),

    # Mix robust RMS with mean-abs as the rigidity scale statistic
    "xl_mix_r": dict(type="uniform",     default=0.25,                 low=0.0,  high=1.0),

    # NEW (single change driver): quantile level for distribution-aware rigidity cap anchor
    "xl_q":     dict(type="uniform",     default=0.90,                 low=0.60, high=0.98),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # Robust (soft-clipped) moments for rigidity scaling
    # SINGLE MODIFICATION vs Design 87: cap anchor uses a quantile, not the mean.
    M = xl_eff_r.numel()
    q = float(hp.xl_q)
    k = int(max(1, min(M, math.ceil(q * M))))
    q_anchor = xl_eff_r.kthvalue(k).values.clamp(min=1e-12)

    cap = (hp.xl_clip_r * q_anchor).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)

    rms_rob = torch.sqrt((xl_sc * xl_sc).mean().clamp(min=1e-12))
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)

    scale_stat = (1.0 - hp.xl_mix_r) * rms_rob + hp.xl_mix_r * mean_abs_rob
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * scale_stat)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_94.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from strong tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9823714346935197,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.86683252094747,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03983614989980061,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06902907799017996,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002722975980644678,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08639951678406048,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.16786488141881062,   low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011111171046938264,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.480130763135326,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002559959700385937,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05430730903973612,   low=1e-3, high=5e-1),

    # Smooth global mean-normalized xl for forces
    "xl_mu":    dict(type="log_uniform", default=0.02307719840719306,   low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.5922156462969398,    low=0.2,  high=1.0),

    # Rigidity-only normalization strength (kept as in Design 80)
    "xl_mu_r":  dict(type="log_uniform", default=0.01000929035882992,   low=1e-6, high=1e2),

    # --- SINGLE CHANGE knobs: role/margin-triggered rigidity gating ---
    # r_c0: proximity-to-violation threshold (in clause cost space) where rigidity starts ramping up
    "r_c0":     dict(type="uniform",     default=0.20,                  low=0.05, high=0.45),
    # r_m0: responsibility threshold (margin between best and 2nd-best unsatisfaction)
    "r_m0":     dict(type="uniform",     default=0.15,                  low=0.00, high=0.60),

    "lr":       dict(type="log_uniform", default=2.1404166538642246,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity selector (keep simple: tau_r = tau_m)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression + L1-style normalization (as in Design 80)
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-6)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs)

    # --- SINGLE MODIFICATION: role/margin-triggered rigidity gate ---
    # responsibility margin: u_2nd - u_min (large => one literal carries satisfaction)
    neg_top2, _ = torch.topk(-u, k=2, dim=-1)  # largest(-u) => smallest u
    u_best = (-neg_top2[:, 0]).clamp(0.0, 1.0)
    u_2nd  = (-neg_top2[:, 1]).clamp(0.0, 1.0)
    margin = (u_2nd - u_best).clamp(0.0, 1.0)

    # gate components (use tau_m as the smoothness scale)
    t = tau_m.clamp(min=1e-3)
    g_sat  = torch.sigmoid((0.5 - c) / t)                 # ~1 if satisfied, ~0 if violated
    g_prox = torch.sigmoid((c - hp.r_c0) / t)             # ramps up when close to violation
    g_role = torch.sigmoid((margin - hp.r_m0) / t)        # ramps up when single-literal responsibility
    r_gate = (g_sat * g_prox * g_role).clamp(0.0, 1.0)

    R = R * r_gate.unsqueeze(-1)

    # Rigidity multiplier (unchanged structure)
    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_95.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (kept consistent with Design 86 defaults)
    "alpha":   dict(type="log_uniform", default=0.5914687314909925,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.86176528608712,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.031428899616003036,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06636215397889211,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00027237641540199135, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07310500540058601,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.18874879390281904,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011734760268360015, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.505236879056669,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.003972873910073642, low=1e-4, high=5e-1),

    # Rigidity selector temperature boost magnitude
    "tau_r_add": dict(type="log_uniform", default=0.012653357221838498, low=1e-4, high=2e-1),

    # xl-based persistence gate scale in log-space
    # gate_persist = log1p(xl)/(log1p(xl)+xl_log_c0)
    "xl_log_c0": dict(type="log_uniform", default=3.0,                 low=5e-2, high=20.0),

    # NEW (single principled modification vs Design 86): saturating relevance scale for current violation
    # gate_rel = c/(c + c_c0)
    "c_c0":      dict(type="log_uniform", default=0.05,                low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.8873508936208208,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # xl-based persistence gate (as in Design 86)
    xl_log = torch.log1p(xl.clamp(min=1.0))
    gate_persist = (xl_log / (xl_log + hp.xl_log_c0)).clamp(0.0, 1.0)

    # --- SINGLE MODIFICATION vs Design 86 ---
    # Replace linear c with a smooth saturating relevance controller.
    gate_rel = (c / (c + hp.c_c0)).clamp(0.0, 1.0)
    gate = (gate_rel * (1.0 - xs_eff) * gate_persist).clamp(0.0, 1.0)

    tau_r = (tau_m + hp.tau_r_add * gate).clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)              # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_96.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,       low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,     low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,      low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,   low=1e-4, high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.34361292956554174,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,    low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173, low=1e-4, high=5e-1),

    # Gate scale/width
    "bump_c0":  dict(type="log_uniform", default=0.13250573767638046, low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy: hard min
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # Violation gate + boundary gate (as in Design 51)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)

    # --- SINGLE PRINCIPLED MODIFICATION vs Design 51 ---
    # Make the bump rare + hardness-aware: soft-AND (instead of OR/union) and require large xl.
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    bump_gate = (gate_v * gate_b * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_97.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Memory params (seeded from best-known tau-tempered family)
    "alpha":   dict(type="log_uniform", default=0.9650130712336167,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=70.29810313312437,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03977825865149498,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06958494323146501,    low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0002717513225967024,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.08727904960059263,    low=1e-4, high=1.0),

    # Per-clause temperature + tempering
    "tau":      dict(type="log_uniform", default=0.1716010282561393,     low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.011948358892287712,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=5.623899585108396,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.002635521050729181,  low=1e-4, high=5e-1),
    "bump_c0":  dict(type="log_uniform", default=0.05103390500519924,   low=1e-3, high=5e-1),

    # Smooth global normalization strength for xl in forces
    "xl_mu":    dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # Compress xl only in rigidity multiplier
    "xl_rho":   dict(type="uniform",     default=0.6,                   low=0.2,  high=1.0),

    # Rigidity-only normalization strength
    "xl_mu_r":  dict(type="log_uniform", default=1e-2,                  low=1e-6, high=1e2),

    # NEW (single change): soft-clip factor used ONLY inside rigidity L1 normalizer
    # Smaller => more robust to extreme xl outliers; larger => recovers Design 76 behavior.
    "xl_clip_r": dict(type="log_uniform", default=30.0,                low=1.0,  high=1e3),

    "lr":       dict(type="log_uniform", default=1.9404161242101703,    low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded, vmap-safe)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Late-acting bump via long-term hardness xl
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)
    c_gate = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)
    bump_gate = (c_gate * xl_norm).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)

    # Smooth global mean-normalized xl for forces
    xl_eff = xl / (1.0 + hp.xl_mu * xl.mean().clamp(min=1e-6))

    # Gradient term
    G = G * (xl_eff * xs).unsqueeze(-1)

    # Rigidity term: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)

    # Rigidity xl compression
    xl_eff_r = xl_eff.clamp(min=1e-6).pow(hp.xl_rho)

    # --- SINGLE MODIFICATION vs Design 76: robust (soft-clipped) L1 normalizer for rigidity gain ---
    mean_abs = xl_eff_r.abs().mean().clamp(min=1e-12)
    cap = (hp.xl_clip_r * mean_abs).clamp(min=1e-12)
    xl_sc = cap * torch.tanh(xl_eff_r / cap)
    mean_abs_rob = xl_sc.abs().mean().clamp(min=1e-12)
    xl_eff_r = xl_eff_r / (1.0 + hp.xl_mu_r * mean_abs_rob)

    R = R * ((1.0 + hp.zeta * xl_eff_r) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_98.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seeded from the strong Design-60/69/71-family defaults
    "alpha":   dict(type="log_uniform", default=0.5911103069386574,     low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=59.23468144174062,      low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.03109432015378661,    low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.060445007803844625,   low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00024365351236559261, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.07646198027507631,    low=1e-4, high=1.0),

    # Per-clause temperature + xs tempering
    "tau":      dict(type="log_uniform", default=0.20982166636922503,  low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.01087579718445194,  low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.16965070247524,     low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.004070993412300997, low=1e-4, high=5e-1),

    # SINGLE CHANGE knob (vs Design-71's tau_r_add): mild hardness-weighted entropy sharpening
    "tau_r_a":  dict(type="log_uniform", default=0.6,                  low=1e-2, high=50.0),

    "lr":       dict(type="log_uniform", default=1.88680976113337,     low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature (bounded)
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)
    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost: c ≈ min(u1,u2,u3)
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Selector entropy at tau_m in [0,1]
    p_m = torch.softmax(-u / tau_m_e, dim=-1)  # (M,3)
    ent = -(p_m * (p_m + 1e-12).log()).sum(dim=-1) / math.log(3.0)  # (M,)

    # SINGLE CHANGE vs 71/74/91 family:
    # hardness-aware, mild, *clamped* entropy modulation of rigidity temperature
    # hard ≈ 0 for fresh/easy clauses, ≈1 for persistently violated (large xl)
    hard = (torch.log(xl) / math.log(1e6)).clamp(0.0, 1.0) * (1.0 - xs.clamp(0.0, 1.0))

    tau_r_lo = 0.7
    tau_r_hi = 1.3
    tau_r = tau_m / (1.0 + hp.tau_r_a * ent * hard)
    tau_r = tau_r.clamp(min=tau_r_lo * tau_m, max=tau_r_hi * tau_m)
    tau_r = tau_r.clamp(min=tau_floor, max=tau_cap)
    tau_r_e = tau_r.unsqueeze(-1)

    r_w = torch.softmax(-u / tau_r_e, dim=-1)  # (M,3)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/expert_b/solvers/solver_99.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.600370696535579,      low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=103.38179080759157,     low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.22999456054671621,    low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.0807589100126988,     low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020645140100020062, low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.008039534761894031,   low=1e-4,  high=1.0),

    # Per-clause temperature
    "tau":      dict(type="log_uniform", default=0.34361292956554174, low=5e-3, high=5e-1),
    "tau_xs":   dict(type="log_uniform", default=0.06116717796780296, low=1e-2, high=50.0),
    "tau_p":    dict(type="uniform",     default=4.659522263974762,   low=0.5,  high=6.0),
    "tau_bump": dict(type="log_uniform", default=0.005109820225069173, low=1e-4, high=5e-1),

    # Gate width/scale
    "bump_c0":  dict(type="log_uniform", default=0.13250573767638046, low=1e-3, high=5e-1),

    "lr":       dict(type="log_uniform", default=1.7505024330294054,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals and per-literal unsatisfaction u in [0,1]
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3)

    # Per-clause effective temperature
    tau_floor = 1e-3
    tau_cap = 5e-1

    xs_eff = xs.clamp(0.0, 1.0).pow(hp.tau_p)

    # Clause-violation proxy (hard min)
    c_proxy = u.min(dim=-1).values.clamp(0.0, 1.0)  # (M,)

    # --- SINGLE MODIFICATION vs Design 51: persistence-aware bump gate routing ---
    # Smooth persistence from xl (no outlier thresholding)
    xl_norm = (torch.log1p(xl) / math.log1p(1e6)).clamp(0.0, 1.0)  # (M,)

    # Violation gate (high when clearly violated)
    gate_v = (c_proxy / (c_proxy + hp.bump_c0)).clamp(0.0, 1.0)

    # Boundary/ambiguity gate (high near c_proxy ~ 0.5)
    d = (c_proxy - 0.5).abs()
    gate_b = (hp.bump_c0 / (d + hp.bump_c0)).clamp(0.0, 1.0)

    # Route: transient clauses use violation gate; persistently hard clauses use boundary gate
    bump_gate = ((1.0 - xl_norm) * gate_v + xl_norm * gate_b).clamp(0.0, 1.0)

    tau_m = (hp.tau / (1.0 + hp.tau_xs * xs_eff)) + tau_floor + (hp.tau_bump * xs_eff * bump_gate)
    tau_m = tau_m.clamp(min=tau_floor, max=tau_cap)
    tau_m_e = tau_m.unsqueeze(-1)  # (M,1)

    def softmin_pc(x):
        return -(tau_m) * torch.logsumexp(-x / tau_m_e, dim=-1)

    # Smooth clause cost
    c = softmin_pc(u).clamp(0.0, 1.0)  # (M,)

    # Smooth DMM-like gradient term: per-literal drive uses softmin over the OTHER two
    u0, u1, u2 = u.unbind(-1)
    g0 = softmin_pc(torch.stack([u1, u2], dim=-1))
    g1 = softmin_pc(torch.stack([u0, u2], dim=-1))
    g2 = softmin_pc(torch.stack([u0, u1], dim=-1))
    G = torch.stack([g0, g1, g2], dim=-1).clamp(0.0, 1.0)
    G = G * (xl * xs).unsqueeze(-1)

    # Smooth rigidity: focus on most satisfied literal (softmax selector)
    r_w = torch.softmax(-u / tau_m_e, dim=-1)
    R = r_w * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/index.json <==
[
  {
    "name": "expert_a",
    "database": "runs/expert_a/database.json",
    "historical_workspace": "fixed_obj_control",
    "baseline_records": 1,
    "LLM_designs": 150,
    "HEBO_designs": 16,
    "records": 167,
    "label": "expert_a"
  },
  {
    "name": "expert_b",
    "database": "runs/expert_b/database.json",
    "historical_workspace": "control_seed2",
    "baseline_records": 1,
    "LLM_designs": 150,
    "HEBO_designs": 16,
    "records": 167,
    "label": "expert_b"
  },
  {
    "name": "consensus",
    "database": "runs/consensus/database.json",
    "historical_workspace": "treatment_rerun",
    "baseline_records": 1,
    "LLM_designs": 150,
    "HEBO_designs": 16,
    "records": 167,
    "label": "consensus"
  },
  {
    "name": "consensus_no_meta",
    "database": "runs/consensus_no_meta/database.json",
    "historical_workspace": "uniform_consensus",
    "baseline_records": 1,
    "LLM_designs": 150,
    "HEBO_designs": 16,
    "records": 167,
    "label": "Correlation- and age-weighted consensus without the meta-agent"
  },
  {
    "name": "solved_320",
    "database": "runs/solved_320/database.json",
    "historical_workspace": "naive_320",
    "baseline_records": 1,
    "LLM_designs": 56,
    "HEBO_designs": 6,
    "records": 63,
    "label": "solved_320"
  },
  {
    "name": "llm_fixed",
    "database": "runs/llm_fixed/database.json",
    "historical_workspace": "naive_llm2",
    "baseline_records": 1,
    "LLM_designs": 56,
    "HEBO_designs": 6,
    "records": 63,
    "label": "llm_fixed"
  },
  {
    "name": "mean_log_a",
    "database": "runs/mean_log_a/database.json",
    "historical_workspace": "naive_avglog",
    "baseline_records": 1,
    "LLM_designs": 52,
    "HEBO_designs": 5,
    "records": 58,
    "label": "Independent truncated mean-log-steps run"
  },
  {
    "name": "mean_log_b",
    "database": "runs/mean_log_b/database.json",
    "historical_workspace": "naive_avglog",
    "baseline_records": 1,
    "LLM_designs": 56,
    "HEBO_designs": 6,
    "records": 63,
    "label": "Independent completed mean-log-steps run"
  }
]


==> anc/data/runs/llm_fixed/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-14T04:03:55.199659Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Soft-top2 routing (tau)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_1.py",
      "planner_log": "llm_log_naive_llm2/planner_1.json",
      "designer_log": "llm_log_naive_llm2/designer_1.json",
      "timestamp": "2026-07-14T04:13:17.811219Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 360,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 626,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3797,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5636,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.5,
          "median_step": 25600,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14048,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.52,
          "median_step": 106622,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "xs=1 init: faster median, same solve",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_2.py",
      "planner_log": "llm_log_naive_llm2/planner_1.json",
      "designer_log": "llm_log_naive_llm2/designer_2.json",
      "timestamp": "2026-07-14T04:15:13.786998Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 882,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1965,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4444,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 1,
          "weight": 0.25
        }
      ],
      "short_name": "Smooth top2 split (sigmoid gap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_3.py",
      "planner_log": "llm_log_naive_llm2/planner_2.json",
      "designer_log": "llm_log_naive_llm2/designer_3.json",
      "timestamp": "2026-07-14T04:25:17.811936Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 257,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 526,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1517,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2465,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3538,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 21235,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27502,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 118823,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Rigidity gate stalls early push",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_4.py",
      "planner_log": "llm_log_naive_llm2/planner_2.json",
      "designer_log": "llm_log_naive_llm2/designer_4.json",
      "timestamp": "2026-07-14T04:26:25.426627Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 2,
          "weight": 0.25
        },
        {
          "design_id": 4,
          "weight": 0.1
        }
      ],
      "short_name": "Decoupled scaling: mixed, unstable",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_5.py",
      "planner_log": "llm_log_naive_llm2/planner_3.json",
      "designer_log": "llm_log_naive_llm2/designer_5.json",
      "timestamp": "2026-07-14T04:28:45.641676Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 342,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.53,
          "median_step": 3402,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 808,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.76,
          "median_step": 26383,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 3,
          "weight": 0.2
        }
      ],
      "short_name": "Smooth split G only (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_6.py",
      "planner_log": "llm_log_naive_llm2/planner_3.json",
      "designer_log": "llm_log_naive_llm2/designer_6.json",
      "timestamp": "2026-07-14T04:40:20.635320Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 818,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1889,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6022,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10526,
          "fidelity": "medium"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30479,
          "fidelity": "medium"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.56,
          "median_step": 113483,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.2
        }
      ],
      "short_name": "Softmax top2 G-split (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_7.py",
      "planner_log": "llm_log_naive_llm2/planner_4.json",
      "designer_log": "llm_log_naive_llm2/designer_7.json",
      "timestamp": "2026-07-14T04:53:04.034932Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 394,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1585,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1739,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5811,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11029,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35567,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 150746,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "Mean-scale coupling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_8.py",
      "planner_log": "llm_log_naive_llm2/planner_4.json",
      "designer_log": "llm_log_naive_llm2/designer_8.json",
      "timestamp": "2026-07-14T04:54:15.838671Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 475,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.6
        },
        {
          "design_id": 3,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "xl-adaptive top2 routing (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_9.py",
      "planner_log": "llm_log_naive_llm2/planner_5.json",
      "designer_log": "llm_log_naive_llm2/designer_9.json",
      "timestamp": "2026-07-14T05:06:33.319086Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 302,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 865,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2284,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5308,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14932,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29038,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6,
          "median_step": 124691,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 2,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 5,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "RMS norm hurts scaling at N=40",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_10.py",
      "planner_log": "llm_log_naive_llm2/planner_5.json",
      "designer_log": "llm_log_naive_llm2/designer_10.json",
      "timestamp": "2026-07-14T05:07:13.555991Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.6,
          "median_step": 997,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Soft-top2 routing (tau)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_11.py",
      "planner_log": "llm_log_naive_llm2/planner_1.json",
      "designer_log": "llm_log_naive_llm2/hebo_tune_11.json",
      "timestamp": "2026-07-14T08:05:12.954428Z",
      "experiments": [
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.5,
          "median_step": 400,
          "fidelity": "low"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 244,
          "fidelity": "medium"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1594,
          "fidelity": "medium"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.51,
          "median_step": 3264,
          "fidelity": "medium"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3097,
          "fidelity": "high"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 7881,
          "fidelity": "high"
        },
        {
          "design_id": 1784005678,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.5,
          "median_step": 25600,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.7
        },
        {
          "design_id": 11,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "Hill-split top2 G (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_12.py",
      "planner_log": "llm_log_naive_llm2/planner_6.json",
      "designer_log": "llm_log_naive_llm2/designer_12.json",
      "timestamp": "2026-07-14T08:17:27.797503Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 854,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1769,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7142,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14477,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31629,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 2,
          "weight": 0.18
        },
        {
          "design_id": 9,
          "weight": 0.02
        }
      ],
      "short_name": "xs tracks violation target (no plateau)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_13.py",
      "planner_log": "llm_log_naive_llm2/planner_6.json",
      "designer_log": "llm_log_naive_llm2/designer_13.json",
      "timestamp": "2026-07-14T09:05:46.583775Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 234,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 437,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1259,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2949,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9570,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33426,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 68047,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 164678,
          "fidelity": "high"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 251624,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.78
        },
        {
          "design_id": 0,
          "weight": 0.22
        },
        {
          "design_id": 2,
          "weight": 0.0
        }
      ],
      "short_name": "Rigidity gated too aggressively",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_14.py",
      "planner_log": "llm_log_naive_llm2/planner_7.json",
      "designer_log": "llm_log_naive_llm2/designer_14.json",
      "timestamp": "2026-07-14T09:07:22.124478Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.62,
          "median_step": 65,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 3,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Tie-split rigidity hurts stability",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_15.py",
      "planner_log": "llm_log_naive_llm2/planner_7.json",
      "designer_log": "llm_log_naive_llm2/designer_15.json",
      "timestamp": "2026-07-14T09:19:46.558903Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 341,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 943,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3182,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6736,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14886,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37707,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.51,
          "median_step": 102020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.28
        },
        {
          "design_id": 2,
          "weight": 0.02
        }
      ],
      "short_name": "xs hysteresis smoothstep",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_16.py",
      "planner_log": "llm_log_naive_llm2/planner_8.json",
      "designer_log": "llm_log_naive_llm2/designer_16.json",
      "timestamp": "2026-07-14T09:23:44.339934Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 544,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1177,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2836,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7610,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.69,
          "median_step": 16031,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.45
        },
        {
          "design_id": 11,
          "weight": 0.2
        },
        {
          "design_id": 15,
          "weight": 0.35
        }
      ],
      "short_name": "Tie-aware G split (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_17.py",
      "planner_log": "llm_log_naive_llm2/planner_8.json",
      "designer_log": "llm_log_naive_llm2/designer_17.json",
      "timestamp": "2026-07-14T09:37:04.873091Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 603,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 756,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1700,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3656,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11110,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44960,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.9
        },
        {
          "design_id": 16,
          "weight": 0.05
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "xl-biased xs target (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_18.py",
      "planner_log": "llm_log_naive_llm2/planner_9.json",
      "designer_log": "llm_log_naive_llm2/designer_18.json",
      "timestamp": "2026-07-14T09:53:24.071879Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1307,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3715,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14745,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39851,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 95678,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.35
        },
        {
          "design_id": 17,
          "weight": 0.05
        }
      ],
      "short_name": "p^kappa sharpening regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_19.py",
      "planner_log": "llm_log_naive_llm2/planner_9.json",
      "designer_log": "llm_log_naive_llm2/designer_19.json",
      "timestamp": "2026-07-14T09:54:29.877919Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.56,
          "median_step": 453,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.85
        },
        {
          "design_id": 16,
          "weight": 0.12
        },
        {
          "design_id": 18,
          "weight": 0.03
        }
      ],
      "short_name": "xs smoothstep band (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_20.py",
      "planner_log": "llm_log_naive_llm2/planner_10.json",
      "designer_log": "llm_log_naive_llm2/designer_20.json",
      "timestamp": "2026-07-14T14:36:34.935120Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.65
        },
        {
          "design_id": 3,
          "weight": 0.2
        },
        {
          "design_id": 11,
          "weight": 0.15
        }
      ],
      "short_name": "Index-biased hard topk routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_21.py",
      "planner_log": "llm_log_naive_llm2/planner_10.json",
      "designer_log": "llm_log_naive_llm2/designer_21.json",
      "timestamp": "2026-07-14T14:58:56.824782Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 401,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1579,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5336,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8512,
          "fidelity": "medium"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25524,
          "fidelity": "medium"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 118823,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xl-biased xs target (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_22.py",
      "planner_log": "llm_log_naive_llm2/planner_9.json",
      "designer_log": "llm_log_naive_llm2/hebo_tune_22.json",
      "timestamp": "2026-07-16T14:20:00.079775Z",
      "experiments": [
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 241,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 591,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 934,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2341,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 3756,
          "fidelity": "medium"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28711,
          "fidelity": "medium"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 69564,
          "fidelity": "high"
        },
        {
          "design_id": 1784041147,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 160647,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.6
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 18,
          "weight": 0.05
        }
      ],
      "short_name": "xs hysteresis: faster, not more solves",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_23.py",
      "planner_log": "llm_log_naive_llm2/planner_11.json",
      "designer_log": "llm_log_naive_llm2/designer_23.json",
      "timestamp": "2026-07-16T15:41:37.872645Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1141,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3200,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6828,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17948,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 55728,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 107804,
          "fidelity": "high"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 209335,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 1,
          "weight": 0.15
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Gap-aware top2 split (tau_gap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_24.py",
      "planner_log": "llm_log_naive_llm2/planner_11.json",
      "designer_log": "llm_log_naive_llm2/designer_24.json",
      "timestamp": "2026-07-16T15:59:39.836871Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 254,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1132,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1843,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5373,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 20871,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42656,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.55
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 16,
          "weight": 0.1
        }
      ],
      "short_name": "xl-coupled xs hysteresis: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_25.py",
      "planner_log": "llm_log_naive_llm2/planner_12.json",
      "designer_log": "llm_log_naive_llm2/designer_25.json",
      "timestamp": "2026-07-16T18:02:26.499924Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 477,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 868,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3445,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8105,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15366,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47787,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 109027,
          "fidelity": "high"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.51,
          "median_step": 417874,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.6
        },
        {
          "design_id": 11,
          "weight": 0.15
        },
        {
          "design_id": 21,
          "weight": 0.25
        }
      ],
      "short_name": "c-scaled tau for G-only split",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_26.py",
      "planner_log": "llm_log_naive_llm2/planner_12.json",
      "designer_log": "llm_log_naive_llm2/designer_26.json",
      "timestamp": "2026-07-16T18:33:36.012628Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 328,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 895,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2145,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5663,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15643,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25951,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.52,
          "median_step": 106622,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.72
        },
        {
          "design_id": 13,
          "weight": 0.24
        },
        {
          "design_id": 25,
          "weight": 0.04
        }
      ],
      "short_name": "xs asym hysteresis: faster, same solves",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_27.py",
      "planner_log": "llm_log_naive_llm2/planner_13.json",
      "designer_log": "llm_log_naive_llm2/designer_27.json",
      "timestamp": "2026-07-16T19:50:32.706827Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 230,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 419,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 626,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1907,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7317,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18564,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 63578,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 103641,
          "fidelity": "high"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 189984,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 24,
          "weight": 0.55
        },
        {
          "design_id": 26,
          "weight": 0.1
        }
      ],
      "short_name": "Violated-only top2 split",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_28.py",
      "planner_log": "llm_log_naive_llm2/planner_13.json",
      "designer_log": "llm_log_naive_llm2/designer_28.json",
      "timestamp": "2026-07-16T20:27:59.218129Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 941,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2874,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5828,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8998,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 45034,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.53,
          "median_step": 108867,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.8
        },
        {
          "design_id": 23,
          "weight": 0.2
        }
      ],
      "short_name": "xs asym rates (on/off) fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_29.py",
      "planner_log": "llm_log_naive_llm2/planner_14.json",
      "designer_log": "llm_log_naive_llm2/designer_29.json",
      "timestamp": "2026-07-16T22:09:22.338666Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 365,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 873,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2623,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6122,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30242,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 49092,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 124339,
          "fidelity": "high"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 300837,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.6
        },
        {
          "design_id": 24,
          "weight": 0.35
        },
        {
          "design_id": 26,
          "weight": 0.05
        }
      ],
      "short_name": "Violated+gap-gated top2 (G-only)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_30.py",
      "planner_log": "llm_log_naive_llm2/planner_14.json",
      "designer_log": "llm_log_naive_llm2/designer_30.json",
      "timestamp": "2026-07-16T22:24:01.380330Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 393,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 686,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1776,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5105,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12180,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43048,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs asym rates (on/off) fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_31.py",
      "planner_log": "llm_log_naive_llm2/planner_14.json",
      "designer_log": "llm_log_naive_llm2/hebo_tune_31.json",
      "timestamp": "2026-07-18T13:34:15.283084Z",
      "experiments": [
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 749,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2859,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7057,
          "fidelity": "low"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27210,
          "fidelity": "medium"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62025,
          "fidelity": "medium"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 129137,
          "fidelity": "high"
        },
        {
          "design_id": 1784240657,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 246284,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.6
        },
        {
          "design_id": 23,
          "weight": 0.25
        },
        {
          "design_id": 29,
          "weight": 0.15
        }
      ],
      "short_name": "Mem-in-norm slows without gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_32.py",
      "planner_log": "llm_log_naive_llm2/planner_15.json",
      "designer_log": "llm_log_naive_llm2/designer_32.json",
      "timestamp": "2026-07-18T14:53:27.357100Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 247,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 327,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 868,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2063,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4630,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25267,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48541,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 110012,
          "fidelity": "high"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 233576,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 28,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 24,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "OR-gate top2 sharing (G-only)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_33.py",
      "planner_log": "llm_log_naive_llm2/planner_15.json",
      "designer_log": "llm_log_naive_llm2/designer_33.json",
      "timestamp": "2026-07-18T15:05:24.563463Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1130,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1589,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6130,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12898,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34253,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.75
        },
        {
          "design_id": 29,
          "weight": 0.15
        },
        {
          "design_id": 31,
          "weight": 0.1
        }
      ],
      "short_name": "xs persistence low-pass regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_34.py",
      "planner_log": "llm_log_naive_llm2/planner_16.json",
      "designer_log": "llm_log_naive_llm2/designer_34.json",
      "timestamp": "2026-07-18T15:16:52.770386Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 603,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2713,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 16261,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.51,
          "median_step": 40808,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.75
        },
        {
          "design_id": 30,
          "weight": 0.2
        },
        {
          "design_id": 24,
          "weight": 0.05
        }
      ],
      "short_name": "xs-gated G-sharing re-collapses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_35.py",
      "planner_log": "llm_log_naive_llm2/planner_16.json",
      "designer_log": "llm_log_naive_llm2/designer_35.json",
      "timestamp": "2026-07-18T15:27:25.669098Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 379,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 843,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1746,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4373,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13376,
          "fidelity": "medium"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29000,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.65
        },
        {
          "design_id": 5,
          "weight": 0.2
        },
        {
          "design_id": 10,
          "weight": 0.15
        }
      ],
      "short_name": "Mem-cap after norm slows",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_36.py",
      "planner_log": "llm_log_naive_llm2/planner_17.json",
      "designer_log": "llm_log_naive_llm2/designer_36.json",
      "timestamp": "2026-07-18T15:49:36.751523Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 756,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2107,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5338,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8943,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17929,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6,
          "median_step": 124691,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 29,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 31,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "xs softmax priority + fatigue fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_37.py",
      "planner_log": "llm_log_naive_llm2/planner_17.json",
      "designer_log": "llm_log_naive_llm2/designer_37.json",
      "timestamp": "2026-07-18T15:53:46.561702Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 376,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1353,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3911,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.45
        },
        {
          "design_id": 31,
          "weight": 0.35
        },
        {
          "design_id": 34,
          "weight": 0.2
        }
      ],
      "short_name": "Decoupled norm regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_38.py",
      "planner_log": "llm_log_naive_llm2/planner_18.json",
      "designer_log": "llm_log_naive_llm2/designer_38.json",
      "timestamp": "2026-07-18T15:56:07.840378Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 443,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.64,
          "median_step": 4427,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.45
        },
        {
          "design_id": 33,
          "weight": 0.4
        },
        {
          "design_id": 35,
          "weight": 0.15
        }
      ],
      "short_name": "Always-on 3rd→2nd transfer harms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_39.py",
      "planner_log": "llm_log_naive_llm2/planner_18.json",
      "designer_log": "llm_log_naive_llm2/designer_39.json",
      "timestamp": "2026-07-18T15:59:56.473878Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 838,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1861,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 7429,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 35,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs-gated G-sharing re-collapses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_40.py",
      "planner_log": "llm_log_naive_llm2/planner_16.json",
      "designer_log": "llm_log_naive_llm2/hebo_tune_40.json",
      "timestamp": "2026-07-19T04:01:03.631401Z",
      "experiments": [
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 483,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 673,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1709,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4769,
          "fidelity": "low"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9152,
          "fidelity": "medium"
        },
        {
          "design_id": 1784390428,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28157,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.35
        },
        {
          "design_id": 40,
          "weight": 0.4
        }
      ],
      "short_name": "OR(xs,c/gap) sharing still collapses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_41.py",
      "planner_log": "llm_log_naive_llm2/planner_19.json",
      "designer_log": "llm_log_naive_llm2/designer_41.json",
      "timestamp": "2026-07-19T04:14:05.893603Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 360,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1022,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1486,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4865,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13243,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36267,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 36,
          "weight": 0.25
        },
        {
          "design_id": 32,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth mem damping hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_42.py",
      "planner_log": "llm_log_naive_llm2/planner_19.json",
      "designer_log": "llm_log_naive_llm2/designer_42.json",
      "timestamp": "2026-07-19T04:24:28.157169Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 956,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1415,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2663,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8127,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.51,
          "median_step": 52234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.25
        },
        {
          "design_id": 33,
          "weight": 0.25
        },
        {
          "design_id": 41,
          "weight": 0.5
        }
      ],
      "short_name": "Conserved top1 + 3rd→2nd share",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_43.py",
      "planner_log": "llm_log_naive_llm2/planner_20.json",
      "designer_log": "llm_log_naive_llm2/designer_43.json",
      "timestamp": "2026-07-19T04:40:51.292215Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 475,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 777,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1457,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5428,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12193,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 48119,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.45
        },
        {
          "design_id": 23,
          "weight": 0.45
        },
        {
          "design_id": 31,
          "weight": 0.1
        }
      ],
      "short_name": "xs bistable snap hurts solves",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_44.py",
      "planner_log": "llm_log_naive_llm2/planner_20.json",
      "designer_log": "llm_log_naive_llm2/designer_44.json",
      "timestamp": "2026-07-19T05:00:47.113596Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 836,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2032,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4819,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 10576,
          "fidelity": "medium"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.85
        },
        {
          "design_id": 40,
          "weight": 0.1
        },
        {
          "design_id": 35,
          "weight": 0.05
        }
      ],
      "short_name": "Conserved extra split top1↔top2",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_45.py",
      "planner_log": "llm_log_naive_llm2/planner_21.json",
      "designer_log": "llm_log_naive_llm2/designer_45.json",
      "timestamp": "2026-07-19T06:06:12.601371Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 272,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 955,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1444,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4590,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 21727,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40660,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 77445,
          "fidelity": "high"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 140046,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.75
        },
        {
          "design_id": 29,
          "weight": 0.15
        },
        {
          "design_id": 23,
          "weight": 0.1
        }
      ],
      "short_name": "Persistence-aware xs shift fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_46.py",
      "planner_log": "llm_log_naive_llm2/planner_21.json",
      "designer_log": "llm_log_naive_llm2/designer_46.json",
      "timestamp": "2026-07-19T06:49:32.552363Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 345,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 881,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2368,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8730,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32132,
          "fidelity": "medium"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 65733,
          "fidelity": "high"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 124686,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 45,
          "weight": 0.75
        },
        {
          "design_id": 43,
          "weight": 0.15
        },
        {
          "design_id": 35,
          "weight": 0.1
        }
      ],
      "short_name": "Gap-gated share: no effect",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_47.py",
      "planner_log": "llm_log_naive_llm2/planner_22.json",
      "designer_log": "llm_log_naive_llm2/designer_47.json",
      "timestamp": "2026-07-19T06:59:31.421239Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 465,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 696,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1788,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5468,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10621,
          "fidelity": "medium"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25752,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.7
        },
        {
          "design_id": 46,
          "weight": 0.25
        },
        {
          "design_id": 34,
          "weight": 0.05
        }
      ],
      "short_name": "xl-raised gamma: no effect",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_48.py",
      "planner_log": "llm_log_naive_llm2/planner_22.json",
      "designer_log": "llm_log_naive_llm2/designer_48.json",
      "timestamp": "2026-07-19T07:10:20.113913Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 459,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1004,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2390,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8875,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15450,
          "fidelity": "medium"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31221,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 46,
          "weight": 0.15
        },
        {
          "design_id": 48,
          "weight": 0.05
        },
        {
          "design_id": 32,
          "weight": 0.8
        }
      ],
      "short_name": "Blockwise norm regressed badly",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_49.py",
      "planner_log": "llm_log_naive_llm2/planner_23.json",
      "designer_log": "llm_log_naive_llm2/designer_49.json",
      "timestamp": "2026-07-19T07:12:37.560320Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 485,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.65,
          "median_step": 4552,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 45,
          "weight": 0.25
        },
        {
          "design_id": 43,
          "weight": 0.25
        },
        {
          "design_id": 40,
          "weight": 0.5
        }
      ],
      "short_name": "Near-tie R-sharing (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_50.py",
      "planner_log": "llm_log_naive_llm2/planner_23.json",
      "designer_log": "llm_log_naive_llm2/designer_50.json",
      "timestamp": "2026-07-19T07:24:36.087805Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 956,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1833,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4917,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10963,
          "fidelity": "medium"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39506,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 51,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 48,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xl-raised gamma: no effect",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_51.py",
      "planner_log": "llm_log_naive_llm2/planner_22.json",
      "designer_log": "llm_log_naive_llm2/hebo_tune_51.json",
      "timestamp": "2026-07-20T07:00:01.116554Z",
      "experiments": [
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 636,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2039,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4748,
          "fidelity": "low"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9590,
          "fidelity": "medium"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23443,
          "fidelity": "medium"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 94435,
          "fidelity": "high"
        },
        {
          "design_id": 1784445898,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5,
          "median_step": 204800,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 46,
          "weight": 0.45
        },
        {
          "design_id": 48,
          "weight": 0.3
        },
        {
          "design_id": 51,
          "weight": 0.25
        }
      ],
      "short_name": "xl reset-leak adds bad equilibria",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_52.py",
      "planner_log": "llm_log_naive_llm2/planner_24.json",
      "designer_log": "llm_log_naive_llm2/designer_52.json",
      "timestamp": "2026-07-20T07:05:54.895153Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1910,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5924,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.63,
          "median_step": 17237,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 50,
          "weight": 0.5
        },
        {
          "design_id": 40,
          "weight": 0.35
        },
        {
          "design_id": 45,
          "weight": 0.15
        }
      ],
      "short_name": "Near-tie rigidity softening fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_53.py",
      "planner_log": "llm_log_naive_llm2/planner_24.json",
      "designer_log": "llm_log_naive_llm2/designer_53.json",
      "timestamp": "2026-07-20T07:16:12.620974Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 509,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 977,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1600,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9173,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17353,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37788,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 48,
          "weight": 0.5
        },
        {
          "design_id": 51,
          "weight": 0.3
        },
        {
          "design_id": 52,
          "weight": 0.2
        }
      ],
      "short_name": "Bistable xs worsens speed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_54.py",
      "planner_log": "llm_log_naive_llm2/planner_25.json",
      "designer_log": "llm_log_naive_llm2/designer_54.json",
      "timestamp": "2026-07-20T07:18:46.130719Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 715,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.51,
          "median_step": 1632,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 45,
          "weight": 0.5
        },
        {
          "design_id": 47,
          "weight": 0.35
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Softmin-in-G (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_55.py",
      "planner_log": "llm_log_naive_llm2/planner_25.json",
      "designer_log": "llm_log_naive_llm2/designer_55.json",
      "timestamp": "2026-07-20T07:23:06.319058Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 810,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1808,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4964,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.45
        },
        {
          "design_id": 29,
          "weight": 0.35
        },
        {
          "design_id": 31,
          "weight": 0.2
        }
      ],
      "short_name": "tanh-xs anti-hover regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_56.py",
      "planner_log": "llm_log_naive_llm2/planner_26.json",
      "designer_log": "llm_log_naive_llm2/designer_56.json",
      "timestamp": "2026-07-20T07:31:08.973619Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1331,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2215,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7713,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.54,
          "median_step": 27802,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.8
        },
        {
          "design_id": 48,
          "weight": 0.1
        },
        {
          "design_id": 51,
          "weight": 0.1
        }
      ],
      "short_name": "Blockwise norm hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_57.py",
      "planner_log": "llm_log_naive_llm2/planner_26.json",
      "designer_log": "llm_log_naive_llm2/designer_57.json",
      "timestamp": "2026-07-20T07:35:33.268532Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 255,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 962,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2201,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 6129,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.56,
          "median_step": 14525,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.45
        },
        {
          "design_id": 46,
          "weight": 0.4
        },
        {
          "design_id": 22,
          "weight": 0.15
        }
      ],
      "short_name": "xs oscillatory pulse backfires",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_58.py",
      "planner_log": "llm_log_naive_llm2/planner_27.json",
      "designer_log": "llm_log_naive_llm2/designer_58.json",
      "timestamp": "2026-07-20T07:43:01.590413Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 571,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 916,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2495,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5989,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.5,
          "median_step": 25600,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 55,
          "weight": 0.5
        },
        {
          "design_id": 47,
          "weight": 0.3
        },
        {
          "design_id": 50,
          "weight": 0.2
        }
      ],
      "short_name": "Softmax routing stalled (N=10)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_59.py",
      "planner_log": "llm_log_naive_llm2/planner_27.json",
      "designer_log": "llm_log_naive_llm2/designer_59.json",
      "timestamp": "2026-07-20T07:44:56.555488Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 60,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Near-tie rigidity softening fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_60.py",
      "planner_log": "llm_log_naive_llm2/planner_24.json",
      "designer_log": "llm_log_naive_llm2/hebo_tune_60.json",
      "timestamp": "2026-07-20T15:31:47.777065Z",
      "experiments": [
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 154,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 440,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 921,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2762,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5668,
          "fidelity": "low"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 19261,
          "fidelity": "medium"
        },
        {
          "design_id": 1784533511,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44718,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 46,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 22,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Persistence-gated release: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_61.py",
      "planner_log": "llm_log_naive_llm2/planner_28.json",
      "designer_log": "llm_log_naive_llm2/designer_61.json",
      "timestamp": "2026-07-20T15:44:35.503867Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1540,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3990,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12454,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33081,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 60,
          "weight": 0.55
        },
        {
          "design_id": 57,
          "weight": 0.25
        },
        {
          "design_id": 55,
          "weight": 0.2
        }
      ],
      "short_name": "Smooth-max norm: no effect",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_llm2/solver_62.py",
      "planner_log": "llm_log_naive_llm2/planner_28.json",
      "designer_log": "llm_log_naive_llm2/designer_62.json",
      "timestamp": "2026-07-20T15:53:12.622775Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 230,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 375,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 700,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1749,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4520,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7722,
          "fidelity": "medium"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33730,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/data/runs/llm_fixed/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "First-pass objective scoring each run by 100*unsolved_fraction + median_step/max_steps, averaged with weights batch x fidelity x N; lower is better",
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.117644Z"
  }
}

==> anc/data/runs/llm_fixed/objectives/objective_0.py <==
import numpy as np


def objective(experiment_results):
    """Return a scalar score for a solver design. LOWER is BETTER.

    The score is a weighted average across runs, prioritizing:
      1) solving more instances (low unsolved_fraction)
      2) solving in fewer steps relative to the budget (low median_step/max_steps)
    and giving more weight to higher-fidelity, larger-batch, and larger-N runs.

    Must be deterministic and robust.
    """

    LARGE_PENALTY = 1e9

    if not experiment_results or len(experiment_results) < 2:
        return float(LARGE_PENALTY)

    def _get_float(rec, key, default=0.0):
        v = rec.get(key, default)
        try:
            return float(v)
        except Exception:
            return float(default)

    def _get_int(rec, key, default=0):
        v = rec.get(key, default)
        try:
            return int(v)
        except Exception:
            return int(default)

    fidelity_weight = {
        "low": 0.5,
        "medium": 0.8,
        "high": 1.0,
    }

    Ns = np.array([_get_int(r, "N", 0) for r in experiment_results], dtype=float)
    batches = np.array([max(_get_int(r, "batch", 1), 1) for r in experiment_results], dtype=float)
    max_steps = np.array([max(_get_int(r, "max_steps", 1), 1) for r in experiment_results], dtype=float)

    unsolved = np.array([_get_float(r, "unsolved_fraction", 1.0) for r in experiment_results], dtype=float)
    median_step = np.array([_get_float(r, "median_step", float(max_steps[i])) for i, r in enumerate(experiment_results)], dtype=float)

    fids = [str(r.get("fidelity", "low")).lower() for r in experiment_results]
    fid_w = np.array([fidelity_weight.get(f, 0.5) for f in fids], dtype=float)

    # Normalize N to [1, 2] to gently prioritize harder (larger N) runs.
    n_min = float(np.nanmin(Ns)) if np.isfinite(Ns).any() else 0.0
    n_max = float(np.nanmax(Ns)) if np.isfinite(Ns).any() else 0.0
    n_range = max(n_max - n_min, 1.0)
    n_w = 1.0 + (Ns - n_min) / n_range

    # Per-run score: unsolved dominates; steps are secondary.
    unsolved = np.clip(unsolved, 0.0, 1.0)
    step_ratio = median_step / max_steps
    step_ratio = np.clip(step_ratio, 0.0, 10.0)

    per_run_score = 100.0 * unsolved + step_ratio

    # Aggregate with weights.
    weights = batches * fid_w * n_w

    per_run_score = np.nan_to_num(per_run_score, nan=LARGE_PENALTY, posinf=LARGE_PENALTY, neginf=LARGE_PENALTY)
    weights = np.nan_to_num(weights, nan=0.0, posinf=0.0, neginf=0.0)

    wsum = float(np.sum(weights))
    if not np.isfinite(wsum) or wsum <= 0.0:
        return float(LARGE_PENALTY)

    score = float(np.sum(weights * per_run_score) / wsum)

    if not np.isfinite(score):
        return float(LARGE_PENALTY)
    return score



==> anc/data/runs/llm_fixed/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.147046Z"
  }
}

==> anc/data/runs/llm_fixed/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/llm_fixed/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # soft routing temperature (smaller -> closer to hard top-k/min)
    "tau":     dict(type="log_uniform", default=0.05,  low=1e-2, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and unsatisfaction
    v_lit = v[idx] * sgn                 # (M,3)
    u = 0.5 * (1.0 - v_lit)              # (M,3) in [0,1]

    # smooth "best literal" weights (softmin over unsat)
    p = torch.softmax(-u / hp.tau, dim=-1)  # (M,3)

    # smooth clause cost ~ min(u)
    c = (p * u).sum(dim=-1)              # (M,)

    # smooth approx of 2nd-best unsat: average of the "non-best" mass
    q = (1.0 - p)
    u2 = (q * u).sum(dim=-1) / q.sum(dim=-1).clamp(min=1e-6)  # (M,)

    # ----- smooth top2-like gradient term -----
    # baseline: all literals get c, best literal gets ~second-best
    G = c.unsqueeze(-1) + p * (u2 - c).unsqueeze(-1)          # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # ----- smooth rigidity term (focused on best literal) -----
    R = p * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ----- Gradient term G -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ------------------------------------------------------------------
    # MODIFICATION (single change): RMS normalization instead of max-norm
    # ------------------------------------------------------------------
    denom = torch.sqrt(dv.square().mean() + 1e-12)  # scalar
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=2.4799407900587447,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=149.33654842000774,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.47282600015834875,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.27916839176921954,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0018797414136177836,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.8392680912646435,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.32127970544357604,   low=1e-1, high=3.0),

    # soft routing temperature (smaller -> closer to hard top-k/min)
    "tau":     dict(type="log_uniform", default=0.04778723794719656,  low=1e-2, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and unsatisfaction
    v_lit = v[idx] * sgn                 # (M,3)
    u = 0.5 * (1.0 - v_lit)              # (M,3) in [0,1]

    # smooth "best literal" weights (softmin over unsat)
    p = torch.softmax(-u / hp.tau, dim=-1)  # (M,3)

    # smooth clause cost ~ min(u)
    c = (p * u).sum(dim=-1)              # (M,)

    # smooth approx of 2nd-best unsat: average of the "non-best" mass
    q = (1.0 - p)
    u2 = (q * u).sum(dim=-1) / q.sum(dim=-1).clamp(min=1e-6)  # (M,)

    # ----- smooth top2-like gradient term -----
    # baseline: all literals get c, best literal gets ~second-best
    G = c.unsqueeze(-1) + p * (u2 - c).unsqueeze(-1)          # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # ----- smooth rigidity term (focused on best literal) -----
    R = p * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # smoothness for splitting ONLY the extra gradient routing between the top-2 literals
    # tau->0 recovers baseline almost everywhere (except exact ties)
    "tau_groute": dict(type="log_uniform", default=0.03, low=1e-4, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 for clause structure
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    u_top = 0.5 * (1.0 - top_val)                    # (M,2)

    c = u_top[:, 0]                                  # (M,) hard top-1 unsat (baseline-like)

    # ----- Gradient term G: baseline structure + smooth split of ONLY (u2 - c) across top-2 -----
    base = c.unsqueeze(-1).expand(-1, 3)             # (M,3)
    delta = (u_top[:, 1] - c).clamp(min=0.0)         # (M,)

    # gap in satisfaction between top-1 and top-2
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    # Hill gate: ~1 when winner is clear, ~0.5 at tie; avoids exp sensitivity
    s = 0.5 + 0.5 * (gap / (gap + hp.tau_groute))          # (M,)

    add_src = torch.stack([s * delta, (1.0 - s) * delta], dim=-1)  # (M,2)
    add = torch.zeros_like(v_lit).scatter_add(1, top_idx, add_src) # (M,3)

    G = (base + add) * (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R: EXACT baseline hard routing (only top-1) -----
    R = torch.zeros_like(v_lit)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (modified): satisfaction-driven relaxation, float-safe denom
    denom = max(1.0 - float(hp.gamma), 1e-6)
    xs_target = ((c - hp.gamma) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    # NEW: rigidity activates only when clause is deeply satisfied (c << gamma_r)
    "gamma_r": dict(type="uniform", default=0.08, low=0.01, high=0.30),
    "p_r": dict(type="uniform", default=2.0, low=1.0, high=4.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (modified gating: only for deeply satisfied clauses)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # sat_factor = 1 at c=0, ->0 when c >= gamma_r
    sat_factor = (1.0 - c / (hp.gamma_r + 1e-6)).clamp(0.0, 1.0).pow(hp.p_r)

    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs) * sat_factor).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design 13): relax to violation-dependent target
    denom = max(1.0 - float(hp.gamma), 1e-6)
    xs_target = ((c - hp.gamma) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # tie-smoothing scale for rigidity split across top-2 literals
    # smaller -> closer to baseline hard allocation; larger -> more split near ties
    "tau_r":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,) hard min unsat

    # ----- G: baseline gradient term (unchanged hard routing) -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()         # (M,3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G = G * (xl * xs).unsqueeze(-1)

    # ----- R: tie-aware rigidity split across top-2 (ONLY change) -----
    # gap >= 0; w=0.5 at tie, ->1 as gap grows (so baseline away from ties)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    w = 0.5 + 0.5 * (gap / (gap + hp.tau_r))              # (M,) in [0.5, 1)

    r_src = torch.stack([w * c, (1.0 - w) * c], dim=-1)    # (M,2)
    R = torch.zeros_like(G).scatter_add(1, top_idx, r_src) # (M,3)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: hysteresis half-width for xs controller (also sets transition band)
    "hyst": dict(type="uniform", default=0.05, low=0.0, high=0.25),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (modified): hysteretic smoothstep controller
    # Effective threshold shifts with xs to create bistability:
    #   xs≈1 -> gamma_eff = gamma - hyst (stays in push-mode longer)
    #   xs≈0 -> gamma_eff = gamma + hyst (stays in rigidity longer)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst = torch.as_tensor(hp.hyst, device=v.device, dtype=v.dtype).clamp(min=0.0)
    h = hyst.clamp(min=torch.as_tensor(1e-4, device=v.device, dtype=v.dtype))

    gamma_eff = gamma - hyst * (2.0 * xs - 1.0)
    # Map c around gamma_eff with band width 2h, then smoothstep to [0,1]
    s = ((c - gamma_eff) / (2.0 * h) + 0.5).clamp(0.0, 1.0)
    xs_target = s * s * (3.0 - 2.0 * s)

    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # tie-smoothing scale for G routing only
    # smaller -> closer to baseline hard top-1; larger -> more split near ties
    "tau_g":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,) hard min unsat
    u2 = unsat_top[:, 1]                             # (M,) hard 2nd-min unsat

    # ----- G: baseline form with smooth tie-handling between top-2 -----
    # baseline: all literals get c; best literal gets u2 (i.e., + (u2-c))
    # here: split the + (u2-c) boost between top-2 when they are close.
    d = (u2 - c).clamp_min(0.0)                      # (M,)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp_min(0.0)  # (M,)
    w = 0.5 + 0.5 * (gap / (gap + hp.tau_g))         # (M,) in [0.5, 1)

    G = c.unsqueeze(-1).expand(-1, 3).clone()        # (M,3)
    add_src = torch.stack([w * d, (1.0 - w) * d], dim=-1)  # (M,2)
    G = G.scatter_add(1, top_idx, add_src)           # add boost to top-2
    G = G * (xl * xs).unsqueeze(-1)

    # ----- R: strictly baseline rigidity semantics (hard, top-1 only) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: strength of xl->xs coupling in the xs target (keeps hard clauses in push mode)
    "kappa": dict(type="uniform", default=0.01, low=0.0, high=0.05),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design-13 style target tracking) + NEW xl-dependent target bias
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype)

    # Bias the effective clause cost upward for large xl (persistently hard clauses)
    c_eff = (c + kappa * torch.log1p(xl)).clamp(0.0, 1.0)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c_eff - gamma) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # start from the best known tuned defaults (Design 11)
    "alpha":   dict(type="log_uniform", default=2.4799407900587447,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=149.33654842000774,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.47282600015834875, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.27916839176921954, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0018797414136177836, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.8392680912646435,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.32127970544357604, low=1e-1, high=3.0),

    # soft routing temperature
    "tau":     dict(type="log_uniform", default=0.04778723794719656, low=1e-2, high=5e-1),

    # NEW (single modification): routing sharpness exponent on p (kappa=1 => Design 11)
    "kappa":   dict(type="log_uniform", default=1.0, low=0.5, high=6.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and unsatisfaction
    v_lit = v[idx] * sgn            # (M,3)
    u = 0.5 * (1.0 - v_lit)         # (M,3) in [0,1]

    # base softmin routing over unsatisfaction
    p0 = torch.softmax(-u / hp.tau, dim=-1)  # (M,3)

    # logit-sharpening (ties handled via smooth reweighting, not branching)
    p = (p0.clamp_min(1e-12) ** hp.kappa)
    p = p / p.sum(dim=-1, keepdim=True).clamp(min=1e-12)

    # smooth clause cost ~ min(u)
    c = (p * u).sum(dim=-1)         # (M,)

    # smooth approx of 2nd-best unsat: average of non-best mass
    q = (1.0 - p)
    u2 = (q * u).sum(dim=-1) / q.sum(dim=-1).clamp(min=1e-6)  # (M,)

    # ----- smooth top2-like gradient term -----
    G = c.unsqueeze(-1) + p * (u2 - c).unsqueeze(-1)          # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    # ----- smooth rigidity term (coherent with same routing p) -----
    R = p * c.unsqueeze(-1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # MODIFICATION: initialize xs in push-mode (near 1) to avoid strong early rigidity
    "xs": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: half-width of the xs switching band around gamma (no hysteresis; just sharper target)
    # Smaller -> more step-like (xs becomes decisive sooner after violation).
    "band": dict(type="uniform", default=0.05, low=0.005, high=0.25),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design-13 target tracking) but with a sharp smoothstep switching band around gamma
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    band = torch.as_tensor(hp.band, device=v.device, dtype=v.dtype).clamp(min=torch.as_tensor(1e-4, device=v.device, dtype=v.dtype))

    lower = (gamma - band).clamp(0.0, 1.0)
    upper = (gamma + band).clamp(0.0, 1.0)
    denom = (upper - lower).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))

    s = ((c - lower) / denom).clamp(0.0, 1.0)
    xs_target = s * s * (3.0 - 2.0 * s)  # smoothstep
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_21.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # tiny deterministic bias used ONLY for top-k ranking to break near-ties
    "tiebreak": dict(type="log_uniform", default=1e-4, low=1e-6, high=1e-2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # ----- deterministic tie-break for routing only -----
    # Build a small, deterministic pseudo-random bias from indices.
    # Use it ONLY to choose top-1/top-2; gather true values from v_lit for c/G/R.
    P = 104729  # prime
    bias_u = torch.remainder(idx * 1103515245 + 12345, P).to(v_lit.dtype) / float(P)
    bias = (bias_u - 0.5) * hp.tiebreak  # (M,3) in ~[-tiebreak/2, tiebreak/2]

    top_rank, top_idx = torch.topk(v_lit + bias, 2, dim=-1)  # indices decided with bias
    top_val = v_lit.gather(-1, top_idx)                      # true (unbiased) values

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ----- baseline G -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- baseline R (hard top-1 only) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=4.955455664877744, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=23.294987060284623, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.3106624028629046, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.06347125938966221, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=0.0026615877206450367, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=0.9946022772765484, low=1e-1, high=3.0),

    # NEW: strength of xl->xs coupling in the xs target (keeps hard clauses in push mode)
    "kappa": dict(type="uniform", default=0.002134770690868078, low=0.0, high=0.05),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design-13 style target tracking) + NEW xl-dependent target bias
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype)

    # Bias the effective clause cost upward for large xl (persistently hard clauses)
    c_eff = (c + kappa * torch.log1p(xl)).clamp(0.0, 1.0)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c_eff - gamma) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: hysteresis half-width around gamma for xs push/hold switching.
    # xs≈1 -> lower effective threshold (keeps pushing longer)
    # xs≈0 -> higher effective threshold (avoids flicker)
    "hyst": dict(type="uniform", default=0.05, low=0.0, high=0.20),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (baseline-style)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design-13 target tracking) + NEW hysteresis in threshold
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst = torch.as_tensor(hp.hyst, device=v.device, dtype=v.dtype)

    # effective threshold: xs=1 -> gamma-hyst ; xs=0 -> gamma+hyst
    gamma_eff = (gamma + hyst * (1.0 - 2.0 * xs)).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: smoothness for tie-aware splitting between top-1 and top-2.
    # Smaller -> closer to baseline hard routing; larger -> more sharing when near-tied.
    "tau_gap": dict(type="log_uniform", default=0.05, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals and top-2
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,) best unsat (clause cost)
    u2 = unsat_top[:, 1]                       # (M,) second-best unsat

    # Gap-aware split between the two best literals (tie-aware, but still hard top-2 set)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    w = torch.sigmoid(gap / hp.tau_gap)                   # (M,) in (0.5,1) for sorted topk

    extra = (u2 - c)                                       # (M,) >= 0

    # ----- Gradient term G (baseline-compatible, but share "extra" across top2 when near-tied) -----
    G = c.unsqueeze(-1).repeat(1, 3)                       # (M,3)
    # Add w*extra to top-1 literal, (1-w)*extra to top-2 literal
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R (share rigidity across top2 under ties) -----
    R = torch.zeros_like(G)
    R.scatter_add_(1, top_idx[:, 0:1], (w * c).unsqueeze(-1))
    R.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * c).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW (small change): hysteresis base width and xl-coupling strength
    # hyst_eff = hyst0 * (1 + hyst_xl * log1p(xl)/log1p(1e6))
    "hyst0": dict(type="uniform", default=0.05, low=0.0, high=0.15),
    "hyst_xl": dict(type="uniform", default=0.5, low=0.0, high=2.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (baseline-style using top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (MODIFIED): hysteresis threshold, with hysteresis width coupled to xl
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst0 = torch.as_tensor(hp.hyst0, device=v.device, dtype=v.dtype)
    hyst_xl = torch.as_tensor(hp.hyst_xl, device=v.device, dtype=v.dtype)

    # f(xl) in [0,1] based on log scale of xl
    log_xl_max = torch.as_tensor(13.815510557964274, device=v.device, dtype=v.dtype)  # log(1+1e6)
    f = (torch.log1p(xl) / log_xl_max).clamp(0.0, 1.0)

    hyst_eff = (hyst0 * (1.0 + hyst_xl * f)).clamp(0.0, 0.75)

    # effective threshold: xs=1 -> gamma-hyst_eff ; xs=0 -> gamma+hyst_eff
    gamma_eff = (gamma + hyst_eff * (1.0 - 2.0 * xs)).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_26.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Base gap temperature (as in Design 24)
    "tau_gap":  dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
    # NEW: make sharing more likely only when clause is more violated (larger c)
    "kappa_c":  dict(type="log_uniform", default=1.0,  low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)
    u2 = unsat_top[:, 1]                       # (M,)

    # Gap-aware split weight, but with clause-cost-dependent temperature
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    tau_eff = (hp.tau_gap * (1.0 + hp.kappa_c * c)).clamp(min=1e-6)
    w = torch.sigmoid(gap / tau_eff)                      # (M,) in (0.5,1)

    extra = (u2 - c)                                      # (M,) >= 0

    # ----- G: share only when near-tied / violated (via tau_eff); otherwise near-hard -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()             # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep decisive hard top-1 rigidity (baseline) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: asymmetric hysteresis for xs thresholding (no xl coupling)
    # xs≈0 (hold) -> enter push requires c > gamma + hyst_up
    # xs≈1 (push) -> leave push requires c < gamma - hyst_down
    "hyst_up": dict(type="uniform", default=0.03, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.08, low=0.0, high=0.20),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design-23 style target tracking) + NEW asymmetric hysteresis
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=v.device, dtype=v.dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=v.device, dtype=v.dtype)

    # gamma_eff interpolates between (gamma+hyst_up) at xs=0 and (gamma-hyst_down) at xs=1
    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Gap-aware top2 split parameters, but ACTIVATED only for violated clauses
    "tau_gap":  dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
    # Threshold on clause cost c above which we allow top2 sharing (c>0.5 ~ violated)
    "c_share":  dict(type="uniform",     default=0.65, low=0.45, high=0.95),
    # Sharpness of the gate around c_share (smaller -> more step-like)
    "tau_c":    dict(type="log_uniform", default=5e-2, low=1e-3, high=2e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                              # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c  = unsat_top[:, 0]                               # (M,)
    u2 = unsat_top[:, 1]                               # (M,)

    # Gate: ~0 unless clause is clearly violated; ~1 for strong violations
    tau_c = torch.as_tensor(hp.tau_c, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    g = torch.sigmoid((c - hp.c_share) / tau_c)        # (M,) in (0,1)

    # Gap-aware split weight (as in 24), but mixed with baseline hard routing via g
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    w_soft = torch.sigmoid(gap / tau_gap)              # (M,) in (0.5,1)
    w = (1.0 - g) * 1.0 + g * w_soft                   # (M,) in (w_soft,1); baseline when g~0

    extra = (u2 - c)                                   # (M,) >= 0

    # ----- G: baseline by default; allow top2 split only when violated (via g) -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()          # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline decisive rigidity (no sharing) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Asymmetric hysteresis thresholds (Design-27 style)
    "hyst_up": dict(type="uniform", default=0.03, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.08, low=0.0, high=0.20),

    # NEW: asymmetric xs time-constants (turn-on vs turn-off)
    # beta_eff = beta * beta_up_mult when xs_target > xs (turning on)
    # beta_eff = beta * beta_down_mult when xs_target <= xs (turning off)
    "beta_up_mult": dict(type="log_uniform", default=2.0, low=0.2, high=10.0),
    "beta_down_mult": dict(type="log_uniform", default=0.7, low=0.2, high=10.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics: hysteretic target tracking + NEW asymmetric rates
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=v.device, dtype=v.dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=v.device, dtype=v.dtype)

    # effective threshold interpolates between (gamma+hyst_up) at xs=0 and (gamma-hyst_down) at xs=1
    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs).clamp(0.0, 0.99)

    denom_min = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    denom = (1.0 - gamma).clamp(min=denom_min)
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)

    beta = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype)
    beta_up = beta * torch.as_tensor(hp.beta_up_mult, device=v.device, dtype=v.dtype)
    beta_down = beta * torch.as_tensor(hp.beta_down_mult, device=v.device, dtype=v.dtype)
    beta_eff = torch.where(xs_target > xs, beta_up, beta_down)

    dxs = beta_eff * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # smoothness of routing between top-2 literals (smaller -> closer to baseline hard routing)
    "tau_route": dict(type="log_uniform", default=0.05, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 (baseline sparsity)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2), (M,2)
    u_top = 0.5 * (1.0 - top_val)                            # (M,2)
    c = u_top[:, 0]                                          # (M,) hard min unsat (preserves c=0 at satisfaction)

    # smoothly assign the "special" role between the top-2 literals
    # s ~ 1 when clear winner, ~0.5 near tie
    gap = top_val[:, 0] - top_val[:, 1]                      # (M,) >= 0
    s = torch.sigmoid(gap / hp.tau_route)                     # (M,)

    # ----- Gradient term G (baseline structure, but smooth split across top2) -----
    base = c.unsqueeze(-1).expand(-1, 3)                      # (M,3)
    delta = (u_top[:, 1] - c)                                 # (M,) >= 0
    add_src = torch.stack([s * delta, (1.0 - s) * delta], dim=-1)  # (M,2)
    add = torch.zeros_like(v_lit).scatter_add(1, top_idx, add_src) # (M,3)
    G = (base + add) * (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R (distribute across top2 to reduce switching jitter) -----
    r_src = torch.stack([s * c, (1.0 - s) * c], dim=-1)        # (M,2)
    R = torch.zeros_like(v_lit).scatter_add(1, top_idx, r_src) # (M,3)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # From design 28: violated-only sharing
    "tau_gap":  dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
    "c_share":  dict(type="uniform",     default=0.65, low=0.45, high=0.95),
    "tau_c":    dict(type="log_uniform", default=5e-2, low=1e-3, high=2e-1),

    # NEW (single principled addition): require near-tie to share
    "gap_share": dict(type="uniform",    default=0.20, low=0.01, high=1.50),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    # Gate 1: violated-only
    tau_c = torch.as_tensor(hp.tau_c, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    g_c = torch.sigmoid((c - hp.c_share) / tau_c)          # (M,)

    # Gate 2: near-tie-only (new)
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    g_gap = torch.sigmoid((hp.gap_share - gap) / tau_gap)  # (M,)

    g = g_c * g_gap                                        # (M,)

    # Soft split weight within top2, but only when gated; otherwise baseline hard top-1
    w_soft = torch.sigmoid(gap / tau_gap)                  # (M,) in (0.5,1)
    w = (1.0 - g) * 1.0 + g * w_soft                       # (M,) baseline when g~0

    extra = (u2 - c)                                       # (M,) >= 0

    # ----- G: baseline by default; share to top-2 only when (violated AND near-tie) -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()              # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline decisive hard top-1 rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.316702786012754, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.00258059142591, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.2683831435155238, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05001939092409784, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009909305238714537, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=0.0010121140300461127, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.1096942413636024, low=1e-1, high=3.0),

    # Asymmetric hysteresis thresholds (Design-27 style)
    "hyst_up": dict(type="uniform", default=0.004303872652429874, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.06883061809735723, low=0.0, high=0.20),

    # NEW: asymmetric xs time-constants (turn-on vs turn-off)
    # beta_eff = beta * beta_up_mult when xs_target > xs (turning on)
    # beta_eff = beta * beta_down_mult when xs_target <= xs (turning off)
    "beta_up_mult": dict(type="log_uniform", default=1.9997529129557967, low=0.2, high=10.0),
    "beta_down_mult": dict(type="log_uniform", default=0.7977218907433498, low=0.2, high=10.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics: hysteretic target tracking + NEW asymmetric rates
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=v.device, dtype=v.dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=v.device, dtype=v.dtype)

    # effective threshold interpolates between (gamma+hyst_up) at xs=0 and (gamma-hyst_down) at xs=1
    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs).clamp(0.0, 0.99)

    denom_min = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    denom = (1.0 - gamma).clamp(min=denom_min)
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)

    beta = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype)
    beta_up = beta * torch.as_tensor(hp.beta_up_mult, device=v.device, dtype=v.dtype)
    beta_down = beta * torch.as_tensor(hp.beta_down_mult, device=v.device, dtype=v.dtype)
    beta_eff = torch.where(xs_target > xs, beta_up, beta_down)

    dxs = beta_eff * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Asymmetric hysteresis (Design-27)
    "hyst_up": dict(type="uniform", default=0.03, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.08, low=0.0, high=0.20),

    # NEW (single modification vs Design-27): include memory update magnitudes in normalization.
    # Larger -> memory updates influence scaling more (prevents dxs/dxl blow-up when dv is tiny).
    "mem_norm": dict(type="log_uniform", default=0.1, low=1e-3, high=1.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (Design-27 hysteretic target tracking)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=v.device, dtype=v.dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=v.device, dtype=v.dtype)

    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # NEW: normalization includes memory update magnitudes (prevents dv-only scaling stiffness)
    mem_norm = torch.as_tensor(hp.mem_norm, device=v.device, dtype=v.dtype)
    dv_max = dv.abs().max()
    dxs_max = dxs.abs().max()
    dxl_max = dxl.abs().max()

    denom_scale = torch.maximum(dv_max, mem_norm * dxs_max)
    denom_scale = torch.maximum(denom_scale, mem_norm * dxl_max)
    scale = 1.0 / denom_scale.clamp(min=1e-6)

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Same gating params as designs 28/30
    "tau_gap":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
    "c_share":   dict(type="uniform",     default=0.65, low=0.45, high=0.95),
    "tau_c":     dict(type="log_uniform", default=5e-2, low=1e-3, high=2e-1),
    "gap_share": dict(type="uniform",     default=0.20, low=0.01, high=1.50),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    tau_c = torch.as_tensor(hp.tau_c, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)

    # Gate components (as in design 30)
    g_c = torch.sigmoid((c - hp.c_share) / tau_c)              # violated-ness
    g_gap = torch.sigmoid((hp.gap_share - gap) / tau_gap)      # near-tie-ness

    # ONE CHANGE vs design 30: replace AND (product) with smooth OR to avoid gate collapse
    g = 1.0 - (1.0 - g_c) * (1.0 - g_gap)                      # (M,) in (0,1)

    # Soft split within top2, mixed with baseline hard routing via g
    w_soft = torch.sigmoid(gap / tau_gap)                      # (M,) in (0.5,1)
    w = (1.0 - g) * 1.0 + g * w_soft                            # baseline when g~0

    extra = (u2 - c)                                           # (M,) >= 0

    # ----- G: baseline + gated top2 sharing of "extra" -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()                  # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline decisive hard top-1 rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
    # NEW: clause persistence signal (low-pass of clause cost c)
    "cf": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Design-27 hysteresis
    "hyst_up": dict(type="uniform", default=0.03, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.08, low=0.0, high=0.20),

    # NEW: persistence filter rate for cf (higher = tracks c faster)
    "kappa": dict(type="log_uniform", default=10.0, low=0.5, high=200.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    cf = vars["cf"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # NEW: persistence low-pass (cf follows c smoothly)
    dcf = hp.kappa * (c - cf)

    # xs dynamics: Design-27 hysteretic target tracking, but driven by persistent cf
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=v.device, dtype=v.dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=v.device, dtype=v.dtype)

    # threshold interpolates between (gamma+hyst_up) at xs=0 and (gamma-hyst_down) at xs=1
    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((cf - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
        "cf": -dcf * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design 33 gate params (c OR gap)
    "tau_gap":   dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
    "c_share":   dict(type="uniform",     default=0.65, low=0.45, high=0.95),
    "tau_c":     dict(type="log_uniform", default=5e-2, low=1e-3, high=2e-1),
    "gap_share": dict(type="uniform",     default=0.20, low=0.01, high=1.50),

    # NEW (single principled addition): only share during push-mode indicated by xs
    "xs_share": dict(type="uniform",     default=0.50, low=0.10, high=0.90),
    "tau_xs":   dict(type="log_uniform", default=5e-2, low=1e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    tau_c   = torch.as_tensor(hp.tau_c,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_xs  = torch.as_tensor(hp.tau_xs,  device=v.device, dtype=v.dtype).clamp(min=1e-6)

    # Design 33: smooth OR of (violated-ness) and (near-tie-ness)
    g_c   = torch.sigmoid((c - hp.c_share) / tau_c)              # (M,)
    g_gap = torch.sigmoid((hp.gap_share - gap) / tau_gap)        # (M,)
    g_or  = 1.0 - (1.0 - g_c) * (1.0 - g_gap)                    # (M,)

    # NEW: push-mode gate using xs (share mainly when clause is actively pushing)
    g_xs = torch.sigmoid((xs - hp.xs_share) / tau_xs)            # (M,)

    g = g_or * g_xs                                              # (M,)

    # Soft split within top2, mixed with baseline hard routing via g
    w_soft = torch.sigmoid(gap / tau_gap)                        # (M,) in (0.5,1)
    w = (1.0 - g) * 1.0 + g * w_soft

    extra = (u2 - c)                                             # (M,) >= 0

    # ----- G: baseline + gated top2 sharing of "extra" -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()                    # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline decisive hard top-1 rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: cap on memory-gradient magnitude after dv-normalization (keeps v as driver)
    "mem_cap": dict(type="log_uniform", default=3.0, low=0.3, high=30.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]  # (M,)

    # ----- Gradient term G -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Baseline normalization: v drives the step -----
    scale = 1.0 / dv.abs().max().clamp(min=1e-6)
    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # ----- NEW: soft cap memory update magnitudes (does not affect dv) -----
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    mem_fac = (hp.mem_cap / mem_max).clamp(max=1.0)
    dxl = dxl * mem_fac
    dxs = dxs * mem_fac

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_37.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(init=lambda s: 2 * torch.rand(s) - 1, shape=("B", "N"), bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s), shape=("B", "M"), bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s), shape=("B", "M"), bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: clause-competition sharpness (softmax temperature inverse)
    "kappa": dict(type="log_uniform", default=6.0, low=0.5, high=50.0),

    # NEW: fatigue/refractory strength (encourages cycling to inactive clauses)
    "fatigue": dict(type="uniform", default=0.05, low=0.0, high=0.5),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (NEW): global competition + fatigue-driven cycling
    # drive only when clause is meaningfully violated
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    c_drive = torch.relu(c - gamma)  # (M,)

    # softmax priority over clauses (encourages sparse, desynchronized activation)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype)
    fatigue = torch.as_tensor(hp.fatigue, device=v.device, dtype=v.dtype)

    score = c_drive + fatigue * (1.0 - xs)
    score = score - score.max()  # stabilize softmax
    w = torch.softmax(kappa * score, dim=0)  # (M,)

    cmax = c_drive.max()
    M = torch.as_tensor(c.shape[0], device=v.device, dtype=v.dtype)

    # ensure SAT fixed points: if cmax==0 => xs_target==0
    xs_target = (cmax * w * M).clamp(0.0, 1.0)
    dxs = hp.beta * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: relative memory-vs-v timescale after decoupled normalization
    "mem_rel": dict(type="log_uniform", default=1.0, low=0.05, high=20.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # auxiliary dynamics (baseline forms)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- MOD: decoupled normalization ---
    # v scaled by its own max; memory scaled by its own max (not by dv)
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_mem = 1.0 / (mem_max.clamp(min=1e-6))

    mem_rel = torch.as_tensor(hp.mem_rel, device=v.device, dtype=v.dtype)

    return {
        "v":  -dv * scale_v,
        "xl": -dxl * scale_mem * mem_rel,
        "xs": -dxs * scale_mem * mem_rel,
    }


==> anc/data/runs/llm_fixed/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: strength of conservative force transfer from 3rd->2nd literal when top2 is ambiguous
    "rho":     dict(type="uniform",     default=0.7,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    # top1-top2 gap in literal space
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0, max=2.0)  # (M,)

    # Identify 3rd literal position (not in top-2)
    mask = torch.ones_like(v_lit, dtype=torch.bool)                 # (M,3)
    mask.scatter_(1, top_idx, False)
    third_pos = mask.to(torch.int64).argmax(dim=-1, keepdim=True)   # (M,1)

    # ----- G: baseline hard top-1 backbone -----
    # Baseline: all literals get c, but top-1 gets u2 instead of c.
    G = c.unsqueeze(-1).expand(-1, 3).clone()                       # (M,3)
    G.scatter_(1, top_idx[:, 0:1], u2.unsqueeze(-1))                # top-1 := u2

    # ONE CHANGE: conservative near-tie transfer from 3rd -> 2nd, preserving top-1.
    # Gate is continuous in gap (1 at tie, 0 at max gap=2), so it can’t trivially become always-on/off.
    g = (1.0 - 0.5 * gap).clamp(0.0, 1.0)                           # (M,)
    transfer = (hp.rho * g * c).clamp(min=0.0)                      # <= c since rho<=1 and g<=1

    # Move clause force budget from worst literal to runner-up (keeps total and keeps top-1 strong)
    G.scatter_add_(1, top_idx[:, 1:2], transfer.unsqueeze(-1))
    G.scatter_add_(1, third_pos, (-transfer).unsqueeze(-1))

    # Weight by clause memories (baseline)
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: baseline rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: sharpness of satisfaction-gated rigidity (higher = later, sharper onset)
    "kappa":   dict(type="log_uniform", default=10.0, low=0.5, high=100.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn  # (M,3)

    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (MODIFICATION): delay rigidity unless clause is actually satisfied-ish
    sat_gate = torch.sigmoid(hp.kappa * (hp.gamma - c))  # ~1 when c < gamma, ~0 when c > gamma

    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs) * sat_gate).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.92646427340656,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.00025387274611, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25243560761047873, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0003178686683565,  low=1e-1, high=3.0),

    # Design 33 gate params (c OR gap)
    "tau_gap":   dict(type="log_uniform", default=0.04995023426146484, low=1e-3, high=5e-1),
    "c_share":   dict(type="uniform",     default=0.6529260260806863, low=0.45, high=0.95),
    "tau_c":     dict(type="log_uniform", default=0.05024408889160411, low=1e-3, high=2e-1),
    "gap_share": dict(type="uniform",     default=0.20017783668986378, low=0.01, high=1.50),

    # NEW (single principled addition): only share during push-mode indicated by xs
    "xs_share": dict(type="uniform",     default=0.5001161913206454, low=0.10, high=0.90),
    "tau_xs":   dict(type="log_uniform", default=0.049999994920116315, low=1e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    tau_c   = torch.as_tensor(hp.tau_c,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_xs  = torch.as_tensor(hp.tau_xs,  device=v.device, dtype=v.dtype).clamp(min=1e-6)

    # Design 33: smooth OR of (violated-ness) and (near-tie-ness)
    g_c   = torch.sigmoid((c - hp.c_share) / tau_c)              # (M,)
    g_gap = torch.sigmoid((hp.gap_share - gap) / tau_gap)        # (M,)
    g_or  = 1.0 - (1.0 - g_c) * (1.0 - g_gap)                    # (M,)

    # NEW: push-mode gate using xs (share mainly when clause is actively pushing)
    g_xs = torch.sigmoid((xs - hp.xs_share) / tau_xs)            # (M,)

    g = g_or * g_xs                                              # (M,)

    # Soft split within top2, mixed with baseline hard routing via g
    w_soft = torch.sigmoid(gap / tau_gap)                        # (M,) in (0.5,1)
    w = (1.0 - g) * 1.0 + g * w_soft

    extra = (u2 - c)                                             # (M,) >= 0

    # ----- G: baseline + gated top2 sharing of "extra" -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()                    # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline decisive hard top-1 rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.92646427340656,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.00025387274611, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25243560761047873, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05000000074505806, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.001, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0003178686683565,  low=1e-1, high=3.0),

    # Sharing gate params (from designs 33/35/40)
    "tau_gap":   dict(type="log_uniform", default=0.04995023426146484, low=1e-3, high=5e-1),
    "c_share":   dict(type="uniform",     default=0.6529260260806863, low=0.45, high=0.95),
    "tau_c":     dict(type="log_uniform", default=0.05024408889160411, low=1e-3, high=2e-1),
    "gap_share": dict(type="uniform",     default=0.20017783668986378, low=0.01, high=1.50),

    # xs gate params (from designs 35/40)
    "xs_share": dict(type="uniform",     default=0.5001161913206454, low=0.10, high=0.90),
    "tau_xs":   dict(type="log_uniform", default=0.049999994920116315, low=1e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    tau_c   = torch.as_tensor(hp.tau_c,   device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_gap = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    tau_xs  = torch.as_tensor(hp.tau_xs,  device=v.device, dtype=v.dtype).clamp(min=1e-6)

    # Gate components: violated-ness and near-tie-ness
    g_c   = torch.sigmoid((c - hp.c_share) / tau_c)        # (M,)
    g_gap = torch.sigmoid((hp.gap_share - gap) / tau_gap)  # (M,)
    g_or  = 1.0 - (1.0 - g_c) * (1.0 - g_gap)              # (M,)

    # xs-based push-mode indicator
    g_xs = torch.sigmoid((xs - hp.xs_share) / tau_xs)      # (M,)

    # SINGLE CHANGE vs designs 35/40: avoid collapse by OR-ing gates instead of multiplying
    g = 1.0 - (1.0 - g_or) * (1.0 - g_xs)                  # (M,)

    # Soft split within top2, mixed with baseline hard routing via g
    w_soft = torch.sigmoid(gap / tau_gap)                  # (M,) in (0.5,1)
    w = (1.0 - g) * 1.0 + g * w_soft

    extra = (u2 - c)                                       # (M,) >= 0

    # ----- G: baseline + gated top2 sharing of "extra" -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()              # (M,3)
    G.scatter_add_(1, top_idx[:, 0:1], (w * extra).unsqueeze(-1))
    G.scatter_add_(1, top_idx[:, 1:2], ((1.0 - w) * extra).unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline decisive hard top-1 rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: smooth trust-region scale for memory updates (applied after dv-normalization)
    "mem_trust": dict(type="log_uniform", default=3.0, low=0.1, high=30.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation (baseline top-2) -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]  # (M,)

    # ----- G term (baseline) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- R term (baseline) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv (baseline) -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- Baseline normalization: v drives the step -----
    scale = 1.0 / dv.abs().max().clamp(min=1e-6)
    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # ----- NEW: smooth trust-region attenuation on memory only (no hard cap) -----
    mem_trust = torch.as_tensor(hp.mem_trust, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-12)
    # positive, smooth factor in (0,1]; preserves zeros of (dxl, dxs)
    mem_fac = 1.0 / (1.0 + (mem_max / mem_trust) ** 2)
    dxl = dxl * mem_fac
    dxs = dxs * mem_fac

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single principled addition): fraction of transferable mass moved from 3rd -> 2nd literal
    "share_frac": dict(type="uniform", default=0.5, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2) values and positions in {0,1,2}

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,) smallest unsat (best literal)
    u2 = unsat_top[:, 1]                             # (M,) 2nd smallest unsat

    # --- G: baseline routing (top1 gets u2; others get c) ---
    G = c.unsqueeze(-1).expand(-1, 3).clone()        # (M,3)
    G.scatter_(1, top_pos[:, 0:1], u2.unsqueeze(-1))

    # --- Invariant-preserving top2 sharing (does NOT reduce top1 below u2) ---
    # Transfer amount a from 3rd literal to 2nd literal while conserving total per clause.
    # Constraints:
    #   - bottom stays nonnegative: a <= c
    #   - keep a small top1 bias: top2 <= u2 - bias_eps  => a <= (u2 - c - bias_eps)
    bias_eps = 1e-3
    headroom = (u2 - c - bias_eps).clamp(min=0.0)
    a_max = torch.minimum(c, headroom)               # (M,)
    a = hp.share_frac * a_max

    bottom_pos = (3 - top_pos[:, 0] - top_pos[:, 1]).unsqueeze(-1)  # (M,1)
    G.scatter_add_(1, top_pos[:, 1:2], a.unsqueeze(-1))             # add to 2nd
    G.scatter_add_(1, bottom_pos, (-a).unsqueeze(-1))               # subtract from 3rd

    G *= (xl * xs).unsqueeze(-1)

    # --- R: keep baseline decisive hard top-1 rigidity ---
    R = torch.zeros_like(G)
    R.scatter_(1, top_pos[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # xs bistable switch controls
    "hyst": dict(type="uniform", default=0.05, low=0.0, high=0.20),
    "kappa": dict(type="log_uniform", default=30.0, low=5.0, high=200.0),
    "eta": dict(type="uniform", default=0.75, low=0.0, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (NEW): hysteretic threshold + sharp drive + double-well snap to {0,1}
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst = torch.as_tensor(hp.hyst, device=v.device, dtype=v.dtype)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype)
    eta = torch.as_tensor(hp.eta, device=v.device, dtype=v.dtype)

    # effective threshold: xs=1 -> gamma-hyst ; xs=0 -> gamma+hyst
    gamma_eff = (gamma + hyst * (1.0 - 2.0 * xs)).clamp(0.0, 1.0)

    # push/hold drive (smooth relay)
    u = torch.sigmoid(kappa * (c - gamma_eff))  # (M,) in (0,1)

    # double-well term (stable at 0 and 1, repels mid-range)
    bistable = 4.0 * xs * (1.0 - xs) * (2.0 * xs - 1.0)

    dxs = hp.beta * ((u - xs) + eta * bistable)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_45.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: conservative share of (u2-c) from top1 -> top2, capped to preserve top1 advantage
    # (anti-collapse: share < 0.5 so top1 always gets majority of the extra)
    "extra_share": dict(type="uniform", default=0.25, low=0.0, high=0.49),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    # ----- G: baseline routing + conservative redistribution of extra within top2 -----
    # View baseline as: start with c on all 3 literals, then add extra=(u2-c) to top1.
    # Here we split that extra between top1 and top2 while conserving total per clause.
    extra = (u2 - c).clamp(min=0.0)                  # (M,)
    share = torch.as_tensor(hp.extra_share, device=v.device, dtype=v.dtype).clamp(0.0, 0.49)

    e2 = share * extra                               # to top2
    e1 = extra - e2                                  # remaining to top1 (>= e2 due to share<0.5)

    G = c.unsqueeze(-1).expand(-1, 3).clone()         # (M,3)
    G.scatter_add_(1, top_pos[:, 0:1], e1.unsqueeze(-1))
    G.scatter_add_(1, top_pos[:, 1:2], e2.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: baseline rigidity -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_pos[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.316702786012754, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.00258059142591, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.2683831435155238, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05001939092409784, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009909305238714537, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=0.0010121140300461127, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.1096942413636024, low=1e-1, high=3.0),

    # From 31: hysteretic target tracking + asymmetric on/off rates (speed control)
    "hyst_up": dict(type="uniform", default=0.004303872652429874, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.06883061809735723, low=0.0, high=0.20),
    "beta_up_mult": dict(type="log_uniform", default=1.9997529129557967, low=0.2, high=10.0),
    "beta_down_mult": dict(type="log_uniform", default=0.7977218907433498, low=0.2, high=10.0),

    # NEW (single principled change): persistence-aware push threshold reduction.
    # Higher => keep xs high longer for persistently violated clauses (large xl).
    "persist_shift": dict(type="uniform", default=0.06, low=0.0, high=0.30),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics: hysteretic target tracking + asymmetric rates
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=v.device, dtype=v.dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=v.device, dtype=v.dtype)

    # base effective threshold: (gamma+hyst_up) at xs=0 and (gamma-hyst_down) at xs=1
    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs)

    # NEW: completion-aware persistence coupling
    # p in [0,1] grows with xl; viol in [0,1] indicates current violation severity above gamma.
    log_xl = torch.log1p(xl)
    p = (log_xl / torch.log1p(torch.as_tensor(1e6, device=v.device, dtype=v.dtype))).clamp(0.0, 1.0)
    denom_viol = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    viol = ((c - gamma) / denom_viol).clamp(0.0, 1.0)

    persist_shift = torch.as_tensor(hp.persist_shift, device=v.device, dtype=v.dtype)
    gamma_eff = (gamma_eff - persist_shift * p * viol).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)

    beta = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype)
    beta_up = beta * torch.as_tensor(hp.beta_up_mult, device=v.device, dtype=v.dtype)
    beta_down = beta * torch.as_tensor(hp.beta_down_mult, device=v.device, dtype=v.dtype)
    beta_eff = torch.where(xs_target > xs, beta_up, beta_down)

    dxs = beta_eff * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Conservative redistribution of extra=(u2-c) from top1 -> top2, but only when top1/top2 are near-tied.
    "extra_share": dict(type="uniform",     default=0.25, low=0.0,  high=0.49),
    "tau_gap":     dict(type="log_uniform", default=5e-2, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    # gap gate: share mostly when near tie (gap ~ 0)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    tau = torch.as_tensor(hp.tau_gap, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    g = torch.exp(-gap / tau)                              # (M,) in (0,1]

    # ----- G: baseline routing + gap-gated conservative redistribution of extra within top2 -----
    extra = (u2 - c).clamp(min=0.0)                        # (M,)
    base_share = torch.as_tensor(hp.extra_share, device=v.device, dtype=v.dtype).clamp(0.0, 0.49)
    share = (base_share * g).clamp(0.0, 0.49)              # (M,)

    e2 = share * extra                                     # to top2
    e1 = extra - e2                                        # remaining to top1

    G = c.unsqueeze(-1).expand(-1, 3).clone()              # (M,3)
    G.scatter_add_(1, top_pos[:, 0:1], e1.unsqueeze(-1))
    G.scatter_add_(1, top_pos[:, 1:2], e2.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline rigidity unchanged -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_pos[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Hysteresis half-width around gamma (as in Design 23)
    "hyst": dict(type="uniform", default=0.05, low=0.0, high=0.20),

    # NEW: raise gamma_eff for persistent (large-xl) clauses to prevent over-sticking
    "persist_raise": dict(type="uniform", default=0.06, low=0.0, high=0.30),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics: hysteretic target tracking with xl-raised gamma_eff (single modification)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst = torch.as_tensor(hp.hyst, device=v.device, dtype=v.dtype)
    pr = torch.as_tensor(hp.persist_raise, device=v.device, dtype=v.dtype)

    # p in [0,1] from xl (bounded, log-scaled)
    log_xl = torch.log1p(xl)
    p = (log_xl / torch.log1p(torch.as_tensor(1e6, device=v.device, dtype=v.dtype))).clamp(0.0, 1.0)

    # xs=1 -> lower threshold; xs=0 -> higher threshold, plus persistence raise
    gamma_eff = (gamma + pr * p + hyst * (1.0 - 2.0 * xs)).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype) * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: memory (xs/xl) timescale multiplier under blockwise normalization
    "mem_mult": dict(type="log_uniform", default=1.0, low=1e-2, high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # NEW: blockwise normalization (decouple v vs memory scaling)
    dv_scale = 1.0 / dv.abs().max().clamp(min=1e-6)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    mem_scale = 1.0 / mem_max.clamp(min=1e-6)

    mem_mult = torch.as_tensor(hp.mem_mult, device=v.device, dtype=v.dtype)

    return {
        "v":  -dv  * dv_scale,
        "xl": -dxl * mem_scale * mem_mult,
        "xs": -dxs * mem_scale * mem_mult,
    }


==> anc/data/runs/llm_fixed/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ----- Gradient term G -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ------------------------------------------------------------------
    # MODIFICATION (single change): decouple normalization for v vs memory
    # ------------------------------------------------------------------
    v_denom = dv.abs().max().clamp(min=1e-6)
    scale_v = (1.0 / v_denom).clamp(max=1e3)

    mem_denom = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_mem = (1.0 / mem_denom).clamp(max=1e3)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: bounded rigidity re-route from top1 -> top2 (anti-collapse via hard cap < 0.5)
    "r_share": dict(type="uniform", default=0.20, low=0.0, high=0.49),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    # ===== G: baseline decisive routing (unchanged) =====
    G = c.unsqueeze(-1).expand(-1, 3).clone()
    G.scatter_(1, top_pos[:, 0:1], u2.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ===== R: conserved, near-tie gated split top1 -> top2 (NEW) =====
    # Baseline: R_top1 = c, others 0. We conserve total c while sharing a<0.5c to top2.
    # Gate only when top1/top2 are near-tied to avoid ambiguity-driven wandering.
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    # Fixed gate (no extra hparams): ~1 when gap < 0.1, ~0 when gap >> 0.1
    gate = torch.sigmoid((0.10 - gap) / 0.05)              # (M,)

    share = torch.as_tensor(hp.r_share, device=v.device, dtype=v.dtype).clamp(0.0, 0.49)
    a = (share * c * gate)
    a = torch.minimum(a, 0.49 * c)  # strict anti-collapse: ensures (c-a) > a when c>0

    R = torch.zeros_like(G)
    R.scatter_add_(1, top_pos[:, 0:1], (c - a).unsqueeze(-1))
    R.scatter_add_(1, top_pos[:, 1:2], a.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== accumulate dv =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== auxiliary dynamics =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== scaling =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=17.167328328181675, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=15.168746054211116, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.020592944713706082, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.06120197919769293, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00010273815342397576, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=0.008222777849500965, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=0.4396645161600605, low=1e-1, high=3.0),

    # Hysteresis half-width around gamma (as in Design 23)
    "hyst": dict(type="uniform", default=0.14072776163480055, low=0.0, high=0.20),

    # NEW: raise gamma_eff for persistent (large-xl) clauses to prevent over-sticking
    "persist_raise": dict(type="uniform", default=0.07749299569486261, low=0.0, high=0.30),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics: hysteretic target tracking with xl-raised gamma_eff (single modification)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    hyst = torch.as_tensor(hp.hyst, device=v.device, dtype=v.dtype)
    pr = torch.as_tensor(hp.persist_raise, device=v.device, dtype=v.dtype)

    # p in [0,1] from xl (bounded, log-scaled)
    log_xl = torch.log1p(xl)
    p = (log_xl / torch.log1p(torch.as_tensor(1e6, device=v.device, dtype=v.dtype))).clamp(0.0, 1.0)

    # xs=1 -> lower threshold; xs=0 -> higher threshold, plus persistence raise
    gamma_eff = (gamma + pr * p + hyst * (1.0 - 2.0 * xs)).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)
    dxs = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype) * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: satisfaction-gated xl reset leak.
    # leak: strength of exponential pull-back to 1 when clause is strongly satisfied.
    # leak_thr: how "strongly satisfied" a clause must be (in terms of c) to activate the leak.
    "leak":     dict(type="log_uniform", default=5.0,  low=0.1,  high=50.0),
    "leak_thr": dict(type="uniform",     default=0.12, low=0.01, high=0.30),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics: baseline growth + NEW satisfaction-gated exponential reset leak
    # gate=1 when c=0, linearly falls to 0 at c>=leak_thr
    leak_thr = torch.as_tensor(hp.leak_thr, device=v.device, dtype=v.dtype)
    gate = ((leak_thr - c) / (leak_thr + torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))).clamp(0.0, 1.0)

    alpha = torch.as_tensor(hp.alpha, device=v.device, dtype=v.dtype)
    delta = torch.as_tensor(hp.delta, device=v.device, dtype=v.dtype)
    leak = torch.as_tensor(hp.leak, device=v.device, dtype=v.dtype)

    dxl = alpha * (c - delta) - leak * gate * (xl - 1.0)

    # xs dynamics (baseline)
    beta = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    dxs = beta * ((xs + eps) * (c - gamma))

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: near-tie rigidity softening strength (0 = baseline, ->1 = strong softening when gap small)
    "r_soft":  dict(type="uniform",     default=0.5,  low=0.0,  high=0.95),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    # ----- G: baseline decisive routing (top1 only) -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()
    G.scatter_(1, top_pos[:, 0:1], u2.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: baseline top1 rigidity, but softened when top1~top2 (near-tie) -----
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    # Fixed, smooth near-tie gate (~1 when gap < 0.1; ~0 when gap >> 0.1)
    gate = torch.sigmoid((0.10 - gap) / 0.05)

    # Soften only in near-tie regime; keep nonnegative and mostly baseline otherwise
    r_soft = torch.as_tensor(hp.r_soft, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    r_factor = (1.0 - r_soft * gate).clamp(min=0.05)

    R = torch.zeros_like(G)
    R.scatter_(1, top_pos[:, 0:1], (r_factor * c).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: bistability strength for xs (push xs away from 0.5 toward {0,1})
    "kappa": dict(type="uniform", default=1.0, low=0.0, high=5.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]   # (N,)
    xl = vars["xl"] # (M,)
    xs = vars["xs"] # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (ONE modification): add intrinsic bistability term
    beta = torch.as_tensor(hp.beta, device=v.device, dtype=v.dtype)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    eps = torch.as_tensor(hp.epsilon, device=v.device, dtype=v.dtype)
    kappa = torch.as_tensor(hp.kappa, device=v.device, dtype=v.dtype)

    # baseline bias (with eps to avoid sticking at xs=0)
    bias = (xs + eps) * (c - gamma)

    # bistable push: stable wells at 0 and 1, unstable midpoint at 0.5
    bistable = xs * (1.0 - xs) * (2.0 * xs - 1.0)

    dxs = beta * (bias + kappa * bistable)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_55.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: temperature for smooth-min over the other two literals in G
    # smaller -> closer to hard min; larger -> more 3rd-literal influence / less tie-chatter
    "tau_softmin": dict(type="log_uniform", default=5e-2, low=1e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn                      # (M,3)
    u = 0.5 * (1.0 - v_lit)                   # (M,3) in [0,1]

    # clause cost c = min unsat (keeps baseline memory semantics)
    c, best_pos = u.min(dim=-1)               # (M,), (M,)

    # smooth-min over 2 numbers with bias-correction so that when a==b it returns a
    tau = torch.as_tensor(hp.tau_softmin, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    log2 = math.log(2.0)

    def softmin2(a, b):
        z = torch.stack((-a / tau, -b / tau), dim=-1)          # (M,2)
        return -tau * torch.logsumexp(z, dim=-1) + tau * log2  # (M,)

    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]

    # G magnitudes: for each literal n, use smooth-min of the other two unsats
    g0 = softmin2(u1, u2)
    g1 = softmin2(u0, u2)
    g2 = softmin2(u0, u1)
    Gmag = torch.stack((g0, g1, g2), dim=-1)   # (M,3)

    G = Gmag * (xl * xs).unsqueeze(-1)

    # rigidity term: keep baseline (hard best literal only)
    R = torch.zeros_like(G)
    R.scatter_(1, best_pos.unsqueeze(-1), c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW (D1): sharpness of xs controller around c≈gamma
    # smaller -> more decisive switching (anti-hover), still smooth
    "xs_tau": dict(type="log_uniform", default=2e-2, low=1e-3, high=2e-1),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (D1): anti-hover nonlinear drive near gamma (pure short-term control)
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    tau = torch.as_tensor(hp.xs_tau, device=v.device, dtype=v.dtype).clamp_min(1e-6)
    drive = torch.tanh((c - gamma) / tau)  # in [-1,1], amplified slope near 0
    dxs = hp.beta * ((xs + hp.epsilon) * drive)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # NEW: relative memory step-size under separate normalization.
    # <1 slows memory vs v; >1 speeds it up.
    "mem_rel": dict(type="log_uniform", default=0.5, low=1e-2, high=10.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # auxiliary dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # NEW (single modification): blockwise normalization / step-size
    # v is normalized by |dv|, memory by its own magnitude, with relative factor mem_rel.
    eps = torch.as_tensor(1e-6, device=v.device, dtype=v.dtype)
    scale_v = 1.0 / dv.abs().max().clamp(min=eps)

    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_mem = 1.0 / mem_max.clamp(min=eps)
    mem_rel = torch.as_tensor(hp.mem_rel, device=v.device, dtype=v.dtype)

    return {
        "v":  -dv  * scale_v,
        "xl": -dxl * (scale_mem * mem_rel),
        "xs": -dxs * (scale_mem * mem_rel),
    }


==> anc/data/runs/llm_fixed/solvers/solver_58.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: bounded escape-pulse injected into xs for persistently violated clauses.
    # pulse_amp controls magnitude; pulse_omega controls switching rate vs log(1+xl).
    "pulse_amp":   dict(type="uniform", default=0.03, low=0.0, high=0.20),
    "pulse_omega": dict(type="uniform", default=3.0,  low=0.5, high=8.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics (baseline) + NEW escape pulse
    gamma = torch.as_tensor(hp.gamma, device=v.device, dtype=v.dtype)
    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=v.device, dtype=v.dtype))

    # violation gate in [0,1], zero on satisfied side => pulse vanishes at solutions
    viol = ((c - gamma) / denom).clamp(0.0, 1.0)

    # bounded bang-bang-ish switching; phase advances as xl grows for persistent clauses
    phase = torch.as_tensor(hp.pulse_omega, device=v.device, dtype=v.dtype) * torch.log1p(xl)
    bang = torch.tanh(torch.as_tensor(5.0, device=v.device, dtype=v.dtype) * torch.sin(phase))  # ~sign(sin)
    pulse = torch.as_tensor(hp.pulse_amp, device=v.device, dtype=v.dtype) * viol * bang

    dxs = hp.beta * ((xs + hp.epsilon) * (c - gamma)) + pulse

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_59.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: temperature for decisive (near-winner-take-all) but continuous routing of G within each clause
    "tau_route": dict(type="log_uniform", default=5e-2, low=1e-3, high=3e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn                      # (M,3)
    u = 0.5 * (1.0 - v_lit)                   # (M,3) in [0,1]

    # best/2nd-best literals for baseline-style c and rigidity routing
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)

    # baseline per-literal G magnitudes (min of the other two unsats)
    u0, u1, u2 = u[:, 0], u[:, 1], u[:, 2]
    other_min = torch.stack(
        (torch.minimum(u1, u2),
         torch.minimum(u0, u2),
         torch.minimum(u0, u1)),
        dim=-1,
    )  # (M,3)

    # NEW: decisive-but-smooth competition within clause (routes G mostly to the best literal)
    tau = torch.as_tensor(hp.tau_route, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    w = torch.softmax(v_lit / tau, dim=-1)            # (M,3), sums to 1

    # Scale by 3 so average total G mass per clause is closer to baseline (pre-normalization)
    G = (3.0 * w * other_min) * (xl * xs).unsqueeze(-1)

    # rigidity term: keep baseline (hard best-literal only)
    R = torch.zeros_like(G)
    R.scatter_(1, top_pos[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # auxiliary dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # smoothness for splitting ONLY the extra gradient routing between the top-2 literals
    # small -> baseline-like hard routing; larger -> gentler near ties
    "tau_groute": dict(type="log_uniform", default=0.03, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 (keep crisp clause-cost signal)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)      # (M,2)
    u_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = u_top[:, 0]                                      # (M,)

    # ----- Gradient term G: baseline structure + smooth split of the extra "delta" across top-2 -----
    base = c.unsqueeze(-1).expand(-1, 3)                 # (M,3)
    delta = (u_top[:, 1] - c).clamp(min=0.0)             # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0) # (M,)
    s = torch.sigmoid(gap / hp.tau_groute)               # (M,) ~1 if clear winner, ~0.5 near tie

    add_src = torch.stack([s * delta, (1.0 - s) * delta], dim=-1)  # (M,2)
    add = torch.zeros_like(v_lit).scatter_add(1, top_idx, add_src) # (M,3)

    G = (base + add) * (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R: KEEP BASELINE HARD routing (only top-1) -----
    R = torch.zeros_like(v_lit)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_60.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.000084909864318,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.754522204660823, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2567302992850774, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06395593296996152, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011106656264143378, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009997627924377298, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0454084424869283,  low=1e-1, high=3.0),

    # NEW: near-tie rigidity softening strength (0 = baseline, ->1 = strong softening when gap small)
    "r_soft":  dict(type="uniform",     default=0.49510193147787995,  low=0.0,  high=0.95),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals and top-2
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c  = unsat_top[:, 0]                             # (M,)
    u2 = unsat_top[:, 1]                             # (M,)

    # ----- G: baseline decisive routing (top1 only) -----
    G = c.unsqueeze(-1).expand(-1, 3).clone()
    G.scatter_(1, top_pos[:, 0:1], u2.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ----- R: baseline top1 rigidity, but softened when top1~top2 (near-tie) -----
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    # Fixed, smooth near-tie gate (~1 when gap < 0.1; ~0 when gap >> 0.1)
    gate = torch.sigmoid((0.10 - gap) / 0.05)

    # Soften only in near-tie regime; keep nonnegative and mostly baseline otherwise
    r_soft = torch.as_tensor(hp.r_soft, device=v.device, dtype=v.dtype).clamp(0.0, 0.95)
    r_factor = (1.0 - r_soft * gate).clamp(min=0.05)

    R = torch.zeros_like(G)
    R.scatter_(1, top_pos[:, 0:1], (r_factor * c).unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_61.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v": dict(
        init=lambda s: 2 * torch.rand(s) - 1,
        shape=("B", "N"),
        bounds=(-1.0, 1.0),
    ),
    "xl": dict(
        init=lambda s: torch.ones(s),
        shape=("B", "M"),
        bounds=(1.0, 1e6),
    ),
    "xs": dict(
        init=lambda s: torch.zeros(s),
        shape=("B", "M"),
        bounds=(0.0, 1.0),
    ),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha": dict(type="log_uniform", default=5.0, low=0.5, high=50.0),
    "beta": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),
    "gamma": dict(type="uniform", default=0.25, low=0.01, high=0.50),
    "delta": dict(type="uniform", default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta": dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr": dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),

    # Build on proven speed wins: hysteretic threshold + asymmetric up/down rates (Design 23/46 lineage)
    "hyst_up": dict(type="uniform", default=0.01, low=0.0, high=0.20),
    "hyst_down": dict(type="uniform", default=0.05, low=0.0, high=0.20),
    "beta_up_mult": dict(type="log_uniform", default=2.0, low=0.2, high=10.0),
    "beta_down_mult": dict(type="log_uniform", default=1.0, low=0.2, high=10.0),

    # NEW: persistence-gated release strength (slows xs decay when xl is large and clause is only barely satisfied)
    "release_kappa": dict(type="uniform", default=8.0, low=0.0, high=30.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # clause signal (top-2)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # G term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # R term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # xl dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # xs dynamics: hysteretic target tracking + asymmetric rates + NEW persistence-gated release
    dtype = v.dtype
    device = v.device

    gamma = torch.as_tensor(hp.gamma, device=device, dtype=dtype)
    hyst_up = torch.as_tensor(hp.hyst_up, device=device, dtype=dtype)
    hyst_down = torch.as_tensor(hp.hyst_down, device=device, dtype=dtype)

    # Effective threshold: higher when xs~0 (avoid flicker), lower when xs~1 (keep pushing longer)
    gamma_eff = (gamma + hyst_up * (1.0 - xs) - hyst_down * xs).clamp(0.0, 0.99)

    denom = (1.0 - gamma).clamp(min=torch.as_tensor(1e-6, device=device, dtype=dtype))
    xs_target = ((c - gamma_eff) / denom).clamp(0.0, 1.0)

    beta = torch.as_tensor(hp.beta, device=device, dtype=dtype)
    beta_up = beta * torch.as_tensor(hp.beta_up_mult, device=device, dtype=dtype)
    beta_down_base = beta * torch.as_tensor(hp.beta_down_mult, device=device, dtype=dtype)

    # NEW: slow the *release* (xs decay) only when clause is barely satisfied and xl is large.
    # p in [0,1] from xl (persistence proxy)
    log_xl = torch.log1p(xl)
    p = (log_xl / torch.log1p(torch.as_tensor(1e6, device=device, dtype=dtype))).clamp(0.0, 1.0)

    # near_thr in [0,1], high when satisfied but close to threshold (c ~ gamma_eff), low when strongly satisfied.
    ge = gamma_eff.clamp(min=torch.as_tensor(1e-6, device=device, dtype=dtype))
    near_thr = (c / ge).clamp(0.0, 1.0)  # meaningful when c < gamma_eff
    satisfied = (c < gamma_eff)

    release_kappa = torch.as_tensor(hp.release_kappa, device=device, dtype=dtype)
    slow_factor = 1.0 / (1.0 + release_kappa * p * near_thr)
    slow_factor = torch.where(satisfied, slow_factor, torch.ones_like(slow_factor))

    beta_down = beta_down_base * slow_factor

    beta_eff = torch.where(xs_target > xs, beta_up, beta_down)
    dxs = beta_eff * (xs_target - xs)

    # normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v": -dv * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (Using the best-known tuned defaults from design 60; still searchable.)
    "alpha":   dict(type="log_uniform", default=5.000084909864318,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.754522204660823, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2567302992850774, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.06395593296996152, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0011106656264143378, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009997627924377298, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0454084424869283,  low=1e-1, high=3.0),

    # NEW: smooth-max temperature for global gradient normalization.
    # tau -> 0 recovers hard max; small nonzero tau removes argmax-switch discontinuity.
    "tau_norm": dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline semantics) =====
    v_lit = v[idx] * sgn                             # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)

    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SINGLE MODIFICATION: smooth-max global normalization =====
    # smooth_max(x) = m + tau*logsumexp((x-m)/tau)
    x = dv.abs()
    m = x.max()
    tau = torch.as_tensor(hp.tau_norm, device=v.device, dtype=v.dtype).clamp(min=1e-8)
    smooth_max = m + tau * torch.logsumexp((x - m) / tau, dim=0)
    scale = 1.0 / smooth_max.clamp(min=1e-6)

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # smoothness for splitting ONLY the extra gradient routing between the top-2 literals
    # small -> baseline-like hard routing; larger -> gentler near ties
    "tau_groute": dict(type="log_uniform", default=0.03, low=1e-3, high=5e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 (keep crisp clause-cost signal)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    u_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = u_top[:, 0]                                  # (M,) hard min unsat

    # ----- Gradient term G: baseline structure + SOFTMAX split of the extra delta across top-2 -----
    base = c.unsqueeze(-1).expand(-1, 3)             # (M,3)
    delta = (u_top[:, 1] - c).clamp(min=0.0)         # (M,)

    # weights over top-2 only; ~[1,0] when clear winner, ~[0.5,0.5] near tie
    w = torch.softmax((-u_top) / hp.tau_groute, dim=-1)  # (M,2)

    add_src = w * delta.unsqueeze(-1)                    # (M,2)
    add = torch.zeros_like(v_lit).scatter_add(1, top_idx, add_src)  # (M,3)

    G = (base + add) * (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R: KEEP BASELINE HARD routing (only top-1) -----
    R = torch.zeros_like(v_lit)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/llm_fixed/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- Clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # ----- Gradient term G -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- Rigidity term R -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- Accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- Memory dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ------------------------------------------------------------------
    # MODIFICATION (single change): mean-based coupled normalization
    # (reduces outlier domination vs max-based; keeps v/xl/xs on same clock)
    # ------------------------------------------------------------------
    scale = (1.0 / dv.abs().mean().clamp(min=1e-6)).clamp(max=1e3)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/llm_fixed/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # base smoothness for top2 routing; will be sharpened for large-xl clauses
    "tau_route": dict(type="log_uniform", default=0.05, low=1e-3, high=5e-1),

    # strength of xl-adaptive sharpening (0 -> design6-like constant temperature)
    "kappa_xl":  dict(type="uniform",     default=1.0,  low=0.0,  high=5.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # literals
    v_lit = v[idx] * sgn  # (M,3)

    # hard top-2 (preserve crisp clause-cost signal)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    u_top = 0.5 * (1.0 - top_val)                    # (M,2)
    c = u_top[:, 0]                                  # (M,)

    # ----- G: baseline structure + top2 extra-routing with xl-adaptive sharpness -----
    base = c.unsqueeze(-1).expand(-1, 3)             # (M,3)
    delta = (u_top[:, 1] - c).clamp(min=0.0)         # (M,)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)

    # tau_eff decreases as xl grows => routing becomes more decisive on persistently violated clauses
    # log1p keeps it well-behaved over xl in [1, 1e6]
    tau_eff = hp.tau_route / (1.0 + hp.kappa_xl * torch.log1p(xl))
    tau_eff = tau_eff.clamp(min=1e-6)

    s = torch.sigmoid(gap / tau_eff)                 # (M,)

    add_src = torch.stack([s * delta, (1.0 - s) * delta], dim=-1)  # (M,2)
    add = torch.zeros_like(v_lit).scatter_add(1, top_idx, add_src) # (M,3)

    G = (base + add) * (xl * xs).unsqueeze(-1)

    # ----- R: keep baseline hard routing (top-1 only) -----
    R = torch.zeros_like(v_lit)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # normalize (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/mean_log_a/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-14T04:03:55.199750Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Soft routing hurts large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_1.py",
      "planner_log": "llm_log_naive_avglog/planner_1.json",
      "designer_log": "llm_log_naive_avglog/designer_1.json",
      "timestamp": "2026-07-14T04:23:44.565909Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 933,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1332,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2582,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6098,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9922,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.7,
          "median_step": 16557,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20034,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6,
          "median_step": 124691,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.51,
          "median_step": 204040,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled norm hurts at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_2.py",
      "planner_log": "llm_log_naive_avglog/planner_1.json",
      "designer_log": "llm_log_naive_avglog/designer_2.json",
      "timestamp": "2026-07-14T04:26:02.051094Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.51,
          "median_step": 3264,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 7429,
          "fidelity": "medium"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.62,
          "median_step": 16789,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Mem-bounded shared norm slows scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_3.py",
      "planner_log": "llm_log_naive_avglog/planner_2.json",
      "designer_log": "llm_log_naive_avglog/designer_3.json",
      "timestamp": "2026-07-14T04:40:46.387388Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 300,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 969,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1794,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4563,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.62,
          "median_step": 13116,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16534,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27544,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "Clause-activity gating regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_4.py",
      "planner_log": "llm_log_naive_avglog/planner_2.json",
      "designer_log": "llm_log_naive_avglog/designer_4.json",
      "timestamp": "2026-07-14T04:48:12.861793Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 324,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 498,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1394,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4694,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8896,
          "fidelity": "medium"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.51,
          "median_step": 52234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.4
        },
        {
          "design_id": 3,
          "weight": 0.45
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth-coupled norm: no net win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_5.py",
      "planner_log": "llm_log_naive_avglog/planner_3.json",
      "designer_log": "llm_log_naive_avglog/designer_5.json",
      "timestamp": "2026-07-14T05:02:58.320406Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 720,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1837,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5407,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12174,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34194,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.51,
          "median_step": 102020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.3
        }
      ],
      "short_name": "Rigidity gating destabilizes",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_6.py",
      "planner_log": "llm_log_naive_avglog/planner_3.json",
      "designer_log": "llm_log_naive_avglog/designer_6.json",
      "timestamp": "2026-07-14T05:09:17.593625Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 973,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1765,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4732,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9387,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 62303,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.15
        },
        {
          "design_id": 5,
          "weight": 0.15
        }
      ],
      "short_name": "Lp-mean dv norm: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_7.py",
      "planner_log": "llm_log_naive_avglog/planner_4.json",
      "designer_log": "llm_log_naive_avglog/designer_7.json",
      "timestamp": "2026-07-14T05:22:07.198953Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 369,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 701,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1810,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3405,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4797,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19632,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.53,
          "median_step": 106315,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.78
        },
        {
          "design_id": 6,
          "weight": 0.14
        },
        {
          "design_id": 4,
          "weight": 0.08
        }
      ],
      "short_name": "Rigidity leak via xs slows",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_8.py",
      "planner_log": "llm_log_naive_avglog/planner_4.json",
      "designer_log": "llm_log_naive_avglog/designer_8.json",
      "timestamp": "2026-07-14T05:37:17.316485Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 638,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2006,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6235,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8648,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 47218,
          "fidelity": "medium"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.53,
          "median_step": 106315,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.55
        },
        {
          "design_id": 5,
          "weight": 0.35
        },
        {
          "design_id": 2,
          "weight": 0.1
        }
      ],
      "short_name": "Lp-mean + mem coupling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_9.py",
      "planner_log": "llm_log_naive_avglog/planner_5.json",
      "designer_log": "llm_log_naive_avglog/designer_9.json",
      "timestamp": "2026-07-14T05:49:40.284101Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 644,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1771,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2941,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7829,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20613,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.6
        },
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 4,
          "weight": 0.15
        }
      ],
      "short_name": "Conditional rigidity leak: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_10.py",
      "planner_log": "llm_log_naive_avglog/planner_5.json",
      "designer_log": "llm_log_naive_avglog/designer_10.json",
      "timestamp": "2026-07-14T06:02:26.201328Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 371,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 656,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2827,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4502,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9106,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25794,
          "fidelity": "medium"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Decoupled norm hurts at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_11.py",
      "planner_log": "llm_log_naive_avglog/planner_1.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_11.json",
      "timestamp": "2026-07-14T07:19:58.233711Z",
      "experiments": [
        {
          "design_id": 1784008947,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.55,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 1784008947,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.62,
          "median_step": 65,
          "fidelity": "medium"
        },
        {
          "design_id": 1784008947,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5,
          "median_step": 50,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 2,
          "weight": 0.4
        },
        {
          "design_id": 11,
          "weight": 0.05
        }
      ],
      "short_name": "RMS+bounded decouple regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_12.py",
      "planner_log": "llm_log_naive_avglog/planner_6.json",
      "designer_log": "llm_log_naive_avglog/designer_12.json",
      "timestamp": "2026-07-14T07:21:49.542226Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.65,
          "median_step": 284,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.63,
          "median_step": 538,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.52,
          "median_step": 832,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.85
        },
        {
          "design_id": 10,
          "weight": 0.1
        },
        {
          "design_id": 8,
          "weight": 0.05
        }
      ],
      "short_name": "Rational R-gate underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_13.py",
      "planner_log": "llm_log_naive_avglog/planner_6.json",
      "designer_log": "llm_log_naive_avglog/designer_13.json",
      "timestamp": "2026-07-14T07:28:23.148303Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 257,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 616,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1179,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4494,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9231,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.51,
          "median_step": 52234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.55
        },
        {
          "design_id": 11,
          "weight": 0.25
        },
        {
          "design_id": 12,
          "weight": 0.2
        }
      ],
      "short_name": "Unified max-norm: stable but slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_14.py",
      "planner_log": "llm_log_naive_avglog/planner_7.json",
      "designer_log": "llm_log_naive_avglog/designer_14.json",
      "timestamp": "2026-07-14T07:42:20.162714Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 727,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1253,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3107,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4886,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9808,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30465,
          "fidelity": "medium"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 116091,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.45
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 10,
          "weight": 0.2
        }
      ],
      "short_name": "Inverted R-boost traps solver",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_15.py",
      "planner_log": "llm_log_naive_avglog/planner_7.json",
      "designer_log": "llm_log_naive_avglog/designer_15.json",
      "timestamp": "2026-07-14T07:51:04.491918Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 345,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 749,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1821,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3111,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8757,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 22872,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.6,
          "median_step": 63841,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.75
        },
        {
          "design_id": 12,
          "weight": 0.2
        },
        {
          "design_id": 3,
          "weight": 0.05
        }
      ],
      "short_name": "Max-decouple + ratio clamp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_16.py",
      "planner_log": "llm_log_naive_avglog/planner_8.json",
      "designer_log": "llm_log_naive_avglog/designer_16.json",
      "timestamp": "2026-07-14T07:53:28.431281Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 280,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.61,
          "median_step": 4091,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.51,
          "median_step": 6529,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 10,
          "weight": 0.3
        },
        {
          "design_id": 13,
          "weight": 0.15
        }
      ],
      "short_name": "XL-aware R relaxation: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_17.py",
      "planner_log": "llm_log_naive_avglog/planner_8.json",
      "designer_log": "llm_log_naive_avglog/designer_17.json",
      "timestamp": "2026-07-14T08:09:43.558255Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 432,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 696,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1405,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4505,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13367,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41994,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.45
        },
        {
          "design_id": 16,
          "weight": 0.45
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Hybrid norm + smooth clamp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_18.py",
      "planner_log": "llm_log_naive_avglog/planner_9.json",
      "designer_log": "llm_log_naive_avglog/designer_18.json",
      "timestamp": "2026-07-14T08:12:23.204533Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.56,
          "median_step": 907,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 229,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 4684,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.5
        },
        {
          "design_id": 17,
          "weight": 0.35
        },
        {
          "design_id": 15,
          "weight": 0.15
        }
      ],
      "short_name": "Over-relaxed rigidity near sat",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_19.py",
      "planner_log": "llm_log_naive_avglog/planner_9.json",
      "designer_log": "llm_log_naive_avglog/designer_19.json",
      "timestamp": "2026-07-14T08:19:42.029162Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 470,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1211,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1889,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2457,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14312,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.53,
          "median_step": 54433,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Hybrid norm + smooth clamp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_20.py",
      "planner_log": "llm_log_naive_avglog/planner_9.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_20.json",
      "timestamp": "2026-07-14T08:50:41.950328Z",
      "experiments": [
        {
          "design_id": 1784017195,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.69,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 1784017195,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.7,
          "median_step": 82,
          "fidelity": "medium"
        },
        {
          "design_id": 1784017195,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.55,
          "median_step": 55,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.5
        },
        {
          "design_id": 16,
          "weight": 0.3
        },
        {
          "design_id": 11,
          "weight": 0.2
        }
      ],
      "short_name": "Softmax-max norm slows at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_21.py",
      "planner_log": "llm_log_naive_avglog/planner_10.json",
      "designer_log": "llm_log_naive_avglog/designer_21.json",
      "timestamp": "2026-07-14T08:59:06.331546Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 230,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 529,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 648,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1608,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5025,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17785,
          "fidelity": "medium"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.52,
          "median_step": 53311,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.35
        },
        {
          "design_id": 10,
          "weight": 0.1
        },
        {
          "design_id": 17,
          "weight": 0.55
        }
      ],
      "short_name": "Near-sat XL-cap rigidity: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_22.py",
      "planner_log": "llm_log_naive_avglog/planner_10.json",
      "designer_log": "llm_log_naive_avglog/designer_22.json",
      "timestamp": "2026-07-14T09:14:14.819587Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 249,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 433,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 762,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2208,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6081,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7932,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24747,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.65,
          "median_step": 142253,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.65
        },
        {
          "design_id": 18,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.1
        }
      ],
      "short_name": "Coupled RMS norm fails at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_23.py",
      "planner_log": "llm_log_naive_avglog/planner_11.json",
      "designer_log": "llm_log_naive_avglog/designer_23.json",
      "timestamp": "2026-07-14T09:16:08.885360Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 778,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.8,
          "median_step": 3941,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.74,
          "median_step": 6098,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.35
        },
        {
          "design_id": 22,
          "weight": 0.45
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Near-sat gated xl rigidity amp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_24.py",
      "planner_log": "llm_log_naive_avglog/planner_11.json",
      "designer_log": "llm_log_naive_avglog/designer_24.json",
      "timestamp": "2026-07-14T09:32:51.917671Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 220,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 313,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 848,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2114,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7550,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14441,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 45161,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5,
          "median_step": 100000,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.6
        },
        {
          "design_id": 18,
          "weight": 0.25
        },
        {
          "design_id": 11,
          "weight": 0.15
        }
      ],
      "short_name": "Single-scale RMS norm regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_25.py",
      "planner_log": "llm_log_naive_avglog/planner_12.json",
      "designer_log": "llm_log_naive_avglog/designer_25.json",
      "timestamp": "2026-07-14T09:37:44.232210Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 1205,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 2342,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.5
        },
        {
          "design_id": 22,
          "weight": 0.35
        },
        {
          "design_id": 17,
          "weight": 0.15
        }
      ],
      "short_name": "c-gated xl-off rigidity amp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_26.py",
      "planner_log": "llm_log_naive_avglog/planner_12.json",
      "designer_log": "llm_log_naive_avglog/designer_26.json",
      "timestamp": "2026-07-14T09:52:42.191135Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 336,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 977,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2012,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5532,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10730,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39736,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 116091,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.5
        },
        {
          "design_id": 11,
          "weight": 0.2
        },
        {
          "design_id": 12,
          "weight": 0.3
        }
      ],
      "short_name": "Mean-violation anchor stalls tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_27.py",
      "planner_log": "llm_log_naive_avglog/planner_13.json",
      "designer_log": "llm_log_naive_avglog/designer_27.json",
      "timestamp": "2026-07-14T09:55:44.180165Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5,
          "median_step": 800,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 674,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1513,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.56,
          "median_step": 7262,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.65
        },
        {
          "design_id": 20,
          "weight": 0.25
        },
        {
          "design_id": 25,
          "weight": 0.1
        }
      ],
      "short_name": "Memory cap slows large-N escape",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_28.py",
      "planner_log": "llm_log_naive_avglog/planner_13.json",
      "designer_log": "llm_log_naive_avglog/designer_28.json",
      "timestamp": "2026-07-14T10:09:28.571121Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 469,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 506,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2208,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4549,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8644,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37022,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.8
        },
        {
          "design_id": 12,
          "weight": 0.15
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Quantile mem-norm breaks scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_29.py",
      "planner_log": "llm_log_naive_avglog/planner_14.json",
      "designer_log": "llm_log_naive_avglog/designer_29.json",
      "timestamp": "2026-07-14T10:11:40.267899Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.52,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.75,
          "median_step": 792,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.75,
          "median_step": 1584,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.55
        },
        {
          "design_id": 27,
          "weight": 0.35
        },
        {
          "design_id": 25,
          "weight": 0.1
        }
      ],
      "short_name": "Softmax clause attention regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_30.py",
      "planner_log": "llm_log_naive_avglog/planner_14.json",
      "designer_log": "llm_log_naive_avglog/designer_30.json",
      "timestamp": "2026-07-14T10:17:42.638006Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 842,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3687,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 10439,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.51,
          "median_step": 40808,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Single-scale RMS norm regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_31.py",
      "planner_log": "llm_log_naive_avglog/planner_12.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_31.json",
      "timestamp": "2026-07-14T10:36:13.066835Z",
      "experiments": [
        {
          "design_id": 1784024270,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1784024270,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "medium"
        },
        {
          "design_id": 1784024270,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.54,
          "median_step": 54,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 28,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 29,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Tail-cap helps rare clauses, slows",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_32.py",
      "planner_log": "llm_log_naive_avglog/planner_15.json",
      "designer_log": "llm_log_naive_avglog/designer_32.json",
      "timestamp": "2026-07-14T10:49:43.825165Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 735,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2827,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3935,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17104,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28539,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 79508,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.6
        },
        {
          "design_id": 20,
          "weight": 0.25
        },
        {
          "design_id": 31,
          "weight": 0.15
        }
      ],
      "short_name": "Memory-floor helps small N, not scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_33.py",
      "planner_log": "llm_log_naive_avglog/planner_15.json",
      "designer_log": "llm_log_naive_avglog/designer_33.json",
      "timestamp": "2026-07-14T11:05:14.427151Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 375,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 777,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1992,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3746,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15636,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36485,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.55
        },
        {
          "design_id": 31,
          "weight": 0.15
        },
        {
          "design_id": 11,
          "weight": 0.3
        }
      ],
      "short_name": "Capped mem gain slows at N=20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_34.py",
      "planner_log": "llm_log_naive_avglog/planner_16.json",
      "designer_log": "llm_log_naive_avglog/designer_34.json",
      "timestamp": "2026-07-14T11:07:07.112183Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 486,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.54,
          "median_step": 868,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 33,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 29,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Tail-boost G helps small N, hurts scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_35.py",
      "planner_log": "llm_log_naive_avglog/planner_16.json",
      "designer_log": "llm_log_naive_avglog/designer_35.json",
      "timestamp": "2026-07-14T11:13:57.073953Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 352,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 700,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 909,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2470,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8017,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.78,
          "median_step": 22444,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 59439,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.35
        },
        {
          "design_id": 25,
          "weight": 0.4
        },
        {
          "design_id": 31,
          "weight": 0.25
        }
      ],
      "short_name": "dv degree-norm: stable, slower",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_36.py",
      "planner_log": "llm_log_naive_avglog/planner_17.json",
      "designer_log": "llm_log_naive_avglog/designer_36.json",
      "timestamp": "2026-07-14T11:17:46.847841Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1023,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.56,
          "median_step": 3631,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4336,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.54,
          "median_step": 13901,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.7
        },
        {
          "design_id": 33,
          "weight": 0.15
        },
        {
          "design_id": 34,
          "weight": 0.15
        }
      ],
      "short_name": "Tail-boost memory hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_37.py",
      "planner_log": "llm_log_naive_avglog/planner_17.json",
      "designer_log": "llm_log_naive_avglog/designer_37.json",
      "timestamp": "2026-07-14T11:20:44.534245Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 242,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1162,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 4823,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 6114,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.72,
          "median_step": 22680,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 0.6
        },
        {
          "design_id": 33,
          "weight": 0.25
        },
        {
          "design_id": 28,
          "weight": 0.15
        }
      ],
      "short_name": "Global phase ratio harms scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_38.py",
      "planner_log": "llm_log_naive_avglog/planner_18.json",
      "designer_log": "llm_log_naive_avglog/designer_38.json",
      "timestamp": "2026-07-14T11:25:21.501927Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 549,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1810,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5209,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.5,
          "median_step": 20000,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.65
        },
        {
          "design_id": 0,
          "weight": 0.35
        }
      ],
      "short_name": "Clipped deg-precond slows at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_39.py",
      "planner_log": "llm_log_naive_avglog/planner_18.json",
      "designer_log": "llm_log_naive_avglog/designer_39.json",
      "timestamp": "2026-07-14T11:33:35.973249Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 275,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 953,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3152,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8693,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15514,
          "fidelity": "medium"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.56,
          "median_step": 58103,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Capped mem gain slows at N=20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_40.py",
      "planner_log": "llm_log_naive_avglog/planner_16.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_40.json",
      "timestamp": "2026-07-14T12:13:58.306917Z",
      "experiments": [
        {
          "design_id": 1784028833,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.54,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 1784028833,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "medium"
        },
        {
          "design_id": 1784028833,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "high"
        },
        {
          "design_id": 1784028833,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.69,
          "median_step": 160,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 0.75
        },
        {
          "design_id": 40,
          "weight": 0.2
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Progress-aware cap failed at N=20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_41.py",
      "planner_log": "llm_log_naive_avglog/planner_19.json",
      "designer_log": "llm_log_naive_avglog/designer_41.json",
      "timestamp": "2026-07-14T12:16:27.016287Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.63,
          "median_step": 538,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.56,
          "median_step": 907,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 37,
          "weight": 0.55
        },
        {
          "design_id": 28,
          "weight": 0.35
        },
        {
          "design_id": 31,
          "weight": 0.1
        }
      ],
      "short_name": "EMA authority stalls at large N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_42.py",
      "planner_log": "llm_log_naive_avglog/planner_19.json",
      "designer_log": "llm_log_naive_avglog/designer_42.json",
      "timestamp": "2026-07-14T12:21:00.195405Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 328,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 411,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 891,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2135,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4901,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 14637,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.5,
          "median_step": 25600,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 0.85
        },
        {
          "design_id": 40,
          "weight": 0.1
        },
        {
          "design_id": 41,
          "weight": 0.05
        }
      ],
      "short_name": "v-scale-floor cap regresses at N=20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_43.py",
      "planner_log": "llm_log_naive_avglog/planner_20.json",
      "designer_log": "llm_log_naive_avglog/designer_43.json",
      "timestamp": "2026-07-14T12:23:25.480335Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.63,
          "median_step": 538,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 1171,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 11,
          "weight": 0.10000000000000002
        },
        {
          "design_id": 31,
          "weight": 0.08000000000000002
        }
      ],
      "short_name": "Clause-gated mem cap: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_44.py",
      "planner_log": "llm_log_naive_avglog/planner_20.json",
      "designer_log": "llm_log_naive_avglog/designer_44.json",
      "timestamp": "2026-07-14T12:36:00.423579Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 454,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1271,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1741,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5513,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9661,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20225,
          "fidelity": "medium"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5,
          "median_step": 100000,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.8
        },
        {
          "design_id": 41,
          "weight": 0.1
        },
        {
          "design_id": 43,
          "weight": 0.1
        }
      ],
      "short_name": "Event cap relax hurts stability",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_45.py",
      "planner_log": "llm_log_naive_avglog/planner_21.json",
      "designer_log": "llm_log_naive_avglog/designer_45.json",
      "timestamp": "2026-07-14T12:38:30.484756Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 146,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 292,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 44,
          "weight": 0.95
        },
        {
          "design_id": 29,
          "weight": 0.03
        },
        {
          "design_id": 36,
          "weight": 0.02
        }
      ],
      "short_name": "c&xs-gated mem cap regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_46.py",
      "planner_log": "llm_log_naive_avglog/planner_21.json",
      "designer_log": "llm_log_naive_avglog/designer_46.json",
      "timestamp": "2026-07-14T12:53:34.405796Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 332,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 861,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1769,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4630,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13828,
          "fidelity": "medium"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29968,
          "fidelity": "medium"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 118823,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.75
        },
        {
          "design_id": 34,
          "weight": 0.2
        },
        {
          "design_id": 45,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth cap shaping regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_47.py",
      "planner_log": "llm_log_naive_avglog/planner_22.json",
      "designer_log": "llm_log_naive_avglog/designer_47.json",
      "timestamp": "2026-07-14T12:55:42.914602Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.7,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.73,
          "median_step": 367,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 44,
          "weight": 0.85
        },
        {
          "design_id": 36,
          "weight": 0.1
        },
        {
          "design_id": 31,
          "weight": 0.05
        }
      ],
      "short_name": "xs-gated mem cap: regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_48.py",
      "planner_log": "llm_log_naive_avglog/planner_22.json",
      "designer_log": "llm_log_naive_avglog/designer_48.json",
      "timestamp": "2026-07-14T13:10:27.198197Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 280,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 398,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 910,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2614,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5591,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16620,
          "fidelity": "medium"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33702,
          "fidelity": "medium"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.56,
          "median_step": 113483,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.85
        },
        {
          "design_id": 47,
          "weight": 0.1
        },
        {
          "design_id": 45,
          "weight": 0.05
        }
      ],
      "short_name": "Clause-local mem norm no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_49.py",
      "planner_log": "llm_log_naive_avglog/planner_23.json",
      "designer_log": "llm_log_naive_avglog/designer_49.json",
      "timestamp": "2026-07-14T13:12:16.441029Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.52,
          "median_step": 52,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "high"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.71,
          "median_step": 171,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.75
        },
        {
          "design_id": 31,
          "weight": 0.02
        },
        {
          "design_id": 0,
          "weight": 0.23
        }
      ],
      "short_name": "Tunable deg-precond regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_50.py",
      "planner_log": "llm_log_naive_avglog/planner_23.json",
      "designer_log": "llm_log_naive_avglog/designer_50.json",
      "timestamp": "2026-07-14T13:14:12.285863Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1176,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.52,
          "median_step": 3331,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.54,
          "median_step": 6950,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 51,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 49,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Clause-local mem norm no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_51.py",
      "planner_log": "llm_log_naive_avglog/planner_23.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_51.json",
      "timestamp": "2026-07-14T13:28:46.999754Z",
      "experiments": [
        {
          "design_id": 1784034858,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 1784034858,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.52,
          "median_step": 52,
          "fidelity": "medium"
        },
        {
          "design_id": 1784034858,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "high"
        },
        {
          "design_id": 1784034858,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 121,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.6
        },
        {
          "design_id": 49,
          "weight": 0.25
        },
        {
          "design_id": 51,
          "weight": 0.15
        }
      ],
      "short_name": "Hybrid mem norm: fast small-N, stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_52.py",
      "planner_log": "llm_log_naive_avglog/planner_24.json",
      "designer_log": "llm_log_naive_avglog/designer_52.json",
      "timestamp": "2026-07-14T13:30:23.739460Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.62,
          "median_step": 262,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 41,
          "weight": 0.7
        },
        {
          "design_id": 47,
          "weight": 0.15
        },
        {
          "design_id": 45,
          "weight": 0.15
        }
      ],
      "short_name": "u-based mem boost scales but slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_53.py",
      "planner_log": "llm_log_naive_avglog/planner_24.json",
      "designer_log": "llm_log_naive_avglog/designer_53.json",
      "timestamp": "2026-07-14T13:46:01.571776Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 405,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 597,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1483,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5377,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14768,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32359,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.55
        },
        {
          "design_id": 49,
          "weight": 0.35
        },
        {
          "design_id": 52,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth mem-gain floor helps N=14",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_54.py",
      "planner_log": "llm_log_naive_avglog/planner_25.json",
      "designer_log": "llm_log_naive_avglog/designer_54.json",
      "timestamp": "2026-07-14T13:48:41.690496Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.64,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.65,
          "median_step": 1138,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.72
        },
        {
          "design_id": 40,
          "weight": 0.22
        },
        {
          "design_id": 45,
          "weight": 0.06
        }
      ],
      "short_name": "u-scheduled RMS/max: faster small N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_55.py",
      "planner_log": "llm_log_naive_avglog/planner_25.json",
      "designer_log": "llm_log_naive_avglog/designer_55.json",
      "timestamp": "2026-07-14T14:02:18.154728Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1004,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1301,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5730,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9907,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29515,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 55,
          "weight": 0.7200000000000001
        },
        {
          "design_id": 53,
          "weight": 0.18000000000000002
        },
        {
          "design_id": 45,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Decoupled mem cap slows search",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_56.py",
      "planner_log": "llm_log_naive_avglog/planner_26.json",
      "designer_log": "llm_log_naive_avglog/designer_56.json",
      "timestamp": "2026-07-14T14:05:14.136552Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.51,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 588,
          "fidelity": "medium"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2238,
          "fidelity": "medium"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.52,
          "median_step": 6663,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.75
        },
        {
          "design_id": 52,
          "weight": 0.2
        },
        {
          "design_id": 43,
          "weight": 0.05
        }
      ],
      "short_name": "Tunable band temp: mixed, stalls remain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_57.py",
      "planner_log": "llm_log_naive_avglog/planner_26.json",
      "designer_log": "llm_log_naive_avglog/designer_57.json",
      "timestamp": "2026-07-14T14:06:09.874850Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.65,
          "median_step": 1138,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/data/runs/mean_log_a/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Average log10(median steps to solve) across all experiments; lower is better",
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.128443Z"
  }
}

==> anc/data/runs/mean_log_a/objectives/objective_0.py <==
import numpy as np


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: average log10(median steps to solve) across all
    experiments.

    Args:
        experiment_results: List of experiment dicts with 'median_step' key

    Returns:
        float: mean over experiments of log10(median_step) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    logs = [np.log10(max(r["median_step"], 1)) for r in experiment_results]
    return float(np.mean(logs))


==> anc/data/runs/mean_log_a/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.146908Z"
  }
}

==> anc/data/runs/mean_log_a/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/mean_log_a/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "tau":     dict(type="log_uniform", default=0.2,  low=5e-2, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and unsatisfaction
    v_lit = v[idx] * sgn                # (M,3)
    u = 0.5 * (1.0 - v_lit)             # (M,3) in [0,1]

    # Baseline clause cost (hard min) => exactly 0 if any literal is fully satisfied (v_lit==1)
    c = u.min(dim=-1).values            # (M,)

    # Ensure exactly zero v-force when satisfied
    gate = (c > 0.0).to(v.dtype)        # (M,)

    # Smooth routing weights over literals (replace topk/scatter)
    p = torch.softmax(v_lit / hp.tau, dim=-1)  # (M,3)

    # Approximate "second-best unsat" via mean unsat of the other two literals
    other_mean = 0.5 * (u.sum(dim=-1, keepdim=True) - u)  # (M,3)

    # Gradient term: baseline-like (others ~ c, best ~ other_mean), but smoothly blended by p
    c3 = c.unsqueeze(-1)
    Gmag = c3 + p * (other_mean - c3)  # (M,3)
    G = (gate.unsqueeze(-1) * Gmag) * (xl * xs).unsqueeze(-1)

    # Rigidity term: distribute holding force smoothly instead of single-literal scatter
    R = (gate.unsqueeze(-1) * (p * c3)) * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single change): conditional rigidity leak/floor when clause is near-satisfied.
    # When xs is high, keep a small fraction of rigidity ONLY if c is small.
    "r_leak":  dict(type="uniform",     default=0.10, low=0.0,  high=0.50),
    "c_hold":  dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # NEW: conditional rigidity leak when clause is near-satisfied (smooth, bounded)
    z = ((hp.c_hold - c) / hp.c_temp).clamp(-20.0, 20.0)
    hold_gate = torch.sigmoid(z)  # ~1 if c << c_hold, ~0 if c >> c_hold
    r_mix = (1.0 - xs) + xs * hp.r_leak * hold_gate  # in [0,1], adds floor only near satisfaction

    R *= ((1.0 + hp.zeta * xl) * r_mix).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.635040621671722,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=12.29171380725344, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.4091503447294235, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.1357278484106064, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00048127765293467655, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.8832357341939496, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.5574319224103188,  low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- decoupled normalization (single modification vs baseline) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_m = 1.0 / mem_max

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: bound how different memory vs v normalization can be (prevents runaway decoupling)
    "scale_ratio_max": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- RMS normalization with bounded v/memory scale ratio (single modification) -----
    eps = 1e-12
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps)
    dm_rms = torch.sqrt(0.5 * (torch.mean(dxl * dxl) + torch.mean(dxs * dxs)) + eps)

    scale_v = 1.0 / dv_rms.clamp(min=1e-6)
    scale_m_ideal = 1.0 / dm_rms.clamp(min=1e-6)

    ratio = (scale_m_ideal / scale_v).clamp(min=1.0 / hp.scale_ratio_max, max=hp.scale_ratio_max)
    scale_m = scale_v * ratio

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single principled change): simpler c-based gate for rigidity R only.
    # gate_r = r_floor + (1-r_floor) * c/(c+r_gate)
    # - c->0  => gate_r ~ r_floor (relax rigidity near satisfaction)
    # - c->inf=> gate_r -> 1       (baseline rigidity when violated)
    # - r_gate->0 => gate_r -> 1   (recovers baseline exactly)
    "r_gate":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "r_floor": dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # NEW: rational c-gate applied ONLY to rigidity R
    denom = (c + hp.r_gate).clamp(min=1e-12)
    gate_r = hp.r_floor + (1.0 - hp.r_floor) * (c / denom)  # (M,) in [r_floor, 1]
    R = R * gate_r.unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- SINGLE MODIFICATION: unified global L∞ normalization over {dv, dxl, dxs} -----
    max_all = torch.maximum(dv.abs().max(), torch.maximum(dxl.abs().max(), dxs.abs().max()))
    scale = 1.0 / max_all.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: inverted rigidity gate (BOOST near satisfaction)
    # gate_r = 1 + r_boost * sigmoid((c_hold - c)/c_temp)
    # - c small (confidently satisfied) -> gate_r ~ 1 + r_boost
    # - c large (violated)             -> gate_r ~ 1
    "r_boost": dict(type="uniform",     default=5.0,  low=0.0,  high=30.0),
    "c_hold":  dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c = unsat_top[:, 0]                                 # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # NEW: boost rigidity when clause is nearly satisfied (anti-churn)
    z = ((hp.c_hold - c) / hp.c_temp).clamp(-20.0, 20.0)
    hold_gate = torch.sigmoid(z)                         # ~1 if c << c_hold
    gate_r = 1.0 + hp.r_boost * hold_gate               # in [1, 1+r_boost]
    R = R * gate_r.unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: guardrail for stabilized timescale separation between v and memory updates
    "scale_ratio_max": dict(type="log_uniform", default=30.0, low=1.5, high=300.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- decoupled normalization with bounded ratio (single modification vs baseline) -----
    eps = 1e-6
    scale_v = 1.0 / (dv.abs().max().clamp(min=eps))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=eps)
    scale_m_ideal = 1.0 / mem_max

    ratio = (scale_m_ideal / scale_v).clamp(min=1.0 / hp.scale_ratio_max, max=hp.scale_ratio_max)
    scale_m = scale_v * ratio

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: XL-aware near-satisfaction relaxation for rigidity
    # gate = clamp(1 - r_relax * hold(c) * (1-xs) * sat_xl(xl), r_floor, 1)
    "r_relax": dict(type="uniform",     default=0.35, low=0.0,  high=0.95),
    "c_hold":  dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),
    "xl_gate": dict(type="log_uniform", default=200.0, low=1.0,  high=1e5),
    "r_floor": dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # NEW: XL-aware near-satisfaction relaxation gate on rigidity
    # hold(c) ~ 1 when clause is close to satisfied (small c)
    zc = ((hp.c_hold - c) / hp.c_temp).clamp(-20.0, 20.0)
    hold = torch.sigmoid(zc)  # (M,)

    # sat_xl(xl) ~ 0 for small xl, ~1 for large xl
    sat_xl = (xl / (xl + hp.xl_gate)).clamp(0.0, 1.0)

    relax = (hp.r_relax * hold * (1.0 - xs) * sat_xl).clamp(0.0, 1.0)
    gate_r = (1.0 - relax).clamp(min=hp.r_floor, max=1.0)
    R = R * gate_r.unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_18.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # bounded v/memory timescale separation
    "scale_ratio_max": dict(type="log_uniform", default=20.0, low=2.0, high=200.0),

    # 0=RMS, 1=max (hybrid norm)
    "norm_mix": dict(type="uniform", default=0.35, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- hybrid RMS/max decoupled normalization with smooth log-ratio clamp -----
    eps = 1e-12

    def hybrid_norm(x, mix: float):
        x_absmax = x.abs().max()
        x_rms = torch.sqrt(torch.mean(x * x) + eps)
        return (1.0 - mix) * x_rms + mix * x_absmax

    mix = hp.norm_mix

    dv_norm = hybrid_norm(dv, mix).clamp(min=1e-6)
    mem_rms = torch.sqrt(0.5 * (torch.mean(dxl * dxl) + torch.mean(dxs * dxs)) + eps)
    mem_absmax = torch.maximum(dxl.abs().max(), dxs.abs().max())
    mem_norm = ((1.0 - mix) * mem_rms + mix * mem_absmax).clamp(min=1e-6)

    scale_v = 1.0 / dv_norm
    scale_m_ideal = 1.0 / mem_norm

    ratio_raw = (scale_m_ideal / scale_v).clamp(min=1e-12)
    log_ratio = torch.log(ratio_raw)

    rmax = max(float(hp.scale_ratio_max), 1.000001)
    log_rmax = math.log(rmax)

    log_ratio_smooth = log_rmax * torch.tanh(log_ratio / log_rmax)
    ratio = torch.exp(log_ratio_smooth)

    scale_m = scale_v * ratio

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): monotone rigidity relaxation near satisfaction
    # gate_r(c) = r_floor + (1-r_floor)*sigmoid((c - c_relax)/c_temp)
    # - c small (near satisfied) -> gate_r ~ r_floor  (less rigidity; easier escape)
    # - c large (violated)       -> gate_r ~ 1        (baseline rigidity)
    "r_floor": dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
    "c_relax": dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # NEW: smooth monotone-in-c gate to relax rigidity near satisfaction
    zc = ((c - hp.c_relax) / hp.c_temp).clamp(-20.0, 20.0)
    viol_gate = torch.sigmoid(zc)  # ~0 when c << c_relax, ~1 when c >> c_relax
    gate_r = hp.r_floor + (1.0 - hp.r_floor) * viol_gate
    R = R * gate_r.unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- decoupled normalization (single modification vs baseline) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_m = 1.0 / mem_max

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_20.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.749535260327392,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=19.04049211934425, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.4793662859218132, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.3990546510607158, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0008255938769628433, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.16704907079641884, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.6104179968469777,  low=1e-1, high=3.0),

    # bounded v/memory timescale separation
    "scale_ratio_max": dict(type="log_uniform", default=66.09187047389214, low=2.0, high=200.0),

    # 0=RMS, 1=max (hybrid norm)
    "norm_mix": dict(type="uniform", default=0.7552850780526636, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- hybrid RMS/max decoupled normalization with smooth log-ratio clamp -----
    eps = 1e-12

    def hybrid_norm(x, mix: float):
        x_absmax = x.abs().max()
        x_rms = torch.sqrt(torch.mean(x * x) + eps)
        return (1.0 - mix) * x_rms + mix * x_absmax

    mix = hp.norm_mix

    dv_norm = hybrid_norm(dv, mix).clamp(min=1e-6)
    mem_rms = torch.sqrt(0.5 * (torch.mean(dxl * dxl) + torch.mean(dxs * dxs)) + eps)
    mem_absmax = torch.maximum(dxl.abs().max(), dxs.abs().max())
    mem_norm = ((1.0 - mix) * mem_rms + mix * mem_absmax).clamp(min=1e-6)

    scale_v = 1.0 / dv_norm
    scale_m_ideal = 1.0 / mem_norm

    ratio_raw = (scale_m_ideal / scale_v).clamp(min=1e-12)
    log_ratio = torch.log(ratio_raw)

    rmax = max(float(hp.scale_ratio_max), 1.000001)
    log_rmax = math.log(rmax)

    log_ratio_smooth = log_rmax * torch.tanh(log_ratio / log_rmax)
    ratio = torch.exp(log_ratio_smooth)

    scale_m = scale_v * ratio

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_21.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: smooth-max temperature for normalization; larger -> closer to hard max
    "norm_tau": dict(type="log_uniform", default=10.0, low=1.0, high=80.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- single modification vs baseline: smooth-max normalization -----
    # softmax-max(|dv|) = (1/tau) * logsumexp(tau*|dv|)
    eps = 1e-12
    tau = hp.norm_tau
    abs_dv = dv.abs()
    soft_max = torch.logsumexp(tau * abs_dv, dim=0) / tau
    scale = 1.0 / soft_max.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): near-sat cap on xl amplification inside rigidity
    # When hold(c)~1 (clause near-satisfied), replace xl by xl_capped(xl) so
    # (1+zeta*xl) cannot explode and trap dynamics late.
    "c_hold":  dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),
    "xl_cap":  dict(type="log_uniform", default=300.0, low=1.0,  high=1e5),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # NEW: cap xl only when clause is near-satisfied
    zc = ((hp.c_hold - c) / hp.c_temp).clamp(-20.0, 20.0)
    hold = torch.sigmoid(zc)  # ~1 near satisfied (small c), ~0 otherwise

    # Smooth cap: xl_capped ~ xl for xl<<xl_cap; ~ xl_cap for xl>>xl_cap
    xl_capped = xl / (1.0 + (xl / hp.xl_cap))

    # Use full xl when not near-satisfied; capped xl when near-satisfied
    xl_eff = (1.0 - hold) * xl + hold * xl_capped

    amp_eff = (1.0 + hp.zeta * xl_eff)
    R *= (amp_eff * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: global RMS normalization (replaces absmax) -----
    eps = 1e-12
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps)
    scale = 1.0 / dv_rms.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: gate only the xl-amplification inside rigidity, monotone in clause cost c
    # gate(c) = a_floor + (1-a_floor)*sigmoid((c - c_relax)/c_temp)
    # c small -> gate ~ a_floor (reduce xl-driven rigidity blow-up late)
    # c large -> gate ~ 1       (baseline for violated clauses)
    "a_floor": dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
    "c_relax": dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # NEW: gate only the xl contribution in the rigidity amplification
    zc = ((c - hp.c_relax) / hp.c_temp).clamp(-20.0, 20.0)
    gate = hp.a_floor + (1.0 - hp.a_floor) * torch.sigmoid(zc)  # (M,)
    amp_eff = 1.0 + hp.zeta * (xl * gate)

    R *= (amp_eff * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- SINGLE MODIFICATION: robust single-scale RMS normalization (no dv/memory decoupling) -----
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv)  + eps)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)

    # N/M-aware: equal-weight the three blocks rather than concatenating by length
    g_rms = torch.sqrt((dv_rms * dv_rms + dxl_rms * dxl_rms + dxs_rms * dxs_rms) / 3.0).clamp(min=1e-6)
    scale = 1.0 / g_rms

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_26.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: near-sat detector for shutting off xl-amplification in rigidity
    "c_hold":  dict(type="uniform",     default=0.10, low=0.0,  high=0.30),
    "c_temp":  dict(type="log_uniform", default=0.03, low=1e-3, high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # NEW (single modification): c-driven shutdown of xl amplification near satisfaction
    zc = ((hp.c_hold - c) / hp.c_temp).clamp(-20.0, 20.0)
    hold = torch.sigmoid(zc)  # ~1 when c is small (near satisfied)

    # When hold~1, remove xl amplification; when hold~0, recover baseline
    amp_eff = 1.0 + hp.zeta * xl * (1.0 - hold)
    R *= (amp_eff * (1.0 - xs)).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: cap for violation-anchored memory scaling (prevents overreaction when dx are tiny)
    "mem_scale_max": dict(type="log_uniform", default=10.0, low=0.3, high=30.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: decouple memory scaling from dv, anchor it to violation statistics -----
    # v update keeps baseline absmax normalization
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    # memory update magnitude is set by how violated clauses are (mean ReLU(c-gamma)),
    # normalized by mean |dx| to be step-size–like and N-invariant.
    eps = 1e-12
    viol = torch.relu(c - hp.gamma)                 # (M,)
    anchor = viol.mean()                            # scalar in ~[0, 0.5]
    dm = 0.5 * (dxl.abs().mean() + dxs.abs().mean())
    scale_m = (anchor / (dm + eps)).clamp(min=0.0, max=hp.mem_scale_max)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # ONLY-WHEN-NEEDED stabilizer: cap memory update magnitude after baseline scaling
    "mem_ratio_max": dict(type="log_uniform", default=50.0, low=2.0, high=200.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    dv_absmax = dv.abs().max().clamp(min=1e-6)
    scale = 1.0 / dv_absmax

    dv  = -dv  * scale

    # ----- SINGLE MODIFICATION: hard cap memory magnitude after scaling (only triggers on spikes) -----
    mem_absmax = torch.maximum(dxl.abs().max(), dxs.abs().max())
    mem_scaled_absmax = (mem_absmax * scale).clamp(min=1e-12)
    mem_factor = (hp.mem_ratio_max / mem_scaled_absmax).clamp(max=1.0)

    dxl = -dxl * scale * mem_factor
    dxs = -dxs * scale * mem_factor

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: robust memory normalization statistic (quantile of |dx|) and a scale floor
    "mem_q":          dict(type="uniform",     default=0.90, low=0.70, high=0.99),
    "mem_scale_min": dict(type="log_uniform", default=1e-2, low=1e-4, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- decoupled normalization with robust memory statistic (single modification theme) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    mem_abs = torch.cat([dxl.abs(), dxs.abs()], dim=0)  # (2M,)
    L = mem_abs.numel()
    # kthvalue gives k-th smallest; choose k for desired quantile
    q = float(hp.mem_q)
    k = int(q * (L - 1)) + 1
    k = max(1, min(L, k))
    mem_stat = torch.kthvalue(mem_abs, k).values.clamp(min=1e-6)

    scale_m = 1.0 / mem_stat
    scale_m = torch.maximum(scale_m, v.new_tensor(float(hp.mem_scale_min)))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: how strongly memory-gradient magnitude can bound the shared normalization.
    # mem_ratio -> 0 recovers baseline; larger values slow all updates when memory wants to move fast.
    "mem_ratio": dict(type="log_uniform", default=0.3, low=1e-2, high=10.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- shared normalization (single modification vs baseline) -----
    # Baseline: denom = max|dv|. Here: denom = max(max|dv|, mem_ratio * max(|dxl|,|dxs|)).
    dv_max = dv.abs().max()
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    denom = torch.maximum(dv_max, hp.mem_ratio * mem_max).clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW: per-clause hardness attention for v-forces
    # - temp controls selectivity (lower => focuses more on hardest clauses)
    # - strength interpolates between uniform (0) and full attention (1)
    # - floor prevents any clause from going silent
    # - boost_max prevents extreme amplification
    "attn_temp":     dict(type="log_uniform", default=0.10, low=1e-3, high=1.0),
    "attn_strength": dict(type="uniform",     default=1.0,  low=0.0,  high=2.0),
    "attn_floor":    dict(type="log_uniform", default=0.20, low=1e-3, high=1.0),
    "boost_max":     dict(type="log_uniform", default=10.0, low=1.0,  high=100.0),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- baseline gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- baseline rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- SINGLE MODIFICATION: clause-wise hardness attention for v-forces -----
    # Softmax attention over clauses (mean ~ 1), then interpolate and clamp.
    eps = 1e-12
    logits = (c - c.mean()) / (hp.attn_temp + eps)
    logits = logits.clamp(-30.0, 30.0)
    w = torch.softmax(logits, dim=0) * c.numel()          # (M,), average weight = 1
    boost = 1.0 + hp.attn_strength * (w - 1.0)
    boost = boost.clamp(min=hp.attn_floor, max=hp.boost_max)

    GR = (G + R) * boost.unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = GR * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (unchanged) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- normalize (baseline) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=2.7349029164522367,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=7.129386383282978, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.4954437672183205, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.265329283815144, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.008271854932458337, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.33104456703193735, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.263579128397539,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- SINGLE MODIFICATION: robust single-scale RMS normalization (no dv/memory decoupling) -----
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv)  + eps)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)

    # N/M-aware: equal-weight the three blocks rather than concatenating by length
    g_rms = torch.sqrt((dv_rms * dv_rms + dxl_rms * dxl_rms + dxs_rms * dxs_rms) / 3.0).clamp(min=1e-6)
    scale = 1.0 / g_rms

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Baseline-like safety cap (Design 28), now made tail-adaptive in _grad_single
    "mem_ratio_max": dict(type="log_uniform", default=50.0, low=2.0, high=200.0),

    # New: how strongly to relax the cap when one clause is much worse than average
    "tail_boost":    dict(type="log_uniform", default=1.0,  low=1e-2, high=10.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    dv_absmax = dv.abs().max().clamp(min=1e-6)
    scale = 1.0 / dv_absmax

    dv = -dv * scale

    # ----- SINGLE MODIFICATION: tail-adaptive memory cap (worst-clause aware, spike-only) -----
    # If a rare hard clause dominates (max viol >> mean viol), relax the cap to avoid tail-stall.
    eps = 1e-12
    viol = torch.relu(c - hp.gamma)  # (M,)
    mean_viol = viol.mean()
    max_viol = viol.max()
    tail_ratio = max_viol / (mean_viol + eps)
    boost = (tail_ratio - 1.0).clamp(min=0.0, max=10.0)  # bounded, no new hp
    mem_ratio_eff = hp.mem_ratio_max * (1.0 + hp.tail_boost * boost)

    mem_absmax = torch.maximum(dxl.abs().max(), dxs.abs().max())
    mem_scaled_absmax = (mem_absmax * scale).clamp(min=1e-12)
    mem_factor = (mem_ratio_eff / mem_scaled_absmax).clamp(max=1.0)

    dxl = -dxl * scale * mem_factor
    dxs = -dxs * scale * mem_factor

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # SINGLE MODIFICATION: floor on memory scaling so it cannot freeze when dv-based normalization is tiny
    "mem_scale_floor": dict(type="log_uniform", default=1e-3, low=1e-6, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline dv-normalization, with a conditional memory-scale floor (single modification) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    scale_m = torch.maximum(scale_v, torch.as_tensor(hp.mem_scale_floor, device=v.device, dtype=v.dtype))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: cap on memory-block normalization gain relative to v-block gain
    # (>=1). Larger allows more decoupling; smaller enforces tighter coupling.
    "gain_ratio_max": dict(type="log_uniform", default=10.0, low=1.0, high=100.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- SINGLE MODIFICATION vs baseline: tempered per-block RMS normalization -----
    # v is normalized by its own RMS; memory block uses its own RMS but is capped
    # to not be > gain_ratio_max times faster than v (bounded gain ratio).
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_v = 1.0 / dv_rms
    scale_m_raw = 1.0 / dm_rms
    scale_m = torch.minimum(scale_m_raw, hp.gain_ratio_max * scale_v)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # SINGLE MODIFICATION: tail-gated clause boost (sparse worst-clause acceleration)
    "tail_k":     dict(type="uniform",     default=2.5, low=1.2, high=6.0),
    "tail_gain":  dict(type="log_uniform", default=1.0, low=1e-2, high=20.0),
    "tail_w_max": dict(type="log_uniform", default=10.0, low=2.0, high=200.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- SINGLE MODIFICATION: tail-gated boost on gradient term only -----
    # viol is active only for clauses meaningfully above gamma; tail_k>1 makes boost sparse.
    eps = 1e-12
    viol = torch.relu(c - hp.gamma)           # (M,)
    mean_viol = viol.mean()
    excess = torch.relu(viol - hp.tail_k * mean_viol)
    tail_w = 1.0 + hp.tail_gain * (excess / (mean_viol + eps))
    tail_w = tail_w.clamp(min=1.0, max=hp.tail_w_max)  # (M,)

    # ----- gradient term (boosted sparsely by tail_w) -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs * tail_w).unsqueeze(-1)

    # ----- rigidity term (baseline) -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- SINGLE MODIFICATION: degree-normalize dv for N/M invariance -----
    # deg_i = number of literal occurrences of variable i in the instance
    ones = torch.ones(idx.numel(), device=v.device, dtype=v.dtype)
    deg = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), ones)
    dv = dv / torch.sqrt(deg.clamp(min=1.0))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling (unchanged) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_37.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: extra memory authority granted only to the current violation tail
    "tail_gain": dict(type="log_uniform", default=3.0, low=1e-2, high=1e2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv = -dv * scale

    # ----- SINGLE MODIFICATION: tail-gated memory acceleration -----
    # Identify a fixed top-fraction tail of current violations and only boost memory there.
    viol = torch.relu(c - hp.gamma)  # (M,)
    M = viol.numel()
    # top 10% (at least 1 clause); depends only on M, not data
    k_tail = max(1, int(math.ceil(0.10 * M)))
    topv = torch.topk(viol, k_tail, largest=True).values
    tau = topv[-1] + 1e-12  # avoid all-zero tie selecting everyone
    tail_mask = (viol >= tau).to(dtype=v.dtype)  # (M,)
    tail_mult = 1.0 + hp.tail_gain * tail_mask

    dxl = -dxl * scale * tail_mult
    dxs = -dxs * scale * tail_mult

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): smooth, bounded, phase-aware memory/v gain ratio
    # ratio(c_mean) = 1 + mem_gain_max * sigmoid((c_mean - phase_center)/phase_temp)
    # - near-sat (low c_mean): ratio ~ 1  (prevents memory domination)
    # - far-from-sat (high c_mean): ratio -> 1+mem_gain_max (avoids under-powered memory)
    "mem_gain_max":  dict(type="log_uniform", default=10.0, low=0.3,  high=100.0),
    "phase_center":  dict(type="uniform",     default=0.20, low=0.05, high=0.45),
    "phase_temp":    dict(type="log_uniform", default=0.05, low=0.01, high=0.30),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling (by |dv|_max) -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    # ----- SINGLE MODIFICATION: phase-aware smooth ratio control for memory block -----
    c_mean = c.mean()
    phase = torch.sigmoid((c_mean - hp.phase_center) / torch.as_tensor(hp.phase_temp, device=v.device, dtype=v.dtype))
    mem_ratio = 1.0 + hp.mem_gain_max * phase

    dv  = -dv  * scale_v
    dxl = -dxl * (scale_v * mem_ratio)
    dxs = -dxs * (scale_v * mem_ratio)

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Selective degree-aware dv preconditioning
    # deg_pow=0 -> baseline, deg_pow=0.5 -> full dv/sqrt(deg) (design 36)
    "deg_pow":  dict(type="uniform", default=0.25, low=0.0, high=0.5),
    # clip only extreme degrees so typical variables are not uniformly slowed
    "deg_clip": dict(type="uniform", default=20.0, low=5.0, high=200.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- SINGLE MODIFICATION: selective (clipped + interpolated) degree preconditioning for dv -----
    ones = torch.ones(idx.numel(), device=v.device, dtype=v.dtype)
    deg = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), ones)
    deg_eff = deg.clamp(min=1.0, max=hp.deg_clip)
    dv = dv / (deg_eff ** hp.deg_pow)

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling (unchanged) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),

    # NEW: clause-activity gate (near-hard, but vmap-safe)
    # Clauses with c << c_gate contribute little/no force to v.
    "c_gate":  dict(type="uniform",     default=0.10,  low=0.00,  high=0.50),
    "c_temp":  dict(type="log_uniform", default=0.02,  low=1e-3,  high=0.20),
    "g_floor": dict(type="log_uniform", default=1e-3,  low=1e-6,  high=1e-1),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)         # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                       # (M,2)
    c = unsat_top[:, 0]                                     # (M,)

    # NEW: clause-activity gate for v-forces only (keeps memory dynamics unchanged)
    z = ((c - hp.c_gate) / hp.c_temp).clamp(-20.0, 20.0)
    gate = hp.g_floor + (1.0 - hp.g_floor) * torch.sigmoid(z)  # (M,) in (g_floor, 1)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Apply clause gate to v forces (single principled modification)
    GR = (G + R) * gate.unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = GR * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.559245552043806,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=5.017528669448799, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089209673235907, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.4736388318841197, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.002748155212185854, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005821715223395053, low=1e-4, high=1.0),

    # NEW: cap on memory-block normalization gain relative to v-block gain
    # (>=1). Larger allows more decoupling; smaller enforces tighter coupling.
    "gain_ratio_max": dict(type="log_uniform", default=66.37627934832645, low=1.0, high=100.0),

    "lr":      dict(type="log_uniform", default=1.69891185172576, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- SINGLE MODIFICATION vs baseline: tempered per-block RMS normalization -----
    # v is normalized by its own RMS; memory block uses its own RMS but is capped
    # to not be > gain_ratio_max times faster than v (bounded gain ratio).
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_v = 1.0 / dv_rms
    scale_m_raw = 1.0 / dm_rms
    scale_m = torch.minimum(scale_m_raw, hp.gain_ratio_max * scale_v)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-instance EMA of global violation (mean relu(c-gamma))
    # Used only to modulate the v–memory gain ratio smoothly when progress stalls.
    "u":  dict(init=lambda s: 0.25 * torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: progress-aware gain-ratio controller (replaces static cap in Design 34)
    # gain_ratio_eff interpolates between min and max based on stall metric.
    "gain_ratio_min": dict(type="log_uniform", default=3.0,  low=1.0,  high=30.0),
    "gain_ratio_max": dict(type="log_uniform", default=30.0, low=5.0,  high=300.0),

    # EMA rate for violation tracker u: u <- u + lr * k_u * (viol - u)
    "k_u":            dict(type="log_uniform", default=0.2,  low=0.02, high=2.0),

    # Stall sensitivity: stall = exp(-(viol-u)^2 / progress_scale^2)
    "progress_scale": dict(type="log_uniform", default=0.03, low=0.005, high=0.2),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    u  = vars["u"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- NEW: global progress tracker and progress-aware gain ratio -----
    # violation in [0, ~0.5]; 0 means all clauses under gamma.
    viol = torch.relu(c - hp.gamma).mean()    # scalar
    du = hp.k_u * (viol - u)

    # ----- per-block RMS normalization with progress-aware cap -----
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_v = 1.0 / dv_rms
    scale_m_raw = 1.0 / dm_rms

    gr_min = float(hp.gain_ratio_min)
    gr_max = max(float(hp.gain_ratio_max), gr_min + 1e-6)

    diff = viol - u
    ps = float(hp.progress_scale)
    stall = torch.exp(-(diff * diff) / (ps * ps + 1e-12))  # ~1 when stalled
    gain_ratio_eff = gr_min + (gr_max - gr_min) * stall

    scale_m = torch.minimum(scale_m_raw, gain_ratio_eff * scale_v)

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    # Keep u dynamics independent of normalization (tracks real progress scale)
    du  = -du

    return {"v": dv, "xl": dxl, "xs": dxs, "u": du}


==> anc/data/runs/mean_log_a/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # New: persistent violation EMA per clause (authority allocator)
    # Tracks relu(c-gamma) with leaky integration; stays in [0,1] since c in [0,1].
    "u":  dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: EMA rate for u (larger = faster tracking)
    "rho_u":   dict(type="log_uniform", default=2.0,  low=0.1,  high=50.0),

    # New: smooth authority gain applied to memory updates via (1 + u_gain * u)
    "u_gain":  dict(type="log_uniform", default=5.0,  low=0.1,  high=100.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)
    u  = vars["u"]   # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- SINGLE MODIFICATION: persistent-violation authority allocator -----
    # u tracks the EMA of current violation magnitude.
    viol = torch.relu(c - hp.gamma)           # (M,) in [0, ~1]
    du = hp.rho_u * (viol - u)                # leaky integrator

    # Smoothly boost memory updates for persistently violated clauses.
    w = 1.0 + hp.u_gain * u                   # (M,), >= 1

    # ----- baseline scaling: normalize by max |dv| -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale * w
    dxs = -dxs * scale * w
    du  = -du  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "u": du}


==> anc/data/runs/mean_log_a/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Design 34 parameter: max memory gain relative to v gain
    "gain_ratio_max": dict(type="log_uniform", default=10.0, low=1.0, high=200.0),

    # NEW (single principled change vs Design 34): floor added to v-scale inside the cap
    # Prevents memory from being over-slowed when dv_rms is large (scale_v small),
    # improving large-N escape while keeping a bound for stability.
    "v_scale_floor":  dict(type="log_uniform", default=0.1, low=1e-3, high=3.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- per-block RMS normalization with v-scale-floor cap (single modification vs Design 34) -----
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_v = 1.0 / dv_rms
    scale_m_raw = 1.0 / dm_rms

    # NEW: relax cap when dv_rms is large by adding a floor inside the cap
    scale_v_eff = scale_v + hp.v_scale_floor
    scale_m = torch.minimum(scale_m_raw, hp.gain_ratio_max * scale_v_eff)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Clause-local, conditionally-activated memory limiter (post baseline scaling)
    # - mem_ratio_max: max allowed |d(xl/xs)| after scaling, but only for low-c clauses
    # - mem_c_thr/temp: smooth gate in c-space; higher c => less limiting
    "mem_ratio_max": dict(type="log_uniform", default=50.0, low=2.0, high=200.0),
    "mem_c_thr":     dict(type="uniform",     default=0.20, low=0.05, high=0.45),
    "mem_c_temp":    dict(type="log_uniform", default=0.05, low=0.01, high=0.2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    dv_absmax = dv.abs().max().clamp(min=1e-6)
    scale = 1.0 / dv_absmax

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # ----- SINGLE MODIFICATION: clause-local, conditionally-activated limiter on memory updates -----
    # Gate based on clause activity (c): near-satisfied clauses (low c) get capped; violated clauses (high c) remain uncapped.
    mem_update = torch.maximum(dxl.abs(), dxs.abs())              # (M,)
    a = torch.sigmoid((c - hp.mem_c_thr) / hp.mem_c_temp)         # (M,), 0 for low-c, 1 for high-c

    cap_hi = 1e9
    cap_m = hp.mem_ratio_max * (1.0 - a) + cap_hi * a             # (M,)
    factor_m = (cap_m / mem_update.clamp(min=1e-12)).clamp(max=1.0)

    dxl = dxl * factor_m
    dxs = dxs * factor_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_45.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # (seed defaults from Design 40 since it was the clearest positive signal)
    "alpha":   dict(type="log_uniform", default=7.559245552043806,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=5.017528669448799,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089209673235907, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.4736388318841197,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.002748155212185854, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005821715223395053, low=1e-4, high=1.0),

    # Design 40 parameter: max memory gain relative to v gain
    "gain_ratio_max": dict(type="log_uniform", default=66.37627934832645, low=1.0, high=200.0),

    # NEW (single change vs Design 40): event-driven cap relaxation strength
    # When dv_rms > dm_rms (memory locally weak), allow cap to relax up to (1+relax_k)×.
    "relax_k":        dict(type="log_uniform", default=1.0, low=1e-3, high=30.0),

    "lr":      dict(type="log_uniform", default=1.69891185172576, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- per-block RMS normalization + event-driven cap relaxation -----
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_v = 1.0 / dv_rms
    scale_m_raw = 1.0 / dm_rms

    # NEW: relax cap only when memory derivatives are weak vs v (dv_rms > dm_rms)
    # Use a bounded, scale-free function of log(dv_rms/dm_rms):
    # relax in [1, 1+relax_k), with relax=1 when dv_rms<=dm_rms.
    log_ratio = torch.log((dv_rms + eps) / (dm_rms + eps))
    pos = torch.relu(log_ratio)
    relax = 1.0 + hp.relax_k * (pos / (1.0 + pos))

    gain_ratio_eff = hp.gain_ratio_max * relax
    scale_m = torch.minimum(scale_m_raw, gain_ratio_eff * scale_v)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Clause-local, conditionally-activated memory limiter (Design-44 style)
    # Refined gate: cap applies only when (c is low) AND (xs is low)
    "mem_ratio_max": dict(type="log_uniform", default=50.0, low=2.0,   high=200.0),
    "mem_c_thr":     dict(type="uniform",     default=0.20, low=0.05,  high=0.45),
    "mem_c_temp":    dict(type="log_uniform", default=0.05, low=0.01,  high=0.2),
    "mem_xs_thr":    dict(type="uniform",     default=0.25, low=0.05,  high=0.80),
    "mem_xs_temp":   dict(type="log_uniform", default=0.10, low=0.01,  high=0.3),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    dv_absmax = dv.abs().max().clamp(min=1e-6)
    scale = 1.0 / dv_absmax

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # ----- SINGLE MODIFICATION (vs baseline): refined clause-local limiter gate using BOTH c and xs -----
    # Idea: only damp memory updates for clauses that are already near-satisfied (low c)
    # AND already in rigidity/hold mode (low xs). Clauses still in push mode (high xs)
    # keep full-strength memory updates.
    mem_update = torch.maximum(dxl.abs(), dxs.abs())              # (M,)

    a_c  = torch.sigmoid((c  - hp.mem_c_thr)  / hp.mem_c_temp)    # 0 for low-c, 1 for high-c
    a_xs = torch.sigmoid((xs - hp.mem_xs_thr) / hp.mem_xs_temp)   # 0 for low-xs, 1 for high-xs

    limit_gate = (1.0 - a_c) * (1.0 - a_xs)                       # 1 only when (c low) AND (xs low)

    cap_hi = 1e9
    cap_m = hp.mem_ratio_max * limit_gate + cap_hi * (1.0 - limit_gate)
    factor_m = (cap_m / mem_update.clamp(min=1e-12)).clamp(max=1.0)

    dxl = dxl * factor_m
    dxs = dxs * factor_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seed defaults from Design 40 (best tuned variant of capped per-block normalization)
    "alpha":   dict(type="log_uniform", default=7.559245552043806,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=5.017528669448799,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089209673235907, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.4736388318841197,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.002748155212185854, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005821715223395053, low=1e-4, high=1.0),

    # Design 40 parameter: base cap on memory gain relative to v gain
    "gain_ratio_max": dict(type="log_uniform", default=66.37627934832645, low=1.0, high=100.0),

    # NEW (single change vs Design 40): smooth, monotone state-dependent cap modulation strength
    # Effective cap = gain_ratio_max * exp(cap_mod_k * tanh(log(dv_rms/dm_rms)))
    # This is smooth, bounded, and monotone in the global norm ratio.
    "cap_mod_k": dict(type="log_uniform", default=1.0, low=1e-3, high=4.0),

    "lr":      dict(type="log_uniform", default=1.69891185172576, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- per-block RMS normalization + smooth monotone cap shaping -----
    eps = 1e-12
    dv_rms  = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_v = 1.0 / dv_rms
    scale_m_raw = 1.0 / dm_rms

    # Smooth, bounded, monotone modulation of the cap based on global norm ratio
    log_ratio = torch.log((dv_rms + eps) / (dm_rms + eps))
    mod = torch.exp(hp.cap_mod_k * torch.tanh(log_ratio))  # in [exp(-k), exp(k)]
    gain_ratio_eff = hp.gain_ratio_max * mod

    scale_m = torch.minimum(scale_m_raw, gain_ratio_eff * scale_v)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Clause-local, conditionally-activated memory limiter (xs-gated)
    # - mem_ratio_max: max allowed |d(xl/xs)| after baseline scaling, for low-xs (satisfied/rigid) clauses
    # - mem_xs_thr/temp: smooth gate in xs-space; higher xs => less limiting (violated clauses uncapped)
    "mem_ratio_max": dict(type="log_uniform", default=50.0, low=2.0, high=200.0),
    "mem_xs_thr":    dict(type="uniform",     default=0.20, low=0.02, high=0.80),
    "mem_xs_temp":   dict(type="log_uniform", default=0.05, low=0.01, high=0.2),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling: normalize by max |dv| -----
    dv_absmax = dv.abs().max().clamp(min=1e-6)
    scale = 1.0 / dv_absmax

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # ----- SINGLE MODIFICATION: xs-gated clause-local limiter on memory updates -----
    # Low xs (satisfied/rigid clauses) => cap memory update magnitude.
    # High xs (violated/push clauses)  => effectively no cap.
    mem_update = torch.maximum(dxl.abs(), dxs.abs())                 # (M,)
    a = torch.sigmoid((xs - hp.mem_xs_thr) / hp.mem_xs_temp)         # (M,), 0 low-xs, 1 high-xs

    cap_hi = 1e9
    cap_m = hp.mem_ratio_max * (1.0 - a) + cap_hi * a                # (M,)
    factor_m = (cap_m / mem_update.clamp(min=1e-12)).clamp(max=1.0)

    dxl = dxl * factor_m
    dxs = dxs * factor_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seed defaults from Design 40 (best observed variant)
    "alpha":   dict(type="log_uniform", default=7.559245552043806,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=5.017528669448799,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089209673235907, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.4736388318841197,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.002748155212185854, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005821715223395053, low=1e-4, high=1.0),

    # Cap on memory gain relative to v gain (static, as in Design 40)
    "gain_ratio_max": dict(type="log_uniform", default=66.37627934832645, low=1.0, high=100.0),

    "lr":      dict(type="log_uniform", default=1.69891185172576, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)                    # (M,)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))  # (M,)

    # ----- normalization (single change vs Design 40): clause-local memory normalization -----
    # v uses global RMS; memory uses per-clause RMS, with the same static cap vs v.
    eps = 1e-12

    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    scale_v = 1.0 / dv_rms

    dm = torch.sqrt(0.5 * (dxl * dxl + dxs * dxs) + eps).clamp(min=1e-6)  # (M,)
    scale_m_raw = 1.0 / dm                                               # (M,)
    scale_m = torch.minimum(scale_m_raw, hp.gain_ratio_max * scale_v)     # (M,)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Coupling strength between memory-gradient magnitude and shared normalization.
    # -> 0 recovers baseline (v-only norm). Larger increases memory’s influence.
    "mem_couple": dict(type="log_uniform", default=0.3, low=1e-3, high=10.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- smooth coupled shared normalization (single modification vs baseline) -----
    # denom = smoothmax(|dv|_inf, mem_couple * max(|dxl|_inf, |dxs|_inf)) via p-norm.
    p = 4.0
    dv_max = dv.abs().max()
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    a = dv_max
    b = hp.mem_couple * mem_max
    denom = (a.pow(p) + b.pow(p)).pow(1.0 / p).clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # SINGLE MODIFICATION (vs baseline): tunable degree-precondition exponent
    # p=0   -> baseline (no preconditioning)
    # p=0.5 -> design-36-style sqrt(deg)
    # p=1   -> strong 1/deg damping of high-occurrence variables
    "deg_pow": dict(type="uniform",     default=0.5,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- SINGLE MODIFICATION: tunable degree-aware dv preconditioning -----
    ones = torch.ones(idx.numel(), device=v.device, dtype=v.dtype)
    deg = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), ones)  # (N,)
    dv = dv / (deg.clamp(min=1.0) ** hp.deg_pow)

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- baseline scaling (unchanged) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seed defaults from Design 40 (best observed variant)
    "alpha":   dict(type="log_uniform", default=21.868767149780574,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=87.76132918512963,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089154944209796, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.49246614738036887,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0023303818637747083, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005586047419413579, low=1e-4, high=1.0),

    # Cap on memory gain relative to v gain (static, as in Design 40)
    "gain_ratio_max": dict(type="log_uniform", default=66.3762788082206, low=1.0, high=100.0),

    "lr":      dict(type="log_uniform", default=1.8091255301447624, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)                    # (M,)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))  # (M,)

    # ----- normalization (single change vs Design 40): clause-local memory normalization -----
    # v uses global RMS; memory uses per-clause RMS, with the same static cap vs v.
    eps = 1e-12

    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    scale_v = 1.0 / dv_rms

    dm = torch.sqrt(0.5 * (dxl * dxl + dxs * dxs) + eps).clamp(min=1e-6)  # (M,)
    scale_m_raw = 1.0 / dm                                               # (M,)
    scale_m = torch.minimum(scale_m_raw, hp.gain_ratio_max * scale_v)     # (M,)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seed defaults from Design 40 (best observed variant)
    "alpha":   dict(type="log_uniform", default=7.559245552043806,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=5.017528669448799,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089209673235907, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.4736388318841197,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.002748155212185854, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005821715223395053, low=1e-4, high=1.0),

    # As in Designs 40/49/51: cap memory gain relative to v gain
    "gain_ratio_max": dict(type="log_uniform", default=66.37627934832645, low=1.0, high=100.0),

    # NEW (single modification): mix global vs clause-local memory normalization
    # lam_mem=0 -> purely global mem RMS; lam_mem=1 -> purely clause-local
    "lam_mem": dict(type="uniform", default=0.5, low=0.0, high=1.0),

    "lr":      dict(type="log_uniform", default=1.69891185172576, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)                          # (M,)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))    # (M,)

    # ----- normalization -----
    eps = 1e-12

    # v-block: global RMS
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    scale_v = 1.0 / dv_rms

    # mem-block: HYBRID global + clause-local normalization (single change)
    dm_clause = torch.sqrt(0.5 * (dxl * dxl + dxs * dxs) + eps).clamp(min=1e-6)  # (M,)
    dm_global = torch.sqrt(torch.mean(dm_clause * dm_clause) + eps).clamp(min=1e-6)  # scalar

    lam = hp.lam_mem
    dm_eff = torch.sqrt((1.0 - lam) * (dm_global * dm_global) + lam * (dm_clause * dm_clause) + eps).clamp(min=1e-6)

    scale_m_raw = 1.0 / dm_eff
    scale_m = torch.minimum(scale_m_raw, hp.gain_ratio_max * scale_v)

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-instance EMA of global violation level (smooth, low-bandwidth signal)
    "u":  dict(init=lambda s: 0.25 * torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: EMA rate for violation tracker u
    "k_u":      dict(type="log_uniform", default=0.2,  low=0.02, high=2.0),

    # NEW: bounded, monotone memory-gain boost strength driven by u
    # gain(u) = 1 + cap_u_k * u/(u + u_ref), with fixed u_ref in code.
    "cap_u_k":  dict(type="log_uniform", default=1.0,  low=1e-3, high=20.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    u  = vars["u"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl0 = hp.alpha * (c - hp.delta)
    dxs0 = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- NEW: smooth violation aggregate + EMA tracker u -----
    viol = torch.relu(c - hp.gamma).mean()    # scalar in [0, ~0.5]
    du = hp.k_u * (viol - u)

    # ----- NEW: monotone bounded memory gain boost from u (no event triggers) -----
    u_ref = 0.05
    gain = 1.0 + hp.cap_u_k * (u / (u + u_ref))
    dxl = gain * dxl0
    dxs = gain * dxs0

    # ----- gradient scaling (baseline) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # keep u-tracking on its own physical scale (low-bandwidth controller state)
    du  = -du

    return {"v": dv, "xl": dxl, "xs": dxs, "u": du}


==> anc/data/runs/mean_log_a/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seed defaults from Design 51 (best-tuned clause-local variant so far)
    "alpha":   dict(type="log_uniform", default=21.868767149780574,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=87.76132918512963,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089154944209796, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.49246614738036887, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0023303818637747083, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005586047419413579, low=1e-4, high=1.0),

    # Memory gain band relative to v gain (NEW: add a lower bound; keep existing upper bound)
    "gain_ratio_min": dict(type="log_uniform", default=1.0,          low=0.05, high=10.0),
    "gain_ratio_max": dict(type="log_uniform", default=66.3762788082206, low=1.0,  high=100.0),

    "lr":      dict(type="log_uniform", default=1.8091255301447624, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- normalization -----
    eps = 1e-12

    # v-block: global RMS
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    scale_v = 1.0 / dv_rms

    # mem-block: clause-local RMS
    dm_clause = torch.sqrt(0.5 * (dxl * dxl + dxs * dxs) + eps).clamp(min=1e-6)  # (M,)
    scale_m_raw = 1.0 / dm_clause

    # NEW (single conceptual change): smooth, scale-aware clipping band for memory gain
    # Prevents violated clauses (large dm_clause -> tiny scale_m_raw) from being starved,
    # while keeping stability via an upper cap; smooth avoids hard switching.
    floor = hp.gain_ratio_min * scale_v
    cap   = hp.gain_ratio_max * scale_v

    # Smoothness proportional to cap (scale-aware, no extra hyperparameter)
    t = (0.01 * cap).clamp(min=1e-12)

    def smoothmax(a, b, t_):
        return 0.5 * (a + b + torch.sqrt((a - b) * (a - b) + t_ * t_))

    def smoothmin(a, b, t_):
        return 0.5 * (a + b - torch.sqrt((a - b) * (a - b) + t_ * t_))

    scale_m = smoothmax(scale_m_raw, floor, t)          # apply smooth floor
    scale_m = smoothmin(scale_m, cap, t)                # apply smooth cap

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_55.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Global smooth violation tracker (EMA), used only to schedule normalization.
    "u":  dict(init=lambda s: 0.25 * torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # EMA rate for u (global violation level)
    "k_u":     dict(type="log_uniform", default=0.2,  low=0.02, high=2.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    u  = vars["u"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- u update (EMA of global violation) -----
    viol = torch.relu(c - hp.gamma).mean()    # scalar
    du = hp.k_u * (viol - u)

    # ----- SINGLE MODIFICATION vs baseline: u-scheduled max/RMS normalization -----
    # When u is high (globally violated), lean toward RMS scaling (faster).
    # When u is low (near solved), lean toward max scaling (more conservative/stable).
    eps = 1e-12
    dv_max = dv.abs().max().clamp(min=1e-6)
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)

    u_ref = 0.05
    w = u / (u + u_ref)                       # in [0,1)
    denom = (1.0 - w) * dv_max + w * dv_rms
    scale = 1.0 / denom.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # keep u on its own controller timescale
    du  = -du

    return {"v": dv, "xl": dxl, "xs": dxs, "u": du}


==> anc/data/runs/mean_log_a/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Global smooth violation tracker (EMA), used only for smooth scheduling.
    "u":  dict(init=lambda s: 0.25 * torch.ones(s),
               shape=("B",),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # EMA rate for u (global violation level)
    "k_u":     dict(type="log_uniform", default=0.2,  low=0.02, high=2.0),

    # NEW (single change vs Design 55): u-scheduled cap on memory step vs v step.
    # gain_ratio(u) = 1 + mem_boost_k * u/(u+u_ref)
    "mem_boost_k": dict(type="log_uniform", default=5.0, low=1e-3, high=200.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    u  = vars["u"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics (baseline) -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- u update (EMA of global violation) -----
    viol = torch.relu(c - hp.gamma).mean()    # scalar
    du = hp.k_u * (viol - u)

    # ----- v normalization (as in Design 55): u-scheduled max/RMS -----
    eps = 1e-12
    dv_max = dv.abs().max().clamp(min=1e-6)
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)

    u_ref = 0.05
    w = u / (u + u_ref)                       # in [0,1)
    denom_v = (1.0 - w) * dv_max + w * dv_rms
    scale_v = 1.0 / denom_v.clamp(min=1e-6)

    # ----- NEW: memory gets its own RMS normalization + smooth u-scheduled cap vs v -----
    dxl_rms = torch.sqrt(torch.mean(dxl * dxl) + eps).clamp(min=1e-12)
    dxs_rms = torch.sqrt(torch.mean(dxs * dxs) + eps).clamp(min=1e-12)
    dm_rms  = torch.sqrt(0.5 * (dxl_rms * dxl_rms + dxs_rms * dxs_rms) + eps).clamp(min=1e-6)

    scale_m_raw = 1.0 / dm_rms
    gain_ratio = 1.0 + hp.mem_boost_k * w     # >= 1, larger when globally violated
    scale_m = torch.minimum(scale_m_raw, gain_ratio * scale_v)

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    # keep u on its own controller timescale (not affected by normalization)
    du  = -du

    return {"v": dv, "xl": dxl, "xs": dxs, "u": du}


==> anc/data/runs/mean_log_a/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    # Seed defaults from Design 51/54
    "alpha":   dict(type="log_uniform", default=21.868767149780574,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=87.76132918512963,   low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.31089154944209796, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.49246614738036887, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0023303818637747083, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005586047419413579, low=1e-4, high=1.0),

    # Memory gain band relative to v gain
    "gain_ratio_min": dict(type="log_uniform", default=1.0,              low=0.05, high=10.0),
    "gain_ratio_max": dict(type="log_uniform", default=66.3762788082206, low=1.0,  high=100.0),

    # NEW (single modification vs Design 54): make smoothness/temperature tunable
    # t = band_temp * cap; smaller -> sharper clipping, larger -> smoother transitions.
    "band_temp":      dict(type="log_uniform", default=1e-2, low=1e-4, high=3e-1),

    "lr":      dict(type="log_uniform", default=1.8091255301447624, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- normalization -----
    eps = 1e-12

    # v-block: global RMS
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps).clamp(min=1e-6)
    scale_v = 1.0 / dv_rms

    # mem-block: clause-local RMS
    dm_clause = torch.sqrt(0.5 * (dxl * dxl + dxs * dxs) + eps).clamp(min=1e-6)  # (M,)
    scale_m_raw = 1.0 / dm_clause

    # smooth, scale-aware clipping band for memory gain
    floor = hp.gain_ratio_min * scale_v
    cap   = hp.gain_ratio_max * scale_v

    # NEW: tunable smoothness
    t = (hp.band_temp * cap).clamp(min=1e-12)

    def smoothmax(a, b, t_):
        return 0.5 * (a + b + torch.sqrt((a - b) * (a - b) + t_ * t_))

    def smoothmin(a, b, t_):
        return 0.5 * (a + b - torch.sqrt((a - b) * (a - b) + t_ * t_))

    scale_m = smoothmax(scale_m_raw, floor, t)  # smooth floor
    scale_m = smoothmin(scale_m, cap, t)        # smooth cap

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single change): soft gate applied ONLY to rigidity R as a function of clause cost c
    # Intuition: reduce stiff holding forces when clause is already nearly satisfied.
    "r_gate":  dict(type="uniform",     default=0.05, low=0.00, high=0.30),
    "r_temp":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.30),
    "r_floor": dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # NEW: gate ONLY rigidity as clause becomes nearly satisfied (small c)
    z = ((c - hp.r_gate) / hp.r_temp).clamp(-20.0, 20.0)
    gate_r = hp.r_floor + (1.0 - hp.r_floor) * torch.sigmoid(z)  # (M,) in (r_floor, 1)
    R = R * gate_r.unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- normalization (single principled change vs baseline): smooth Lp mean norm over dv -----
    # Baseline: denom = max(|dv|). Here: denom = (mean(|dv|^p))^(1/p), less dominated by outliers.
    p = 6.0
    denom = dv.abs().pow(p).mean().pow(1.0 / p).clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single principled change): small rigidity leak when clause is active (xs high)
    # Helps prevent flip-backs/thrashing late in solve without any c-based gating.
    "r_leak":  dict(type="uniform",     default=0.05, low=0.0,  high=0.50),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline sparse routing primitives
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline routing) with xs-based leak (single change)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # NEW: instead of fully turning rigidity off when xs≈1, keep a small fraction
    # This reshapes (doesn't gate) rigidity using internal state xs (not c).
    r_mix = (1.0 - xs) + hp.r_leak * xs  # (M,) in [r_leak, 1]
    R *= ((1.0 + hp.zeta * xl) * r_mix).unsqueeze(-1)

    # Accumulate into variable gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Normalize (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_a/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Strength of memory coupling into the single shared normalization.
    # 0 -> reduces to dv-only normalization (Design 7-like when using Lp mean on dv).
    "mem_couple": dict(type="log_uniform", default=0.3, low=1e-3, high=10.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate dv -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- single modification vs baseline: robust shared Lp-mean normalization with weak memory coupling -----
    # Outlier-resistant: use Lp-mean (not max) for dv and for memory grads.
    # Coordinated: one shared denom (avoid decoupled scaling).
    p = 6.0
    dv_lp = dv.abs().pow(p).mean().pow(1.0 / p)
    mem_lp = (0.5 * (dxl.abs().pow(p).mean() + dxs.abs().pow(p).mean())).pow(1.0 / p)

    denom = (dv_lp.pow(p) + (hp.mem_couple * mem_lp).pow(p)).pow(1.0 / p).clamp(min=1e-6)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-20T21:06:27.439688Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin gating hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_1.py",
      "planner_log": "llm_log_naive_avglog/planner_1.json",
      "designer_log": "llm_log_naive_avglog/designer_1.json",
      "timestamp": "2026-07-20T21:21:39.213669Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 517,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1658,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5746,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.65,
          "median_step": 14225,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 8894,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.55,
          "median_step": 44395,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 80000,
          "unsolved_fraction": 0.52,
          "median_step": 83298,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled mem scaling (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_2.py",
      "planner_log": "llm_log_naive_avglog/planner_1.json",
      "designer_log": "llm_log_naive_avglog/designer_2.json",
      "timestamp": "2026-07-20T21:25:55.695806Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 405,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 4684,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 7787,
          "fidelity": "medium"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.52,
          "median_step": 13327,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 1,
          "weight": 0.35
        }
      ],
      "short_name": "Soft routing regresses at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_3.py",
      "planner_log": "llm_log_naive_avglog/planner_2.json",
      "designer_log": "llm_log_naive_avglog/designer_3.json",
      "timestamp": "2026-07-20T21:36:13.416785Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 530,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 943,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2024,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5721,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 21415,
          "fidelity": "medium"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44800,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 2,
          "weight": 0.45
        }
      ],
      "short_name": "RMS scaling destabilizes at N=20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_4.py",
      "planner_log": "llm_log_naive_avglog/planner_2.json",
      "designer_log": "llm_log_naive_avglog/designer_4.json",
      "timestamp": "2026-07-20T21:37:38.385588Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.64,
          "median_step": 553,
          "fidelity": "medium"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.61,
          "median_step": 1022,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 2,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Capped scaling slows baseline",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_5.py",
      "planner_log": "llm_log_naive_avglog/planner_3.json",
      "designer_log": "llm_log_naive_avglog/designer_5.json",
      "timestamp": "2026-07-20T21:48:30.600440Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 512,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1126,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1930,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4579,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9717,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40396,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 3,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "Tie-aware smoothing helps",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_6.py",
      "planner_log": "llm_log_naive_avglog/planner_3.json",
      "designer_log": "llm_log_naive_avglog/designer_6.json",
      "timestamp": "2026-07-20T21:57:29.448128Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1033,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1051,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4217,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9263,
          "fidelity": "medium"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32072,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.8
        },
        {
          "design_id": 3,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Tie-aware R hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_7.py",
      "planner_log": "llm_log_naive_avglog/planner_4.json",
      "designer_log": "llm_log_naive_avglog/designer_7.json",
      "timestamp": "2026-07-20T22:10:59.994487Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 672,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1538,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1988,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5799,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16372,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46078,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.4
        },
        {
          "design_id": 2,
          "weight": 0.3
        },
        {
          "design_id": 5,
          "weight": 0.3
        }
      ],
      "short_name": "Quantile scaling is too brittle",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_8.py",
      "planner_log": "llm_log_naive_avglog/planner_4.json",
      "designer_log": "llm_log_naive_avglog/designer_8.json",
      "timestamp": "2026-07-20T22:12:31.658865Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.5,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.53,
          "median_step": 425,
          "fidelity": "medium"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "high"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 1946,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.65
        },
        {
          "design_id": 7,
          "weight": 0.1
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Top2-only tie-smooth G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_9.py",
      "planner_log": "llm_log_naive_avglog/planner_5.json",
      "designer_log": "llm_log_naive_avglog/designer_9.json",
      "timestamp": "2026-07-20T22:21:47.307981Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 122,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 412,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 835,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1436,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4512,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12536,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19706,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.5
        },
        {
          "design_id": 8,
          "weight": 0.2
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Mixed max+RMS scales, but stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_10.py",
      "planner_log": "llm_log_naive_avglog/planner_5.json",
      "designer_log": "llm_log_naive_avglog/designer_10.json",
      "timestamp": "2026-07-20T22:28:41.903349Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 934,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2423,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.73,
          "median_step": 18363,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.56,
          "median_step": 22696,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_RMS scaling destabilizes at N=20",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_11.py",
      "planner_log": "llm_log_naive_avglog/planner_2.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_11.json",
      "timestamp": "2026-07-21T00:01:51.667814Z",
      "experiments": [
        {
          "design_id": 1784586526,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 1784586526,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5,
          "median_step": 50,
          "fidelity": "medium"
        },
        {
          "design_id": 1784586526,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "high"
        },
        {
          "design_id": 1784586526,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.56,
          "median_step": 113,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.15
        },
        {
          "design_id": 8,
          "weight": 0.15
        }
      ],
      "short_name": "EMA scaling stabilized but too slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_12.py",
      "planner_log": "llm_log_naive_avglog/planner_6.json",
      "designer_log": "llm_log_naive_avglog/designer_12.json",
      "timestamp": "2026-07-21T00:16:32.560545Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5,
          "median_step": 3200,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1132,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6202,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14822,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.56,
          "median_step": 58103,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.78
        },
        {
          "design_id": 6,
          "weight": 0.17
        },
        {
          "design_id": 7,
          "weight": 0.05
        }
      ],
      "short_name": "Adaptive-tau tie G regresses @N320",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_13.py",
      "planner_log": "llm_log_naive_avglog/planner_6.json",
      "designer_log": "llm_log_naive_avglog/designer_13.json",
      "timestamp": "2026-07-21T00:28:53.364195Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 903,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1535,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6226,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7839,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39003,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.55
        },
        {
          "design_id": 12,
          "weight": 0.35
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Leaky-denom scaling: stable, slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_14.py",
      "planner_log": "llm_log_naive_avglog/planner_7.json",
      "designer_log": "llm_log_naive_avglog/designer_14.json",
      "timestamp": "2026-07-21T00:45:49.921869Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 765,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1133,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.51,
          "median_step": 6529,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 2627,
          "fidelity": "medium"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17900,
          "fidelity": "medium"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.53,
          "median_step": 54433,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.55
        },
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 13,
          "weight": 0.2
        }
      ],
      "short_name": "c-gated tie smoothing underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_15.py",
      "planner_log": "llm_log_naive_avglog/planner_7.json",
      "designer_log": "llm_log_naive_avglog/designer_15.json",
      "timestamp": "2026-07-21T00:56:26.464016Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 217,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 323,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 798,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2286,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4961,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11566,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26935,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.55
        },
        {
          "design_id": 10,
          "weight": 0.35
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Hysteretic EMA stable, still slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_16.py",
      "planner_log": "llm_log_naive_avglog/planner_8.json",
      "designer_log": "llm_log_naive_avglog/designer_16.json",
      "timestamp": "2026-07-21T01:10:48.827168Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 491,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2191,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2473,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 19104,
          "fidelity": "medium"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.63,
          "median_step": 53866,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.45
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Top-2 soft routing: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_17.py",
      "planner_log": "llm_log_naive_avglog/planner_8.json",
      "designer_log": "llm_log_naive_avglog/designer_17.json",
      "timestamp": "2026-07-21T01:21:15.083311Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 459,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1074,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2075,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3767,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11757,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27808,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.8
        },
        {
          "design_id": 4,
          "weight": 0.12
        },
        {
          "design_id": 11,
          "weight": 0.08
        }
      ],
      "short_name": "p-norm blend slows drive at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_18.py",
      "planner_log": "llm_log_naive_avglog/planner_9.json",
      "designer_log": "llm_log_naive_avglog/designer_18.json",
      "timestamp": "2026-07-21T01:26:19.876464Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 402,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1833,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5302,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.53,
          "median_step": 13608,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 9,
          "weight": 0.6
        },
        {
          "design_id": 17,
          "weight": 0.15
        }
      ],
      "short_name": "Tie-suppressing R regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_19.py",
      "planner_log": "llm_log_naive_avglog/planner_9.json",
      "designer_log": "llm_log_naive_avglog/designer_19.json",
      "timestamp": "2026-07-21T01:36:22.430130Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 284,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 874,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3038,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 6972,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.49,
          "median_step": 24233,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_p-norm blend slows drive at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_20.py",
      "planner_log": "llm_log_naive_avglog/planner_9.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_20.json",
      "timestamp": "2026-07-21T02:39:37.953300Z",
      "experiments": [
        {
          "design_id": 1784597804,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.53,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1784597804,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.51,
          "median_step": 51,
          "fidelity": "medium"
        },
        {
          "design_id": 1784597804,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5,
          "median_step": 50,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.35
        },
        {
          "design_id": 18,
          "weight": 0.6
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "N-adaptive p helps mid, not large",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_21.py",
      "planner_log": "llm_log_naive_avglog/planner_10.json",
      "designer_log": "llm_log_naive_avglog/designer_21.json",
      "timestamp": "2026-07-21T02:45:23.296640Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 917,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4481,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.63,
          "median_step": 17237,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.55
        },
        {
          "design_id": 11,
          "weight": 0.25
        },
        {
          "design_id": 8,
          "weight": 0.2
        }
      ],
      "short_name": "Separate mem scaling helps, then traps",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_22.py",
      "planner_log": "llm_log_naive_avglog/planner_10.json",
      "designer_log": "llm_log_naive_avglog/designer_22.json",
      "timestamp": "2026-07-21T02:47:07.436093Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.53,
          "median_step": 1701,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.65,
          "median_step": 4552,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.6
        },
        {
          "design_id": 21,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.15
        }
      ],
      "short_name": "Local dv norm regresses at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_23.py",
      "planner_log": "llm_log_naive_avglog/planner_11.json",
      "designer_log": "llm_log_naive_avglog/designer_23.json",
      "timestamp": "2026-07-21T02:50:42.659414Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 465,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.52,
          "median_step": 3331,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.54,
          "median_step": 6950,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 22,
          "weight": 0.8
        },
        {
          "design_id": 4,
          "weight": 0.1
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Clause-easy xl leak: helps, then fades",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_24.py",
      "planner_log": "llm_log_naive_avglog/planner_11.json",
      "designer_log": "llm_log_naive_avglog/designer_24.json",
      "timestamp": "2026-07-21T02:54:43.607793Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 592,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1396,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5281,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 15209,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.8
        },
        {
          "design_id": 20,
          "weight": 0.15
        },
        {
          "design_id": 23,
          "weight": 0.05
        }
      ],
      "short_name": "Saturating p eases N=160 cliff",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_25.py",
      "planner_log": "llm_log_naive_avglog/planner_12.json",
      "designer_log": "llm_log_naive_avglog/designer_25.json",
      "timestamp": "2026-07-21T03:00:03.754284Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 225,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 484,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1314,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4409,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 15575,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.8
        },
        {
          "design_id": 22,
          "weight": 0.15
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "xl leak gated by xs backfires",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_26.py",
      "planner_log": "llm_log_naive_avglog/planner_12.json",
      "designer_log": "llm_log_naive_avglog/designer_26.json",
      "timestamp": "2026-07-21T03:06:53.910692Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 282,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 433,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1269,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.52,
          "median_step": 6663,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 2598,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.51,
          "median_step": 26117,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.7
        },
        {
          "design_id": 18,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Max-correction harms large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_27.py",
      "planner_log": "llm_log_naive_avglog/planner_13.json",
      "designer_log": "llm_log_naive_avglog/designer_27.json",
      "timestamp": "2026-07-21T03:09:28.166463Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 467,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 2486,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.71,
          "median_step": 5477,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.8
        },
        {
          "design_id": 26,
          "weight": 0.1
        },
        {
          "design_id": 22,
          "weight": 0.1
        }
      ],
      "short_name": "Persistent leak helps, stale-gate traps",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_28.py",
      "planner_log": "llm_log_naive_avglog/planner_13.json",
      "designer_log": "llm_log_naive_avglog/designer_28.json",
      "timestamp": "2026-07-21T03:21:49.723465Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 974,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2563,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 19159,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.53,
          "median_step": 42526,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.7
        },
        {
          "design_id": 18,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Hump p_sched slows large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_29.py",
      "planner_log": "llm_log_naive_avglog/planner_14.json",
      "designer_log": "llm_log_naive_avglog/designer_29.json",
      "timestamp": "2026-07-21T03:29:59.659454Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 808,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5,
          "median_step": 6400,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 7230,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 22677,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.85
        },
        {
          "design_id": 28,
          "weight": 0.05
        },
        {
          "design_id": 26,
          "weight": 0.1
        }
      ],
      "short_name": "Over-selective xl leak (p-mask)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_30.py",
      "planner_log": "llm_log_naive_avglog/planner_14.json",
      "designer_log": "llm_log_naive_avglog/designer_30.json",
      "timestamp": "2026-07-21T03:41:18.038818Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 288,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 438,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1230,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4302,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 10906,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.69,
          "median_step": 64126,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Max-correction harms large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_31.py",
      "planner_log": "llm_log_naive_avglog/planner_13.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_31.json",
      "timestamp": "2026-07-21T05:36:27.693781Z",
      "experiments": [
        {
          "design_id": 1784605316,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1784605316,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.52,
          "median_step": 52,
          "fidelity": "medium"
        },
        {
          "design_id": 1784605316,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.53,
          "median_step": 53,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.55
        },
        {
          "design_id": 18,
          "weight": 0.4
        },
        {
          "design_id": 31,
          "weight": 0.05
        }
      ],
      "short_name": "RMS boost helps N=160, not N=226",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_32.py",
      "planner_log": "llm_log_naive_avglog/planner_15.json",
      "designer_log": "llm_log_naive_avglog/designer_32.json",
      "timestamp": "2026-07-21T05:46:05.387642Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 263,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1424,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3503,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 11660,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.61,
          "median_step": 32729,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.6
        },
        {
          "design_id": 24,
          "weight": 0.35
        },
        {
          "design_id": 22,
          "weight": 0.05
        }
      ],
      "short_name": "Fast-forget leak hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_33.py",
      "planner_log": "llm_log_naive_avglog/planner_15.json",
      "designer_log": "llm_log_naive_avglog/designer_33.json",
      "timestamp": "2026-07-21T05:58:00.943038Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 723,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1433,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2572,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 12921,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.64,
          "median_step": 55342,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.55
        },
        {
          "design_id": 18,
          "weight": 0.35
        },
        {
          "design_id": 31,
          "weight": 0.1
        }
      ],
      "short_name": "Saturating max-corr: mid-N ok, 113 fails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_34.py",
      "planner_log": "llm_log_naive_avglog/planner_16.json",
      "designer_log": "llm_log_naive_avglog/designer_34.json",
      "timestamp": "2026-07-21T06:02:42.774215Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 390,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.53,
          "median_step": 3402,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1106,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.5,
          "median_step": 12800,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.5
        },
        {
          "design_id": 11,
          "weight": 0.3
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "Quantile global scaling stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_35.py",
      "planner_log": "llm_log_naive_avglog/planner_16.json",
      "designer_log": "llm_log_naive_avglog/designer_35.json",
      "timestamp": "2026-07-21T06:13:15.857433Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 994,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.54,
          "median_step": 3475,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3837,
          "fidelity": "medium"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 10302,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.7
        },
        {
          "design_id": 18,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 20,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Dim-aware max norm destabilizes at N=40",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_36.py",
      "planner_log": "llm_log_naive_avglog/planner_17.json",
      "designer_log": "llm_log_naive_avglog/designer_36.json",
      "timestamp": "2026-07-21T06:16:39.000958Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.6,
          "median_step": 997,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.52,
          "median_step": 1665,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 3714,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.65
        },
        {
          "design_id": 34,
          "weight": 0.25
        },
        {
          "design_id": 31,
          "weight": 0.1
        }
      ],
      "short_name": "Log-log max-corr too weak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_37.py",
      "planner_log": "llm_log_naive_avglog/planner_17.json",
      "designer_log": "llm_log_naive_avglog/designer_37.json",
      "timestamp": "2026-07-21T06:19:45.450816Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5,
          "median_step": 800,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 3893,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5,
          "median_step": 6400,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 0.8
        },
        {
          "design_id": 31,
          "weight": 0.1
        },
        {
          "design_id": 20,
          "weight": 0.1
        }
      ],
      "short_name": "Top-k peak denom regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_38.py",
      "planner_log": "llm_log_naive_avglog/planner_18.json",
      "designer_log": "llm_log_naive_avglog/designer_38.json",
      "timestamp": "2026-07-21T06:23:48.922098Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.53,
          "median_step": 850,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.55,
          "median_step": 1775,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 3099,
          "fidelity": "high"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.81,
          "median_step": 16574,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 28,
          "weight": 0.7
        },
        {
          "design_id": 24,
          "weight": 0.25
        },
        {
          "design_id": 22,
          "weight": 0.05
        }
      ],
      "short_name": "Leak AND-gate too conservative",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_39.py",
      "planner_log": "llm_log_naive_avglog/planner_18.json",
      "designer_log": "llm_log_naive_avglog/designer_39.json",
      "timestamp": "2026-07-21T06:30:02.989816Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 175,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 987,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1939,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.53,
          "median_step": 21263,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Dim-aware max norm destabilizes at N=40",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_40.py",
      "planner_log": "llm_log_naive_avglog/planner_17.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_40.json",
      "timestamp": "2026-07-21T08:02:26.448635Z",
      "experiments": [
        {
          "design_id": 1784615437,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.53,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1784615437,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 59,
          "fidelity": "medium"
        },
        {
          "design_id": 1784615437,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.52,
          "median_step": 52,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.45
        },
        {
          "design_id": 40,
          "weight": 0.15
        },
        {
          "design_id": 31,
          "weight": 0.4
        }
      ],
      "short_name": "Smooth softmax norm: stable but slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_41.py",
      "planner_log": "llm_log_naive_avglog/planner_19.json",
      "designer_log": "llm_log_naive_avglog/designer_41.json",
      "timestamp": "2026-07-21T08:15:39.733722Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1669,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6053,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13444,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44950,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.65
        },
        {
          "design_id": 22,
          "weight": 0.2
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "xs-gated xl leak: mid-N help, N160 fail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_42.py",
      "planner_log": "llm_log_naive_avglog/planner_19.json",
      "designer_log": "llm_log_naive_avglog/designer_42.json",
      "timestamp": "2026-07-21T08:22:00.296165Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 701,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 803,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3016,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.52,
          "median_step": 20824,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.75
        },
        {
          "design_id": 40,
          "weight": 0.2
        },
        {
          "design_id": 31,
          "weight": 0.05
        }
      ],
      "short_name": "Gain-cap fixes N=40 cliff, not N=57",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_43.py",
      "planner_log": "llm_log_naive_avglog/planner_20.json",
      "designer_log": "llm_log_naive_avglog/designer_43.json",
      "timestamp": "2026-07-21T08:24:32.044741Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.76,
          "median_step": 3297,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 4972,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.55
        },
        {
          "design_id": 39,
          "weight": 0.35
        },
        {
          "design_id": 42,
          "weight": 0.1
        }
      ],
      "short_name": "Asym leak gate too sticky",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_44.py",
      "planner_log": "llm_log_naive_avglog/planner_20.json",
      "designer_log": "llm_log_naive_avglog/designer_44.json",
      "timestamp": "2026-07-21T08:37:41.143630Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 234,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 354,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 956,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.52,
          "median_step": 6663,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 3812,
          "fidelity": "medium"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15497,
          "fidelity": "medium"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.64,
          "median_step": 70838,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.6
        },
        {
          "design_id": 34,
          "weight": 0.25
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Softmin gain-cap regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_45.py",
      "planner_log": "llm_log_naive_avglog/planner_21.json",
      "designer_log": "llm_log_naive_avglog/designer_45.json",
      "timestamp": "2026-07-21T08:40:17.129101Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.77,
          "median_step": 3438,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.75,
          "median_step": 6337,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 42,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 22,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth c-gated xl leak regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_46.py",
      "planner_log": "llm_log_naive_avglog/planner_21.json",
      "designer_log": "llm_log_naive_avglog/designer_46.json",
      "timestamp": "2026-07-21T08:47:06.331659Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 452,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 891,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.55,
          "median_step": 7103,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 3565,
          "fidelity": "medium"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.5,
          "median_step": 25600,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.85
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "Cap schedule regresses at N≈40",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_47.py",
      "planner_log": "llm_log_naive_avglog/planner_22.json",
      "designer_log": "llm_log_naive_avglog/designer_47.json",
      "timestamp": "2026-07-21T08:51:06.338220Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.6,
          "median_step": 997,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.56,
          "median_step": 1815,
          "fidelity": "medium"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1574,
          "fidelity": "high"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.69,
          "median_step": 10260,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 31,
          "weight": 0.45
        },
        {
          "design_id": 34,
          "weight": 0.15
        },
        {
          "design_id": 37,
          "weight": 0.4
        }
      ],
      "short_name": "Interp max-corr still stalls @80",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_48.py",
      "planner_log": "llm_log_naive_avglog/planner_22.json",
      "designer_log": "llm_log_naive_avglog/designer_48.json",
      "timestamp": "2026-07-21T08:54:08.228348Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 239,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 332,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.75,
          "median_step": 6337,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.54,
          "median_step": 6950,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.85
        },
        {
          "design_id": 45,
          "weight": 0.08
        },
        {
          "design_id": 47,
          "weight": 0.07
        }
      ],
      "short_name": "Stats-cap removed cliff, slowed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_49.py",
      "planner_log": "llm_log_naive_avglog/planner_23.json",
      "designer_log": "llm_log_naive_avglog/designer_49.json",
      "timestamp": "2026-07-21T09:00:04.481253Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 894,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 6148,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.54,
          "median_step": 13901,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 48,
          "weight": 0.75
        },
        {
          "design_id": 31,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.15
        }
      ],
      "short_name": "State-aware max-corr breaks N=80",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_50.py",
      "planner_log": "llm_log_naive_avglog/planner_23.json",
      "designer_log": "llm_log_naive_avglog/designer_50.json",
      "timestamp": "2026-07-21T09:08:51.527650Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1036,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.53,
          "median_step": 3402,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4272,
          "fidelity": "medium"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 10737,
          "fidelity": "medium"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18662,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 51,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 45,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Softmin gain-cap regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_51.py",
      "planner_log": "llm_log_naive_avglog/planner_21.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_51.json",
      "timestamp": "2026-07-21T12:53:52.830148Z",
      "experiments": [
        {
          "design_id": 1784624935,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 1784624935,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 60,
          "fidelity": "medium"
        },
        {
          "design_id": 1784624935,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.52,
          "median_step": 52,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 49,
          "weight": 0.8
        },
        {
          "design_id": 43,
          "weight": 0.18
        },
        {
          "design_id": 51,
          "weight": 0.02
        }
      ],
      "short_name": "Dim-normalized cap: small-N win, large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_52.py",
      "planner_log": "llm_log_naive_avglog/planner_24.json",
      "designer_log": "llm_log_naive_avglog/designer_52.json",
      "timestamp": "2026-07-21T13:00:11.391524Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 941,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5730,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.71,
          "median_step": 21911,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 50,
          "weight": 0.8
        },
        {
          "design_id": 31,
          "weight": 0.2
        }
      ],
      "short_name": "Gated max-corr: fixes N80, stalls N160",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_53.py",
      "planner_log": "llm_log_naive_avglog/planner_24.json",
      "designer_log": "llm_log_naive_avglog/designer_53.json",
      "timestamp": "2026-07-21T13:09:06.432847Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 464,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.52,
          "median_step": 3331,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1135,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 7717,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 24907,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.55
        },
        {
          "design_id": 49,
          "weight": 0.3
        },
        {
          "design_id": 43,
          "weight": 0.15
        }
      ],
      "short_name": "Deadzone cap reintroduces cliff",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_54.py",
      "planner_log": "llm_log_naive_avglog/planner_25.json",
      "designer_log": "llm_log_naive_avglog/designer_54.json",
      "timestamp": "2026-07-21T13:13:09.191685Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.52,
          "median_step": 832,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1214,
          "fidelity": "medium"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.83,
          "median_step": 9234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.8
        },
        {
          "design_id": 50,
          "weight": 0.15
        },
        {
          "design_id": 31,
          "weight": 0.05
        }
      ],
      "short_name": "Clause-aware outlier ref (fails @226)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_55.py",
      "planner_log": "llm_log_naive_avglog/planner_25.json",
      "designer_log": "llm_log_naive_avglog/designer_55.json",
      "timestamp": "2026-07-21T13:29:45.393331Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 264,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 740,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3615,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 18943,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.49,
          "median_step": 38150,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.85
        },
        {
          "design_id": 54,
          "weight": 0.1
        },
        {
          "design_id": 47,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-min cap underdrives at large N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_56.py",
      "planner_log": "llm_log_naive_avglog/planner_26.json",
      "designer_log": "llm_log_naive_avglog/designer_56.json",
      "timestamp": "2026-07-21T13:39:14.750818Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 245,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1055,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.55,
          "median_step": 7103,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 4169,
          "fidelity": "medium"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.52,
          "median_step": 26655,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.75
        },
        {
          "design_id": 34,
          "weight": 0.2
        },
        {
          "design_id": 31,
          "weight": 0.05
        }
      ],
      "short_name": "Per-var router: small large-N gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_57.py",
      "planner_log": "llm_log_naive_avglog/planner_26.json",
      "designer_log": "llm_log_naive_avglog/designer_57.json",
      "timestamp": "2026-07-21T13:49:25.587261Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 191,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2839,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.51,
          "median_step": 6529,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 7808,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 20873,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 56,
          "weight": 0.45
        },
        {
          "design_id": 54,
          "weight": 0.4
        },
        {
          "design_id": 47,
          "weight": 0.15
        }
      ],
      "short_name": "Winsorized-max avoids cliff, slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_58.py",
      "planner_log": "llm_log_naive_avglog/planner_27.json",
      "designer_log": "llm_log_naive_avglog/designer_58.json",
      "timestamp": "2026-07-21T14:00:11.886317Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1098,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1684,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3018,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10664,
          "fidelity": "medium"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31748,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 57,
          "weight": 0.65
        },
        {
          "design_id": 53,
          "weight": 0.35
        }
      ],
      "short_name": "RMS-comp routed dv: big N160 gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_59.py",
      "planner_log": "llm_log_naive_avglog/planner_27.json",
      "designer_log": "llm_log_naive_avglog/designer_59.json",
      "timestamp": "2026-07-21T14:07:32.216718Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.6,
          "median_step": 3990,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1413,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 12353,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12549,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 60,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Deadzone cap reintroduces cliff",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_60.py",
      "planner_log": "llm_log_naive_avglog/planner_25.json",
      "designer_log": "llm_log_naive_avglog/hebo_tune_60.json",
      "timestamp": "2026-07-21T15:43:34.968688Z",
      "experiments": [
        {
          "design_id": 1784642880,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.56,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 1784642880,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.53,
          "median_step": 53,
          "fidelity": "medium"
        },
        {
          "design_id": 1784642880,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.52,
          "median_step": 52,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.9
        },
        {
          "design_id": 60,
          "weight": 0.05
        },
        {
          "design_id": 51,
          "weight": 0.05
        }
      ],
      "short_name": "Deg-norm spike metric didn’t help",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_61.py",
      "planner_log": "llm_log_naive_avglog/planner_28.json",
      "designer_log": "llm_log_naive_avglog/designer_61.json",
      "timestamp": "2026-07-21T15:48:26.396124Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.51,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1361,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.8200000000000001,
          "median_step": 8735,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 59,
          "weight": 0.7
        },
        {
          "design_id": 57,
          "weight": 0.25
        },
        {
          "design_id": 32,
          "weight": 0.05
        }
      ],
      "short_name": "Bulk-RMS comp hurts at N160",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_avglog/solver_62.py",
      "planner_log": "llm_log_naive_avglog/planner_28.json",
      "designer_log": "llm_log_naive_avglog/designer_62.json",
      "timestamp": "2026-07-21T15:54:52.037939Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 322,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1961,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 6355,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.61,
          "median_step": 16364,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/data/runs/mean_log_b/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Average log10(median steps to solve) across all experiments; lower is better",
    "created_round": 0,
    "created_timestamp": "2026-07-20T21:06:27.405957Z"
  }
}

==> anc/data/runs/mean_log_b/objectives/objective_0.py <==
import numpy as np


def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: average log10(median steps to solve) across all
    experiments.

    Args:
        experiment_results: List of experiment dicts with 'median_step' key

    Returns:
        float: mean over experiments of log10(median_step) (lower is better)
    """
    if not experiment_results:
        return 1000.0

    logs = [np.log10(max(r["median_step"], 1)) for r in experiment_results]
    return float(np.mean(logs))


==> anc/data/runs/mean_log_b/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-20T21:06:27.407900Z"
  }
}

==> anc/data/runs/mean_log_b/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/mean_log_b/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: soft selection temperature (smaller => closer to hard topk/min)
    "tau":     dict(type="log_uniform", default=0.2,  low=0.05, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals and unsatisfaction
    v_lit = v[idx] * sgn                      # (M,3) in [-1,1]
    u = 0.5 * (1.0 - v_lit)                   # (M,3) in [0,1]

    # Soft argmin over u (focus on most satisfied literal)
    w = torch.softmax(-u / hp.tau, dim=-1)    # (M,3)

    # Smooth clause cost: softmin(u), then clamp so SAT Boolean states give exactly 0
    c_raw = -hp.tau * torch.logsumexp(-u / hp.tau, dim=-1)  # (M,) <= min(u)
    c = torch.clamp(c_raw, min=0.0, max=1.0)                # (M,)

    # Soft analogue of "second-best" unsat: average u over non-winner mass
    one_minus_w = (1.0 - w)
    u_not = (u * one_minus_w).sum(dim=-1, keepdim=True) / (one_minus_w.sum(dim=-1, keepdim=True) + 1e-6)  # (M,1)

    # Gradient push term (smooth topk replacement)
    # - non-winners get ~c
    # - winner gets ~u_not (like baseline's use of 2nd-best)
    G = (xl * xs).unsqueeze(-1) * (c.unsqueeze(-1) * (1.0 - w) + u_not * w)  # (M,3)

    # Rigidity term: softly target the winner, only when (1-xs) and proportional to clause cost
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (c.unsqueeze(-1) * w)  # (M,3)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New (single conceptual change: robust, monotone scaling with safeguards)
    # Mix max with RMS to reduce brittleness; floors prevent dv->0 amplification.
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    # Keep memory timescale coupled to v, but bounded (avoid full decoupling).
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: stability-first mixed max+RMS scaling with floors and bounded v↔mem coupling -----
    eps = 1e-12

    # v scaling
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    denom_v = torch.maximum(dv_max, float(hp.rms_mix) * rms_v)
    denom_v = torch.maximum(denom_v, torch.as_tensor(float(hp.dv_floor), device=v.device, dtype=v.dtype))
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_abs = mem.abs()
    mem_max = mem_abs.max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    denom_mem = torch.maximum(mem_max, float(hp.rms_mix) * rms_mem)
    denom_mem = torch.maximum(denom_mem, torch.as_tensor(float(hp.mem_floor), device=v.device, dtype=v.dtype))
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_11.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=7.418436617384992,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=30.106127929508276, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.30887253481569493, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.3507138525562258, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00020768317066531243, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0003367024586291265, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.5083631482930537,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: RMS-based scaling + bounded v/memory coupling -----
    # More robust than max-based normalization and avoids fragile full decoupling.
    eps = 1e-12
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    mem_ms = 0.5 * (torch.mean(dxl * dxl) + torch.mean(dxs * dxs))
    rms_mem = torch.sqrt(mem_ms + eps)

    scale_v = 1.0 / rms_v.clamp(min=1e-6)
    scale_mem_raw = 1.0 / rms_mem.clamp(min=1e-6)

    # Keep memory timescale compatible with v, but allow limited adaptation.
    ratio = (scale_mem_raw / scale_v).clamp(min=0.1, max=10.0)
    scale_mem = scale_v * ratio

    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: EMA state for scaling denominators (per instance scalars)
    "sv": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1e-6, 1e6)),

    "sm": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1e-6, 1e6)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling knobs (as in design 10) + NEW EMA smoothing rate
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),
    "scale_cap":      dict(type="log_uniform", default=1e6,  low=1e3,  high=1e9),

    # NEW: EMA rate for denom tracking (effective update independent of lr)
    "ema_rate":       dict(type="uniform",     default=0.10, low=0.01, high=0.50),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)
    sv = vars["sv"]   # ()
    sm = vars["sm"]   # ()

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: EMA-smoothed, monotone scaling denominators (stability-first) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype

    # instantaneous robust stats (mixed max + RMS)
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    stat_v = torch.maximum(dv_max, torch.as_tensor(float(hp.rms_mix), device=device, dtype=dtype) * rms_v)

    mem = torch.cat([dxl, dxs], dim=0)
    mem_abs = mem.abs()
    mem_max = mem_abs.max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    stat_m = torch.maximum(mem_max, torch.as_tensor(float(hp.rms_mix), device=device, dtype=dtype) * rms_mem)

    # denominators use EMA state but never underestimate current stat (monotone + Lipschitz)
    dv_floor = torch.as_tensor(float(hp.dv_floor), device=device, dtype=dtype)
    mem_floor = torch.as_tensor(float(hp.mem_floor), device=device, dtype=dtype)

    denom_v = torch.maximum(torch.maximum(sv, stat_v), dv_floor)
    denom_m = torch.maximum(torch.maximum(sm, stat_m), mem_floor)

    scale_v = (1.0 / denom_v).clamp(max=float(hp.scale_cap))
    scale_mem_raw = (1.0 / denom_m).clamp(max=float(hp.scale_cap))

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # apply scaling
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    # EMA updates for sv, sm (make effective EMA rate independent of lr)
    # sv_new = (1-ema_rate)*sv + ema_rate*stat_v, similarly for sm
    ema_rate = torch.as_tensor(float(hp.ema_rate), device=device, dtype=dtype)
    inv_lr = 1.0 / (torch.as_tensor(float(hp.lr), device=device, dtype=dtype) + eps)
    dsv = (sv - stat_v) * (ema_rate * inv_lr)
    dsm = (sm - stat_m) * (ema_rate * inv_lr)

    return {"v": dv, "xl": dxl, "xs": dxs, "sv": dsv, "sm": dsm}


==> anc/data/runs/mean_log_b/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # Tie-aware routing (G only; c and R remain baseline/top-2-hard)
    "tau":       dict(type="log_uniform", default=0.05, low=0.01,  high=0.3),
    "gap0":      dict(type="uniform",     default=0.10, low=0.01,  high=0.6),
    "gapk":      dict(type="log_uniform", default=0.03, low=0.005, high=0.2),

    # NEW: adaptive temperature for soft routing within the tie regime
    # tau_eff = tau * (1 + tau_boost * exp(-gap/tau_g))
    "tau_boost": dict(type="log_uniform", default=1.0,  low=0.1,   high=10.0),
    "tau_g":     dict(type="log_uniform", default=0.08, low=0.02,  high=0.5),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline top-2 and clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)
    second_unsat = unsat_top[:, 1]                           # (M,)

    # Tie gate based on top1-top2 gap
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)     # (M,)
    mix_hard = torch.sigmoid((gap - hp.gap0) / hp.gapk)       # (M,) in (0,1)

    # ------------------------------
    # G term
    # - Hard: baseline
    # - Soft: top-2-only bump sharing; 3rd literal stays exactly baseline (=c)
    # NEW: clause-adaptive temperature for the top-2 softmax
    # ------------------------------
    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))

    tau_eff = hp.tau * (1.0 + hp.tau_boost * torch.exp(-gap / hp.tau_g))  # (M,)
    w2 = torch.softmax(top_val / tau_eff.unsqueeze(-1), dim=-1)           # (M,2)

    bump = (second_unsat - c).unsqueeze(-1) * w2                          # (M,2)
    G_soft = c.unsqueeze(-1).repeat(1, 3)
    G_soft.scatter_add_(1, top_idx, bump)

    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft
    G *= (xl * xs).unsqueeze(-1)

    # ------------------------------
    # R term: keep baseline hard winner targeting
    # ------------------------------
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scale for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: tracked scaling denominators (per instance scalars)
    "sv": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1e-6, 1e6)),

    "sm": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1e-6, 1e6)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling knobs (build on Design 10) + NEW leaky-max tracking + anti-stall floor
    "rms_mix":        dict(type="uniform",     default=1.0,   low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3,  low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3,  low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,   low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,   low=1.0,  high=20.0),
    "scale_cap":      dict(type="log_uniform", default=1e6,   low=1e3,  high=1e9),

    # NEW: leaky-max decay rate for denom tracking (larger = faster decay)
    "leak":           dict(type="uniform",     default=0.12,  low=0.01, high=0.50),

    # NEW: minimum effective scaling (anti-stall lower bound on step size)
    "scale_min":      dict(type="log_uniform", default=1e-4,  low=1e-6, high=1e-2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)
    sv = vars["sv"]   # ()
    sm = vars["sm"]   # ()

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: leaky-max tracked denominators + bounded coupling + anti-stall min scale -----
    eps = 1e-12
    device, dtype = v.device, v.dtype

    rms_mix = torch.as_tensor(float(hp.rms_mix), device=device, dtype=dtype)
    dv_floor = torch.as_tensor(float(hp.dv_floor), device=device, dtype=dtype)
    mem_floor = torch.as_tensor(float(hp.mem_floor), device=device, dtype=dtype)
    scale_cap = torch.as_tensor(float(hp.scale_cap), device=device, dtype=dtype)
    scale_min = torch.as_tensor(float(hp.scale_min), device=device, dtype=dtype)
    leak = torch.as_tensor(float(hp.leak), device=device, dtype=dtype)

    # robust instantaneous stats (mixed max + RMS)
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    stat_v = torch.maximum(dv_max, rms_mix * rms_v)

    mem = torch.cat([dxl, dxs], dim=0)
    mem_abs = mem.abs()
    mem_max = mem_abs.max()
    rms_m = torch.sqrt(torch.mean(mem * mem) + eps)
    stat_m = torch.maximum(mem_max, rms_mix * rms_m)

    # denom used for scaling: immediate safety on spikes (max with current stat)
    denom_v = torch.maximum(torch.maximum(sv, stat_v), dv_floor)
    denom_m = torch.maximum(torch.maximum(sm, stat_m), mem_floor)

    scale_v = (1.0 / denom_v).clamp(min=scale_min, max=scale_cap)
    scale_m_raw = (1.0 / denom_m).clamp(min=scale_min, max=scale_cap)

    ratio = (scale_m_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_m = scale_v * ratio

    # apply scaling (gradient descent sign)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    # leaky-max tracking update (prevents denom collapsing instantly when dv->0, but decays to avoid stall)
    # sv_new = max(stat_v, (1-leak)*sv)
    sv_new = torch.maximum(stat_v, (1.0 - leak) * sv)
    sm_new = torch.maximum(stat_m, (1.0 - leak) * sm)

    inv_lr = 1.0 / (torch.as_tensor(float(hp.lr), device=device, dtype=dtype) + eps)
    dsv = (sv - sv_new) * inv_lr
    dsm = (sm - sm_new) * inv_lr

    return {"v": dv, "xl": dxl, "xs": dxs, "sv": dsv, "sm": dsm}


==> anc/data/runs/mean_log_b/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # Tie-aware top-2-only smoothing parameters (as in Design 9)
    "tau":     dict(type="log_uniform", default=0.05,  low=0.01,  high=0.3),
    "gap0":    dict(type="uniform",     default=0.10,  low=0.01,  high=0.6),
    "gapk":    dict(type="log_uniform", default=0.03,  low=0.005, high=0.2),

    # NEW (single principled change): also require clause to be near-satisfied to enable smoothing
    # mix_hard = 1 - (1-mix_hard_gap)*(1-mix_hard_c)
    "c0":      dict(type="uniform",     default=0.25,  low=0.05,  high=0.45),
    "ck":      dict(type="log_uniform", default=0.05,  low=0.01,  high=0.2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline top-2 routing and clause cost c (UNCHANGED)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)
    second_unsat = unsat_top[:, 1]                           # (M,)

    # Tie gate based on top1-top2 gap (as in Design 9)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)     # (M,)
    mix_hard_gap = torch.sigmoid((gap - hp.gap0) / hp.gapk)   # 1 => hard

    # NEW: confidence/violation gate based on clause cost
    # Large c (violated) => force hard routing; small c => allow smoothing
    mix_hard_c = torch.sigmoid((c - hp.c0) / hp.ck)           # 1 => hard

    # Combine: soft only when BOTH (gap small) AND (c small)
    mix_hard = 1.0 - (1.0 - mix_hard_gap) * (1.0 - mix_hard_c)

    # ------------------------------
    # G term: top-2-only bump sharing under soft regime (Design 9)
    # ------------------------------
    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))

    w2 = torch.softmax(top_val / hp.tau, dim=-1)              # (M,2)
    bump = (second_unsat - c).unsqueeze(-1) * w2              # (M,2)

    G_soft = c.unsqueeze(-1).repeat(1, 3)
    G_soft.scatter_add_(1, top_idx, bump)                     # only top2 get bump

    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft
    G *= (xl * xs).unsqueeze(-1)

    # ------------------------------
    # R term: baseline hard winner targeting (UNCHANGED)
    # ------------------------------
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scale for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Per-instance scaling states (track typical dv/mem magnitudes)
    "sv": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1e-6, 1e6)),

    "sm": dict(init=lambda s: torch.ones(s),
               shape=("B",),
               bounds=(1e-6, 1e6)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Robust stat knobs (as in designs 10/12)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),
    "scale_cap":      dict(type="log_uniform", default=1e6,  low=1e3,  high=1e9),

    # NEW: hysteretic EMA rates (fast react to spikes, slow decay to recover speed)
    "ema_up":         dict(type="uniform",     default=0.25, low=0.05, high=0.80),
    "ema_down":       dict(type="uniform",     default=0.03, low=0.005, high=0.20),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    sv = vars["sv"]
    sm = vars["sm"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- robust instantaneous stats (mixed max + RMS) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype

    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    stat_v = torch.maximum(dv_max, torch.as_tensor(float(hp.rms_mix), device=device, dtype=dtype) * rms_v)

    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_m = torch.sqrt(torch.mean(mem * mem) + eps)
    stat_m = torch.maximum(mem_max, torch.as_tensor(float(hp.rms_mix), device=device, dtype=dtype) * rms_m)

    dv_floor = torch.as_tensor(float(hp.dv_floor), device=device, dtype=dtype)
    mem_floor = torch.as_tensor(float(hp.mem_floor), device=device, dtype=dtype)

    # Denominators never underestimate current spike (stability), but can decay via sv/sm (speed recovery)
    denom_v = torch.maximum(torch.maximum(sv, stat_v), dv_floor)
    denom_m = torch.maximum(torch.maximum(sm, stat_m), mem_floor)

    scale_v = (1.0 / denom_v).clamp(max=float(hp.scale_cap))
    scale_m_raw = (1.0 / denom_m).clamp(max=float(hp.scale_cap))

    ratio = (scale_m_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_m = scale_v * ratio

    # apply scaling (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    # ----- NEW: hysteretic EMA updates for sv/sm (fast up, slow down), independent of lr -----
    inv_lr = 1.0 / (torch.as_tensor(float(hp.lr), device=device, dtype=dtype) + eps)
    ema_up = torch.as_tensor(float(hp.ema_up), device=device, dtype=dtype)
    ema_dn = torch.as_tensor(float(hp.ema_down), device=device, dtype=dtype)

    rate_v = torch.where(stat_v > sv, ema_up, ema_dn)
    rate_m = torch.where(stat_m > sm, ema_up, ema_dn)

    dsv = (sv - stat_v) * (rate_v * inv_lr)
    dsm = (sm - stat_m) * (rate_m * inv_lr)

    return {"v": dv, "xl": dxl, "xs": dxs, "sv": dsv, "sm": dsm}


==> anc/data/runs/mean_log_b/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Tie-aware routing (G only; c and R remain baseline/top-2-hard)
    "tau":     dict(type="log_uniform", default=0.05,  low=0.01, high=0.3),
    "gap0":    dict(type="uniform",     default=0.10,  low=0.01, high=0.6),
    "gapk":    dict(type="log_uniform", default=0.03,  low=0.005, high=0.2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline top-2 and clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)
    second_unsat = unsat_top[:, 1]                           # (M,)

    # Tie gate based on top1-top2 gap (value-space)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)     # (M,)
    mix_hard = torch.sigmoid((gap - hp.gap0) / hp.gapk)       # (M,) in (0,1)

    # ------------------------------
    # G term
    # - Hard: baseline
    # - Soft: distribute bump only over top-2 (3rd literal stays exactly baseline = c)
    # ------------------------------
    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))

    w2 = torch.softmax(top_val / hp.tau, dim=-1)             # (M,2)
    bump = (second_unsat - c).unsqueeze(-1) * w2             # (M,2), sums to (second_unsat-c)

    G_soft = c.unsqueeze(-1).repeat(1, 3)
    G_soft.scatter_add_(1, top_idx, bump)

    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft
    G *= (xl * xs).unsqueeze(-1)

    # ------------------------------
    # R term: keep baseline hard winner targeting
    # ------------------------------
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scale for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling-law hyperparameters (carried from Design 10)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # NEW (single conceptual change vs Design 10): smooth p-norm blend instead of hard max
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: smooth p-norm blend for denom (replaces hard max in Design 10) -----
    eps = 1e-12
    p = torch.as_tensor(float(hp.blend_p), device=v.device, dtype=v.dtype)

    def blend_denom(max_val, rms_val, mix, floor):
        a = max_val
        b = torch.as_tensor(float(mix), device=v.device, dtype=v.dtype) * rms_val
        # (a^p + b^p)^(1/p) is a smooth max-like blend
        denom = (a.clamp_min(eps).pow(p) + b.clamp_min(eps).pow(p)).pow(1.0 / p)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=v.device, dtype=v.dtype))
        return denom

    # v scaling
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_abs = mem.abs()
    mem_max = mem_abs.max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # Tie-aware routing (G only) + tie gate (reused to suppress R in this design)
    "tau":     dict(type="log_uniform", default=0.05,  low=0.01,  high=0.3),
    "gap0":    dict(type="uniform",     default=0.10,  low=0.01,  high=0.6),
    "gapk":    dict(type="log_uniform", default=0.03,  low=0.005, high=0.2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline top-2 and clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)
    second_unsat = unsat_top[:, 1]                           # (M,)

    # Tie gate based on top1-top2 gap (value-space)
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)     # (M,)
    mix_hard = torch.sigmoid((gap - hp.gap0) / hp.gapk)       # (M,) in (0,1)

    # ------------------------------
    # G term (Design 9): soft bump only over top-2
    # ------------------------------
    w2 = torch.softmax(top_val / hp.tau, dim=-1)              # (M,2)
    bump = (second_unsat - c).unsqueeze(-1) * w2              # (M,2), sums to (second_unsat-c)

    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))

    G_soft = c.unsqueeze(-1).repeat(1, 3)
    G_soft.scatter_add_(1, top_idx, bump)

    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft
    G *= (xl * xs).unsqueeze(-1)

    # ------------------------------
    # R term (NEW): tie-aware suppression of rigidity
    #   - keep baseline hard targeting
    #   - but reduce magnitude when top-2 are ambiguous (small gap)
    # ------------------------------
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)
    R *= mix_hard.unsqueeze(-1)

    # Accumulate v gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scale for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]  # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: decouple normalization for memory vs v -----
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))

    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_mem = 1.0 / mem_max.clamp(min=1e-3)  # cap amplification to <= 1e3

    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=2.5216703268449967,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=24.2102321463947, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.10488353607651461, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.020344401598648865, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000137758792350676, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0685190622117451, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.12590837362821686,  low=1e-1, high=3.0),

    # Scaling-law hyperparameters (carried from Design 10)
    "rms_mix":        dict(type="uniform",     default=1.5487764419195436,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=0.024882455878759435, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=0.001167742831459908, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.6600280625912587,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=11.738259565656731,  low=1.0,  high=20.0),

    # NEW (single conceptual change vs Design 10): smooth p-norm blend instead of hard max
    "blend_p":        dict(type="log_uniform", default=6.496054059308168,  low=1.5,  high=12.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: smooth p-norm blend for denom (replaces hard max in Design 10) -----
    eps = 1e-12
    p = torch.as_tensor(float(hp.blend_p), device=v.device, dtype=v.dtype)

    def blend_denom(max_val, rms_val, mix, floor):
        a = max_val
        b = torch.as_tensor(float(mix), device=v.device, dtype=v.dtype) * rms_val
        # (a^p + b^p)^(1/p) is a smooth max-like blend
        denom = (a.clamp_min(eps).pow(p) + b.clamp_min(eps).pow(p)).pow(1.0 / p)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=v.device, dtype=v.dtype))
        return denom

    # v scaling
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_abs = mem.abs()
    mem_max = mem_abs.max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_21.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 10/18)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent (as in Design 18)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),

    # NEW (single conceptual change vs Design 18): make p effectively increase with size
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: N-adaptive p-norm blend (sharper at larger size) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype

    # Effective p increases slowly with dimension (approach hard max at scale)
    # Use log1p(dim)/log(128) as a mild, dimensionless growth factor.
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        grow = torch.log1p(dim) / (log_base + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def blend_denom(max_val, rms_val, mix, floor, p_eff):
        a = max_val
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: bounded, separately-conditioned memory timescales
    "meml_ratio_min": dict(type="uniform", default=0.10, low=0.02, high=0.50),
    "meml_ratio_max": dict(type="uniform", default=10.0, low=2.00, high=50.0),
    "mems_ratio_min": dict(type="uniform", default=0.10, low=0.02, high=0.50),
    "mems_ratio_max": dict(type="uniform", default=10.0, low=2.00, high=50.0),
    "scale_cap":      dict(type="log_uniform", default=1e6,  low=1e3,  high=1e9),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: separately-conditioned, bounded memory scaling -----
    # v scale (baseline-style max norm)
    eps = 1e-12
    denom_v = dv.abs().amax().clamp(min=1e-6)
    scale_v = (1.0 / denom_v).clamp(max=hp.scale_cap)

    # xl scale (separate) + bounded coupling to v
    denom_xl = dxl.abs().amax().clamp(min=1e-6)
    scale_xl_raw = (1.0 / denom_xl).clamp(max=hp.scale_cap)
    ratio_l = (scale_xl_raw / (scale_v + eps)).clamp(min=hp.meml_ratio_min, max=hp.meml_ratio_max)
    scale_xl = scale_v * ratio_l

    # xs scale (separate) + bounded coupling to v
    denom_xs = dxs.abs().amax().clamp(min=1e-6)
    scale_xs_raw = (1.0 / denom_xs).clamp(max=hp.scale_cap)
    ratio_s = (scale_xs_raw / (scale_v + eps)).clamp(min=hp.mems_ratio_min, max=hp.mems_ratio_max)
    scale_xs = scale_v * ratio_s

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_xl
    dxs = -dxs * scale_xs

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling-law hyperparameters (kept from 18/21 to isolate dv change)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # Used only for memory denom (kept same as 18 so dv normalization is the only conceptual change)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION (single conceptual change): local (per-variable) dv normalization -----
    # Replace any global-max-based shared scale with an elementwise denom:
    # denom_i = hypot(|dv_i|, rms_mix * rms(dv)), then clamp by dv_floor.
    # This avoids dv_max outliers shrinking updates as N grows.
    eps = 1e-12
    device, dtype = v.device, v.dtype

    dv_floor = torch.as_tensor(float(hp.dv_floor), device=device, dtype=dtype)
    k = torch.as_tensor(float(hp.rms_mix), device=device, dtype=dtype)

    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)  # scalar
    denom_vec = torch.sqrt(dv * dv + (k * rms_v) * (k * rms_v))
    denom_vec = torch.maximum(denom_vec, dv_floor)

    # Apply per-variable scaling (bounded step; fixed points preserved)
    dv = -dv / denom_vec

    # ----- memory scaling (kept as in 18): smooth max/RMS blend + coupling to v -----
    p = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
    mem_floor = torch.as_tensor(float(hp.mem_floor), device=device, dtype=dtype)

    def blend_denom(max_val, rms_val, mix, floor):
        a = max_val
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p) + b.clamp_min(eps).pow(p)).pow(1.0 / p)
        return torch.maximum(denom, floor)

    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, mem_floor)
    scale_mem_raw = 1.0 / denom_mem

    # Couple memory speed to a v reference scale based on RMS (not dv_max)
    v_ref = 1.0 / torch.maximum(rms_v, dv_floor)
    ratio = (scale_mem_raw / (v_ref + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = v_ref * ratio

    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: clause-state-dependent leak for xl when clause is already easy (c < delta)
    "xl_leak": dict(type="log_uniform", default=0.5,  low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # Baseline xl growth + NEW: leak back toward 1 when clause is already easy.
    # sat_mask in [0,1] for c in [0, delta], 0 for c >= delta.
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    sat_mask = ((delta - c).clamp(min=0.0) / delta.clamp(min=1e-6))
    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * sat_mask * (xl - 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_25.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 10/18/21)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),

    # N-adapt strength
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION vs Design 21: saturating N-adaptive sharpening -----
    # Replace grow = log1p(dim)/log_base with a saturating grow in (0,1):
    # grow = log1p(dim) / (log_base + log1p(dim))
    # This keeps some sharpening at mid N but prevents max-dominated denom at large N.
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def blend_denom(max_val, rms_val, mix, floor, p_eff):
        a = max_val
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_26.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: xl leak strength (gated by clause-easy AND low-xs stability)
    "xl_leak": dict(type="log_uniform", default=0.5,  low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # Baseline xl growth + NEW: leak toward 1 only when clause is easy (c<delta)
    # AND it is stably easy (low xs), to avoid premature memory erasure.
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    sat_mask = ((delta - c).clamp(min=0.0) / delta.clamp(min=1e-6))  # in [0,1]
    stable_mask = (1.0 - xs).clamp(0.0, 1.0)                          # in [0,1]
    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * sat_mask * stable_mask * (xl - 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_27.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 10/18/25)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation (Design 25)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # NEW (single change vs Design 25): dimension-correct the max term to avoid max-dominated stalls
    # denom uses max/g(dim) where g(dim)=1 + k*sqrt(log1p(dim))
    "max_corr":       dict(type="uniform",     default=0.6,  low=0.0,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: saturating N-adaptive p-norm blend (Design 25) + NEW max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def max_corr_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        return 1.0 + k * torch.sqrt(torch.log1p(dim) + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = max_corr_for_dim(dim_int)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # New: persistent (low-pass) clause cost tracker to avoid transient leak
    "cbar": dict(init=lambda s: torch.ones(s),
                 shape=("B", "M"),
                 bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design-24-style leak, but persistence-gated by cbar (EMA of c)
    "xl_leak": dict(type="log_uniform", default=0.5,  low=1e-2, high=50.0),

    # EMA rate for cbar (persistence timescale)
    "kappa":   dict(type="log_uniform", default=2.0,  low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v    = vars["v"]      # (N,)
    xl   = vars["xl"]     # (M,)
    xs   = vars["xs"]     # (M,)
    cbar = vars["cbar"]   # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # Persistent clause-ease estimate (EMA)
    dcbar = hp.kappa * (c - cbar)

    # Baseline xl growth + persistence-gated leak toward 1 when clause has been easy for a while
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    ease_mask = ((delta - cbar).clamp(min=0.0) / delta.clamp(min=1e-6))  # in [0,1]
    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * ease_mask * (xl - 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv    = -dv    * scale
    dxl   = -dxl   * scale
    dxs   = -dxs   * scale
    dcbar = -dcbar * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "cbar": dcbar}


==> anc/data/runs/mean_log_b/solvers/solver_29.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 18/25)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),

    # N-adapt strength
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: p-norm blend with N-adaptive p (MOD: hump-shaped schedule) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)

        # MOD vs Design 25: hump-shaped modulation so p_eff returns to p0 as dim -> infinity
        hump = 4.0 * grow * (1.0 - grow)  # in [0,1], peaks at grow=0.5

        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * hump)
        return p_eff.clamp(min=1.5, max=32.0)

    def blend_denom(max_val, rms_val, mix, floor, p_eff):
        a = max_val
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v)
    scale_v = 1.0 / denom_v

    # memory scaling, coupled to v
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: soft routing temperature for clause forces (smaller -> closer to baseline hard top-k routing)
    "tau":     dict(type="log_uniform", default=0.05, low=0.01, high=0.3),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline clause cost (kept unchanged): c = 0.5*(1 - max literal)
    top_val, _ = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                  # (M,2)
    c = unsat_top[:, 0]                                # (M,)
    second_unsat = unsat_top[:, 1]                     # (M,)

    # Soft routing gate: focuses on best literal as tau->0
    w = torch.softmax(v_lit / hp.tau, dim=-1)          # (M,3)

    # Soft analogue of baseline force assignment:
    # - non-winners receive ~c
    # - the winner receives ~second_unsat
    G = (xl * xs).unsqueeze(-1) * (c.unsqueeze(-1) * (1.0 - w) + second_unsat.unsqueeze(-1) * w)

    # Soft rigidity: concentrate on the (soft) winner, proportional to c
    R = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1) * (c.unsqueeze(-1) * w)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged (keeps strong violation signal)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Clause-easy xl leak (design-24), but with sharper selectivity near c≈delta
    "xl_leak":   dict(type="log_uniform", default=0.5, low=1e-2, high=50.0),
    "leak_pow":  dict(type="uniform",     default=2.0, low=1.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    denom = delta.clamp(min=1e-6)

    # Selective ease-mask: strong leak only when clause is *clearly* easy (c << delta)
    ease = ((delta - c).clamp(min=0.0) / denom)
    p = torch.as_tensor(hp.leak_pow, dtype=v.dtype, device=v.device)
    ease_mask = torch.pow(ease, p)

    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * ease_mask * (xl - 1.0)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_31.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.84636676555614,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=4.1171191243010785, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.06303385621731429, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.27734404922715666, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0015495809073312284, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.009335751421395835, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.17499471409551978,  low=1e-1, high=3.0),

    # Scaling (as in Design 10/18/25)
    "rms_mix":        dict(type="uniform",     default=2.4273055369263026,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=0.0013701353945899087, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=0.0005252781397862409, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.5947442515602283,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=1.7468307597815826,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation (Design 25)
    "blend_p":        dict(type="log_uniform", default=4.670141828843409,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.6090194874650481,  low=0.0,  high=2.0),

    # NEW (single change vs Design 25): dimension-correct the max term to avoid max-dominated stalls
    # denom uses max/g(dim) where g(dim)=1 + k*sqrt(log1p(dim))
    "max_corr":       dict(type="uniform",     default=0.12081640238292365,  low=0.0,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: saturating N-adaptive p-norm blend (Design 25) + NEW max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def max_corr_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        return 1.0 + k * torch.sqrt(torch.log1p(dim) + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = max_corr_for_dim(dim_int)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_32.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling controls (as in Designs 18/25)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend + saturating N-adaptation (Design 25)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # NEW (single change vs Design 25): boost RMS branch with (saturating) dimension growth
    # Prevents max-dominated denom at large N without modifying the max term.
    "rms_logN":       dict(type="uniform",     default=1.0,  low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: saturating N-adaptive p-norm blend (Design 25) + NEW dim-aware RMS boost -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def grow_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        return l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)

    def p_eff_for_dim(dim_int: int):
        grow = grow_for_dim(dim_int)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def rms_boost_for_dim(dim_int: int):
        # boost in [1, 1 + rms_logN] with gentle (sqrt) saturating growth
        grow = grow_for_dim(dim_int)
        k = torch.as_tensor(float(hp.rms_logN), device=device, dtype=dtype)
        return 1.0 + k * torch.sqrt(grow + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        a = max_val
        boost = rms_boost_for_dim(dim_int)
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * boost * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Persistent clause-cost tracker (EMA), but updated asymmetrically (fast forget)
    "cbar": dict(init=lambda s: torch.ones(s),
                 shape=("B", "M"),
                 bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Leak strength for xl toward 1 when clause has been (persistently) easy
    "xl_leak": dict(type="log_uniform", default=0.5,  low=1e-2, high=50.0),

    # EMA base rate (slow rise); fall rate is multiplied by kappa_ratio (>1)
    "kappa":       dict(type="log_uniform", default=2.0, low=1e-2, high=50.0),
    "kappa_ratio": dict(type="uniform",     default=5.0, low=1.0,  high=20.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v    = vars["v"]      # (N,)
    xl   = vars["xl"]     # (M,)
    xs   = vars["xs"]     # (M,)
    cbar = vars["cbar"]   # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # Asymmetric EMA: fast decrease when clause improves (prevents stale high cbar)
    mask_dec = (c < cbar).to(dtype=v.dtype)
    rate = hp.kappa * (1.0 + (hp.kappa_ratio - 1.0) * mask_dec)
    dcbar = rate * (c - cbar)

    # Leak gate uses max(c, cbar):
    #  - requires persistence (cbar small)
    #  - but disables leak immediately if clause is currently violated (c large)
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    dclamp = delta.clamp(min=1e-6)
    ease = (dclamp - torch.maximum(c, cbar)).clamp(min=0.0) / dclamp  # in [0,1]

    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * ease * (xl - 1.0)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv    = -dv    * scale
    dxl   = -dxl   * scale
    dxs   = -dxs   * scale
    dcbar = -dcbar * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "cbar": dcbar}


==> anc/data/runs/mean_log_b/solvers/solver_34.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 18/25/27)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation (Design 25/27)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # max correction strength (THIS DESIGN changes only its dimension dependence to saturating)
    "max_corr":       dict(type="uniform",     default=0.6,  low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: saturating N-adaptive p-norm blend + SATURATING max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def max_corr_for_dim(dim_int: int):
        # CHANGE vs Design 27/31:
        # g(dim) = 1 + k * (t/(1+t)), t=sqrt(log1p(dim))  -> saturates to (1+k)
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        t = torch.sqrt(torch.log1p(dim) + eps)
        return 1.0 + k * (t / (1.0 + t))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = max_corr_for_dim(dim_int)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: robust global scaling (single conceptual modification vs baseline max-normalization)
    "dv_q":     dict(type="uniform",     default=0.90, low=0.70, high=0.99),
    "rms_mix":  dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-1),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: robust global scaling (quantile + RMS blend) -----
    # Replace baseline scale=1/max(|dv|) with:
    # denom = hypot(qtile(|dv|, dv_q), rms_mix * rms(dv)), clamped by dv_floor.
    # This prevents rare outliers from shrinking all updates while keeping a single shared scale.
    eps = 1e-12
    dv_abs = dv.abs()
    qv = torch.quantile(dv_abs, float(hp.dv_q))
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)

    k = torch.as_tensor(float(hp.rms_mix), device=v.device, dtype=v.dtype)
    dv_floor = torch.as_tensor(float(hp.dv_floor), device=v.device, dtype=v.dtype)

    denom = torch.sqrt(qv * qv + (k * rms_v) * (k * rms_v))
    denom = torch.maximum(denom, dv_floor)
    scale = 1.0 / denom

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_36.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Designs 18/25)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend exponent + (saturating) N-adapt sharpening (Design 25)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # NEW (single change vs Design 25): dimension-aware max normalization strength
    # max_term := max_val / sqrt(1 + maxlog_coeff * log(1+dim))
    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 25 + ONE change: dimension-aware max normalization) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        return torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_37.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 18/25/27/34)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation (Design 25/27/34)
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # max correction strength
    "max_corr":       dict(type="uniform",     default=0.6,  low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: saturating N-adaptive p-norm blend + SAFE log-log max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def max_corr_for_dim(dim_int: int):
        # CHANGE (only): gently increasing, unbounded correction
        # g(dim) = 1 + k * log1p(log1p(dim))
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        t = torch.log1p(torch.log1p(dim) + eps)
        return 1.0 + k * t

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = max_corr_for_dim(dim_int)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_38.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE  (carried from Design 34)
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # saturating max correction strength
    "max_corr":       dict(type="uniform",     default=0.6,  low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: (Design 34) but replace max(|.|) with top-k mean peak -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def max_corr_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        t = torch.sqrt(torch.log1p(dim) + eps)
        return 1.0 + k * (t / (1.0 + t))

    def topk_mean_abs(x: torch.Tensor, dim_int: int):
        # k = ceil(sqrt(dim)) gives a robust peak estimate that scales with dimension
        flat = x.reshape(-1).abs()
        k = int(math.ceil(math.sqrt(max(1, dim_int))))
        k = min(k, flat.numel())
        vals = torch.topk(flat, k, largest=True, sorted=False).values
        return vals.mean()

    def blend_denom(peak_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = max_corr_for_dim(dim_int)
        a = peak_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_peak = topk_mean_abs(dv, v.numel())
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_peak, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_peak = topk_mean_abs(mem, mem.numel())
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_peak, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Persistent (low-pass) clause cost tracker
    "cbar": dict(init=lambda s: torch.ones(s),
                 shape=("B", "M"),
                 bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Leak rate for xl toward 1 when clause is (persistently AND currently) easy
    "xl_leak": dict(type="log_uniform", default=0.5,  low=1e-2, high=50.0),

    # EMA rate for cbar
    "kappa":   dict(type="log_uniform", default=2.0,  low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v    = vars["v"]     # (N,)
    xl   = vars["xl"]    # (M,)
    xs   = vars["xs"]    # (M,)
    cbar = vars["cbar"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # EMA persistence tracker
    dcbar = hp.kappa * (c - cbar)

    # Baseline xl growth + leak gated by (current ease) AND (persistent ease)
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    d_safe = delta.clamp(min=1e-6)
    sat_now = ((delta - c).clamp(min=0.0) / d_safe)         # in [0,1]
    sat_persist = ((delta - cbar).clamp(min=0.0) / d_safe)  # in [0,1]
    ease_mask = sat_now * sat_persist                        # smooth AND, avoids stale-gate leak

    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * ease_mask * (xl - 1.0)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv    = -dv    * scale
    dxl   = -dxl   * scale
    dxs   = -dxs   * scale
    dcbar = -dcbar * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "cbar": dcbar}


==> anc/data/runs/mean_log_b/solvers/solver_4.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: RMS-based scaling + bounded v/memory coupling -----
    # More robust than max-based normalization and avoids fragile full decoupling.
    eps = 1e-12
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    mem_ms = 0.5 * (torch.mean(dxl * dxl) + torch.mean(dxs * dxs))
    rms_mem = torch.sqrt(mem_ms + eps)

    scale_v = 1.0 / rms_v.clamp(min=1e-6)
    scale_mem_raw = 1.0 / rms_mem.clamp(min=1e-6)

    # Keep memory timescale compatible with v, but allow limited adaptation.
    ratio = (scale_mem_raw / scale_v).clamp(min=0.1, max=10.0)
    scale_mem = scale_v * ratio

    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_40.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=36.98690787003914,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=130.76403543839655, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.3378311769284406, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.049874301613754085, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00012221670533120663, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005626795472367911, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.13744957742296404,  low=1e-1, high=3.0),

    # Scaling (as in Designs 18/25)
    "rms_mix":        dict(type="uniform",     default=1.4071930231225,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=0.002516016802588499, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=0.00015481506649167904, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.23335298518183278,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=10.693267009468014,  low=1.0,  high=20.0),

    # p-norm blend exponent + (saturating) N-adapt sharpening (Design 25)
    "blend_p":        dict(type="log_uniform", default=2.7914647165181514,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=1.704187661200572,  low=0.0,  high=2.0),

    # NEW (single change vs Design 25): dimension-aware max normalization strength
    # max_term := max_val / sqrt(1 + maxlog_coeff * log(1+dim))
    "maxlog_coeff":   dict(type="uniform",     default=0.44057117222367265,  low=0.0,  high=6.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 25 + ONE change: dimension-aware max normalization) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        return torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single principled change vs baseline): smooth, bounded normalization
    # soft_tau controls how close we are to max (small) vs mean-like (large)
    "soft_tau":    dict(type="log_uniform", default=0.25, low=0.05, high=3.0),
    # rms_mix provides a stability guard against tiny softmax-denoms on sparse dv
    "rms_mix":     dict(type="uniform",     default=1.0,  low=0.0,  high=4.0),
    # hard floor prevents numerical issues; does not change fixed points
    "denom_floor": dict(type="log_uniform", default=1e-6, low=1e-8, high=1e-2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (ONLY change vs baseline): smooth softmax-norm + RMS guard -----
    eps = 1e-12
    a = dv.abs()                               # (N,)
    mean_a = a.mean()
    tau = (hp.soft_tau * (mean_a + eps)).clamp_min(eps)
    w = torch.softmax(a / tau, dim=0)
    denom_soft = (w * a).sum()
    rms = torch.sqrt(torch.mean(dv * dv) + eps)

    denom = torch.sqrt(denom_soft * denom_soft + (hp.rms_mix * rms) * (hp.rms_mix * rms) + eps)
    denom = torch.maximum(denom, torch.as_tensor(float(hp.denom_floor), device=v.device, dtype=v.dtype))
    scale = 1.0 / denom

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New: xl leak rate (but leak is additionally gated by xs in _grad_single)
    "xl_leak": dict(type="log_uniform", default=0.5,  low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # Baseline xl growth + coordinated forgetting:
    # leak back toward 1 only when clause is easy (c<delta) AND xs indicates it is in hold/satisfied mode.
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    easy_mask = ((delta - c).clamp(min=0.0) / delta.clamp(min=1e-6))   # in [0,1]
    leak_gate = easy_mask * (1.0 - xs)                                  # in [0,1]

    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * leak_gate * (xl - 1.0)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_43.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 25/36 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # Dimension-aware max normalization strength (Design 36/40)
    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # NEW (single change vs Design 36): cap the dimension gain (stability backstop)
    # gain := min(raw_gain, gain_cap)
    "gain_cap":       dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 36 + ONE change: bounded dim-gain) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)
        cap = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        return torch.minimum(raw, cap)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: asymmetric persistence-of-ease tracker (0=not persistently easy, 1=persistently easy)
    "p":  dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Leak rate for xl toward 1, gated by persistence p
    "xl_leak":   dict(type="log_uniform", default=0.5,   low=1e-2, high=50.0),

    # NEW: asymmetric persistence dynamics for p
    # Make rise slow (kappa_up small) and decay fast (kappa_down large)
    "kappa_up":  dict(type="log_uniform", default=0.5,   low=1e-2, high=20.0),
    "kappa_down":dict(type="log_uniform", default=5.0,   low=1e-2, high=50.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)
    p  = vars["p"]   # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    delta = torch.as_tensor(hp.delta, dtype=v.dtype, device=v.device)
    d_safe = delta.clamp(min=1e-6)

    # Instantaneous ease in [0,1] (1 = comfortably satisfied, 0 = not easy)
    sat_mask = ((delta - c).clamp(min=0.0) / d_safe)

    # NEW: asymmetric EMA for persistence p
    # rate = kappa_up when sat_mask~1 (slow rise), kappa_down when sat_mask~0 (fast decay)
    rate = hp.kappa_down + (hp.kappa_up - hp.kappa_down) * sat_mask
    dp = rate * (sat_mask - p)

    # xl growth + leak gated only by persistence (avoids strict AND and avoids premature leak)
    leak_gate = p
    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * leak_gate * (xl - 1.0)

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dp  = -dp  * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "p": dp}


==> anc/data/runs/mean_log_b/solvers/solver_45.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 25/36 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # Dimension-aware max normalization strength (Design 36/40)
    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Bounded dim-gain (Design 43) BUT make the bound smooth (THIS DESIGN's one change)
    "gain_cap":       dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
    "gain_tau":       dict(type="log_uniform", default=0.4,  low=0.05, high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 43, with ONE change: smooth gain cap) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)
        cap = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        tau = torch.as_tensor(float(hp.gain_tau), device=device, dtype=dtype).clamp_min(1e-4)
        # smooth min(raw, cap):  -tau * log(exp(-raw/tau) + exp(-cap/tau))
        return -tau * torch.log(torch.exp(-raw / tau) + torch.exp(-cap / tau) + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New (single conceptual change): smooth, c-based xl forgetting
    "xl_leak":    dict(type="log_uniform", default=0.5,  low=1e-3, high=50.0),
    "leak_temp":  dict(type="log_uniform", default=0.05, low=5e-3, high=0.25),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #
def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    # Baseline xl growth + NON-STICKY smooth forgetting:
    # leak activates smoothly when clause is strongly satisfied (c < gamma)
    gamma = torch.as_tensor(hp.gamma, dtype=v.dtype, device=v.device)
    temp = torch.as_tensor(hp.leak_temp, dtype=v.dtype, device=v.device).clamp(min=1e-6)
    sat_gate = torch.sigmoid((gamma - c) / temp)  # in (0,1), monotone in c

    dxl = hp.alpha * (c - hp.delta) - hp.xl_leak * sat_gate * (xl - 1.0)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- gradient scaling (baseline max-norm) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_47.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 36/40/43 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Gain cap parameter (interpreted via scheduled cap in this design)
    "gain_cap":       dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 43 + ONE change: dimension-scheduled gain cap) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)

        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * l + eps)

        # ONE CHANGE vs Design 43:
        # cap is no longer constant; it increases smoothly with dimension and saturates.
        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        cap_eff = cap0 * (1.0 + 0.75 * grow)  # in [cap0, 1.75*cap0]
        return torch.minimum(raw, cap_eff)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_48.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 18/25/27/34/37)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # max correction strength
    "max_corr":       dict(type="uniform",     default=0.6,  low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: saturating N-adaptive p-norm blend + (NEW) slow non-saturating max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)  # in (0,1)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def max_corr_for_dim(dim_int: int):
        # Single change vs Designs 34/37:
        # t = sqrt(log1p(dim)); g = 1 + k * t / sqrt(1+t)
        # behaves like sqrt(log) for small/moderate dim, and like (log)^(1/4) for large dim (non-saturating).
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        t = torch.sqrt(torch.log1p(dim) + eps)
        return 1.0 + k * (t / torch.sqrt(1.0 + t))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = max_corr_for_dim(dim_int)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_49.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 36/40/43 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Hard cap (Design 43) + NEW: stats-aware shrink when max >> rms
    "gain_cap":       dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
    "cap_power":      dict(type="log_uniform", default=2.0,  low=0.5,  high=8.0),
    "cap_min_frac":   dict(type="uniform",     default=0.25, low=0.05, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 43 + ONE change: stats-aware hard cap) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain_stats(dim_int: int, max_val, rms_val):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        power = torch.as_tensor(float(hp.cap_power), device=device, dtype=dtype)
        min_frac = torch.as_tensor(float(hp.cap_min_frac), device=device, dtype=dtype)

        # If max >> rms (spiky), shrink the cap to keep max-term influential (stability backstop).
        ratio = (rms_val + eps) / (max_val + eps)  # in (0, 1]
        frac = ratio.pow(power).clamp(min=min_frac, max=1.0)
        cap_eff = torch.maximum(torch.as_tensor(1.0, device=device, dtype=dtype), cap0 * frac)
        return torch.minimum(raw, cap_eff)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain_stats(v.numel(), dv_max, rms_v)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain_stats(mem.numel(), mem_max, rms_mem)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":     dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":      dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":     dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":     dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon":   dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":      dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":        dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # NEW (single principled change): cap global normalization amplification
    "scale_cap": dict(type="log_uniform", default=1e4,   low=1e2,  high=1e6),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: capped max-based scaling (still coupled across v/xl/xs) -----
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    scale = scale.clamp(max=hp.scale_cap)

    dv = -dv * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_50.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (as in Design 48)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    # p-norm blend base exponent + saturating N-adaptation
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # (MOD) state-aware max correction: strength + reference level
    "max_corr":       dict(type="uniform",     default=1.0,  low=0.0,  high=8.0),
    "imbalance_ref":  dict(type="uniform",     default=1.2,  low=0.5,  high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: p-norm blend + (MOD) state-aware max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        p_eff = p0 * (1.0 + k * grow)
        return p_eff.clamp(min=1.5, max=32.0)

    def state_max_gain(max_val, rms_val, dim_int: int):
        # Increase gain only when max/rms is unusually large.
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        ref_dim = 1.0 + torch.sqrt(torch.log1p(dim) + eps)  # expected-ish growth of max/rms with dim
        ref = torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype) * ref_dim
        imb = max_val / (rms_val + eps)
        excess = (imb / (ref + eps) - 1.0).clamp(min=0.0)
        k = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
        return 1.0 + k * torch.sqrt(excess + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int):
        g = state_max_gain(max_val, rms_val, dim_int)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel())
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel())
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_51.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=2.6870119269152313,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=13.710769645871098, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.4262198823304657, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07727021227358226, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.00011363754877317055, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0005432085744947522, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.4991962673189771,  low=1e-1, high=3.0),

    # Scaling (Design 25/36 family)
    "rms_mix":        dict(type="uniform",     default=3.486220061618412,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=0.00028197325433696255, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=0.001247955812669165, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.722986253318075,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=10.706648075687005,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=6.950845461720886,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8295785773066148,  low=0.0,  high=2.0),

    # Dimension-aware max normalization strength (Design 36/40)
    "maxlog_coeff":   dict(type="uniform",     default=0.010030739758146723,  low=0.0,  high=6.0),

    # Bounded dim-gain (Design 43) BUT make the bound smooth (THIS DESIGN's one change)
    "gain_cap":       dict(type="uniform",     default=4.923216467862306,  low=1.0,  high=10.0),
    "gain_tau":       dict(type="log_uniform", default=0.24038798351200696,  low=0.05, high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 43, with ONE change: smooth gain cap) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)
        cap = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        tau = torch.as_tensor(float(hp.gain_tau), device=device, dtype=dtype).clamp_min(1e-4)
        # smooth min(raw, cap):  -tau * log(exp(-raw/tau) + exp(-cap/tau))
        return -tau * torch.log(torch.exp(-raw / tau) + torch.exp(-cap / tau) + eps)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_52.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 36/40/43/49 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Stats-aware hard cap parameters (same as Design 49)
    "gain_cap":       dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
    "cap_power":      dict(type="log_uniform", default=2.0,  low=0.5,  high=8.0),
    "cap_min_frac":   dict(type="uniform",     default=0.25, low=0.05, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 49 with ONE change: dimension-normalized spikiness) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain_stats(dim_int: int, max_val, rms_val):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        power = torch.as_tensor(float(hp.cap_power), device=device, dtype=dtype)
        min_frac = torch.as_tensor(float(hp.cap_min_frac), device=device, dtype=dtype)

        # ONE CHANGE vs Design 49:
        # Normalize rms/max by expected max growth with dimension so the cap is mostly inactive
        # for typical gradients, but still shrinks aggressively when truly spiky.
        expected = torch.sqrt(2.0 * torch.log1p(dim) + eps)  # ~E[max]/rms for i.i.d.
        ratio_norm = (rms_val + eps) * expected / (max_val + eps)  # ~O(1) when not spiky

        frac = ratio_norm.pow(power).clamp(min=min_frac, max=1.0)
        cap_eff = torch.maximum(torch.as_tensor(1.0, device=device, dtype=dtype), cap0 * frac)
        return torch.minimum(raw, cap_eff)  # exact hard-min (no soft undershoot)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain_stats(v.numel(), dv_max, rms_v)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain_stats(mem.numel(), mem_max, rms_mem)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(
        min=float(hp.mem_ratio_min),
        max=float(hp.mem_ratio_max),
    )
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_53.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 50 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # (MOD vs Design 50): true-outlier gated + saturating max correction
    "max_corr":       dict(type="uniform",     default=2.0,  low=0.0,  high=8.0),
    "imbalance_ref":  dict(type="uniform",     default=1.4,  low=0.7,  high=4.0),
    "imbalance_sharp":dict(type="uniform",     default=6.0,  low=1.0,  high=20.0),
    "mem_corr_mult":  dict(type="uniform",     default=0.5,  low=0.1,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: p-norm blend + (MOD) gated/saturating state-aware max correction -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def expected_max_over_rms(dim_int: int):
        # sub-Gaussian heuristic; grows slowly with dim
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        return 1.0 + torch.sqrt(2.0 * torch.log1p(dim) + eps)

    def state_max_gain(max_val, rms_val, dim_int: int, strength):
        imb = max_val / (rms_val + eps)
        ref = torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype) * expected_max_over_rms(dim_int)

        # smooth, branch-free "true outlier" detector in log-space
        log_excess = torch.log((imb + eps) / (ref + eps))  # <=0 means typical
        sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
        excess = F.softplus(sharp * log_excess) / sharp    # ~max(0, log_excess)

        # saturating gain in [1, 1+strength)
        s = torch.as_tensor(float(strength), device=device, dtype=dtype)
        return 1.0 + s * (excess / (1.0 + excess))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int, strength):
        g = state_max_gain(max_val, rms_val, dim_int, strength)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel(), hp.max_corr)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel(), hp.max_corr * hp.mem_corr_mult)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_54.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling family (Design 43/49/52)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Cap parameters (reinterpreting gain_cap as a high safety cap; shrink only on outliers)
    "gain_cap":       dict(type="uniform",     default=10.0, low=2.0,  high=50.0),
    "cap_power":      dict(type="log_uniform", default=2.0,  low=0.5,  high=8.0),
    "cap_min_frac":   dict(type="uniform",     default=0.25, low=0.05, high=1.0),

    # NEW: threshold so cap is mostly inactive for typical (dimension-normalized) spikiness
    "spike_thresh":   dict(type="uniform",     default=1.5,  low=1.0,  high=5.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 52 + ONE change: thresholded, drive-preserving cap) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain_thresholded(dim_int: int, max_val, rms_val):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        power = torch.as_tensor(float(hp.cap_power), device=device, dtype=dtype)
        min_frac = torch.as_tensor(float(hp.cap_min_frac), device=device, dtype=dtype)
        tau = torch.as_tensor(float(hp.spike_thresh), device=device, dtype=dtype)

        # Dimension-normalized spikiness: ~O(1) for typical i.i.d.-like gradients
        expected = torch.sqrt(2.0 * torch.log1p(dim) + eps)  # ~E[max]/rms
        spike = (max_val + eps) / ((rms_val + eps) * expected)

        # ONE CHANGE: shrink only when spike > tau (cap mostly inactive otherwise)
        spike_excess = spike / (tau + eps)
        frac = torch.where(spike_excess <= 1.0,
                           torch.ones_like(spike_excess),
                           spike_excess.pow(-power))
        frac = frac.clamp(min=min_frac, max=1.0)

        cap_eff = torch.maximum(torch.as_tensor(1.0, device=device, dtype=dtype), cap0 * frac)
        return torch.minimum(raw, cap_eff)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain_thresholded(v.numel(), dv_max, rms_v)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain_thresholded(mem.numel(), mem_max, rms_mem)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(
        min=float(hp.mem_ratio_min),
        max=float(hp.mem_ratio_max),
    )
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_55.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 50/53 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # Outlier-gated, saturating max-correction (Design 53)
    "max_corr":        dict(type="uniform", default=2.0,  low=0.0,  high=8.0),
    "imbalance_ref":   dict(type="uniform", default=1.4,  low=0.7,  high=4.0),
    "imbalance_sharp": dict(type="uniform", default=6.0,  low=1.0,  high=20.0),
    "mem_corr_mult":   dict(type="uniform", default=0.5,  low=0.1,  high=2.0),

    # NEW (single change): clause-state-aware reference scaling for outlier detection
    # ref <- ref * (1 + ref_c_gain * mean(c)/gamma)
    "ref_c_gain":      dict(type="uniform", default=1.0,  low=0.0,  high=4.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling: p-norm blend + outlier-gated max correction (Design 53) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    mean_c = c.mean()  # NEW: global clause-violation statistic (per-instance scalar)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def expected_max_over_rms(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        return 1.0 + torch.sqrt(2.0 * torch.log1p(dim) + eps)

    def state_max_gain(max_val, rms_val, dim_int: int, strength):
        imb = max_val / (rms_val + eps)

        # NEW: make the outlier reference looser when many clauses are violated,
        # and tighter near solution so true late-stage outliers trigger correction.
        gamma_t = torch.as_tensor(float(hp.gamma), device=device, dtype=dtype)
        norm_c = (mean_c / (gamma_t + eps)).clamp(min=0.0, max=8.0)
        ref_state = 1.0 + torch.as_tensor(float(hp.ref_c_gain), device=device, dtype=dtype) * norm_c

        ref = (
            torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype)
            * expected_max_over_rms(dim_int)
            * ref_state
        )

        log_excess = torch.log((imb + eps) / (ref + eps))
        sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
        excess = F.softplus(sharp * log_excess) / sharp

        s = torch.as_tensor(float(strength), device=device, dtype=dtype)
        return 1.0 + s * (excess / (1.0 + excess))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int, strength):
        g = state_max_gain(max_val, rms_val, dim_int, strength)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel(), hp.max_corr)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(
        mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, mem.numel(), hp.max_corr * hp.mem_corr_mult
    )
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_56.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 49/52 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Stats-aware cap parameters (Design 52)
    "gain_cap":       dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
    "cap_power":      dict(type="log_uniform", default=2.0,  low=0.5,  high=8.0),
    "cap_min_frac":   dict(type="uniform",     default=0.25, low=0.05, high=1.0),

    # NEW (single principled change): smooth (soft-min) instead of hard min for the cap
    "cap_soft_beta":  dict(type="log_uniform", default=16.0, low=2.0,  high=128.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 52 + ONE change: smooth cap via soft-min) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def softmin(a, b, beta):
        # smooth, monotone approximation to min(a,b)
        return -torch.logaddexp(-beta * a, -beta * b) / beta

    def dim_gain_stats(dim_int: int, max_val, rms_val):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        power = torch.as_tensor(float(hp.cap_power), device=device, dtype=dtype)
        min_frac = torch.as_tensor(float(hp.cap_min_frac), device=device, dtype=dtype)

        # Dimension-normalized spikiness (Design 52)
        expected = torch.sqrt(2.0 * torch.log1p(dim) + eps)  # ~E[max]/rms for i.i.d.
        ratio_norm = (rms_val + eps) * expected / (max_val + eps)  # ~O(1) when not spiky

        frac = ratio_norm.pow(power).clamp(min=min_frac, max=1.0)
        cap_eff = torch.maximum(torch.as_tensor(1.0, device=device, dtype=dtype), cap0 * frac)

        beta = torch.as_tensor(float(hp.cap_soft_beta), device=device, dtype=dtype)
        return softmin(raw, cap_eff, beta)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain_stats(v.numel(), dv_max, rms_v)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain_stats(mem.numel(), mem_max, rms_mem)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(
        min=float(hp.mem_ratio_min),
        max=float(hp.mem_ratio_max),
    )
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_57.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 50 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # Design 53 family params (reused)
    "max_corr":        dict(type="uniform",     default=2.0,  low=0.0,  high=8.0),
    "imbalance_ref":   dict(type="uniform",     default=1.4,  low=0.7,  high=4.0),
    "imbalance_sharp": dict(type="uniform",     default=6.0,  low=1.0,  high=20.0),
    "mem_corr_mult":   dict(type="uniform",     default=0.5,  low=0.1,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]  # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling helpers (Design 53 style) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def expected_max_over_rms(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        return 1.0 + torch.sqrt(2.0 * torch.log1p(dim) + eps)

    def state_max_gain(max_val, rms_val, dim_int: int, strength):
        imb = max_val / (rms_val + eps)
        ref = torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype) * expected_max_over_rms(dim_int)
        log_excess = torch.log((imb + eps) / (ref + eps))
        sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
        excess = F.softplus(sharp * log_excess) / sharp
        s = torch.as_tensor(float(strength), device=device, dtype=dtype)
        return 1.0 + s * (excess / (1.0 + excess))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int, strength):
        g = state_max_gain(max_val, rms_val, dim_int, strength)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # =====================================================================
    # ONE SMALL MODIFICATION (vs Design 53 baseline):
    # Per-variable outlier routing on dv only (localized smooth attenuation)
    # using the same imbalance_ref/imbalance_sharp/max_corr parameters.
    # =====================================================================
    rms_v0 = torch.sqrt(torch.mean(dv * dv) + eps)
    thr = (
        torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype)
        * expected_max_over_rms(v.numel())
        * rms_v0
    )
    # log(|dv|/thr) gating; gain in [1, 1+max_corr)
    log_ratio = torch.log((dv.abs() + eps) / (thr + eps))
    sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
    excess = F.softplus(sharp * log_ratio) / sharp
    s = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
    gain_i = 1.0 + s * (excess / (1.0 + excess))
    dv = dv / gain_i

    # ----- v scaling (global, now with outliers already localized) -----
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel(), hp.max_corr)
    scale_v = 1.0 / denom_v

    # ----- memory scaling (unchanged) -----
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(
        mem_max,
        rms_mem,
        hp.rms_mix,
        hp.mem_floor,
        p_m,
        mem.numel(),
        hp.max_corr * hp.mem_corr_mult,
    )
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_58.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (ONE principled change): drive-preserving, smooth winsorization of max(|dv|)
    # cap_mult: how many "expected maxima" (from RMS and log-dim) we allow before capping
    "cap_mult": dict(type="uniform",     default=3.0,  low=1.0,  high=10.0),
    # cap_beta: smoothness of the soft-min (higher -> closer to hard min)
    "cap_beta": dict(type="log_uniform", default=16.0, low=2.0,  high=128.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                     # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)        # (M,2)
    c = unsat_top[:, 0]                      # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (ONE change vs baseline): drive-preserving capped max -----
    # Baseline: scale = 1/max(|dv|)
    # Here: max_eff = softmin(max(|dv|), cap_mult * rms(dv) * sqrt(2 log(1+N)))
    eps = 1e-12
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    dv_rms = torch.sqrt(torch.mean(dv * dv) + eps)

    dim = torch.as_tensor(float(v.numel()), device=v.device, dtype=v.dtype)
    expected_ratio = torch.sqrt(2.0 * torch.log1p(dim) + eps)  # ~E[max]/rms for i.i.d.

    cap_mult = torch.as_tensor(float(hp.cap_mult), device=v.device, dtype=v.dtype)
    cap_val = cap_mult * dv_rms * expected_ratio

    beta = torch.as_tensor(float(hp.cap_beta), device=v.device, dtype=v.dtype)
    # smooth, monotone min(a,b)
    dv_max_eff = -torch.logaddexp(-beta * dv_max, -beta * cap_val) / beta

    scale = 1.0 / dv_max_eff.clamp(min=1e-6)

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_59.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 50/53 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # Outlier routing (Design 53/57 family)
    "max_corr":        dict(type="uniform",     default=2.0,  low=0.0,  high=8.0),
    "imbalance_ref":   dict(type="uniform",     default=1.4,  low=0.7,  high=4.0),
    "imbalance_sharp": dict(type="uniform",     default=6.0,  low=1.0,  high=20.0),
    "mem_corr_mult":   dict(type="uniform",     default=0.5,  low=0.1,  high=2.0),

    # NEW (small): how strongly to RMS-compensate after routing (0=no compensation, 1=full)
    "route_comp":      dict(type="uniform",     default=1.0,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]  # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling helpers (Design 53/57 style) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def expected_max_over_rms(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        return 1.0 + torch.sqrt(2.0 * torch.log1p(dim) + eps)

    def state_max_gain(max_val, rms_val, dim_int: int, strength):
        imb = max_val / (rms_val + eps)
        ref = torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype) * expected_max_over_rms(dim_int)
        log_excess = torch.log((imb + eps) / (ref + eps))
        sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
        excess = F.softplus(sharp * log_excess) / sharp
        s = torch.as_tensor(float(strength), device=device, dtype=dtype)
        return 1.0 + s * (excess / (1.0 + excess))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int, strength):
        g = state_max_gain(max_val, rms_val, dim_int, strength)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # =====================================================================
    # SMALL MODIFICATION (vs Design 57):
    # Per-variable outlier routing WITH RMS-PRESERVING global compensation.
    # This keeps total drive ~constant while still downweighting outliers.
    # =====================================================================
    rms_before = torch.sqrt(torch.mean(dv * dv) + eps)

    thr = (
        torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype)
        * expected_max_over_rms(v.numel())
        * rms_before
    )
    log_ratio = torch.log((dv.abs() + eps) / (thr + eps))
    sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
    excess = F.softplus(sharp * log_ratio) / sharp
    s = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
    gain_i = 1.0 + s * (excess / (1.0 + excess))

    dv_routed = dv / gain_i
    rms_after = torch.sqrt(torch.mean(dv_routed * dv_routed) + eps)

    # compensation factor (clipped), strength controlled by route_comp in [0,1]
    comp_raw = (rms_before / (rms_after + eps)).clamp(min=1.0 / 3.0, max=3.0)
    rc = torch.as_tensor(float(hp.route_comp), device=device, dtype=dtype)
    dv = dv_routed * torch.exp(rc * torch.log(comp_raw + eps))

    # ----- v scaling -----
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel(), hp.max_corr)
    scale_v = 1.0 / denom_v

    # ----- memory scaling (unchanged) -----
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(
        mem_max,
        rms_mem,
        hp.rms_mix,
        hp.mem_floor,
        p_m,
        mem.numel(),
        hp.max_corr * hp.mem_corr_mult,
    )
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Tie-aware routing (only affects G, not clause cost c and not rigidity R)
    # tau: softmax temperature for tie cases
    "tau":     dict(type="log_uniform", default=0.05,  low=0.01, high=0.3),
    # gap0: tie threshold in literal-value space (top1-top2)
    "gap0":    dict(type="uniform",     default=0.10,  low=0.01, high=0.6),
    # gapk: softness of the tie gate (smaller => sharper switch)
    "gapk":    dict(type="log_uniform", default=0.03,  low=0.005, high=0.2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals
    v_lit = v[idx] * sgn  # (M,3)

    # Baseline: top-2 routing and baseline clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c = unsat_top[:, 0]                                 # (M,)
    second_unsat = unsat_top[:, 1]                      # (M,)

    # ------------------------------
    # Tie-aware interpolation for G
    # ------------------------------
    # gap small => use soft routing; gap large => use hard routing
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    mix_hard = torch.sigmoid((gap - hp.gap0) / hp.gapk)  # (M,) in (0,1)

    # Hard (baseline) G
    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))
    G_hard *= (xl * xs).unsqueeze(-1)

    # Soft analogue: c + (second_unsat - c) * softmax(v_lit/tau)
    w = torch.softmax(v_lit / hp.tau, dim=-1)            # (M,3)
    G_soft = (c.unsqueeze(-1) + (second_unsat - c).unsqueeze(-1) * w)
    G_soft *= (xl * xs).unsqueeze(-1)

    # Interpolate only via the tie gate
    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft

    # ------------------------------
    # Rigidity term: keep baseline hard winner targeting
    # ------------------------------
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_60.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=42.4797143862052,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=146.1271085555939, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.05166148845521566, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.16848398690051467, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0067707557240632415, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00011453857852924456, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=2.1856505946055624,  low=1e-1, high=3.0),

    # Scaling family (Design 43/49/52)
    "rms_mix":        dict(type="uniform",     default=1.8598285724873627,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=0.0005539299502897461, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=0.030636834934750137, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.7162441222777465,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=13.336856842041016,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=5.149701912730279,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.5216880637068735,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=4.025744438171387,  low=0.0,  high=6.0),

    # Cap parameters (reinterpreting gain_cap as a high safety cap; shrink only on outliers)
    "gain_cap":       dict(type="uniform",     default=47.38480081325705, low=2.0,  high=50.0),
    "cap_power":      dict(type="log_uniform", default=5.337763443332297,  low=0.5,  high=8.0),
    "cap_min_frac":   dict(type="uniform",     default=0.8891592162772305, low=0.05, high=1.0),

    # NEW: threshold so cap is mostly inactive for typical (dimension-normalized) spikiness
    "spike_thresh":   dict(type="uniform",     default=4.734276821049858,  low=1.0,  high=5.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 52 + ONE change: thresholded, drive-preserving cap) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain_thresholded(dim_int: int, max_val, rms_val):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        power = torch.as_tensor(float(hp.cap_power), device=device, dtype=dtype)
        min_frac = torch.as_tensor(float(hp.cap_min_frac), device=device, dtype=dtype)
        tau = torch.as_tensor(float(hp.spike_thresh), device=device, dtype=dtype)

        # Dimension-normalized spikiness: ~O(1) for typical i.i.d.-like gradients
        expected = torch.sqrt(2.0 * torch.log1p(dim) + eps)  # ~E[max]/rms
        spike = (max_val + eps) / ((rms_val + eps) * expected)

        # ONE CHANGE: shrink only when spike > tau (cap mostly inactive otherwise)
        spike_excess = spike / (tau + eps)
        frac = torch.where(spike_excess <= 1.0,
                           torch.ones_like(spike_excess),
                           spike_excess.pow(-power))
        frac = frac.clamp(min=min_frac, max=1.0)

        cap_eff = torch.maximum(torch.as_tensor(1.0, device=device, dtype=dtype), cap0 * frac)
        return torch.minimum(raw, cap_eff)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain_thresholded(v.numel(), dv_max, rms_v)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain_thresholded(mem.numel(), mem_max, rms_mem)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(
        min=float(hp.mem_ratio_min),
        max=float(hp.mem_ratio_max),
    )
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_61.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling family (Design 43/49/52)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),

    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    "maxlog_coeff":   dict(type="uniform",     default=1.0,  low=0.0,  high=6.0),

    # Cap parameters (high safety cap; shrink only on outliers)
    "gain_cap":       dict(type="uniform",     default=10.0, low=2.0,  high=50.0),
    "cap_power":      dict(type="log_uniform", default=2.0,  low=0.5,  high=8.0),
    "cap_min_frac":   dict(type="uniform",     default=0.25, low=0.05, high=1.0),
    "spike_thresh":   dict(type="uniform",     default=1.5,  low=1.0,  high=5.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling (Design 52 + thresholded cap; ONE change: degree-normalized spike detection for v) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def dim_gain_thresholded(dim_int: int, max_val, rms_val):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.maxlog_coeff), device=device, dtype=dtype)
        raw = torch.sqrt(1.0 + k * torch.log1p(dim) + eps)

        cap0 = torch.as_tensor(float(hp.gain_cap), device=device, dtype=dtype)
        power = torch.as_tensor(float(hp.cap_power), device=device, dtype=dtype)
        min_frac = torch.as_tensor(float(hp.cap_min_frac), device=device, dtype=dtype)
        tau = torch.as_tensor(float(hp.spike_thresh), device=device, dtype=dtype)

        expected = torch.sqrt(2.0 * torch.log1p(dim) + eps)  # ~E[max]/rms
        spike = (max_val + eps) / ((rms_val + eps) * expected)

        spike_excess = spike / (tau + eps)
        frac = torch.where(spike_excess <= 1.0,
                           torch.ones_like(spike_excess),
                           spike_excess.pow(-power))
        frac = frac.clamp(min=min_frac, max=1.0)

        cap_eff = torch.maximum(torch.as_tensor(1.0, device=device, dtype=dtype), cap0 * frac)
        return torch.minimum(raw, cap_eff)

    def blend_denom(max_val, rms_val, mix, floor, p_eff, gain):
        a = max_val / gain
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # v scaling
    dv_abs = dv.abs()
    dv_max = dv_abs.max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)

    # ONE CHANGE: for spike detection only, normalize dv by sqrt(deg+1)
    deg = torch.bincount(idx.reshape(-1), minlength=v.numel()).to(device=device, dtype=dtype)
    dv_norm = dv / torch.sqrt(deg + 1.0)
    dv_norm_abs = dv_norm.abs()
    dv_norm_max = dv_norm_abs.max()
    rms_v_norm = torch.sqrt(torch.mean(dv_norm * dv_norm) + eps)

    p_v = p_eff_for_dim(v.numel())
    g_v = dim_gain_thresholded(v.numel(), dv_norm_max, rms_v_norm)
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, g_v)
    scale_v = 1.0 / denom_v

    # memory scaling (raw), then keep coupled to v within bounds
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    g_m = dim_gain_thresholded(mem.numel(), mem_max, rms_mem)
    denom_mem = blend_denom(mem_max, rms_mem, hp.rms_mix, hp.mem_floor, p_m, g_m)
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(
        min=float(hp.mem_ratio_min),
        max=float(hp.mem_ratio_max),
    )
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_62.py <==
import math
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Scaling (Design 50/53 family)
    "rms_mix":        dict(type="uniform",     default=1.0,  low=0.25, high=4.0),
    "dv_floor":       dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_floor":      dict(type="log_uniform", default=1e-3, low=1e-5, high=1e-1),
    "mem_ratio_min":  dict(type="uniform",     default=0.3,  low=0.05, high=1.0),
    "mem_ratio_max":  dict(type="uniform",     default=3.0,  low=1.0,  high=20.0),
    "blend_p":        dict(type="log_uniform", default=4.0,  low=1.5,  high=12.0),
    "p_logN":         dict(type="uniform",     default=0.8,  low=0.0,  high=2.0),

    # Outlier routing (Design 53/57/59 family)
    "max_corr":        dict(type="uniform",     default=2.0,  low=0.0,  high=8.0),
    "imbalance_ref":   dict(type="uniform",     default=1.4,  low=0.7,  high=4.0),
    "imbalance_sharp": dict(type="uniform",     default=6.0,  low=1.0,  high=20.0),
    "mem_corr_mult":   dict(type="uniform",     default=0.5,  low=0.1,  high=2.0),

    # RMS compensation strength after routing (Design 59)
    "route_comp":      dict(type="uniform",     default=1.0,  low=0.0,  high=1.0),

    # NEW (single change vs Design 59): use winsorized/bulk RMS for compensation,
    # with clip threshold = bulk_mult * routing_threshold.
    "bulk_mult":       dict(type="uniform",     default=1.0,  low=0.5,  high=2.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]  # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- scaling helpers (Design 53/59 style) -----
    eps = 1e-12
    device, dtype = v.device, v.dtype
    log_base = math.log(128.0)

    def p_eff_for_dim(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        l = torch.log1p(dim)
        grow = l / (torch.as_tensor(log_base, device=device, dtype=dtype) + l + eps)
        p0 = torch.as_tensor(float(hp.blend_p), device=device, dtype=dtype)
        k = torch.as_tensor(float(hp.p_logN), device=device, dtype=dtype)
        return (p0 * (1.0 + k * grow)).clamp(min=1.5, max=32.0)

    def expected_max_over_rms(dim_int: int):
        dim = torch.as_tensor(float(dim_int), device=device, dtype=dtype)
        return 1.0 + torch.sqrt(2.0 * torch.log1p(dim) + eps)

    def state_max_gain(max_val, rms_val, dim_int: int, strength):
        imb = max_val / (rms_val + eps)
        ref = torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype) * expected_max_over_rms(dim_int)
        log_excess = torch.log((imb + eps) / (ref + eps))
        sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
        excess = F.softplus(sharp * log_excess) / sharp
        s = torch.as_tensor(float(strength), device=device, dtype=dtype)
        return 1.0 + s * (excess / (1.0 + excess))

    def blend_denom(max_val, rms_val, mix, floor, p_eff, dim_int: int, strength):
        g = state_max_gain(max_val, rms_val, dim_int, strength)
        a = max_val / g
        b = torch.as_tensor(float(mix), device=device, dtype=dtype) * rms_val
        denom = (a.clamp_min(eps).pow(p_eff) + b.clamp_min(eps).pow(p_eff)).pow(1.0 / p_eff)
        denom = torch.maximum(denom, torch.as_tensor(float(floor), device=device, dtype=dtype))
        return denom

    # =====================================================================
    # Outlier routing with BULK-RMS-preserving compensation (single change vs Design 59)
    # =====================================================================
    rms_before = torch.sqrt(torch.mean(dv * dv) + eps)

    thr = (
        torch.as_tensor(float(hp.imbalance_ref), device=device, dtype=dtype)
        * expected_max_over_rms(v.numel())
        * rms_before
    )

    log_ratio = torch.log((dv.abs() + eps) / (thr + eps))
    sharp = torch.as_tensor(float(hp.imbalance_sharp), device=device, dtype=dtype)
    excess = F.softplus(sharp * log_ratio) / sharp
    s = torch.as_tensor(float(hp.max_corr), device=device, dtype=dtype)
    gain_i = 1.0 + s * (excess / (1.0 + excess))

    dv_routed = dv / gain_i

    # bulk (winsorized) RMS for compensation: clip at bulk_mult * thr
    bulk_thr = torch.as_tensor(float(hp.bulk_mult), device=device, dtype=dtype) * thr
    dv_bulk_before = torch.clamp(dv, min=-bulk_thr, max=bulk_thr)
    dv_bulk_after = torch.clamp(dv_routed, min=-bulk_thr, max=bulk_thr)
    rms_bulk_before = torch.sqrt(torch.mean(dv_bulk_before * dv_bulk_before) + eps)
    rms_bulk_after = torch.sqrt(torch.mean(dv_bulk_after * dv_bulk_after) + eps)

    comp_raw = (rms_bulk_before / (rms_bulk_after + eps)).clamp(min=1.0 / 3.0, max=3.0)
    rc = torch.as_tensor(float(hp.route_comp), device=device, dtype=dtype)
    dv = dv_routed * torch.exp(rc * torch.log(comp_raw + eps))

    # ----- v scaling -----
    dv_max = dv.abs().max()
    rms_v = torch.sqrt(torch.mean(dv * dv) + eps)
    p_v = p_eff_for_dim(v.numel())
    denom_v = blend_denom(dv_max, rms_v, hp.rms_mix, hp.dv_floor, p_v, v.numel(), hp.max_corr)
    scale_v = 1.0 / denom_v

    # ----- memory scaling (unchanged) -----
    mem = torch.cat([dxl, dxs], dim=0)
    mem_max = mem.abs().max()
    rms_mem = torch.sqrt(torch.mean(mem * mem) + eps)
    p_m = p_eff_for_dim(mem.numel())
    denom_mem = blend_denom(
        mem_max,
        rms_mem,
        hp.rms_mix,
        hp.mem_floor,
        p_m,
        mem.numel(),
        hp.max_corr * hp.mem_corr_mult,
    )
    scale_mem_raw = 1.0 / denom_mem

    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=float(hp.mem_ratio_min), max=float(hp.mem_ratio_max))
    scale_mem = scale_v * ratio

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Tie-aware routing
    "tau":     dict(type="log_uniform", default=0.05,  low=0.01, high=0.3),
    "gap0":    dict(type="uniform",     default=0.10,  low=0.01, high=0.6),
    "gapk":    dict(type="log_uniform", default=0.03,  low=0.005, high=0.2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline clause cost c via top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)   # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                 # (M,2)
    c = unsat_top[:, 0]                               # (M,)
    second_unsat = unsat_top[:, 1]                    # (M,)

    # Tie gate based on top1-top2 gap
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    mix_hard = torch.sigmoid((gap - hp.gap0) / hp.gapk)  # (M,) in (0,1)

    # Soft winner weights for tie cases
    w = torch.softmax(v_lit / hp.tau, dim=-1)          # (M,3)

    # ------------------------------
    # G term: same as Design 6
    # ------------------------------
    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))
    G_hard *= (xl * xs).unsqueeze(-1)

    G_soft = (c.unsqueeze(-1) + (second_unsat - c).unsqueeze(-1) * w)
    G_soft *= (xl * xs).unsqueeze(-1)

    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft

    # ------------------------------
    # R term: NEW (tie-aware interpolation)
    # - hard baseline winner targeting far from ties
    # - soft winner-weighted targeting near ties
    # ------------------------------
    R_weight = ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    R_hard = torch.zeros_like(G)
    R_hard.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R_hard *= R_weight

    R_soft = (c.unsqueeze(-1) * w) * R_weight

    R = mix_hard.unsqueeze(-1) * R_hard + (1.0 - mix_hard).unsqueeze(-1) * R_soft

    # Accumulate v gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scale
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_8.py <==
import math
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # New (same single modification: robust scaling rule)
    # Quantile used for normalization denominator (kth value of |grad|)
    "q_scale":        dict(type="uniform",     default=0.90, low=0.70, high=0.98),
    # Prevent dv->0 from causing unbounded amplification
    "scale_cap":      dict(type="log_uniform", default=1e6,  low=1e3,  high=1e9),
    # Keep memory timescale coupled to v but allow bounded adaptation
    "mem_ratio_min":  dict(type="uniform",     default=0.20, low=0.05, high=0.80),
    "mem_ratio_max":  dict(type="uniform",     default=5.00, low=1.20, high=20.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v = vars["v"]    # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ----- clause evaluation -----
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ----- gradient term -----
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ----- rigidity term -----
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ----- accumulate v gradient -----
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ----- auxiliary dynamics -----
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ----- MODIFICATION: robust quantile-based scaling with bounded v↔mem coupling -----
    # Use kth-value of |grad| as a robust denominator (less sensitive than max; more stable than RMS).
    eps = 1e-12

    q = float(hp.q_scale)

    # v scale
    abs_dv = dv.abs()
    n_v = abs_dv.numel()
    k_v = int(max(1, min(n_v, math.ceil(q * n_v))))
    denom_v = abs_dv.kthvalue(k_v).values
    scale_v = (1.0 / (denom_v + eps)).clamp(max=hp.scale_cap)

    # memory scale (raw)
    abs_mem = torch.cat([dxl.abs(), dxs.abs()], dim=0)
    n_m = abs_mem.numel()
    k_m = int(max(1, min(n_m, math.ceil(q * n_m))))
    denom_m = abs_mem.kthvalue(k_m).values
    scale_mem_raw = (1.0 / (denom_m + eps)).clamp(max=hp.scale_cap)

    # keep memory timescale tied to v within bounds
    ratio = (scale_mem_raw / (scale_v + eps)).clamp(min=hp.mem_ratio_min, max=hp.mem_ratio_max)
    scale_mem = scale_v * ratio

    dv = -dv * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/mean_log_b/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # Tie-aware routing (only affects G; c and R remain baseline top-2/hard)
    "tau":     dict(type="log_uniform", default=0.05,  low=0.01,  high=0.3),
    "gap0":    dict(type="uniform",     default=0.10,  low=0.01,  high=0.6),
    "gapk":    dict(type="log_uniform", default=0.03,  low=0.005, high=0.2),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals (M,3)
    v_lit = v[idx] * sgn

    # Baseline top-2 and clause cost
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)          # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                        # (M,2)
    c = unsat_top[:, 0]                                      # (M,)
    second_unsat = unsat_top[:, 1]                           # (M,)

    # Tie gate based on top1-top2 gap
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)     # (M,)
    mix_hard = torch.sigmoid((gap - hp.gap0) / hp.gapk)       # (M,) in (0,1)

    # ------------------------------
    # G term
    # - Hard: baseline
    # - Soft (NEW): only share the (second_unsat - c) "bump" across the top-2 literals
    #   using a 2-way softmax; keep the 3rd literal at exactly c.
    # ------------------------------
    w2 = torch.softmax(top_val / hp.tau, dim=-1)              # (M,2)
    bump = (second_unsat - c).unsqueeze(-1) * w2              # (M,2), sum=bump_total

    G_hard = c.unsqueeze(-1).repeat(1, 3)
    G_hard.scatter_(1, top_idx[:, 0:1], second_unsat.unsqueeze(-1))

    G_soft = c.unsqueeze(-1).repeat(1, 3)
    G_soft.scatter_add_(1, top_idx, bump)

    G = mix_hard.unsqueeze(-1) * G_hard + (1.0 - mix_hard).unsqueeze(-1) * G_soft
    G *= (xl * xs).unsqueeze(-1)

    # ------------------------------
    # R term: keep baseline hard winner targeting
    # ------------------------------
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradients
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics unchanged
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scale for stability
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-07-14T04:03:55.199969Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Soft top-2 masks (tau) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_1.py",
      "planner_log": "llm_log_naive_320/planner_1.json",
      "designer_log": "llm_log_naive_320/designer_1.json",
      "timestamp": "2026-07-14T04:24:41.339989Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 458,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 988,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1659,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5033,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11337,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46445,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.51,
          "median_step": 204040,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled mem scaling (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_2.py",
      "planner_log": "llm_log_naive_320/planner_1.json",
      "designer_log": "llm_log_naive_320/designer_2.json",
      "timestamp": "2026-07-14T04:25:31.446399Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 453,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.55,
          "median_step": 3551,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 1,
          "weight": 0.35
        }
      ],
      "short_name": "Tie-gated hybrid mask (low fid)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_3.py",
      "planner_log": "llm_log_naive_320/planner_2.json",
      "designer_log": "llm_log_naive_320/designer_3.json",
      "timestamp": "2026-07-14T04:28:00.706096Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 359,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2083,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1882,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5698,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.69,
          "median_step": 16031,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 2,
          "weight": 0.15
        }
      ],
      "short_name": "xl satisfaction-leak (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_4.py",
      "planner_log": "llm_log_naive_320/planner_2.json",
      "designer_log": "llm_log_naive_320/designer_4.json",
      "timestamp": "2026-07-14T04:29:29.013079Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1036,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.51,
          "median_step": 6529,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "xl anti-windup soft-cap",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_5.py",
      "planner_log": "llm_log_naive_320/planner_3.json",
      "designer_log": "llm_log_naive_320/designer_5.json",
      "timestamp": "2026-07-14T05:34:10.908940Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 469,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 965,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1842,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5899,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14569,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23277,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.49,
          "median_step": 148261,
          "fidelity": "high"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400000,
          "unsolved_fraction": 0.54,
          "median_step": 434408,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Gap-gated rigidity regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_6.py",
      "planner_log": "llm_log_naive_320/planner_3.json",
      "designer_log": "llm_log_naive_320/designer_6.json",
      "timestamp": "2026-07-14T05:36:53.639915Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 905,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2853,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6147,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 14637,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.5
        },
        {
          "design_id": 1,
          "weight": 0.15
        },
        {
          "design_id": 3,
          "weight": 0.35
        }
      ],
      "short_name": "Tie+critical gated hybrid mask",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_7.py",
      "planner_log": "llm_log_naive_320/planner_4.json",
      "designer_log": "llm_log_naive_320/designer_7.json",
      "timestamp": "2026-07-14T06:02:49.468813Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 522,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 758,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2097,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9749,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.74,
          "median_step": 19056,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 23409,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27162,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 121686,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.52,
          "median_step": 208247,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 5,
          "weight": 0.55
        },
        {
          "design_id": 4,
          "weight": 0.1
        }
      ],
      "short_name": "xl gated-decay + cap (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_8.py",
      "planner_log": "llm_log_naive_320/planner_4.json",
      "designer_log": "llm_log_naive_320/designer_8.json",
      "timestamp": "2026-07-14T06:04:50.526046Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 761,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2539,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.85
        },
        {
          "design_id": 3,
          "weight": 0.1
        },
        {
          "design_id": 7,
          "weight": 0.05
        }
      ],
      "short_name": "Sparsemax top-2 masks",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_9.py",
      "planner_log": "llm_log_naive_320/planner_5.json",
      "designer_log": "llm_log_naive_320/designer_9.json",
      "timestamp": "2026-07-14T06:51:42.453621Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 375,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1365,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3562,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7507,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10454,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42432,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 65753,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.56,
          "median_step": 232413,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.9
        },
        {
          "design_id": 4,
          "weight": 0.05
        },
        {
          "design_id": 8,
          "weight": 0.05
        }
      ],
      "short_name": "xl soft-sat growth (early-knee)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_10.py",
      "planner_log": "llm_log_naive_320/planner_5.json",
      "designer_log": "llm_log_naive_320/designer_10.json",
      "timestamp": "2026-07-14T06:54:07.693944Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 416,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 642,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3838,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 9,
          "weight": 0.15
        }
      ],
      "short_name": "Margin-split top2 tie smoothing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_11.py",
      "planner_log": "llm_log_naive_320/planner_6.json",
      "designer_log": "llm_log_naive_320/designer_11.json",
      "timestamp": "2026-07-14T15:08:50.254721Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 383,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1406,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2246,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6338,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11489,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36405,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6,
          "median_step": 127683,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 5,
          "weight": 0.1
        },
        {
          "design_id": 2,
          "weight": 0.2
        }
      ],
      "short_name": "Coupled dv+mem normalization",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_12.py",
      "planner_log": "llm_log_naive_320/planner_6.json",
      "designer_log": "llm_log_naive_320/designer_12.json",
      "timestamp": "2026-07-14T15:12:17.949029Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 964,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2437,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2533,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Margin-split top2 tie smoothing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_13.py",
      "planner_log": "llm_log_naive_320/planner_6.json",
      "designer_log": "llm_log_naive_320/hebo_tune_13.json",
      "timestamp": "2026-07-15T14:51:40.356137Z",
      "experiments": [
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 369,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1070,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2553,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6623,
          "fidelity": "low"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10757,
          "fidelity": "medium"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46716,
          "fidelity": "medium"
        },
        {
          "design_id": 1784041944,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.63,
          "median_step": 137898,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.8
        },
        {
          "design_id": 11,
          "weight": 0.15
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Top2-masked base G (eta) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_14.py",
      "planner_log": "llm_log_naive_320/planner_7.json",
      "designer_log": "llm_log_naive_320/designer_14.json",
      "timestamp": "2026-07-15T14:55:25.692713Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 264,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 516,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1191,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4791,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6290,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 5,
          "weight": 0.4
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Criticality-gated anti-windup",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_15.py",
      "planner_log": "llm_log_naive_320/planner_7.json",
      "designer_log": "llm_log_naive_320/designer_15.json",
      "timestamp": "2026-07-15T15:20:36.607393Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 294,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 677,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1939,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4168,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10695,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43310,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6,
          "median_step": 127683,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Top2-only soft mask (gated)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_16.py",
      "planner_log": "llm_log_naive_320/planner_8.json",
      "designer_log": "llm_log_naive_320/designer_16.json",
      "timestamp": "2026-07-15T15:23:54.905130Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 137,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1188,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3304,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5387,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.7
        },
        {
          "design_id": 15,
          "weight": 0.25
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Progress-aware xl cap (cp EMA)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_17.py",
      "planner_log": "llm_log_naive_320/planner_8.json",
      "designer_log": "llm_log_naive_320/designer_17.json",
      "timestamp": "2026-07-15T15:48:53.063683Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 513,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 672,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1751,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5026,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14437,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29496,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.56,
          "median_step": 116206,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.65
        },
        {
          "design_id": 13,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Rare G-only smoothing (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_18.py",
      "planner_log": "llm_log_naive_320/planner_9.json",
      "designer_log": "llm_log_naive_320/designer_18.json",
      "timestamp": "2026-07-15T15:52:16.966015Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 245,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 360,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 927,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1668,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3938,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.78
        },
        {
          "design_id": 15,
          "weight": 0.12
        },
        {
          "design_id": 17,
          "weight": 0.1
        }
      ],
      "short_name": "c-adaptive xl cap slowed solves",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_19.py",
      "planner_log": "llm_log_naive_320/planner_9.json",
      "designer_log": "llm_log_naive_320/designer_19.json",
      "timestamp": "2026-07-15T16:16:28.666813Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1193,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1609,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4780,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10202,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39014,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.56,
          "median_step": 116206,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_c-adaptive xl cap slowed solves",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_20.py",
      "planner_log": "llm_log_naive_320/planner_9.json",
      "designer_log": "llm_log_naive_320/hebo_tune_20.json",
      "timestamp": "2026-07-15T17:08:53.555823Z",
      "experiments": [
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.42000000000000004,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 692,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1103,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2473,
          "fidelity": "low"
        },
        {
          "design_id": 1784132191,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.8
        },
        {
          "design_id": 1,
          "weight": 0.15
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Top2-only hybrid mask",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_21.py",
      "planner_log": "llm_log_naive_320/planner_10.json",
      "designer_log": "llm_log_naive_320/designer_21.json",
      "timestamp": "2026-07-15T17:41:43.794861Z",
      "experiments": [
        {
          "design_id": 21,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 531,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 624,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1793,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4482,
          "fidelity": "low"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17183,
          "fidelity": "medium"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 50306,
          "fidelity": "medium"
        },
        {
          "design_id": 21,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.54,
          "median_step": 111208,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 15,
          "weight": 0.2
        },
        {
          "design_id": 17,
          "weight": 0.55
        }
      ],
      "short_name": "Decoupled norm: faster small-N only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_22.py",
      "planner_log": "llm_log_naive_320/planner_10.json",
      "designer_log": "llm_log_naive_320/designer_22.json",
      "timestamp": "2026-07-15T17:43:02.983682Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.54,
          "median_step": 3475,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 13,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 9,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Top2-only gated hybrid mask",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_23.py",
      "planner_log": "llm_log_naive_320/planner_11.json",
      "designer_log": "llm_log_naive_320/designer_23.json",
      "timestamp": "2026-07-15T18:51:24.128369Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 294,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 666,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2010,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6916,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18983,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39346,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 93775,
          "fidelity": "high"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.72,
          "median_step": 362891,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 24,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.55
        },
        {
          "design_id": 15,
          "weight": 0.3
        },
        {
          "design_id": 5,
          "weight": 0.15
        }
      ],
      "short_name": "Stall/crit xl gate (no cap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_24.py",
      "planner_log": "llm_log_naive_320/planner_11.json",
      "designer_log": "llm_log_naive_320/designer_24.json",
      "timestamp": "2026-07-15T18:54:50.786096Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 459,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 608,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2088,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3739,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.5
        },
        {
          "design_id": 13,
          "weight": 0.4
        },
        {
          "design_id": 9,
          "weight": 0.1
        }
      ],
      "short_name": "Gated best→worst reallocation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_25.py",
      "planner_log": "llm_log_naive_320/planner_12.json",
      "designer_log": "llm_log_naive_320/designer_25.json",
      "timestamp": "2026-07-15T20:03:37.183209Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 744,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2191,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4033,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9517,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28430,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 81605,
          "fidelity": "high"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 243350,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 26,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 17,
          "weight": 0.75
        },
        {
          "design_id": 15,
          "weight": 0.15
        },
        {
          "design_id": 5,
          "weight": 0.1
        }
      ],
      "short_name": "Stall-boosted xs destabilized",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_26.py",
      "planner_log": "llm_log_naive_320/planner_12.json",
      "designer_log": "llm_log_naive_320/designer_26.json",
      "timestamp": "2026-07-15T20:05:43.823920Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 274,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 466,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 9647,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.1
        },
        {
          "design_id": 7,
          "weight": 0.45
        },
        {
          "design_id": 13,
          "weight": 0.45
        }
      ],
      "short_name": "Adaptive gated top2 split",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_27.py",
      "planner_log": "llm_log_naive_320/planner_13.json",
      "designer_log": "llm_log_naive_320/designer_27.json",
      "timestamp": "2026-07-15T21:15:41.500278Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1250,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3645,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7872,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 22884,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 38482,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 84102,
          "fidelity": "high"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.73,
          "median_step": 376087,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 28,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.3
        },
        {
          "design_id": 15,
          "weight": 0.15
        }
      ],
      "short_name": "Persistence-gated xl growth (xp)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_28.py",
      "planner_log": "llm_log_naive_320/planner_13.json",
      "designer_log": "llm_log_naive_320/designer_28.json",
      "timestamp": "2026-07-15T21:18:21.035637Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 401,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1954,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6559,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.55
        },
        {
          "design_id": 9,
          "weight": 0.35
        },
        {
          "design_id": 13,
          "weight": 0.1
        }
      ],
      "short_name": "Gated 2-sparse mask (c+gap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_29.py",
      "planner_log": "llm_log_naive_320/planner_14.json",
      "designer_log": "llm_log_naive_320/designer_29.json",
      "timestamp": "2026-07-15T21:31:57.259923Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 915,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2618,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6335,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15957,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5,
          "median_step": 51200,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 30,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.15
        },
        {
          "design_id": 25,
          "weight": 0.8
        },
        {
          "design_id": 0,
          "weight": 0.05
        }
      ],
      "short_name": "xl-gated reallocation no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_30.py",
      "planner_log": "llm_log_naive_320/planner_14.json",
      "designer_log": "llm_log_naive_320/designer_30.json",
      "timestamp": "2026-07-15T21:34:04.269044Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 272,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1079,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1903,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3314,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 31,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Sparsemax top-2 masks",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_31.py",
      "planner_log": "llm_log_naive_320/planner_5.json",
      "designer_log": "llm_log_naive_320/hebo_tune_31.json",
      "timestamp": "2026-07-16T19:06:19.831979Z",
      "experiments": [
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 998,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2046,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5455,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14727,
          "fidelity": "medium"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 48904,
          "fidelity": "medium"
        },
        {
          "design_id": 1784151252,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.53,
          "median_step": 108867,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 32,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.45
        },
        {
          "design_id": 21,
          "weight": 0.45
        },
        {
          "design_id": 9,
          "weight": 0.1
        }
      ],
      "short_name": "Gated top2 rigidity add-on",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_32.py",
      "planner_log": "llm_log_naive_320/planner_15.json",
      "designer_log": "llm_log_naive_320/designer_32.json",
      "timestamp": "2026-07-16T19:10:09.584753Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 510,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 731,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1932,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5446,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 33,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 5,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 15,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "EMA-persistence xl (xp)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_33.py",
      "planner_log": "llm_log_naive_320/planner_15.json",
      "designer_log": "llm_log_naive_320/designer_33.json",
      "timestamp": "2026-07-16T19:36:04.832261Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 248,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 849,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1808,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4885,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12091,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35889,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 118878,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 34,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.45
        },
        {
          "design_id": 23,
          "weight": 0.35
        },
        {
          "design_id": 11,
          "weight": 0.2
        }
      ],
      "short_name": "G-only gated top2 smoothing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_34.py",
      "planner_log": "llm_log_naive_320/planner_16.json",
      "designer_log": "llm_log_naive_320/designer_34.json",
      "timestamp": "2026-07-16T19:39:48.317867Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 465,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 830,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1963,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5306,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 35,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.8
        },
        {
          "design_id": 5,
          "weight": 0.1
        },
        {
          "design_id": 15,
          "weight": 0.1
        }
      ],
      "short_name": "Persistence max(c,xp) breaks settle",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_35.py",
      "planner_log": "llm_log_naive_320/planner_16.json",
      "designer_log": "llm_log_naive_320/designer_35.json",
      "timestamp": "2026-07-16T19:41:40.981777Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 336,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.69,
          "median_step": 2565,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.53,
          "median_step": 3402,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 36,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.65
        },
        {
          "design_id": 13,
          "weight": 0.2
        },
        {
          "design_id": 9,
          "weight": 0.15
        }
      ],
      "short_name": "Gated 3rd-literal fallback",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_36.py",
      "planner_log": "llm_log_naive_320/planner_17.json",
      "designer_log": "llm_log_naive_320/designer_36.json",
      "timestamp": "2026-07-16T20:04:25.618452Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 421,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 924,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2569,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5678,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 23940,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46260,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.53,
          "median_step": 108867,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 37,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.5
        },
        {
          "design_id": 19,
          "weight": 0.3
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "xp+soft xl limiter slowed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_37.py",
      "planner_log": "llm_log_naive_320/planner_17.json",
      "designer_log": "llm_log_naive_320/designer_37.json",
      "timestamp": "2026-07-16T20:32:24.346964Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1156,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1579,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5135,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12673,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 45562,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.55,
          "median_step": 113652,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 38,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 36,
          "weight": 0.6
        },
        {
          "design_id": 9,
          "weight": 0.25
        },
        {
          "design_id": 31,
          "weight": 0.15
        }
      ],
      "short_name": "Safe-clause attenuation gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_38.py",
      "planner_log": "llm_log_naive_320/planner_18.json",
      "designer_log": "llm_log_naive_320/designer_38.json",
      "timestamp": "2026-07-16T20:36:31.784303Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 465,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 961,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1764,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4954,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 39,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 33,
          "weight": 0.85
        },
        {
          "design_id": 28,
          "weight": 0.05
        },
        {
          "design_id": 35,
          "weight": 0.1
        }
      ],
      "short_name": "xp-xl w/ settle-decay gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_39.py",
      "planner_log": "llm_log_naive_320/planner_18.json",
      "designer_log": "llm_log_naive_320/designer_39.json",
      "timestamp": "2026-07-16T20:46:59.196601Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 777,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3931,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 7265,
          "fidelity": "medium"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.49,
          "median_step": 35545,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 40,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Top2-only hybrid mask",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_40.py",
      "planner_log": "llm_log_naive_320/planner_10.json",
      "designer_log": "llm_log_naive_320/hebo_tune_40.json",
      "timestamp": "2026-07-18T10:31:43.022448Z",
      "experiments": [
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 609,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2390,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3938,
          "fidelity": "low"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13542,
          "fidelity": "medium"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25785,
          "fidelity": "medium"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 90844,
          "fidelity": "high"
        },
        {
          "design_id": 1784234830,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 243350,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 27,
          "weight": 0.45
        },
        {
          "design_id": 31,
          "weight": 0.15
        },
        {
          "design_id": 9,
          "weight": 0.4
        }
      ],
      "short_name": "Top2 + worst-literal fallback",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_41.py",
      "planner_log": "llm_log_naive_320/planner_19.json",
      "designer_log": "llm_log_naive_320/designer_41.json",
      "timestamp": "2026-07-18T11:37:58.521471Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 142,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 446,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1078,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3193,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4651,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6997,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42682,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 100526,
          "fidelity": "high"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.65,
          "median_step": 291335,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 42,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 0.5
        },
        {
          "design_id": 19,
          "weight": 0.3
        },
        {
          "design_id": 37,
          "weight": 0.2
        }
      ],
      "short_name": "Decoupled norm starved memory",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_42.py",
      "planner_log": "llm_log_naive_320/planner_19.json",
      "designer_log": "llm_log_naive_320/designer_42.json",
      "timestamp": "2026-07-18T11:39:37.436767Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 360,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.54,
          "median_step": 3475,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 43,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.6000000000000001
        },
        {
          "design_id": 31,
          "weight": 0.30000000000000004
        },
        {
          "design_id": 13,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Hard-c + sparse force routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_43.py",
      "planner_log": "llm_log_naive_320/planner_20.json",
      "designer_log": "llm_log_naive_320/designer_43.json",
      "timestamp": "2026-07-18T12:00:07.325917Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1062,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2733,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6837,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.61,
          "median_step": 12784,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 19175,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43186,
          "fidelity": "medium"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.55,
          "median_step": 113652,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 44,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.6
        },
        {
          "design_id": 17,
          "weight": 0.35
        },
        {
          "design_id": 15,
          "weight": 0.05
        }
      ],
      "short_name": "Stall-gated reallocation regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_44.py",
      "planner_log": "llm_log_naive_320/planner_20.json",
      "designer_log": "llm_log_naive_320/designer_44.json",
      "timestamp": "2026-07-18T12:03:19.256829Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 442,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 940,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2019,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6831,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 45,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 41,
          "weight": 0.8
        },
        {
          "design_id": 40,
          "weight": 0.1
        },
        {
          "design_id": 43,
          "weight": 0.1
        }
      ],
      "short_name": "Violation-gated worst fallback",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_45.py",
      "planner_log": "llm_log_naive_320/planner_21.json",
      "designer_log": "llm_log_naive_320/designer_45.json",
      "timestamp": "2026-07-18T12:29:30.351743Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 874,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1469,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4637,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9710,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29272,
          "fidelity": "medium"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6,
          "median_step": 127683,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 46,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 37,
          "weight": 0.2
        }
      ],
      "short_name": "xs-amplified xl hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_46.py",
      "planner_log": "llm_log_naive_320/planner_21.json",
      "designer_log": "llm_log_naive_320/designer_46.json",
      "timestamp": "2026-07-18T12:32:44.135263Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 442,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 950,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1058,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3105,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 47,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.45
        },
        {
          "design_id": 43,
          "weight": 0.35
        },
        {
          "design_id": 31,
          "weight": 0.2
        }
      ],
      "short_name": "Hard top2-only routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_47.py",
      "planner_log": "llm_log_naive_320/planner_22.json",
      "designer_log": "llm_log_naive_320/designer_47.json",
      "timestamp": "2026-07-18T12:35:33.927328Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 244,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 762,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.7,
          "median_step": 2649,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.55,
          "median_step": 3551,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 48,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 0.55
        },
        {
          "design_id": 45,
          "weight": 0.4
        },
        {
          "design_id": 25,
          "weight": 0.05
        }
      ],
      "short_name": "Over-gated xl starves pressure",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_48.py",
      "planner_log": "llm_log_naive_320/planner_22.json",
      "designer_log": "llm_log_naive_320/designer_48.json",
      "timestamp": "2026-07-18T12:47:07.291848Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 283,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 884,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3507,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5211,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18363,
          "fidelity": "medium"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.55,
          "median_step": 56826,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 49,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 23,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 13,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 36,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Violation-gated G-only smoothing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_49.py",
      "planner_log": "llm_log_naive_320/planner_23.json",
      "designer_log": "llm_log_naive_320/designer_49.json",
      "timestamp": "2026-07-18T13:56:09.513570Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2391,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3991,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11338,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28760,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 81941,
          "fidelity": "high"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.62,
          "median_step": 268633,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 50,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 48,
          "weight": 0.5
        },
        {
          "design_id": 37,
          "weight": 0.3
        },
        {
          "design_id": 19,
          "weight": 0.2
        }
      ],
      "short_name": "Tempered xl forces regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_50.py",
      "planner_log": "llm_log_naive_320/planner_23.json",
      "designer_log": "llm_log_naive_320/designer_50.json",
      "timestamp": "2026-07-18T13:58:56.801744Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1131,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3317,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 51,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 49,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Violation-gated G-only smoothing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_51.py",
      "planner_log": "llm_log_naive_320/planner_23.json",
      "designer_log": "llm_log_naive_320/hebo_tune_51.json",
      "timestamp": "2026-07-20T02:32:19.489019Z",
      "experiments": [
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 328,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 780,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1242,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6062,
          "fidelity": "low"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8464,
          "fidelity": "medium"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 45376,
          "fidelity": "medium"
        },
        {
          "design_id": 1784383147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.51,
          "median_step": 104468,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 52,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.75
        },
        {
          "design_id": 40,
          "weight": 0.15
        },
        {
          "design_id": 36,
          "weight": 0.1
        }
      ],
      "short_name": "Min-mass routing guardrail failed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_52.py",
      "planner_log": "llm_log_naive_320/planner_24.json",
      "designer_log": "llm_log_naive_320/designer_52.json",
      "timestamp": "2026-07-20T02:35:05.835052Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1367,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2352,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8491,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 53,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 0.45
        },
        {
          "design_id": 17,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Instant-state xl anti-windup",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_53.py",
      "planner_log": "llm_log_naive_320/planner_24.json",
      "designer_log": "llm_log_naive_320/designer_53.json",
      "timestamp": "2026-07-20T02:58:20.722691Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 495,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 702,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1772,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4343,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6061,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35841,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.53,
          "median_step": 108867,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 54,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 49,
          "weight": 0.7
        },
        {
          "design_id": 45,
          "weight": 0.3
        }
      ],
      "short_name": "Top-2 smoothing + worst fallback",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_54.py",
      "planner_log": "llm_log_naive_320/planner_25.json",
      "designer_log": "llm_log_naive_320/designer_54.json",
      "timestamp": "2026-07-20T03:01:41.514937Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 564,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2797,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4769,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 55,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 53,
          "weight": 0.5
        },
        {
          "design_id": 37,
          "weight": 0.3
        },
        {
          "design_id": 5,
          "weight": 0.2
        }
      ],
      "short_name": "Soft state-cap xl limiter",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_55.py",
      "planner_log": "llm_log_naive_320/planner_25.json",
      "designer_log": "llm_log_naive_320/designer_55.json",
      "timestamp": "2026-07-20T03:49:32.925570Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 711,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3090,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4357,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11309,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23505,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.56,
          "median_step": 113483,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.5,
          "median_step": 200000,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 56,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 49,
          "weight": 0.7000000000000001
        },
        {
          "design_id": 51,
          "weight": 0.20000000000000004
        },
        {
          "design_id": 40,
          "weight": 0.10000000000000002
        }
      ],
      "short_name": "Strict violation gate disables smoothing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_56.py",
      "planner_log": "llm_log_naive_320/planner_26.json",
      "designer_log": "llm_log_naive_320/designer_56.json",
      "timestamp": "2026-07-20T03:52:04.396562Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 223,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 376,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 611,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1379,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3619,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 57,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 55,
          "weight": 0.55
        },
        {
          "design_id": 53,
          "weight": 0.35
        },
        {
          "design_id": 37,
          "weight": 0.1
        }
      ],
      "short_name": "Ratio-power xl anti-windup",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_57.py",
      "planner_log": "llm_log_naive_320/planner_26.json",
      "designer_log": "llm_log_naive_320/designer_57.json",
      "timestamp": "2026-07-20T04:16:14.295893Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 538,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 899,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1632,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6180,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14312,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39055,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.55,
          "median_step": 113652,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 58,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.75
        },
        {
          "design_id": 53,
          "weight": 0.15
        },
        {
          "design_id": 57,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth xl cap limiter (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_58.py",
      "planner_log": "llm_log_naive_320/planner_27.json",
      "designer_log": "llm_log_naive_320/designer_58.json",
      "timestamp": "2026-07-20T04:19:03.331853Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 374,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 664,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1961,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4986,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 59,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 25,
          "weight": 0.5
        },
        {
          "design_id": 11,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "G-only gated top1→top2 shift",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_59.py",
      "planner_log": "llm_log_naive_320/planner_27.json",
      "designer_log": "llm_log_naive_320/designer_59.json",
      "timestamp": "2026-07-20T04:51:04.946825Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 241,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 667,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1744,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6836,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11972,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36641,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.55,
          "median_step": 113652,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 60,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 59,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_G-only gated top1→top2 shift",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_60.py",
      "planner_log": "llm_log_naive_320/planner_27.json",
      "designer_log": "llm_log_naive_320/hebo_tune_60.json",
      "timestamp": "2026-07-20T05:53:18.616484Z",
      "experiments": [
        {
          "design_id": 1784523067,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 1784523067,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 1784523067,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 1784523067,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 336,
          "fidelity": "low"
        },
        {
          "design_id": 1784523067,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5,
          "median_step": 800,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 61,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.5
        },
        {
          "design_id": 36,
          "weight": 0.35
        },
        {
          "design_id": 27,
          "weight": 0.15
        }
      ],
      "short_name": "Viol-only top2+top3 routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_61.py",
      "planner_log": "llm_log_naive_320/planner_28.json",
      "designer_log": "llm_log_naive_320/designer_61.json",
      "timestamp": "2026-07-20T06:23:52.484389Z",
      "experiments": [
        {
          "design_id": 61,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 440,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 641,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2143,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7035,
          "fidelity": "low"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9626,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26154,
          "fidelity": "medium"
        },
        {
          "design_id": 61,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.51,
          "median_step": 104468,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 57,
          "weight": 0.55
        },
        {
          "design_id": 55,
          "weight": 0.25
        },
        {
          "design_id": 53,
          "weight": 0.2
        }
      ],
      "short_name": "Global xl pressure budget",
      "model_name": "gpt-5.2",
      "code_path": "solvers_naive_320/solver_62.py",
      "planner_log": "llm_log_naive_320/planner_28.json",
      "designer_log": "llm_log_naive_320/designer_62.json",
      "timestamp": "2026-07-20T06:26:24.589477Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 456,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1560,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1819,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5285,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/data/runs/solved_320/objectives/metadata.json <==
{
  "0": {
    "objective_id": 0,
    "description": "Fraction of instances left unsolved at the benchmark size N=320 (1.0 if N=320 has not been attempted yet); lower is better",
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.152984Z"
  }
}

==> anc/data/runs/solved_320/objectives/objective_0.py <==
def objective(experiment_results):
    """
    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.
    Proxy objective here: fraction of instances left unsolved at the benchmark
    size N=320.

    Args:
        experiment_results: List of experiment dicts with 'N' and
            'unsolved_fraction' keys

    Returns:
        float: unsolved fraction at N=320, or 1.0 if N=320 has not been
            attempted yet (lower is better)
    """
    if not experiment_results:
        return 1000.0

    at_320 = [r["unsolved_fraction"] for r in experiment_results if r["N"] == 320]
    if not at_320:
        return 1.0
    return float(min(at_320))


==> anc/data/runs/solved_320/schedules/metadata.json <==
{
  "0": {
    "schedule_id": 0,
    "description": "Adaptive scaling: for each N, if solved half (unsolved_fraction < 0.5) within max_steps, conclude current N, increase N/max_steps; else conclude current fidelity and promote fidelity if good performance. 3 fidelity levels (low/medium/high budgets)",
    "fidelities": [
      "low",
      "medium",
      "high"
    ],
    "created_round": 0,
    "created_timestamp": "2026-07-14T04:03:55.158693Z"
  }
}

==> anc/data/runs/solved_320/schedules/schedule_0.py <==
"""
**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**
**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**

Baseline experiment schedule for adaptive multi-fidelity evaluation.

This module defines how to progressively test a design across increasing problem scales.
The schedule adaptively increases problem difficulty based on performance at each level.
"""

from utils.timeout import DeferredTimeout
from domain_knowledge.experiment import experiment


def schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):
    """
    Adaptive experiment schedule that progressively scales problem difficulty.
    Move on to the next N when unsolved_fraction < 0.5 for current N. 

    Args:
        design_id: Identifier for the design being evaluated
        N_start: Initial problem size
        max_steps_start: Initial step budget
        N_cap: Maximum problem size to test
        max_steps_cap: Maximum step budget allowed
        timeout: Maximum wall-clock time in seconds
        prior_experiments: Optional list of prior experiment results from lower fidelity.
            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).

    Returns:
        List of experiment results
    """
    batch = 100
    ratio = 4.3
    run_till_median = True

    # Determine starting point based on prior successful experiments
    if prior_experiments:
        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]

        if successful:
            max_successful_N = max(e['N'] for e in successful)

            # Find experiment_count for max_successful_N by iteration (robust to rounding)
            success_count = 0
            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:
                success_count += 1

            # Start from the next experiment (skip the last successful one)
            experiment_count = success_count + 1
            N = int(round(N_start * (2 ** (experiment_count / 2))))

            # Default max_steps based on experiment_count
            max_steps = max_steps_start * (2 ** experiment_count)

            # If there was a failed experiment at this N, use double its max_steps
            failed_at_N = [e for e in prior_experiments
                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]
            if failed_at_N:
                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)
                max_steps = max(max_steps, prior_max_steps * 2)

            max_steps = min(max_steps, max_steps_cap)
        else:
            experiment_count = 0
            N = N_start
            max_steps = max_steps_start
    else:
        experiment_count = 0
        N = N_start
        max_steps = max_steps_start

    experiment_results = []

    with DeferredTimeout(timeout) as timer:
        while N <= N_cap:
            kwargs = {
                'design_id': design_id,
                'batch': batch,
                'N': N,
                'ratio': ratio,
                'run_till_median': run_till_median,
                'max_steps': max_steps
            }

            result_i = experiment(**kwargs)

            experiment_results.append(kwargs | result_i)

            # Check timeout AFTER experiment completes
            if timer.timed_out:
                break

            unsolved_fraction = result_i['unsolved_fraction']

            # Adaptive scaling: continue if performance is good (< 50% unsolved)
            if unsolved_fraction < 0.5:
                experiment_count += 1
                N = int(round(N_start * (2 ** (experiment_count/2))))
                max_steps = min(max_steps * 2, max_steps_cap)
            else:
                break

    return experiment_results


def schedule_low(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)

def schedule_medium(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)

def schedule_high(design_id, prior_experiments=None):
    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)


==> anc/data/runs/solved_320/solvers/solver_0.py <==
"""
Baseline solver components for 3-SAT Digital MemComputing Machine.

This file contains the THREE components that define a solver experiment:
  1. VARIABLES_SPEC - defines state variables
  2. HYPER_SPACE - defines hyperparameter search space
  3. _grad_single - computes dynamics for a single problem instance

FRAMEWORK INTEGRATION:
======================
The main framework (sat_solver.py) dynamically imports these components from
your solver file (solvers/solver_N.py) and integrates them as follows:

1. INITIALIZATION (sat_solver.SATSolver.__init__):
   - Reads VARIABLES_SPEC to create state variables with specified shapes/bounds
   - Shape symbols like "B", "N", "M" are replaced with actual batch sizes
   - Each variable is initialized using its init function
   - Example: "v" with shape ("B", "N") becomes a (batch_size, num_variables) tensor

2. HYPERPARAMETER HANDLING (sat_solver.run_solver):
   - HYPER_SPACE defines the search space for hyperparameter tuning
   - Default values are used during normal execution
   - HEBO optimizer uses low/high bounds to find optimal values
   - Hyperparameters are passed to _grad_single as a namespace (hp.alpha, hp.beta, etc.)

3. DYNAMICS COMPUTATION (sat_solver.SATSolver.step):
   - Your _grad_single function is vectorized using torch.vmap
   - Called for each instance in the batch in parallel
   - Input: vars (dict of per-instance tensors), idx (clause indices), sgn (clause signs), hp (hyperparameters)
   - Output: dict of gradients with same keys as vars
   - Framework applies these gradients: vars[k] -= hp.lr * grad[k]

4. VALIDATION (sat_solver._solved_single):
   - Framework checks if all clauses are satisfied for each instance
   - Solver continues until solved or max_steps reached

MODIFYING THESE COMPONENTS:
===========================
When creating a new experiment, you can:
- Add/remove/modify variables in VARIABLES_SPEC (adjust _grad_single return dict)
- Add/remove/modify hyperparameters in HYPER_SPACE for tuning
- Redesign the dynamics in _grad_single (core research contribution)
"""

import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC - State variable specification                 #
# ------------------------------------------------------------------ #
# Each entry:  name -> dict(init=callable, shape=tuple, bounds=(lo,hi))
# The framework creates these variables and evolves them using gradients from _grad_single

VARIABLES_SPEC = {
    # v: Main boolean variables (one per SAT variable)
    # Shape (B, N) = (batch_size, num_variables)
    # Interpretation: sign(v[i]) gives boolean assignment for variable i
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    # xl: Clause penalty weights (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Used to emphasize unsatisfied clauses in the dynamics
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    # xs: Clause satisfaction indicators (one per clause)
    # Shape (B, M) = (batch_size, num_clauses)
    # Tracks which clauses are currently satisfied
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE - Hyperparameter search space                      #
# ------------------------------------------------------------------ #
# Supported types: "uniform", "log_uniform", "int", "categorical"
# HEBO optimizer tunes these parameters to find optimal performance

HYPER_SPACE = {
    # alpha: Controls xl (clause penalty weight) growth rate
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),

    # beta: Controls xs (satisfaction indicator) update rate
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    # gamma: Threshold for xs dynamics (clause satisfaction target)
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),

    # delta: Threshold for xl dynamics (penalty activation level)
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),

    # epsilon: Regularization for xs to stalled dynamics
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),

    # zeta: Coupling strength between xl and rigidity term
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # lr: Learning rate (i.e., integration time step) for gradient descent (applied by framework)
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single - Per-instance dynamics function                 #
# ------------------------------------------------------------------ #
# This is the CORE of your solver - defines how variables evolve.
#
# FRAMEWORK INTEGRATION:
# - The framework calls this function using torch.vmap to vectorize across batch
# - Input vars dict has NO batch dimension (single instance)
# - Must return gradients dict with SAME KEYS as vars (no batch dimension)
#
# INPUTS:
#   vars: dict of tensors WITHOUT batch dim
#         Example: {"v": (N,), "xl": (M,), "xs": (M,)}
#   idx:  (M, 3) - clause variable indices for this instance
#   sgn:  (M, 3) - clause literal signs (+1 or -1) for this instance
#   hp:   namespace with hyperparameters (hp.alpha, hp.beta, etc.)
#
# OUTPUT:
#   dict of gradients with same structure as vars
#   Framework applies: vars[k] = vars[k] - hp.lr * gradients[k]
#
# LIMITATIONS:
# - No data-dependent control flow (torch.vmap limitation). Use masking if needed.

def _grad_single(vars, idx, sgn, hp):
    """Compute per-instance gradients. Return dict with same keys as vars."""
    # Extract current state variables (no batch dimension)
    v  = vars["v"]   # (N,) - boolean variable values
    xl = vars["xl"]  # (M,) - clause penalty weights
    xs = vars["xs"]  # (M,) - clause satisfaction indicators

    # ===== CLAUSE EVALUATION =====
    # Compute literal values: v[idx] selects variables, multiply by sign
    v_lit   = v[idx] * sgn                       # (M,3) - literal values for each clause

    # Find top 2 literals in each clause (most satisfied)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)

    # Measure "unsatisfaction" (0 = satisfied, 1 = violated)
    unsat_top = 0.5 * (1.0 - top_val)            # (M,2)
    c = unsat_top[:, 0]                          # (M,) - clause cost (0 if satisfied)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    # Push variables to satisfy clauses, weighted by xl*xs
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)                 # Weight by clause penalties

    # ===== RIGIDITY TERM (prevents oscillation) =====
    # Stabilizes solution once found, weighted by (1-xs)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    # Sum contributions from all clauses containing each variable
    dv_clause = (G + R) * sgn                    # Apply literal signs
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1),
                                          dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    # Normalize to prevent numerical instability
    scale = 1 / (dv.abs().max().clamp(min=1e-6))

    # Negate for gradient descent (framework does vars -= lr * grad)
    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    # Return gradients for all variables
    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_1.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # soft top-k temperature (smaller -> closer to hard topk)
    "tau":     dict(type="log_uniform", default=0.15, low=0.02, high=1.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # ---- Smooth top-2 selection (vmap-friendly, no data-dependent branches) ----
    tau = hp.tau
    eps = 1e-6

    # First (best) selection weights
    w1 = torch.softmax(v_lit / tau, dim=-1)  # (M,3), sums to 1

    # Second selection weights: soft "without replacement" by penalizing already-selected mass
    # (log(1-w1) is stable with eps)
    w2 = torch.softmax((v_lit + torch.log(1.0 - w1 + eps)) / tau, dim=-1)  # (M,3)

    # Soft top-1 and top-2 values
    top1 = (w1 * v_lit).sum(dim=-1)  # (M,)
    top2 = (w2 * v_lit).sum(dim=-1)  # (M,)

    # Unsatisfaction measures
    c = 0.5 * (1.0 - top1)          # (M,)
    unsat2 = 0.5 * (1.0 - top2)     # (M,)

    # ---- Forces ----
    # Baseline equivalences:
    #   G_i = c except for best-literal where G = unsat2
    #   R_i = c only on best-literal
    # Here: replace 1_{i=best} by smooth w1_i.

    G = (c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * w1)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    R = (c.unsqueeze(-1) * w1)  # (M,3)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_10.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single principled change): soft-saturation scale/power for positive xl growth
    # Smaller xl_soft / larger xl_pow => earlier/stronger saturation of growth.
    "xl_soft": dict(type="log_uniform", default=1e4,  low=1e2,  high=1e6),
    "xl_pow":  dict(type="uniform",     default=1.0,  low=0.5,  high=4.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # --- SINGLE MODIFICATION: smooth soft-saturation on POSITIVE xl growth only ---
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)  # keep baseline behavior when c < delta

    frac = (hp.xl_soft / (hp.xl_soft + xl)).clamp(min=1e-12, max=1.0)
    limiter = frac ** hp.xl_pow
    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_11.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # margin smoothing for near-ties between top-1 and top-2 literals
    # smaller -> closer to baseline hard choice; larger -> more split across top-2
    "tau_m":   dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)

    # Unsatisfaction
    c      = 0.5 * (1.0 - top_val[:, 0])  # (M,)
    unsat2 = 0.5 * (1.0 - top_val[:, 1])  # (M,)

    # --- NEW: smooth tie-handling between top-1 and top-2 ---
    # w ~ 1 when clear winner; w -> 0.5 at ties (margin -> 0)
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    w = torch.sigmoid(margin / hp.tau_m)  # (M,)

    # ===== GRADIENT TERM G =====
    # Baseline: all literals get c, except best gets unsat2.
    # Here: distribute the (unsat2-c) adjustment across top-2 via w.
    G = c.unsqueeze(-1).repeat(1, 3)  # (M,3)

    delta = (unsat2 - c)  # (M,)
    add = torch.zeros_like(G)
    add.scatter_(1, top_idx[:, 0:1], (w * delta).unsqueeze(-1))
    add.scatter_(1, top_idx[:, 1:2], ((1.0 - w) * delta).unsqueeze(-1))
    G = (G + add) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R =====
    # Baseline: only best gets c.
    # Here: split rigidity across top-2 via w (recovers baseline when w~1).
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (w * c).unsqueeze(-1))
    R.scatter_(1, top_idx[:, 1:2], ((1.0 - w) * c).unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_12.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":    dict(type="log_uniform", default=5.0,   low=0.5,   high=50.0),
    "beta":     dict(type="log_uniform", default=20.0,  low=2.0,   high=200.0),
    "gamma":    dict(type="uniform",     default=0.25,  low=0.01,  high=0.50),
    "delta":    dict(type="uniform",     default=0.05,  low=0.01,  high=0.50),
    "epsilon":  dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1e-2),
    "zeta":     dict(type="log_uniform", default=1e-3,  low=1e-4,  high=1.0),
    "lr":       dict(type="log_uniform", default=1.0,   low=1e-1,  high=3.0),

    # NEW (single modification enabler): how much memory-gradient magnitude influences shared normalization
    "norm_mem": dict(type="log_uniform", default=0.1,   low=1e-3,  high=10.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (baseline)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- SINGLE MODIFICATION: coupled shared normalization also bounded by memory-gradient magnitude ---
    dv_max = dv.abs().max()
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    denom = torch.maximum(dv_max, hp.norm_mem * mem_max)
    scale = 1.0 / denom.clamp(min=1e-6)

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_13.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.509776854543811,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=23.995449663706605, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.04999791278544239, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010252431597252447, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009999095206571873, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0000041460488602,  low=1e-1, high=3.0),

    # margin smoothing for near-ties between top-1 and top-2 literals
    # smaller -> closer to baseline hard choice; larger -> more split across top-2
    "tau_m":   dict(type="log_uniform", default=0.049999994920116315, low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)

    # Unsatisfaction
    c      = 0.5 * (1.0 - top_val[:, 0])  # (M,)
    unsat2 = 0.5 * (1.0 - top_val[:, 1])  # (M,)

    # --- NEW: smooth tie-handling between top-1 and top-2 ---
    # w ~ 1 when clear winner; w -> 0.5 at ties (margin -> 0)
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    w = torch.sigmoid(margin / hp.tau_m)  # (M,)

    # ===== GRADIENT TERM G =====
    # Baseline: all literals get c, except best gets unsat2.
    # Here: distribute the (unsat2-c) adjustment across top-2 via w.
    G = c.unsqueeze(-1).repeat(1, 3)  # (M,3)

    delta = (unsat2 - c)  # (M,)
    add = torch.zeros_like(G)
    add.scatter_(1, top_idx[:, 0:1], (w * delta).unsqueeze(-1))
    add.scatter_(1, top_idx[:, 1:2], ((1.0 - w) * delta).unsqueeze(-1))
    G = (G + add) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R =====
    # Baseline: only best gets c.
    # Here: split rigidity across top-2 via w (recovers baseline when w~1).
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (w * c).unsqueeze(-1))
    R.scatter_(1, top_idx[:, 1:2], ((1.0 - w) * c).unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_14.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # soft top-k temperature (smaller -> closer to hard topk)
    "tau":     dict(type="log_uniform", default=0.15, low=0.02, high=1.0),

    # how much of the base c-routing uses the (smooth) top-2 mask (eta=1) vs uniform over 3 lits (eta=0)
    "eta":     dict(type="uniform", default=0.85, low=0.0, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    tau = hp.tau
    eps = 1e-6

    # Smooth top-1 weights
    w1 = torch.softmax(v_lit / tau, dim=-1)  # (M,3)

    # Smooth top-2 weights (without replacement)
    w2 = torch.softmax((v_lit + torch.log(1.0 - w1 + eps)) / tau, dim=-1)  # (M,3)

    # Smooth top-2 participation mask (renormalized to sum to 1)
    w12 = w1 + w2
    w12 = w12 / w12.sum(dim=-1, keepdim=True).clamp(min=1e-12)

    # Soft top-1 and top-2 values
    top1 = (w1 * v_lit).sum(dim=-1)  # (M,)
    top2 = (w2 * v_lit).sum(dim=-1)  # (M,)

    # Unsatisfaction measures
    c = 0.5 * (1.0 - top1)          # (M,)
    unsat2 = 0.5 * (1.0 - top2)     # (M,)

    # --- Forces ---
    # G: base c-term routed mostly to top-2 via w12 (selective), with tunable fallback to uniform
    uni = (1.0 / 3.0)
    base_mask = hp.eta * w12 + (1.0 - hp.eta) * uni

    G = (c.unsqueeze(-1) * base_mask) + ((unsat2 - c).unsqueeze(-1) * w1)
    G = G * (xl * xs).unsqueeze(-1)

    # R: keep rigidity routed by top-1 mask only (separate mask from G)
    R = (c.unsqueeze(-1) * w1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_15.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: clause-criticality parameters (based on top1-top2 literal margin)
    # Smaller margin => more critical => less anti-windup on positive xl growth.
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # --- SINGLE MODIFICATION: clause-criticality-conditioned anti-windup on POSITIVE xl growth ---
    # Keep baseline behavior for c < delta (negative branch unchanged).
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # Criticality from clause slack: margin between best and 2nd-best literal
    # Small margin => clause is fragile/critical.
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)  # in (0,1)

    # Anti-windup only when (xl large) AND (clause not critical)
    limiter = (1.0 - (xl / XL_CAP) * (1.0 - crit)).clamp(min=0.0, max=1.0)
    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_16.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Conditional smoothing controls (from Design 7)
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Criticality gate: smooth only when top1 is near 0 (clause near violation)
    "tcrit":      dict(type="uniform",     default=0.20, low=-0.20, high=0.80),
    "tcrit_tau":  dict(type="log_uniform", default=0.10, low=1e-3, high=0.8),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)
    unsat2 = unsat_top[:, 1]           # (M,)

    # Tie gate (on when top1≈top2)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))  # (M,)

    # Criticality gate (on when top1 near 0 => clause near violation)
    w_crit = torch.sigmoid((hp.tcrit - top1) / (hp.tcrit_tau + 1e-12))  # (M,)

    # Combine: smooth only if both tie-like and critical
    w = (w_tie * w_crit).clamp(0.0, 1.0)  # (M,)

    # Hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # --- MODIFICATION (vs Design 7): top-2-only soft mask ---
    # When smoothing is on, only the top-2 literals share mass; the 3rd gets 0.
    w2 = torch.softmax(top_val / (hp.tau_sel + 1e-12), dim=-1)  # (M,2)
    soft2 = torch.zeros_like(v_lit)
    soft2.scatter_(1, top_idx, w2)

    # Hybrid best mask
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft2

    # Forces (baseline form with best-indicator replaced by mask)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_17.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW (single conceptual change): per-clause progress memory (EMA of clause cost c)
    "cp": dict(init=lambda s: 0.5 * torch.ones(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Progress memory rate (EMA): smaller => longer memory => better progress signal
    "eta": dict(type="log_uniform", default=0.2, low=0.01, high=5.0),

    # Criticality from clause slack (top1-top2 margin)
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),

    # Progress gate from (cp - c): positive means improving vs EMA
    "prog_margin": dict(type="uniform",     default=0.0,  low=-0.2, high=0.2),
    "prog_tau":    dict(type="log_uniform", default=0.05, low=0.01, high=0.2),

    # Minimum fraction of XL_CAP used as an *effective* cap when (non-critical & improving)
    "cap_floor": dict(type="uniform", default=0.05, low=0.01, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    cp = vars["cp"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # NEW (single conceptual change): progress-aware anti-windup on POSITIVE xl growth
    # - keep negative/decay branch unchanged to avoid altering solution fixed points
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # Clause criticality from slack margin (small margin => critical => allow larger xl)
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)  # (0,1)

    # Progress signal: improving if c is below its EMA cp
    prog = torch.sigmoid(((cp - c) - hp.prog_margin) / hp.prog_tau)  # (0,1)

    # Strong anti-windup only when clause is (non-critical) AND (improving)
    s = (1.0 - crit) * prog

    # Adaptive effective cap: when s=1, cap becomes XL_CAP*cap_floor (earlier knee)
    XL_eff = XL_CAP * (1.0 - s * (1.0 - hp.cap_floor))
    limiter = (1.0 - xl / XL_eff).clamp(min=0.0, max=1.0)

    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # progress memory (EMA of c)
    dcp = hp.eta * (c - cp)

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dcp = -dcp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "cp": dcp}


==> anc/data/runs/solved_320/solvers/solver_18.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Rare smoothing controls (ONLY for G’s best-literal selector)
    # Softening temperature over top-2 (smaller -> closer to hard)
    "tau_sel":  dict(type="log_uniform", default=0.08, low=0.01, high=0.5),

    # Tie gate (on when top1-top2 gap is small)
    "gap0":     dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Satisfaction/violation gate using clause cost c (on when near/above violation)
    # c = 0.5*(1-top1); violated when c>0.5, borderline near 0.5
    "c0":       dict(type="uniform",     default=0.45, low=0.10, high=0.60),
    "c_tau":    dict(type="log_uniform", default=0.03, low=1e-3, high=0.2),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    eps = 1e-12

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Clause costs (baseline)
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # ----- Rare, satisfaction-aware smoothing gate -----
    gap = (top1 - top2).clamp(min=0.0)
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + eps))
    w_unsat = torch.sigmoid((c - hp.c0) / (hp.c_tau + eps))
    w = (w_tie * w_unsat).clamp(0.0, 1.0)  # (M,)

    # Hard best-literal mask (top-1)
    hard_best = torch.zeros_like(v_lit)
    hard_best.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft mask over top-2 only (keeps support small; renormalized)
    p2 = torch.softmax(top_val / (hp.tau_sel + eps), dim=-1)  # (M,2)
    soft_top2 = torch.zeros_like(v_lit)
    soft_top2.scatter_(1, top_idx, p2)

    # Hybrid selector used ONLY in G
    sel_G = (1.0 - w).unsqueeze(-1) * hard_best + w.unsqueeze(-1) * soft_top2

    # ===== GRADIENT TERM (modified selector; otherwise baseline form) =====
    G = (c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * sel_G)
    G = G * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (EXACT baseline: hard best only) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_19.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: cost-adaptive knee for anti-windup on POSITIVE xl growth
    # c_knee: clause-cost where limiter transitions from early-knee to full-cap
    # c_tau:  transition sharpness
    # cap_floor: minimum fraction of XL_CAP used as XL_eff for mildly violated clauses
    "c_knee":   dict(type="uniform",     default=0.25, low=0.02, high=0.80),
    "c_tau":    dict(type="log_uniform", default=0.08, low=0.01, high=0.50),
    "cap_floor":dict(type="uniform",     default=0.10, low=0.01, high=0.70),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # SINGLE MODIFICATION: cost-adaptive anti-windup on POSITIVE xl growth
    # - Negative/decay branch (c < delta) is unchanged to preserve fixed points.
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # severity ~ 0 for mildly violated clauses, ~1 for strongly violated clauses
    severity = torch.sigmoid((c - hp.c_knee) / hp.c_tau)

    # effective cap interpolates between early-knee (cap_floor*XL_CAP) and full cap
    XL_eff = XL_CAP * (hp.cap_floor + (1.0 - hp.cap_floor) * severity)
    limiter = (1.0 - (xl / XL_eff)).clamp(min=0.0, max=1.0)

    dxl = hp.alpha * (pos * limiter + neg)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_2.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn  # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # --- ONE MODIFICATION: decouple normalization of dv vs (dxl, dxs) ---
    scale_v = 1.0 / dv.abs().max().clamp(min=1e-6)
    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max()).clamp(min=1e-6)
    scale_mem = 1.0 / mem_max

    dv  = -dv  * scale_v
    dxl = -dxl * scale_mem
    dxs = -dxs * scale_mem

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_20.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=16.795445116043155,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=60.77877189958675, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.4359409987926483, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.19243088394403457, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.004412979187527142, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.00014655810581935935, low=1e-4, high=1.0),

    # NEW: cost-adaptive knee for anti-windup on POSITIVE xl growth
    # c_knee: clause-cost where limiter transitions from early-knee to full-cap
    # c_tau:  transition sharpness
    # cap_floor: minimum fraction of XL_CAP used as XL_eff for mildly violated clauses
    "c_knee":   dict(type="uniform",     default=0.06401825115084649, low=0.02, high=0.80),
    "c_tau":    dict(type="log_uniform", default=0.14759947804646387, low=0.01, high=0.50),
    "cap_floor":dict(type="uniform",     default=0.49564027607440947, low=0.01, high=0.70),

    "lr":      dict(type="log_uniform", default=1.354658241338796, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # SINGLE MODIFICATION: cost-adaptive anti-windup on POSITIVE xl growth
    # - Negative/decay branch (c < delta) is unchanged to preserve fixed points.
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # severity ~ 0 for mildly violated clauses, ~1 for strongly violated clauses
    severity = torch.sigmoid((c - hp.c_knee) / hp.c_tau)

    # effective cap interpolates between early-knee (cap_floor*XL_CAP) and full cap
    XL_eff = XL_CAP * (hp.cap_floor + (1.0 - hp.cap_floor) * severity)
    limiter = (1.0 - (xl / XL_eff)).clamp(min=0.0, max=1.0)

    dxl = hp.alpha * (pos * limiter + neg)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_21.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Conditional smoothing controls
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.01, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Criticality gate: smooth only when top1 is near 0 (clause near violation)
    "tcrit":      dict(type="uniform",     default=0.20, low=-0.20, high=0.80),
    "tcrit_tau":  dict(type="log_uniform", default=0.10, low=1e-3, high=0.8),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)
    unsat2 = unsat_top[:, 1]           # (M,)

    # Tie gate (on when top1≈top2)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))  # (M,)

    # Criticality gate (on when top1 near 0 => clause near violation)
    w_crit = torch.sigmoid((hp.tcrit - top1) / (hp.tcrit_tau + 1e-12))  # (M,)

    # Combine: smooth only if both tie-like and critical
    w = (w_tie * w_crit).clamp(0.0, 1.0)  # (M,)

    # Hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # NEW: soft mask only over the hard top-2 literals (2-way softmax), zero on the 3rd
    logits2 = top_val / (hp.tau_sel + 1e-12)          # (M,2)
    p2 = torch.softmax(logits2, dim=-1)               # (M,2)
    soft2 = torch.zeros_like(v_lit)
    soft2.scatter_(1, top_idx[:, 0:1], p2[:, 0:1])
    soft2.scatter_(1, top_idx[:, 1:2], p2[:, 1:2])

    # Hybrid best mask
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft2

    # Forces (baseline form with best-indicator replaced by mask)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_22.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION =====
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ===== GRADIENT TERM =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE dv =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SINGLE MODIFICATION: DECOUPLED NORMALIZATION =====
    # Baseline uses dv-based normalization for (dv, dxl, dxs), which can starve memory updates.
    # Here we normalize dv by dv-magnitude, and (dxl, dxs) by memory-magnitude.
    scale_v = 1.0 / (dv.abs().max().clamp(min=1e-6))
    mem_mag = torch.maximum(dxl.abs().max(), dxs.abs().max())
    scale_m = 1.0 / (mem_mag.clamp(min=1e-6))

    dv  = -dv  * scale_v
    dxl = -dxl * scale_m
    dxs = -dxs * scale_m

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_23.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Conditional smoothing controls (as in Design 7)
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Criticality gate (as in Design 7)
    "tcrit":      dict(type="uniform",     default=0.20, low=-0.20, high=0.80),
    "tcrit_tau":  dict(type="log_uniform", default=0.10, low=1e-3, high=0.8),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)
    unsat2 = unsat_top[:, 1]           # (M,)

    # Tie gate (on when top1≈top2)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))  # (M,)

    # Criticality gate (on when top1 is small/negative)
    w_crit = torch.sigmoid((hp.tcrit - top1) / (hp.tcrit_tau + 1e-12))  # (M,)

    # Combined gate
    w = (w_tie * w_crit).clamp(0.0, 1.0)  # (M,)

    # Hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # --- NEW (single change vs Design 7): soft mask restricted to TOP-2 only ---
    # Soft weights across the two contenders only, then scatter back into (M,3)
    logits2 = top_val / (hp.tau_sel + 1e-12)          # (M,2)
    w2 = torch.softmax(logits2, dim=-1)               # (M,2)
    soft_top2 = torch.zeros_like(v_lit)               # (M,3)
    soft_top2.scatter_(1, top_idx[:, 0:1], w2[:, 0:1])
    soft_top2.scatter_(1, top_idx[:, 1:2], w2[:, 1:2])

    # Hybrid mask
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft_top2

    # Forces (baseline form with best-indicator replaced by mask)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_24.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Per-clause progress memory: EMA of clause cost c
    "cp": dict(init=lambda s: 0.5 * torch.ones(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # cp EMA rate
    "eta": dict(type="log_uniform", default=0.2, low=0.01, high=5.0),

    # Clause criticality from slack (top1-top2 margin)
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),

    # Stall gate from (c - cp): positive => worse than EMA => stalled => allow xl growth
    "stall_margin": dict(type="uniform",     default=0.0,  low=-0.2, high=0.2),
    "stall_tau":    dict(type="log_uniform", default=0.05, low=0.01, high=0.2),

    # Ensure some xl growth even when (non-critical & improving) to avoid premature stagnation
    "gate_floor": dict(type="uniform", default=0.05, low=0.0, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    cp = vars["cp"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # Modification: progress+criticality-gated *positive* xl growth (no caps)
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)  # keep baseline decay branch

    # Criticality: small margin => critical => allow growth
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)  # (0,1)

    # Stall: c above its EMA => stalled => allow growth
    stall = torch.sigmoid(((c - cp) - hp.stall_margin) / hp.stall_tau)  # (0,1)

    # Allow growth if critical OR stalled; suppress when non-critical AND improving
    gate = crit + (1.0 - crit) * stall
    gate = hp.gate_floor + (1.0 - hp.gate_floor) * gate

    dxl = hp.alpha * (pos * gate + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # progress memory (EMA of c)
    dcp = hp.eta * (c - cp)

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dcp = -dcp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "cp": dcp}


==> anc/data/runs/solved_320/solvers/solver_25.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # --- NEW: critical+margin gated force reallocation (best -> worst) ---
    # Criticality gate based on clause cost c (near-violation => larger c)
    "c0":       dict(type="uniform",     default=0.25, low=0.05, high=0.49),
    "tau_c":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.3),

    # Margin gate based on top1-top2 (large gap => revert to baseline)
    "gap0":     dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Reallocation strength: fraction of c moved from best literal to worst (when gated on)
    "kappa":    dict(type="uniform",     default=0.5,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Sort literals to get best/second/worst (sparse, vmap-friendly)
    sorted_val, sorted_idx = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = sorted_val[:, 0]
    top2 = sorted_val[:, 1]
    best_idx  = sorted_idx[:, 0:1]
    worst_idx = sorted_idx[:, 2:3]

    # Clause unsatisfaction (baseline)
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, best_idx, unsat2.unsqueeze(-1))

    # ===== NEW: gated reallocation (best -> worst) =====
    # Activate only when clause is near-violated (high c) AND top1~top2 (no clear winner)
    gap = (top1 - top2).clamp(min=0.0)
    w_crit = torch.sigmoid((c - hp.c0) / (hp.tau_c + 1e-12))
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    rho = (w_crit * w_tie).clamp(0.0, 1.0)

    # Move a fraction of the baseline c-pressure from best literal to worst literal
    shift = (hp.kappa * rho * c)  # (M,)
    dG = torch.zeros_like(G)
    dG.scatter_(1, best_idx,  (-shift).unsqueeze(-1))
    dG.scatter_(1, worst_idx, ( shift).unsqueeze(-1))
    G = (G + dG) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (unchanged baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, best_idx, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_26.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-clause progress memory (EMA of clause cost c)
    "cp": dict(init=lambda s: 0.5 * torch.ones(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # EMA rate for cp
    "eta": dict(type="log_uniform", default=0.2, low=0.01, high=5.0),

    # Progress gate from (cp - c): >0 means improving vs EMA
    "prog_margin": dict(type="uniform",     default=0.02, low=-0.1, high=0.2),
    "prog_tau":    dict(type="log_uniform", default=0.05, low=0.01, high=0.2),

    # Stall-responsive xs modulation
    "k_gamma": dict(type="uniform", default=0.15, low=0.0, high=0.35),
    "k_beta":  dict(type="uniform", default=1.0,  low=0.0, high=5.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    cp = vars["cp"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # xl (baseline)
    dxl = hp.alpha * (c - hp.delta)

    # NEW: progress-aware xs switching
    # progress in (0,1): 1 when improving (c below its EMA cp)
    prog = torch.sigmoid(((cp - c) - hp.prog_margin) / hp.prog_tau)
    stall = 1.0 - prog

    gamma_eff = (hp.gamma - hp.k_gamma * stall).clamp(min=0.01, max=0.5)
    beta_eff = hp.beta * (1.0 + hp.k_beta * stall)

    dxs = beta_eff * ((xs + hp.epsilon) * (c - gamma_eff))

    # cp EMA
    dcp = hp.eta * (c - cp)

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dcp = -dcp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "cp": dcp}


==> anc/data/runs/solved_320/solvers/solver_27.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Adaptive top-2 split gate (tie-like AND critical)
    "gap0":      dict(type="uniform",     default=0.10, low=0.00, high=1.00),
    "gap_tau":   dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
    "tcrit":     dict(type="uniform",     default=0.20, low=-0.20, high=0.80),
    "tcrit_tau": dict(type="log_uniform", default=0.10, low=1e-3, high=0.8),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (keeps baseline clause-local structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction measures
    c = 0.5 * (1.0 - top1)          # (M,)
    unsat2 = 0.5 * (1.0 - top2)     # (M,)
    delta = (unsat2 - c)            # (M,) <= 0 typically

    # --- Adaptive interpolation between hard top-1 and split top-2 ---
    # Tie-likeness: on when margin small
    margin = (top1 - top2).clamp(min=0.0)  # (M,)
    w_tie = torch.sigmoid((hp.gap0 - margin) / (hp.gap_tau + 1e-12))

    # Criticality: on when top1 near violation (small)
    w_crit = torch.sigmoid((hp.tcrit - top1) / (hp.tcrit_tau + 1e-12))

    # Softness gate in [0,1]
    softness = (w_tie * w_crit).clamp(0.0, 1.0)

    # Split weight w in [0.5, 1]:
    #   softness=0  -> w=1   (baseline: all adjustment/ridigity on top1)
    #   softness=1  -> w=0.5 (split equally across top1/top2)
    w = 1.0 - 0.5 * softness

    # ===== GRADIENT TERM G =====
    # Baseline: all literals get c, except best gets unsat2.
    # Here: distribute (unsat2-c) across top-2 via w.
    G = c.unsqueeze(-1).repeat(1, 3)
    add = torch.zeros_like(G)
    add.scatter_(1, top_idx[:, 0:1], (w * delta).unsqueeze(-1))
    add.scatter_(1, top_idx[:, 1:2], ((1.0 - w) * delta).unsqueeze(-1))
    G = (G + add) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R =====
    # Baseline: only best gets c.
    # Here: split rigidity across top-2 with same w.
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], (w * c).unsqueeze(-1))
    R.scatter_(1, top_idx[:, 1:2], ((1.0 - w) * c).unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_28.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Clause persistence (EMA of violation)
    "xp": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # Persistence tracking
    "eta":      dict(type="log_uniform", default=10.0,  low=0.5,  high=100.0),
    "viol_tau": dict(type="log_uniform", default=2e-2,  low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xp = vars["xp"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Persistence signal (EMA of violation)
    cd = c - hp.delta
    tau = torch.as_tensor(hp.viol_tau, device=c.device, dtype=c.dtype).clamp(min=1e-6)
    eta = torch.as_tensor(hp.eta, device=c.device, dtype=c.dtype)

    viol = torch.sigmoid(cd / tau)          # ~1 if violated, ~0 if satisfied
    dxp = eta * (viol - xp)

    # xl dynamics: design-5 anti-windup cap + persistence-gated POSITIVE growth
    XL_CAP = 1e6
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)                                  # negative branch unchanged
    limiter = (1.0 - (xl / XL_CAP)).clamp(min=0.0, max=1.0)
    gate = 0.5 + 0.5 * xp                                    # safe early growth; full if persistent
    dxl = hp.alpha * (pos * limiter * gate + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxp = -dxp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xp": dxp}


==> anc/data/runs/solved_320/solvers/solver_29.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Tie gate (on when top1≈top2)
    "gap0":     dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Criticality gate driven by clause cost c (on when clause is violated/critical)
    "c0":       dict(type="uniform",     default=0.15, low=0.00, high=0.50),
    "c_tau":    dict(type="log_uniform", default=0.07, low=1e-3, high=0.8),

    # Adaptive selection temperature: tau_eff = tau_min + tau_delta * w
    "tau_min":  dict(type="log_uniform", default=0.02, low=2e-3, high=0.2),
    "tau_delta":dict(type="log_uniform", default=0.08, low=1e-3, high=1.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Clause cost and second-best unsat
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Gates: tie (margin) AND criticality (cost)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    w_crit = torch.sigmoid((c - hp.c0) / (hp.c_tau + 1e-12))
    w = (w_tie * w_crit).clamp(0.0, 1.0)  # (M,)

    # Baseline hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Adaptive top-2 sparse mask (2-way sparsemax on logits)
    tau_eff = hp.tau_min + hp.tau_delta * w  # (M,)
    logits2 = top_val / (tau_eff.unsqueeze(-1) + 1e-12)  # (M,2)

    # Sparsemax for K=2 (closed form)
    d = logits2[:, 0] - logits2[:, 1]  # (M,)
    p1 = (0.5 * (d + 1.0)).clamp(0.0, 1.0)
    p2 = 1.0 - p1

    soft_top2 = torch.zeros_like(v_lit)
    soft_top2.scatter_(1, top_idx[:, 0:1], p1.unsqueeze(-1))
    soft_top2.scatter_(1, top_idx[:, 1:2], p2.unsqueeze(-1))

    # Hybrid mask (recovers baseline when w=0)
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft_top2

    # Forces (baseline form with mask)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_3.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Tie-aware smoothing controls
    # tau_sel: temperature for the softmax mask used only in near-tie regions
    "tau_sel": dict(type="log_uniform", default=0.15, low=0.02, high=1.0),
    # gap0: gap threshold where smoothing starts to turn on (in literal-value units)
    "gap0":    dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    # gap_tau: sharpness of the sigmoid gate (smaller -> more binary hard/soft switch)
    "gap_tau": dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                # (M,2)
    c = unsat_top[:, 0]                              # (M,)
    unsat2 = unsat_top[:, 1]                         # (M,)

    # --- Tie-aware smoothing gate based on top1-top2 gap ---
    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    # w ~ 1 when gap is small (tie/ambiguity), w ~ 0 when gap is large (clear winner)
    w = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))  # (M,)

    # Hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft mask (only meaningfully used when w is high)
    soft = torch.softmax(v_lit / hp.tau_sel, dim=-1)

    # Hybrid best mask (sums to 1)
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft

    # Forces (baseline form, with best-indicator replaced by hybrid mask)
    # Baseline: G_i = c except best literal gets unsat2
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    # Baseline: R_i = c only on best literal
    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn  # (M,3)
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_30.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (single modification): xl-gated best->worst reallocation inside G
    "c0":      dict(type="uniform",     default=0.25, low=0.05, high=0.49),
    "tau_c":   dict(type="log_uniform", default=0.05, low=1e-3, high=0.3),
    "xl0":     dict(type="log_uniform", default=1e3,  low=1.0,  high=1e6),
    "tau_xl":  dict(type="log_uniform", default=0.5,  low=1e-3, high=5.0),
    "kappa":   dict(type="uniform",     default=0.5,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Order literals: best, second, worst
    sorted_val, sorted_idx = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = sorted_val[:, 0]
    top2 = sorted_val[:, 1]
    best_idx  = sorted_idx[:, 0:1]
    worst_idx = sorted_idx[:, 2:3]

    # Clause unsatisfaction
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # ===== GRADIENT TERM (baseline construction) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, best_idx, unsat2.unsqueeze(-1))

    # ===== SINGLE MODIFICATION: xl-gated best -> worst reallocation =====
    w_crit = torch.sigmoid((c - hp.c0) / (hp.tau_c + 1e-12))
    # gate on historically hard clauses (high xl)
    w_xl   = torch.sigmoid((torch.log(xl.clamp(min=1.0)) - torch.log(torch.tensor(hp.xl0))) / (hp.tau_xl + 1e-12))
    rho = (w_crit * w_xl).clamp(0.0, 1.0)

    shift = (hp.kappa * rho * c)  # (M,)
    dG = torch.zeros_like(G)
    dG.scatter_(1, best_idx,  (-shift).unsqueeze(-1))
    dG.scatter_(1, worst_idx, ( shift).unsqueeze(-1))

    G = (G + dG) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, best_idx, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_31.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=4.983233676547407,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.630626606639296, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2499919453537765, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07880863991562889, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.000999154207832982, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0008918952341755152, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.062675044936089,  low=1e-1, high=3.0),

    # sparsifying selection temperature (smaller -> closer to hard topk)
    "tau":     dict(type="log_uniform", default=0.16226306826025524, low=0.02, high=1.0),
}

# ------------------------------------------------------------------ #
# Sparsemax helper (vmap-friendly; no data-dependent Python control flow)
# ------------------------------------------------------------------ #

def _sparsemax(z, dim=-1):
    """Sparsemax projection onto the simplex along `dim`.
    Returns p >= 0, sum(p)=1. Piecewise linear (sparsifying)."""
    # Sort z in descending order
    z_sorted, _ = torch.sort(z, dim=dim, descending=True)

    # Compute cumulative sums
    z_cumsum = z_sorted.cumsum(dim)

    # k = 1..K along dim
    K = z.size(dim)
    view = [1] * z.dim()
    view[dim] = K
    k = torch.arange(1, K + 1, device=z.device, dtype=z.dtype).view(view)

    # Determine support: z_sorted > (cumsum - 1)/k
    tau = (z_cumsum - 1.0) / k
    is_gt = z_sorted > tau

    # Number of active entries
    k_z = is_gt.sum(dim=dim, keepdim=True).to(dtype=torch.long)
    k_z = k_z.clamp(min=1)

    # tau* = tau at k_z
    idx = (k_z - 1).to(device=z.device)
    tau_star = tau.gather(dim, idx).squeeze(dim)

    # Project
    p = (z - tau_star.unsqueeze(dim)).clamp(min=0.0)

    # (Optional) renorm for numerical safety
    p_sum = p.sum(dim=dim, keepdim=True).clamp(min=1e-12)
    p = p / p_sum
    return p


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    tau = hp.tau
    eps = 1e-6

    # ---- Sparse top-2 selection (sparsemax-based) ----
    # First selection weights (sparse, close to argmax)
    w1 = _sparsemax(v_lit / tau, dim=-1)  # (M,3)

    # Second selection weights: soft "without replacement" via log(1-w1)
    # (eps handles exact 1.0 entries)
    w2 = _sparsemax((v_lit + torch.log(1.0 - w1 + eps)) / tau, dim=-1)  # (M,3)

    top1 = (w1 * v_lit).sum(dim=-1)  # (M,)
    top2 = (w2 * v_lit).sum(dim=-1)  # (M,)

    c = 0.5 * (1.0 - top1)          # (M,)
    unsat2 = 0.5 * (1.0 - top2)     # (M,)

    # ---- Forces (same structure as Design 1; just different mask family) ----
    G = (c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * w1)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    R = (c.unsqueeze(-1) * w1)  # (M,3)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_32.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (small change): gated extra rigidity on 2nd-best literal (top1 rigidity is never reduced)
    "rho":      dict(type="uniform",     default=0.25, low=0.0,  high=1.0),
    "gap0":     dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
    "csat":     dict(type="uniform",     default=0.35, low=0.05, high=0.49),
    "csat_tau": dict(type="log_uniform", default=0.10, low=1e-3, high=0.8),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Clause cost from best literal (baseline)
    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)
    unsat2 = unsat_top[:, 1]           # (M,)

    # ===== GRADIENT TERM G (UNCHANGED baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat2.unsqueeze(-1))
    G = G * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (baseline + small gated top2 add-on) =====
    # Baseline: only best gets c.
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))

    # Gate extra rigidity to top2 ONLY when:
    #  (i) clause is clearly satisfied (c small), and
    #  (ii) top1 and top2 are near-tied (to reduce swapping/oscillation)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    w_sat = torch.sigmoid((hp.csat - c) / (hp.csat_tau + 1e-12))
    w = (w_tie * w_sat).clamp(0.0, 1.0)

    # Add-on does NOT reduce top1 rigidity; it only adds a small term on top2.
    R.scatter_add_(1, top_idx[:, 1:2], (hp.rho * w * c).unsqueeze(-1))

    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_33.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-clause persistence / EMA tracker of clause cost c
    "xp": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: EMA rate for persistence tracker xp (higher = faster tracking)
    "rho":     dict(type="log_uniform", default=1.0,  low=0.05, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xp = vars["xp"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # --- SINGLE PRINCIPLED MODIFICATION: persistence-aware xl via EMA tracker xp ---
    # xp tracks clause cost c; xl responds to persistent (smoothed) violation xp rather than instantaneous c.
    dxp = hp.rho * (c - xp)
    dxl = hp.alpha * (xp - hp.delta)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxp = -dxp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xp": dxp}


==> anc/data/runs/solved_320/solvers/solver_34.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (G-only, gated top2 smoothing):
    # - gate on when (top1-top2) is small AND top1 is near/under tcrit (clause critical)
    # - tau_sel controls how G's extra term is split across top-2 when gate is on
    "tau_sel":  dict(type="log_uniform", default=0.12, low=0.01, high=0.8),
    "gap0":     dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "tcrit":    dict(type="uniform",     default=0.20, low=-0.20, high=0.80),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction values (baseline)
    c = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)
    delta = (unsat2 - c)  # = 0.5*(top1-top2) >= 0

    # --- NEW: explicit gates (exact baseline when gate=0) ---
    gap = (top1 - top2).clamp(min=0.0)
    gate_tie = (gap < hp.gap0)
    gate_crit = (top1 < hp.tcrit)
    gate = (gate_tie & gate_crit).to(v.dtype)  # (M,) in {0,1}

    # When gate=1: split extra delta across top-2 via softmax on top2 logits
    logits2 = top_val / (hp.tau_sel + 1e-12)  # (M,2)
    p2 = torch.softmax(logits2, dim=-1)       # (M,2)
    p1 = p2[:, 0]
    p_second = p2[:, 1]

    # ===== GRADIENT TERM (G): baseline + gated top2 split of the extra term =====
    # Baseline: G = c everywhere, plus delta added to top1 only.
    # Here: if gate=1, add p1*delta to top1 and p2*delta to top2; else baseline.
    G = c.unsqueeze(-1).repeat(1, 3)

    add = torch.zeros_like(G)
    add_top1 = ((1.0 - gate) + gate * p1) * delta
    add_top2 = (gate * p_second) * delta
    add.scatter_(1, top_idx[:, 0:1], add_top1.unsqueeze(-1))
    add.scatter_(1, top_idx[:, 1:2], add_top2.unsqueeze(-1))

    G = (G + add) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (R): EXACT baseline hard-top1 =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_35.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-clause EMA (persistence) of clause cost c
    "xp": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: EMA tracking rate for xp
    "rho":     dict(type="log_uniform", default=1.0,  low=0.05, high=50.0),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xp = vars["xp"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # Baseline xl update
    dxl = hp.alpha * (c - hp.delta)

    # NEW: persistence-directed switching for xs
    # xp = EMA(c); p=max(c,xp) prevents xs from dropping out of push mode due to brief improvements
    dxp = hp.rho * (c - xp)
    p = torch.maximum(c, xp)
    dxs = hp.beta * ((xs + hp.epsilon) * (p - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxp = -dxp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xp": dxp}


==> anc/data/runs/solved_320/solvers/solver_36.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # --- NEW: reliability-based fallback to include 3rd literal ---
    # Ambiguity in top-2 set: turn on when (top2-top3) is small
    "gap23_0":   dict(type="uniform",     default=0.12, low=0.00, high=0.80),
    "gap23_tau": dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Couple fallback to clause criticality (only when violated/hard)
    "c0":        dict(type="uniform",     default=0.15, low=0.00, high=0.50),
    "c_tau":     dict(type="log_uniform", default=0.07, low=1e-3, high=0.8),

    # Soft 3-way routing temperature (smaller -> closer to hard argmax)
    "tau3":      dict(type="log_uniform", default=0.10, low=0.01, high=1.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Sort all 3 literals (descending)
    top_val, top_idx = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]
    top3 = top_val[:, 2]

    # Clause cost and second-best unsat (baseline definitions)
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Baseline hard best-literal mask
    mask2 = torch.zeros_like(v_lit)
    mask2.scatter_(1, top_idx[:, 0:1], 1.0)

    # 3-way soft routing mask
    tau3 = hp.tau3 + 1e-12
    mask3 = torch.softmax(v_lit / tau3, dim=-1)

    # Reliability/criticality gate: include 3rd literal only when ambiguous AND critical
    gap23 = (top2 - top3).clamp(min=0.0)
    w_amb  = torch.sigmoid((hp.gap23_0 - gap23) / (hp.gap23_tau + 1e-12))
    w_crit = torch.sigmoid((c - hp.c0) / (hp.c_tau + 1e-12))
    w3 = (w_amb * w_crit).clamp(0.0, 1.0)  # (M,)

    mask = (1.0 - w3).unsqueeze(-1) * mask2 + w3.unsqueeze(-1) * mask3  # (M,3), sums to 1

    # Forces (baseline form; routing mask modified)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_37.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-clause persistence tracker (EMA of clause cost c)
    "xp": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),

    # NEW: EMA rate for xp (persistence)
    "rho":         dict(type="log_uniform", default=1.0,   low=0.05, high=50.0),

    # NEW: soft anti-windup width as a fraction of XL_CAP
    # smaller -> limiter activates only very near cap; larger -> more conservative growth
    "xl_tau_frac": dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xp = vars["xp"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE dv (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # NEW (single coherent modification): persistence-aware xl growth with soft anti-windup.
    # xp = EMA(c). xl responds to persistent violation (xp) rather than instantaneous c.
    # Only the positive-growth branch is limited near XL_CAP; negative branch unchanged.
    XL_CAP = 1e6

    dxp = hp.rho * (c - xp)

    cd = xp - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    xl_tau = (hp.xl_tau_frac * XL_CAP)
    limiter = torch.sigmoid((XL_CAP - xl) / xl_tau)  # ~1 far from cap, ->0 near/above cap

    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxp = -dxp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xp": dxp}


==> anc/data/runs/solved_320/solvers/solver_38.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # --- NEW: conservative attenuation of non-top1 push when clause is "safe" ---
    # Unambiguous top-2 if (top2 - top3) is large
    "gap0":     dict(type="uniform",     default=0.25, low=0.00, high=1.50),
    "gap_tau":  dict(type="log_uniform", default=0.08, low=1e-3, high=0.8),

    # Near-satisfied if c is below c0
    "c0":       dict(type="uniform",     default=0.12, low=0.00, high=0.50),
    "c_tau":    dict(type="log_uniform", default=0.08, low=1e-3, high=0.8),

    # Minimum retained fraction of non-top1 background force (prevents starvation)
    "eta":      dict(type="log_uniform", default=0.10, low=1e-3, high=1.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Sort to get top1/top2/top3 (descending)
    top_val, top_idx = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]
    top3 = top_val[:, 2]

    # Baseline clause measures
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Baseline hard best-literal mask (one-hot at top1)
    mask1 = torch.zeros_like(v_lit)
    mask1.scatter_(1, top_idx[:, 0:1], 1.0)

    # --- NEW: reliability gate to attenuate non-top1 background push ---
    # Safe if unambiguous (gap23 large) AND near-satisfied (c small)
    gap23 = (top2 - top3).clamp(min=0.0)
    g_gap = torch.sigmoid((gap23 - hp.gap0) / (hp.gap_tau + 1e-12))
    g_sat = torch.sigmoid((hp.c0 - c) / (hp.c_tau + 1e-12))
    g = (g_gap * g_sat).clamp(0.0, 1.0)  # (M,)

    # Attenuation factor a: top1 stays 1; non-top1 become ~eta when safe
    eta = hp.eta
    a = 1.0 - (g.unsqueeze(-1) * (1.0 - eta) * (1.0 - mask1))  # (M,3)

    # ===== Forces (baseline form, with only this attenuation added) =====
    base = c.unsqueeze(-1).expand(-1, 3)
    extra = (unsat2 - c).unsqueeze(-1) * mask1
    G = (base + extra) * a
    G = G * (xl * xs).unsqueeze(-1)

    R = (c.unsqueeze(-1) * mask1)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_39.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # Per-clause persistence tracker (EMA of clause cost)
    "xp": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # EMA rate for xp
    "rho":     dict(type="log_uniform", default=1.0,  low=0.05, high=50.0),

    # NEW: bounded settle/release rate for xl when clause is (persistently) satisfied
    "kappa":   dict(type="log_uniform", default=1.0,  low=1e-2, high=50.0),

    # NEW: softness of the settle gate around xp ~ gamma
    "set_tau": dict(type="log_uniform", default=5e-2, low=1e-3, high=2e-1),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    xp = vars["xp"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # Persistence tracker (Design 33)
    dxp = hp.rho * (c - xp)

    # Persistence-driven growth + explicit bounded settle/release
    # Gate ~1 when xp < gamma (clause persistently good) -> decay xl toward 1.
    tau = torch.as_tensor(hp.set_tau, device=v.device, dtype=v.dtype).clamp(min=1e-6)
    settle_gate = torch.sigmoid((hp.gamma - xp) / tau)

    # Bounded decay term in [0, kappa], vanishes as xl->1
    decay = hp.kappa * (1.0 - 1.0 / xl.clamp(min=1.0)) * settle_gate

    # Growth uses smoothed violation signal (xp) rather than instantaneous c
    dxl = hp.alpha * (xp - hp.delta) - decay

    # xs dynamics unchanged (avoid persistence-forcing xs)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale
    dxp = -dxp * scale

    return {"v": dv, "xl": dxl, "xs": dxs, "xp": dxp}


==> anc/data/runs/solved_320/solvers/solver_4.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single principled change): clause-conditioned xl leak back toward 1 when satisfied
    "lam":     dict(type="log_uniform", default=0.3,  low=1e-3, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation
    v_lit = v[idx] * sgn                      # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)         # (M,2)
    c = unsat_top[:, 0]                       # (M,)

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # Baseline growth
    dxl = hp.alpha * (c - hp.delta)

    # --- MODIFICATION: leak xl toward 1 only when clause is (smoothly) satisfied ---
    # gate ~1 when c < delta, ~0 when c >> delta
    tau = 0.05
    gate_sat = torch.sigmoid((hp.delta - c) / tau)
    dxl = dxl - hp.lam * (xl - 1.0) * gate_sat

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Single shared normalization (kept as in baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_40.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.3646591501188725,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.00000203195368, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.2494990138100396, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05113885693430709, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0009973557927788082, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.0009965288591780653, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.1546837296135204,  low=1e-1, high=3.0),

    # Conditional smoothing controls
    "tau_sel":    dict(type="log_uniform", default=0.12000000956655181, low=0.01, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10295273227619628, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.049991367533177476, low=1e-3, high=0.5),

    # Criticality gate: smooth only when top1 is near 0 (clause near violation)
    "tcrit":      dict(type="uniform",     default=0.20000000298306594, low=-0.20, high=0.80),
    "tcrit_tau":  dict(type="log_uniform", default=0.1, low=1e-3, high=0.8),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)
    unsat2 = unsat_top[:, 1]           # (M,)

    # Tie gate (on when top1≈top2)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))  # (M,)

    # Criticality gate (on when top1 near 0 => clause near violation)
    w_crit = torch.sigmoid((hp.tcrit - top1) / (hp.tcrit_tau + 1e-12))  # (M,)

    # Combine: smooth only if both tie-like and critical
    w = (w_tie * w_crit).clamp(0.0, 1.0)  # (M,)

    # Hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # NEW: soft mask only over the hard top-2 literals (2-way softmax), zero on the 3rd
    logits2 = top_val / (hp.tau_sel + 1e-12)          # (M,2)
    p2 = torch.softmax(logits2, dim=-1)               # (M,2)
    soft2 = torch.zeros_like(v_lit)
    soft2.scatter_(1, top_idx[:, 0:1], p2[:, 0:1])
    soft2.scatter_(1, top_idx[:, 1:2], p2[:, 1:2])

    # Hybrid best mask
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft2

    # Forces (baseline form with best-indicator replaced by mask)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_41.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: 3rd-literal fallback strength (extra force on worst literal, gated by violation c)
    "rho":     dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Sort literals (top1/top2/top3) for stable indexing
    val_sorted, pos_sorted = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = val_sorted[:, 0]
    top2 = val_sorted[:, 1]
    top3 = val_sorted[:, 2]

    i_top1 = pos_sorted[:, 0:1]  # (M,1)
    i_top3 = pos_sorted[:, 2:3]  # (M,1)

    # Clause cost uses best literal (as in baseline/top-2 family)
    c = 0.5 * (1.0 - top1)       # (M,)
    u2 = 0.5 * (1.0 - top2)      # (M,)
    u3 = 0.5 * (1.0 - top3)      # (M,)

    # Baseline adjustment: move top1 from c -> u2 (delta2 <= 0 typically)
    delta2 = (u2 - c)            # (M,)

    # NEW: fallback to worst literal when clause is violated.
    # Adds extra push proportional to violation level c, so it vanishes on satisfied clauses.
    delta3 = (u3 - c).clamp(min=0.0)  # (M,)
    fb = hp.rho * c * delta3          # (M,)

    # ===== GRADIENT TERM (drives toward satisfaction) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_add_(1, i_top1, delta2.unsqueeze(-1))
    G.scatter_add_(1, i_top3, fb.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (prevents oscillation) =====
    R = torch.zeros_like(G)
    R.scatter_(1, i_top1, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_42.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SINGLE MODIFICATION: DECOUPLED NORMALIZATION =====
    # v-channel normalized by max(|dv|) as before.
    # memory-channel normalized by its own max(|dxl|,|dxs|), preventing dv spikes from starving memory adaptation.
    dv_scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    mem_max = torch.maximum(dxl.abs().max(), dxs.abs().max())
    mem_scale = (1.0 / mem_max.clamp(min=1e-6)).clamp(max=1.0)  # never amplify tiny memory gradients

    dv  = -dv  * dv_scale
    dxl = -dxl * mem_scale
    dxs = -dxs * mem_scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_43.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # sparse routing temperature (smaller -> closer to hard one-hot)
    "tau":     dict(type="log_uniform", default=0.15, low=0.02, high=1.0),
}

# ------------------------------------------------------------------ #
# Sparsemax helper (vmap-friendly)
# ------------------------------------------------------------------ #

def _sparsemax(z, dim=-1):
    """Sparsemax projection onto the simplex along `dim`.
    Returns p >= 0, sum(p)=1. Piecewise linear (sparsifying)."""
    z_sorted, _ = torch.sort(z, dim=dim, descending=True)
    z_cumsum = z_sorted.cumsum(dim)

    K = z.size(dim)
    view = [1] * z.dim()
    view[dim] = K
    k = torch.arange(1, K + 1, device=z.device, dtype=z.dtype).view(view)

    tau = (z_cumsum - 1.0) / k
    is_gt = z_sorted > tau

    k_z = is_gt.sum(dim=dim, keepdim=True).to(dtype=torch.long).clamp(min=1)
    idx = (k_z - 1)
    tau_star = tau.gather(dim, idx).squeeze(dim)

    p = (z - tau_star.unsqueeze(dim)).clamp(min=0.0)
    p_sum = p.sum(dim=dim, keepdim=True).clamp(min=1e-12)
    return p / p_sum


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)

    v_lit = v[idx] * sgn  # (M,3)

    # ---- HARD clause monitoring (do NOT soften c) ----
    top_val, _ = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c_hard = 0.5 * (1.0 - top_val[:, 0])       # (M,)
    u2_hard = 0.5 * (1.0 - top_val[:, 1])      # (M,)
    delta = (u2_hard - c_hard)                 # (M,)

    # ---- Sparse routing weights (used ONLY to apportion forces) ----
    w = _sparsemax(v_lit / hp.tau, dim=-1)     # (M,3), sparse, sums to 1

    # Gradient term: baseline top-2 structure, but distribute the (u2-c) adjustment via w
    G = (c_hard.unsqueeze(-1) + delta.unsqueeze(-1) * w)
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term: distribute baseline rigidity across literals via the same sparse routing
    R = (c_hard.unsqueeze(-1) * w)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics uses HARD c
    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_hard - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_44.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),

    # NEW: per-clause stall/progress memory (EMA of clause cost c)
    "cp": dict(init=lambda s: 0.5 * torch.ones(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # EMA rate for cp
    "eta": dict(type="log_uniform", default=0.2, low=0.01, high=5.0),

    # Criticality gate (as in Design 25): clause near-violation
    "c0":      dict(type="uniform",     default=0.25, low=0.05, high=0.49),
    "tau_c":   dict(type="log_uniform", default=0.05, low=1e-3, high=0.3),

    # Tie gate (as in Design 25): top1~top2
    "gap0":    dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau": dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # NEW: stall gate from EMA (activate reallocation when stalled/worsening)
    "stall_margin": dict(type="uniform",     default=0.0,  low=-0.2, high=0.2),
    "stall_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.3),

    # Reallocation strength
    "kappa":   dict(type="uniform",     default=0.5,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]
    cp = vars["cp"]

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Need best/top2/worst indices for reallocation
    sorted_val, sorted_idx = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = sorted_val[:, 0]
    top2 = sorted_val[:, 1]
    best_idx  = sorted_idx[:, 0:1]
    worst_idx = sorted_idx[:, 2:3]

    # Baseline clause cost and second-best unsat
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # ===== GRADIENT TERM (baseline scaffold) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, best_idx, unsat2.unsqueeze(-1))

    # ===== NEW: stall+criticality+tieness gated best->worst reallocation =====
    gap = (top1 - top2).clamp(min=0.0)
    w_crit = torch.sigmoid((c - hp.c0) / (hp.tau_c + 1e-12))
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))

    # Stall when current c is not better than its EMA (or worse)
    w_stall = torch.sigmoid(((c - cp) - hp.stall_margin) / (hp.stall_tau + 1e-12))

    rho = (w_crit * w_tie * w_stall).clamp(0.0, 1.0)
    shift = hp.kappa * rho * c

    dG = torch.zeros_like(G)
    dG.scatter_(1, best_idx,  (-shift).unsqueeze(-1))
    dG.scatter_(1, worst_idx, ( shift).unsqueeze(-1))

    G = (G + dG) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, best_idx, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline xl/xs, plus cp EMA) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))
    dcp = hp.eta   * (c - cp)

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
        "cp": -dcp * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_45.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Worst-literal fallback strength (now gated to ONLY act on violated clauses)
    "rho":     dict(type="log_uniform", default=0.10, low=1e-3, high=2.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Stable ordering: top1>=top2>=top3
    val_sorted, pos_sorted = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = val_sorted[:, 0]
    top2 = val_sorted[:, 1]
    top3 = val_sorted[:, 2]

    i_top1 = pos_sorted[:, 0:1]  # (M,1)
    i_top3 = pos_sorted[:, 2:3]  # (M,1)

    # HARD clause monitoring
    c  = 0.5 * (1.0 - top1)  # (M,)
    u2 = 0.5 * (1.0 - top2)  # (M,)
    u3 = 0.5 * (1.0 - top3)  # (M,)

    # Baseline top-2 adjustment
    delta2 = (u2 - c)  # (M,)

    # NEW (single change vs Design 41 idea): fallback acts ONLY when clause is violated (top1<0)
    violation = (-top1).clamp(min=0.0)          # 0 if satisfied in hard sense, >0 if violated
    delta3 = (u3 - c).clamp(min=0.0)            # extra room on the worst literal
    fb = hp.rho * violation * delta3            # vanishes on satisfied clauses

    # Gradient term
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_add_(1, i_top1, delta2.unsqueeze(-1))
    G.scatter_add_(1, i_top3, fb.unsqueeze(-1))
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (unchanged)
    R = torch.zeros_like(G)
    R.scatter_(1, i_top1, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics uses HARD c (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_46.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single modification): persistence-amplified, ultra-late anti-windup for xl positive growth
    # kappa: how much xs (persistence proxy) amplifies positive xl growth
    "kappa":   dict(type="uniform",     default=1.0,  low=0.0,  high=5.0),

    # xl_p: power for polynomial late-knee limiter; higher => limiter engages later (closer to XL_CAP)
    "xl_p":    dict(type="int",         default=16,   low=4,    high=40),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE dv (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # SINGLE CHANGE vs baseline:
    # - Positive xl growth is amplified by xs (proxy for persistence of violation)
    # - Positive xl growth is limited only extremely near XL_CAP via polynomial late-knee limiter
    # - Negative branch unchanged (preserves baseline relaxation behavior)
    XL_CAP = 1e6

    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # ultra-late limiter: ~1 until xl is very close to XL_CAP (for moderate xl, (xl/XL_CAP)^p ~ 0)
    frac = (xl / XL_CAP).clamp(min=0.0, max=1.0)
    limiter = (1.0 - frac.pow(hp.xl_p)).clamp(min=0.0, max=1.0)

    # persistence amplification using existing xs (no new state variables)
    amp = 1.0 + hp.kappa * xs

    dxl = hp.alpha * (pos * amp * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_47.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # ---- HARD clause monitoring (unchanged) ----
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c = 0.5 * (1.0 - top_val[:, 0])                  # (M,)
    u2 = 0.5 * (1.0 - top_val[:, 1])                 # (M,)

    # ---- Routing-only change: forces act ONLY on the hard top-2 literals ----
    # Gradient term: best literal gets u2, second-best gets c, third gets 0
    G = torch.zeros_like(v_lit)
    G.scatter_(1, top_idx[:, 1:2], c.unsqueeze(-1))
    G.scatter_(1, top_idx[:, 0:1], u2.unsqueeze(-1))
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term: only best literal (as in baseline), third gets 0
    R = torch.zeros_like(v_lit)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics uses HARD c (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_48.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW (for dxl gating only): clause criticality from top1-top2 margin
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn                       # (M,3)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)          # (M,2)
    c = unsat_top[:, 0]                        # (M,)

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # xl dynamics (SINGLE MODIFICATION): violation/criticality-gated positive growth + gated anti-windup
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # Violation gate: only definitely violated clauses get full growth (top1 < 0)
    top1 = top_val[:, 0]
    w_v = (top1 < 0.0).to(v.dtype)  # (M,)

    # Criticality gate: preserve growth on fragile clauses even if currently satisfied
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    w_c = torch.sigmoid((hp.crit_margin - margin) / (hp.crit_tau + 1e-12))

    gate = (w_v + w_c).clamp(0.0, 1.0)

    # Anti-windup applied only when gate is not ~1 (i.e., not strongly demanded)
    limiter = (1.0 - (xl / XL_CAP) * (1.0 - gate)).clamp(0.0, 1.0)
    dxl = hp.alpha * (pos * gate * limiter + neg)

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_49.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Violation-gated top-2 tie smoothing (G only)
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Explicit violation gate: activate smoothing only when top1 is negative (clause violated)
    "tviol":      dict(type="uniform",     default=-0.05, low=-0.50, high=0.20),
    "tviol_tau":  dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction measures
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Baseline hard-best mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft routing restricted to top-2 (used only when gated on)
    logits2 = top_val / (hp.tau_sel + 1e-12)     # (M,2)
    w2 = torch.softmax(logits2, dim=-1)          # (M,2)
    soft_top2 = torch.zeros_like(v_lit)
    soft_top2.scatter_(1, top_idx[:, 0:1], w2[:, 0:1])
    soft_top2.scatter_(1, top_idx[:, 1:2], w2[:, 1:2])

    # Gates: near-tie AND violated
    gap = (top1 - top2).clamp(min=0.0)
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    w_viol = torch.sigmoid((hp.tviol - top1) / (hp.tviol_tau + 1e-12))
    w = (w_tie * w_viol).clamp(0.0, 1.0)  # (M,)

    # --- Only modify G routing; keep R baseline hard-best ---
    mask_g = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft_top2  # (M,3)

    # Gradient term (baseline form with gated top-2 smoothing)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask_g
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term (unchanged baseline: hard-best only)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_5.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # --- SINGLE MODIFICATION: anti-windup limiter on positive xl growth near upper bound ---
    # Keeps baseline decay when c < delta; only slows growth when c > delta and xl is large.
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)
    limiter = (1.0 - (xl / XL_CAP)).clamp(min=0.0, max=1.0)
    dxl = hp.alpha * (pos * limiter + neg)

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_50.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW: force-side tempering of xl in (G,R) via concave power (p<1 reduces stiffness)
    "xl_pow":  dict(type="uniform",     default=0.5,  low=0.30, high=1.00),

    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== SINGLE MODIFICATION: TEMPER xl IN FORCES =====
    # Keep dxl unmodified; only compress how xl enters dv to reduce stiffness.
    xl_eff = xl.clamp_min(1.0).pow(hp.xl_pow)

    # ===== GRADIENT TERM (baseline form, tempered weights) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl_eff * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline form, tempered weights) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl_eff) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (baseline) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_51.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0000001782354415,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.56450503299908, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.24225619180065566, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.07106319159725401, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0010401311262767411, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.001136878800508723, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0939282035013482,  low=1e-1, high=3.0),

    # Violation-gated top-2 tie smoothing (G only)
    "tau_sel":    dict(type="log_uniform", default=0.17120423583821076, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.08798578579950508, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.0504982594917416, low=1e-3, high=0.5),

    # Explicit violation gate: activate smoothing only when top1 is negative (clause violated)
    "tviol":      dict(type="uniform",     default=0.03946129319268438, low=-0.50, high=0.20),
    "tviol_tau":  dict(type="log_uniform", default=0.0499998694228196,  low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction measures
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Baseline hard-best mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft routing restricted to top-2 (used only when gated on)
    logits2 = top_val / (hp.tau_sel + 1e-12)     # (M,2)
    w2 = torch.softmax(logits2, dim=-1)          # (M,2)
    soft_top2 = torch.zeros_like(v_lit)
    soft_top2.scatter_(1, top_idx[:, 0:1], w2[:, 0:1])
    soft_top2.scatter_(1, top_idx[:, 1:2], w2[:, 1:2])

    # Gates: near-tie AND violated
    gap = (top1 - top2).clamp(min=0.0)
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    w_viol = torch.sigmoid((hp.tviol - top1) / (hp.tviol_tau + 1e-12))
    w = (w_tie * w_viol).clamp(0.0, 1.0)  # (M,)

    # --- Only modify G routing; keep R baseline hard-best ---
    mask_g = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft_top2  # (M,3)

    # Gradient term (baseline form with gated top-2 smoothing)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask_g
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term (unchanged baseline: hard-best only)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_52.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # sparse routing temperature (smaller -> closer to hard)
    "tau":     dict(type="log_uniform", default=0.15, low=0.02, high=1.0),

    # NEW (single change vs Design 43): minimum probability mass on best literal
    "rho":     dict(type="uniform",     default=0.55, low=0.20, high=0.90),
}

# ------------------------------------------------------------------ #
# Sparsemax helper (vmap-friendly)
# ------------------------------------------------------------------ #

def _sparsemax(z, dim=-1):
    """Sparsemax projection onto the simplex along `dim`.
    Returns p >= 0, sum(p)=1. Piecewise linear (sparsifying)."""
    z_sorted, _ = torch.sort(z, dim=dim, descending=True)
    z_cumsum = z_sorted.cumsum(dim)

    K = z.size(dim)
    view = [1] * z.dim()
    view[dim] = K
    k = torch.arange(1, K + 1, device=z.device, dtype=z.dtype).view(view)

    tau = (z_cumsum - 1.0) / k
    is_gt = z_sorted > tau

    k_z = is_gt.sum(dim=dim, keepdim=True).to(dtype=torch.long).clamp(min=1)
    idx = (k_z - 1)
    tau_star = tau.gather(dim, idx).squeeze(dim)

    p = (z - tau_star.unsqueeze(dim)).clamp(min=0.0)
    p_sum = p.sum(dim=dim, keepdim=True).clamp(min=1e-12)
    return p / p_sum


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    v_lit = v[idx] * sgn  # (M,3)

    # ---- HARD clause monitoring (unchanged) ----
    top_val, top_pos = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    c_hard  = 0.5 * (1.0 - top_val[:, 0])            # (M,)
    u2_hard = 0.5 * (1.0 - top_val[:, 1])            # (M,)
    delta = (u2_hard - c_hard)                       # (M,)

    # ---- Sparse routing weights (apportion forces) ----
    w = _sparsemax(v_lit / (hp.tau + 1e-12), dim=-1)  # (M,3), sums to 1

    # NEW: minimum-mass safeguard on the best literal to prevent force dilution
    best = top_pos[:, 0]  # (M,)
    best_oh = torch.zeros_like(v_lit)
    best_oh.scatter_(1, best.unsqueeze(-1), 1.0)

    w_best = (w * best_oh).sum(dim=-1, keepdim=True)  # (M,1)
    need = (w_best < hp.rho).to(w.dtype)              # (M,1)

    others = w * (1.0 - best_oh)
    others_sum = others.sum(dim=-1, keepdim=True).clamp(min=1e-12)
    new_others = others * ((1.0 - hp.rho) / others_sum)
    w_new = new_others + best_oh * hp.rho

    w = need * w_new + (1.0 - need) * w

    # Forces: same structure as Design 43 (hard-c, routed apportioning)
    G = (c_hard.unsqueeze(-1) + delta.unsqueeze(-1) * w)
    G = G * (xl * xs).unsqueeze(-1)

    R = (c_hard.unsqueeze(-1) * w)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics uses HARD c (unchanged)
    dxl = hp.alpha * (c_hard - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c_hard - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_53.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Criticality from clause slack margin (as in design 15/17)
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),

    # NEW: instantaneous violation gate from c (no extra state)
    "viol_margin": dict(type="uniform",     default=0.25, low=0.00, high=0.60),
    "viol_tau":    dict(type="log_uniform", default=0.05, low=0.005, high=0.2),

    # Effective cap floor fraction when (non-critical AND low-violation AND inactive)
    "cap_floor": dict(type="uniform", default=0.05, low=0.01, high=0.5),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # Single modification: clause-local, state-dependent anti-windup on POSITIVE xl growth
    # - negative/decay branch unchanged
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # Criticality: small slack margin => critical
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)  # (0,1)

    # Violation gate from instantaneous c
    viol = torch.sigmoid((c - hp.viol_margin) / hp.viol_tau)  # (0,1)

    # "Active or violated" without hard max: OR-combination
    act = 1.0 - (1.0 - viol) * (1.0 - xs)  # (0,1)

    # Allow near-baseline cap if critical OR active/violated; otherwise early cap
    allow = crit + (1.0 - crit) * act  # (0,1)

    XL_eff = XL_CAP * (hp.cap_floor + (1.0 - hp.cap_floor) * allow)
    limiter = (1.0 - xl / XL_eff).clamp(min=0.0, max=1.0)

    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_54.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Design-49: Violation-gated top-2 tie smoothing (G only)
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
    "tviol":      dict(type="uniform",     default=-0.05, low=-0.50, high=0.20),
    "tviol_tau":  dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),

    # NEW (single incremental change vs Design-49): violated-only worst-literal fallback (G only)
    "rho":        dict(type="log_uniform", default=0.10, low=1e-3, high=2.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Stable ordering: top1 >= top2 >= top3
    val_sorted, pos_sorted = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top_val = val_sorted[:, 0:2]   # (M,2)
    top_idx = pos_sorted[:, 0:2]   # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction measures (baseline hard monitor uses top1)
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Baseline hard-best mask (top1)
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft routing restricted to top-2 (only used when gated on)
    logits2 = top_val / (hp.tau_sel + 1e-12)
    w2 = torch.softmax(logits2, dim=-1)  # (M,2)
    soft_top2 = torch.zeros_like(v_lit)
    soft_top2.scatter_(1, top_idx[:, 0:1], w2[:, 0:1])
    soft_top2.scatter_(1, top_idx[:, 1:2], w2[:, 1:2])

    # Gates: near-tie AND violated (Design-49)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    w_viol = torch.sigmoid((hp.tviol - top1) / (hp.tviol_tau + 1e-12))
    w = (w_tie * w_viol).clamp(0.0, 1.0)  # (M,)

    # --- Only modify G routing; keep R baseline hard-best ---
    mask_g = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft_top2  # (M,3)

    # Gradient term (baseline form with gated top-2 smoothing)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask_g

    # NEW: violated-only worst-literal fallback (Design-45 style), acts only when top1<0
    top3_val = val_sorted[:, 2]
    i_top3 = pos_sorted[:, 2:3]
    unsat3 = 0.5 * (1.0 - top3_val)
    delta3 = (unsat3 - c).clamp(min=0.0)
    violation = (-top1).clamp(min=0.0)  # exactly 0 on hard-satisfied clauses
    fb = hp.rho * violation * delta3
    G = G.scatter_add(1, i_top3, fb.unsqueeze(-1))

    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term (unchanged baseline: hard-best only)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_55.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Criticality / violation shaping for the xl effective cap
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),
    "viol_margin": dict(type="uniform",     default=0.25, low=0.00, high=0.60),
    "viol_tau":    dict(type="log_uniform", default=0.05, low=0.005, high=0.2),

    # Minimum cap fraction for non-critical inactive clauses
    "cap_floor":   dict(type="uniform",     default=0.05, low=0.01, high=0.5),

    # Soft-cap width (smooth anti-windup) as fraction of XL_CAP
    "xl_tau_frac": dict(type="log_uniform", default=0.03, low=1e-3, high=0.3),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # SINGLE MODIFICATION vs baseline: smooth, state-dependent anti-windup on POSITIVE xl growth.
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)  # decay branch unchanged

    # Criticality proxy: small slack between best and 2nd best literal => critical
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)

    # Instantaneous violation gate from c
    viol = torch.sigmoid((c - hp.viol_margin) / hp.viol_tau)

    # Soft OR: active if violated or currently in push-mode (xs high)
    act = 1.0 - (1.0 - viol) * (1.0 - xs)

    allow = crit + (1.0 - crit) * act

    # Effective cap: low for non-critical inactive clauses, near full for critical/active clauses
    XL_eff = XL_CAP * (hp.cap_floor + (1.0 - hp.cap_floor) * allow)

    # Smooth limiter around XL_eff (avoids hard clamp; activates near cap)
    xl_tau = (hp.xl_tau_frac * XL_CAP)
    limiter = torch.sigmoid((XL_eff - xl) / xl_tau)

    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_56.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Violation-gated top-2 tie smoothing (G only)
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Soft violation gate (kept) + NEW strict hard-violation mask in dynamics
    "tviol":      dict(type="uniform",     default=-0.05, low=-0.50, high=0.20),
    "tviol_tau":  dict(type="log_uniform", default=0.05,  low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # Baseline hard-best mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft routing restricted to top-2
    logits2 = top_val / (hp.tau_sel + 1e-12)
    w2 = torch.softmax(logits2, dim=-1)  # (M,2)
    soft_top2 = torch.zeros_like(v_lit)
    soft_top2.scatter_(1, top_idx[:, 0:1], w2[:, 0:1])
    soft_top2.scatter_(1, top_idx[:, 1:2], w2[:, 1:2])

    # Gates: near-tie AND violated (STRICT: only when top1 < 0)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    w_viol_soft = torch.sigmoid((hp.tviol - top1) / (hp.tviol_tau + 1e-12))
    viol_hard = (top1 < 0.0).to(v_lit.dtype)  # NEW: strict violation mask
    w = (w_tie * w_viol_soft * viol_hard).clamp(0.0, 1.0)

    # Only modify G routing; keep R baseline hard-best
    mask_g = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft_top2

    # G term (gated routing)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask_g
    G = G * (xl * xs).unsqueeze(-1)

    # R term (unchanged baseline: hard-best only)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_57.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Effective-cap shaping (from 53/55)
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),
    "viol_margin": dict(type="uniform",     default=0.25, low=0.00, high=0.60),
    "viol_tau":    dict(type="log_uniform", default=0.05, low=0.005, high=0.2),
    "cap_floor":   dict(type="uniform",     default=0.05, low=0.01, high=0.5),

    # NEW vs 55: ratio-power limiter exponent (higher => engages closer to cap)
    "xl_p":        dict(type="uniform",     default=4.0,  low=1.0,  high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS =====
    # Single coherent modification vs baseline: state-dependent anti-windup on POSITIVE xl growth,
    # using an effective cap (crit/viol/xs) but a less-conservative ratio-power limiter.
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)  # decay branch unchanged

    # Criticality proxy: small slack between best and 2nd best literal => critical
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)

    # Instantaneous violation gate from c
    viol = torch.sigmoid((c - hp.viol_margin) / hp.viol_tau)

    # Noisy-OR activity: violated or currently in push-mode (xs high)
    act = 1.0 - (1.0 - viol) * (1.0 - xs)

    # Allow near-full cap if critical OR active; low cap otherwise
    allow = 1.0 - (1.0 - crit) * (1.0 - act)

    XL_eff = XL_CAP * (hp.cap_floor + (1.0 - hp.cap_floor) * allow)

    # NEW limiter shape: stays ~1 until xl approaches XL_eff; smooth, vmap-safe
    ratio = xl / (XL_eff + 1e-12)
    limiter = 1.0 / (1.0 + ratio.pow(hp.xl_p))

    dxl = hp.alpha * (pos * limiter + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_58.py <==
import torch
import torch.nn.functional as F

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # NEW (single change vs baseline/design-5 family): smoothness/steepness of xl positive-growth limiter
    # Larger => closer to hard ReLU on (1 - xl/XL_CAP); smaller => gentler slowdown.
    "xl_k":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS =====
    # Baseline form, with ONE modification: smooth anti-windup limiter on POSITIVE dxl only.
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)  # decay branch identical to baseline

    # Smooth ReLU approximation of (1 - xl/XL_CAP)+, normalized so limiter ~ u for u in (0,1)
    u = 1.0 - (xl / XL_CAP)
    k = hp.xl_k
    denom = F.softplus(torch.tensor(k, device=v.device, dtype=v.dtype))
    limiter = F.softplus(k * u) / (denom + 1e-12)

    dxl = hp.alpha * (pos * limiter + neg)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== GRADIENT SCALING (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_59.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # --- NEW: gated top1->top2 routing for G only ---
    # clause criticality gate (activates when c is large)
    "c0":      dict(type="uniform",     default=0.20, low=0.05, high=0.49),
    "tau_c":   dict(type="log_uniform", default=0.05, low=1e-3, high=0.3),

    # tie gate (activates when top1-top2 gap is small)
    "gap0":    dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau": dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # transfer strength: fraction of (unsat2-c) shifted from best literal to 2nd-best
    "eta":     dict(type="uniform",     default=0.5,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    best_idx = top_idx[:, 0:1]
    sec_idx  = top_idx[:, 1:2]

    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)
    delta = (unsat2 - c)         # (M,) >= 0

    # ===== GRADIENT TERM G (baseline + gated tie routing) =====
    # Baseline: all literals get c, best gets c+delta
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, best_idx, (c + delta).unsqueeze(-1))

    # Gate: only near-violated clauses and near-ties
    gap = (top1 - top2).clamp(min=0.0)
    w_crit = torch.sigmoid((c - hp.c0) / (hp.tau_c + 1e-12))
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    rho = (w_crit * w_tie).clamp(0.0, 1.0)

    # Transfer a fraction of delta from best to second-best (keeps total delta per clause)
    shift = (hp.eta * rho * delta)  # (M,)
    dG = torch.zeros_like(G)
    dG.scatter_(1, best_idx, (-shift).unsqueeze(-1))
    dG.scatter_(1, sec_idx,  ( shift).unsqueeze(-1))

    G = (G + dG) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (unchanged baseline: hard-best only) =====
    R = torch.zeros_like(G)
    R.scatter_(1, best_idx, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_6.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # NEW: gap scale for rigidity gating r = gap/(gap + rig_gap_k)
    "rig_gap_k": dict(type="log_uniform", default=0.05, low=1e-3, high=1.0),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)     # (M,2)
    unsat_top = 0.5 * (1.0 - top_val)                   # (M,2)
    c = unsat_top[:, 0]                                 # (M,)

    # Gradient term G (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G = G * (xl * xs).unsqueeze(-1)

    # Rigidity term R (baseline mask) + NEW gap-aware magnitude
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    gap = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)  # (M,)
    r_gate = gap / (gap + hp.rig_gap_k)                    # (M,) in [0,1)
    R = R * r_gate.unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_60.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=3.515998534048593,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=7.250807696951252, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.07805500388145446, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.45345877707004545, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=0.0005531805142897198, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=0.004084066508123412, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=0.2043038353696574,  low=1e-1, high=3.0),

    # --- NEW: gated top1->top2 routing for G only ---
    # clause criticality gate (activates when c is large)
    "c0":      dict(type="uniform",     default=0.1467644959688187, low=0.05, high=0.49),
    "tau_c":   dict(type="log_uniform", default=0.17065568961428465, low=1e-3, high=0.3),

    # tie gate (activates when top1-top2 gap is small)
    "gap0":    dict(type="uniform",     default=0.17498782873153687, low=0.00, high=0.80),
    "gap_tau": dict(type="log_uniform", default=0.027440064859312354, low=1e-3, high=0.5),

    # transfer strength: fraction of (unsat2-c) shifted from best literal to 2nd-best
    "eta":     dict(type="uniform",     default=0.6492771506309509,  low=0.0,  high=1.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2), (M,2)
    best_idx = top_idx[:, 0:1]
    sec_idx  = top_idx[:, 1:2]

    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    # Unsatisfaction
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)
    delta = (unsat2 - c)         # (M,) >= 0

    # ===== GRADIENT TERM G (baseline + gated tie routing) =====
    # Baseline: all literals get c, best gets c+delta
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, best_idx, (c + delta).unsqueeze(-1))

    # Gate: only near-violated clauses and near-ties
    gap = (top1 - top2).clamp(min=0.0)
    w_crit = torch.sigmoid((c - hp.c0) / (hp.tau_c + 1e-12))
    w_tie  = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))
    rho = (w_crit * w_tie).clamp(0.0, 1.0)

    # Transfer a fraction of delta from best to second-best (keeps total delta per clause)
    shift = (hp.eta * rho * delta)  # (M,)
    dG = torch.zeros_like(G)
    dG.scatter_(1, best_idx, (-shift).unsqueeze(-1))
    dG.scatter_(1, sec_idx,  ( shift).unsqueeze(-1))

    G = (G + dG) * (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM R (unchanged baseline: hard-best only) =====
    R = torch.zeros_like(G)
    R.scatter_(1, best_idx, c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== AUXILIARY VARIABLE GRADIENTS (unchanged) =====
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SCALING (unchanged) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_61.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,   low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0,  low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25,  low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05,  low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3,  low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3,  low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,   low=1e-1, high=3.0),

    # Violation-only ambiguity routing (G only)
    "tau_sel":    dict(type="log_uniform", default=0.15, low=0.02, high=0.8),

    # near-tie top1-top2
    "gap12_0":    dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap12_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # unreliability top2-top3
    "gap23_0":    dict(type="uniform",     default=0.12, low=0.00, high=0.80),
    "gap23_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # explicit violation gate (acts on top1)
    "tviol":      dict(type="uniform",     default=0.05, low=-0.50, high=0.20),
    "tviol_tau":  dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),
}

# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Sort literals (desc) to get top1/top2/top3 and their indices
    top_val, top_idx = torch.sort(v_lit, dim=-1, descending=True)  # (M,3)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]
    top3 = top_val[:, 2]

    # Clause measures (baseline definitions)
    c      = 0.5 * (1.0 - top1)  # (M,)
    unsat2 = 0.5 * (1.0 - top2)  # (M,)

    # --- Baseline hard-best mask ---
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)  # sums to 1

    # --- Soft top-2 mask (only on the two best literals) ---
    tau = hp.tau_sel + 1e-12
    w2 = torch.softmax(top_val[:, 0:2] / tau, dim=-1)  # (M,2)
    soft2 = torch.zeros_like(v_lit)
    soft2.scatter_(1, top_idx[:, 0:1], w2[:, 0:1])
    soft2.scatter_(1, top_idx[:, 1:2], w2[:, 1:2])  # sums to 1

    # --- Soft 3-way mask (full clause) ---
    soft3 = torch.softmax(v_lit / tau, dim=-1)  # sums to 1

    # Gates
    gap12 = (top1 - top2).clamp(min=0.0)
    gap23 = (top2 - top3).clamp(min=0.0)

    w_viol  = torch.sigmoid((hp.tviol - top1) / (hp.tviol_tau + 1e-12))
    w_tie   = torch.sigmoid((hp.gap12_0 - gap12) / (hp.gap12_tau + 1e-12))
    w_unrel = torch.sigmoid((hp.gap23_0 - gap23) / (hp.gap23_tau + 1e-12))

    # Prefer 3-way only when violated AND top-2 unreliable; else allow 2-way on near-ties
    w3 = (w_viol * w_unrel).clamp(0.0, 1.0)
    w2g = (w_viol * (1.0 - w_unrel) * w_tie).clamp(0.0, 1.0)

    # Convex combination; sums to 1 per clause
    mask_g = (1.0 - w2g - w3).unsqueeze(-1) * hard + w2g.unsqueeze(-1) * soft2 + w3.unsqueeze(-1) * soft3

    # ===== G term (modified routing only) =====
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask_g
    G = G * (xl * xs).unsqueeze(-1)

    # ===== R term (keep baseline: hard-best only) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate v gradient
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_62.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # Effective-cap shaping (as in 55/57)
    "crit_margin": dict(type="uniform",     default=0.25, low=0.02, high=1.5),
    "crit_tau":    dict(type="log_uniform", default=0.10, low=0.01, high=0.5),
    "viol_margin": dict(type="uniform",     default=0.25, low=0.00, high=0.60),
    "viol_tau":    dict(type="log_uniform", default=0.05, low=0.005, high=0.2),
    "cap_floor":   dict(type="uniform",     default=0.05, low=0.01, high=0.5),

    # Ratio-power limiter (as in 57)
    "xl_p":        dict(type="uniform",     default=4.0,  low=1.0,  high=10.0),

    # NEW: pressure budget for total positive xl growth (per-clause budget)
    "pb_per_clause": dict(type="uniform",   default=0.10, low=0.01, high=1.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # ===== CLAUSE EVALUATION (baseline) =====
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # ===== GRADIENT TERM (baseline) =====
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # ===== RIGIDITY TERM (baseline) =====
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # ===== ACCUMULATE v GRADIENT (baseline) =====
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # ===== MEMORY DYNAMICS (55/57-style anti-windup) =====
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)  # decay branch unchanged

    # Criticality proxy: small slack between best and 2nd best literal => critical
    margin = (top_val[:, 0] - top_val[:, 1]).clamp(min=0.0)
    crit = torch.sigmoid((hp.crit_margin - margin) / hp.crit_tau)

    # Instantaneous violation gate from c
    viol = torch.sigmoid((c - hp.viol_margin) / hp.viol_tau)

    # Noisy-OR activity: violated or currently in push-mode (xs high)
    act = 1.0 - (1.0 - viol) * (1.0 - xs)

    # Allow near-full cap if critical OR active; low cap otherwise
    allow = 1.0 - (1.0 - crit) * (1.0 - act)
    XL_eff = XL_CAP * (hp.cap_floor + (1.0 - hp.cap_floor) * allow)

    # Ratio-power limiter near XL_eff
    ratio = xl / (XL_eff + 1e-12)
    limiter = 1.0 / (1.0 + ratio.pow(hp.xl_p))

    # NEW: pressure-budget normalize total POSITIVE growth only
    pos_limited = pos * limiter
    M = float(xl.shape[0])
    budget = hp.pb_per_clause * M
    norm = (budget / (pos_limited.sum() + 1e-12)).clamp(max=1.0)

    dxl = hp.alpha * (pos_limited * norm + neg)

    # xs dynamics (baseline)
    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # ===== SHARED NORMALIZATION (baseline) =====
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_7.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # Conditional smoothing controls
    "tau_sel":    dict(type="log_uniform", default=0.12, low=0.02, high=0.8),
    "gap0":       dict(type="uniform",     default=0.10, low=0.00, high=0.80),
    "gap_tau":    dict(type="log_uniform", default=0.05, low=1e-3, high=0.5),

    # Criticality gate: smooth only when top1 is near 0 (clause near violation)
    "tcrit":      dict(type="uniform",     default=0.20, low=-0.20, high=0.80),
    "tcrit_tau":  dict(type="log_uniform", default=0.10, low=1e-3, high=0.8),
}

# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]   # (N,)
    xl = vars["xl"]  # (M,)
    xs = vars["xs"]  # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    # Hard top-2 (baseline structure)
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)  # (M,2)
    top1 = top_val[:, 0]
    top2 = top_val[:, 1]

    unsat_top = 0.5 * (1.0 - top_val)  # (M,2)
    c = unsat_top[:, 0]                # (M,)
    unsat2 = unsat_top[:, 1]           # (M,)

    # Tie gate (on when top1≈top2)
    gap = (top1 - top2).clamp(min=0.0)
    w_tie = torch.sigmoid((hp.gap0 - gap) / (hp.gap_tau + 1e-12))  # (M,)

    # Criticality gate (on when top1 near 0 => clause near violation)
    w_crit = torch.sigmoid((hp.tcrit - top1) / (hp.tcrit_tau + 1e-12))  # (M,)

    # Combine: smooth only if both tie-like and critical
    w = (w_tie * w_crit).clamp(0.0, 1.0)  # (M,)

    # Hard best-literal mask
    hard = torch.zeros_like(v_lit)
    hard.scatter_(1, top_idx[:, 0:1], 1.0)

    # Soft mask
    soft = torch.softmax(v_lit / (hp.tau_sel + 1e-12), dim=-1)

    # Hybrid best mask
    mask = (1.0 - w).unsqueeze(-1) * hard + w.unsqueeze(-1) * soft

    # Forces (baseline form with best-indicator replaced by mask)
    G = c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * mask
    G = G * (xl * xs).unsqueeze(-1)

    R = c.unsqueeze(-1) * mask
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/runs/solved_320/solvers/solver_8.py <==
import torch

# ------------------------------------------------------------------ #
# 1. VARIABLES_SPEC
# ------------------------------------------------------------------ #

VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),

    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),

    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}


# ------------------------------------------------------------------ #
# 2. HYPER_SPACE
# ------------------------------------------------------------------ #

HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),

    # New: gated decay rate (only active when clause is safely satisfied AND xs is low)
    "lam":     dict(type="log_uniform", default=0.3,  low=1e-4, high=10.0),

    "lr":      dict(type="log_uniform", default=1.0, low=1e-1, high=3.0),
}


# ------------------------------------------------------------------ #
# 3. _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]
    xl = vars["xl"]
    xs = vars["xs"]

    # Clause evaluation (baseline)
    v_lit = v[idx] * sgn
    top_val, top_idx = torch.topk(v_lit, 2, dim=-1)
    unsat_top = 0.5 * (1.0 - top_val)
    c = unsat_top[:, 0]

    # Gradient term (baseline)
    G = c.unsqueeze(-1).repeat(1, 3)
    G.scatter_(1, top_idx[:, 0:1], unsat_top[:, 1:2])
    G *= (xl * xs).unsqueeze(-1)

    # Rigidity term (baseline)
    R = torch.zeros_like(G)
    R.scatter_(1, top_idx[:, 0:1], c.unsqueeze(-1))
    R *= ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    # Accumulate dv (baseline)
    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics
    # --- Single principled modification: Design-5 anti-windup + state-gated decay toward 1 ---
    XL_CAP = 1e6
    cd = c - hp.delta
    pos = cd.clamp(min=0.0)
    neg = cd.clamp(max=0.0)

    # (from Design 5) slow only positive growth near the upper bound
    limiter = (1.0 - (xl / XL_CAP)).clamp(min=0.0, max=1.0)
    dxl = hp.alpha * (pos * limiter + neg)

    # new: decay excess xl only when clause is safely satisfied AND xs is already low (rigidity mode)
    tau_c = 0.05
    tau_x = 0.10
    gate_sat = torch.sigmoid((hp.delta - c) / tau_c)        # ~1 when c < delta
    gate_rig = torch.sigmoid((0.20 - xs) / tau_x)           # ~1 when xs is low
    dxl = dxl - hp.lam * (xl - 1.0) * gate_sat * gate_rig

    dxs = hp.beta * ((xs + hp.epsilon) * (c - hp.gamma))

    # Shared normalization (baseline)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    dv  = -dv  * scale
    dxl = -dxl * scale
    dxs = -dxs * scale

    return {"v": dv, "xl": dxl, "xs": dxs}


==> anc/data/runs/solved_320/solvers/solver_9.py <==
import torch

# ------------------------------------------------------------------ #
# 1.  VARIABLES_SPEC
# ------------------------------------------------------------------ #
VARIABLES_SPEC = {
    "v":  dict(init=lambda s: 2 * torch.rand(s) - 1,
               shape=("B", "N"),
               bounds=(-1.0, 1.0)),
    "xl": dict(init=lambda s: torch.ones(s),
               shape=("B", "M"),
               bounds=(1.0, 1e6)),
    "xs": dict(init=lambda s: torch.zeros(s),
               shape=("B", "M"),
               bounds=(0.0, 1.0)),
}

# ------------------------------------------------------------------ #
# 2.  HYPER_SPACE
# ------------------------------------------------------------------ #
HYPER_SPACE = {
    "alpha":   dict(type="log_uniform", default=5.0,  low=0.5,  high=50.0),
    "beta":    dict(type="log_uniform", default=20.0, low=2.0,  high=200.0),
    "gamma":   dict(type="uniform",     default=0.25, low=0.01, high=0.50),
    "delta":   dict(type="uniform",     default=0.05, low=0.01, high=0.50),
    "epsilon": dict(type="log_uniform", default=1e-3, low=1e-4, high=1e-2),
    "zeta":    dict(type="log_uniform", default=1e-3, low=1e-4, high=1.0),
    "lr":      dict(type="log_uniform", default=1.0,  low=1e-1, high=3.0),

    # sparsifying selection temperature (smaller -> closer to hard topk)
    "tau":     dict(type="log_uniform", default=0.15, low=0.02, high=1.0),
}

# ------------------------------------------------------------------ #
# Sparsemax helper (vmap-friendly; no data-dependent Python control flow)
# ------------------------------------------------------------------ #

def _sparsemax(z, dim=-1):
    """Sparsemax projection onto the simplex along `dim`.
    Returns p >= 0, sum(p)=1. Piecewise linear (sparsifying)."""
    # Sort z in descending order
    z_sorted, _ = torch.sort(z, dim=dim, descending=True)

    # Compute cumulative sums
    z_cumsum = z_sorted.cumsum(dim)

    # k = 1..K along dim
    K = z.size(dim)
    view = [1] * z.dim()
    view[dim] = K
    k = torch.arange(1, K + 1, device=z.device, dtype=z.dtype).view(view)

    # Determine support: z_sorted > (cumsum - 1)/k
    tau = (z_cumsum - 1.0) / k
    is_gt = z_sorted > tau

    # Number of active entries
    k_z = is_gt.sum(dim=dim, keepdim=True).to(dtype=torch.long)
    k_z = k_z.clamp(min=1)

    # tau* = tau at k_z
    idx = (k_z - 1).to(device=z.device)
    tau_star = tau.gather(dim, idx).squeeze(dim)

    # Project
    p = (z - tau_star.unsqueeze(dim)).clamp(min=0.0)

    # (Optional) renorm for numerical safety
    p_sum = p.sum(dim=dim, keepdim=True).clamp(min=1e-12)
    p = p / p_sum
    return p


# ------------------------------------------------------------------ #
# 3.  _grad_single
# ------------------------------------------------------------------ #

def _grad_single(vars, idx, sgn, hp):
    v  = vars["v"]    # (N,)
    xl = vars["xl"]   # (M,)
    xs = vars["xs"]   # (M,)

    # Literals per clause
    v_lit = v[idx] * sgn  # (M,3)

    tau = hp.tau
    eps = 1e-6

    # ---- Sparse top-2 selection (sparsemax-based) ----
    # First selection weights (sparse, close to argmax)
    w1 = _sparsemax(v_lit / tau, dim=-1)  # (M,3)

    # Second selection weights: soft "without replacement" via log(1-w1)
    # (eps handles exact 1.0 entries)
    w2 = _sparsemax((v_lit + torch.log(1.0 - w1 + eps)) / tau, dim=-1)  # (M,3)

    top1 = (w1 * v_lit).sum(dim=-1)  # (M,)
    top2 = (w2 * v_lit).sum(dim=-1)  # (M,)

    c = 0.5 * (1.0 - top1)          # (M,)
    unsat2 = 0.5 * (1.0 - top2)     # (M,)

    # ---- Forces (same structure as Design 1; just different mask family) ----
    G = (c.unsqueeze(-1) + (unsat2 - c).unsqueeze(-1) * w1)  # (M,3)
    G = G * (xl * xs).unsqueeze(-1)

    R = (c.unsqueeze(-1) * w1)  # (M,3)
    R = R * ((1.0 + hp.zeta * xl) * (1.0 - xs)).unsqueeze(-1)

    dv_clause = (G + R) * sgn
    dv = torch.zeros_like(v).scatter_add_(0, idx.reshape(-1), dv_clause.reshape(-1))

    # Memory dynamics (unchanged)
    dxl = hp.alpha * (c - hp.delta)
    dxs = hp.beta  * ((xs + hp.epsilon) * (c - hp.gamma))

    # Scaling (unchanged)
    scale = 1.0 / (dv.abs().max().clamp(min=1e-6))

    return {
        "v":  -dv  * scale,
        "xl": -dxl * scale,
        "xs": -dxs * scale,
    }


==> anc/data/verify.py <==
#!/usr/bin/env python3
"""Read-only verification of archived measurements. Standard library only."""
from pathlib import Path
from collections import Counter, defaultdict
import argparse, ast, hashlib, json, math

ROOT=Path(__file__).resolve().parent
R=ROOT/'benchmarks'

def load(path):
    return json.loads(path.read_text())

def km_median(cells):
    """Product-limit median; failures precede censoring at tied times."""
    counts=defaultdict(lambda:[0,0]); at_risk=0
    for c in cells:
        for t in c['first_solve_steps']:
            counts[c['stop_step'] if t is None else t][int(t is None)]+=1
            at_risk+=1
    survival=1.0
    for t,(events,censored) in sorted(counts.items()):
        survival*=1-events/at_risk
        if survival<=0.5+1e-12: return t
        at_risk-=events+censored
    return None

def check_cells(path, analysis_path, kind):
    data=load(path); pooled=load(analysis_path)['pooled'];groups=defaultdict(list)
    for key,c in data['cells'].items():
        assert c['complete'],(path,key,'incomplete')
        assert len(c['first_solve_steps'])==c['batch'],(path,key,'batch')
        assert sum(t is not None for t in c['first_solve_steps'])==c['n_solved'],(path,key,'events')
        assert all(t is None or 0<=t<=c['stop_step'] for t in c['first_solve_steps']),(path,key,'event after censor')
        group=(c['tag'],str(c['N'])) if kind=='curvature' else (str(c['did']),c['mode'],str(c['N']))
        groups[group].append(c)
    rows=[]
    for group,cells in sorted(groups.items()):
        expected=pooled[group[0]][group[1]] if kind=='curvature' else pooled['|'.join(group)]
        actual=km_median(cells)
        assert actual==expected['km_median'],(kind,group,actual,expected['km_median'])
        n=sum(c['batch'] for c in cells);events=sum(c['n_solved'] for c in cells)
        assert n==expected['n_instances'] and events==expected['n_events'],(kind,group,'sample count')
        rows.append({'group':'|'.join(group),'draws':len(cells),'instances':n,'events':events,'km_median':actual})
    return {'cells':len(data['cells']),'instances':sum(c['batch'] for c in data['cells'].values()),'groups':rows}

def campaign_summary():
    index=load(ROOT/'runs/index.json')
    paths=[(r['name'],ROOT/r['database']) for r in index]
    rows=[]; baseline=None
    for name,path in paths:
        ds=load(path)['designs'];ids=[d['design_id'] for d in ds]
        assert len(set(ids))==len(ids),(path,'duplicate IDs')
        hebo=sum('HEBO' in d.get('short_name','') for d in ds)
        reach=max((e['N'] for d in ds for e in d.get('experiments',[]) if e.get('unsolved_fraction',1)<.5),default=0)
        b=ds[0]['experiments']
        if baseline is None: baseline=b
        assert baseline==b,(name,'different inherited baseline')
        rows.append({'run':name,'source':str(path.relative_to(ROOT)),'records':len(ds),'LLM_designs':len(ds)-1-hebo,'HEBO_designs':hebo,'reach':reach})
    return rows

def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--checksums',action='store_true');ap.add_argument('--json',action='store_true');args=ap.parse_args()
    if args.checksums:
        sums=load(ROOT/'checksums.json')
        for rel,digest in sums.items():
            assert hashlib.sha256((ROOT/rel).read_bytes()).hexdigest()==digest,('checksum',rel)
        print(f'PASS: {len(sums)} file checksums')
    pyfiles=list(ROOT.rglob('*.py'))
    for path in pyfiles: ast.parse(path.read_text(),filename=str(path))
    jsonfiles=list(ROOT.rglob('*.json'))
    for path in jsonfiles:load(path)
    db=load(ROOT/'campaign/database/database.json')['designs']
    assert len(db)==414
    assert [d['design_id'] for d in db]==list(range(414))
    assert len(list((ROOT/'campaign/objectives').glob('objective_[0-9]*.py')))==42
    for d in db: assert (ROOT/'campaign/solvers'/f"solver_{d['design_id']}.py").exists()
    summary={'primary_designs':len(db),'objectives':42,'python_files':len(pyfiles),'json_files':len(jsonfiles),'fresh_campaigns':campaign_summary(),'curvature':check_cells(R/'curvature/results.json',R/'curvature/analysis.json','curvature'),'baseline_fidelity':check_cells(R/'baseline_fidelity/results.json',R/'baseline_fidelity/analysis.json','baseline_fidelity')}
    if args.json: print(json.dumps(summary,indent=2))
    else:
        print(f'PASS: {len(pyfiles)} Python syntax checks; {len(jsonfiles)} JSON files; 414 designs; 42 objectives')
        print('PASS: every archived fresh-benchmark event count and pooled Kaplan-Meier median matches the raw data')
        for d in summary['fresh_campaigns']: print(f"{d['run']}: {d['records']} records = baseline + {d['LLM_designs']} LLM + {d['HEBO_designs']} HEBO; reach {d['reach']}")
        print('PASS: all 8 additional campaigns share the same inherited baseline experiments')
if __name__=='__main__':main()


==> anc/logs/LICENSE.framework <==
MIT License

Copyright (c) 2026 Anonymous Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/logs/README.md <==
# Optional audit logs

These logs support historical decision and compute-accounting checks. They are not required to run the framework or verify benchmark medians.

Extract this archive beside `core/` and `data/`, install the offline analysis dependencies, and run:

```bash
python -m pip install -r core/requirements-analysis.txt
python logs/reproduce.py --output /tmp/tmlr-audits
```

The command builds a disposable historical layout and reproduces the mechanism, objective-convergence, herding, winner, compute-accounting, prompt, promotion, HEBO, and trajectory audits. Select individual checks with `--tasks`, for example `--tasks promotion hebo`. The full promotion replay reconstructs 289 historical snapshots and takes longer than the other analyses. No SAT solves or LLM calls are made.

`records/` holds selected promotion/HEBO decisions, objective-agent and meta-agent prompts, and the pre-merge databases needed for accounting. Conversation records used only for token accounting retain usage metadata, timestamps, and model names; repeated conversation text and response identifiers are omitted.

`historical_code/` preserves the orchestration and benchmark variants used in the experiment workspace. The historical orchestrator includes a startup meta-agent pass that the simpler release entry point omits. The replay workspace uses these historical files; the compact `core/` remains unchanged.

`analysis_scripts/` contains the original audit programs with portable repository-root resolution. Scientific computations and recorded decisions are preserved. The final benchmark verification and eight-run accounting are available separately through `data/verify.py`.


==> anc/logs/analysis_scripts/audit_lib.py <==
"""Shared library for W5 rebuttal analyses (Tasks A and B).

Reuses the repo's own consensus_objective functions wherever possible so the
analysis matches the released mechanism exactly. Read-only with respect to the
campaign artifacts; caches the (expensive) 42x414 score matrix under
rebuttal_experiments/analyses/data/.
"""
from __future__ import annotations

import bisect
import json
import sys
import warnings
from pathlib import Path

import numpy as np

REPO = Path(__file__).resolve().parents[3]
ANALYSES = REPO / "rebuttal_experiments" / "analyses"
DATA = ANALYSES / "data"

sys.path.insert(0, str(REPO))
warnings.filterwarnings("ignore")

# Repo's own mechanism functions (exact code under audit)
import consensus_objective as co  # noqa: E402
from database.manager import DatabaseManager  # noqa: E402

DB_PATH = REPO / "database" / "database.json"
META_STATE = REPO / "meta_agent" / "state.json"
OBJ_META = REPO / "objectives" / "metadata.json"

INF = float("inf")


# --------------------------------------------------------------------------- #
# Loading
# --------------------------------------------------------------------------- #
def load_db() -> DatabaseManager:
    db = DatabaseManager(DB_PATH)
    db.load()
    return db


def load_meta_history():
    """All meta-agent rounds (pre-merge 02-04 series + merged 02-19..02-24 series),
    chronological. Returns list of dicts with round_id, timestamp, weights."""
    s = json.loads(META_STATE.read_text())
    rounds = s["history"] + [s["current"]]
    out = []
    for r in rounds:
        out.append({
            "round_id": r["round_id"],
            "timestamp": r["timestamp"],
            "weights": {int(k): float(v) for k, v in r["weight_adjustments"].items()},
            "phase": r.get("research_phase"),
        })
    out.sort(key=lambda r: r["timestamp"])
    return out


def load_objective_meta():
    m = json.loads(OBJ_META.read_text())
    return {int(k): v for k, v in m.items() if k.isdigit()}


def meta_weights_at(ts: str, history=None, lag: int = 0):
    """Meta weights in effect at ISO timestamp ts = latest round strictly before ts.
    lag=1 returns the round before that (for the one-iteration-lag edge case)."""
    history = history or load_meta_history()
    prior = [r for r in history if r["timestamp"] < ts]
    if len(prior) - 1 - lag < 0:
        return {}
    return prior[len(prior) - 1 - lag]["weights"]


# --------------------------------------------------------------------------- #
# Score matrix (cached) - computed via the repo's own evaluation routine
# --------------------------------------------------------------------------- #
def full_score_matrix(db=None):
    """objective_id -> design_id -> score, over the final DB, using the repo's
    evaluate_all_objectives_on_designs. Cached as JSON."""
    cache = DATA / "score_matrix.json"
    if cache.exists():
        raw = json.loads(cache.read_text())
        sm = {int(o): {int(d): (INF if s is None else float(s)) for d, s in dd.items()}
              for o, dd in raw["score_matrix"].items()}
        return sm, raw["objective_ids"], raw["design_ids"]
    db = db or load_db()
    sm, obj_ids, design_ids = co.evaluate_all_objectives_on_designs(db)
    ser = {str(o): {str(d): (None if s == INF or s != s else float(s))
                    for d, s in dd.items()} for o, dd in sm.items()}
    cache.write_text(json.dumps(
        {"score_matrix": ser, "objective_ids": obj_ids, "design_ids": design_ids}))
    return sm, obj_ids, design_ids


def subset_scores(sm, obj_ids, design_ids):
    return {o: {d: sm[o][d] for d in design_ids} for o in obj_ids}


# --------------------------------------------------------------------------- #
# Mechanism pipeline on an arbitrary snapshot (repo functions on subset input)
# --------------------------------------------------------------------------- #
# Campaign-time metadata era: objectives 6-15 had NO metadata entries (missing
# from objectives/metadata.json) until a manual fix between commits 5682ced
# (2026-02-20T07:27Z) and 3b8d6a3 (2026-02-22T21:14Z). With metadata missing,
# compute_objective_weights defaults created_round to 0 (age decay 0.9^10).
METADATA_GAP_OBJS = set(range(6, 16))


def _era_metadata(era1: bool):
    import objective_metadata as om
    md = om.list_objective_metadata()
    if not era1:
        return md
    md = dict(md)
    for oid in METADATA_GAP_OBJS:
        md.pop(str(oid), None)
    return md


def mechanism_consensus(sm_sub, obj_ids, design_ids, meta_weights=None,
                        age_decay_base=0.9, era1_metadata=False):
    """Replicates create_consensus_objective steps 2-5 exactly, on a snapshot.
    Returns (consensus_ranks: design_id->score, weights, tau_matrix, base_weights)."""
    import objective_metadata as om
    ranking = co.build_ranking_matrix(sm_sub)
    tau = co.compute_kendall_tau_matrix(ranking, obj_ids)
    md = _era_metadata(era1_metadata)
    orig = om.list_objective_metadata
    om.list_objective_metadata = lambda: md
    try:
        weights = co.compute_objective_weights(tau, obj_ids, age_decay_base)
    finally:
        om.list_objective_metadata = orig
    base_weights = dict(weights)
    if meta_weights is not None:
        for oid in list(weights.keys()):
            weights[oid] *= meta_weights.get(oid, 1.0)
        tot = sum(weights.values())
        if tot > 0:
            weights = {k: v / tot for k, v in weights.items()}
        else:
            n = len(obj_ids)
            weights = {oid: 1.0 / n for oid in obj_ids}
    ranks = co.build_consensus_ranking(ranking, weights, design_ids)
    return ranks, weights, tau, base_weights


def estimate_consensus(experiments_scores, weights, score_distributions):
    """Replicates the on-the-fly path of the consensus fn for a design NOT in the
    snapshot DB: weighted average of _estimate_normalized_rank over per-objective
    score distributions. experiments_scores: obj_id -> score of the candidate."""
    weighted, wsum = 0.0, 0.0
    for oid, w in weights.items():
        if oid not in score_distributions or oid not in experiments_scores:
            continue
        s = experiments_scores[oid]
        nr = co._estimate_normalized_rank(s, score_distributions[oid])
        weighted += w * nr
        wsum += w
    return weighted / wsum if wsum > 0 else 1.0


def score_distributions_of(sm_sub):
    return {o: sorted(s for s in dd.values() if s != INF)
            for o, dd in sm_sub.items()}


# --------------------------------------------------------------------------- #
# Objective evaluation on arbitrary experiment lists (for promotion-log replay)
# --------------------------------------------------------------------------- #
_obj_fn_cache = {}


def eval_objective(obj_id, experiments):
    import objective_loader
    if obj_id not in _obj_fn_cache:
        try:
            _obj_fn_cache[obj_id] = objective_loader.load_objective(obj_id)
        except Exception:
            _obj_fn_cache[obj_id] = None
    fn = _obj_fn_cache[obj_id]
    if fn is None:
        return INF
    try:
        s = fn(experiments)
        if s is None or not isinstance(s, (int, float)) or s != s:
            return INF
        return float(s)
    except Exception:
        return INF


# --------------------------------------------------------------------------- #
# Design helpers
# --------------------------------------------------------------------------- #
def designs_index(db=None):
    db = db or load_db()
    return {d.design_id: d for d in db.get_all_designs()}


def reach_of(experiments):
    """Max N with unsolved_fraction < 0.5 (0 if none)."""
    best = 0
    for e in experiments or []:
        try:
            if float(e.get("unsolved_fraction", 1.0)) < 0.5:
                best = max(best, int(e.get("N", 0)))
        except Exception:
            pass
    return best


def objective_ids_at(ts: str, obj_meta=None):
    """Objectives present at ISO timestamp ts (by created_timestamp; imported
    objectives 0-31 present from merge)."""
    obj_meta = obj_meta or load_objective_meta()
    present = []
    for oid, m in obj_meta.items():
        if oid <= 31:
            present.append(oid)          # imported at merge (2026-02-17)
        elif m.get("created_timestamp", "9999") < ts:
            present.append(oid)
    return sorted(present)


HEBO_MERGED = {321, 340, 361, 380, 401}  # HEBO-created designs of merged campaign


==> anc/logs/analysis_scripts/build_score_matrix.py <==
"""Step 0: build & cache the 42x414 score matrix using the repo's own code,
then validate the snapshot pipeline against create_consensus_objective end-to-end."""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
import consensus_objective as co
import numpy as np

db = al.load_db()
sm, obj_ids, design_ids = al.full_score_matrix(db)
print(f"score matrix: {len(obj_ids)} objectives x {len(design_ids)} designs")
n_inf = {o: sum(1 for s in sm[o].values() if s == al.INF) for o in obj_ids}
print("inf (failure) counts per objective:", n_inf)

# End-to-end validation: repo's create_consensus_objective (raw) vs my pipeline
co.invalidate_consensus_cache()
fn, stats = co.create_consensus_objective(db, age_decay_base=0.9, meta_weights=None)
my_ranks, my_w, my_tau, my_base = al.mechanism_consensus(
    al.subset_scores(sm, obj_ids, design_ids), obj_ids, design_ids, None)

w_repo = stats["weights"]
dw = max(abs(w_repo[o] - my_w[o]) for o in obj_ids)
print(f"max weight diff repo-vs-lib: {dw:.3e}")

# consensus scores: repo fn via hash lookup for each design
idx = al.designs_index(db)
dr = max(abs(fn(idx[d].experiments) - my_ranks[d]) for d in design_ids if idx[d].experiments)
print(f"max consensus-score diff repo-vs-lib: {dr:.3e}")

# estimation-path validation: repo fn on a NON-cached experiment list vs my estimate
co.invalidate_consensus_cache()
probe = idx[340].experiments[:7]  # arbitrary prefix not hash-matching any design
fn2, stats2 = co.create_consensus_objective(db, age_decay_base=0.9, meta_weights=None)
repo_est = fn2(probe)
scores = {o: al.eval_objective(o, probe) for o in obj_ids}
my_est = al.estimate_consensus(scores, my_w, al.score_distributions_of(
    al.subset_scores(sm, obj_ids, design_ids)))
print(f"estimation path: repo={repo_est:.12f} lib={my_est:.12f} diff={abs(repo_est-my_est):.3e}")


==> anc/logs/analysis_scripts/task_a_hebo_reconstruct.py <==
"""TASK A3b: reconstruct all five HEBO parent selections of the merged campaign.

Reproduces maybe_run_tuning's actual selection: PUCT-ranked list (mcgs.py) built
with the ITERATION-START consensus fn (meta-adjusted, era-correct metadata) over
the DB state at iteration start, then rebuilt over the DB state at tuning time;
first untuned design wins. Validates each event's logged parent_metric against
the raw consensus (as tune_and_register computes it) and reports the
counterfactual: which parent a raw-consensus (no meta) PUCT list would pick,
and which design pure consensus rank (no PUCT bonus) would pick.
"""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
from mcgs import MonteCarloGraph

sm, all_obj_ids, all_design_ids = al.full_score_matrix()
db = al.load_db()
idx = al.designs_index(db)
hist = al.load_meta_history()
obj_meta = al.load_objective_meta()
designs_all = {d.design_id: d for d in db.get_all_designs()}

EVENTS = [321, 340, 361, 380, 401]
ERA1_END = "2026-02-22T21:14:00Z"   # metadata fix (commit 3b8d6a3, 02-22 21:14 UTC)

results = []
for tid in EVENTS:
    log = json.loads((al.REPO / "llm_log" / f"hebo_tune_{tid}.json").read_text())
    # iteration designs: two largest non-HEBO ids below tid
    non_hebo = [d for d in all_design_ids if d < tid and d not in al.HEBO_MERGED]
    d2 = non_hebo[-1]
    d1 = non_hebo[-2]
    # iteration start: promotion ts of d1 (same iteration, minutes after start)
    plog = al.REPO / "llm_log" / f"designer_promotion_{d1}_low.json"
    ts_start = json.loads(plog.read_text())["timestamp"]
    era1 = ts_start < ERA1_END
    obj_ids = al.objective_ids_at(ts_start, obj_meta)
    mw = al.meta_weights_at(ts_start, hist)

    # iteration-start consensus fn state: designs {0..d1-1}
    d_ids0 = [d for d in all_design_ids if d < d1]
    sub0 = al.subset_scores(sm, obj_ids, d_ids0)
    ranks_meta, w_meta, _, base_w = al.mechanism_consensus(
        sub0, obj_ids, d_ids0, mw, era1_metadata=era1)
    ranks_raw0, w_raw0, _, _ = al.mechanism_consensus(
        sub0, obj_ids, d_ids0, None, era1_metadata=era1)
    dists0 = al.score_distributions_of(sub0)

    def fn_factory(ranks, w):
        def fn(design):
            if design.design_id in ranks:
                return ranks[design.design_id]
            sc = {o: sm[o].get(design.design_id, al.INF) for o in obj_ids}
            return al.estimate_consensus(sc, w, dists0)
        return fn

    fn_meta = fn_factory(ranks_meta, w_meta)
    fn_raw = fn_factory(ranks_raw0, w_raw0)

    # graph over DB state at tuning time: designs {0..tid-1}
    tune_designs = [designs_all[d] for d in all_design_ids if d < tid]

    def pick(fn):
        g = MonteCarloGraph()
        class _Wrap:
            pass
        # mcgs calls objective_fn(design.experiments); wrap by matching hash
        by_exp = {}
        for d in tune_designs:
            by_exp[id(d.experiments)] = d
        def obj_fn(experiments):
            d = by_exp[id(experiments)]
            return fn(d)
        g.build_from_designs(tune_designs, obj_fn)
        ranked = g.get_ranked_nodes()
        for entry in ranked:
            nm = designs_all[entry["design_id"]].short_name.lower()
            if "tuned" not in nm and "hebo" not in nm:
                return entry, ranked
        return None, ranked

    top_meta, ranked_meta = pick(fn_meta)
    top_raw, _ = pick(fn_raw)

    # pure consensus rank (no PUCT) over tuning-time DB, meta variant
    d_ids_t = [d for d in all_design_ids if d < tid]
    sub_t = al.subset_scores(sm, obj_ids, d_ids_t)
    ranks_meta_t, _, _, _ = al.mechanism_consensus(
        sub_t, obj_ids, d_ids_t, mw, era1_metadata=era1)
    ranks_raw_t, _, _, _ = al.mechanism_consensus(
        sub_t, obj_ids, d_ids_t, None, era1_metadata=era1)

    def best_untuned_consensus(ranks):
        for d in sorted(ranks, key=lambda x: ranks[x]):
            nm = designs_all[d].short_name.lower()
            if "tuned" not in nm and "hebo" not in nm:
                return d

    # validate parent_metric: raw consensus over {0..tid-1} (tune_and_register)
    val = ranks_raw_t.get(log["parent_design_id"])
    parent_actual = log["parent_design_id"]
    res = {
        "tuned_id": tid, "logged_parent": parent_actual,
        "iteration_designs": [d1, d2], "era1": era1, "meta_round_ts_used": ts_start,
        "puct_pick_meta": top_meta["design_id"] if top_meta else None,
        "puct_pick_meta_score": top_meta["puct"] if top_meta else None,
        "puct_pick_raw": top_raw["design_id"] if top_raw else None,
        "consensus_pick_meta": best_untuned_consensus(ranks_meta_t),
        "consensus_pick_raw": best_untuned_consensus(ranks_raw_t),
        "logged_parent_metric": log["parent_metric"],
        "recomputed_parent_metric_raw_era": val,
        "parent_metric_match": bool(val is not None and
                                    abs(val - log["parent_metric"]) < 1e-12),
        "parent_puct_rank_meta": next(
            (i + 1 for i, e in enumerate(ranked_meta)
             if e["design_id"] == parent_actual), None),
    }
    results.append(res)
    print(json.dumps(res, indent=1))

json.dump(results, open(al.DATA / "hebo_reconstruction.json", "w"), indent=1)


==> anc/logs/analysis_scripts/task_a_meta_audit.py <==
"""TASK A: meta_weights / meta-agent forensic audit.

A1. Regime forensics: which designs/planner rounds ran under which meta weights.
A2. Promotion-log replay: for all 289 designer_promotion logs of the merged
    campaign, recompute the consensus under {raw, meta(latest), meta(lagged)}
    on the exact DB/objective snapshot and match against the logged value ->
    determines which consensus variant each promotion decision ACTUALLY used
    (settles R2's cache/call-order question from logs).
A3. HEBO-340 event reconstruction: validate parent_metric & best_metric to full
    precision; counterfactual parent selection under raw vs meta weights.
A4. Final-DB counterfactual re-ranking: raw vs meta(r10, last operative) vs
    meta(r11, recorded final). Top-20 rank shifts, winner stability, Spearman.
Outputs: rebuttal_experiments/analyses/data/task_a_results.json
"""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
import numpy as np
from scipy.stats import spearmanr

OUT = {}
sm, all_obj_ids, all_design_ids = al.full_score_matrix()
db = al.load_db()
idx = al.designs_index(db)
hist = al.load_meta_history()
obj_meta = al.load_objective_meta()

merged_rounds = [r for r in hist if r["timestamp"] >= "2026-02-19"]
premerge_rounds = [r for r in hist if r["timestamp"] < "2026-02-19"]

# ------------------------------------------------------------------ A1 regimes
merged_designs = sorted(d for d in all_design_ids if d >= 209)
regime = []
for r in merged_rounds:
    regime.append({"round": r["round_id"], "ts": r["timestamp"],
                   "phase": r["phase"],
                   "n_zeroed": sum(1 for v in r["weights"].values() if v == 0.0),
                   "n_boosted": sum(1 for v in r["weights"].values() if v > 1.0)})
OUT["regimes"] = regime
OUT["premerge_rounds"] = [{"round": r["round_id"], "ts": r["timestamp"],
                           "weights": r["weights"]} for r in premerge_rounds]
OUT["n_merged_designs"] = len(merged_designs)

# designer slot (first/second design of its planner round among non-HEBO)
slot = {}
by_round = {}
for d in merged_designs:
    if d in al.HEBO_MERGED:
        slot[d] = "hebo"
        continue
    by_round.setdefault(idx[d].planner_round_id, []).append(d)
for rnd, ds in by_round.items():
    for i, d in enumerate(sorted(ds)):
        slot[d] = f"designer_{i+1}"

# -------------------------------------------------- A2 promotion-log replay
LLM_LOG = al.REPO / "llm_log"
snap_cache = {}


def snapshot(design_cut, ts, era1=False):
    """Mechanism state for DB={id < design_cut} at time ts. Returns dict of
    variants: name -> (weights, score_distributions)."""
    obj_ids = al.objective_ids_at(ts, obj_meta)
    key = (design_cut, tuple(obj_ids), era1)
    if key in snap_cache:
        base = snap_cache[key]
    else:
        d_ids = [d for d in all_design_ids if d < design_cut]
        sub = al.subset_scores(sm, obj_ids, d_ids)
        _, w_raw, _, base_w = al.mechanism_consensus(sub, obj_ids, d_ids, None,
                                                     era1_metadata=era1)
        dists = al.score_distributions_of(sub)
        base = {"obj_ids": obj_ids, "base_w": base_w, "w_raw": w_raw,
                "dists": dists, "d_ids": d_ids, "sub": sub}
        snap_cache[key] = base
    return base


def apply_meta(base_w, obj_ids, mw):
    w = {o: base_w[o] * mw.get(o, 1.0) for o in obj_ids}
    tot = sum(w.values())
    if tot > 0:
        return {k: v / tot for k, v in w.items()}
    return {o: 1.0 / len(obj_ids) for o in obj_ids}


replay = []
for d in merged_designs:
    if d in al.HEBO_MERGED:
        continue
    exps = idx[d].experiments or []
    for fid, sel in (("low", ("low",)), ("medium", ("low", "medium"))):
        f = LLM_LOG / f"designer_promotion_{d}_{fid}.json"
        if not f.exists():
            continue
        log = json.loads(f.read_text())
        logged = log["consensus_objective"]
        ts = log["timestamp"]
        sub_exps = [e for e in exps if e.get("fidelity") in sel]
        cand_scores = None
        variants = {}
        mw_now = al.meta_weights_at(ts, hist)
        mw_lag = al.meta_weights_at(ts, hist, lag=1)
        for era_tag, era1 in (("era1", True), ("era2", False)):
            base = snapshot(d, ts, era1)
            if cand_scores is None:
                cand_scores = {o: al.eval_objective(o, sub_exps)
                               for o in base["obj_ids"]}
            variants[f"raw_{era_tag}"] = (base, base["w_raw"])
            variants[f"meta_{era_tag}"] = (
                base, apply_meta(base["base_w"], base["obj_ids"], mw_now))
            variants[f"metalag_{era_tag}"] = (
                base, apply_meta(base["base_w"], base["obj_ids"], mw_lag))
        preds, match = {}, None
        for name, (b, w) in variants.items():
            p = al.estimate_consensus(cand_scores, w, b["dists"])
            preds[name] = p
            if match is None and abs(p - logged) < 1e-9:
                match = name
        # decision flip check raw vs meta (matched era where known, else era1)
        era_tag = "era1" if (match is None or match.endswith("era1")) else "era2"
        thr = log["threshold"]
        flip = (preds[f"raw_{era_tag}"] < thr) != (preds[f"meta_{era_tag}"] < thr)
        replay.append({"design": d, "fid": fid, "slot": slot[d], "ts": ts,
                       "logged": logged, "match": match, "preds": preds,
                       "threshold": thr, "promote_logged": log["promote_fidelity"],
                       "flip_raw_vs_meta": bool(flip)})
    sys.stdout.write(".")
    sys.stdout.flush()
print()

OUT["replay_n"] = len(replay)
from collections import Counter
OUT["replay_match_by_slot"] = {}
for s in ("designer_1", "designer_2"):
    c = Counter((r["match"] or "NONE").rsplit("_", 0)[0]
                for r in replay if r["slot"] == s)
    OUT["replay_match_by_slot"][s] = dict(c)
OUT["replay_unmatched"] = [r for r in replay if r["match"] is None]
OUT["replay_flips"] = [
    {k: r[k] for k in ("design", "fid", "slot", "logged", "preds", "threshold", "match")}
    for r in replay if r["flip_raw_vs_meta"]]
OUT["replay_n_flips"] = len(OUT["replay_flips"])
json.dump(replay, open(al.DATA / "promotion_replay.json", "w"), indent=1)

# ------------------------------------------------------- A3 HEBO-340 event
ts340 = "2026-02-20T14:00:00Z"          # HEBO run started after design 339 (13:47)
base = snapshot(340, ts340, era1=True)   # designs 0..339, objectives 0..37, era1
d_ids, obj_ids = base["d_ids"], base["obj_ids"]
ranks_raw, w_raw, _, base_w = al.mechanism_consensus(
    base["sub"], obj_ids, d_ids, None, era1_metadata=True)
mw_r7 = al.meta_weights_at(ts340, hist)  # round 7 (02-20 07:23)
ranks_meta, w_meta, _, _ = al.mechanism_consensus(
    base["sub"], obj_ids, d_ids, mw_r7, era1_metadata=True)

hebo_log = json.loads((LLM_LOG / "hebo_tune_340.json").read_text())
val_parent = ranks_raw[339]
scores340 = {o: sm[o][340] for o in obj_ids}
val_best = al.estimate_consensus(scores340, w_raw, base["dists"])
val_best_meta = al.estimate_consensus(scores340, w_meta, base["dists"])
parent_meta_score = ranks_meta[339]

def best_untuned(ranks):
    for d, _ in sorted(ranks.items(), key=lambda x: x[1]):
        nm = idx[d].short_name.lower()
        if "tuned" not in nm and "hebo" not in nm:
            return d
    return None

def rank_of(ranks, d):
    order = sorted(ranks, key=lambda x: ranks[x])
    return order.index(d) + 1

OUT["hebo340"] = {
    "logged_parent_metric": hebo_log["parent_metric"],
    "recomputed_parent_metric_raw": val_parent,
    "parent_match_raw": bool(abs(val_parent - hebo_log["parent_metric"]) < 1e-12),
    "logged_best_metric": hebo_log["best_metric"],
    "recomputed_best_metric_raw": val_best,
    "best_match_raw": bool(abs(val_best - hebo_log["best_metric"]) < 1e-12),
    "parent_metric_under_meta_r7": parent_meta_score,
    "best340_score_under_meta_r7": val_best_meta,
    "raw_best_untuned": best_untuned(ranks_raw),
    "meta_r7_best_untuned": best_untuned(ranks_meta),
    "raw_rank_339": rank_of(ranks_raw, 339),
    "meta_r7_rank_339": rank_of(ranks_meta, 339),
}

# ---------------------------------------------- A4 final-DB counterfactual
sub_all = al.subset_scores(sm, all_obj_ids, all_design_ids)
r_raw, w_raw_f, tau_f, base_w_f = al.mechanism_consensus(sub_all, all_obj_ids, all_design_ids, None)
mw_r10 = [r for r in merged_rounds if r["round_id"] == 10][-1]["weights"]
mw_r11 = [r for r in merged_rounds if r["round_id"] == 11][-1]["weights"]
r_m10, w_m10, _, _ = al.mechanism_consensus(sub_all, all_obj_ids, all_design_ids, mw_r10)
r_m11, w_m11, _, _ = al.mechanism_consensus(sub_all, all_obj_ids, all_design_ids, mw_r11)

def order(ranks):
    return sorted(ranks, key=lambda d: ranks[d])

def top_table(k=20):
    o_raw, o_10, o_11 = order(r_raw), order(r_m10), order(r_m11)
    pos = {v: {d: i + 1 for i, d in enumerate(o)} for v, o in
           (("raw", o_raw), ("m10", o_10), ("m11", o_11))}
    rows = []
    tops = sorted(set(o_raw[:k]) | set(o_10[:k]) | set(o_11[:k]),
                  key=lambda d: pos["raw"][d])
    for d in tops:
        rows.append({"design": d, "name": idx[d].short_name[:40],
                     "rank_raw": pos["raw"][d], "rank_meta_r10": pos["m10"][d],
                     "rank_meta_r11": pos["m11"][d],
                     "reach": al.reach_of(idx[d].experiments)})
    return rows, pos

rows, pos = top_table(20)
v_raw = np.array([r_raw[d] for d in all_design_ids])
v_10 = np.array([r_m10[d] for d in all_design_ids])
v_11 = np.array([r_m11[d] for d in all_design_ids])
OUT["final_db"] = {
    "top20_table": rows,
    "winner_raw": order(r_raw)[0], "winner_meta_r10": order(r_m10)[0],
    "winner_meta_r11": order(r_m11)[0],
    "rank340": {v: pos[v][340] for v in ("raw", "m10", "m11")},
    "rank339": {v: pos[v][339] for v in ("raw", "m10", "m11")},
    "spearman_raw_vs_m10": float(spearmanr(v_raw, v_10).statistic),
    "spearman_raw_vs_m11": float(spearmanr(v_raw, v_11).statistic),
    "top10_overlap_raw_m10": len(set(order(r_raw)[:10]) & set(order(r_m10)[:10])),
    "top10_overlap_raw_m11": len(set(order(r_raw)[:10]) & set(order(r_m11)[:10])),
    "top20_overlap_raw_m10": len(set(order(r_raw)[:20]) & set(order(r_m10)[:20])),
    "top20_overlap_raw_m11": len(set(order(r_raw)[:20]) & set(order(r_m11)[:20])),
}

json.dump(OUT, open(al.DATA / "task_a_results.json", "w"), indent=1, default=str)
print(json.dumps({k: v for k, v in OUT.items() if k not in
                  ("replay_flips", "replay_unmatched", "final_db")}, indent=1, default=str))
print("hebo340:", json.dumps(OUT["hebo340"], indent=1))
print("final_db summary:", json.dumps({k: v for k, v in OUT["final_db"].items()
                                       if k != "top20_table"}, indent=1))
print("flips:", OUT["replay_n_flips"])
print("unmatched:", len(OUT["replay_unmatched"]))


==> anc/logs/analysis_scripts/task_b_herding.py <==
"""TASK B: herding / clone / tie-handling analysis on the final 414-design DB.

B1. Objective-agreement Kendall-tau matrix, computed two ways:
    (a) mechanism: strict-integer ranks with design_id tie-break (as released)
    (b) tau-b on raw objective scores (proper tie handling)
B2. Effective number of independent objectives: eigenvalue participation ratio
    + threshold clustering (clone blocs) at tau >= 0.5 / 0.7.
B3. Weights under (a) vs (b) + tie-averaged-rank Borda consensus; top-10 shift.
B4. Objective-32 mechanistic account (median tau, clamp, meta zeroing, age
    decay bookkeeping vs chronology).
B5. Epiphenomenality: Spearman(consensus, reach) and Spearman(consensus,
    fixed expert objective_0) for raw / meta / tie-fixed consensus variants.
Outputs: rebuttal_experiments/analyses/data/task_b_results.json
"""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
import consensus_objective as co
import numpy as np
from scipy.stats import kendalltau, spearmanr, rankdata

OUT = {}
sm, obj_ids, design_ids = al.full_score_matrix()
db = al.load_db()
idx = al.designs_index(db)
hist = al.load_meta_history()
obj_meta = al.load_objective_meta()
n_obj, n_des = len(obj_ids), len(design_ids)
BIG = 1e300  # stand-in for +inf so kendalltau/rankdata treat failures as worst ties

# score arrays aligned to design_ids
S = np.array([[sm[o][d] for d in design_ids] for o in obj_ids])
S_f = np.where(np.isinf(S), BIG, S)

# ---------------------------------------------------------------- B1 tau both ways
sub = al.subset_scores(sm, obj_ids, design_ids)
ranking = co.build_ranking_matrix(sub)                     # mechanism ranks
tau_mech_d = co.compute_kendall_tau_matrix(ranking, obj_ids)
T_mech = np.eye(n_obj)
for i, oi in enumerate(obj_ids):
    for j, oj in enumerate(obj_ids):
        if i != j:
            T_mech[i, j] = tau_mech_d.get((oi, oj), 0.0)

T_taub = np.eye(n_obj)
for i in range(n_obj):
    for j in range(i + 1, n_obj):
        t, _ = kendalltau(S_f[i], S_f[j])   # tau-b, ties handled properly
        t = 0.0 if t != t else float(t)
        T_taub[i, j] = T_taub[j, i] = t

OUT["tau_mean_mech"] = float(np.mean(T_mech[np.triu_indices(n_obj, 1)]))
OUT["tau_mean_taub"] = float(np.mean(T_taub[np.triu_indices(n_obj, 1)]))
diff = T_mech - T_taub
OUT["tau_inflation_mean"] = float(np.mean(diff[np.triu_indices(n_obj, 1)]))
OUT["tau_inflation_max"] = float(np.max(np.abs(diff)))
imax = np.unravel_index(np.argmax(np.abs(diff)), diff.shape)
OUT["tau_inflation_max_pair"] = [obj_ids[imax[0]], obj_ids[imax[1]]]
# tie mass per objective: fraction of pairs tied in raw scores
tie_frac = {}
for i, o in enumerate(obj_ids):
    vals, counts = np.unique(S_f[i], return_counts=True)
    tied_pairs = float(np.sum(counts * (counts - 1) / 2))
    tie_frac[o] = tied_pairs / (n_des * (n_des - 1) / 2)
OUT["tie_fraction_per_objective"] = {str(k): round(v, 4) for k, v in tie_frac.items()}
np.save(al.DATA / "T_mech.npy", T_mech)
np.save(al.DATA / "T_taub.npy", T_taub)

# ------------------------------------------- B2 effective number of objectives
def participation_ratio(T):
    ev = np.linalg.eigvalsh(T)
    return float(np.sum(ev) ** 2 / np.sum(ev ** 2))

OUT["participation_ratio_mech"] = participation_ratio(T_mech)
OUT["participation_ratio_taub"] = participation_ratio(T_taub)
ev = np.linalg.eigvalsh(T_taub)[::-1]
OUT["top_eigenvalues_taub"] = [round(float(x), 2) for x in ev[:6]]
OUT["top_eig_share_taub"] = float(ev[0] / n_obj)

def threshold_clusters(T, thr):
    """Connected components of graph with edges tau >= thr."""
    seen, comps = set(), []
    for s in range(n_obj):
        if s in seen:
            continue
        stack, comp = [s], []
        while stack:
            u = stack.pop()
            if u in seen:
                continue
            seen.add(u)
            comp.append(u)
            for v in range(n_obj):
                if v not in seen and T[u, v] >= thr:
                    stack.append(v)
        comps.append(sorted(obj_ids[k] for k in comp))
    comps.sort(key=len, reverse=True)
    return comps

for thr in (0.5, 0.7):
    for name, T in (("mech", T_mech), ("taub", T_taub)):
        comps = threshold_clusters(T, thr)
        OUT[f"clusters_{name}_thr{thr}"] = {
            "n_components": len(comps),
            "sizes": [len(c) for c in comps],
            "largest": comps[0],
        }

# ------------------------------------------------- B3 weights & consensus variants
w_mech = co.compute_objective_weights(tau_mech_d, obj_ids, 0.9)

def weights_from_T(T, obj_ids, age_decay_base=0.9):
    """Same formula as compute_objective_weights but from a tau array."""
    md = obj_meta
    max_round = max(md.get(o, {}).get("created_round", 0) for o in obj_ids)
    w = {}
    for i, o in enumerate(obj_ids):
        taus = [T[i, j] for j in range(n_obj) if j != i]
        agreement = max(float(np.median(taus)), 0.0)
        age = max_round - md.get(o, {}).get("created_round", 0)
        w[o] = agreement * (age_decay_base ** age)
    tot = sum(w.values())
    return ({k: v / tot for k, v in w.items()} if tot > 0
            else {o: 1.0 / len(obj_ids) for o in obj_ids})

w_taub = weights_from_T(T_taub, obj_ids)

# consensus scores: mechanism (strict ranks) vs tie-averaged fractional ranks
cons_mech = co.build_consensus_ranking(ranking, w_mech, design_ids)

R_avg = np.vstack([rankdata(S_f[i], method="average") - 1 for i in range(n_obj)])
def borda_avg(weights):
    w = np.array([weights[o] for o in obj_ids])
    norm = R_avg / (n_des - 1)
    sc = (w[:, None] * norm).sum(0) / w.sum()
    return {d: float(sc[k]) for k, d in enumerate(design_ids)}

cons_taub = borda_avg(w_taub)                # tie-fix on both tau and Borda
cons_mechw_tieborda = borda_avg(w_mech)      # tie-fix Borda only

def top(cons, k=10):
    return [d for d in sorted(cons, key=lambda x: cons[x])[:k]]

OUT["weights_mech_vs_taub"] = {
    str(o): {"mech": round(w_mech[o], 4), "taub": round(w_taub[o], 4)}
    for o in obj_ids}
OUT["top10_mech"] = top(cons_mech)
OUT["top10_taub_tieavg"] = top(cons_taub)
OUT["top10_overlap"] = len(set(OUT["top10_mech"]) & set(OUT["top10_taub_tieavg"]))
v1 = np.array([cons_mech[d] for d in design_ids])
v2 = np.array([cons_taub[d] for d in design_ids])
OUT["spearman_mech_vs_taub"] = float(spearmanr(v1, v2).statistic)
OUT["winner_mech"] = top(cons_mech, 1)[0]
OUT["winner_taub"] = top(cons_taub, 1)[0]
r340 = {n: sorted(c, key=lambda d: c[d]).index(340) + 1
        for n, c in (("mech", cons_mech), ("taub_tieavg", cons_taub),
                     ("mechw_tieborda", cons_mechw_tieborda))}
OUT["rank340_variants"] = r340

# meta-adjusted variants (last operative weights r10)
mw_r10 = [r for r in hist if r["timestamp"].startswith("2026-02-23")][0]["weights"]
def apply_meta(w, mw):
    w2 = {o: w[o] * mw.get(o, 1.0) for o in obj_ids}
    t = sum(w2.values())
    return {k: v / t for k, v in w2.items()}
cons_mech_meta = co.build_consensus_ranking(ranking, apply_meta(w_mech, mw_r10), design_ids)
cons_taub_meta = borda_avg(apply_meta(w_taub, mw_r10))
OUT["top10_mech_meta"] = top(cons_mech_meta)
OUT["top10_taub_meta"] = top(cons_taub_meta)

# phase weight shares (phases per SI: 1a=0-5, 1b=6-15, 2=16-28, 3=29-41)
phases = {"1a": range(0, 6), "1b": range(6, 16), "2": range(16, 29), "3": range(29, 42)}
OUT["phase_weight_share"] = {
    p: {"mech": round(sum(w_mech[o] for o in rng), 3),
        "taub": round(sum(w_taub[o] for o in rng), 3)}
    for p, rng in phases.items()}

# ------------------------------------------------------- B4 objective 32
i32 = obj_ids.index(32)
med32_mech = float(np.median([T_mech[i32, j] for j in range(n_obj) if j != i32]))
med32_taub = float(np.median([T_taub[i32, j] for j in range(n_obj) if j != i32]))
# tau with final consensus ranking (mechanism raw)
cons_order = np.array([cons_mech[d] for d in design_ids])
t32c, _ = kendalltau(S_f[i32], cons_order)
t17c, _ = kendalltau(S_f[obj_ids.index(17)], cons_order)
zero_rounds_32 = [r["round_id"] for r in hist if r["timestamp"] >= "2026-02-19"
                  and r["weights"].get(32) == 0.0]
md32 = obj_meta[32]
age32 = max(m.get("created_round", 0) for m in obj_meta.values()) - md32["created_round"]
OUT["objective32"] = {
    "median_tau_mech": round(med32_mech, 4),
    "median_tau_taub": round(med32_taub, 4),
    "tau_vs_final_consensus": round(float(t32c), 4),
    "consensus_weight_mech": round(w_mech[32], 5),
    "consensus_weight_taub": round(w_taub[32], 5),
    "meta_zeroed_in_rounds": zero_rounds_32,
    "created_timestamp": md32["created_timestamp"],
    "created_round": md32["created_round"],
    "age_used_by_code": age32,
    "age_decay_factor": round(0.9 ** age32, 4),
    "chronological_rank_newest_first": sorted(
        obj_meta, key=lambda o: obj_meta[o].get("created_timestamp", ""),
        reverse=True).index(32) + 1,
    "tau17_vs_final_consensus": round(float(t17c), 4),
}
# age-decay bookkeeping table: created_round vs chronology for all objectives
OUT["age_decay_table"] = {
    str(o): {"created_round": obj_meta[o].get("created_round", 0),
             "created_ts": obj_meta[o].get("created_timestamp", "")[:10],
             "decay": round(0.9 ** (10 - obj_meta[o].get("created_round", 0)), 3)}
    for o in obj_ids}

# ------------------------------------------------------- B5 epiphenomenality
reach = np.array([al.reach_of(idx[d].experiments) for d in design_ids], float)
fixed = S_f[obj_ids.index(0)]
variants = {
    "raw_mech": v1,
    "taub_tieavg": v2,
    "meta_r10": np.array([cons_mech_meta[d] for d in design_ids]),
}
OUT["epiphenomenality"] = {}
for name, v in variants.items():
    OUT["epiphenomenality"][name] = {
        "spearman_vs_reach": round(float(spearmanr(v, -reach).statistic), 4),
        "spearman_vs_fixed_obj0": round(float(spearmanr(v, fixed).statistic), 4),
    }
OUT["epiphenomenality"]["fixed_obj0_vs_reach"] = round(
    float(spearmanr(fixed, -reach).statistic), 4)
# kendall variants for completeness
OUT["epiphenomenality_kendall"] = {
    "raw_mech_vs_fixed": round(float(kendalltau(v1, fixed).statistic), 4),
    "raw_mech_vs_reach": round(float(kendalltau(v1, -reach).statistic), 4),
}
# top-10 overlap consensus vs fixed objective
top_fixed = [design_ids[k] for k in np.argsort(fixed)[:10]]
OUT["top10_overlap_rawmech_vs_fixed"] = len(set(OUT["top10_mech"]) & set(top_fixed))
OUT["top10_fixed_obj0"] = top_fixed
OUT["rank_340_under_fixed_obj0"] = int(rankdata(fixed, method="min")[design_ids.index(340)])
OUT["rank_247_under_fixed_obj0"] = int(rankdata(fixed, method="min")[design_ids.index(247)])
OUT["rank_247_under_raw_consensus"] = int(
    rankdata(v1, method="min")[design_ids.index(247)])

# SI cross-checks
p1_ids = list(range(0, 16))
snap_ids = [d for d in design_ids if d <= 208]
sub208 = al.subset_scores(sm, list(range(32)), snap_ids)
_, w208, tau208, _ = al.mechanism_consensus(sub208, list(range(32)), snap_ids, None)
_, w208_era1, _, _ = al.mechanism_consensus(sub208, list(range(32)), snap_ids, None,
                                            era1_metadata=True)
OUT["SI_checks"] = {
    "phase1_weight_share_at_merge_fixedmeta": round(sum(w208[o] for o in p1_ids), 3),
    "phase1_weight_share_at_merge_runtime_era1": round(
        sum(w208_era1[o] for o in p1_ids), 3),
}

json.dump(OUT, open(al.DATA / "task_b_results.json", "w"), indent=1, default=str)
print(json.dumps(OUT, indent=1, default=str))


==> anc/logs/analysis_scripts/task_c_objective_convergence.py <==
"""TASK C: objective-convergence trajectory (W5 remainder, task 1).

How did the consensus objective's ranking of designs evolve, relative to the
day-1 fixed expert objective (objective_0) and to raw ladder reach, as the
objective portfolio grew?  Two complementary series:

  A. Portfolio-prefix series (final DB): consensus computed with the first k
     objectives (by creation timestamp = by id) over ALL 414 designs of
     database/database.json, k = 1..42.  Isolates the effect of portfolio
     growth from the design-set change.  Released (era-2) metadata.
  B. Campaign-time series (merged campaign): one snapshot per merged-campaign
     objective round r = 0 (merge, objectives 0-31) .. 10 (objective 41),
     evaluated on the designs that existed at the end of that round's tenure,
     with era-appropriate metadata (objectives 6-15 metadata missing before
     2026-02-22T21:14Z) and, as an extra column, the operative meta weights.

Reuses analyses/scripts/audit_lib.py (repo's own consensus pipeline; cached
42x414 score matrix).  Data sources: database/database.json,
objectives/metadata.json, meta_agent/state.json.

Outputs:
  rebuttal_experiments/analyses/data/objective_convergence.csv
  rebuttal_experiments/analyses/figures/objective_convergence.{pdf,png}
"""
import csv
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
import numpy as np
from scipy.stats import spearmanr

BIG = 1e300
METADATA_FIX_TS = "2026-02-22T21:14:00Z"  # commit 3b8d6a3 (era-1 -> era-2)

sm, obj_ids, design_ids = al.full_score_matrix()
db = al.load_db()
idx = al.designs_index(db)
hist = al.load_meta_history()
obj_meta = al.load_objective_meta()

# objectives sorted by creation timestamp (== sorted by id; verified monotone)
by_ts = sorted(obj_ids, key=lambda o: obj_meta[o]["created_timestamp"])
assert by_ts == sorted(obj_ids), "objective ids not chronological"

fixed_all = np.array([sm[0][d] for d in design_ids])
fixed_all = np.where(np.isinf(fixed_all), BIG, fixed_all)
reach_all = np.array([al.reach_of(idx[d].experiments) for d in design_ids], float)


def rho(cons, dset, ref_vals):
    v = np.array([cons[d] for d in dset])
    return float(spearmanr(v, ref_vals).statistic)


rows = []

# ---------------------------------------------------------------- Series A
for k in range(1, len(by_ts) + 1):
    objs = by_ts[:k]
    sub = al.subset_scores(sm, objs, design_ids)
    cons, _, _, _ = al.mechanism_consensus(sub, objs, design_ids, None)
    rows.append({
        "series": "A_prefix_finalDB",
        "label": f"k={k}",
        "n_objectives": k,
        "last_objective_id": objs[-1],
        "last_objective_ts": obj_meta[objs[-1]]["created_timestamp"][:16],
        "n_designs": len(design_ids),
        "rho_raw_vs_fixed": round(rho(cons, design_ids, fixed_all), 4),
        "rho_raw_vs_reach": round(rho(cons, design_ids, -reach_all), 4),
        "rho_meta_vs_fixed": "",
        "rho_fixed_vs_reach": "",
    })

# ---------------------------------------------------------------- Series B
# merged-campaign objective rounds: r=0 -> portfolio 0-31 (merge),
# r=1..10 -> objective 31+r created at its timestamp. Each portfolio is
# evaluated on the designs present at the END of its tenure (just before the
# next objective round, or campaign end).
round_ts = [obj_meta[31 + r]["created_timestamp"] for r in range(1, 11)]
END = "2026-02-24T23:59:59Z"  # after last design (02-24T07:41)
tenure_end = round_ts + [END]  # tenure of portfolio r ends at creation of r+1

for r in range(0, 11):
    objs = list(range(0, 32 + r))
    end_ts = tenure_end[r]
    dset = [d for d in design_ids if idx[d].timestamp < end_ts]
    era1 = end_ts < METADATA_FIX_TS
    sub = al.subset_scores(sm, objs, dset)
    cons, _, _, base_w = al.mechanism_consensus(sub, objs, dset, None,
                                                era1_metadata=era1)
    mw = al.meta_weights_at(end_ts, hist)
    cons_m, _, _, _ = al.mechanism_consensus(sub, objs, dset, mw,
                                             era1_metadata=era1)
    fx = np.array([al.INF if np.isinf(sm[0][d]) else sm[0][d] for d in dset])
    fx = np.where(np.isinf(fx), BIG, fx)
    rc = np.array([al.reach_of(idx[d].experiments) for d in dset], float)
    rows.append({
        "series": "B_campaign_time",
        "label": f"r={r}" + (" (merge)" if r == 0 else f" (obj {31 + r})"),
        "n_objectives": len(objs),
        "last_objective_id": objs[-1],
        "last_objective_ts": (obj_meta[objs[-1]]["created_timestamp"][:16]
                              if r > 0 else "2026-02-17 merge"),
        "n_designs": len(dset),
        "rho_raw_vs_fixed": round(rho(cons, dset, fx), 4),
        "rho_raw_vs_reach": round(rho(cons, dset, -rc), 4),
        "rho_meta_vs_fixed": round(rho(cons_m, dset, fx), 4),
        "rho_fixed_vs_reach": round(float(spearmanr(fx, -rc).statistic), 4),
    })

out_csv = al.DATA / "objective_convergence.csv"
with out_csv.open("w", newline="") as fh:
    fh.write("# sources: database/database.json (414 designs, frozen 2026-02-24);"
             " objectives/metadata.json; meta_agent/state.json;"
             " consensus recomputed with the repo's own consensus_objective.py"
             " via analyses/scripts/audit_lib.py.\n"
             "# series A: portfolio prefix (first k objectives by creation time)"
             " on the final DB, released (era-2) metadata.\n"
             "# series B: merged-campaign snapshots, era-correct metadata"
             " (objectives 6-15 metadata missing before 2026-02-22T21:14Z);"
             " designs present at the end of each portfolio's tenure.\n")
    w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
    w.writeheader()
    w.writerows(rows)
print(f"wrote {out_csv}")

A = [r for r in rows if r["series"].startswith("A")]
B = [r for r in rows if r["series"].startswith("B")]
print("A endpoint (k=42):", A[-1]["rho_raw_vs_fixed"], A[-1]["rho_raw_vs_reach"])
for r in B:
    print(r["label"], r["n_designs"], r["rho_raw_vs_fixed"],
          r["rho_raw_vs_reach"], r["rho_meta_vs_fixed"])

# ---------------------------------------------------------------- Figure
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

BLUE, VIOLET, GRAY = "#2a78d6", "#4a3aa7", "#6b6a63"
plt.rcParams.update({
    "font.size": 9, "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": "#e4e3dc", "grid.linewidth": 0.6,
    "axes.edgecolor": "#c3c2b7", "axes.linewidth": 0.8,
})

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9.0, 3.4), sharey=True,
                               gridspec_kw={"width_ratios": [1.5, 1]})

ka = [r["n_objectives"] for r in A]
ax1.plot(ka, [r["rho_raw_vs_fixed"] for r in A], color=BLUE, lw=2,
         label="consensus vs fixed expert objective")
ax1.plot(ka, [r["rho_raw_vs_reach"] for r in A], color=VIOLET, lw=2,
         label="consensus vs ladder reach")
# phase spans (objective ids: 1a 0-5, 1b 6-15, 2 16-28, 3 29-41 -> k bounds)
for x0, x1, name in [(1, 6, "1a"), (6, 16, "1b"), (16, 29, "2"), (29, 42, "3")]:
    if name in ("1a", "2"):
        ax1.axvspan(x0, x1, color="#000000", alpha=0.04, lw=0)
    ax1.text((x0 + x1) / 2, 0.607, f"phase {name}", ha="center",
             color=GRAY, fontsize=8)
ax1.annotate(f"{A[-1]['rho_raw_vs_fixed']:.3f}", (42, A[-1]["rho_raw_vs_fixed"]),
             xytext=(-4, 8), textcoords="offset points", ha="right",
             color=BLUE, fontsize=8)
ax1.annotate(f"{A[-1]['rho_raw_vs_reach']:.3f}", (42, A[-1]["rho_raw_vs_reach"]),
             xytext=(-4, -12), textcoords="offset points", ha="right",
             color=VIOLET, fontsize=8)
kmin = int(np.argmin([r["rho_raw_vs_fixed"] for r in A])) + 1
ax1.annotate(f"min {min(r['rho_raw_vs_fixed'] for r in A):.3f} (k={kmin})",
             (kmin, min(r["rho_raw_vs_fixed"] for r in A)),
             xytext=(8, -11), textcoords="offset points", color=BLUE, fontsize=8)
ax1.set_xlabel("objectives in portfolio, k (creation order)")
ax1.set_ylabel("Spearman $\\rho$ of design rankings")
ax1.set_title("A. Growing portfolio, final 414-design DB", fontsize=9, loc="left")
ax1.set_xlim(1, 42)
ax1.set_ylim(0.585, 1.015)
ax1.set_yticks([0.6, 0.7, 0.8, 0.9, 1.0])

rb = list(range(0, 11))
ax2.plot(rb, [r["rho_raw_vs_fixed"] for r in B], color=BLUE, lw=2,
         marker="o", ms=4)
ax2.plot(rb, [r["rho_raw_vs_reach"] for r in B], color=VIOLET, lw=2,
         marker="o", ms=4)
ax2.plot(rb, [r["rho_meta_vs_fixed"] for r in B], color=BLUE, lw=1.2,
         ls="--", alpha=0.7)
ax2.text(0.0, 0.968, "dashed: meta-adjusted vs fixed", color=BLUE,
         fontsize=7.5, va="bottom", alpha=0.85)
ax2.set_xlabel("merged-campaign objective round\n(0 = merge, obj 0–31)")
ax2.set_title("B. Campaign-time snapshots (designs at round end)",
              fontsize=9, loc="left")
ax2.set_xlim(-0.3, 10.3)
ax2.set_xticks(rb)
ax2.legend(*ax1.get_legend_handles_labels(), frameon=False,
           loc="lower center", fontsize=8)

fig.suptitle("Consensus objective converges onto the fixed expert objective's "
             "ranking (epiphenomenality)", fontsize=10, y=1.02)
fig.tight_layout()
for ext in ("pdf", "png"):
    fig.savefig(al.ANALYSES / "figures" / f"objective_convergence.{ext}",
                dpi=200, bbox_inches="tight")
print("wrote figures/objective_convergence.{pdf,png}")


==> anc/logs/analysis_scripts/task_d_best_at_n.py <==
"""TASK D: best-at-n and milestone figure (W5 remainder, task 2).

Matched-n comparison of the treatment campaign (database/database.json, 414
designs incl. baseline) vs the fixed-objective control
(database_fixed_obj_control/database.json, snapshot 2026-07-13, 91 designs
incl. baseline; campaign still running to 150). Both arms are scored under
the SAME day-1 fixed expert objective (objective_0, byte-identical to
domain_knowledge/objective_baseline.py in both workspaces) and under ladder
reach (max N with unsolved_fraction < 0.5).

x-axis = design index in the arm's database (design_id; creation order for
the control and for treatment designs 209-413).  CAVEAT (printed on the
figure and in the CSV header): treatment ids 1-208 are merge-imported,
curated ancestors from 6+ pre-merge workspaces (534 designs existed in the
six February workspace DBs alone; only 208 were imported), so at n <= 208
the treatment curve reflects a filtered subset, not its true design count.

Outputs:
  rebuttal_experiments/analyses/data/best_at_n.csv
  rebuttal_experiments/analyses/figures/best_at_n.{pdf,png}
"""
import csv
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
import numpy as np

CONTROL_DB = al.REPO / "database_fixed_obj_control" / "database.json"

sm, obj_ids, design_ids = al.full_score_matrix()
idx = al.designs_index()

arms = {}
# treatment: obj0 from the cached (repo-evaluated) score matrix
arms["treatment"] = [
    {"design_id": d, "obj0": sm[0][d], "reach": al.reach_of(idx[d].experiments)}
    for d in design_ids]
# control: evaluate the identical objective_0 on each design's experiments
ctrl = json.load(open(CONTROL_DB))["designs"]
arms["control"] = [
    {"design_id": d["design_id"], "obj0": al.eval_objective(0, d.get("experiments") or []),
     "reach": al.reach_of(d.get("experiments") or [])}
    for d in ctrl]

MILESTONES = {"treatment": {905: 12, 1280: 23, 1810: 339},
              "control": {905: 29, 1280: 53, 1810: 80}}

rows = []
for arm, recs in arms.items():
    best_o, best_r = al.INF, 0
    for rec in recs:
        best_o = min(best_o, rec["obj0"])
        best_r = max(best_r, rec["reach"])
        rec["best_obj0"], rec["best_reach"] = best_o, best_r
        # verify milestone ids
        for N, did in MILESTONES[arm].items():
            if rec["design_id"] == did:
                assert rec["best_reach"] >= N and rec["reach"] >= N, (arm, N, did)
        rows.append({"arm": arm, "n": rec["design_id"],
                     "design_id": rec["design_id"],
                     "obj0": round(rec["obj0"], 4), "reach": rec["reach"],
                     "best_obj0_so_far": round(rec["best_obj0"], 4),
                     "best_reach_so_far": rec["best_reach"]})

out_csv = al.DATA / "best_at_n.csv"
with out_csv.open("w", newline="") as fh:
    fh.write("# sources: database/database.json (treatment, frozen 2026-02-24);"
             " database_fixed_obj_control/database.json (control snapshot"
             " 2026-07-13T03:40Z, 91 designs, campaign running to 150).\n"
             "# obj0 = fixed expert objective (objective_0 == domain_knowledge/"
             "objective_baseline.py, identical in both arms; lower is better).\n"
             "# CAVEAT: treatment design ids 1-208 are merge-imported curated"
             " ancestors (208 retained of >=534 created in the six pre-merge"
             " February workspaces); order within 1-208 is import order, not"
             " creation chronology.\n")
    w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
    w.writeheader()
    w.writerows(rows)
print(f"wrote {out_csv}")

t, c = arms["treatment"], arms["control"]
n_c = len(c) - 1
print(f"matched n={n_c}: treatment best obj0 {t[n_c]['best_obj0']:.3f}, "
      f"reach {t[n_c]['best_reach']} | control best obj0 "
      f"{c[n_c]['best_obj0']:.3f}, reach {c[n_c]['best_reach']}")
print(f"final: treatment best obj0 {t[-1]['best_obj0']:.3f} reach "
      f"{t[-1]['best_reach']} | control best obj0 {c[-1]['best_obj0']:.3f} "
      f"reach {c[-1]['best_reach']}")

# ---------------------------------------------------------------- figure
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

BLUE, ORANGE, GRAY = "#2a78d6", "#eb6834", "#6b6a63"
plt.rcParams.update({
    "font.size": 9, "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": "#e4e3dc", "grid.linewidth": 0.6,
    "axes.edgecolor": "#c3c2b7", "axes.linewidth": 0.8,
})

fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(7.2, 5.6), sharex=True)

for ax in (ax1, ax2):
    ax.axvspan(0, 208, color="#000000", alpha=0.035, lw=0)

xt = [r["design_id"] for r in t]
xc = [r["design_id"] for r in c]

ax1.plot(xt, [r["best_obj0"] for r in t], color=BLUE, lw=2, drawstyle="steps-post",
         label="treatment (evolving consensus, 414 designs)")
ax1.plot(xc, [r["best_obj0"] for r in c], color=ORANGE, lw=2, drawstyle="steps-post",
         label="fixed-objective control (91 designs, running to 150)")
ax1.set_ylabel("best-so-far fixed expert\nobjective (lower = better)")
ax1.set_ylim(4.4, 13.5)
ax1.annotate(f"{t[-1]['best_obj0']:.2f} (design 353)",
             (xt[-1], t[-1]["best_obj0"]), xytext=(-6, 7),
             textcoords="offset points", ha="right", color=BLUE, fontsize=8)
ax1.annotate(f"{c[-1]['best_obj0']:.2f} (design 89)",
             (xc[-1], c[-1]["best_obj0"]), xytext=(10, -13),
             textcoords="offset points", color=ORANGE, fontsize=8)
ax1.text(104, 11.6, "shaded: treatment ids 1–208 are merge-imported,\n"
         "curated ancestors from six pre-merge workspaces\n"
         "(208 retained of ≥534 created) — order is import order",
         color=GRAY, fontsize=7.5, ha="center", va="top")
ax1.legend(frameon=False, loc="upper right", fontsize=8)
ax1.set_title("Best design under the shared day-1 expert objective, "
              "as a function of designs in DB", fontsize=9, loc="left")

ax2.plot(xt, [r["best_reach"] for r in t], color=BLUE, lw=2, drawstyle="steps-post")
ax2.plot(xc, [r["best_reach"] for r in c], color=ORANGE, lw=2, drawstyle="steps-post")
ax2.set_yscale("log", base=2)
rungs = [453, 640, 905, 1280, 1810]
ax2.set_yticks(rungs)
ax2.set_yticklabels([str(r) for r in rungs], fontsize=8)
ax2.set_ylim(430, 2100)
ax2.minorticks_off()
ax2.set_ylabel("best-so-far ladder reach\n(max N with unsolved < 0.5)")
ax2.set_xlabel("design index n in the arm's database (creation order)")
for arm, col, dy in (("treatment", BLUE, 9), ("control", ORANGE, -13)):
    recs = {r["design_id"]: r for r in arms[arm]}
    for N, did in MILESTONES[arm].items():
        ax2.plot([did], [N], "o", color=col, ms=5, zorder=5,
                 markeredgecolor="white", markeredgewidth=0.8)
        ax2.annotate(f"n={did}", (did, N), xytext=(4, dy),
                     textcoords="offset points", color=col, fontsize=7.5)
ax2.set_title("Milestones: first design passing N = 905 / 1280 / 1810",
              fontsize=9, loc="left")
ax2.set_xlim(-5, 420)

fig.tight_layout()
for ext in ("pdf", "png"):
    fig.savefig(al.ANALYSES / "figures" / f"best_at_n.{ext}", dpi=200,
                bbox_inches="tight")
print("wrote figures/best_at_n.{pdf,png}")


==> anc/logs/analysis_scripts/task_e_compute_parity.py <==
"""TASK E: compute-parity accounting (W5 remainder, task 3).

Tallies, per arm, everything the frozen artifacts support: designs (in-DB vs
created), recorded ladder experiments, HEBO tuning rounds (whose 50-trial
inner experiments are NOT recorded), wall-clock spans, LLM calls / tokens /
conservative-rate cost.  Sources:
  treatment: database/database.json, database_workspace_{32..37}/database.json,
             llm_log/conversations/ (merged campaign, per-call usage),
             llm_log_workspace_35/conversations/ (only pre-merge ws with usage)
  control:   database_fixed_obj_control/database.json,
             llm_log_fixed_obj_control/conversations/,
             rebuttal_experiments/fixed_objective_control/STATUS.md (monitor)
Rates: conservative gpt-5.2 $1.75/M in, $0.175/M cached, $14/M out (same as
both campaigns' cost monitors).
Output: rebuttal_experiments/analyses/data/compute_parity.json (+ stdout)
"""
import glob
import json
import sys
from datetime import datetime
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al

R = {}


def span_h(ts_list):
    ts = sorted(ts_list)
    a = datetime.fromisoformat(ts[0].replace("Z", "+00:00"))
    b = datetime.fromisoformat(ts[-1].replace("Z", "+00:00"))
    return round((b - a).total_seconds() / 3600, 1), ts[0][:16], ts[-1][:16]


def usage(pattern):
    t = {"calls": 0, "in": 0, "cached": 0, "out": 0}
    for f in glob.glob(pattern):
        try:
            u = (json.load(open(f)).get("raw_response") or {}).get("usage")
        except Exception:
            continue
        if not u:
            continue
        t["calls"] += 1
        t["in"] += u.get("input_tokens", 0)
        t["cached"] += (u.get("input_tokens_details") or {}).get("cached_tokens", 0)
        t["out"] += u.get("output_tokens", 0)
    t["cost_conservative"] = round(
        ((t["in"] - t["cached"]) * 1.75 + t["cached"] * 0.175 + t["out"] * 14) / 1e6, 2)
    return t


# ------------------------------------------------------------- treatment
m = json.load(open(al.REPO / "database" / "database.json"))["designs"]
seg_merged = m[209:]
seg_jan = m[1:86]     # unmatched against Feb workspace DBs -> January imports
seg_febimp = m[86:209]  # matched (incl. per-ws baseline copies) -> Feb imports

ws = {}
for w in (32, 33, 34, 35, 36, 37):
    ds = json.load(open(al.REPO / f"database_workspace_{w}" / "database.json"))["designs"]
    ws[w] = {
        "designs_total": len(ds),
        "designs_created": len(ds) - 1,  # minus imported baseline
        "experiments": sum(len(d.get("experiments") or []) for d in ds),
        "baseline_exps": len(ds[0].get("experiments") or []),
        "hebo_designs": sum(1 for d in ds if "HEBO" in (d["short_name"] or "")),
        "span_h": span_h([d["timestamp"] for d in ds]),
    }

feb_created = sum(v["designs_created"] for v in ws.values())
feb_exps_new = sum(v["experiments"] - v["baseline_exps"] for v in ws.values())
merged_exps = sum(len(d.get("experiments") or []) for d in seg_merged)
jan_exps = sum(len(d.get("experiments") or []) for d in seg_jan)

R["treatment"] = {
    "db_designs": len(m),
    "db_experiments": sum(len(d.get("experiments") or []) for d in m),
    "merged_campaign": {
        "designs_created": len(seg_merged),
        "experiments": merged_exps,
        "hebo_rounds": 5,
        "span_h": span_h([d["timestamp"] for d in seg_merged]),
        "llm": usage(str(al.REPO / "llm_log" / "conversations" / "*.json")),
    },
    "feb_premerge_workspaces": {
        "designs_created": feb_created,
        "designs_imported_into_merge": len(seg_febimp),
        "experiments_new": feb_exps_new,
        "hebo_rounds": sum(v["hebo_designs"] for v in ws.values()),
        "per_ws": ws,
        "sum_span_h": round(sum(v["span_h"][0] for v in ws.values()), 1),
        "llm_ws35_only": usage(str(al.REPO / "llm_log_workspace_35" /
                                   "conversations" / "*.json")),
    },
    "january_phase": {
        "designs_retained": len(seg_jan),
        "experiments_of_retained": jan_exps,
        "note": "campaign-level totals not recoverable from this tree "
                "(no January workspace DBs or conversation logs present)",
    },
    "baseline_experiments": len(m[0].get("experiments") or []),
}

# ------------------------------------------------------------- control
c = json.load(open(al.REPO / "database_fixed_obj_control" / "database.json"))["designs"]
R["control"] = {
    "db_designs": len(c),
    "designs_created": len(c) - 1,
    "db_experiments": sum(len(d.get("experiments") or []) for d in c),
    "baseline_experiments": len(c[0].get("experiments") or []),
    "hebo_rounds_registered": sum(1 for d in c if "HEBO" in (d["short_name"] or "")),
    "span_h_first_to_last_design": span_h([d["timestamp"] for d in c]),
    "launch_utc": "2026-07-06T02:58:06 (STATUS.md)",
    "llm": usage(str(al.REPO / "llm_log_fixed_obj_control" /
                     "conversations" / "*.json")),
    "monitor_line_2026_07_13": "cost $11.34 | 246 calls | in 2.70M + cached "
                               "0.08M, out 0.47M | 90 designs | $0.126/design",
    "status": "Completed campaign; accounting recomputed from the archived final database",
}

out = al.DATA / "compute_parity.json"
out.write_text(json.dumps(R, indent=1))
print(json.dumps(R, indent=1))
print("wrote", out)


==> anc/logs/analysis_scripts/task_f_winner_stability.py <==
"""TASK F: A2 winner-stability re-rankings (W5 remainder, task 4).

Top-10 of the treatment DB (database/database.json, 414 designs) under four
selection rules, plus ranks of the designs of interest (340, 353, 339, 247):
  (i)   raw consensus (mechanism exactly as released, no meta multipliers)
  (ii)  meta-adjusted consensus (round-10 = last operative weights; round-11
        recorded-final also reported)
  (iii) fixed expert objective (objective_0)
  (iv)  reach (max N with unsolved_fraction < 0.5), tie-broken by the
        minimum median_step among passing experiments at the reach rung
Reuses audit_lib + the cached score matrix (same pipeline that reproduced
the audited Spearmans 0.961/0.915/0.907).
Output: rebuttal_experiments/analyses/data/winner_stability.json (+ stdout
table) - the table is appended to META_WEIGHTS_AUDIT.md.
"""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al
import numpy as np

sm, obj_ids, design_ids = al.full_score_matrix()
idx = al.designs_index()
hist = al.load_meta_history()
sub = al.subset_scores(sm, obj_ids, design_ids)

# (i) raw mechanism consensus
cons_raw, _, _, _ = al.mechanism_consensus(sub, obj_ids, design_ids, None)
# (ii) meta-adjusted: round 10 (last operative) and round 11 (recorded final)
mw10 = [r for r in hist if r["timestamp"].startswith("2026-02-23")][0]["weights"]
mw11 = [r for r in hist if r["timestamp"].startswith("2026-02-24")][0]["weights"]
cons_m10, _, _, _ = al.mechanism_consensus(sub, obj_ids, design_ids, mw10)
cons_m11, _, _, _ = al.mechanism_consensus(sub, obj_ids, design_ids, mw11)
# (iii) fixed expert objective
fixed = {d: sm[0][d] for d in design_ids}


# (iv) reach + median-steps tiebreak
def reach_key(d):
    exps = idx[d].experiments or []
    reach = al.reach_of(exps)
    med = min((e.get("median_step", 10**12) for e in exps
               if e.get("N") == reach
               and float(e.get("unsolved_fraction", 1.0)) < 0.5),
              default=10**12) if reach else 10**12
    return (-reach, med)


def order(scorefn):
    return sorted(design_ids, key=scorefn)


orders = {
    "raw_consensus": order(lambda d: cons_raw[d]),
    "meta_r10_consensus": order(lambda d: cons_m10[d]),
    "meta_r11_consensus": order(lambda d: cons_m11[d]),
    "fixed_expert_obj0": order(lambda d: (fixed[d], d)),
    "reach_median_steps": order(reach_key),
}

ranks = {name: {d: i + 1 for i, d in enumerate(o)} for name, o in orders.items()}
OUT = {"top10": {name: o[:10] for name, o in orders.items()},
       "ranks_of_interest": {str(d): {name: ranks[name][d] for name in orders}
                             for d in (340, 353, 339, 247, 89)
                             if d in design_ids},
       "reach_details_top": {}}
for d in orders["reach_median_steps"][:12]:
    r, m = reach_key(d)
    OUT["reach_details_top"][str(d)] = {"reach": -r, "median_steps_at_reach": m}

out = al.DATA / "winner_stability.json"
out.write_text(json.dumps(OUT, indent=1))
print(json.dumps(OUT, indent=1))

# markdown table for the audit appendix
names = list(orders)
print("\n| rank | " + " | ".join(names) + " |")
print("|" + "---|" * (len(names) + 1))
for i in range(10):
    print(f"| {i+1} | " + " | ".join(str(orders[n][i]) for n in names) + " |")
for d in (340, 353, 339, 247):
    print(f"| design {d} | " + " | ".join(str(ranks[n][d]) for n in names) + " |")
print("wrote", out)


==> anc/logs/analysis_scripts/task_g_prompt_forensics.py <==
"""TASK G: A1/A5 prompt forensics (W5 remainder, task 5).

Question: was the ladder's rung-advance rule ("advance while unsolved < 0.5")
visible to the meta-agent and the objective agents during the treatment
campaign?  And were the fidelity-promotion consensus gates (0.5 / 0.1 in
workflow/iteration.py) visible?

Method: string-presence scan over every logged meta-agent and objective-
scheduler round of the treatment campaign (merged llm_log/ + pre-merge
llm_log_workspace_{32..37}/), restricted to system/user messages (what the
model SAW, not what it wrote), plus quote extraction with file/offset.

Output: rebuttal_experiments/analyses/data/prompt_forensics.json (+ stdout).
Report: rebuttal_experiments/analyses/PROMPT_FORENSICS.md.
"""
import glob
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
import audit_lib as al

RULE_PATTERNS = {
    "concludes_rule": "Each experiment concludes when unsolved_fraction < 0.5",
    "advance_rule": "Move on to the next N when unsolved_fraction < 0.5",
    "dont_penalize": "unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.",
}
GATE_PATTERNS = {  # fidelity-promotion gate vocabulary (should be ABSENT)
    "promot": "promot",
    "medium_threshold": "promote_medium_threshold",
    "high_threshold": "promote_high_threshold",
}

GROUPS = {}
for base in ["llm_log"] + [f"llm_log_workspace_{w}" for w in (32, 33, 34, 35, 36, 37)]:
    for kind in ("objective_scheduler", "meta_agent"):
        files = sorted(glob.glob(str(al.REPO / base / kind / "round_*.json")))
        if files:
            GROUPS[f"{base}/{kind}"] = files

OUT = {"groups": {}, "quotes": []}
for g, files in GROUPS.items():
    res = {"n_rounds": len(files), "rule_all_present": True, "gate_any_present": False,
           "missing": [], "gate_hits": []}
    for f in files:
        d = json.load(open(f))
        seen = " ".join(m.get("content", "") for m in d.get("messages", [])
                        if m.get("role") in ("system", "user"))
        for name, pat in RULE_PATTERNS.items():
            if pat not in seen:
                res["rule_all_present"] = False
                res["missing"].append((Path(f).name, name))
        for name, pat in GATE_PATTERNS.items():
            if pat.lower() in seen.lower():
                res["gate_any_present"] = True
                res["gate_hits"].append((Path(f).name, name))
    OUT["groups"][g] = res

# quote extraction with provenance (first merged round of each kind)
for f in [al.REPO / "llm_log" / "objective_scheduler" / "round_1.json",
          al.REPO / "llm_log" / "meta_agent" / "round_1.json"]:
    d = json.load(open(f))
    for mi, m in enumerate(d["messages"]):
        c = m.get("content", "")
        i = c.find(RULE_PATTERNS["dont_penalize"])
        if i >= 0:
            OUT["quotes"].append({
                "file": str(f.relative_to(al.REPO)), "message_index": mi,
                "role": m["role"], "char_offset": i,
                "excerpt": c[max(0, i - 220):i + 320],
            })
            break

out = al.DATA / "prompt_forensics.json"
out.write_text(json.dumps(OUT, indent=1))
for g, r in OUT["groups"].items():
    print(f"{g}: rounds={r['n_rounds']} rule_all_present={r['rule_all_present']} "
          f"gate_any_present={r['gate_any_present']}")
    if r["missing"]:
        print("  MISSING:", r["missing"])
    if r["gate_hits"]:
        print("  GATE HITS:", r["gate_hits"])
print("wrote", out)


==> anc/logs/checksums.json <==
{
  "LICENSE.framework": "1d0dde41ece0f9620937f1a81a67e295ace0eae180c009d862006e8f3b288458",
  "README.md": "3d345419c0120551bda7317efbcc4147b424db1fc7a6a1189f7add2c7381ed7c",
  "analysis_scripts/audit_lib.py": "5b1971f3af508681fa4c964505f5042940f8a4f341a9f0ff8f3e0cc7f6f9ed4c",
  "analysis_scripts/build_score_matrix.py": "7409d80f8a24ae94d718cc2bf1ef72d677ab349babc60ffa8033a983d0e434b7",
  "analysis_scripts/task_a_hebo_reconstruct.py": "3f8f2144a3cbdf669ef0a00104e9250668b8e304724a47b893d9da3d237a172c",
  "analysis_scripts/task_a_meta_audit.py": "ebca95360b637b03a85ea608f76729b5dc3d24aaedb3d589d5e056e7e72b3757",
  "analysis_scripts/task_b_herding.py": "e7a94b2becdad13eb2a48652b739c2b8049152730e3f0feae1278d746a3e0582",
  "analysis_scripts/task_c_objective_convergence.py": "66297856dcb1b8fbd1aa698cced3271c5d742ef8452ba7f2ae10d2de92813bc0",
  "analysis_scripts/task_d_best_at_n.py": "98821e5ab3ed5d0b8b636f0fe96a2edcb94d930cf772feb93cd712d35e084c78",
  "analysis_scripts/task_e_compute_parity.py": "8e02bf8d244b84829378d2d40943d2f30382fe7a790b7aa9b43c15e0938dcee2",
  "analysis_scripts/task_f_winner_stability.py": "d165e454c2fc3176876513ae176ead3c84abb6e61fcc42f73af128026f95794b",
  "analysis_scripts/task_g_prompt_forensics.py": "da794b09d1326e6b02c89dc294bbbc90d310d063413f897765501266ebbfe870",
  "historical_code/scripts/benchmark.py": "6fec302d7897675c8173fcede82c780209691090cd75da3d1f9c5db65676b22d",
  "historical_code/scripts/orchestrator.py": "62aaa9059106293b4d3ddaabd050800eb0c66b60fed2831d43ca09fa93d117a0",
  "records/database_workspace_32/database.json": "a63aeb244dd5ebe4e1753de357e07e6fb5c52a905258c31a85e95543e5649940",
  "records/database_workspace_33/database.json": "f75decaf8550410e5e6af8248f018f8efda8f229220c6b91b08641388cfac22a",
  "records/database_workspace_34/database.json": "ba8b2e4fa204c11bfe69210321653daee0f138517fdb2ae7b387b72496c86596",
  "records/database_workspace_35/database.json": "6aca42bd328718fa7c772b5f3736f0617643b8b95d74ddc3b881cb5a0cf50a87",
  "records/database_workspace_36/database.json": "5deded7e88077d42306450db81d5d6542962877f0dd0d66b8790fbce038b42cf",
  "records/database_workspace_37/database.json": "4e19d4c9e1aa849fbd136551ebf612112ad3e8537baf4f68fe60c87cce206011",
  "records/llm_log/conversations/1771459723548_MetaAgentAnalysis.json": "e9f924bf51cff3470b7aec7c7a85de715357be18c777c442d4e0ca6965ad9f93",
  "records/llm_log/conversations/1771459733811_PlannerLookup.json": "750cbd5dd0706fd4246a744afe429f9eb9ae45a46d835f1168101a3717155019",
  "records/llm_log/conversations/1771459756834_PlannerRoundSummary.json": "8fb98f90b6ec77d9368c1232290853a8a830c990b904b232cbe53f74e7fd76e1",
  "records/llm_log/conversations/1771459792828_DesignerPlan.json": "8a1e38ec6408e951d1b610959001d755fa8ded0ea997e2928dd8b670fd73a248",
  "records/llm_log/conversations/1771459895935_DesignerAnalysis.json": "e1848271c700d5ee53b2e8874301d9a59c06f72ffb9acc6943a83f7e8b79e2d2",
  "records/llm_log/conversations/1771459934935_DesignerPlan.json": "36f7aa90d60be2c5981da5f6c9adc07162df75df415e83211073ca3a9cbe4817",
  "records/llm_log/conversations/1771460740044_DesignerAnalysis.json": "6976e466c7058fd91d78d99a3a67da0891706a71d0e0a637bb1ead273eacf7e4",
  "records/llm_log/conversations/1771460756780_PlannerLookup.json": "ed8e07d931b68bf8b1a303a0b6028b96c5912dce761f3abdf99a48f8bce75b04",
  "records/llm_log/conversations/1771460779676_PlannerRoundSummary.json": "7b7dfa7eb9bf838265d9b768bb6c3e5cadb63972b98a6fd53e75b2fca1d0f751",
  "records/llm_log/conversations/1771460824685_DesignerPlan.json": "cf2dc6c64b173adefa54c86a773d5239f767723ac136fb31e11a0ae011ae98c7",
  "records/llm_log/conversations/1771461739283_DesignerAnalysis.json": "b5891c7d85474bed3ec2093bab7c01d0cc7a598ae5654dd927c6910ef076977a",
  "records/llm_log/conversations/1771461804941_DesignerPlan.json": "99b3d609e35595265672e6c6c5969cacd21e9de6bc194b689d7ce146cd0ad44a",
  "records/llm_log/conversations/1771461940728_DesignerAnalysis.json": "dcfe0899270e7d355945cac5aa14fd07dadc58950c0c4df7d2efa9e957db8e2a",
  "records/llm_log/conversations/1771461954099_PlannerLookup.json": "52a55f6a63f871b3f77e96fc57319453afa80f810ed9d2daecc8015cc39c8443",
  "records/llm_log/conversations/1771461993191_PlannerRoundSummary.json": "7ec60199b4bc46f8375e1095c82f2bd5621acbcffdb4a06f051f47ade188d92f",
  "records/llm_log/conversations/1771462039666_DesignerPlan.json": "13eea2915b5f20a8ed41f0bf7e9427f91b002bca920a9eb185b197d76ffc23e8",
  "records/llm_log/conversations/1771462930318_DesignerAnalysis.json": "4835755e883d7b4323935125a254ef1838d13da4c7bbfdb80c4bf67c9c152e8b",
  "records/llm_log/conversations/1771462980212_DesignerPlan.json": "2d1f1e0f0b42afb996c03fae135111a9d8035543e8493936f381f67dad68de5a",
  "records/llm_log/conversations/1771463108906_DesignerAnalysis.json": "204694bcdc8bc0c3d0c798cd512f4a629e5cd9c89cb04807cc2de79e82b643a7",
  "records/llm_log/conversations/1771463124393_PlannerLookup.json": "4334f3112570c0b8e3e63d56b261ce85b30d881ca404518dd99e83c192dd7575",
  "records/llm_log/conversations/1771463147208_PlannerRoundSummary.json": "4221adaafb5389536aea7534d4becb757cfef5fbd89db8f8e4b03a2d88d2efb2",
  "records/llm_log/conversations/1771463191611_DesignerPlan.json": "c7b94dfde43326deb31d7acef3e817c7fc369d182fcc8bc9d4ab16dd29c0b56a",
  "records/llm_log/conversations/1771463931731_DesignerAnalysis.json": "39bf59d1fa37e28571077a60633a4566f4ef8709fd984052d09b5b103a833df6",
  "records/llm_log/conversations/1771463976829_DesignerPlan.json": "430926cac0ae1041a99cc43fb2b7813e803ec474ff6cbba7ae450a49c2388866",
  "records/llm_log/conversations/1771464124452_DesignerAnalysis.json": "e1290d91286076ce35c53730137d2b0ccd3c48fb6ec0a00c125a8617015d58ef",
  "records/llm_log/conversations/1771464138378_PlannerLookup.json": "158fdd947510f145346d0ea5154ffa28ccc486c61465ed77da01bdaf0246da9f",
  "records/llm_log/conversations/1771464161520_PlannerRoundSummary.json": "6acee25c8d27eeb891ae5fdcf9786b1c8b67a0c8b2f6a0c705ee63967a08962d",
  "records/llm_log/conversations/1771464200231_DesignerPlan.json": "2e0c70a18e28112b3dcc7e4d29349a11af3e68dd8f3b474b4c253535ae147761",
  "records/llm_log/conversations/1771467296532_DesignerAnalysis.json": "94cd8a1243f071659c850b12f8ec23f19a733cbaf72cf423bee8177f3f7bc523",
  "records/llm_log/conversations/1771467341997_DesignerPlan.json": "7afb4981608559ad6a71ade27d017c797b6c61519dc77536669b9b37878d1849",
  "records/llm_log/conversations/1771467483019_DesignerAnalysis.json": "ebd1008c54fa9cab986a9915b27a03ae8bc8c8dd43b2ba9796b911d0f0e49ab5",
  "records/llm_log/conversations/1771467499487_PlannerLookup.json": "0a1f9bad7ae7f9e2f3218b2b5d96ebe6f79bf87c4069a9996b9bfb03e9fd4542",
  "records/llm_log/conversations/1771467520915_PlannerRoundSummary.json": "6bb40b5e980aba270ea4aeb6b872f0998c0f11a4eafc5cff1e3618019a40d726",
  "records/llm_log/conversations/1771467556606_DesignerPlan.json": "5a46e3a55597719f4b0a65c518fffcd71518d082598562bc48b183fc8f795546",
  "records/llm_log/conversations/1771468390572_DesignerAnalysis.json": "1d7149b4029fd8b51b4b27d0f7b32d0ce7c1a9d1b892ea391fc85eceeb337b26",
  "records/llm_log/conversations/1771468451194_DesignerPlan.json": "b8a175158c0773d84e2498f4ff2d50357040bdd967343a3b0d6b0339c2436c0d",
  "records/llm_log/conversations/1771471999022_DesignerAnalysis.json": "960a0f76be696f3be56ed4849f9b77837de0840a6a3df1fcacef172e230e42bf",
  "records/llm_log/conversations/1771472013726_PlannerLookup.json": "09a91765741580c8ae1885b3388735d2e36cc5c21c675d6af71c3dfb986452ea",
  "records/llm_log/conversations/1771472037616_PlannerRoundSummary.json": "17222f1b02b77a0d872b4ff0edf4874b1171c8cca8574a29f9a68202d4953349",
  "records/llm_log/conversations/1771472086901_DesignerPlan.json": "1c6920cf321d09274a8211ec18c9bbb2ec0231c0b798a9a3426f16f3b762be90",
  "records/llm_log/conversations/1771472192951_DesignerAnalysis.json": "f6eb50a486f2de50208d930a5d6379f69b1c08ba259f23843e80f3d931231d8e",
  "records/llm_log/conversations/1771472243319_DesignerPlan.json": "133bfcfa158e0e0b146be28c01114277e4bee75e03cea75259b2c9a104ba0502",
  "records/llm_log/conversations/1771472924501_DesignerAnalysis.json": "c2f747648abace284fa3d84f9223634c63faaa8172d8dc6d0db60e10fa9eb4a5",
  "records/llm_log/conversations/1771472941231_PlannerLookup.json": "1d0240c515b7fc1e10529375f0c7a9a8dec950369b0341c2598fdf3dcbb5f6a9",
  "records/llm_log/conversations/1771472974678_PlannerRoundSummary.json": "b09cc06dc267f903dda829e47252e4237cbba8f9575faab278fb0c0b5223e14f",
  "records/llm_log/conversations/1771473021068_DesignerPlan.json": "2296124b7d4f9180436e5c245d4d9ffa649c5a9e20107121282996c0f132532a",
  "records/llm_log/conversations/1771473140426_DesignerAnalysis.json": "9f69d22516b57d10a0fecd0a3f7a5d42955831a911e3045655555a179966fcba",
  "records/llm_log/conversations/1771473180052_DesignerPlan.json": "f28e41badb69e666453cff1a886b5765f2de8deb8c7ea8552e03416be016e68a",
  "records/llm_log/conversations/1771473286022_DesignerAnalysis.json": "5acf06ecd8009140b79cbc2a4d59f8fa874e235f5a34c875b500e0b46a70ff67",
  "records/llm_log/conversations/1771473299836_PlannerLookup.json": "30fa5868fe33d6d1fed9d4bd2de4c0c8af5cea31c59adb2b79800dc2e8d5d499",
  "records/llm_log/conversations/1771473328482_PlannerRoundSummary.json": "da7592cce7d7898332d4c8f37c276dacdf162a2e35d19fdd7026b1ea3b6890f4",
  "records/llm_log/conversations/1771473373446_DesignerPlan.json": "99c014ff7b567aa60ab217b990bb972d82ca6ac2896452ee14ccd38a695a4459",
  "records/llm_log/conversations/1771473481709_DesignerAnalysis.json": "6eb217d9c9dc3811c102966557adda2f21a4daf4eb5d783f0dc72ec8cf472b96",
  "records/llm_log/conversations/1771473546076_DesignerPlan.json": "3fadd4fb375e01ccd056191a8f8832a66a25955547d4de7c3428291ea4f395fa",
  "records/llm_log/conversations/1771473664427_DesignerAnalysis.json": "28c59cab4cde062af1d35966691b9f3cd5bc5489ea9d5a54fc3303844b2f4049",
  "records/llm_log/conversations/1771473680369_PlannerLookup.json": "a7dd768c3b9f90add332b5e522540d17c477b63a8578fb5e25d958f7cf7ccd3f",
  "records/llm_log/conversations/1771473702996_PlannerRoundSummary.json": "45f5fd021ed83739d22da5a035ab47c5114c64ac4d53426500b8da5c4a2a72f0",
  "records/llm_log/conversations/1771473763366_DesignerPlan.json": "2863890f3716529c8376d1c45bca3eb995e58669856239d059b6d52a2da8c2ff",
  "records/llm_log/conversations/1771473897799_DesignerAnalysis.json": "52c285b2181cf830a0b4bb9225ace30b3f828a3c718e2e4f2bba81ac5e78a6f3",
  "records/llm_log/conversations/1771473963670_DesignerPlan.json": "27179d31b570e94dac55200120adc062baac74a064546c807000786d7ac82c47",
  "records/llm_log/conversations/1771474995727_DesignerAnalysis.json": "6728169e135ca24ed741442411d265710d6ed90459e363f134a7e98aeb863d48",
  "records/llm_log/conversations/1771475080975_MetaAgentAnalysis.json": "ebb569cd7d6f26eaaca826cf31eacf81920f9953bded32ee07a6e70795324f46",
  "records/llm_log/conversations/1771475150534_ObjectiveOnlyPlan.json": "f8a10caf3222c85e8b329f688deed3e1560e107fd69f266d8d5a80d2c68b77ad",
  "records/llm_log/conversations/1771475167972_PlannerLookup.json": "758a1960c43b1199d8658973dd9bbcd0f6622804d0d10941f5b0831114c5f292",
  "records/llm_log/conversations/1771475189348_PlannerRoundSummary.json": "b9e474adcbbd64db78df6c0a3cdb29ce0f4762d8fd3df6eb9b866d1b35ab13e3",
  "records/llm_log/conversations/1771475230377_DesignerPlan.json": "3ad95a6fe124de76441960214eba840b49d6721b7380924f081d83b6d6dc9999",
  "records/llm_log/conversations/1771475352865_DesignerAnalysis.json": "62a58284f26b9a568024d4d2bdd9e17b007f919e59f33a3687672b4f9ca76e12",
  "records/llm_log/conversations/1771475411470_DesignerPlan.json": "96be03cbf1fcadb7ecf97cb43f2204ebc90f42e004141339e20b6af17b7e2435",
  "records/llm_log/conversations/1771476277014_DesignerAnalysis.json": "643666817792c4d46f9e1cf285eb74d5722bc720649597f2da5da0315530f960",
  "records/llm_log/conversations/1771476294084_PlannerLookup.json": "5b47e1daabb178349ef9aaa75d45648cd4c0cd911276806d5d33661240e2f4f8",
  "records/llm_log/conversations/1771476327452_PlannerRoundSummary.json": "b01457f8ca407c432cc20269f8a9836b09bb6458c3725e233622a43bd21e79cc",
  "records/llm_log/conversations/1771476371400_DesignerPlan.json": "ac1f32e15c2052d3924cdefca978d30fcbde416701b1a243c86826e1bdb551bc",
  "records/llm_log/conversations/1771476495800_DesignerAnalysis.json": "d930b328c00a9e9608200397b659f432466302d2f693dc746cb104f900406a34",
  "records/llm_log/conversations/1771476548221_DesignerPlan.json": "e6790aa5a973cbb26c02944d307868629b1e3ac010d4a5fef02c9f316d08aa3b",
  "records/llm_log/conversations/1771476688581_DesignerAnalysis.json": "3e280d4cab307d0ebc3ba8c4d4f47474ca011a5335c3a3ab723d78f7882116a0",
  "records/llm_log/conversations/1771476707709_PlannerLookup.json": "1e4473c479edb5b3d61c03351a584e61af79a9d81b2ea44a49ea59121be6ac87",
  "records/llm_log/conversations/1771476729513_PlannerRoundSummary.json": "87739dad92573e300d6b6b42cb112814fb90b3f1b9ef96c7dbbb84196a856979",
  "records/llm_log/conversations/1771476800460_DesignerPlan.json": "228d5205ba79609e5127aff17e60abf5da37f378a3c59767e64f86a402b238ba",
  "records/llm_log/conversations/1771476919026_DesignerAnalysis.json": "31ecd04f13834e39c92ff3a8e595c19e6290bcf11f1fc5c4cbfa853b81759a6a",
  "records/llm_log/conversations/1771477010735_DesignerPlan.json": "6f05035ad2752ccd21bcefe5a01dc6a84dcb8111ef9c0badbbbd2c9c686c6285",
  "records/llm_log/conversations/1771478063109_DesignerAnalysis.json": "edeb82e468a94c64e9237f7d2bd5fffb8f2b6932516d3468bfb6ab4f79e305a4",
  "records/llm_log/conversations/1771478076569_PlannerLookup.json": "4b1e7e9d5816ff4668be372ef439f8931c943b633b656e592a846b6deed751d3",
  "records/llm_log/conversations/1771478130741_PlannerRoundSummary.json": "6b99670269d02d432f03b5a87e49de03055eb2d8b783e385ffeaf2a728c62edd",
  "records/llm_log/conversations/1771478179319_DesignerPlan.json": "551dec7b342978ebc9db080176baca8178a438c86a64b36aa1624eb6f91f48a8",
  "records/llm_log/conversations/1771478844316_DesignerAnalysis.json": "da4cd933215c7edd917b10c8364cd96ebde157865da992c18edea7ecb8bb2c6d",
  "records/llm_log/conversations/1771478906766_DesignerPlan.json": "db6ac3dd673ee8a568e677fbaa08e16f34d10d354e445930238d5a2ef9703dec",
  "records/llm_log/conversations/1771482077462_DesignerAnalysis.json": "70ea91d1498599feaa3bfb061daeec3d37f775c3060d6d0acf4412ffbb56c8e3",
  "records/llm_log/conversations/1771482095038_PlannerLookup.json": "1acff90238165c83269fa24a73ce42f929433c297a24f064211f273db77bc4aa",
  "records/llm_log/conversations/1771482118745_PlannerRoundSummary.json": "ef7be01f5b28106639e50d08de81f6bb1c56179bcd8ba6977020e9b9b69c9ea9",
  "records/llm_log/conversations/1771482178727_DesignerPlan.json": "8b0b73a5c348e0fdf6c2708da2f26af787902ebc18c6d18a6073933c0e8df733",
  "records/llm_log/conversations/1771482275011_DesignerAnalysis.json": "034333b0e66e57999c7c11c438763d621a6ca6749c3800d9f1c06a0761375770",
  "records/llm_log/conversations/1771482348637_DesignerPlan.json": "9b9bc2631e24d37527f5d92fb27e2eade3943c1a2b7378dcee9104b3bb1706d1",
  "records/llm_log/conversations/1771483202667_DesignerAnalysis.json": "49410f53ffac49f41bfb64a72003adb38022196c0f1d1d0c1fc6980d6533e17f",
  "records/llm_log/conversations/1771483216502_PlannerLookup.json": "51da098c681349a7fea3a7df617c9080b75f6b46e28f8c9d6b6a7105f91e38db",
  "records/llm_log/conversations/1771483248440_PlannerRoundSummary.json": "286b5f1c6cb9ecee9e1209f3762118b6f1dbfcc58a7a6dffc0cc6473070b0b87",
  "records/llm_log/conversations/1771483295853_DesignerPlan.json": "ef96bed781d58bf4eea758267fd8ac958777ad15bbb6231f45b05fe1122c1b81",
  "records/llm_log/conversations/1771483422892_DesignerAnalysis.json": "4eb3533c8f5e1a38c618ad55f444ec6d1b6e1cac2a27b678f4dcb377cb931324",
  "records/llm_log/conversations/1771483525457_DesignerPlan.json": "78a88d096e3269424963fce2dd56e4ab5af560eff46ed7ee8f47acb7c7ab9db8",
  "records/llm_log/conversations/1771484335526_DesignerAnalysis.json": "ab377f1b4f7cd71937e1372e3476e17d937e1a83909376bd89936fa6753db448",
  "records/llm_log/conversations/1771484352346_PlannerLookup.json": "fdfaa9c2e112fcf0dbc46986abc7be6e2df0f286a5e21b90a1e0a2df69472cfe",
  "records/llm_log/conversations/1771484373201_PlannerRoundSummary.json": "0541f11bfec1831ed80c8be5570e659384c3520a4badd77a776c02b9013d1d87",
  "records/llm_log/conversations/1771484420532_DesignerPlan.json": "18841fe2441f7a267b0783f4c5e8153a1b738a181662db567ea5d7bd768cd305",
  "records/llm_log/conversations/1771484531882_DesignerAnalysis.json": "102d60cdc4516bc64fe9d5ebbc19252002550deabd1397e059a589dc88af513f",
  "records/llm_log/conversations/1771484589236_DesignerPlan.json": "ddfc2359835f6844e53b5ba429a9be634de79f45a63dfcb2548d6688c0c7b89d",
  "records/llm_log/conversations/1771485407284_DesignerAnalysis.json": "dd6d4a303eb8c935b9d30119fa7d94344d2c2e490519da8274d03cba3eb7313a",
  "records/llm_log/conversations/1771485420357_PlannerLookup.json": "c14efab9ee24da5989797eeca0b2e541ac3840b2b2c8ddf94666872c7660cf68",
  "records/llm_log/conversations/1771485442431_PlannerRoundSummary.json": "759c2231b4c1f06905f5e203949b2036bd83349f4c6c08c15f1f6e2f0e539508",
  "records/llm_log/conversations/1771485490551_DesignerPlan.json": "e4c809c718223dca6011a427179a4faa29b27ea47dc4ce6390e75d298b0a6665",
  "records/llm_log/conversations/1771485597596_DesignerAnalysis.json": "e64baf6d75e36288a26f554f489550e537bc58e2cea70a1b8b02b01ff4a00ea5",
  "records/llm_log/conversations/1771485663805_DesignerPlan.json": "215cdfd2fca3be0044492c01be31f2d270589e691591b7a0d8960acd6f3e6132",
  "records/llm_log/conversations/1771486543519_DesignerAnalysis.json": "eff5b47ae711d271f832b42b117489d8fb2f2d7f3109b05b044ff953e39fa6fd",
  "records/llm_log/conversations/1771486559470_PlannerLookup.json": "5a81849a48225fed5d721a4d91ef6389890963c9870861b9515e096ab619065e",
  "records/llm_log/conversations/1771486580948_PlannerRoundSummary.json": "30035fa09e19dfb40fe3cb72b6852fe86a4a64aae5df16eab3cee753b45c9732",
  "records/llm_log/conversations/1771486674558_DesignerPlan.json": "986a637644f05d7c1c6f0343010ec985cbf26ea3a6417764fb2d08b8b4a6678b",
  "records/llm_log/conversations/1771487673114_DesignerAnalysis.json": "9467da95fb5cc6bb2fbdb809855985b3530797fd58bdb727803c3bf44446ca95",
  "records/llm_log/conversations/1771487733856_DesignerPlan.json": "149fcfdf1730dc30ef0e7f5140d4f5ad60198a00b7abc2de475c8077aeb0546b",
  "records/llm_log/conversations/1771490546519_DesignerAnalysis.json": "87b2c189df13b15288032b539361cb446aa8fc31b01f18a499addbcb5ee0d2dc",
  "records/llm_log/conversations/1771490560717_PlannerLookup.json": "8b79141b6a791d86463c341095c902a3a152155d86b6b76a2199ed1dd926aeee",
  "records/llm_log/conversations/1771490579252_PlannerRoundSummary.json": "205cf84358d6471418a12dd90dea5e32c885d6ff00da721c95e93eb333eb8268",
  "records/llm_log/conversations/1771490669343_DesignerPlan.json": "740dac19d3b5b7ae14853c9bc4a0eb08625eb083ccc7d6086e943a435bbe5d0d",
  "records/llm_log/conversations/1771490787013_DesignerAnalysis.json": "becfeda8921b1d6414f8b3247e59a14c85bf1b17f37b4d37f675d4cfef5796d5",
  "records/llm_log/conversations/1771490855879_DesignerPlan.json": "1f5be54c6b2ed5051c6e2010da4607c50b53885aef7e3c91076723c39cbc5b78",
  "records/llm_log/conversations/1771492085145_DesignerAnalysis.json": "43c9d669e7279f7d960a78236295cffb8f316ae738b2a122b52f3e1edc593db1",
  "records/llm_log/conversations/1771492182974_MetaAgentAnalysis.json": "2fa7558626758a8bf270a1707e625462abf01ec4fcf9f5bfcf6215f9069437a9",
  "records/llm_log/conversations/1771492284254_ObjectiveOnlyPlan.json": "e6f6d30c93c33eb9e37f43b737e28e7931016e076420d471c84cb50f5734e675",
  "records/llm_log/conversations/1771492298058_PlannerLookup.json": "49c29d2fb0f0176981aa135b2883ad2a495a1b66d7e3c0ce1461b329a314245f",
  "records/llm_log/conversations/1771492322807_PlannerRoundSummary.json": "d7dc5d65e2cb80d5c19ee2a873d67107e1affddf7f7189f5d5e52ac7382903be",
  "records/llm_log/conversations/1771492387114_DesignerPlan.json": "5e2ad8a499480c93236d28516017ccebd4a23264697bc424803800e5f20c11bf",
  "records/llm_log/conversations/1771492520290_DesignerAnalysis.json": "ad4366487759b5b498f1c1d154c073d19bc9fe27b96c094e92c45945fc71f72e",
  "records/llm_log/conversations/1771492581801_DesignerPlan.json": "fb98676d48116073e5db4f8e85f7075de3c352209cc2f7c73fd175b4125da456",
  "records/llm_log/conversations/1771493214269_DesignerAnalysis.json": "a857c8d51568af5552bfbc4a994d937015f4b09c0e3df87cf79fd0e7ed1eec4f",
  "records/llm_log/conversations/1771493236524_PlannerLookup.json": "e058181f67991f26f13342b4be49207047e89603ddf27ec0357bccfdbb652d06",
  "records/llm_log/conversations/1771493256587_PlannerRoundSummary.json": "160649ae620cf2e43d37141104fd442bd13f62a217cf998d4f5cbdcbdf2cc04d",
  "records/llm_log/conversations/1771493320270_DesignerPlan.json": "9ad9f8321785d29ab7912b1d0cdea2f992511e4eb85293ee3cac2538a694cb52",
  "records/llm_log/conversations/1771493450810_DesignerAnalysis.json": "70c61c86df3c83339e42292fe07f5acbad70069a866aadbedf14b49ce1ad534d",
  "records/llm_log/conversations/1771493520496_DesignerPlan.json": "aafddb008219f9bc6d894b3d608058bd12502c48caf3e56d64179e7466976a85",
  "records/llm_log/conversations/1771493612085_DesignerAnalysis.json": "aa403ed5ec48c4cd761abcda34dfa3a369bb2caa837c14471550da99be3e36cd",
  "records/llm_log/conversations/1771493627934_PlannerLookup.json": "e10ef6e6a4677cdaf1beec51c1ce3f514fa88ff93947cd75b24cc45ecd3e1726",
  "records/llm_log/conversations/1771493653428_PlannerRoundSummary.json": "4537d88b76048f988ecb65a6d22ed81222b3f2ba53f2f404c57eed0499f93ab7",
  "records/llm_log/conversations/1771493696207_DesignerPlan.json": "92ecf683174dc7e76cea42957194d3d03c3713d60372d0ae04cfa5b160ee066b",
  "records/llm_log/conversations/1771493810088_DesignerAnalysis.json": "851437005db50b21f9e7b4311dce85a169c7e1de2bc0a3dfa4a8592fb52f3fee",
  "records/llm_log/conversations/1771493856161_DesignerPlan.json": "eef6026711ace892defd2a58dc2750950bcc7df122534e2effb2f4d8f183d70b",
  "records/llm_log/conversations/1771493962969_DesignerAnalysis.json": "676ed52374b521559bf06d26e8c4971fe187e810de88904ec7c3a13f9cbfd328",
  "records/llm_log/conversations/1771493980265_PlannerLookup.json": "be46c1df3f27af44b44f0431c48864a93a17a7cd7d4ec45c342afccbc8eef019",
  "records/llm_log/conversations/1771494001989_PlannerRoundSummary.json": "1a54557b4c3a512217a186908c29c89f643335bdf0a4a818dec465c060f8c63f",
  "records/llm_log/conversations/1771494066311_DesignerPlan.json": "1da9705da4da7315103bcd1c38dba5137ed172441272088a98fb04f49114a921",
  "records/llm_log/conversations/1771494165261_DesignerAnalysis.json": "08a8c33a3fd8fab4724eef6fdc03c3380d6ba0e1774ad8c0dfa3b7c6b11a332a",
  "records/llm_log/conversations/1771494230296_DesignerPlan.json": "1d539eb08067fa1c07232bb393108f46876ab69d8677c973e2cb58a4cd5fa144",
  "records/llm_log/conversations/1771494381510_DesignerAnalysis.json": "c9703386fb6e8a76bbc4b022477ab5c351f9e8bc9acfa4daaec05a27c8b549ca",
  "records/llm_log/conversations/1771494401422_PlannerLookup.json": "a44bf7e58221481ec0ed0d190f50a67382f09b831e99d8c813be5565f71fe039",
  "records/llm_log/conversations/1771494430379_PlannerRoundSummary.json": "4c5730610355a981aa43d75dc45aa4a37385d20d91479f205f5b5ec9b7ef7f5a",
  "records/llm_log/conversations/1771494520561_DesignerPlan.json": "d7409ccb72842904f0c62506eadd27d0b90c8787f505e78877d2730bb08085e0",
  "records/llm_log/conversations/1771494623853_DesignerAnalysis.json": "8e4a3d265d77c3571d9dd44efd2727ad049d5fe06924c53ad44109f35ef898b0",
  "records/llm_log/conversations/1771494686788_DesignerPlan.json": "cdd44bdce685d71dd850608ef0a7d15113911b12e8f73aa6f0d420398aa86c61",
  "records/llm_log/conversations/1771495241654_DesignerAnalysis.json": "5807ef857c721671ac0798f81e15d81e21bdf551c82801c722c17f7296efc38e",
  "records/llm_log/conversations/1771495255624_PlannerLookup.json": "59243e4f0dba92fb4e8f01aafadcd7674093c4431475edf89f74e354c1c8530a",
  "records/llm_log/conversations/1771495274805_PlannerRoundSummary.json": "6e0f60e83084db2974e4a2532feb57c8933a3d63eaba1c82f7e8fcab94880973",
  "records/llm_log/conversations/1771495322038_DesignerPlan.json": "da5dc26e58e13e150dfc9abdf65c0cc1ca8a47d9700fd5348b3f1a3b8efb330d",
  "records/llm_log/conversations/1771495422424_DesignerAnalysis.json": "b556997dca74d1ce0a61c981e9e5c1f6167909df8cf964711d037f5abe1b839d",
  "records/llm_log/conversations/1771495462729_DesignerPlan.json": "e697257a13e690418618bd37e3dbcd35f5597118702a9685c046d1aba6ee2acd",
  "records/llm_log/conversations/1771495627090_DesignerAnalysis.json": "c7ddb88b4a3d664223911e1f6b3b0522446ed9958f3945d3436b6e1dfc7ac709",
  "records/llm_log/conversations/1771495643416_PlannerLookup.json": "4a3334fb548cfffc62d2dadc7888cc005974c5b21aa9d8032b92e06016cec401",
  "records/llm_log/conversations/1771495666895_PlannerRoundSummary.json": "26493645355a601bdbf995dd1657b6c55e387bc97c956f7d6abc39c0b93a2cd0",
  "records/llm_log/conversations/1771495703610_DesignerPlan.json": "b8356c8f1dd778674e43f60dd523976c48ced4bda61aaa95bf4df26cf2dade1a",
  "records/llm_log/conversations/1771495842049_DesignerAnalysis.json": "3a0d32bc121e8957c5b588205679aab94255e713c3d7183e1fb0ac5cccd7e319",
  "records/llm_log/conversations/1771495887772_DesignerPlan.json": "4ad43356217ea930fceb4165f98f296d4d4a29a8007b4d405276a0525864d1ed",
  "records/llm_log/conversations/1771496414509_DesignerAnalysis.json": "ebc15acc1bec7d8882b5a4f5a23d0250e619d76f72be4656ddd5babf2ff8e2e6",
  "records/llm_log/conversations/1771496434787_PlannerLookup.json": "73fc3d8d452de5fca1a32839718e89eebcc0b5c2617b5f1cb3651d168e4964cf",
  "records/llm_log/conversations/1771496458185_PlannerRoundSummary.json": "25947cdf4693a1ab5491c7092f7065b5f0159b02e5402a0a2c8a35e2915ecac6",
  "records/llm_log/conversations/1771496490480_DesignerPlan.json": "3fbcf22375dae3b3f66e193332afd5619a6dff1ebbf4612c73179a7c786d7612",
  "records/llm_log/conversations/1771496612236_DesignerAnalysis.json": "56e2fcfea5ca0a1810115634fb934756ac5c37841a91aa73f1cf33cc0a126a73",
  "records/llm_log/conversations/1771496678009_DesignerPlan.json": "18178148f924ff7e94dd7d345acb7fda849ee1937d79de05361f109f412a9cbc",
  "records/llm_log/conversations/1771497137198_DesignerAnalysis.json": "9c460de8400b88e14984fd52b554332e893a702d3df523aa485b998b477caf82",
  "records/llm_log/conversations/1771497155027_PlannerLookup.json": "5afbba31fd895719a06fa0ff54ae8c50454552e88daa80ac1ac26f0f2e20e33b",
  "records/llm_log/conversations/1771497178540_PlannerRoundSummary.json": "28b6f0ca8928cfdd6a5f69b417e089688ed8e84c40464d448d53a170e91e9381",
  "records/llm_log/conversations/1771497222300_DesignerPlan.json": "805e37cf46b674b0b7e265c5e4e68ac9d8b96912a3ffea9e654b70f49a427341",
  "records/llm_log/conversations/1771497334222_DesignerAnalysis.json": "5e875cb4fe87dba6d67f82f4ddf91c95a312943cb5bf236cf18463354120323d",
  "records/llm_log/conversations/1771497377670_DesignerPlan.json": "9da1f3336e0e3d3d8fdab8f47ca47f6bdc49b2c7aaa540cc26263c312e5e5ca2",
  "records/llm_log/conversations/1771498402295_DesignerAnalysis.json": "2f8d862fd3fe7cab7e35a6543bc84d01e4f44220d784160ac878d4f687be9afd",
  "records/llm_log/conversations/1771498420203_PlannerLookup.json": "dc00ecbe9b91bf19a39fbccf046d11ccf7563bcc1c7f5f2db4e2e439d8fa773a",
  "records/llm_log/conversations/1771498460984_PlannerRoundSummary.json": "bd91d2a112f3bbbf5bc33812204a017b853121a5373d01205cc2c486f024fc9d",
  "records/llm_log/conversations/1771498513664_DesignerPlan.json": "f55876ecb9ccd3e3a87ca361318b8fb8e8e91d0fe15ef23d017966e2ffdd4deb",
  "records/llm_log/conversations/1771498622100_DesignerAnalysis.json": "d31d0e92f2b87b9a100bda9e92eceacadbe8131e1947506876d1ebacea676139",
  "records/llm_log/conversations/1771498699320_DesignerPlan.json": "cfe35efaec98bb81306ab26bc6d67b2a57bf537c5190718bc8f9cff024888c91",
  "records/llm_log/conversations/1771499431419_DesignerAnalysis.json": "c136081c2c824d5bda1fa724e1bb17cddedb8daee2648735747c30c2bf9598e5",
  "records/llm_log/conversations/1771499531564_MetaAgentAnalysis.json": "8e69c78e03ec682fc43d08e8e5b41b39aa47659e31f9ede5ac4869d5c5923e93",
  "records/llm_log/conversations/1771499648944_ObjectiveOnlyPlan.json": "57777472d96bca061f56ec0d958c35be17fa1c65a80780603ed6141afca2f547",
  "records/llm_log/conversations/1771499665621_PlannerLookup.json": "67460190ebb4f37499d01ce11fe3189a0998a9f40ca6783e89452412add91530",
  "records/llm_log/conversations/1771499688805_PlannerRoundSummary.json": "772c4460798df98f52d497bbd83a9f5cc1f6e96f6e34336315cc0dca9d7bcea7",
  "records/llm_log/conversations/1771499728965_DesignerPlan.json": "f9638ee28195b48c084515329b0bf4539ca0d510b0f5ef2f1d0c7230ee17d11a",
  "records/llm_log/conversations/1771499870649_DesignerAnalysis.json": "696c1d1ec6058cb8d238b850e8000056dcf05053739d70a9c5188328d0b0e9cb",
  "records/llm_log/conversations/1771499920944_DesignerPlan.json": "ab7fadaeebb839f6bbc7b0a4c26d5fa957d3d8f83bfa331e035dcb96eb3bd28e",
  "records/llm_log/conversations/1771500399753_DesignerAnalysis.json": "f39699c692831e76b2f523c73724c86fd51f86c5134121685860a1102eed1c06",
  "records/llm_log/conversations/1771500414379_PlannerLookup.json": "d150b36da7dd4a8e8ed7eaf53856c7b91f61b4e573360ccceb6a0f794651e349",
  "records/llm_log/conversations/1771500442047_PlannerRoundSummary.json": "afdc1522b5a16e2853525adfa3943ae961985fb0a120e6de83d28ef3fa908620",
  "records/llm_log/conversations/1771500488357_DesignerPlan.json": "d9a961c82a387831b38c1ade5a4fb343a760276b9c0ef99d9f03ef0c147950be",
  "records/llm_log/conversations/1771500621120_DesignerAnalysis.json": "f7dffba15620dcf993ccd3dcfa4dbfeea8bf24434c005977768e32fec58fef88",
  "records/llm_log/conversations/1771500705302_DesignerPlan.json": "1d3ea1f5e2396e864e84975851357db6c98c88cbd1912a25f3a2f36bf129bf46",
  "records/llm_log/conversations/1771500820644_DesignerAnalysis.json": "803f4b25524fc76f402bae2390644d710512b0bdca0e3cf01cbbeffcde80c8eb",
  "records/llm_log/conversations/1771500834654_PlannerLookup.json": "ae8ccf4acedb2bf5292fe012747efd191e6c212ed799991ec806569b01e0d9a3",
  "records/llm_log/conversations/1771500855856_PlannerRoundSummary.json": "8b424e38c903bd55f9cbffa9a4e34f5de2fc60bbc09d4be0db29a0257d72940b",
  "records/llm_log/conversations/1771500904381_DesignerPlan.json": "73377c8649b902473d18c11afd3973825f4f24806025a15043cd9ee9fc159c47",
  "records/llm_log/conversations/1771501003446_DesignerAnalysis.json": "ce647e48a8d1a5314f718acacebefc4872aaee6bd31101b91c9ae78c893a033e",
  "records/llm_log/conversations/1771501062880_DesignerPlan.json": "514e7e13efbbd7b37e3305455b6887a86dc9a87a0100b6ac3614b15b98d7adf0",
  "records/llm_log/conversations/1771502276875_DesignerAnalysis.json": "d7431ed2cb45a67e75e23b0748bdff10cfe5b69ff21e2798a1fc784aee3f55b9",
  "records/llm_log/conversations/1771502291737_PlannerLookup.json": "23adbf1f7cd9005c080d0face3676d3ce7e3e8288fe213d00af8a3055772d00b",
  "records/llm_log/conversations/1771502321601_PlannerRoundSummary.json": "3b1f3a4b27d1c7b9246e634112e322cb5d8aa72f462ce724922ceac261de0939",
  "records/llm_log/conversations/1771502369126_DesignerPlan.json": "4f896707f09dd773c6e7e5ffab757abf3e4386fbcd1f43f15044fcd37a4b824a",
  "records/llm_log/conversations/1771502490886_DesignerAnalysis.json": "a06db1ff4586ba4298fd6b172495152ac0bca95bb2a0ba71b15a2109e394c740",
  "records/llm_log/conversations/1771502546501_DesignerPlan.json": "0f304796a8ff658a9c1f48053145d07247addac4467ff1021fd7b6d57161b42e",
  "records/llm_log/conversations/1771502701686_DesignerAnalysis.json": "737bd45e0ad7ab42c75c4004269a40cbf263c6aaa45e44d39cd229c1ce9c7f6d",
  "records/llm_log/conversations/1771502720896_PlannerLookup.json": "02d17c4e40cf4964dc1ed5cadebab5d15fc947f7298c55268907e2bcff9a194b",
  "records/llm_log/conversations/1771502754244_PlannerRoundSummary.json": "49d7abae1f27f81928810a2e36baadb844f0ba6daa2bc81760741909c49a31d5",
  "records/llm_log/conversations/1771502844458_DesignerPlan.json": "6924ee1a9c843875c8aeac78068d900530bea75081d288e20e7fff7c8b690b18",
  "records/llm_log/conversations/1771502947208_DesignerAnalysis.json": "385a321f3cb011f181a50548d8e84d8b2644fb8179725f4ac253ca3de797e846",
  "records/llm_log/conversations/1771503006900_DesignerPlan.json": "32d4d3b2d711722c19b76bd6185dc3bee9a2abef48d3adc457c9ff085fee9b14",
  "records/llm_log/conversations/1771503541796_DesignerAnalysis.json": "7becc2e415335244c1b8de444639e261411cf72d97bd7b89abf75ce2f456f639",
  "records/llm_log/conversations/1771503557493_PlannerLookup.json": "88522284aa2c1df338e59f480b6fdaeb01ec884952b0a9ff51c6a1da3efa763c",
  "records/llm_log/conversations/1771503582268_PlannerRoundSummary.json": "e07d544e6dcb722c4ee114b7031bef1da50903bad1d9366e50a37ae5834df799",
  "records/llm_log/conversations/1771503623155_DesignerPlan.json": "164f6907503aeb5618c3b338c7764fbbd55748127b3cf067d0bf28dbc4358fcd",
  "records/llm_log/conversations/1771503743586_DesignerAnalysis.json": "88ae719242ba081248f947e0bf483b4078e1548ce83f1c9e37acc80ae3d1e8fe",
  "records/llm_log/conversations/1771503829758_DesignerPlan.json": "01353aeb77c8298dbc51ab21fc8e078a91d7a3d378920d9a107ce7d42cd90ea4",
  "records/llm_log/conversations/1771506859345_DesignerAnalysis.json": "86ba8816ebbea3f589ce1d1f99c6d2455fd76369b6c4e49d42d0e081a2eab450",
  "records/llm_log/conversations/1771506877521_PlannerLookup.json": "50fe33527fc8aac165b5352493d5537871e73340c25b696a950f1cde451d27c1",
  "records/llm_log/conversations/1771506900103_PlannerRoundSummary.json": "10dfd8146ac6241fedb042c8e5436c554577619c25aa4a710c699adca4429139",
  "records/llm_log/conversations/1771506948879_DesignerPlan.json": "25249b5bb426994aa3a74cef6bb00027597a5fe913bd6a73898e179c6eb4e363",
  "records/llm_log/conversations/1771507053970_DesignerAnalysis.json": "b27de7c48a359f3d73f7cfd08a159d264ed5b08cfee11469e6ba5fad196be1e6",
  "records/llm_log/conversations/1771507135756_DesignerPlan.json": "1986556beeee6519eafd659f5f1d105b972e97e05521a8313074f021533d7e20",
  "records/llm_log/conversations/1771507593583_DesignerAnalysis.json": "cb313fc495e444a3f884fdef63bda2bc79d66b3572bd5d6b9b003557a31d6446",
  "records/llm_log/conversations/1771507609319_PlannerLookup.json": "bd7070626830905639db3000bc60e5b667dd9c8702b773e2cd709fa9297ac34b",
  "records/llm_log/conversations/1771507632450_PlannerRoundSummary.json": "b8f1db461cede47b6caf20de097df4bbba4db8fe3f5bbd857e0545e50ecb228e",
  "records/llm_log/conversations/1771507686821_DesignerPlan.json": "fffe48896dd9ed57f2c439140d032dc3e1dd3fc2bfc2f51eeb41c41bc97fa779",
  "records/llm_log/conversations/1771507814032_DesignerAnalysis.json": "fdc9ed68440ae70375c72f44cf4c193094a2c29241d64165e72c8f58dd17de26",
  "records/llm_log/conversations/1771507884096_DesignerPlan.json": "d0fa1952c5b5b64aafbd2097d882bef54a942fae86d796077dad80f9c92bbeaf",
  "records/llm_log/conversations/1771508385577_DesignerAnalysis.json": "5d4d61fac7fbcdbc3eed0f7ef1f7025f5628feb5c698017e018dbe00e0ced169",
  "records/llm_log/conversations/1771508407443_PlannerLookup.json": "75f1ff9041e43f96f56bef1f141cbd5cc418d42ab60849c942ee96a77b3c49fb",
  "records/llm_log/conversations/1771508435137_PlannerRoundSummary.json": "d5c69ab67b99b87de5b65f269818a5e2cd16e47b298a89aa1bfe6672acdda6ab",
  "records/llm_log/conversations/1771508501815_DesignerPlan.json": "abeb446e53bc7b2504f9b6be894d264f68af8dea93f39f49282f24246f319760",
  "records/llm_log/conversations/1771508604761_DesignerAnalysis.json": "bee5d435790ec4002f33496ed9958c29a5f4185481b55250a5c773e0f2023348",
  "records/llm_log/conversations/1771508653737_DesignerPlan.json": "0eabc3c6dc587587418da9a01b337df2538db19d0547b7c3ba632f27c93fc9f6",
  "records/llm_log/conversations/1771508752543_DesignerAnalysis.json": "28768b1aafc5a5dca55a01582c005e7ad7b15804025a4af26b5d7a3f40b5b7dc",
  "records/llm_log/conversations/1771508776370_PlannerLookup.json": "fbb14f644054125d869eaa842a7996bd981dc570a13d089bbe0adaf589b52b55",
  "records/llm_log/conversations/1771508799121_PlannerRoundSummary.json": "029a3e7284c49ca8bc1da252a5d38423937a7f811fb7353ac5319008952bbfd7",
  "records/llm_log/conversations/1771508903572_DesignerPlan.json": "cced5b04d6aa76e5b659201efd484479ff2c21de3c3d681d65f95b88a4b1ae8d",
  "records/llm_log/conversations/1771509022941_DesignerAnalysis.json": "647503f04239bce1acad2664b51cd53197d42d80f713ea9cbca7fe4f83194bbc",
  "records/llm_log/conversations/1771509091212_DesignerPlan.json": "990c9493a8b0de9748d2bc4e4524a7d343036689ef0a28e1ec52dcafbeeab2f3",
  "records/llm_log/conversations/1771509269568_DesignerAnalysis.json": "8594daf03996cba7451ffdd2d1f8c3ca490f8b3815b78de6714da1cdd6dc5fd5",
  "records/llm_log/conversations/1771509377403_MetaAgentAnalysis.json": "b56795bab2e32e04c3b740ccbceaa92d6e1b33f68d62c5541a2091958290be6a",
  "records/llm_log/conversations/1771509467306_ObjectiveOnlyPlan.json": "0ab90d34f58687e9fdb06fa8b3d76642b4387543cbdaa094f4cdea8559597085",
  "records/llm_log/conversations/1771509486461_PlannerLookup.json": "ec88879e3c2ec4c82d01dcc922508a32820b59ec693bc2e695b0f5d80e7191a4",
  "records/llm_log/conversations/1771509515091_PlannerRoundSummary.json": "4df633647fb1d8eb8ff9c9892d80608a1a2a74c0eb6ff14ead7e17575cf7c290",
  "records/llm_log/conversations/1771509590483_DesignerPlan.json": "3b4b3783e093fed6fdaf7e6ab25659c7971d417a242c6e78662285a9bcdccb63",
  "records/llm_log/conversations/1771509716895_DesignerAnalysis.json": "6722380b6148b11e155190abd4d7de71d6a081e309b56e55bf70fa20fe74174b",
  "records/llm_log/conversations/1771509765417_DesignerPlan.json": "2e0dd17d686536f3d4ddf25ab19aa1540eb08d3e40b27cb1442df8c4e64a0132",
  "records/llm_log/conversations/1771509896287_DesignerAnalysis.json": "037d312c7e56c26724e6f9befb91f975a906cee8eba64a38c8e3f323b3c3aea1",
  "records/llm_log/conversations/1771509926488_PlannerLookup.json": "eec88527e80760f1b7fde622b74a77110fd3ff274c561246d84d92aed72c7842",
  "records/llm_log/conversations/1771509954067_PlannerRoundSummary.json": "84433df4953d5b2c1904a3018af87a662697838bd653991a7f5e6a7db1502843",
  "records/llm_log/conversations/1771510014422_DesignerPlan.json": "6eacf757aafdaad694a4ddc6f00be470db4cded347770e0f878a92d966296d97",
  "records/llm_log/conversations/1771510149758_DesignerAnalysis.json": "129e2f0333f5f241b6f9fe3ba86c1a61b15301c2df3bf04d7e77a44bd4360aa4",
  "records/llm_log/conversations/1771510202810_DesignerPlan.json": "9b39cbf2c2af77f723c868af4a2aeb1ad30708d546ab16c765a1da45f717bf7f",
  "records/llm_log/conversations/1771510344089_DesignerAnalysis.json": "c9a2ae1e825e7bd9dca67c238d19c980a425b8e7ebf7dc5de7074c2d258e350d",
  "records/llm_log/conversations/1771510363884_PlannerLookup.json": "932dd042addb1ab8fd681a53b75f412d789430e0d264376b246f95b1f1c7ebae",
  "records/llm_log/conversations/1771510392388_PlannerRoundSummary.json": "0306bbfc58681ab73c5bee7fbe891418e9252e5b9ec535c937af48adb07fc026",
  "records/llm_log/conversations/1771510449729_DesignerPlan.json": "028e8dab099a05a2cbd6dc7724c95e3841ef538b6a1622b851a4693116173b24",
  "records/llm_log/conversations/1771510585070_DesignerAnalysis.json": "ce217ee5098a5c75fb566e8f8c4f9d5b0b326c8f48d065a1a85ee4fc776c1dba",
  "records/llm_log/conversations/1771510660013_DesignerPlan.json": "fd2ef977db603ae0ef6c8909ea75a34c7229d7170b819fb61acc542e194bcddc",
  "records/llm_log/conversations/1771510849652_DesignerAnalysis.json": "5fb4dd6ee99b374a84d1a0bb9be6f453a64636a392f3f3f63833655a6ec0bea2",
  "records/llm_log/conversations/1771510866761_PlannerLookup.json": "47c151399f5ae8110d4bd5d03b12a5ca6b2e2ef132664d06640a062c8a237282",
  "records/llm_log/conversations/1771510890365_PlannerRoundSummary.json": "6308b407a9523200fd89752f1e1c4b7f54e9a2f383985af660aac8e898dfa69e",
  "records/llm_log/conversations/1771510963954_DesignerPlan.json": "75c1d4877a8ef43ce34833ff308670f69866bb95d4f8cee9782428a0f40edab6",
  "records/llm_log/conversations/1771511088414_DesignerAnalysis.json": "2e5d18bf11c5aef34eb1b27ffb283471a5ae7565c2dfcff7339c7662c60fbcd1",
  "records/llm_log/conversations/1771511164151_DesignerPlan.json": "856df25aef9b9a8fca35e0d911903adb9c7b4d7c42caf9ef749d09831d7bdd30",
  "records/llm_log/conversations/1771511295534_DesignerAnalysis.json": "a7b63cac8dfa21d7d6cad7c8206bde561b1411c897a65d25c157085baa838b2e",
  "records/llm_log/conversations/1771511312568_PlannerLookup.json": "db461ac994774e9d301b02d4be8fdf265eac485b8928328420dba5d0c67eee50",
  "records/llm_log/conversations/1771511350978_PlannerRoundSummary.json": "52a4b29d701ec43b7d08cb97f625dd89e68e5ed19fde8059f6fd7ebf4e13d95c",
  "records/llm_log/conversations/1771511421083_DesignerPlan.json": "144cb3284bb4f1e018e13a28e54fa00f8fe59f2ae47eecab2b47214aa7f1dd79",
  "records/llm_log/conversations/1771511445728_DesignerErrorFix.json": "e855d7ff9458847e1eb1774fb4faac3a5c6ffa6701d09567151704912568aab0",
  "records/llm_log/conversations/1771511560562_DesignerAnalysis.json": "85531d0e93613c3d13afb51340e85a357271103f5e56939c73af07abdc709c98",
  "records/llm_log/conversations/1771511613002_DesignerPlan.json": "99a255d35ca1a3736da73a021f66b300fd78462675aa5a05fbb674c36c34e35f",
  "records/llm_log/conversations/1771512379673_DesignerAnalysis.json": "e2ec951dfee8ac8531b33cedf2c57d09ea44c89aeb77dcd6913b86a2263d7dd8",
  "records/llm_log/conversations/1771512399297_PlannerLookup.json": "51eb7e216ab06c8a6a90ee93f08a517242b4ba5364bab0aed55ba2cf0d849f97",
  "records/llm_log/conversations/1771512435210_PlannerRoundSummary.json": "c704e702ef6a01e9da691baa8a92cb085372a4757c40d0d5317528ac120c3d1f",
  "records/llm_log/conversations/1771512491714_DesignerPlan.json": "4e5052cb47fa8addb19d40f616eda049d54525c800b779524a21cb5c6fccab34",
  "records/llm_log/conversations/1771512627165_DesignerAnalysis.json": "daac654585a89cd626566ababec17096045c81a5bc157c60244e6abf06e1c0a4",
  "records/llm_log/conversations/1771512676818_DesignerPlan.json": "a987f1522ef1133716ac81ffabf776471722fc6511c80343eff80505ce44691a",
  "records/llm_log/conversations/1771512816072_DesignerAnalysis.json": "793132d4ce82d3ec68d6507cf6ba75ee137ec1f60b97c6d6f3b6a6065b942f3d",
  "records/llm_log/conversations/1771512833556_PlannerLookup.json": "c9308e7cb95d8fc212931bc62bab50d221a7bc41791007538f3da5612ac846d7",
  "records/llm_log/conversations/1771512857876_PlannerRoundSummary.json": "ebee5928146c03b06306b609768091be826a61e8995194257acadf4cca641e44",
  "records/llm_log/conversations/1771512902532_DesignerPlan.json": "8f0440208e033924741155c6bed1e6eb8b4643ad54b6fea3d040e0c1d6fe987e",
  "records/llm_log/conversations/1771513049368_DesignerAnalysis.json": "51dcb876fe4a252565f49c0861bd238421c0f3756be0ef87e8770606520720d5",
  "records/llm_log/conversations/1771513134148_DesignerPlan.json": "6a8ca183579f74eaa89d88f278ddcc54f38cda0532556e23360dc91437ab361f",
  "records/llm_log/conversations/1771513824229_DesignerAnalysis.json": "c75620cc3ee4ab51932f86d410eb4b4e171d2ceaca9aa8bc93681fbb4b199538",
  "records/llm_log/conversations/1771513840701_PlannerLookup.json": "99fed5b9eead72b7d4ca74591eae17685f44b0872aae0123f83e2fcfb18b05ca",
  "records/llm_log/conversations/1771513865755_PlannerRoundSummary.json": "5f32367fd2950dbdbf93fb318199e7d7bb6d00800ffc2db5fce85f13aa881e34",
  "records/llm_log/conversations/1771513915766_DesignerPlan.json": "0f06544dc0bd6727ee1f5ed82ea917c0a3b6f67d872964e00f75ec868637e931",
  "records/llm_log/conversations/1771514024621_DesignerAnalysis.json": "d1682878e620e9b6f553200e101bef8b5afabbce07e14ea8f37ac39b26ddfb86",
  "records/llm_log/conversations/1771514126708_DesignerPlan.json": "03b9273d24edc4fc88ca97e464450dbe3a5ef05f58df1ba839911cea1c70b334",
  "records/llm_log/conversations/1771514251105_DesignerAnalysis.json": "90200d2230ca0ee47793e1b26ee77e30000da913ac3b6531d103f80b20f3628c",
  "records/llm_log/conversations/1771514271428_PlannerLookup.json": "0abd0fa41507eb58ca9226df7e93147406d0eda74824455e51f14a794f9a1de7",
  "records/llm_log/conversations/1771514295543_PlannerRoundSummary.json": "079c3a5abdb1350200c14107eb4b1ec4c81edaf0700e3b957d34032ee40abb39",
  "records/llm_log/conversations/1771514341824_DesignerPlan.json": "acab267f40abdb54cf7c0ebd42e6ced8357051f177e357573a1c6d8975bf52ec",
  "records/llm_log/conversations/1771514455385_DesignerAnalysis.json": "9943ab335e9500007fec1a8e026381a2347997a28997b85b5fe8a342c964b954",
  "records/llm_log/conversations/1771514532712_DesignerPlan.json": "eb298ff828f01c1909bf09cd5fecfc358ff14a886b739ea36eca6c9c4d4f4ec1",
  "records/llm_log/conversations/1771514625124_DesignerAnalysis.json": "c1b61dfead065c704c6a4ad95f25e16cd048218d8f633883508509e0ceaeb1df",
  "records/llm_log/conversations/1771514646379_PlannerLookup.json": "6046ed4e1176d5633be40b6e28448767f59718e866338f55ffaf6fbd2d9e4899",
  "records/llm_log/conversations/1771514674966_PlannerRoundSummary.json": "145193493ffc6afbb78960b4f43037934e7a4e11e4b6b6f811cbb4800bbc3ea7",
  "records/llm_log/conversations/1771514732247_DesignerPlan.json": "d0bfd1e20cd2671f2e549d7375f7349e730526bc6063443dc0865114b35128b5",
  "records/llm_log/conversations/1771514863223_DesignerAnalysis.json": "3a4a14c9e0b8e6c11a42eb48a07ebe7aed05801baaaf515accf8164b99f13fcb",
  "records/llm_log/conversations/1771514956061_DesignerPlan.json": "2e664f2f10810ed42e0de288312f9a172b646f89f36620232b9e696040072903",
  "records/llm_log/conversations/1771515835107_DesignerAnalysis.json": "5b4a9da7e855d39bda80a71d60bb266bd1a9411f4224a0cd9c2557b0611ee1dd",
  "records/llm_log/conversations/1771515932668_MetaAgentAnalysis.json": "12ec2e13b9b37064f944a434f825aa1df6f647ade8ab26c14f3f2daf3e30eff4",
  "records/llm_log/conversations/1771516038100_ObjectiveOnlyPlan.json": "73f151cf2e2c7820c3a3790f1bf01defaf9bee612a3ab0ba298d56a2eb1d9d4b",
  "records/llm_log/conversations/1771516055994_PlannerLookup.json": "6943e9a0d17bf26036920c174d9e82bbc6ec32898cdb7ae30ccc48ac3d8dbefe",
  "records/llm_log/conversations/1771516088771_PlannerRoundSummary.json": "ae8d071f96d4c8791a4117b946eaf8328b3362914f1bd383eae66427df25d0ee",
  "records/llm_log/conversations/1771516153052_DesignerPlan.json": "437229f1de919c3faca7b1ffa232348a2fcdfdaf658c0fc19608b187de3720fd",
  "records/llm_log/conversations/1771516260028_DesignerAnalysis.json": "aee77e96b6f990f4621c765bed0ca951ccfcb439b44f8890dfcee2d40afc6134",
  "records/llm_log/conversations/1771516327032_DesignerPlan.json": "f72cb504f34d40d95fbb71bf462c2b0599361ac5d056512f09563a9986a3e25e",
  "records/llm_log/conversations/1771516966460_DesignerAnalysis.json": "e71dc1ce985aaca53ed98d838ea0cc32f5f999165627f3a580b3130bf9bed8ce",
  "records/llm_log/conversations/1771516988486_PlannerLookup.json": "cd12998df9ca7b79ed162e2c79c3d5970e45039092cf78efdfaa1554ed1c0bac",
  "records/llm_log/conversations/1771517013336_PlannerRoundSummary.json": "fa5afff4f73a92b23171745e33c14f3980d5fa71ce3f6566e9f3227fc0e81268",
  "records/llm_log/conversations/1771517053997_DesignerPlan.json": "85220190c1ce63e21b1841bdbe3690d6992d711b62f55f55821bf8cd3d7d458f",
  "records/llm_log/conversations/1771517229605_DesignerAnalysis.json": "f09ea5136eec383a0c1e274b0eb16231f20c59a7505bf7456849f7e450bb3bd0",
  "records/llm_log/conversations/1771517299906_DesignerPlan.json": "708c31cc1352f976eb15424195053a1caa060e08500a33c4f0cb27e9ac672878",
  "records/llm_log/conversations/1771517862179_DesignerAnalysis.json": "dc8ad947dde13ea5d89a70724ff5f78d5f5bc50a760e8bce8fd3c1a6e7c5b48d",
  "records/llm_log/conversations/1771517880918_PlannerLookup.json": "ee5b71ff87291cc12972124fa9173d04fc74519ee232af1d992daa84ac83de49",
  "records/llm_log/conversations/1771517903625_PlannerRoundSummary.json": "946aca697af2533d33209e81c486def480bf7c82cbdfeca8107930dd1928c6bb",
  "records/llm_log/conversations/1771517943058_DesignerPlan.json": "937b57edb60d475c03d42cda2d76b021374d86abdd6e29f073e7dc2921655b1d",
  "records/llm_log/conversations/1771518085070_DesignerAnalysis.json": "cc69d8335898877ad8193f1c0dac95a5da0100f9cd3f375aae4cc0cdbcfa4b24",
  "records/llm_log/conversations/1771518140016_DesignerPlan.json": "8509ec9d9a357fba7ce8d472c9cba301a223189092e4eb1381df1e79196b2993",
  "records/llm_log/conversations/1771518274529_DesignerAnalysis.json": "7ec45207df4bb793b8a5523bc0a384f13341a53d6f42acde01525bb43ce48299",
  "records/llm_log/conversations/1771518294007_PlannerLookup.json": "ac1461d651cf006e40f7bf94b4627c02fbd66566281384a225d38419c861f597",
  "records/llm_log/conversations/1771518310794_PlannerRoundSummary.json": "391e87f3badcfac482bfa0deda17d4c8ad75318e971f78e44239a4173afe4951",
  "records/llm_log/conversations/1771518370632_DesignerPlan.json": "b063169b472aea0e751b32b7609d1d15239986c2ed1d5333ab4c80412f232b5d",
  "records/llm_log/conversations/1771518490008_DesignerAnalysis.json": "b65fde3248b07a1d3dc95ca8ada0d5b293a2086461f9b25465e4ccbc34a5e8ab",
  "records/llm_log/conversations/1771518544039_DesignerPlan.json": "1a8a92ddecef89952a4ac06f409ab0f8a897eb67da4f722ed72b5bc3644bf470",
  "records/llm_log/conversations/1771519116422_DesignerAnalysis.json": "dfe052535a7f85a151ea40d87ab12dd791fa9f8b4f0945ad66875d7b075b62f8",
  "records/llm_log/conversations/1771519137721_PlannerLookup.json": "9177df48cddf95c8d5631d89790093a855cd85bafdec706eccac8f29c03ab503",
  "records/llm_log/conversations/1771519154977_PlannerRoundSummary.json": "b6b563a9667eba1331854d4e8ccc5768a7308aafe53d8bf92b0074f39fc1a155",
  "records/llm_log/conversations/1771519205544_DesignerPlan.json": "f166c144df9972113a299c8b7c2db7ffa5463bd82af5a5eecdc3e24fc5297386",
  "records/llm_log/conversations/1771519314434_DesignerAnalysis.json": "2b56c79181cf8cbb713701a800d10e87edc89dba262e8e74d90e4aa2ac744950",
  "records/llm_log/conversations/1771519383331_DesignerPlan.json": "c4330b57a5b398c9089ffc97555c00430941276bd269fc638f10b0048dad8659",
  "records/llm_log/conversations/1771519960594_DesignerAnalysis.json": "6e7a1cb00fa3701dd87e4e7584b3b0eaa210aea84e7f22f84de7ac517c3b04d6",
  "records/llm_log/conversations/1771519978486_PlannerLookup.json": "84aabc9edd517387d98557d96a1a01e3c174d637c2912b18c9cafc54db120bf2",
  "records/llm_log/conversations/1771520004090_PlannerRoundSummary.json": "87fcb6cb2c888ca283fb070a89e6a25cd8df69914c12a511ab8fca398de20002",
  "records/llm_log/conversations/1771520062141_DesignerPlan.json": "9cdd1813be621ca43082e62bf23027523cc496eaf3c80614073df543e3436f8e",
  "records/llm_log/conversations/1771520202888_DesignerAnalysis.json": "da4dd38e29288e3186c58600dd38250d778f4ab204a21e0f3897eb10247f4c22",
  "records/llm_log/conversations/1771520280779_DesignerPlan.json": "b02ea542008a5127545d6832752f2ea5d870db45d8689c6d4bd22e6a0bf3224f",
  "records/llm_log/conversations/1771521037367_DesignerAnalysis.json": "2a82e621b54240dfa2fe78bf1a6258104ffb39e46d0c66080b3c84e55f5be7ca",
  "records/llm_log/conversations/1771567636510_PlannerLookup.json": "6f1779a85b626bae3f8c2d0dc7929b93546fd17291c2f091ddc081dffce78756",
  "records/llm_log/conversations/1771567655931_PlannerRoundSummary.json": "d984b7646bb6c63eb6d7144473a3420980429d7526aee6eef623450b1d3576b7",
  "records/llm_log/conversations/1771567699233_DesignerPlan.json": "7681398a7a0a061a74eefb5894bce7d82c9e0299d6eb51ea421598a858a7c7d5",
  "records/llm_log/conversations/1771568291871_DesignerAnalysis.json": "375b77c9c67c2454e8c640853671a0b9cde4e69cf6c481a9da192ae05e876cc8",
  "records/llm_log/conversations/1771568358639_DesignerPlan.json": "c997f2ef7c3ced8e8a7c7236f7b940821e7b71828566bf68960bf6a0fe30c6b2",
  "records/llm_log/conversations/1771568468340_DesignerAnalysis.json": "004ddbc2f7c695f50dd6aade283fb1c439a0858d9866f53735b471e9c92d8028",
  "records/llm_log/conversations/1771568493068_PlannerLookup.json": "72bf6ee0561b3c740046e9d97a6a70b489ae3e454913285c35f0558f9037b17a",
  "records/llm_log/conversations/1771568530913_PlannerRoundSummary.json": "e80315d342577cd5843dee0b64247991704b46f464292f7d41d471c608f01f8a",
  "records/llm_log/conversations/1771568585071_DesignerPlan.json": "4025e5ec3238385a9f18716d94402bf8139b9c436775d397c2c8517f002d22e7",
  "records/llm_log/conversations/1771568690898_DesignerAnalysis.json": "e271a328c382fffd8d634805023ff072efe81e3a86b94a5dee157e2f608bf201",
  "records/llm_log/conversations/1771568749373_DesignerPlan.json": "4ae91962c3c6c58f44de5b4bb5f97171958c6365f0347fd0cff2db57795a055f",
  "records/llm_log/conversations/1771569222129_DesignerAnalysis.json": "bf799ba1be08df0683eafe5c2e1c73641d7f9b6438a5f97dfbc4e8b1c5ea67f6",
  "records/llm_log/conversations/1771569249317_PlannerLookup.json": "3366f629934f02d2cd66ea6c35699f7134b0d445dbf8f14097035d7146002a2c",
  "records/llm_log/conversations/1771569283556_PlannerRoundSummary.json": "14c4af0fcccbe5fc5d93497b4a813b208d9ae777b4a6968f34b7c1235ae89e0a",
  "records/llm_log/conversations/1771569330368_DesignerPlan.json": "5351d7e883a770d29fd0f00d51010b82f2b6a4181d86c5eb00df6e714cf375a5",
  "records/llm_log/conversations/1771569433033_DesignerAnalysis.json": "4a350bc4127b6dd6d08d7654b613d0799e6d63c71be60c02d0e563cac6c940ba",
  "records/llm_log/conversations/1771569477010_DesignerPlan.json": "56f7953a26e4eaeaab341348ee3ba66cb6bd1ed98f04cc99c53eddcdeb6c8191",
  "records/llm_log/conversations/1771569963420_DesignerAnalysis.json": "a4308b67c92e06e608411d2beacc4bb9076192928886b985cdda57f4680171ae",
  "records/llm_log/conversations/1771569984624_PlannerLookup.json": "ffeea70c5f71de9ace2fd53efb5032298a407d791638532158a68305f1bd124f",
  "records/llm_log/conversations/1771570007653_PlannerRoundSummary.json": "0340c8e62b2fedb33b8c1e3b5930e50835d7dc939bc0a6118026ea1e50092d0a",
  "records/llm_log/conversations/1771570060771_DesignerPlan.json": "936d1d4b2d9c5a7735c370d1af400836bbe64266a3585cfea85769b2da5b3b44",
  "records/llm_log/conversations/1771570821214_DesignerAnalysis.json": "009ec433aeaa6f947844f7158501b2606d141dfad2c63fd3a45205301759e002",
  "records/llm_log/conversations/1771570887882_DesignerPlan.json": "ab4492dde8e1e0293aef00bef03deb69904a9afe5f726272a4c14df27954de79",
  "records/llm_log/conversations/1771572089932_DesignerAnalysis.json": "923dcbfabe79abda6cb410f46f7514507d7f90b51906227e34949feeca32fdab",
  "records/llm_log/conversations/1771572219403_MetaAgentAnalysis.json": "f450c877fae8feb324d99466e070094dc7243e9a75250b2b0d695b1718674d89",
  "records/llm_log/conversations/1771572354278_ObjectiveOnlyPlan.json": "035926abb45743aa6e33b4d8ea1790db57e123f75599648312d6f4b523f21c20",
  "records/llm_log/conversations/1771572373499_PlannerLookup.json": "d05e61bab40ed557349cc1f37b0f9849e58007ed3d248533cf65271860cfc162",
  "records/llm_log/conversations/1771572405962_PlannerRoundSummary.json": "074161aa9f97be0c01615b440a6955f2644f0bfe5fc33b8ca3c365333c7f110c",
  "records/llm_log/conversations/1771572446362_DesignerPlan.json": "407f02de2b92bb674017f71cd5df7041a30f49a5d4e515ebe8e57afdb38479f4",
  "records/llm_log/conversations/1771572554652_DesignerAnalysis.json": "74ace6d75acc2bc08142ad3c376d725cada9f303773fc32bfa260e3080a973ca",
  "records/llm_log/conversations/1771572608315_DesignerPlan.json": "65aca921d06a10b296a7f1edb080b54cf7c0d567f2c3dc531f1b9e52316a3950",
  "records/llm_log/conversations/1771573991820_DesignerAnalysis.json": "2578f3dddcecd8d04d27611b60275e591cc18e2e67aebd1702b73ad1922d77b2",
  "records/llm_log/conversations/1771574017412_PlannerLookup.json": "1579cc95b6e014b061ae88d866f794fad5c359cdd251870e1f62cff1147258f0",
  "records/llm_log/conversations/1771574046253_PlannerRoundSummary.json": "422f2fc883634bcbfed2a80a11d571a74970813cf26c8cc4368d1056ea78ce6d",
  "records/llm_log/conversations/1771574139375_DesignerPlan.json": "7f66f08d7fddbdb859f779d84e7e79adb73a944415571b83ace12131c98e8e10",
  "records/llm_log/conversations/1771574772913_DesignerAnalysis.json": "d5427a730b43eaaf679bfdb7ff2592afcc01cade2017e385176ee031ae3f6790",
  "records/llm_log/conversations/1771574862075_DesignerPlan.json": "527f24d3df38306a3a297fa94bec578014dfb1e6095debbb4d09f3fcdac59fe0",
  "records/llm_log/conversations/1771575305787_DesignerAnalysis.json": "22ef19ad184b72ca386a4ba564d6b19d56c5f39615616f2df75e83d27128a272",
  "records/llm_log/conversations/1771575331387_PlannerLookup.json": "6244ed55607362fe2465b0a1a33ade7bbec3136e68fefdd8574c0aaabfb0d1fc",
  "records/llm_log/conversations/1771575351594_PlannerRoundSummary.json": "979baa0890f678aa527e09868e216154787d7ac183c74e6f099fa5492ef5752d",
  "records/llm_log/conversations/1771575402055_DesignerPlan.json": "e166f846ea8694a3e5f56d46ca8c072646df462a044ae5e8d16fc9cab90241fa",
  "records/llm_log/conversations/1771575536056_DesignerAnalysis.json": "b73fd3d9b69f55d0bac5db96621d5f86ca2cea8870a8cd2dcddb74ffea7c653a",
  "records/llm_log/conversations/1771575598410_DesignerPlan.json": "1abbcdf936a098aa7f1e0e5fbad3620ffb97c0cd26b68dcd9e937a5604290583",
  "records/llm_log/conversations/1771576957384_DesignerAnalysis.json": "eafb9a27a02c86963aa3c80368013e1580c498c059af1184660640ac3c5d6636",
  "records/llm_log/conversations/1771576980315_PlannerLookup.json": "c8db69ddf9d44872c012963451e6c555e86af7d38a379085893fe4c3236349f2",
  "records/llm_log/conversations/1771577004031_PlannerRoundSummary.json": "6c15dcbaba2db323f49eb4bc568fa78ff98ca0f5266853fc0bd2e6b7414ef53c",
  "records/llm_log/conversations/1771577055981_DesignerPlan.json": "ceb6d3238b8fdfd51fc4439cffa17233907228f5691fd9b63b9deeb29f007a28",
  "records/llm_log/conversations/1771577178608_DesignerAnalysis.json": "f82069691aa84743786c46458ad3e5731ee36e600c2cd0b19e2fb5215aa47e97",
  "records/llm_log/conversations/1771577241032_DesignerPlan.json": "b55451a25736f532aa5fb53cf47d4411d79194c6e80ffd3b97b1bad8f59b901e",
  "records/llm_log/conversations/1771577695077_DesignerAnalysis.json": "56e3889561409a4a7023440b5255c538a04ba141918f1ad71a88f7372752db5b",
  "records/llm_log/conversations/1771577713232_PlannerLookup.json": "a31b552627e58f4f6c0f0aee32e2e6c7003c016f22375b6c096de439d41dc5e5",
  "records/llm_log/conversations/1771577738735_PlannerRoundSummary.json": "567a0c94a45ea60e0828153127fe0685ebb9441a5ca83d14dd3c2046f77f169b",
  "records/llm_log/conversations/1771577783513_DesignerPlan.json": "0dd27676bc29853e05a99cb431b64b8a7036c6dbe1b3ac500427caf04472d82a",
  "records/llm_log/conversations/1771577894801_DesignerAnalysis.json": "091159be58825adf7faf511688c3c8e6065fe5d2e8030f5afb8b7f7ad8ab9f68",
  "records/llm_log/conversations/1771577996327_DesignerPlan.json": "8d5c3201456d7da3c958a865b8df61854cf1b58d3fc7a35a983179431aa7523e",
  "records/llm_log/conversations/1771595231440_DesignerAnalysis.json": "6322f91a4bea53b02165708c22a91142064f5d1152bd43addb38ad3407b11d7c",
  "records/llm_log/conversations/1771669042135_PlannerLookup.json": "83f16f116293dc30e448476538efcd43a60f4c704d65e9cb91293a441cb3247b",
  "records/llm_log/conversations/1771669065187_PlannerRoundSummary.json": "f4cbe2fe61dfcf0d7ed34828423599e99456f4c589b63c68d07cb000ea2c14cf",
  "records/llm_log/conversations/1771669139871_DesignerPlan.json": "9ebda967bb6cd937732acb7af4ebfda51b8dbdefd2c8be43ef2286067719e6c1",
  "records/llm_log/conversations/1771669174061_DesignerAnalysis.json": "32b434a8c1828d0706eff308f3fbfef08652e1767217ad1dd62ce0d509fb274a",
  "records/llm_log/conversations/1771669236834_DesignerPlan.json": "19b43538ca21e53039141c9686c7ad9bb79d077f7ff2665219204ffd17e1f29a",
  "records/llm_log/conversations/1771669797363_DesignerAnalysis.json": "ef2baf2629f0039adb623629faef1e3ecd904a4b1291b0ff66c7b9fd4279560e",
  "records/llm_log/conversations/1771669822623_PlannerLookup.json": "5ef591c318dd4725927a3818058287be2e47d5a036cc4f8e8fd8cadf581a67b2",
  "records/llm_log/conversations/1771669843187_PlannerRoundSummary.json": "24366469ef5b6735dc13798ad4edd33c3acc2490db81167ed5e9deb684ff1ecf",
  "records/llm_log/conversations/1771669884093_DesignerPlan.json": "e6fb9e402ac304688b516c469cf8bf2a7d4f343e171053d768dd6af43c5455d7",
  "records/llm_log/conversations/1771669979375_DesignerAnalysis.json": "bf19550bb4a9f0a3bc76d16aab8622d55f447f7f09cb35cc84b81790075382a5",
  "records/llm_log/conversations/1771670051203_DesignerPlan.json": "92ed51b27ffec0d5a0124c76194973ad6804019a057427da510fe6b2ad7f597c",
  "records/llm_log/conversations/1771670538418_DesignerAnalysis.json": "9448685d0c6581b7f214b1b1ccc85d124288044a3211165790b24f99f3397652",
  "records/llm_log/conversations/1771670561207_PlannerLookup.json": "7fa17691c670141d134fb2fb36b6d41dd2be5b9ef8e14dd16c4736e8b0ddf724",
  "records/llm_log/conversations/1771670587587_PlannerRoundSummary.json": "8eebacece0111deb26894650060d8d182df11b495dc8a7203a77e9f6632c6ccc",
  "records/llm_log/conversations/1771670642484_DesignerPlan.json": "7403ee74860fd28687be63519b5a52a157da53e8b48c10452e92c30bde44768e",
  "records/llm_log/conversations/1771671174252_DesignerAnalysis.json": "143933c3dd51651f05958ddba521cc7d765d63ad0248b8fb84fe9f86a8592419",
  "records/llm_log/conversations/1771671254355_DesignerPlan.json": "2b9ba6092449031af81aa206f74d661c76ce72b6d042064827f179fa7167b4cc",
  "records/llm_log/conversations/1771671732173_DesignerAnalysis.json": "5a4c8a09a09fb4bdaa47466e22ec6ae90c614dd37e2790a6f3f1f5ecde11190a",
  "records/llm_log/conversations/1771671758131_PlannerLookup.json": "d990edb455d2e96330e449f5b2c1186be8b8d66879db4f2cd8df869d5ce5c67c",
  "records/llm_log/conversations/1771671786293_PlannerRoundSummary.json": "1a69c53e72d9432e9306a988f2c84aa4d1feb75b6e4dfcec60d085b98005a669",
  "records/llm_log/conversations/1771671841141_DesignerPlan.json": "a55fae2f5f2293a29cf35ba7e7586eb4e6c3763d8dafe57d07b1e76b6b9388aa",
  "records/llm_log/conversations/1771675501068_DesignerAnalysis.json": "17402bfeef25c526525a93112c0426d1f90be02dc4214615b2c51e68938416aa",
  "records/llm_log/conversations/1771675621886_DesignerPlan.json": "d1891f314428d84f023a0a22485237a14b9c0a8fff20df753af6004f2bc10193",
  "records/llm_log/conversations/1771675753415_DesignerAnalysis.json": "3638b533fc8f8d708ad4a58cc6de0946b014e38b8fbdd5aca530701e85bb863f",
  "records/llm_log/conversations/1771675774803_PlannerLookup.json": "d4e1db74f8d8a711f99f9c532867700b8a8346d148d8ec5f4df2ccd237e011ca",
  "records/llm_log/conversations/1771675799033_PlannerRoundSummary.json": "7a26311b7b7660c83e5cdfa598971a45c2ec08d6fd4b1b9fd6e32fd129a36ea4",
  "records/llm_log/conversations/1771675854064_DesignerPlan.json": "1dbc06223024f6256bd0a36b09dd19f7337c7e11b62eb5c89d1f4b7b30977b4d",
  "records/llm_log/conversations/1771675971340_DesignerAnalysis.json": "e452f4af2817e13decd74a0789b147749ffd64702ddd00740c0728aa0847f930",
  "records/llm_log/conversations/1771676039980_DesignerPlan.json": "b4c48de1f97a28bcfd73523b8520295c1b408ce2b6bed5cd7e6b593f86003b7f",
  "records/llm_log/conversations/1771676150743_DesignerAnalysis.json": "097ab05d49732d5b13e66e14d7db5dc25b0ed619292b68194a1e49fddc4062b3",
  "records/llm_log/conversations/1771676264339_MetaAgentAnalysis.json": "c9ed172bfd2470843350c98db5bb6ec915720c7319c0fb46e95cf5e7c1b6d175",
  "records/llm_log/conversations/1771676338391_ObjectiveOnlyPlan.json": "f6b238b511c0e9483c2d08a80cdbf6107760376a181a056035de418a60cde9e7",
  "records/llm_log/conversations/1771676359159_PlannerLookup.json": "23073aa291652ee6bee481371880477cc1492cf2f98d427ca04fb0edf0bdbf4e",
  "records/llm_log/conversations/1771676384156_PlannerRoundSummary.json": "629ff7f369bc7496788fa3b20e3440a407386e851105ad378dffffe6a9b2ecdf",
  "records/llm_log/conversations/1771676426928_DesignerPlan.json": "2fa709e1b791b6e6e3a7512baf3ac6313aefb1a0cbb032915833001d838e0765",
  "records/llm_log/conversations/1771676467510_DesignerAnalysis.json": "1a53d04a5a2d078e01fb9420550d996794422b96468de5d7e09a3e1064859910",
  "records/llm_log/conversations/1771676544633_DesignerPlan.json": "5f094f70212cfcae857df7ffad93e3d83529fdcac12397cc57c716a7b674c7f1",
  "records/llm_log/conversations/1771676997888_DesignerAnalysis.json": "c7c4d2dbc08fedbaf1afb1b24baa9b836179ab153cbe8ecbfc6bafbcc7bb169a",
  "records/llm_log/conversations/1771677020813_PlannerLookup.json": "7d4934e6e3496afe8d8ba1ae300ebd4939440564de4ec5abcbf87c0d60251a90",
  "records/llm_log/conversations/1771677046868_PlannerRoundSummary.json": "e9eefea15f141d788dc9f0922ccb50ad8536d4eae7eb47431051c23e97727b26",
  "records/llm_log/conversations/1771677115258_DesignerPlan.json": "249acfaef2d57051114af72741f553a47ba6c34fe0ce03c8bf983680dc4b15b3",
  "records/llm_log/conversations/1771680010306_DesignerAnalysis.json": "ffff663eb002961a5a3fdaf764fcbe8c8d92b07125c82063cf6cd8b9d73f5cf1",
  "records/llm_log/conversations/1771680080985_DesignerPlan.json": "d7b170fc6affad5df8e43a28309e4ab9e9f4facc8662a04e77af2cf2b5c2ad41",
  "records/llm_log/conversations/1771680680975_DesignerAnalysis.json": "0b19a516813fee2e52aed8821d131531b1634e404a5637b7ecc3c2b4679f80aa",
  "records/llm_log/conversations/1771680709740_PlannerLookup.json": "a5371ac8f6c8c6be4f9360bdde0eb773dc48c46d48b43e9b4c4d6e6aa7fbb55d",
  "records/llm_log/conversations/1771680761276_PlannerRoundSummary.json": "54993a87c459c2339aa7a3a16c8e67028aae5884fe48dd3a05d1d2d05a5f093e",
  "records/llm_log/conversations/1771680840101_DesignerPlan.json": "c368caddafbe03ec3f213f7a55d20165ec3938c81d4895650f18374c2f4a8e8a",
  "records/llm_log/conversations/1771684742920_DesignerAnalysis.json": "d83208923bcd5aaaa8f7bb2c24e8737b5391ba9b27fe95766acf7e23968a6a87",
  "records/llm_log/conversations/1771684817524_DesignerPlan.json": "bd319c3d682c1d04deeca0dff4bba4ce50994890817370d438182fe993d21354",
  "records/llm_log/conversations/1771685363501_DesignerAnalysis.json": "8cafc64828ee1d51092f6ebbb4de6c3359e63eb6b0c1fa2b89fa3228ef9c17c7",
  "records/llm_log/conversations/1771685386023_PlannerLookup.json": "65a4efb9f2bca47ba9f29fd8a4cad2053fe7a5f423e2f765d14fa8e329138b1d",
  "records/llm_log/conversations/1771685410586_PlannerRoundSummary.json": "c0760807213f45eba216809712cb2c6ea4a5f0b9f40101d93d8d89ac93a741f0",
  "records/llm_log/conversations/1771685508409_DesignerPlan.json": "95242c6ef422ab993d2edb6500258e94099f2b60d4c89d8296f84eae6f9cfe9a",
  "records/llm_log/conversations/1771689032542_DesignerAnalysis.json": "20edf58da02947639ce78985c534e9895c1fce74b6de218312949474773f5b6a",
  "records/llm_log/conversations/1771689093696_DesignerPlan.json": "eb45245fb67643109b86dcaa37a4855f9219cfd2672df70e4e547afcbbf7c382",
  "records/llm_log/conversations/1771689238106_DesignerAnalysis.json": "469990cd2c0ed982b037b54ddb24c128b0cce522729e8196cce7abba75a36f17",
  "records/llm_log/conversations/1771689266052_PlannerLookup.json": "1ce95a611b083dd8e55b3742f0908ff9d8dcb525792d4b32d439f371393d4836",
  "records/llm_log/conversations/1771689292679_PlannerRoundSummary.json": "9d81b18df52ad8bb969bcdc0975e111a7e32d90c279b526973eee2c0e17b8c8d",
  "records/llm_log/conversations/1771689399736_DesignerPlan.json": "3c29f98c16c84be5066999b91ac7f1cf0294ccb86f8835f4dbd6ab24580976c3",
  "records/llm_log/conversations/1771689533966_DesignerAnalysis.json": "681a73db0e90a899934d6cb65399e2fa7e28996873027644cc23137a3964faeb",
  "records/llm_log/conversations/1771689654341_DesignerPlan.json": "368b4ad6d85279cf3ac0d3daad18aa371439970643c6efae79478b3ea82b2394",
  "records/llm_log/conversations/1771690231576_DesignerAnalysis.json": "ef9fde043d4a81a82f6f993d1f74e06718e00849ea7f1866215945c66bbd6cb4",
  "records/llm_log/conversations/1771758656235_PlannerLookup.json": "bc21cf91541366b9f55adc9efda761c5475dd74488b0065c5dce47ecb81e7a80",
  "records/llm_log/conversations/1771758681013_PlannerRoundSummary.json": "b0482339ee9c9fd0f1eb72e095ae85574642b613ee48803283b2e72d6ab73ced",
  "records/llm_log/conversations/1771758765186_DesignerPlan.json": "688a9d91a60cc2aa6738739f8db8c872962a6437821d932ddb319b9a9b4a5180",
  "records/llm_log/conversations/1771759352897_DesignerAnalysis.json": "4cd99732d5b8f7a3bebadf6e2010138926633c64e202c76ca541d6a154807639",
  "records/llm_log/conversations/1771759425994_DesignerPlan.json": "b59903b53720c347758568b9deb814dfd727589ceb05af09da17ba9b7afde243",
  "records/llm_log/conversations/1771760098300_DesignerAnalysis.json": "e6e0676ccf738b245e27558034e9e514a703c9bb4cf302f964586e5061865807",
  "records/llm_log/conversations/1771760119621_PlannerLookup.json": "18fad0c0ce48359298f8d4f056865c00e3ee7382d6777f138f7313c14964fbbb",
  "records/llm_log/conversations/1771760144487_PlannerRoundSummary.json": "b7d1889e84b5525c93e686bb0c9d6589e865a85a2ab249a7d0720b69d78a757c",
  "records/llm_log/conversations/1771760198742_DesignerPlan.json": "c4d7b4ff41e0762b98e34fb0bab8137787cfb8f0d9d3d09d4f5adf9b1d5c08c0",
  "records/llm_log/conversations/1771765990212_DesignerAnalysis.json": "760eedd7ff749bcfaf6f94c65cecc08867d1af2546f778b10a665800e55fe340",
  "records/llm_log/conversations/1771766051970_DesignerPlan.json": "3dea8e64621056dd715f63b11988b3f68d22c3a435a28ea7a50b89c4a824f5ac",
  "records/llm_log/conversations/1771766765267_DesignerAnalysis.json": "cb80867b75711f750f6ea9fa9ddbbac2dc3ebbdacc3d04480cba44fdc921acce",
  "records/llm_log/conversations/1771766789610_PlannerLookup.json": "6ab56dcf83f4a19721dd1f89da869272771d1ef63f374bb2e60c9f8735d82476",
  "records/llm_log/conversations/1771766808320_PlannerRoundSummary.json": "537f72e947f972f1fb0f71c8dd5f46a7e00120dba0cc82e5bc29df67bd511481",
  "records/llm_log/conversations/1771766876233_DesignerPlan.json": "40db657acfa4900b545afaeb397c72ded3e3e4e77bd7628c2a9c93f961de585b",
  "records/llm_log/conversations/1771766997668_DesignerAnalysis.json": "38d24714c966d9179481922db58dfee186f6fcb17a78fa2c4a99b70204483f5a",
  "records/llm_log/conversations/1771767085977_DesignerPlan.json": "c21c5bcc286f24bcaa4a563b390fe1ea5b406f9e7759e11d4caa0ddb45289e50",
  "records/llm_log/conversations/1771768602174_DesignerAnalysis.json": "2a2677fa6b568379a31b8a20d3d3bda87d3b5914ad85e4b98694339353b84e48",
  "records/llm_log/conversations/1771768621498_PlannerLookup.json": "867635a10c86890528c760f8ed8d93ccaf1037ef7e0518f6efd080de6bff0f32",
  "records/llm_log/conversations/1771768646159_PlannerRoundSummary.json": "a8c80de6fe418c50715fc340859c941f9d57e38c9a42652f6af90585d082dbc2",
  "records/llm_log/conversations/1771768704744_DesignerPlan.json": "ab33da71562584585c0121b06685e7bf1e267db81a56dcc264b9e877eecc37b2",
  "records/llm_log/conversations/1771768828967_DesignerAnalysis.json": "145fc510de90c90056cabfea767c7619b64246e00663c31fbe170b248593cab8",
  "records/llm_log/conversations/1771768893358_DesignerPlan.json": "2920d2ae3557bc972ba3ac6dad4911469da7a950d135185c0e229ad841dbb192",
  "records/llm_log/conversations/1771769304214_DesignerAnalysis.json": "e90ce25611b701b36966bf9c89d89a3c7a7fb0f5a6010bf9c074e6741961378c",
  "records/llm_log/conversations/1771769331304_PlannerLookup.json": "1b06dbd42be5ad643b4ffd6750f972265439e575ab091042c534e24af19c8a62",
  "records/llm_log/conversations/1771769355494_PlannerRoundSummary.json": "d2118cc63fa2a99a5de9ba210603b6b5506bd951b2379472ba4a5f51e1664d28",
  "records/llm_log/conversations/1771769415385_DesignerPlan.json": "6132f92915b327dd6efaaad41107b87396ae7b7b4850de25a2271dc0367a687c",
  "records/llm_log/conversations/1771770075827_DesignerAnalysis.json": "a846081510f0b912e9953d820372f7cc23ed1b6ed65993925a189e1c3f5feeba",
  "records/llm_log/conversations/1771770144759_DesignerPlan.json": "71c67780604919987f162bcc5188c1afa35f8590011646abc9665e3d265270e8",
  "records/llm_log/conversations/1771770567276_DesignerAnalysis.json": "290cd0812aabebc683ad0b5cdcc2f40f56b13c82802d2d6c7420880c2bd970dc",
  "records/llm_log/conversations/1771770678705_MetaAgentAnalysis.json": "c04c14d9489666e7717705ddc92c1562f89880ce4138e9406d1f821fa8eeca63",
  "records/llm_log/conversations/1771770779578_ObjectiveOnlyPlan.json": "b4d3f031bc24dccb7ad2ff27549009f021abb6154100a19919f37da28e42201e",
  "records/llm_log/conversations/1771770802594_PlannerLookup.json": "7a323269d45a3da2c7a13914cc6640b8f9d10868a13e69a9af3f947581283cf3",
  "records/llm_log/conversations/1771770826599_PlannerRoundSummary.json": "c4800e1236935ebd1a93914e70959930e881d90d407f8bc00b0503ffcbd00cc3",
  "records/llm_log/conversations/1771770895129_DesignerPlan.json": "a4458a00bcf2ed7f1f5756b2e9f7405857856c496b0d73d368f2708502aca9ca",
  "records/llm_log/conversations/1771771036361_DesignerAnalysis.json": "918518cc7187a079ae43488ba4722b6179672867a4ff71e4a11091faf19a4ded",
  "records/llm_log/conversations/1771771082306_DesignerPlan.json": "158fe9dad7347e3b474afcbe5744b8e2fb77d10bf467b9dfa161db14242884b5",
  "records/llm_log/conversations/1771771175302_DesignerAnalysis.json": "8ccd6986106f80e27e8b120b1fc373d8e3db7f3cd46134138c3de24ddd8e42b0",
  "records/llm_log/conversations/1771771197843_PlannerLookup.json": "84b0c7062129ad960119c31afda4727e342d3f6920ca4a777e6bd6c8248ab3f5",
  "records/llm_log/conversations/1771771217655_PlannerRoundSummary.json": "ca2a08a7211beda9591a1083df7420c6cffe3d52d4c030cf5adb014d4fb4ee0f",
  "records/llm_log/conversations/1771771284767_DesignerPlan.json": "3c321ffac76c1624e2f968999a04226436c8d1cc066ae8980c7360cfb6939468",
  "records/llm_log/conversations/1771777279003_DesignerAnalysis.json": "643c90733b8cad1221ec8bf1eb8ba587136cd745bdce90cdc49661ba05adbd70",
  "records/llm_log/conversations/1771777329223_DesignerPlan.json": "59be6cc378c2453d92aa4e8e0fcb9bded712b2ad7545b60d94deee353333f7ac",
  "records/llm_log/conversations/1771777823516_DesignerAnalysis.json": "b3eec087f3a16b49cd4f9ae9fb0b30e1332930586d36562da356035bc7bd95c3",
  "records/llm_log/conversations/1771777845869_PlannerLookup.json": "228399148edd4bbcffc1f6e432c12e92cc4065f69cf263b1d895c8bbd1530383",
  "records/llm_log/conversations/1771777873455_PlannerRoundSummary.json": "83c30aa873b2922eba9c9ebc066b02fb9299b04b83dc2d9e4368338c552dcfcf",
  "records/llm_log/conversations/1771777924587_DesignerPlan.json": "a616a50db917bd619e16bb0bbb1403094fbcca90f94581bf94aa0fda373c2773",
  "records/llm_log/conversations/1771778019525_DesignerAnalysis.json": "beb011e0a18d37f48df76d5a386f8acf0fd65caf1855af087ee75eca1f0fbc98",
  "records/llm_log/conversations/1771778074800_DesignerPlan.json": "89830239ac36ae9d8c791ccbfe4f024314a1ca6d238b35d99e5789b29a09916e",
  "records/llm_log/conversations/1771778631823_DesignerAnalysis.json": "9ed6d88997d38c5cef94ca52836492c47ef18c06b18c4a334ab4f3f5525621ca",
  "records/llm_log/conversations/1771778663463_PlannerLookup.json": "380f04aa4d2b218527aac587f6ecf8ef783c13b8d272b16cdae27c26bd80682e",
  "records/llm_log/conversations/1771778687858_PlannerRoundSummary.json": "d995f49cb066e8c81be354781a5625568ed2ab1d3e1a12e950e62439e9a2b4c8",
  "records/llm_log/conversations/1771778763411_DesignerPlan.json": "ce16a2b8bd13bd06bc551adb1fe163d5dfecc93c8d847166443f8c190326a909",
  "records/llm_log/conversations/1771778862627_DesignerAnalysis.json": "f928d0a54e353c3e55e604d5f511b263d3db599763c1800d3fa6e0b368ec6df8",
  "records/llm_log/conversations/1771778933082_DesignerPlan.json": "81ab300e8469d2790fb7fb5e2ee17d3caf80e12545d913146bcf9fb38d7a0b5a",
  "records/llm_log/conversations/1771779055848_DesignerAnalysis.json": "b0726a01cc39429eaa9ea9598410d300f8e1c302855c35f20090aeb2ea75b4a0",
  "records/llm_log/conversations/1771808250429_PlannerLookup.json": "7da046ee9c5ef9240e8ff178cea40f2148f41a90dd5a447c862f79aec46b4aa7",
  "records/llm_log/conversations/1771808277543_PlannerRoundSummary.json": "b60aa332f3f96afc8da5a39259befb77aa0a0b3dc973030c4bdb370f2171a006",
  "records/llm_log/conversations/1771808345250_DesignerPlan.json": "ce17db3867e49167d224c5654d63e9a1af7ee9940ef9e56514f0aa8f89e35209",
  "records/llm_log/conversations/1771808459401_DesignerAnalysis.json": "c5798f975ca92370e5f63ea6114c22838fb717c399ce536d0dbbd844a6900279",
  "records/llm_log/conversations/1771808544764_DesignerPlan.json": "91e8ec8b8cd11c8756fc14b79c7f80341a02a1ee159815e6c05795e5de994b43",
  "records/llm_log/conversations/1771808733235_DesignerAnalysis.json": "ccb9e958ca808716ece2450c0d392888603ec81fa94aa7809cc977e58b3c7f45",
  "records/llm_log/conversations/1771808758522_PlannerLookup.json": "2dd0f50845633718f257d493d836a51153a3c5bb8f4eb71fb2782ca2c8442e37",
  "records/llm_log/conversations/1771808793332_PlannerRoundSummary.json": "85cd8141c5f1fb4b6c599dadc27391d58ac8abf30375ec28b5b8b409b391ae7b",
  "records/llm_log/conversations/1771808852150_DesignerPlan.json": "5eb77dda50520cb705ace31cc5ae1792043613fac21edc96148d03239b4d46bf",
  "records/llm_log/conversations/1771808995077_DesignerAnalysis.json": "04662c4152fcb4f5cb4a566b3ffbd26192f0bd6b872e6d7314e1a3003f53f0f2",
  "records/llm_log/conversations/1771809092910_DesignerPlan.json": "24b3f82aea287c4f8f557dadbb64034297934b9f087a7b4440384a1ea6fca8f6",
  "records/llm_log/conversations/1771809198641_DesignerAnalysis.json": "750f1116ed6fe7754c36f766ffd2b05abcfa35736d099d38f8e4fa46c3e7d9da",
  "records/llm_log/conversations/1771809232216_PlannerLookup.json": "79c4ea6ee747749635ea21b5e965e7b381663aec04d79ab70998faf3d7834849",
  "records/llm_log/conversations/1771809259872_PlannerRoundSummary.json": "783c96981699de16164f3de0fcc45a72adfe44fcc01ad8bcbef53ce8b103ff85",
  "records/llm_log/conversations/1771809327548_DesignerPlan.json": "3b1260b6b06e360612d0c1989bb94717004eb1199241947304fe03c27f5696c2",
  "records/llm_log/conversations/1771809485942_DesignerAnalysis.json": "d34a124b9fb1ecfb86f3c974c2ca234f22339cbdffd4d10c44865e2c897ab66e",
  "records/llm_log/conversations/1771809573025_DesignerPlan.json": "2ebbcdc5597cc4cee85988bf61b29385fff37e064a87acb6ef3c9c6d2a54c081",
  "records/llm_log/conversations/1771817720916_DesignerAnalysis.json": "735d3aabeffa4b3490980d9b24b18e4310daf938c48114326f3779bfcf855519",
  "records/llm_log/conversations/1771817745900_PlannerLookup.json": "02692994843fa0e187336fd6bfefc488a1598a8c96dc9dba6515cc62ce604fbc",
  "records/llm_log/conversations/1771817771228_PlannerRoundSummary.json": "1e3d22bc5660415fbe5849133b1d0e5964917d5a188bcb8bc3a7bd6b47df39b9",
  "records/llm_log/conversations/1771817820352_DesignerPlan.json": "af111afb27f7278993a4717bcdc7468bc46c8f8c2e5457d839f63336824afeba",
  "records/llm_log/conversations/1771817948301_DesignerAnalysis.json": "20e3cc0003b39663726f40e5a5873782052881862103435405268dc90caee4d7",
  "records/llm_log/conversations/1771818026801_DesignerPlan.json": "ecc77d4852330c3c9e15fb1889956410b2f65f37c0557d5161e616a6877be9a2",
  "records/llm_log/conversations/1771819690652_DesignerAnalysis.json": "03f7704941a1bd4bba66ee782ff2bccc6abda4f90c71ae8c7101efe6e5c67353",
  "records/llm_log/conversations/1771819715538_PlannerLookup.json": "d0c24a8c079194ee5febc45b694d29e57dd87a0b8024be644312740e2984282c",
  "records/llm_log/conversations/1771819741329_PlannerRoundSummary.json": "1ab99f8f2f377e28fbd4e2c1b0579e9399e05fefc256bcc6b1685267565cd65b",
  "records/llm_log/conversations/1771819797779_DesignerPlan.json": "9bccd16537ccb3e2d91c7a91b71d9b02d52c3a319b812bf4d221f1ea55e43967",
  "records/llm_log/conversations/1771819914753_DesignerAnalysis.json": "e578302d1acb4b0b97b22f13133556cf73038dd5498edcd635ac1c18aee377e5",
  "records/llm_log/conversations/1771820012134_DesignerPlan.json": "184881aa54a601c783c8bb2c11e3ed7c7d586736d7aaf9d312a3fe1e69ca694a",
  "records/llm_log/conversations/1771820522424_DesignerAnalysis.json": "fa74ba16281e058faf6d3df7416dfe0e5096c239565ba20cb6dd77b076f52866",
  "records/llm_log/conversations/1771820543751_PlannerLookup.json": "08189663a53bbadf2bbe83d42a3df0fdd7025125c3bb077aaf246deedb746f2d",
  "records/llm_log/conversations/1771820601409_PlannerRoundSummary.json": "41181f9ecb56a7da147b6d594ebc52790b07954b66a51f60f50513a947a327c1",
  "records/llm_log/conversations/1771820669699_DesignerPlan.json": "388694630431c757004a4a2d0dc5f4e6efa2ac797d6a2c83f6f007635c1751f8",
  "records/llm_log/conversations/1771820787949_DesignerAnalysis.json": "687ab4f1453523ca37410c70c69e5adc2d767bbf5efcbebdfad3de0a565edda4",
  "records/llm_log/conversations/1771820857424_DesignerPlan.json": "42c857165502324ed8a6d5050bedbe07c8d003d4bbaa90d67904eb73b9f13a7e",
  "records/llm_log/conversations/1771828163048_DesignerAnalysis.json": "64ea7af9e0b27ed469245179b609b43cecd06eed3108a33e1a45abddaad09974",
  "records/llm_log/conversations/1771828286635_MetaAgentAnalysis.json": "7e6ae1f183c67ab919af417490c78d39c5b733d8e808bd2cf40f7ef5dd9a6cea",
  "records/llm_log/conversations/1771828388924_ObjectiveOnlyPlan.json": "f7d13862b05994548435bf575c4c121c978cd30406673867bc748a31f0d76f68",
  "records/llm_log/conversations/1771828420863_PlannerLookup.json": "e9a7e19eefe98d190111b845dd3498eba577cb92c5baf5bac45fbd21843b6943",
  "records/llm_log/conversations/1771828450382_PlannerRoundSummary.json": "bbaea6af7e6eaddfae77ddfaca7bed0130ab3547ce8c27da9fc8cbe06cb74846",
  "records/llm_log/conversations/1771828489357_DesignerPlan.json": "fad63ef554f84ebc814b33eea1d5e2e78ad88ca78724f9057bec4fb207519a0e",
  "records/llm_log/conversations/1771829298520_DesignerAnalysis.json": "dd0c648a61ec83285bec3023a152b97f5d0f8b74a8454b4919c4ea7aeeb41e1b",
  "records/llm_log/conversations/1771829372280_DesignerPlan.json": "2200d73e3ac2574cb3945baaee3c8017e149ad8cff3afe029d8093454e580e0d",
  "records/llm_log/conversations/1771830967614_DesignerAnalysis.json": "491c03b37779c6f048fbd5799ccb24b7b8a509a11916a5178d9acc7785775af9",
  "records/llm_log/conversations/1771830996668_PlannerLookup.json": "778922978f173b7fe8a4e2de4f60e76542e418117d86bb1e22a0eba3478291b9",
  "records/llm_log/conversations/1771831041543_PlannerRoundSummary.json": "7a60878a8c531bfa56e5e5b8391e50ef88473359084a7da1e57abb96f32c8e32",
  "records/llm_log/conversations/1771831088449_DesignerPlan.json": "aa5386c5d34650dcbcd57da4950aa9e577b05d0f4a96203f46962f336a7b50e7",
  "records/llm_log/conversations/1771831243672_DesignerAnalysis.json": "f69532d461f4f74100b6f5cf09a60c48c1d46de1379f5020d47afd5ce68ca13e",
  "records/llm_log/conversations/1771831345248_DesignerPlan.json": "4f9994cc7f2f4d1d8da629ca901b508e30cb547a982c3d3a511bbff58200cb40",
  "records/llm_log/conversations/1771832973290_DesignerAnalysis.json": "eb3919e58c6c426da7922f276ea70949defacd19f240942297967bd212319f07",
  "records/llm_log/conversations/1771833000653_PlannerLookup.json": "1ddc59681cb91d382b4c577cc84872a3e90b7ff9fe169f07faaa9e7e684c4bda",
  "records/llm_log/conversations/1771833030821_PlannerRoundSummary.json": "b1538b50e2350c420263d0c5a0e6361108e0e5f974cb1b47717f9130c945da1e",
  "records/llm_log/conversations/1771833105222_DesignerPlan.json": "2bc6af1a11e16b28df54b3532fe78ec239546c3f1565d7835e1a60cc9da9650d",
  "records/llm_log/conversations/1771833234275_DesignerAnalysis.json": "abccd714d89caf6ff531af7d51401809539d2dca222033abf966a45963b1145e",
  "records/llm_log/conversations/1771833319225_DesignerPlan.json": "4783e507a4cb678f93417187a5cc8c52c62c3a81780940b794d9767c6014af1b",
  "records/llm_log/conversations/1771833766390_DesignerAnalysis.json": "d57c017cf46fa137c273f1dbc303857c97bbaf02ef8e90f89b94075caa739750",
  "records/llm_log/conversations/1771833791307_PlannerLookup.json": "e4af03c0b464ec5dd836d1cfb86309f8e5da5f5d8964897a90ec09ec2c597043",
  "records/llm_log/conversations/1771833815249_PlannerRoundSummary.json": "2ff96c98f5d44f1be119a407edc6fe43acfd13f09b2506e0050b3456c3aeafe3",
  "records/llm_log/conversations/1771833872048_DesignerPlan.json": "fd9de3db6f3e08f63519b8b27e57e0a4a2097d2a859e0a207889c99b66687d81",
  "records/llm_log/conversations/1771834013532_DesignerAnalysis.json": "7d5108bf2f2b9aa816c08e1dfd5bebdf7e334c29b7777e0ba4955ebb2cdf2e86",
  "records/llm_log/conversations/1771834084286_DesignerPlan.json": "e8f506455eaa0bc28830ce91e5bcf351cc8885fddc3ef72e841bf126bc6cbace",
  "records/llm_log/conversations/1771834526364_DesignerAnalysis.json": "46d9f081489abd971efb598340d3d0666c4a6bdb8529ed3118388466ebd8bfa1",
  "records/llm_log/conversations/1771906583208_PlannerLookup.json": "b9599811bd4d810db41cc007086ee8bef0d9a38a801d75f59c49558227fef3ed",
  "records/llm_log/conversations/1771906604271_PlannerRoundSummary.json": "864cff5bde8229bb5bf4c846c7b57d29659ea87f29cb291b0d72d6782a279c32",
  "records/llm_log/conversations/1771906667873_DesignerPlan.json": "100c7b97a693b641dc2ad2ae878d782bc4126a79be394fef47f77c7ac74eedda",
  "records/llm_log/conversations/1771906816269_DesignerAnalysis.json": "bacb94c5c63c3a86157db51e6460c34bec70dc32cf3f63578c21e0045e98663d",
  "records/llm_log/conversations/1771906891912_DesignerPlan.json": "93ec95f8d1b99ef393725b5dca11ee3450d1a98dd672e45b01f10c4e4b0bd3b5",
  "records/llm_log/conversations/1771907415871_DesignerAnalysis.json": "7974cd02b2f63435e83c6631a0712e00de32a4869700e72ee04ddc56fdf37d5d",
  "records/llm_log/conversations/1771907441968_PlannerLookup.json": "1426f8499f027aa8cb06527a3eb848b35d479686ca7f7974a81b49e6f8538c12",
  "records/llm_log/conversations/1771907472926_PlannerRoundSummary.json": "1d416d750c9e55d9158a750f9b6cae5b8b50eb6c8fc85e8cd44975d5327eb0df",
  "records/llm_log/conversations/1771907562691_DesignerPlan.json": "3df4f1d56987d0475ff4b911a187f6176d9aef7e3430a5bf5a9e0ab7edccb846",
  "records/llm_log/conversations/1771907679060_DesignerAnalysis.json": "be526f1450467fcf638f4d840c1f3fc690998aeb989a3aae4fdd8effee03951a",
  "records/llm_log/conversations/1771907834623_DesignerPlan.json": "c7851433a69efa41e47d3cfa2cecd149f911a389f82ad9140fd0ef882cb0829a",
  "records/llm_log/conversations/1771908350566_DesignerAnalysis.json": "bea9a43aaf5c367a315a8c8b490840975af9561ec96e352f9c31c48159fc2032",
  "records/llm_log/conversations/1771908376271_PlannerLookup.json": "451378354671a3aca93d1972b6e3fa44d5d322836903c5860765d3cd926f6f9e",
  "records/llm_log/conversations/1771908404101_PlannerRoundSummary.json": "61a3530baed8eafe9c06d34d2f0e18d47a436bc4f798d08894f788295206fd11",
  "records/llm_log/conversations/1771908482782_DesignerPlan.json": "11fd0033d6ae5441cda8404959ac9e638a549a483df126ce3f3f4798a5c4e031",
  "records/llm_log/conversations/1771908917357_DesignerAnalysis.json": "586f3dae501a7a83da73b06589d9f3169a2d5cb1538a43a9c021fab36badfbd4",
  "records/llm_log/conversations/1771909027883_DesignerPlan.json": "9cf8212804ca33fe04e050959961dc6193503067593809ddf52eed90a3328606",
  "records/llm_log/conversations/1771909149611_DesignerAnalysis.json": "310f2adcd26143747551933a71210411dd4424a34d836d294aac40235b862d74",
  "records/llm_log/conversations/1771909174997_PlannerLookup.json": "11bab2e9dad993661c505e36783efc9a964c37ff1fc15c7a76d25196d543665e",
  "records/llm_log/conversations/1771909210010_PlannerRoundSummary.json": "90d596d70abf123383b47e1e78ab18b2112e32e0b014e096c8ff26791f44c657",
  "records/llm_log/conversations/1771909281895_DesignerPlan.json": "0ffcb3fc750b5333430985837f0aa7d25fa9fefb06d93ce08a20ef8fbab5b321",
  "records/llm_log/conversations/1771909745320_DesignerAnalysis.json": "fa25f6fa3a0a5e171c3d5451dcb4cbae77c82bda5f594996dff29a51dae1011a",
  "records/llm_log/conversations/1771909858235_DesignerPlan.json": "cf2293293bf716622d126df31720358c9fa68a1781e1294af9a1b68dfbf93198",
  "records/llm_log/conversations/1771916890830_DesignerAnalysis.json": "404e5fe3a7ceae2fc2499606bb4e35cf0c666c2f19ae074d8bd61360087b7fed",
  "records/llm_log/conversations/1771916916147_PlannerLookup.json": "7faa467c3c0ab4ca4e7d0e9b33790b8cc5f06fedfe6ec6ec56c3cd9e84cabc63",
  "records/llm_log/conversations/1771916945544_PlannerRoundSummary.json": "128812ad8f27168cf19a3ae2900133f8405319e95c63ce171ea58b7a9837fb8f",
  "records/llm_log/conversations/1771917059146_DesignerPlan.json": "ee8eb4a1d6da7ec2c4fe4adaa06b56b6ddd56cf01090d82b3e6ce665654ff1b2",
  "records/llm_log/conversations/1771917234004_DesignerAnalysis.json": "fbe8f0a637394356512cbad464464195a7810465a0fd74ea495ea48096619b98",
  "records/llm_log/conversations/1771917315122_DesignerPlan.json": "16ebc045664cfbf5d00b7be683b016e29cad8ed9672a942603a79932520426c3",
  "records/llm_log/conversations/1771917419136_DesignerAnalysis.json": "ac9e427f0363f313ba61cd68e19eabda06da6579454d51a5e4c4a8a66eda228e",
  "records/llm_log/conversations/1771917443881_PlannerLookup.json": "a23836b1e8e4502ffd0abb9f97511c446136730a41c7c2de77ff53f9cb2869e5",
  "records/llm_log/conversations/1771917468863_PlannerRoundSummary.json": "23c3d949802def7936a6a4817dfae619997a6558f334bbf03967409e8c706067",
  "records/llm_log/conversations/1771917550350_DesignerPlan.json": "591471fe65083b03ef8af1ac4a47330d9a2a9233a414ab44c9fa686a973da036",
  "records/llm_log/conversations/1771917714662_DesignerAnalysis.json": "8473943dc9a731ae4a115507b4474e4a4998cf4e3095a772ef73d5abeaa58993",
  "records/llm_log/conversations/1771917825526_DesignerPlan.json": "f135e1a7c9b462abaea070df0007347ec5d73a4f245026c3259b392c77bf60c2",
  "records/llm_log/conversations/1771918884205_DesignerAnalysis.json": "af651aa1f6533f03921e4a3c251dddd82292d25c113705ccef17afc0d8c34e9a",
  "records/llm_log/conversations/1771919003818_MetaAgentAnalysis.json": "bf1802e9a463709ee6830a1c1d40c6de193041854cd7eac40c99b94fa9acb683",
  "records/llm_log/conversations/1771919072108_ObjectiveOnlyPlan.json": "a578cd354529e24c8bd039379df6704176eee172cef05be03006992708441836",
  "records/llm_log/designer_promotion_209_low.json": "ccb9cb71a93adc95892e6817850d5fdb77903d25cffdf9ef9c79d22c05a1254e",
  "records/llm_log/designer_promotion_210_low.json": "7bd263d97dcca9d32831c54d600ac1bcfc6bc4e49857e30c370cb7b5adab3764",
  "records/llm_log/designer_promotion_210_medium.json": "c79df9d27565692f4072c1ee288627fe23aa1dff7141786f1cb02292cfe9d25e",
  "records/llm_log/designer_promotion_211_low.json": "57242d5b76839fb470748f4e34639fa0d65707529c33687b0736c883381cc9a2",
  "records/llm_log/designer_promotion_211_medium.json": "efa23375d04658b6d76ab23d3e61ef0829b67db6deb4678b238f5b752db25561",
  "records/llm_log/designer_promotion_212_low.json": "2a08cb7d6837406d4415b3812c239f2856435655063e706bf4ae130ae79f4edb",
  "records/llm_log/designer_promotion_213_low.json": "697202711c98b3d50a2b25177e7363f41d5d14007837dd38d9354621ba94212b",
  "records/llm_log/designer_promotion_213_medium.json": "e4fd16a7118b7cae8d63b2c9bc6f0e3c281c4b174d47131d95a3c9129f1a09d9",
  "records/llm_log/designer_promotion_214_low.json": "2e661b83baa87a3aa6c9e13e861f2a65f8804e15b88ac562915feb803f142fd9",
  "records/llm_log/designer_promotion_215_low.json": "f1e82d1f054f26f2f75df3c81911c0eb87bf6307619a8475b14610e53327849f",
  "records/llm_log/designer_promotion_215_medium.json": "cdaefa53eda31ce17cee601cba0eb5eba264312eb966f3c620e2760e3a9d6e58",
  "records/llm_log/designer_promotion_216_low.json": "5f05dfcfdfe87b2a9bea2c57efa1941e1451f6dbe46e0638c5b1e807aa7aafac",
  "records/llm_log/designer_promotion_217_low.json": "3a3eeab44456baf5005d0aa4c7b4460936c2b41c8e74aac6c50594fd7d0f7204",
  "records/llm_log/designer_promotion_217_medium.json": "e85c9900d710c17f5aa1db526bba711b9d9463437ef9e6857a38fac4175bf817",
  "records/llm_log/designer_promotion_218_low.json": "f64025a4ae9e44070f9b1ee8de327cfd0aa0a3e484279dd64cf094cc2ffd3ded",
  "records/llm_log/designer_promotion_219_low.json": "50334b8d37bbef6af84678c41c78b991f5dc57605717ed96b1b0664f44fc999f",
  "records/llm_log/designer_promotion_219_medium.json": "21b79d690c80386dee86b8ffac1ce59b1b579f0938cc3e79007d387ed3a71b45",
  "records/llm_log/designer_promotion_220_low.json": "4f409570955cbd2b316c6583b8ab6922357a89810edb81852c4cc516cb2820af",
  "records/llm_log/designer_promotion_220_medium.json": "08afd468d3e254bbc9433347fdcf4659fdc456e4c7231de1a438183d20137f4f",
  "records/llm_log/designer_promotion_221_low.json": "1966e5aa12e3333c36e52290bce06a82e8cb14508665e936fd9ebaa4922d85f8",
  "records/llm_log/designer_promotion_222_low.json": "0fb9bcbbf9dc93be919466bdfa62d50a033a6cb4eacf75b34994055476164bc2",
  "records/llm_log/designer_promotion_222_medium.json": "799e3a2a4463b0aaa082a66c14558fd526a37b08008fad5321a5ac7974b0d9ad",
  "records/llm_log/designer_promotion_223_low.json": "a04510038afec49da46146da4ecf9f6082ac4f141f803a6fcc5b3372f43bafec",
  "records/llm_log/designer_promotion_224_low.json": "573a389a633e1ff983f91cf47e8fbea2f6e3be576964f4393f89c0a9ecabec44",
  "records/llm_log/designer_promotion_225_low.json": "21c2ac8127bfa04a596ed7873a7d680ca1058a8a3173110234e356f40423013b",
  "records/llm_log/designer_promotion_226_low.json": "2b12e01a90b15fb2e31182fc12a0783cb40e25606b36a37a258a4116e4d60b09",
  "records/llm_log/designer_promotion_227_low.json": "9f6d19fc51b130208394b03632aa9d7f1b08f9d6fd599ef989371f70daf6e086",
  "records/llm_log/designer_promotion_228_low.json": "7117b3619721189c111f3c04bf304f521812e902cf7660efab0c5a1b92227140",
  "records/llm_log/designer_promotion_228_medium.json": "9280d0b5ac798c727a2275d882a97f25d4c029f39a6eaf51600961693fc8429b",
  "records/llm_log/designer_promotion_229_low.json": "5baff6fb5ed4d2a14398f4d1f8ebf9b3262d1021567eaa27dbb755b4e3935c87",
  "records/llm_log/designer_promotion_230_low.json": "0c7481e7435f2433c12950b3bf2ae25453882efe0bab80921cf731df2d7e107d",
  "records/llm_log/designer_promotion_230_medium.json": "bf233c9e5331e59bf30c5ee2f22c5386d33cd098bf0776c57e7d4b4ecc2d35c6",
  "records/llm_log/designer_promotion_231_low.json": "4248dc2f3acb61492046ffecb87e4c260eb063b4c13ff5b6596b80d4384d2a9c",
  "records/llm_log/designer_promotion_232_low.json": "1cbfa66cd38edc27859196e74136d95673875e68ecdd00f1a66bd23ade792819",
  "records/llm_log/designer_promotion_233_low.json": "ecbf5df382ff06bf1e018b5d597536d511ce20753e8f85c912abc149b9bab7b6",
  "records/llm_log/designer_promotion_234_low.json": "e054651fe6856207846f3773d808f940c11e1727eec4936a8af1033e3e0e8587",
  "records/llm_log/designer_promotion_234_medium.json": "628bfb7b89714bc7b7bd73a91c74ddadccb5eb8f3a9f7222ce7b5f577d57422c",
  "records/llm_log/designer_promotion_235_low.json": "00bb9308b8531ef54e9c65856a472f8d26462b2f7b1e6f70982c30c3aae8321a",
  "records/llm_log/designer_promotion_235_medium.json": "64691612a77ebc46a625fc715f93970fc7e144bee4098f6d81b2cf9450017ce3",
  "records/llm_log/designer_promotion_236_low.json": "28297cf2153fa0fedee88868fa93e83f78414642b1d3d92b1d235f30990e7d2c",
  "records/llm_log/designer_promotion_236_medium.json": "bef22d533afe5bfcfd822bdee658aeb1a944611f8572bbd547ac27ae44c290f4",
  "records/llm_log/designer_promotion_237_low.json": "a81f92fdac930be7c29517a5dd91fbc8af8f15fd911ada91e0da4981966765a5",
  "records/llm_log/designer_promotion_238_low.json": "92e61fa40f3813a80185828f5d57b08411b5651e13a5bacc3a4ebbec87236ba9",
  "records/llm_log/designer_promotion_238_medium.json": "9ef5fc61f4213376e2fc8f06340037dc56806888e51948f89b34c3b44b2938ea",
  "records/llm_log/designer_promotion_239_low.json": "b73e192c84c8aaca3ac98f05ce827bc87b836025139029a2530c3c135ea691db",
  "records/llm_log/designer_promotion_240_low.json": "cf46c5f5cf5500682720e05b8faa8d28e36c51a6c07ab3669436db925a7646f2",
  "records/llm_log/designer_promotion_240_medium.json": "5192b8c700646bfaf66a966dcf7e93f09ef9b4803df65c02c79bfb568a50cbff",
  "records/llm_log/designer_promotion_241_low.json": "18b788dbf0c6c62fb60edd9b8a53ed075c7653f1d339c80269b99b7f347d7bbb",
  "records/llm_log/designer_promotion_242_low.json": "6ff04c365bcc0e08e05f1bd182330a4ceade4e19a61144f18ce82e517a263026",
  "records/llm_log/designer_promotion_242_medium.json": "8e2a386398e615b9e3a027dd8b90323e88c4070cbb8d7f1b242b6da83640dcd3",
  "records/llm_log/designer_promotion_243_low.json": "efd001e7387fa793b7419e9b26c516269b7adefa4e5fe5ac5790a5c7eec9390e",
  "records/llm_log/designer_promotion_244_low.json": "7e0e75d98eea8e10109e11ae18a70c1d49fba2df1f318607cc576c0484991547",
  "records/llm_log/designer_promotion_244_medium.json": "505c490055d01b8c2f2315791a720572b438e4e92b2ac814fc10ab4aa9309d41",
  "records/llm_log/designer_promotion_245_low.json": "1b3eb136f6335bf90a5ef235b77ce26128b340f496e2116f756e711803e3ab87",
  "records/llm_log/designer_promotion_245_medium.json": "c7db6d17ee18836892890fa9d1d1cc867677d2ab245e202d9649a98c4e4a08d3",
  "records/llm_log/designer_promotion_246_low.json": "abbb504c5ae08c9008b19b81721f08f66493ce28e95c8b4e93b2e8dee628e60f",
  "records/llm_log/designer_promotion_246_medium.json": "ffc0b3f3f6329f2c51d2f8e3ae54301ffde02a23480373a0ccc8e1853c2992ae",
  "records/llm_log/designer_promotion_247_low.json": "6bb15a73436c70d49fb17e936207816677f3431534b9c099ca847ba68b79b43a",
  "records/llm_log/designer_promotion_248_low.json": "7002270c488540e1c82d972e2b87d3f8960269ddcebfe522e7440249de4138ff",
  "records/llm_log/designer_promotion_248_medium.json": "209c8c74ade7060c7107fa1e6e8739baa91aaf9d2dfab708bf377aa82054bb63",
  "records/llm_log/designer_promotion_249_low.json": "05f3241b6ef541d5a66a6eea63e18adc82aed388b07b9d4b43ee77548ddd7f55",
  "records/llm_log/designer_promotion_250_low.json": "2ae9e5410754f9c1a59c2797dcea20c00363cad0fa6780225be9506a9b769f0c",
  "records/llm_log/designer_promotion_250_medium.json": "9c9c96ee52c0ade38bbd7f29f9648c800041ccf89fc4b21ee961e05b5160c1fa",
  "records/llm_log/designer_promotion_251_low.json": "e51013feb3e692e742305ca0006afe4266e0142b57b8638b396b7467f818ab31",
  "records/llm_log/designer_promotion_252_low.json": "9a329a93531fe3c9a1b6ce0fb028a25532f7321d16bbca6cf2bfd40185a34d0e",
  "records/llm_log/designer_promotion_253_low.json": "1a694b2c461b45c8e03afb1dafa92570e0952e92e2b26b889120a1ae82fa887a",
  "records/llm_log/designer_promotion_254_low.json": "55601dcb7cd71fb9534882324948d665b6e744ababc8a7b820ee6f661be9fd1e",
  "records/llm_log/designer_promotion_255_low.json": "68ae2284eb251714adbc37b50cce81a366d0d6ba04b3ed7eb98c98205f215e7a",
  "records/llm_log/designer_promotion_256_low.json": "0f25a1bef40fe7b9640ae0af1e24b6474c1fa18bfb88b622be619d93c0ca2357",
  "records/llm_log/designer_promotion_257_low.json": "f59ac7785353eee6642f1fc3ffd9dabe78c670c2610d41e23c0cec493617451b",
  "records/llm_log/designer_promotion_258_low.json": "3400a41c2e2bb4563761e9ef658b47c610c9dbd21d87509a68b72b9b349d0d55",
  "records/llm_log/designer_promotion_258_medium.json": "0c70e7add3d6c62ec0af099f94af7176f6a2840703a947d877e422b21176263c",
  "records/llm_log/designer_promotion_259_low.json": "8ec0c13b23d6f41c116ebce329de23dee717ad49a450a760f7220ef3e23ec7e5",
  "records/llm_log/designer_promotion_260_low.json": "6f5d407e8267e60ad1d34bee8d406a137877cd6102468b6a87d5f0ec93ce7870",
  "records/llm_log/designer_promotion_261_low.json": "5cf1a1ab702cf52d3af119a0f72aaf299a98c536f9fd53566ac2545f10182289",
  "records/llm_log/designer_promotion_262_low.json": "64b83cb32e757f046f268feab64320b1651c17267b0c6bc94323fcac40698e1d",
  "records/llm_log/designer_promotion_262_medium.json": "ba16170d9eb4988a05b541c623caee1d08a7710ed86e55ae0545ca186da996ab",
  "records/llm_log/designer_promotion_263_low.json": "ca9a638c091e265ff88e104087575460407ea8d44dfb3e83aa57aa088517ddcc",
  "records/llm_log/designer_promotion_264_low.json": "546616eaca82c33e455aa0201dee45f49d1c6f48fc734f588d1d8967e8abc4ef",
  "records/llm_log/designer_promotion_264_medium.json": "48730cb651b91de949606309af52c2acaa0785ebedf0b9e4d25deb8d71930962",
  "records/llm_log/designer_promotion_265_low.json": "2ba691a43b7feef9acf7b238d73073cd1d0898a5634a508ca5e8986f74467b94",
  "records/llm_log/designer_promotion_266_low.json": "ff5eef7c61128b25d363cdb74bf16a557f4a2ee147e146203a7e7c4b09a4aa1d",
  "records/llm_log/designer_promotion_266_medium.json": "06409263f931a9ff588c5fc03fea1b526345961551e20fd9bef7088d7951c822",
  "records/llm_log/designer_promotion_267_low.json": "bd78ddb8fc82a2c127b29d751ffd7ba05429a7bdf8ce152744394ee43f531b6d",
  "records/llm_log/designer_promotion_268_low.json": "462089cd342205a814d45fac947e4e65c2d33a6f48172118c87d867ac6d0eb63",
  "records/llm_log/designer_promotion_268_medium.json": "0013dc4069c44b0d604ebb70ce696d429fb0b5f08f11ca046b0e92675e1c400f",
  "records/llm_log/designer_promotion_269_low.json": "7a31586dafa949c4bbc4127cab4440ce8db8318557cfea1141b448b95c7809b8",
  "records/llm_log/designer_promotion_270_low.json": "deec49c57bbe85d88fda20b0539340135da7f2a2d4e9d7cf58ec2ea7aacb46f3",
  "records/llm_log/designer_promotion_270_medium.json": "1645190e32d74ed37264cdd97edc72cf9bca8f04c454168efee1786725ef482c",
  "records/llm_log/designer_promotion_271_low.json": "f11a7253f37bce334496dcd31111066cceac22fb21c9cbf62edfcab16cd2b779",
  "records/llm_log/designer_promotion_272_low.json": "b274a9b353738cca5a4d07dbefbe06ba124cb8e98b62438cec9df1a8605028dc",
  "records/llm_log/designer_promotion_273_low.json": "333b1ad7320375769c923bc6a56978187e83ce4db07c3f65aafa0f2e4e1cc7e3",
  "records/llm_log/designer_promotion_274_low.json": "0126f08bf223f032d1af98dc1786551b33017dce3eca008525fc48e18fea8ab6",
  "records/llm_log/designer_promotion_274_medium.json": "319fb35c75a5c8889e7d32e967e729afe966927c42edc41572c2d81abfcee4a4",
  "records/llm_log/designer_promotion_275_low.json": "d8660278ee6e7ba410a98e9f9c07fabed720b10e803ea90345ed784e39745901",
  "records/llm_log/designer_promotion_276_low.json": "456d4771c40430f0857e3e63a3a9ebba2e769854fc432ca479cf7d5e68dc2137",
  "records/llm_log/designer_promotion_277_low.json": "87e096c471377d3da8d33917b707d564db9466615b9bfdbb5085aaee9b07a166",
  "records/llm_log/designer_promotion_278_low.json": "55c5aa3c9e3bef3f1833940a066eb91b162ddbe2aa3a49d24561e408f22dc383",
  "records/llm_log/designer_promotion_278_medium.json": "cd5675045c4c43476ab0d1b4e62c77bd60eb8d7153fa2e028864e9cf91f05a54",
  "records/llm_log/designer_promotion_279_low.json": "9a2089ae196fecd0a9311e99773c39ab72acb8c2a4b5fa20c0930347ad017a8b",
  "records/llm_log/designer_promotion_280_low.json": "6d69eb3f931dc3d6956c26d6ceccf398df798c69163b38c3e8893207f07e649d",
  "records/llm_log/designer_promotion_280_medium.json": "18e62e4e61e865a827fe0612eff207afcf433f4143a0c28049ed5a7e64c3d1a1",
  "records/llm_log/designer_promotion_281_low.json": "97d76432297332f14c60d8a074d8d4c88781555664a82887fd7284449e2567a8",
  "records/llm_log/designer_promotion_282_low.json": "fbc40a807df9cf79854d98d0c7f5c39d2ba88b1ea1787c60721283b6d7581061",
  "records/llm_log/designer_promotion_282_medium.json": "80d0c8bd1d8fc4c7d742a3fd99647a8fecf01345ea4ea37d57d62293a956ac27",
  "records/llm_log/designer_promotion_283_low.json": "19fb54befdddfbf763fdf512febab750419e2ea8636ef06c5116299acf27de4d",
  "records/llm_log/designer_promotion_284_low.json": "d8bab001c1ff49da3b67d619080ab75408e8f1607c32be22b3861c29e8d7a079",
  "records/llm_log/designer_promotion_284_medium.json": "7020e9193bc790d83183f8caed6c7145feacc98e2d86283f56ac6c49ff1809ca",
  "records/llm_log/designer_promotion_285_low.json": "4de0d1a872195711d20d77472d6a49092429ff501421326ab5f94dabebfc1a6a",
  "records/llm_log/designer_promotion_286_low.json": "6f47d2e37fc44e04f6eafbad40686b086c720e81ce3116c6708437fd28f89ffd",
  "records/llm_log/designer_promotion_287_low.json": "e20078544039f645d90a0eb6e6514cfc46c192081e061f4445174272dc55bc1c",
  "records/llm_log/designer_promotion_288_low.json": "8740a5f1f386dd3cb4198c715504f5f8924b0bd1173eebe7fe6dd35fee50df6b",
  "records/llm_log/designer_promotion_289_low.json": "5ada162040854109b58b6eab0c21bfe98c7bc79fe0687d1c2ba49eff4a222776",
  "records/llm_log/designer_promotion_290_low.json": "b979fbb39b9f9ac1f835d3a7875bb3219da38d44cbbdba11cef4cc538a7eb223",
  "records/llm_log/designer_promotion_291_low.json": "acde287a0c25550c62960b77a634060bd867e5a569d373ddc40bf1e06c5aa102",
  "records/llm_log/designer_promotion_292_low.json": "1b4180278eb955a37f59df9067e6ed164fb1bb21f67e658c421e44401e582782",
  "records/llm_log/designer_promotion_293_low.json": "38caaca0d55c1516e0ad6aed35bc8347b4c4832d75bb42f9a2d17c61349409fd",
  "records/llm_log/designer_promotion_294_low.json": "5268c524e4f0948053375cbfc62a8ba8660a245a7edbc3762aea2f182e9ff37a",
  "records/llm_log/designer_promotion_295_low.json": "bebf94dbe2cc9c4a72b2e43363dc67ec3f4d276bbd00826bdf78684b724983a4",
  "records/llm_log/designer_promotion_296_low.json": "b8992ff48a7f0e49e0f7b7ee55d9cd1313fdcb91ab14c803f65492f94be88cb1",
  "records/llm_log/designer_promotion_297_low.json": "59cb801f8e5b264200aba90b6ff9dc90b0a1d33007d6a0c9c92addca70068965",
  "records/llm_log/designer_promotion_298_low.json": "d1425957d2856bb630ef2465b61f53f0291c2d5db0b77332d96c454ce0000e8c",
  "records/llm_log/designer_promotion_298_medium.json": "7167d2365427ec0bd1c7ec269865db888aefef66c37d3d23bdf2dda18c5f0ea6",
  "records/llm_log/designer_promotion_299_low.json": "b1fb31ef9266f9ca4a15c6ce40e422e6e7abedc2ec3a39d6fd4ec01917e8ceb5",
  "records/llm_log/designer_promotion_300_low.json": "4aa601f445866accc93f1b0572283a3d6e3797d81a9b2cea9a5d20704d46b3c9",
  "records/llm_log/designer_promotion_301_low.json": "e9b4c2ff973a9a28622f73bad655e63ca91dba17970a20b56802172032d4cde1",
  "records/llm_log/designer_promotion_302_low.json": "d330fe8131ab65e9a576faeb89092c1ef80b08adb25266fb9b28994a1106328b",
  "records/llm_log/designer_promotion_302_medium.json": "d5346f139eef0e7b4a44b46674be6ec72f4f1ff9b519486b0f676e35bb69ee8b",
  "records/llm_log/designer_promotion_303_low.json": "6607d4b42bc6f6685f32fe2d629995874db2b4ac23ccbb9e86f43322a7522385",
  "records/llm_log/designer_promotion_304_low.json": "9ec9a92807d6ea636b09d7ec28679e3ac305bc495c66eb5ee756bf560bf79dcf",
  "records/llm_log/designer_promotion_305_low.json": "f40f9ae26580953491659301d7fdda2eae92ae1194bc5947e09b13b4b85b8eff",
  "records/llm_log/designer_promotion_306_low.json": "96d4d871ddfcf2e7c79252104c226ff2394d4016bb83809b73c8224415d988b6",
  "records/llm_log/designer_promotion_307_low.json": "621a395d63a50c6e8dbf5a5de5586d56e33319961f68f8c2047becbc651bacf6",
  "records/llm_log/designer_promotion_308_low.json": "ee7e93187fdd426d2a2afbb1e4ecbdfc2984a41395f75bff35a0c459b06960a0",
  "records/llm_log/designer_promotion_308_medium.json": "428270e563c29127e48072b4a6868d13fb95325c4cfc25015c50094e0d63ddb2",
  "records/llm_log/designer_promotion_309_low.json": "f6469abf444e0cb0c6b5510447953c9fcd63ba4505a824e9f05986b43ae63d85",
  "records/llm_log/designer_promotion_310_low.json": "7228c18bb7bc911d361c9900cbadaf05e2eebb8ea79a9dcc95233e37285441b0",
  "records/llm_log/designer_promotion_310_medium.json": "a967f9bbfed8065569bcb5618975ae84f6c44eb1708e85a4f9f3a65b602f4db9",
  "records/llm_log/designer_promotion_311_low.json": "a3efada5f912f20138028281c9e68cd0772c5a0bb857de60c1c97b362396d6fb",
  "records/llm_log/designer_promotion_312_low.json": "83763087d9e7f99e179f8427c062506ffd3d3f3c1a74eda2abed49753f8a90e7",
  "records/llm_log/designer_promotion_312_medium.json": "12d6e0dbcc93c247b133fc9ffdc7b0ddac6cb04568ac7ab4309055158f9a2d14",
  "records/llm_log/designer_promotion_313_low.json": "8bbc87081cbe431db80aa5dd7c7472477be904c404918f56b847f2451bee6591",
  "records/llm_log/designer_promotion_314_low.json": "f15def6e105e6c7948fec433bb5a9c893f1ab613ac57118cd0677aecf389c3c4",
  "records/llm_log/designer_promotion_315_low.json": "07df8d4f8c0b4c74e9bf5c41efd2ff814c33c6d8210af38af8a6223ec4823c6d",
  "records/llm_log/designer_promotion_316_low.json": "1a0afdf5b5b4396dd2956600e92432f4a5257aa90da403edf52f96e86f966142",
  "records/llm_log/designer_promotion_316_medium.json": "e29f315b64da1f5850c8c4b66f242fe53fe6defae3d7bdf70867354f2f59c320",
  "records/llm_log/designer_promotion_317_low.json": "54bfc9d942c6adc30e5eaca72903470e058e656b2b48debfa079a7478bf06f83",
  "records/llm_log/designer_promotion_318_low.json": "4b120d6a8b582e81e9457861a34b7b0eb344f9886584d1b1a14d1470fdcfff35",
  "records/llm_log/designer_promotion_318_medium.json": "820b76c227fd5256ee7440e584b6910dea20405cdf666e79ae71372437cc0590",
  "records/llm_log/designer_promotion_319_low.json": "22a5a2c4ae13d0e355ea17f3ae34d9bf49a70ec46c22c0f88e6568e4e76165f3",
  "records/llm_log/designer_promotion_320_low.json": "05fa2d56b34c9372fb74caf4bc520e262e01274b1936a4ec8d43003a08ca70cb",
  "records/llm_log/designer_promotion_320_medium.json": "20368f84c92b6be63d819203729af0cc4abd43cddca1f9bf38e5b9d69f998789",
  "records/llm_log/designer_promotion_322_low.json": "68fd945b439d69927ad6d95490247d45e1222e6c3fb619363944d28ad83b87b3",
  "records/llm_log/designer_promotion_322_medium.json": "6efe2266920dbefcd5a2237187a5bf6fec75f66e8e0e0172d81f2a68eb59ff28",
  "records/llm_log/designer_promotion_323_low.json": "d9e4c38569bb97468d15d58eea7bf4aab63fe369c5dfd6d6ed61638f529768dd",
  "records/llm_log/designer_promotion_324_low.json": "339c42d5a7c11fdbc677d0a4df5d95723c514482ab1fed2e27264f3a8a8a6c5f",
  "records/llm_log/designer_promotion_325_low.json": "92055d8fd0f3084bd20ac743ecfdfe8e5932ca78f9498569c52be72d5a8103cd",
  "records/llm_log/designer_promotion_325_medium.json": "295db437aaa2dd883e8f3c13475c15775f403503e7dc863e781cc020af604f83",
  "records/llm_log/designer_promotion_326_low.json": "a401a69a5904633ba8d850ce600f5190dc1387aa653537f176da5e7413b4f2a0",
  "records/llm_log/designer_promotion_327_low.json": "ffb0c0bf2ccd8134b73ec0419089f45c0df437480d54dfbba835a71d9ab7b4f6",
  "records/llm_log/designer_promotion_327_medium.json": "1f58688a9d298a8ee6364f2a3897539c925cda142c3b6278fdf07cbcbbc8a6b4",
  "records/llm_log/designer_promotion_328_low.json": "6ee1bdb533d9e7c19b2657f1c9d244fb6a36859123b39dc4cbfa76d5b233a73a",
  "records/llm_log/designer_promotion_328_medium.json": "8bc9c66b33de89f230345dd4fa209c7c93e54cd11fc783413030aa4fe1271886",
  "records/llm_log/designer_promotion_329_low.json": "3e45eebb7c357b1c294eceb7ca730768bf2c03f6efa7aa59176caa66642f7915",
  "records/llm_log/designer_promotion_329_medium.json": "eb1bc318f9c5c7e451527ba3cddaf46ed7f9afebeb923035fc26be02972d91ec",
  "records/llm_log/designer_promotion_330_low.json": "8ddaa29e9873517cef76b9b10b96bbe3367ad408788abd382125b6667bf1dad5",
  "records/llm_log/designer_promotion_331_low.json": "4e1c85725b05b400723028abaf38915261a4d951bc2245985f77f187de9d01c7",
  "records/llm_log/designer_promotion_331_medium.json": "491f1253f2052fedd443d6bb294d8fa2bc09d933e77fd27e75cd610e9317e7e6",
  "records/llm_log/designer_promotion_332_low.json": "68fa30b5a802c6b51a68a497dd363ebe453d7eeb082ae766bbee5e450ad3c330",
  "records/llm_log/designer_promotion_332_medium.json": "73fdfd9df563214133ce900662060a51f7da7b959250a2549746121cee27b922",
  "records/llm_log/designer_promotion_333_low.json": "873ef8abc4e3c2f8abcec899fc975b9decec15d4b922b85fbc0d77b84e392084",
  "records/llm_log/designer_promotion_333_medium.json": "cd52e27b682c20e1da6c7a2c95c840ae8658cd83996d026e0fd652fefd2d9ffe",
  "records/llm_log/designer_promotion_334_low.json": "c2d4863a48cf3677693b91f9f86bb60207311446a39caa3fe36c8692d53e25eb",
  "records/llm_log/designer_promotion_335_low.json": "f4eb71e025dc8f78bc8d643f2ce219a88f6bfd56fb104b67a87bc56a16e54a26",
  "records/llm_log/designer_promotion_335_medium.json": "0f66ddb671314a4693be0f3af7e1064a529cacb16ee869253b8759d420fad21b",
  "records/llm_log/designer_promotion_336_low.json": "b0a5f05eabb56e8dc712bfb64181d6d46aae1186ff643126e61ae55f3b28c481",
  "records/llm_log/designer_promotion_337_low.json": "f29c401a31abda36e876ac6b606b5eee5082269f675f6e29ebedc145d4b5b906",
  "records/llm_log/designer_promotion_337_medium.json": "24900b72ba0d7dddb3f9e9dd66f836285c91bd1d40c789a939213b09aacf3e0b",
  "records/llm_log/designer_promotion_338_low.json": "892fe0dfa1c957f2bac8e7ef4ad7e70ffc09317273bcfb38a0d50c5f299cd28a",
  "records/llm_log/designer_promotion_339_low.json": "a4e76648d0b4beaadca8013f8e76127f33ccbc6938502d1efc312d939298916b",
  "records/llm_log/designer_promotion_339_medium.json": "45f10436156275ef7a3ce28564e60daa2ae26295dea021f56e717a55a585a0ae",
  "records/llm_log/designer_promotion_341_low.json": "651f65ff62deaa3bb5b5c696e144b85fbdd50c9175a387053d64f05114164839",
  "records/llm_log/designer_promotion_342_low.json": "e4e05fc06affef0c2a961af8a123a97a520928d931b8e705e4d1ca6e3821d212",
  "records/llm_log/designer_promotion_342_medium.json": "187332909d1468e169fea52f8972472e6dd64677f93dfa4eca3a7c0759e34593",
  "records/llm_log/designer_promotion_343_low.json": "396cab6a20ebde9d064e997a218a23850d790e0e333d7ea70d5e2ab9c50d515e",
  "records/llm_log/designer_promotion_344_low.json": "7635d435696c6ceb1a186b4273844c4b411289a9b24dac06fa0400b4cb5ff8dc",
  "records/llm_log/designer_promotion_344_medium.json": "c48650e51c738cc554a47dfbfe5572dcb13ec309a045d61ffe4f8de6342fe759",
  "records/llm_log/designer_promotion_345_low.json": "d99972ba99cf8673f54e25ccbcd65f0f37116917d418199ac4c1069064d6f6a7",
  "records/llm_log/designer_promotion_345_medium.json": "ae6d7aa9cb131abd8a7707fcfd13921047b360255dd5df6ccbc8baccc8672d96",
  "records/llm_log/designer_promotion_346_low.json": "76120e8c89d04d7d907f427545226f5f795625dad59ba03831a1684ad6902bf7",
  "records/llm_log/designer_promotion_346_medium.json": "2d107c12f7699f91bad98c55532c81fa5f6db2cc29d97e15fea10f925b425618",
  "records/llm_log/designer_promotion_347_low.json": "80e4b7c80a821e32088106dbdaba88627ae4ff24ea41f1c51a8b4ced22d89b76",
  "records/llm_log/designer_promotion_347_medium.json": "3b4effc402c03aca2738f867a1c2e5faf02108430b69dbf6be574377ef6ba778",
  "records/llm_log/designer_promotion_348_low.json": "b142e14a2ab1569da109ad036ff913ae703bd39a559f7bdef05d8aa9fb3ab9e0",
  "records/llm_log/designer_promotion_349_low.json": "a3515ce7231fb1b8605da223e9201bc7277c78a932bc306a0bd4f7c6c0dc28ec",
  "records/llm_log/designer_promotion_350_low.json": "0bdc97e1846cc2cd474a8c0ba3feaffafaee2a921093c9f51fe5d1e923408986",
  "records/llm_log/designer_promotion_351_low.json": "6f77c793fbeac855041e188585cddb6f3f002ab5283dfc8ee4dc5be250eb1607",
  "records/llm_log/designer_promotion_352_low.json": "c8f5c73b80a5d6cd95a5de6f4557351fd0dbd94adbb08351b342afd1977b87b0",
  "records/llm_log/designer_promotion_352_medium.json": "8ea186fb945e509a09ad621ad0c7c216ef6cdf54e4ddee6f4f0786de4e52b06e",
  "records/llm_log/designer_promotion_353_low.json": "27f01fa050119c900a6c9570e76d45bbae7d54f1e5578f3756ae08ea1cccfe97",
  "records/llm_log/designer_promotion_353_medium.json": "de943a1dc136fd3b32540c23c6a621defbeded0242ea8a64ed26ba9b54e0cf1f",
  "records/llm_log/designer_promotion_354_low.json": "f5a1c3651ecb54a84ea5b77f8aae78bff224cdd7e60383ccbfebac4c31375a8f",
  "records/llm_log/designer_promotion_354_medium.json": "25a24ff7c2f92b7638c9a7b6999ff1018bbd895548852a84dd0ff239b7492d03",
  "records/llm_log/designer_promotion_355_low.json": "a891475102567ee338178ba5f8cb1fa0f7191dbfee7904742182122dfce71a60",
  "records/llm_log/designer_promotion_355_medium.json": "99855858fde45db8077a0e7c77ec5f1ca08968c06c8bacd2e80b805f1820365a",
  "records/llm_log/designer_promotion_356_low.json": "ebd61626f651315191bf47b339ad63fa4d8116770360df91e7991b04619d8450",
  "records/llm_log/designer_promotion_356_medium.json": "f5d9e86d2ffaefa1cf1124bf3d31d979c1619f620ca85ceec68193d0c4da643d",
  "records/llm_log/designer_promotion_357_low.json": "b523f3bf714b80ed6c5dc477ff0f14967a2a9146d087f09a8d8f03d25440a6d5",
  "records/llm_log/designer_promotion_357_medium.json": "1b1c0f9c7539005dbdbc62a7323f48fbc9f77b6b0050c402e062c073edad7434",
  "records/llm_log/designer_promotion_358_low.json": "be12801e3adeee00a5a63c2903fb87cf63f15fc2cb9f2f2bf0931a98cf7a82df",
  "records/llm_log/designer_promotion_359_low.json": "dea8215bae72a77adce17e25ae980251153551efb04026c5373a2142b93a9584",
  "records/llm_log/designer_promotion_360_low.json": "ed4090121bab8111933a9d5e7d22b095c970f08535f9db096e59381ee6a24c77",
  "records/llm_log/designer_promotion_360_medium.json": "23e05ba86326da0471c8324f28a0e88175936deea4ade9de712fa9f2a1ee378c",
  "records/llm_log/designer_promotion_362_low.json": "0b0f84c6cf69748fdbe03d05344e2fecc4e14078f50222a942137aff4b2fe082",
  "records/llm_log/designer_promotion_362_medium.json": "f2acc818062891b076b96f91279c844120e1edac8719aba43faec5f6ee8dddee",
  "records/llm_log/designer_promotion_363_low.json": "b3aa2e87bdaed6be972ef1a71a19fa46e7cd301b0c875fa61b5e831b3fd5018b",
  "records/llm_log/designer_promotion_363_medium.json": "f5d5cd348953b3785e906229fd49132003fc64863c6fd58356e5e07980611733",
  "records/llm_log/designer_promotion_364_low.json": "0ed2b8940df2d82738274f33fd10820a5d42f0a819c0a72a73dd240b3d867ab7",
  "records/llm_log/designer_promotion_364_medium.json": "bb2654bc83d73c838973402f1637d26134b9dfb6b8f3bfd8ec4dc88f3c6f92ef",
  "records/llm_log/designer_promotion_365_low.json": "afdbb43c14ae4fe20ba2b295d7979b3a027419fa1184018f7046052b1bbc746b",
  "records/llm_log/designer_promotion_365_medium.json": "d6831a8e835814ac6a74807670fdaccd9ebb0c01a046de2878c2aae15966b95a",
  "records/llm_log/designer_promotion_366_low.json": "48de996fb050cb09cc868f8744974b57f55bd75ea9396cf98202f3ab35147c7c",
  "records/llm_log/designer_promotion_367_low.json": "808047041d656299b3cf84fd29b4a44b5b381298eac5cf69d5d0bc776398a25f",
  "records/llm_log/designer_promotion_367_medium.json": "7f5b5581d038edfbf1a954aa9ca6167abdb8c582a1352bb229086d1793b8e438",
  "records/llm_log/designer_promotion_368_low.json": "5e9c1fcd9d794d64f1c1ae5e40232d4e156c47595d95af167a56dbe88ae9e8b1",
  "records/llm_log/designer_promotion_369_low.json": "48b5c96c95263c33d90a60afe44a959379c7c9c776b402bea67549a40b0c3918",
  "records/llm_log/designer_promotion_369_medium.json": "82ff0db9913c1a66e4c7e77326303fb662d9d6a5e62a9d43db5b7d43b5334698",
  "records/llm_log/designer_promotion_370_low.json": "18ebf724807713910a82a5695dbc9582fe326b12f11d023d9932055a19a904b0",
  "records/llm_log/designer_promotion_370_medium.json": "c3739c49e1e869f42f3f2618c865c8af2b5a47a43e8a1c5ef74b17f25c43b505",
  "records/llm_log/designer_promotion_371_low.json": "4443de106e9d639310cdafe4344cfe6cce3366fff76c0fb3c27a245605d952f4",
  "records/llm_log/designer_promotion_371_medium.json": "fd4632451ee117937f89985c90ad1f7b72392aaef2aea0ded36526ed33cadea4",
  "records/llm_log/designer_promotion_372_low.json": "53e11628e3ae86bd2a3d3eb27eb17c75680f69f6ee5f5ebbf1878b6c30fe5a20",
  "records/llm_log/designer_promotion_373_low.json": "6b26acf4f40d463f91b500a0769bd1c5d20cbfa5f9404fe39c80537bc629b6b0",
  "records/llm_log/designer_promotion_374_low.json": "829848bc94b2f56a72a3229fc33892ba0c87e99f6859e55965f5d282725bc321",
  "records/llm_log/designer_promotion_374_medium.json": "0e3e908811253b17d913a58750ee4c1abbf07667ae5aaef4b2617e8e839e65f3",
  "records/llm_log/designer_promotion_375_low.json": "190c87357ff627a1763cf3f0a1a67d8ca414e3c4618889d6ad6506bcde1919f2",
  "records/llm_log/designer_promotion_375_medium.json": "21591c553dcb1bd806a2680de1e7238ce620759af8ab8e86c1f25af850cb0a7b",
  "records/llm_log/designer_promotion_376_low.json": "3391fde01b6c701b6d8e9333f958d8a9401e5a95838a75531013ac3ce53c6b93",
  "records/llm_log/designer_promotion_377_low.json": "ab84cbccdc47914483c202c74b0fb1c583ccf3f454169bbb37791af805d9ae31",
  "records/llm_log/designer_promotion_377_medium.json": "96d068adb3087604a32d7f7d08d9f95fcca7f6464c1b4e36d786553b0c96cd24",
  "records/llm_log/designer_promotion_378_low.json": "c5d33dee860605dc8fcc19c0849672b1039847962693c5380732173f4abbc8b9",
  "records/llm_log/designer_promotion_379_low.json": "8151ac5e8f1d7fec5504ff2327e924e618cd705931b433dc6ba61488f6978163",
  "records/llm_log/designer_promotion_381_low.json": "b037f8633fff155a76b8ac9aa8be8953770348a97bba37f68e925ebbeee2122f",
  "records/llm_log/designer_promotion_382_low.json": "902d95e2167aac7810fa3f260df9d839b4ffa70352d1089e579560b66d2dde91",
  "records/llm_log/designer_promotion_383_low.json": "10688aea382a800eef3645e6e98cc704d3d4462156e3ca75d2a487edb7d367ea",
  "records/llm_log/designer_promotion_384_low.json": "9318a336e5b970ed69f14adda2e4104aca3ad7e2e3fdd2ea6cd99d921c5265ba",
  "records/llm_log/designer_promotion_385_low.json": "b0245e5277ce5ccd4de3e8d7701c49ad578035b8e9a7ff734658f06d464bfe38",
  "records/llm_log/designer_promotion_386_low.json": "600a7393e8827922adf57bfc85cfdca71fe8614ef7272238551f815a16b5eb4f",
  "records/llm_log/designer_promotion_386_medium.json": "c4a08802aac63d4b30b38290cbafd20d222af4ac99d9c2a226040d36c39e3a8b",
  "records/llm_log/designer_promotion_387_low.json": "5f7935d4bd505a5d0736c8a05a37582b5be41cf209e51b66115f957329ac0227",
  "records/llm_log/designer_promotion_388_low.json": "e98cedfe2429290b1e9e7ff1c6e5e0e9feeb5e34e2e8978e9cf958421502bbdb",
  "records/llm_log/designer_promotion_388_medium.json": "27bbb591759b790f5b7d239256b046dab764daa306e0e2ed943cee26482158b6",
  "records/llm_log/designer_promotion_389_low.json": "bad89c17a49842b9a395523b92c899c8d110d2d37fb57e75fd11d812a2057c98",
  "records/llm_log/designer_promotion_390_low.json": "d180bc99cb3986227aea76467d6faee6fcc59db1e52c3de3841b630cc45f0771",
  "records/llm_log/designer_promotion_390_medium.json": "bc49c371c50deb207ef16606cb04d29e92b3081ab457b236458460aec89a4aee",
  "records/llm_log/designer_promotion_391_low.json": "62e928caaad2718ed218e39479290100701bb647083e5e55c9d0bccc7f2188f4",
  "records/llm_log/designer_promotion_392_low.json": "c4120165ac24e601bb7e9b12afb7d6f518896c5f6febe9ec9a6b68e47d02b167",
  "records/llm_log/designer_promotion_392_medium.json": "cea21a1f5ace47260c4dc1cae84aa95d64a85686a4889b368d91512eddf2b9ed",
  "records/llm_log/designer_promotion_393_low.json": "d7482e27d0db58661450876923a4cbd0c922cf4cea3d2f2c321d8aee8984f8da",
  "records/llm_log/designer_promotion_393_medium.json": "c18eb8e2d086c5b2972ddf8c6547a6823404e68eb0bd7baf606faeca81e72f5d",
  "records/llm_log/designer_promotion_394_low.json": "07d1f89fd245a4943ee0cc0d014891365e68c77be7396cb98c7fcf4b61374c61",
  "records/llm_log/designer_promotion_394_medium.json": "ea3766506354da3d12288c740f6812712f5c574025eefab210b8bfec92ca58b7",
  "records/llm_log/designer_promotion_395_low.json": "297e967641c6ac80513480c9aef23020802bd1c4a9dc6a21c94dd34c0e94b2ba",
  "records/llm_log/designer_promotion_396_low.json": "a614706e4d9af72a35f5e2ebe4b011f782ad8fbaa5038aa253f69b3d64e7c4c7",
  "records/llm_log/designer_promotion_396_medium.json": "d8de6e4ac392643b779a82aebcda7e23ab241ad8a25a0d91ae34825b291dda19",
  "records/llm_log/designer_promotion_397_low.json": "558faa326d3435018194fdc323e2454ba9f4b98ae1ee9d11459549a01cd815ca",
  "records/llm_log/designer_promotion_398_low.json": "73774f24f5976c93984a866076af4b30d62632ffb6acc29d89b5f04f5e78bf0d",
  "records/llm_log/designer_promotion_398_medium.json": "08be6eb24583a5aaa03b49ca9d00c2ecef95e7bdcedc8b6d7afe38de3193c53f",
  "records/llm_log/designer_promotion_399_low.json": "16e38be95b9679f66a8835ba37fe5435e630291a2c6c6aede2b39417896aea89",
  "records/llm_log/designer_promotion_400_low.json": "6a8ec49b5c707e49f87d628dd0f87c07281e91a46774f80a56dc509c5f771c9d",
  "records/llm_log/designer_promotion_400_medium.json": "96920cad1a92cc70158b66d70dc372218b3589ee723a3a8bdef12813ed5b212f",
  "records/llm_log/designer_promotion_402_low.json": "6d3cb87184624065dedcf384edbc5034ae91e7e3ce6836f3a42b48278de1f9b1",
  "records/llm_log/designer_promotion_403_low.json": "d8eab971b33f5be34c05feec2b6250ec6722a1105db5e4a655368ca9ad79a004",
  "records/llm_log/designer_promotion_403_medium.json": "67c50471b3dace976fc4ec91b83acc5ea0202ed3dbcd3d357370eee561451d40",
  "records/llm_log/designer_promotion_404_low.json": "3603d6e9c99d080670732f5dffcc05b019e8630c00ea2b1c8c8912907d50bd0e",
  "records/llm_log/designer_promotion_405_low.json": "9a418d54338a2e60ff0b821becb594cb9d567d1a34afb0f6b505026b0c0f0094",
  "records/llm_log/designer_promotion_405_medium.json": "ad37980c472fe2f5409013d11553847b19af7dfaf50ed26e950e170559b6242f",
  "records/llm_log/designer_promotion_406_low.json": "07bc115f6a3ca29360b081aa1c65d99744c9eec6f477684b153c13ec32a7c85a",
  "records/llm_log/designer_promotion_406_medium.json": "1c391f770f13635ff1aa1e2f027ffd6055b5b8b5ee01fe7b15a9589debcaf39a",
  "records/llm_log/designer_promotion_407_low.json": "27a83302477423414610b478f6d3904f77ba29361fee8961046e322d18ff3505",
  "records/llm_log/designer_promotion_408_low.json": "c8d1463ee82f1189feef875efcba3f070c29c262d709d5d15322be56b15ce266",
  "records/llm_log/designer_promotion_408_medium.json": "cc271d1fc7526676d6a10eab4f8bc50d6ecae33b7558f11e0fddddcfe4f831ef",
  "records/llm_log/designer_promotion_409_low.json": "8eb667f1623ad28188f07640faab313b2f69edd7be8607a90857b82e05be51a4",
  "records/llm_log/designer_promotion_409_medium.json": "e51752e80460c657533b56216c409fa4dc1c681653adc2458d08c4892ba0b452",
  "records/llm_log/designer_promotion_410_low.json": "29e7798689b97abaa6d6b553415d604e4a349469ca6050667bd89186c3d8c85e",
  "records/llm_log/designer_promotion_411_low.json": "9da9edebcf172b3637bc45c1edd694aee3dcbf2b70cafda835eb70b901a7ea85",
  "records/llm_log/designer_promotion_412_low.json": "d62d94941d43ab8bb9b3e943fefe8ecc50a2113236347000801150bbbb1fa7a3",
  "records/llm_log/designer_promotion_413_low.json": "ee0d0df6b8f88a6af574072973aa79d6124ae48fa7c1e7bf0bd843f038cb9834",
  "records/llm_log/designer_promotion_413_medium.json": "0c47527c8e7c94ab85b4db237faf945a1852008f2585949870c885630e1ed03c",
  "records/llm_log/hebo_tune_321.json": "b7c921befe6ce4890595195d6864f8a070c5ea6009b4f4852d69204645caad0b",
  "records/llm_log/hebo_tune_340.json": "62fa9692fda1aaa666121c210c1eac4f848aad1483d63a42ff75058d463f4a72",
  "records/llm_log/hebo_tune_361.json": "09cd55a5edc0b1b8b7411706f278988e93fa0350d51d52acccae75c4cef2d367",
  "records/llm_log/hebo_tune_380.json": "64d880af4f34602713c44036e7f6638973121e198d809ac7647db49dc701d583",
  "records/llm_log/hebo_tune_401.json": "6d6fda18b8a538717a421849d06224879eea98944f40d22436dc04a6e1316b8b",
  "records/llm_log/meta_agent/round_1.json": "ed4417d1996d17cd84c2267a2a71d094c8fc95dd7ade15b6f342c3a68a4071f4",
  "records/llm_log/meta_agent/round_10.json": "9e1312f61b4605532f9e67ae0ce7e569abcbbe5cd708d7ae4e9dbd24d8cb4558",
  "records/llm_log/meta_agent/round_11.json": "ca6cb80414bd6b88a1ac780c381ea2d2636de9987c8cbbd61fec30943b7ef674",
  "records/llm_log/meta_agent/round_2.json": "7a0a7cbf8765291db24492a0a9a9068d4ea645281123f2432c5ecaf8bf3dded7",
  "records/llm_log/meta_agent/round_3.json": "69949db0acd22ecdf753da98401bc77519315c901831562757a73e3085dac206",
  "records/llm_log/meta_agent/round_4.json": "29af12c051e349ae50c7a68d79bf25f305f425efce527d675be157acf151fc66",
  "records/llm_log/meta_agent/round_5.json": "0ab3e3d94a99eee2891caca8394d8a273f8b83847718e0b65f8dc48baf8d8b7d",
  "records/llm_log/meta_agent/round_6.json": "1093862d9bfe1a295c9a77af787a1b07f5cced69856ef9815c1c46aa9b181b5b",
  "records/llm_log/meta_agent/round_7.json": "0a8eb117532018c3bce1ff21499e2a4fc10e8ba13af39ac0894de6ed0b0d6a15",
  "records/llm_log/meta_agent/round_8.json": "868354b501d12abff03082ccd346721d75b573b1db08412149cc2915a2ac1a23",
  "records/llm_log/meta_agent/round_9.json": "a3e888dab0d0f39bec92d3d3704e9347bff36e15ae36a502dfa895b48dda5f7e",
  "records/llm_log/objective_scheduler/round_1.json": "d5d58b1f685b85f8c7b2b437d7d3b0990808c1c8509eca9d6d4beaa864d8dfe9",
  "records/llm_log/objective_scheduler/round_10.json": "41496cdcf8b17753f798672d8513e29dd6b7844d4efb3c9013ae7c57e88eacc2",
  "records/llm_log/objective_scheduler/round_2.json": "53c672fab1221abba41f88bb3dd9bb80db8a7d4d9d88d8813ce9127c3477d9d6",
  "records/llm_log/objective_scheduler/round_3.json": "264aae423b1e07ac1f17a87d60bb2e77a341d6781c9103b7ec123f67ed844302",
  "records/llm_log/objective_scheduler/round_4.json": "2bd797deeb8c71a703d111c0845d036592b55541db4c8b35a9c79fb71034e929",
  "records/llm_log/objective_scheduler/round_5.json": "3a24717358ca5ea28a0dc475d3a3ffb272ac91e82759c5ddeb0cf07c66573213",
  "records/llm_log/objective_scheduler/round_6.json": "42282f668b8358d0b5ee8b3504cd6236f88914fbd8b9aabf44c2e8df0549c2b9",
  "records/llm_log/objective_scheduler/round_7.json": "2b8bf712fc8cf85de6847518613ad3966b342652cbaaa6590ac58cde28eb1db8",
  "records/llm_log/objective_scheduler/round_8.json": "92fd9011526c20d4135ffba5e570f963654f10d5a55ab7a05cbc8c0ea31ce1d8",
  "records/llm_log/objective_scheduler/round_9.json": "8f53509151f586471f9d8b7f16a226e43de32ca20f122379e0f59b03efba8021",
  "records/llm_log_fixed_obj_control/conversations/1783331904362_PlannerLookup.json": "61cbd7d8420f55625969c7513dd0e343b0dbac35906baa67b9ee529247efaf1f",
  "records/llm_log_fixed_obj_control/conversations/1783331922725_PlannerRoundSummary.json": "c8a4867ff089b17a9297d91a020c2002c3899ce0780c7803fea39de9a42270a9",
  "records/llm_log_fixed_obj_control/conversations/1783332069918_DesignerPlan.json": "c5db6de5f2e3dd6f347b5e58ad9e6073760ec328dbfefdc488dc5a2c31d8da4f",
  "records/llm_log_fixed_obj_control/conversations/1783335060564_DesignerAnalysis.json": "08a78f171d6dfbb4590f16165d0bcdb54701177af8f71ba919054cf28e325714",
  "records/llm_log_fixed_obj_control/conversations/1783335101101_DesignerPlan.json": "c2d638699ffea868bf987e03c655bfb1ef9c0dc9de06224a91abac770da31f21",
  "records/llm_log_fixed_obj_control/conversations/1783335128158_DesignerAnalysis.json": "2486e5677561aa1ce0a7081b5ff643107cac42df66bf18713bfe2e6650a8c937",
  "records/llm_log_fixed_obj_control/conversations/1783335139863_PlannerLookup.json": "7af5b6840344a983b7910f01396852a69b4d2bb5096a267659e873ee99a66ad0",
  "records/llm_log_fixed_obj_control/conversations/1783335173505_PlannerRoundSummary.json": "3f852edaa7b25f3723912ed523699dd3f289a4683358ba00c99306305e3c6756",
  "records/llm_log_fixed_obj_control/conversations/1783335269413_DesignerPlan.json": "596b47465ab76152cca087b94e668b3170ac44bd6994d08c3be450956918c612",
  "records/llm_log_fixed_obj_control/conversations/1783335389853_DesignerAnalysis.json": "c1dfd6b399551734c0ffcc1fb9424ff22f6fd8627631980fcd1e9ba9b411cc7b",
  "records/llm_log_fixed_obj_control/conversations/1783335435439_DesignerPlan.json": "3d7481bac3118ebb99a23ead4468663ca0c3dcb02c031657b6ce3609b18bb435",
  "records/llm_log_fixed_obj_control/conversations/1783335481491_DesignerAnalysis.json": "95e0edf842b5aee6722f3daa9579d3626b6b755cd657e7c0ba2b3f6a1c5cceca",
  "records/llm_log_fixed_obj_control/conversations/1783335491678_PlannerLookup.json": "f8df75b2e7f8fc70d79055f2f3df4dc2d477289cbf4200576c056f222c058653",
  "records/llm_log_fixed_obj_control/conversations/1783335510151_PlannerRoundSummary.json": "dcb6e01ce8b933768c98119aa5af292299d13d1e19a79f7d534adcccd547d342",
  "records/llm_log_fixed_obj_control/conversations/1783335635845_DesignerPlan.json": "fe824cef46fda13912cf76391b2b11de5aa9ef211d91adb116526d96f0040c3f",
  "records/llm_log_fixed_obj_control/conversations/1783336167353_DesignerAnalysis.json": "5e927018b9208a42b276e168d984025d9a764e89b08dce4d94c69b8a636c6ae9",
  "records/llm_log_fixed_obj_control/conversations/1783336234124_DesignerPlan.json": "8ea3c537d9d5144083b4ca70a71ea4565ed56410aa0f76555b9ee39c8f7f5d05",
  "records/llm_log_fixed_obj_control/conversations/1783336358524_DesignerAnalysis.json": "22dcb11811d32d1123fb6a16c9b38dcdade4b7360f79c091494ab9c6651f9767",
  "records/llm_log_fixed_obj_control/conversations/1783336371020_PlannerLookup.json": "114f1ec5d432b8d1cf3d532bc09adc44154aee1e4ddaccf357da6c976a990916",
  "records/llm_log_fixed_obj_control/conversations/1783336402322_PlannerRoundSummary.json": "c214c659a0fcf679374ad26993827b00cf065ffe7726b5845c6ca87d6db1c708",
  "records/llm_log_fixed_obj_control/conversations/1783336444106_DesignerPlan.json": "9ca51526bb26fc5bd8c10c7cf08961aaa7f618ed19250418b1dc9d0fa0ccdb01",
  "records/llm_log_fixed_obj_control/conversations/1783336991085_DesignerAnalysis.json": "a7084949a68e47c5b61b758d97a2d2702c72afd7ec040cc45aa8464cd93970cc",
  "records/llm_log_fixed_obj_control/conversations/1783337035056_DesignerPlan.json": "917824a7d4b3fab25ba6bced760c6112b3b5aa3f9ff35711bed6c09d5690942a",
  "records/llm_log_fixed_obj_control/conversations/1783337140657_DesignerAnalysis.json": "57c10f5522110dfa01c59e0a9e38916d4e885699d98c4db2d9f2403795530a1e",
  "records/llm_log_fixed_obj_control/conversations/1783337149964_PlannerLookup.json": "4778139107bc7b24e17d5d30fedcf7db34cc22732383c498f30e34355e3aacf8",
  "records/llm_log_fixed_obj_control/conversations/1783337176837_PlannerRoundSummary.json": "d629e25f75c246d31ba3d91d8d6fcafabaac865c4bf909a18be598e05e60eea9",
  "records/llm_log_fixed_obj_control/conversations/1783337305257_DesignerPlan.json": "922228bde8e06ce2fc6b487d626fad55dd92b433252b6fe7f506cff3c85e6691",
  "records/llm_log_fixed_obj_control/conversations/1783337455358_DesignerAnalysis.json": "2ecb6bd50ee2fbb3467a25c61b0e56d766b37d435dc9d47a0b376162d6367234",
  "records/llm_log_fixed_obj_control/conversations/1783337518084_DesignerPlan.json": "6814086ed25d3c969ea5a3e0246500c4d0ba5665264c4e298c0d9b34d601a9b1",
  "records/llm_log_fixed_obj_control/conversations/1783338082015_DesignerAnalysis.json": "4446ae29fca929d93d0667e1ade3641a95d2447e88a7ff68a3052005dc0ae50a",
  "records/llm_log_fixed_obj_control/conversations/1783340816411_PlannerLookup.json": "2de002ad6cdaec8b1dfa8f6b6018d57136177268cc6a77da10f20da8af9cf537",
  "records/llm_log_fixed_obj_control/conversations/1783340853294_PlannerRoundSummary.json": "f02733d72f4e53d77aeedb43b14404eb4793c1d4f10585b76cac9675869190a4",
  "records/llm_log_fixed_obj_control/conversations/1783340925322_DesignerPlan.json": "374114945291e08a6905ce49cf43861c06066360f0de65958ba785e50d5ee806",
  "records/llm_log_fixed_obj_control/conversations/1783341018118_DesignerAnalysis.json": "021a26dce57960b2b0903abca9be36e57744d8a1943a1915680efeaad1948978",
  "records/llm_log_fixed_obj_control/conversations/1783341050888_DesignerPlan.json": "bb1a4f2b707337d1d8f14375a2de95a2960415b8072dff49a31abc1a4ab75c19",
  "records/llm_log_fixed_obj_control/conversations/1783341166482_DesignerAnalysis.json": "92c552aa28346188c4fce3b6d47292709fdbced6b7489a00f95b8906d773f300",
  "records/llm_log_fixed_obj_control/conversations/1783341176089_PlannerLookup.json": "cd4c9e6c1476cdadc7b5397fe30563ab559c7af488d3835e4e5ea61918804625",
  "records/llm_log_fixed_obj_control/conversations/1783341216320_PlannerRoundSummary.json": "02b96b77537a37f3a84437e76eba51f19d016104987c270dc09e2e2b66f7dfdb",
  "records/llm_log_fixed_obj_control/conversations/1783341363154_DesignerPlan.json": "ed62e0f1d1cfae3b3df297c3219b151b11829c3a3bd551b7d3ea28468c46f8ae",
  "records/llm_log_fixed_obj_control/conversations/1783341944680_DesignerAnalysis.json": "6c02a6060ab4fa66d12bd18cb7d68701ca76998f5636c1d855b9e926143630b6",
  "records/llm_log_fixed_obj_control/conversations/1783341974919_DesignerPlan.json": "8c63ee5d17038d2fd670d63f30c7d9a86ad21f8069aede493dde8bcab8ada50e",
  "records/llm_log_fixed_obj_control/conversations/1783342008663_DesignerAnalysis.json": "d931c994c53aeadbd99d2e1debbbbe3bfb2a104c0bf5d590a39aa79a81f5caa4",
  "records/llm_log_fixed_obj_control/conversations/1783342017032_PlannerLookup.json": "8ba267924828bc0c72d51d32d1d89eb5bd808fd2cc7d4e833298d6e94f06ac29",
  "records/llm_log_fixed_obj_control/conversations/1783342043739_PlannerRoundSummary.json": "d3e61329c32474f3b879f0c6ad73cc245fc04f62bc68a99d84b5d63443ea84ee",
  "records/llm_log_fixed_obj_control/conversations/1783342093252_DesignerPlan.json": "0d2bdbdd62c18c7aba667cd39f5fb60c39dffbb40f8936b3f657f120f355b1aa",
  "records/llm_log_fixed_obj_control/conversations/1783342826270_DesignerAnalysis.json": "cee8292083e7801e3aec222c9fd313b23cb4a8e2c6aebaca7708f03cfd61c171",
  "records/llm_log_fixed_obj_control/conversations/1783342884512_DesignerPlan.json": "d4f8d6bb9b121b7109e7801183c1b877cb98160316c01fe63ef0aa64b7ef8cc7",
  "records/llm_log_fixed_obj_control/conversations/1783343475788_DesignerAnalysis.json": "3cb039dd4599f08114de6df2ff801b468778f433d8224dc3d96aa6e8d20cc1e2",
  "records/llm_log_fixed_obj_control/conversations/1783343486002_PlannerLookup.json": "29ef76118b28dea20fb4d5ecffea63fd6704be6b90d3b1e340ba3a6bfbc5eca0",
  "records/llm_log_fixed_obj_control/conversations/1783343518875_PlannerRoundSummary.json": "0e134f4c25bd072e5346e5ac2165f4b029c68efaf007d3a6c17072bef00447a0",
  "records/llm_log_fixed_obj_control/conversations/1783343587361_DesignerPlan.json": "218957b9c48f439c2c48e09b5eead8846293b95f129515a8d958a181cbc08a90",
  "records/llm_log_fixed_obj_control/conversations/1783344294806_DesignerAnalysis.json": "cdbfb60d30755c0fe5f5543af073630dab8e7aa1a640e3f237080a5c12042bbe",
  "records/llm_log_fixed_obj_control/conversations/1783344330105_DesignerPlan.json": "5098c0aade70a80506d04143b5e55c8f1ea6d9fd8f015b73cff7a8ab78ff1d5e",
  "records/llm_log_fixed_obj_control/conversations/1783344441031_DesignerAnalysis.json": "698f71edbcbd05fcdf3b1eeff19c5e7e6d60e89453405bc3758cf4d5e81036dd",
  "records/llm_log_fixed_obj_control/conversations/1783349577883_PlannerLookup.json": "e3d93641d64cf996f09633b4ffa24a2d43af58eaf962ac9271113e62920b604c",
  "records/llm_log_fixed_obj_control/conversations/1783349607613_PlannerRoundSummary.json": "6e280295cc7f08cae9d37d928fc7430d957687cce92a7e645ca35656a625e6cd",
  "records/llm_log_fixed_obj_control/conversations/1783349645692_DesignerPlan.json": "1f2da3575ad68df772f7a7ee18453be66909a3b61a3743b38da1afd6e1f1aa94",
  "records/llm_log_fixed_obj_control/conversations/1783349756430_DesignerAnalysis.json": "193cdde94a8e3e3db5b1df8925a6c5499f66f4a99e2dc8566691644821f0c0c4",
  "records/llm_log_fixed_obj_control/conversations/1783349809861_DesignerPlan.json": "ad457a06b16d329958963fc0cdd3ecc1f799bd99119e5e325f1159434fc6fb95",
  "records/llm_log_fixed_obj_control/conversations/1783349912707_DesignerAnalysis.json": "e3c565548232a766a041ce2e5f0b37d136b05984419b3b26c1aa93d0d022a44a",
  "records/llm_log_fixed_obj_control/conversations/1783349920537_PlannerLookup.json": "7b7c57426637143d4754960cce8b3fc3b22ef7f4ca6da348d01241796d3fd78d",
  "records/llm_log_fixed_obj_control/conversations/1783349945402_PlannerRoundSummary.json": "a97ed794a27c24593ea4aa9f9aea3495a5f76f9875334177c5b844c4056be12d",
  "records/llm_log_fixed_obj_control/conversations/1783349982764_DesignerPlan.json": "1509d3ad02986e41fee4659703b366fe92d6d23ea7c51e44d88342fb33deef22",
  "records/llm_log_fixed_obj_control/conversations/1783350071769_DesignerAnalysis.json": "29e7f63dd968d58c2758771a8e87526221d4f1320bbe9d9b2749a90990f62a6c",
  "records/llm_log_fixed_obj_control/conversations/1783350120921_DesignerPlan.json": "84ae51d99ddb3390b48abc5f7ccc0033d91e7e5878b028b9033d2aafb9b34836",
  "records/llm_log_fixed_obj_control/conversations/1783350332657_DesignerAnalysis.json": "92db7af025bedf599cc3d3cbad3f3e10caf6809092cff26a837991c9b6e2bbc0",
  "records/llm_log_fixed_obj_control/conversations/1783350342631_PlannerLookup.json": "7bec27cec7ef098fc0972f042a7e2ebfd6dc002f8f7488e1cac740e537d9de04",
  "records/llm_log_fixed_obj_control/conversations/1783350364202_PlannerRoundSummary.json": "4cb3d79161b56c5d34268887189f99694a3fd9d6351717f87fa90961e0ebaf2b",
  "records/llm_log_fixed_obj_control/conversations/1783350425448_DesignerPlan.json": "0c7bfa224372ed7dae95eac9f1c7844592a19b1e989bc662cf69ab12ce910904",
  "records/llm_log_fixed_obj_control/conversations/1783350529218_DesignerAnalysis.json": "68c75b6405fe9432efeab7225a24cc6248380cc9f28aabc303e2594c281d4dc4",
  "records/llm_log_fixed_obj_control/conversations/1783350565202_DesignerPlan.json": "a17c288fbd000d79d0370fbe061d67f517507e90d20c2dc6fef3ef244da55638",
  "records/llm_log_fixed_obj_control/conversations/1783350681553_DesignerAnalysis.json": "00a54fab209ab69f97d6cc058014b0b8d6fc22019f94e33ba2c938667dfdf553",
  "records/llm_log_fixed_obj_control/conversations/1783350688557_PlannerLookup.json": "c6d0a968f8c8dee209bfa7bad69bc54de64fd8a4a66bfa499ce8779e3b48620e",
  "records/llm_log_fixed_obj_control/conversations/1783350715390_PlannerRoundSummary.json": "f390d1371852c4503efad574b64fcae3e33349bc9d42e0b43d40947f53d146a5",
  "records/llm_log_fixed_obj_control/conversations/1783350899292_DesignerPlan.json": "e27327e96440b1fc9eab157d5713b05dfcd6696024123a07aee92d96314176d4",
  "records/llm_log_fixed_obj_control/conversations/1783351013561_DesignerAnalysis.json": "ce827f1b40e4aefa73f109addb496f2cbf0c1dace34fa16bab08b5081c743d1b",
  "records/llm_log_fixed_obj_control/conversations/1783351052769_DesignerPlan.json": "20ded2b72719ce6d94f87415e5a29c04cf992a3543bfa343c17076523ddcffa0",
  "records/llm_log_fixed_obj_control/conversations/1783351159950_DesignerAnalysis.json": "d1010d67230b371ffdddadb37be5453a8e15ce49e3b232457068cc866c5e28ea",
  "records/llm_log_fixed_obj_control/conversations/1783351168677_PlannerLookup.json": "c8657880c46fcd18955a02df96231ce392c3b2825f0aa5fb65f4e359508ce266",
  "records/llm_log_fixed_obj_control/conversations/1783351188948_PlannerRoundSummary.json": "2662cdcdbf171d6fb90b9673cbaa019f15056cea917ef0c833a3565f9cbcd5b4",
  "records/llm_log_fixed_obj_control/conversations/1783351279417_DesignerPlan.json": "dd252d1be31be68373fcfec66889c9091e2b185301ff97f28b2510a21d48ff4e",
  "records/llm_log_fixed_obj_control/conversations/1783356871334_DesignerAnalysis.json": "d77847688402187422bb33b7c025d65d0e0d3af678df63cf181d38a7df77e517",
  "records/llm_log_fixed_obj_control/conversations/1783356899065_DesignerPlan.json": "1ba40d6f1c537bad8b500302f5c1b5ad27e6f8b70be34e3defe00166a212485f",
  "records/llm_log_fixed_obj_control/conversations/1783357631749_DesignerAnalysis.json": "46f1ddd5f8c3c234a9470031161b437c3cfc2af41fa699897b708dea26994a5b",
  "records/llm_log_fixed_obj_control/conversations/1783494832359_PlannerLookup.json": "6a4f4605b265977efbf01da8685d7a9d0bf47837389e055f4f69cba66288ae6c",
  "records/llm_log_fixed_obj_control/conversations/1783494852932_PlannerRoundSummary.json": "aa92c8a2e615073e2cd178ada5a230d9a97491400fd580660c41f5a977a12d51",
  "records/llm_log_fixed_obj_control/conversations/1783494897990_DesignerPlan.json": "69623973b14af100d365f2242f6092534d8fdc41a4b216222bc2fbb33ba3051e",
  "records/llm_log_fixed_obj_control/conversations/1783497482800_DesignerAnalysis.json": "a0be3077c9f8df862e005c0308c7cd0a7bffbabdbebb73cc3a157b173ce560a6",
  "records/llm_log_fixed_obj_control/conversations/1783497539341_DesignerPlan.json": "8cc7346527db89ed4dde947ca1776bb77c7631196c753bc19286a5f84cbbbbe4",
  "records/llm_log_fixed_obj_control/conversations/1783497642140_DesignerAnalysis.json": "de3d4c64bb8294db110b917be0a8c246fd841658f4f9806dfe909c41c2bfc7cc",
  "records/llm_log_fixed_obj_control/conversations/1783497650661_PlannerLookup.json": "e0eb9558e688cb8803272107525e7b00d31965dfb8ec7b16603b302ddf967234",
  "records/llm_log_fixed_obj_control/conversations/1783497669974_PlannerRoundSummary.json": "feb5957cda33aed4269da9c03d3db8a6ce484a73bc52eab525315c143f87f3c5",
  "records/llm_log_fixed_obj_control/conversations/1783497722045_DesignerPlan.json": "ebb4d70c431502158080876300542b006fc107c181c40013baaf2f55c7d8ec4b",
  "records/llm_log_fixed_obj_control/conversations/1783500778963_DesignerAnalysis.json": "3b9231e7447152250815fe883ec72c5f3509d559f5b58666147cdbb17206cfbc",
  "records/llm_log_fixed_obj_control/conversations/1783500806073_DesignerPlan.json": "6faed1d205e549639c5df4f62dabb656cb669260bdb5b77c0d640e200b00c993",
  "records/llm_log_fixed_obj_control/conversations/1783500941429_DesignerAnalysis.json": "9ded374c1fbb62753a72261a633ae32cbc24ee50a00c76da843d23b1823114a5",
  "records/llm_log_fixed_obj_control/conversations/1783500948760_PlannerLookup.json": "837f7c7f9bb6b742fa28742a561c1f71247e58c78ca07a9ddd2ae5b7788d939a",
  "records/llm_log_fixed_obj_control/conversations/1783500971662_PlannerRoundSummary.json": "d6b1d9ec5dc973c9bfa78699775579612cedce656df4648fc64adf65928244ef",
  "records/llm_log_fixed_obj_control/conversations/1783501018400_DesignerPlan.json": "32bd25c6587e0e5db4e08f8039227a0eecfe0f85e8fbe6db8822487587335e25",
  "records/llm_log_fixed_obj_control/conversations/1783501072366_DesignerAnalysis.json": "228c5006f7ba83eb8bdda62ebde863d590b383cc42a1502163738667ebe9eb0e",
  "records/llm_log_fixed_obj_control/conversations/1783501114696_DesignerPlan.json": "486ad6ad50e1a32ce839996ea6c0b8adb303a87cab56d50440c805f5539a7b03",
  "records/llm_log_fixed_obj_control/conversations/1783501236442_DesignerAnalysis.json": "10570b6f673b2a5058c8b946228dd35b75d0f87926b5643e519c17f6132c144a",
  "records/llm_log_fixed_obj_control/conversations/1783501248040_PlannerLookup.json": "230b0f6400a27d3ceb18808fee3b4284b9287b61f802766bf0cca984308ee4ba",
  "records/llm_log_fixed_obj_control/conversations/1783501274668_PlannerRoundSummary.json": "30dde1aae8d921a09693898089ae0986d1066c93544eeb0990f718225ccfdafc",
  "records/llm_log_fixed_obj_control/conversations/1783501311913_DesignerPlan.json": "d62c93319bda6c163dd22483f21b7bced601fa2508e5087431802ec90632c1c0",
  "records/llm_log_fixed_obj_control/conversations/1783501340508_DesignerAnalysis.json": "07e41e854c69711da19b8c864f971b436fc0c1f7aa7499d795fcdd6566b89888",
  "records/llm_log_fixed_obj_control/conversations/1783501372021_DesignerPlan.json": "cfd11aa6b05f672467d94a093d552ebe6c17307776cdd9585b0d905ebc493c48",
  "records/llm_log_fixed_obj_control/conversations/1783501483480_DesignerAnalysis.json": "995f6801bdba349f2fa9062b0cbe0d192ce16ab9fbe3287e2e6db8e4c7291004",
  "records/llm_log_fixed_obj_control/conversations/1783501535352_PlannerLookup.json": "41f82b72d5806adb5e5c02e650b3c2b1519c083f75331aa5fa82a5abe1ec2cae",
  "records/llm_log_fixed_obj_control/conversations/1783501554497_PlannerRoundSummary.json": "3c3f1be73306b55beceaa50c3ac851c81fe6b067dce8f0d8ab3abf161adcca2a",
  "records/llm_log_fixed_obj_control/conversations/1783501620302_DesignerPlan.json": "7f16aa75e8a825691c509e291522315d7391795751003b21f84e1e7c111b92b7",
  "records/llm_log_fixed_obj_control/conversations/1783501711016_DesignerAnalysis.json": "c4edea127c4233e30480cd894d44fcfcba8e73d05f8a5e8a68f758ae745cd61b",
  "records/llm_log_fixed_obj_control/conversations/1783501763812_DesignerPlan.json": "e4dd359388b0696a3091055865831f2b062190e9143bf8933737ce2c6bb881e8",
  "records/llm_log_fixed_obj_control/conversations/1783501867528_DesignerAnalysis.json": "ce385c043e3bf748428086e38971e2ded7e3d2ebef4007fbf54f22b73270bbd3",
  "records/llm_log_fixed_obj_control/conversations/1783594271616_PlannerLookup.json": "4bce9c6373f07e6a9f8c8f7a8a6324c0fd0475548f20c144371f17a242593e55",
  "records/llm_log_fixed_obj_control/conversations/1783594298511_PlannerRoundSummary.json": "38b113362fc13dff00319edc9db08d073292fddfb1a967912e1d97e2d026cb54",
  "records/llm_log_fixed_obj_control/conversations/1783594352261_DesignerPlan.json": "14758593790d53acf9fb2e4665ffe78e8a0728849ef5368c846e7b178ecdd332",
  "records/llm_log_fixed_obj_control/conversations/1783595013340_DesignerAnalysis.json": "6644bd259a766eb7d863800ddbc2867389116525edee73b7063002fc4dff9f84",
  "records/llm_log_fixed_obj_control/conversations/1783595065638_DesignerPlan.json": "a1d68bb945b0372302fd8de83fcfb20e735c983372b8a36ec54766ee73c901c4",
  "records/llm_log_fixed_obj_control/conversations/1783595194772_DesignerAnalysis.json": "f8e1b137740fdab3954db107b16304f0c802fac57919b14297fca6234995cefd",
  "records/llm_log_fixed_obj_control/conversations/1783595214629_PlannerLookup.json": "1e1ea65f3beaeac4b4dc73ea611d2afd112523c2c17c3225a29dc0acc90f1430",
  "records/llm_log_fixed_obj_control/conversations/1783595244716_PlannerRoundSummary.json": "54044a850dee2eb6ffce864f945deabbbb98325691c80f4d2cee0d490052d059",
  "records/llm_log_fixed_obj_control/conversations/1783595276715_DesignerPlan.json": "3aade4d7fa2a29c3c1fa16716d711b144b7555fcad92018ee40bbd6c34a175db",
  "records/llm_log_fixed_obj_control/conversations/1783596116372_DesignerAnalysis.json": "0468244e3ce85f66d1ffd5f21b742bd3f6182598943878880818c325c8a220c6",
  "records/llm_log_fixed_obj_control/conversations/1783596153161_DesignerPlan.json": "cf2f62aca5af03959aa5e0ffa797d94992e3d9412a04cb23ec3a78d3869e4fd4",
  "records/llm_log_fixed_obj_control/conversations/1783596210088_DesignerAnalysis.json": "091da5944b34ff36ee0ca6bc770a1b4ae1682a73728c16747b1703755758ae7e",
  "records/llm_log_fixed_obj_control/conversations/1783596221136_PlannerLookup.json": "c030fa54a2aeefc05d2b9d3e1ce5f6dc9d51afb414841c51ee880bce695b1511",
  "records/llm_log_fixed_obj_control/conversations/1783596249090_PlannerRoundSummary.json": "0ebe15ac8eb07228e997e978988c8e1d313e971ff92931723559233a4186810d",
  "records/llm_log_fixed_obj_control/conversations/1783596303350_DesignerPlan.json": "bd25b9249367f684d83f4b91811849452f00e74c3e30de9bf55b23aa17d77b0d",
  "records/llm_log_fixed_obj_control/conversations/1783597135251_DesignerAnalysis.json": "2256d092e471278fb9e36f910a2024f0f84e2c4155ee2ae5a5f4f78a44016e31",
  "records/llm_log_fixed_obj_control/conversations/1783597193020_DesignerPlan.json": "ec97bd0cba1001f40786c6981aa4ecb9e40fdcc1abfc363c1c07efc7662b8592",
  "records/llm_log_fixed_obj_control/conversations/1783597318696_DesignerAnalysis.json": "7f1ad3648df05ca373ef7be27054b9d5563e135f6433f67e6f9bf2615b09f2d0",
  "records/llm_log_fixed_obj_control/conversations/1783597327982_PlannerLookup.json": "f95509aa5cb6ea746eac050ca2405ad5863f85152eb625923013e470286f6a51",
  "records/llm_log_fixed_obj_control/conversations/1783597356534_PlannerRoundSummary.json": "472516c92204c37c669abcbe102cd70dcc7cd7c4448711e14947528c3838176c",
  "records/llm_log_fixed_obj_control/conversations/1783597416028_DesignerPlan.json": "96ec9b870268405981778534325928afd6e3781b10b239ae3cc9cd59f1fe08b6",
  "records/llm_log_fixed_obj_control/conversations/1783597940036_DesignerAnalysis.json": "550fc38147849cf786945a9a887deb98f0508002b1ce484546b61f06526be9d1",
  "records/llm_log_fixed_obj_control/conversations/1783597968560_DesignerPlan.json": "553ed65b4f33f4c4f15ac637a336f7c372029d7dfe39f3fc6973aa74a5b1ff07",
  "records/llm_log_fixed_obj_control/conversations/1783598637965_DesignerAnalysis.json": "e352ba594e6897a4103d2228c5b750d75084c0f800e309b2da2bc1547cfddbd8",
  "records/llm_log_fixed_obj_control/conversations/1783626110341_PlannerLookup.json": "abae47bec2da6b2ae5ebe6d8da7dbe7135ae89c4ffac32f2e54445487e62aa26",
  "records/llm_log_fixed_obj_control/conversations/1783626135881_PlannerRoundSummary.json": "2276f2f9e471ae2838f5a771e2933a430aeac0ab2f08ea96007c5bc6ab083598",
  "records/llm_log_fixed_obj_control/conversations/1783626178215_DesignerPlan.json": "0cc2f136aa49ff88f610e1088db5b862940603e9e93026dbb9d0d1ea5927f907",
  "records/llm_log_fixed_obj_control/conversations/1783627212338_DesignerAnalysis.json": "791980c73d25360c963c90c33eff4a48df2d309fea51161ab7dff63f6b0c8462",
  "records/llm_log_fixed_obj_control/conversations/1783627251088_DesignerPlan.json": "8e4ecbdf1d61abf7271b055d6fdd35392dcc9b82aa4f0a9a331042d47adf944e",
  "records/llm_log_fixed_obj_control/conversations/1783632712737_DesignerAnalysis.json": "9720acfb506783af90b69f6e6cbe5711c9726ab5c513362da25eff74ffabb8fd",
  "records/llm_log_fixed_obj_control/conversations/1783632723594_PlannerLookup.json": "087d37248b40cfb2a4317ebcdf212307f74e9a1ec20380cb786b6c7aebf83f80",
  "records/llm_log_fixed_obj_control/conversations/1783632748007_PlannerRoundSummary.json": "fef17486f163bd3255cfb522615b4291f4ae6722aa3bd74b3b6cf4ec49e6f331",
  "records/llm_log_fixed_obj_control/conversations/1783632797030_DesignerPlan.json": "68b82d621a43ba3ee1afbab8ce5807a8be0b52a65e44ec4249079bd911ef6fa0",
  "records/llm_log_fixed_obj_control/conversations/1783633595229_DesignerAnalysis.json": "1a51220fcba04efd0b18043752266bfe3d27203053528ecc3f92a5fb3bb33a3b",
  "records/llm_log_fixed_obj_control/conversations/1783633634510_DesignerPlan.json": "b0dab22a99f7cb7fdb04a1010ebb80ff3fd691e55a7d0c6e19ae6f9b809c273d",
  "records/llm_log_fixed_obj_control/conversations/1783634379451_DesignerAnalysis.json": "dbf4a113bd55e6a7845f272d2a7cc2bd856fd8d63b121ecb4bae61054d39c8c8",
  "records/llm_log_fixed_obj_control/conversations/1783634389745_PlannerLookup.json": "b6654af7624a79dffc24f4184411837796e6590d4670bcc57eac93811068820b",
  "records/llm_log_fixed_obj_control/conversations/1783634410425_PlannerRoundSummary.json": "bbe1603580a781f5128681b3b5b2bda7e9508661bbe5ee57d71d88f9ef6aff68",
  "records/llm_log_fixed_obj_control/conversations/1783634442176_DesignerPlan.json": "98c5572e04dd6fc6e95f6bc613e2e69f538e0a0240793d823ff91638a497f5ca",
  "records/llm_log_fixed_obj_control/conversations/1783635302189_DesignerAnalysis.json": "06ca07b0ba8c57cd975845d78d6aac4830c5f15263f6a0b9a0fb6bbb5c526dd9",
  "records/llm_log_fixed_obj_control/conversations/1783635336814_DesignerPlan.json": "b2e5f14e8d02b8b4040577e381cb8443d5eb1e077c8d42d1fad4cf049df6c2c0",
  "records/llm_log_fixed_obj_control/conversations/1783639199555_DesignerAnalysis.json": "a3430a4ef44cc22e5ff8b5e8f9f8f0a0420d1999152f7f35eb396cb4cee05368",
  "records/llm_log_fixed_obj_control/conversations/1783639206980_PlannerLookup.json": "e40c6967078de39e3c8e25c8adaea67ebb288adca25b37bb661ffb820c72056b",
  "records/llm_log_fixed_obj_control/conversations/1783639230269_PlannerRoundSummary.json": "032356222642f20c5db4c9e32697f470e80b3616eff562f4b22352f9f0b0c05d",
  "records/llm_log_fixed_obj_control/conversations/1783639271125_DesignerPlan.json": "9508ff651cb94c8b2beaf47b207f1c5ec0aa818fbd4b5efaea5ace1970d2b6c6",
  "records/llm_log_fixed_obj_control/conversations/1783646603383_DesignerAnalysis.json": "0c06857c04a12f325aa9c27d89a3cee0d35b1ea2713c33eb4168baa3ae107dc1",
  "records/llm_log_fixed_obj_control/conversations/1783646667102_DesignerPlan.json": "9efe4dbea211412c5cb104b95d931bbdfee1ad9ef5be27a5b17c9afd0fa74d29",
  "records/llm_log_fixed_obj_control/conversations/1783646763023_DesignerAnalysis.json": "15a9acb53077e472a8d399adc0068fd5b9a78ffabf0c9fea28ffc2bcd5ef9af6",
  "records/llm_log_fixed_obj_control/conversations/1783691289336_PlannerLookup.json": "700412a79a3d1029f7bd0fd288865120bbc62673975cf0a05a7b71ca1fdbb154",
  "records/llm_log_fixed_obj_control/conversations/1783691332769_PlannerRoundSummary.json": "1caf1c5de866d2e2369cd3c436a1828d9d5cef59a1837d7e89dd368d9b02c60a",
  "records/llm_log_fixed_obj_control/conversations/1783691374224_DesignerPlan.json": "c11efa4f2fd398404d9bd7b7f381f56422e322e0d0bd96a43a1fca5001ae1daa",
  "records/llm_log_fixed_obj_control/conversations/1783704536568_DesignerAnalysis.json": "542fed527179114233d49d22bc8874f479f4b4e9e5cc977304d89932d9beadea",
  "records/llm_log_fixed_obj_control/conversations/1783704611098_DesignerPlan.json": "8256d5ef9b1d19929587d2473a84262ac797b81de43cb9150cbde16f5e4ae321",
  "records/llm_log_fixed_obj_control/conversations/1783705438378_DesignerAnalysis.json": "eb078993d464b1817ef2813b696b91c5ecc05fff092aa961c102f466cbe6cad3",
  "records/llm_log_fixed_obj_control/conversations/1783705447594_PlannerLookup.json": "cd4ffe21ed16a15ed56cc403b43e3aff2060b2ee299c09d3031ea1b1b35f9b2f",
  "records/llm_log_fixed_obj_control/conversations/1783705474957_PlannerRoundSummary.json": "eeace5700b7bbcefd462ac02155e94254764c348fc566dc6d3742a44548ee02a",
  "records/llm_log_fixed_obj_control/conversations/1783705533188_DesignerPlan.json": "38137ab8c52d38b831a06a8450e1928e90631eceabecfe7e7e9fb185658a27fd",
  "records/llm_log_fixed_obj_control/conversations/1783706178989_DesignerAnalysis.json": "8581164cf4615c89fbf37828c5e66fa0c86cdafee82b9fa18445a3d7bb3b85c8",
  "records/llm_log_fixed_obj_control/conversations/1783706224142_DesignerPlan.json": "6da71dbdf078befd83965807189937f52f73da47bca4827b837714f59276de9e",
  "records/llm_log_fixed_obj_control/conversations/1783706329815_DesignerAnalysis.json": "1dbaef38c7e84157a5a58c5935a899d41851748cb4515bc662a1b0f2a374d0b6",
  "records/llm_log_fixed_obj_control/conversations/1783706342386_PlannerLookup.json": "35a80f1b86d6fd911ea3df2f03640e3a748cbb6fe004557384e01192b0e4e4b8",
  "records/llm_log_fixed_obj_control/conversations/1783706358835_PlannerRoundSummary.json": "6c6e3898f997235db71ff9aa5f8905a933fbe17c8c7b0371603902aef820c494",
  "records/llm_log_fixed_obj_control/conversations/1783706396847_DesignerPlan.json": "8b326e399c588a57951cd5d91cd73691f37fc6d50de693ac3f3d97b2d1230877",
  "records/llm_log_fixed_obj_control/conversations/1783706564452_DesignerAnalysis.json": "9372ca4a33224d2b533e23accda9b2c9b8cb029856c9ad51fd4fb7fd4418e2a5",
  "records/llm_log_fixed_obj_control/conversations/1783706610267_DesignerPlan.json": "10c16099ffd2edc28327d2b9f3801a217bd1a7d073727cfe8f82b6a33250b460",
  "records/llm_log_fixed_obj_control/conversations/1783707241236_DesignerAnalysis.json": "398030b7040e82d3e9258d16b2fa03ebc3ccfc7b5a209d77f233c66064eb17c4",
  "records/llm_log_fixed_obj_control/conversations/1783707251534_PlannerLookup.json": "6570ce587a9059eee3cda93821016200a179ed8b51d7b4a3870a210f440896d4",
  "records/llm_log_fixed_obj_control/conversations/1783707274945_PlannerRoundSummary.json": "182138cedd78ef71d79629feeb9cb0831360e7121c65e08d378c814506c4a4c8",
  "records/llm_log_fixed_obj_control/conversations/1783707329739_DesignerPlan.json": "fe9ceb06fd6c4bab82a155698212800fb117b294bd077c208255da267ecf345c",
  "records/llm_log_fixed_obj_control/conversations/1783707510231_DesignerAnalysis.json": "f2d31f97d14e334e33373c04b914e30aa8a1ad07a7a595946761c6ca71f3edf2",
  "records/llm_log_fixed_obj_control/conversations/1783707547813_DesignerPlan.json": "ef3b7d30cf79aef46326f83c4546c004d38e609bad9647067499c2d3a1b76ca6",
  "records/llm_log_fixed_obj_control/conversations/1783711644109_DesignerAnalysis.json": "0bdcef2867a51167a861d58867f417bb7d64e82b1b42bd64cfbb907a8106e283",
  "records/llm_log_fixed_obj_control/conversations/1783711653828_PlannerLookup.json": "e2f3c529e190793b2d89de242e6bb7159270801c9d22be7258ab7cd052c23805",
  "records/llm_log_fixed_obj_control/conversations/1783711670596_PlannerRoundSummary.json": "172993a5ab8f2c8aee22f425bd61c283d3bf28b3dee57c053488656f2821bdac",
  "records/llm_log_fixed_obj_control/conversations/1783711721442_DesignerPlan.json": "055252a12f73c8e1add570aac65b018907f5a9175c318dea6fa4cdb1fba2a9b7",
  "records/llm_log_fixed_obj_control/conversations/1783712365510_DesignerAnalysis.json": "5389c686261bd63fd06c06a6e54d3569a2c3702cf12aad813401b24284e5a022",
  "records/llm_log_fixed_obj_control/conversations/1783712407587_DesignerPlan.json": "93fd53f91b162b89b207ba816e0f5129b743eea3bf7482bccd5943840e5dccd5",
  "records/llm_log_fixed_obj_control/conversations/1783712581478_DesignerAnalysis.json": "6132708d638be8f656889da5fccd59d041d95cf3d96416a737c139db2e58ffc1",
  "records/llm_log_fixed_obj_control/conversations/1783737911008_PlannerLookup.json": "d166cdc82559f68c0989724de2ea135625ea0321d04cdae8c1fe8354f646d495",
  "records/llm_log_fixed_obj_control/conversations/1783737932607_PlannerRoundSummary.json": "2a1ced48e4fe49caf4fca7c680dc5be70f5ec8732106f65036801d95765e8254",
  "records/llm_log_fixed_obj_control/conversations/1783737955365_DesignerPlan.json": "357fdae22e50eae4adcc85d5b866d00bb5b9d63bb8af6c34721012a7e2641d38",
  "records/llm_log_fixed_obj_control/conversations/1783738589134_DesignerAnalysis.json": "034f9f2dad2d9788391dd31020a50a4e0fbbf4f9864d8f67c27b5e3f975047ac",
  "records/llm_log_fixed_obj_control/conversations/1783738620752_DesignerPlan.json": "0c17a1f22cb9e54ce49fda6e282ba5c034aa4b018d563bb9ff6d7ce2c5055ce7",
  "records/llm_log_fixed_obj_control/conversations/1783738754321_DesignerAnalysis.json": "bd8b460b9a55be82fa3d2a430663b2369ae5c74d3d9155008c09281556f4301e",
  "records/llm_log_fixed_obj_control/conversations/1783738763066_PlannerLookup.json": "1b3954ed41ef5353c391503c8cb88c20ac478b52b76b866ce33b4d3af64e0775",
  "records/llm_log_fixed_obj_control/conversations/1783738813201_PlannerRoundSummary.json": "a1734db3c44eb2decd932b9e28c557c8d71c01038b000febb567fdc1174ae1c1",
  "records/llm_log_fixed_obj_control/conversations/1783738835215_DesignerPlan.json": "170749b96691a4e4a9844c0632fc05da22bf8d0b8bef83fb50272b82f841d980",
  "records/llm_log_fixed_obj_control/conversations/1783739390023_DesignerAnalysis.json": "4386c149888ae5e653b0664526ca7e3318c6480ef27edd2cf7e869ce2681918e",
  "records/llm_log_fixed_obj_control/conversations/1783739438408_DesignerPlan.json": "242ef3962fb6d7a3d70e805af2ecf05c9e93a6277a9cc0a70c1630b5a90cf883",
  "records/llm_log_fixed_obj_control/conversations/1783739580538_DesignerAnalysis.json": "fd7d0bad8a22e3aa0eb4935557aaf968400a900f943c8e106b866475dbeb12aa",
  "records/llm_log_fixed_obj_control/conversations/1783739591206_PlannerLookup.json": "4cfbaa3109cda3f49941dad0cb39c90309a6585ece3d5333175862bb6232e9be",
  "records/llm_log_fixed_obj_control/conversations/1783739606482_PlannerRoundSummary.json": "5d05f537a79d67b2250d09b13aef72538908ae6b7425dec87fb03abcb5c24530",
  "records/llm_log_fixed_obj_control/conversations/1783739626700_DesignerPlan.json": "bffef06fb86b9e8e2cacf8f2cac628b7e241fb83ff821eb7e630cf4808e6fd59",
  "records/llm_log_fixed_obj_control/conversations/1783740205194_DesignerAnalysis.json": "79713e8cf4173862d9a2ec6545ab8ad021462f0dd5adea54d9bffdd58d95c681",
  "records/llm_log_fixed_obj_control/conversations/1783740239511_DesignerPlan.json": "ee84a627603ce9b389bc2100de01e8f116db68f262e8dd5b293a398a0360b252",
  "records/llm_log_fixed_obj_control/conversations/1783740381348_DesignerAnalysis.json": "39be8afd1729984f119bb135754574bfec88ff28fb74c5c912081c6c117f8c17",
  "records/llm_log_fixed_obj_control/conversations/1783740387556_PlannerLookup.json": "23763877f77b294ef7c8483f94bd64353872c279a37034bbe83784660dbedc15",
  "records/llm_log_fixed_obj_control/conversations/1783740413874_PlannerRoundSummary.json": "4e905a333b306cea05173ed63267fac8aae34e27344b6de1510c623970a19fc6",
  "records/llm_log_fixed_obj_control/conversations/1783740434211_DesignerPlan.json": "634bb6c36de0ece4fa913c23eabed8acf79b81b59623a0ce44cd43f82799e49e",
  "records/llm_log_fixed_obj_control/conversations/1783741112942_DesignerAnalysis.json": "9cb0a57259aec0e2b163ff6ff5c23c41cab8dd1a64016a9a6c3a7e2e7be5b3c3",
  "records/llm_log_fixed_obj_control/conversations/1783741140251_DesignerPlan.json": "1f6f46d1ad40a94d1ea945ca722aed1d19932c096a33b774f1f3562491765f3a",
  "records/llm_log_fixed_obj_control/conversations/1783741206043_DesignerAnalysis.json": "dd9b3becd7bff1216754176627ac218cbaf3847fa504f63cdd7fb811eebfcdfa",
  "records/llm_log_fixed_obj_control/conversations/1783895421767_PlannerLookup.json": "8bf041a8d99d8d3e3ae85b61c729c4b0885ff8c51becff60088c09198d4427c4",
  "records/llm_log_fixed_obj_control/conversations/1783895455065_PlannerRoundSummary.json": "13c3c4bc5a1be145686e72da10d2d0395c3b757261d9f47635430259cc6b9764",
  "records/llm_log_fixed_obj_control/conversations/1783895499591_DesignerPlan.json": "d5c242061968f1a962214392b3dd4e3e0bef2f560eb1bcab68d86acdebaf155a",
  "records/llm_log_fixed_obj_control/conversations/1783898892151_DesignerAnalysis.json": "024c6c8eb46bdd83bd12ec9761b72d634a280d54054b4012d8b98af68ac8e067",
  "records/llm_log_fixed_obj_control/conversations/1783898931133_DesignerPlan.json": "c28cee3188776f8ca0c42fcb2706af6df8b00975556d8edac6d0a669c1b85730",
  "records/llm_log_fixed_obj_control/conversations/1783899015621_DesignerAnalysis.json": "db7e7b42d11f0127d7ca2f22fbc2f263ede3277585b059ae04e17ab754cd343f",
  "records/llm_log_fixed_obj_control/conversations/1783899022554_PlannerLookup.json": "2e1206149d8a7631c5d882059a3deba5386de865e98397adc9ca660dde21dc6b",
  "records/llm_log_fixed_obj_control/conversations/1783899045933_PlannerRoundSummary.json": "3f210f39be049c9d22d22907c2f5368295096c10a1caf422fe183b89da4e0e8d",
  "records/llm_log_fixed_obj_control/conversations/1783899077358_DesignerPlan.json": "e7a0ca3e90e15bb773f5f9e700fee057c59ec531ce1423e477955d20779bdc16",
  "records/llm_log_fixed_obj_control/conversations/1783901945344_DesignerAnalysis.json": "14d67b94c86db2beafa30a5984c36cd2547811ffc8fb3051bb8a90fcf00e885b",
  "records/llm_log_fixed_obj_control/conversations/1783902001315_DesignerPlan.json": "f6071755dbbec005b4825a932905f7b6870723886f52eb6209c6beb070e35fe1",
  "records/llm_log_fixed_obj_control/conversations/1783902610160_DesignerAnalysis.json": "ae02f9665f34ec8c774c0d7350587a178f6f69ec7115ba02a0a65c717859db00",
  "records/llm_log_fixed_obj_control/conversations/1783902619526_PlannerLookup.json": "7c676848a21321b6fe246a45d8912a64fca7d3a414f5f2a871c3d091d2c6dfe1",
  "records/llm_log_fixed_obj_control/conversations/1783902644116_PlannerRoundSummary.json": "5634612e68dbbbe90b5e634f5ad668e83978170a64a29cb5c047fd78fd97128a",
  "records/llm_log_fixed_obj_control/conversations/1783902681517_DesignerPlan.json": "b48d4174ffcd4fc6c522dee0c0a3bfb7532f86b89b5673fb80057194ebd4dad9",
  "records/llm_log_fixed_obj_control/conversations/1783907245085_DesignerAnalysis.json": "f84d1b8290232fff00c0a998e9b4d7c1bf519a67460902253f0f86a1d9006990",
  "records/llm_log_fixed_obj_control/conversations/1783907271114_DesignerPlan.json": "46d0352f07e6aac614984f2de34a05d857809ac8872526ee80b9a9047418195d",
  "records/llm_log_fixed_obj_control/conversations/1783907770751_DesignerAnalysis.json": "12ca3d987d55dce478f11c917b3ce50a120aa632483bb27f082335cc04e945e8",
  "records/llm_log_fixed_obj_control/conversations/1783907778125_PlannerLookup.json": "d16410f2eb36f2b1e05db8853d2f1ca6ec30f02b27a1d9bc64d596c044cfc1ad",
  "records/llm_log_fixed_obj_control/conversations/1783907797148_PlannerRoundSummary.json": "d9f6ce09413cf67b10ddf86b8cab5cc6f0953b7baff021b99f8c427f65a8c647",
  "records/llm_log_fixed_obj_control/conversations/1783907824112_DesignerPlan.json": "abc021e46ddd756b61ec7696f2ce4138534c97ebfaac1df25cccb6f2a3da4343",
  "records/llm_log_fixed_obj_control/conversations/1783910599480_DesignerAnalysis.json": "a47ad4953aba03af89cf94b8768a637e6f7b9922dc7e618b3572147f13e31050",
  "records/llm_log_fixed_obj_control/conversations/1783910638148_DesignerPlan.json": "1f71090430bdfc3a1fe1f172083596aaa012959d536d971e806ca1e024bca1ad",
  "records/llm_log_fixed_obj_control/conversations/1783911233214_DesignerAnalysis.json": "6133e1cee24c32919f781c82b2364e24fe068a851a4a9da9139b7b0b7b0dac7c",
  "records/llm_log_fixed_obj_control/conversations/1783911240603_PlannerLookup.json": "5d7b857eb3cc234a2bba79a432b12fa8203b1be75b2513dfa51be04e2cc58767",
  "records/llm_log_fixed_obj_control/conversations/1783911270237_PlannerRoundSummary.json": "259a1498f5f8ddee2f056b9910b77aa3f913b88d2be05b5c5036899132b0798a",
  "records/llm_log_fixed_obj_control/conversations/1783911327920_DesignerPlan.json": "46718ba05e0acf6c2559a6cbb45b8186fcb42959b4444a2574482f7d1a8844d0",
  "records/llm_log_fixed_obj_control/conversations/1783913853816_DesignerAnalysis.json": "d1bca04ca1804588cd71b0878900ec1cca5a53929bda895406d6636bd1388161",
  "records/llm_log_fixed_obj_control/conversations/1783913895325_DesignerPlan.json": "44e7b47373a2f9942c609c66004347d9dc24e72844dcbca645466dcc7bd4b02c",
  "records/llm_log_fixed_obj_control/conversations/1783914015617_DesignerAnalysis.json": "2e3694eca2419007b7efad7afcb5d534a2efaf57bff0b05ff464aa408f4f9e10",
  "records/llm_log_fixed_obj_control/conversations/1784057247428_PlannerLookup.json": "7c073a01987e96c86c6045f98b2dd82a233513d1d744214f2ccea63bc09f626f",
  "records/llm_log_fixed_obj_control/conversations/1784057269548_PlannerRoundSummary.json": "3b47985ed9eb8213686c40f3964128d2d415c79940493602de3f2cd650bbda90",
  "records/llm_log_fixed_obj_control/conversations/1784057316372_DesignerPlan.json": "ec02aac0c587ba1d86f7a7d6e9965c78dd0010b9f2867cda7b960bf597c2a643",
  "records/llm_log_fixed_obj_control/conversations/1784060580424_DesignerAnalysis.json": "57501188d8a4d74108d1b4b3107d46205175f940d00912353ab7aa172765fb44",
  "records/llm_log_fixed_obj_control/conversations/1784060634098_DesignerPlan.json": "59029f95e7e589ba6b35f60baab11c17d7f651478326fda73cde4177ce40ac25",
  "records/llm_log_fixed_obj_control/conversations/1784061242012_DesignerAnalysis.json": "48045106e511f218853811966b930f6195bc78646b0591d4b63bcf6a628c394a",
  "records/llm_log_fixed_obj_control/conversations/1784061248693_PlannerLookup.json": "99ce7c099c0d83c9e23f770de4a4021d634516e3ac56658b6580da0b9bf9f452",
  "records/llm_log_fixed_obj_control/conversations/1784061273780_PlannerRoundSummary.json": "43fb8c0827e2d9d7d3e3e17c1ac25d23f9de6bb12bfba45bf2bf26db0a22fafb",
  "records/llm_log_fixed_obj_control/conversations/1784061307849_DesignerPlan.json": "d3527402f69d787ea646df9f2a9e1d21f3cbae8bf51470fdcb3936b1d883b398",
  "records/llm_log_fixed_obj_control/conversations/1784061906367_DesignerAnalysis.json": "7e0cad4ad4268fb11f81e5638def55ad959cb24282510707658e08d7feaed1fd",
  "records/llm_log_fixed_obj_control/conversations/1784061946398_DesignerPlan.json": "38c5f1eec8ff8fee5a037da797410ed656ceea5abece7e420d26a4d42b7e9cba",
  "records/llm_log_fixed_obj_control/conversations/1784066800065_DesignerAnalysis.json": "fbe63268e8bc587c2706f2018b1ee865c41a29469c3960ae2c83eda21419dd7e",
  "records/llm_log_fixed_obj_control/conversations/1784066807730_PlannerLookup.json": "e830e2946c7cf8ff88b6766497e2ef5f0dd3718e19c464c95de50545ef3bdc9d",
  "records/llm_log_fixed_obj_control/conversations/1784066831247_PlannerRoundSummary.json": "456afcff30fa55da210d6876040539ea3cec7f032d0e519aa46bc91849ec6547",
  "records/llm_log_fixed_obj_control/conversations/1784066862978_DesignerPlan.json": "fc5884c684489aaf2f25514e02fc1bfb32dc256fce57b3dcc1bb40b7793f3eeb",
  "records/llm_log_fixed_obj_control/conversations/1784066959562_DesignerAnalysis.json": "df3c36cc88a32bc2374b2448b356bb4f68a0a984516d52f8d217270a22f56d96",
  "records/llm_log_fixed_obj_control/conversations/1784066984709_DesignerPlan.json": "a7880c1f40f1af8dabad060ee58878b792173c0cf83e86478f81438fd033f9f7",
  "records/llm_log_fixed_obj_control/conversations/1784070542667_DesignerAnalysis.json": "7b10a276ee697e0eb275a4f19b93cb51c612d483e8a9234e3c7005c457124712",
  "records/llm_log_fixed_obj_control/conversations/1784070551184_PlannerLookup.json": "65bd7b730374f6238d5489b30598e9ff814a80e7141ac6e98b866d6943adce62",
  "records/llm_log_fixed_obj_control/conversations/1784070579087_PlannerRoundSummary.json": "9ff3b588b27bc6ee8b8fb76c279885dbcb153ee4c8ab6d4ec7e2cb9dd2f7509a",
  "records/llm_log_fixed_obj_control/conversations/1784070601901_DesignerPlan.json": "52d4a5d9b3f5164db8a5ac5879d5789bb2b017b574b4f2ba57bd039fcb5d17bd",
  "records/llm_log_fixed_obj_control/conversations/1784071163403_DesignerAnalysis.json": "b3fb99ff66a99418dbe2d2dc72318e89b53bb41d5e57dd0d2a8df9eac2f1c61a",
  "records/llm_log_fixed_obj_control/conversations/1784071194797_DesignerPlan.json": "f5e6c86951c448a08b779143084cb6d51a8a3e9da3170ffc92854f3ddde21394",
  "records/llm_log_fixed_obj_control/conversations/1784071244117_DesignerAnalysis.json": "5b3a6c947cb24b1a7474fc1ba9f0623c8d45dd01a8f8db5f826d6f7b2d598b86",
  "records/llm_log_fixed_obj_control/conversations/1784116029281_PlannerLookup.json": "ce8901a6351b3452e97cb23d5027291cabf9738aaa719c34a64485d85e01e49f",
  "records/llm_log_fixed_obj_control/conversations/1784116118991_PlannerRoundSummary.json": "d6b350e3e22475ba4dd2e15a38a3d8c4a607917e999afdcb15ce7c6e0e333548",
  "records/llm_log_fixed_obj_control/conversations/1784116149370_DesignerPlan.json": "f5ae7e1d234fd555dc886cc79064b357a208e5fb4eaa1dc425b8be049b5f83ee",
  "records/llm_log_fixed_obj_control/conversations/1784116800070_DesignerAnalysis.json": "a931b71c8d9e90c825cc294f25dfc9195803fc3e87fbb5ae3b535e3a33c1c9d4",
  "records/llm_log_fixed_obj_control/conversations/1784116847447_DesignerPlan.json": "2b58bae8078d7f3638c7a77f7660e0b4e52dee22cbbe57d8c15077a8bd3b33de",
  "records/llm_log_fixed_obj_control/conversations/1784117574142_DesignerAnalysis.json": "24ca621a0c6854a1dd40fa65b17f12f85a3086b948ad79cfa3aa7cf9bc4d7498",
  "records/llm_log_fixed_obj_control/conversations/1784117593675_PlannerLookup.json": "2e0c178ffc7c825c833c513654ac81631f22c283e55ea5d1dda88edc5c5f924c",
  "records/llm_log_fixed_obj_control/conversations/1784117622027_PlannerRoundSummary.json": "38b694cd56eac1c7f0bf712f0a2e35b742cd42d0b65ac506367b42e5275da76d",
  "records/llm_log_fixed_obj_control/conversations/1784117658819_DesignerPlan.json": "d1fff7de8ddaad4c8c2e863beba9570a1c10fc7a2fdb39f6eb8b7a4a1a5bc375",
  "records/llm_log_fixed_obj_control/conversations/1784121557611_DesignerAnalysis.json": "2c8bf5b7d41ca2c304de36df04afbef9b37a5f372be239a30cf5f354240d6fc6",
  "records/llm_log_fixed_obj_control/conversations/1784121607267_DesignerPlan.json": "1857057f6fec33b2e2d7a25867d0c43638745e38a0bb62d5d74a151dd476585b",
  "records/llm_log_fixed_obj_control/conversations/1784125361299_DesignerAnalysis.json": "e7fa162d3c586b37c7b0485d9b0ed59aca320b8ab536db74ed03718d3cf20c7e",
  "records/llm_log_fixed_obj_control/conversations/1784125376414_PlannerLookup.json": "89466c95668c0bc59f9f10ce6384d35d3d79dcce370d9a6d85cbbc71a93b5c0a",
  "records/llm_log_fixed_obj_control/conversations/1784125397784_PlannerRoundSummary.json": "b9b91f49890e72430a346eebe394fa32d9d1a24ced2696272f7e8a2ff64180b6",
  "records/llm_log_fixed_obj_control/conversations/1784125627735_DesignerPlan.json": "1cadaa4cbf84131e505f6dd90518515b392e1682ec8c082e69dfe332765bfb4b",
  "records/llm_log_fixed_obj_control/conversations/1784128498046_DesignerAnalysis.json": "21258d5b2dede1f73a10c9a8eeb39665a129e795e619e89713d78b709fc1feab",
  "records/llm_log_fixed_obj_control/conversations/1784128541863_DesignerPlan.json": "cb259186872b26eec6ea28b744f4cf9e9d86cab86ff429ab7e904d38b375e192",
  "records/llm_log_fixed_obj_control/conversations/1784128673816_DesignerAnalysis.json": "7214de3cb22640ab29eff5b22942783348e7de9465b7072d810228abdf1a969e",
  "records/llm_log_fixed_obj_control/conversations/1784128685593_PlannerLookup.json": "7a65e2f435ca080e66adfa38948fe7cecc2afca973612b6de5948fc57be5ab9d",
  "records/llm_log_fixed_obj_control/conversations/1784128710710_PlannerRoundSummary.json": "0e640ff1272be70c5c6e69dd428d889e3bad226182c43c1cc6c3ab32239b1717",
  "records/llm_log_fixed_obj_control/conversations/1784128739597_DesignerPlan.json": "bd414005fdc0e9c58ec6c690c9c5ab0bf668b37b7b62c87a959a1811583c47d7",
  "records/llm_log_fixed_obj_control/conversations/1784129148651_DesignerAnalysis.json": "86802afcadbd30a32e8158afafde5ecb7f7768b5634be717fe960108ef265c6c",
  "records/llm_log_fixed_obj_control/conversations/1784129188609_DesignerPlan.json": "fd83e2474a53e0343c112b34640008d5944966b45d22849103fc82c2b353d8a4",
  "records/llm_log_fixed_obj_control/conversations/1784129318940_DesignerAnalysis.json": "369d59f16a5441fa0192f7bd034d1397db8d5bd6aef8c5a2e062c2b1767dde55",
  "records/llm_log_fixed_obj_control/conversations/1784129326950_PlannerLookup.json": "b86753bf98b55f78cfbe69ddc6a545e479c31ccd9f39ff2efb749116bd92594b",
  "records/llm_log_fixed_obj_control/conversations/1784129349471_PlannerRoundSummary.json": "2d80f476fb1dbec5d51045f806ed12bc9cf87487ae8e5e56678805451ad67ed5",
  "records/llm_log_fixed_obj_control/conversations/1784129388703_DesignerPlan.json": "4a17f784591221d82ff8070322f65291eb490c0b3c6fe5802875d1ef9f885f02",
  "records/llm_log_fixed_obj_control/conversations/1784130106413_DesignerAnalysis.json": "9e51404fedb511387331d6f4ce313ff37c229369b623d374265d6c45adc75e09",
  "records/llm_log_fixed_obj_control/conversations/1784130175004_DesignerPlan.json": "901fe3f34af3ddb23563ad88cad59e51405e5e620966491b44580b31d8864298",
  "records/llm_log_fixed_obj_control/conversations/1784130965886_DesignerAnalysis.json": "7a2a1f703ce23215301ab6f3291ee7572a4ea7c472388b6564a0f8057804b73c",
  "records/llm_log_fixed_obj_control/conversations/1784214229328_PlannerLookup.json": "4151a08cd6e8e101de9b98b1f8f86f99684784a973b744b3a6408397b64a5134",
  "records/llm_log_fixed_obj_control/conversations/1784214253486_PlannerRoundSummary.json": "baf7dd6d2ac3050fb2164ccf99484a496d21aab8d4f6aeb542c1b00ce7e1cae8",
  "records/llm_log_fixed_obj_control/conversations/1784214428354_DesignerPlan.json": "6d8e74e22f87ae32a4bc8666fee6d848264d2b3816a388eb0144b3ff1e4685e2",
  "records/llm_log_fixed_obj_control/conversations/1784217293581_DesignerAnalysis.json": "aa3d6387c2941c791a69ec0a633d233bcdb96a306e8a8b07c80bc36583228305",
  "records/llm_log_fixed_obj_control/conversations/1784217328365_DesignerPlan.json": "cf198af44ddf2764eb8eb57d9862cc14252efaa88c819edf7b3630a9d6791c0a",
  "records/llm_log_fixed_obj_control/conversations/1784217918622_DesignerAnalysis.json": "ea472354416f629a144fdd0d34ef770c1f05dbbfb0eeb780b5770c58c1dc6c63",
  "records/llm_log_fixed_obj_control/conversations/1784217925963_PlannerLookup.json": "5ab6bd43958055eabb8a530e76f47293453e67b13235f0bb6d8447bd87526840",
  "records/llm_log_fixed_obj_control/conversations/1784217951287_PlannerRoundSummary.json": "df91af7d655397f9f1df8a628762c1d509e75fbfc2133fc08f8ab48887b2032c",
  "records/llm_log_fixed_obj_control/conversations/1784218012570_DesignerPlan.json": "10352a5c1fc4c60c13ebcfa8a201f37ae4acf5a0636a887d865fe8bbd78e84be",
  "records/llm_log_fixed_obj_control/conversations/1784221281988_DesignerAnalysis.json": "82bb325c967d7eb43410cbdf1a444bcf1514b42c34614ec8f321c3f476f520a2",
  "records/llm_log_fixed_obj_control/conversations/1784221348677_DesignerPlan.json": "5379adf5c0dc7f4119093160ea0b156167ef56f037e1eef2fd466d8705477adf",
  "records/llm_log_fixed_obj_control/conversations/1784221391930_DesignerAnalysis.json": "59d23779b49a3bb4cc02eeada8f58f68356cc16a10178d06986c6de3086a0a70",
  "records/llm_log_fixed_obj_control/conversations/1784221402596_PlannerLookup.json": "4f7361551551ed55a220ef270f2bd6968dc86a8a251d07e811b597d4b228d519",
  "records/llm_log_fixed_obj_control/conversations/1784221432260_PlannerRoundSummary.json": "3d9cc2a5ba03b75a658766a70e106e5bfc422c74244dd9d3d8612a8df646c86b",
  "records/llm_log_fixed_obj_control/conversations/1784221480028_DesignerPlan.json": "384728290dea09431eafc9bd3e26b48ffae551bc43dfd166c28ed3120edb7b5b",
  "records/llm_log_fixed_obj_control/conversations/1784222017499_DesignerAnalysis.json": "01c2843b16b95fead830b9fa178ea7a826e4e9c42b78e26ab8658ffa6fb9fb09",
  "records/llm_log_fixed_obj_control/conversations/1784222070594_DesignerPlan.json": "ef717c3972e5b290d9c35faae39200d9406d3cd971f78d52c26b8a08685fd8dc",
  "records/llm_log_fixed_obj_control/conversations/1784225585186_DesignerAnalysis.json": "5419e52de52ec88502f320aec74fb592b6359dc5b7d2eae5e0dfda234d6f3a3c",
  "records/llm_log_fixed_obj_control/conversations/1784225595468_PlannerLookup.json": "3983e8e862a2189ff5c7f6e80ed892cc2ac8591601d5b21e404f9b794496bd85",
  "records/llm_log_fixed_obj_control/conversations/1784225621243_PlannerRoundSummary.json": "973802ded14a0b5a30b05a0482d25274271ed89179f0878eab8c333ed40c0939",
  "records/llm_log_fixed_obj_control/conversations/1784225748345_DesignerPlan.json": "7609cf0dfa9244c64e7bcaeefa6c8f59e9060756d3335a6b28894434831fc801",
  "records/llm_log_fixed_obj_control/conversations/1784225786613_DesignerAnalysis.json": "f74cbad6b657f9380d28edd8c4a4beffe533bdf954002a62d29ac3ec31724e5d",
  "records/llm_log_fixed_obj_control/conversations/1784225828234_DesignerPlan.json": "1e4142c159458880ecd0c64ae9b5fb57d639cbe2595d14dabab70bbcb60ad1c4",
  "records/llm_log_fixed_obj_control/conversations/1784226444671_DesignerAnalysis.json": "6cb2e8e903ab37a4ba9bdc7c8084de9b5203ca2d36bcf788e4228d3ee7226fcb",
  "records/llm_log_fixed_obj_control/conversations/1784289481791_PlannerLookup.json": "4b72b3e5a403c410a9989bef604a920895b19359c34a88efe60442335eea5d60",
  "records/llm_log_fixed_obj_control/conversations/1784289505262_PlannerRoundSummary.json": "968bdaa56c71feeac11941867e5b71889dc8f0882cb0156f3667a79f47326833",
  "records/llm_log_fixed_obj_control/conversations/1784289540851_DesignerPlan.json": "1d48d178aac3365ca2c987464321ce0e34308984c4cc53efef90f0505994978d",
  "records/llm_log_fixed_obj_control/conversations/1784293308297_DesignerAnalysis.json": "377f049ee5d2f9cc0652cd3199725e9066458a26c281b8936b51df8a470e5d35",
  "records/llm_log_fixed_obj_control/conversations/1784293367097_DesignerPlan.json": "8371def31c6d3fb645fd7307f6cf7b6f1d44fda58e32be73f1f2ce3bd1824e0d",
  "records/llm_log_fixed_obj_control/conversations/1784293951780_DesignerAnalysis.json": "b4c5a3ccbaad84c652c1dcd3e97263adce3c197331b0afb15858bead34ab9490",
  "records/llm_log_fixed_obj_control/conversations/1784293963209_PlannerLookup.json": "7fcd95e80b5b82b0170a02969ec6d4f1483c67d9ebb54d1e2add199dee0265c7",
  "records/llm_log_fixed_obj_control/conversations/1784294002291_PlannerRoundSummary.json": "9784a49ebaa3508db152d3051b8df7bd71c8c92e50feed301c5761ec7f20ed37",
  "records/llm_log_fixed_obj_control/conversations/1784294043655_DesignerPlan.json": "431b44fee26970fcb67fe77f4adac37ceeef631e330677a959ec169b1fa8e59c",
  "records/llm_log_fixed_obj_control/conversations/1784294657634_DesignerAnalysis.json": "f10be107a865bd4630a087b1d850ae1f5a90cea8515d2410c8fee7b4699649e4",
  "records/llm_log_fixed_obj_control/conversations/1784294724338_DesignerPlan.json": "658c913434a6bb4f5b30911f45c727702446d0a6d79e3a7f45fb71ba89f02a75",
  "records/llm_log_fixed_obj_control/conversations/1784294773348_DesignerAnalysis.json": "0da87df1818ec5d9b77c2638af14a90c0f71239aab0d60e278cf78b229b79562",
  "records/llm_log_fixed_obj_control/conversations/1784294784992_PlannerLookup.json": "582c7fff9eff61c8a6cfef190f8f9d9747c42f39f797e920399843bb59c03268",
  "records/llm_log_fixed_obj_control/conversations/1784294806217_PlannerRoundSummary.json": "79dd852d8f6bcd7531805d0317115dbaea814af5a837689abcc3690da2cf1043",
  "records/llm_log_fixed_obj_control/conversations/1784294848514_DesignerPlan.json": "545497281d43db17a702aa199946c1a1a1b38095ad80d33440e57b3753ba3409",
  "records/llm_log_fixed_obj_control/conversations/1784295347842_DesignerAnalysis.json": "395b69ed70c9be6e182727258ef4f6d9e9946e62ca7478dc3076ae6d661f57f2",
  "records/llm_log_fixed_obj_control/conversations/1784295412968_DesignerPlan.json": "2a114cdd23be821129cbe0c6388bdc1c0c4a098275d3e22e8c20e392f1156c94",
  "records/llm_log_fixed_obj_control/conversations/1784296146228_DesignerAnalysis.json": "1b0100a4e4af3a4a01597e2e2ed896d121ac7a560184225ad55a773c02354181",
  "records/llm_log_fixed_obj_control/conversations/1784296157913_PlannerLookup.json": "7bb9ffbfcdc9437c3c12fc6c8230c3deebbad6dfb2fa4ba2ca7de2ea0086c0d0",
  "records/llm_log_fixed_obj_control/conversations/1784296183058_PlannerRoundSummary.json": "96bec546ced6b9276d8dc14fd82cc3121a6934c59c6814a1f32e3a594c480ed2",
  "records/llm_log_fixed_obj_control/conversations/1784296243307_DesignerPlan.json": "b5433beaf53b35e025492984af77ed818b0b27c48dffa6cf7c442f6d73b05450",
  "records/llm_log_fixed_obj_control/conversations/1784296821129_DesignerAnalysis.json": "c9d09e686becea2f3ce972ce251280030d6bd0e2e6aa40c04c2ec2c72da5ee53",
  "records/llm_log_fixed_obj_control/conversations/1784296878110_DesignerPlan.json": "fbee23fd84d26e387142219ce186be684126a169e85f8a7e9448a9ce9c92fdd9",
  "records/llm_log_fixed_obj_control/conversations/1784296975859_DesignerAnalysis.json": "2ac3d682a667ed3974eb4958cf7e8624cd7e28f0dec67d10f762bf684b65388b",
  "records/llm_log_fixed_obj_control/conversations/1784296984706_PlannerLookup.json": "172f1ad42f8e14fc5157983ee481c88d2ea2392881e7ea400e37bad6fbcc27dc",
  "records/llm_log_fixed_obj_control/conversations/1784297017331_PlannerRoundSummary.json": "290a557aa1790bbf8475b59653fa06a4a031723ad4d24cd3101d98bd8c238719",
  "records/llm_log_fixed_obj_control/conversations/1784297072992_DesignerPlan.json": "00ba38f2b097b24062a5969ff14108fb5be6479be653d0aad3f421fe72f8eeb6",
  "records/llm_log_fixed_obj_control/conversations/1784297145408_DesignerAnalysis.json": "49edceaf4e6eb3fbd45a73553f81222b5611dddbe9264a4de583307fd196883c",
  "records/llm_log_fixed_obj_control/conversations/1784297216193_DesignerPlan.json": "507b29fc7e833b911e2fe48db65b5326525c7334b807c6a37e63bfb2d07232a8",
  "records/llm_log_fixed_obj_control/conversations/1784297707450_DesignerAnalysis.json": "f91be195f5f1ca998da046d81c7cdbfaf51513abfe1faeb9982ca1227aa4371e",
  "records/llm_log_fixed_obj_control/conversations/1784341335729_PlannerLookup.json": "55581e8a27a09bf10bcf0fe065eea3961b6a078fcbbd1538e8ed544374b3d463",
  "records/llm_log_fixed_obj_control/conversations/1784341356799_PlannerRoundSummary.json": "15dc33d4cf3b2a37a78ce4b12a78a3a23f544cd9dab7626dc91177fa833b8dd5",
  "records/llm_log_fixed_obj_control/conversations/1784341385917_DesignerPlan.json": "493e22e2454d1cbd0eff6aff24211c5a30d021c76d502a2060847ef664a883b7",
  "records/llm_log_fixed_obj_control/conversations/1784341501730_DesignerAnalysis.json": "8bdb0252ca01d2f4ae261b791420a7d1f89d2ec171914df48d5853bf6c4191f9",
  "records/llm_log_fixed_obj_control/conversations/1784341570088_DesignerPlan.json": "94990b0608f6e65e724b1644c0c6670eca67141147af44df92e2c998175c878d",
  "records/llm_log_fixed_obj_control/conversations/1784341685115_DesignerAnalysis.json": "4e5dae43e0747a8f78d3231e72d15c1914f0091ff873271e6b3c305ed993d963",
  "records/llm_log_fixed_obj_control/conversations/1784341693481_PlannerLookup.json": "68738cb9bf7678f9f2fded785841f8053e88813b0789b2487d42f19ca96abaa1",
  "records/llm_log_fixed_obj_control/conversations/1784341722904_PlannerRoundSummary.json": "c5661147f3d32d9c5fae0ab941754649b6c8cf21c7966650eb6996f535971800",
  "records/llm_log_fixed_obj_control/conversations/1784341763145_DesignerPlan.json": "25d03bffa5b5679417ed55366aa0a30a2db6fa5de35ddc137e041c7c92d66a67",
  "records/llm_log_fixed_obj_control/conversations/1784342415423_DesignerAnalysis.json": "cee6c6da14adde8a4b9e90b06a4d26de04f4cb2b7dfaae2559a65fc2363b7f55",
  "records/llm_log_fixed_obj_control/conversations/1784342439727_DesignerPlan.json": "f9f7691af56b01496a44ded80a9b42e21e1711ad1e957dba1e54b976b1f02b83",
  "records/llm_log_fixed_obj_control/conversations/1784342589285_DesignerAnalysis.json": "fa3eeb4427ffef65880722e94217e25896731f4b6bba2e4ff959af3e53378f72",
  "records/llm_log_fixed_obj_control/conversations/1784342600724_PlannerLookup.json": "896f8b86be02041ed5f4683f72f27a646cddcfd94f76dcfdf079c1afc010eea9",
  "records/llm_log_fixed_obj_control/conversations/1784342628774_PlannerRoundSummary.json": "c463beba1bcef829c5ea9583babb97de0c2fcc7601287b4a8c221591e09c188d",
  "records/llm_log_fixed_obj_control/conversations/1784342662354_DesignerPlan.json": "9d37b756701b85027401f0f945e58b6c923f1180a027a77b605b22612a57b55a",
  "records/llm_log_fixed_obj_control/conversations/1784343332323_DesignerAnalysis.json": "dd4703209727a9b18a371a2bee70844cd10d2d18f1b2a4080fa330dc8027d912",
  "records/llm_log_fixed_obj_control/conversations/1784343366501_DesignerPlan.json": "f9c6a18e2204327b08c1ef898eaf64477d590af956f9139a37bdfc6969b46f4e",
  "records/llm_log_fixed_obj_control/conversations/1784343481109_DesignerAnalysis.json": "725751e1f4855457db473052c13b010f36cc2cf73e8bf67fdb59f938c3eaf500",
  "records/llm_log_fixed_obj_control/conversations/1784343490891_PlannerLookup.json": "b683f0ed0ea3990d532978b99dd8cfec933556f4532523e3f6f134fac58c0132",
  "records/llm_log_fixed_obj_control/conversations/1784343525295_PlannerRoundSummary.json": "eb23b6a01af65ddd32d10ed3914cbcd77f8e157038d57b8bd9402219ef2c8720",
  "records/llm_log_fixed_obj_control/conversations/1784343589548_DesignerPlan.json": "59658342d614ffe3fd906107a2d037d71e83a303106617c8fe205eefc829bf72",
  "records/llm_log_fixed_obj_control/conversations/1784343708499_DesignerAnalysis.json": "a57a0cca8ab3d91fdcd00fe7877589078a236ae4ff73ecc553618387f7c09be3",
  "records/llm_log_fixed_obj_control/conversations/1784343749378_DesignerPlan.json": "cb3b5ebe95cd5ab57985f543c1f507987ccdb0e9edec42a0c39b2484bdcd2469",
  "records/llm_log_fixed_obj_control/conversations/1784343808828_DesignerAnalysis.json": "33e4f182eddc8fd3143136a0d5062d2c2cc6a7fe405dcdbef3a91dbe113386a2",
  "records/llm_log_fixed_obj_control/conversations/1784390348881_PlannerLookup.json": "65f99a39ffc73d5724d236f4a555c747c8623bdbb7956bd6726b32e6d6f9563e",
  "records/llm_log_fixed_obj_control/conversations/1784390373114_PlannerRoundSummary.json": "26c9bf3a5db99ab9ac1a7f0011a6fed8a334f5c00892615a4803de4a33799731",
  "records/llm_log_fixed_obj_control/conversations/1784390424632_DesignerPlan.json": "dd506c4a4708fe675a87ad80b8b1e53803211c270a995cafc13dad21ab71d024",
  "records/llm_log_fixed_obj_control/conversations/1784390527690_DesignerAnalysis.json": "c12cbaa74404945efbee5928e0ca7d8eb1c4bd9d303af25355d168407746c8ac",
  "records/llm_log_fixed_obj_control/conversations/1784390581156_DesignerPlan.json": "5760697c24c0bbea979eae47d4a79728977286c40f9c2b5b777602e801cf7df9",
  "records/llm_log_fixed_obj_control/conversations/1784390707661_DesignerAnalysis.json": "e67f48c15277f0f551772c42789cf1dc6f2ae98bfe0affeaa61353fe6f619aaf",
  "records/llm_log_fixed_obj_control/conversations/1784390724671_PlannerLookup.json": "4d60b9154a5f75a2ebe0d88d66e7bdb9e19c23c559350584c316c1a4f6caab57",
  "records/llm_log_fixed_obj_control/conversations/1784390774566_PlannerRoundSummary.json": "bc3bf60b82fbc43432e26dece5a38efd4da7ad6c02933a8b5a247431f0b2fa26",
  "records/llm_log_fixed_obj_control/conversations/1784390811596_DesignerPlan.json": "c02b11daa7f09e70b081b88a6cf4f736a62d481aeae4f94d1cef137bbefa1d6c",
  "records/llm_log_fixed_obj_control/conversations/1784394068334_DesignerAnalysis.json": "bf863daa6cbd341e9326a7cfefaef44633061a547ac8355eb1f381dd5b5bbe4e",
  "records/llm_log_fixed_obj_control/conversations/1784394109556_DesignerPlan.json": "f92efa255ef72b107773ade5c51ce07ca5b5e32cf31207cfa85f9429de9e4011",
  "records/llm_log_fixed_obj_control/conversations/1784394220182_DesignerAnalysis.json": "64f53e480f8e4d01867d9bbd019cc52c8b305af63b369aecd12d71dde42005f3",
  "records/llm_log_fixed_obj_control/conversations/1784394232968_PlannerLookup.json": "3388b0d30082d116086c8ae3e1ffe2972260335a6f1b28b0aa9c54060ddbd8f6",
  "records/llm_log_fixed_obj_control/conversations/1784394265771_PlannerRoundSummary.json": "0a2a4df07386d4daf1bd8f19b72a244c677f0b1699d7644299a16568affc0551",
  "records/llm_log_fixed_obj_control/conversations/1784394297667_DesignerPlan.json": "ea6de6d491228c945a6f1a3290423201915165d74db0a1289695c6f3c1a36ebb",
  "records/llm_log_fixed_obj_control/conversations/1784394828287_DesignerAnalysis.json": "717bfe0f72d36e03696aab46a8722b3fed1e4e9805c03884a5a15fe5aaa87293",
  "records/llm_log_fixed_obj_control/conversations/1784394856043_DesignerPlan.json": "3d993b4af392b2b18719f10ee62f7ef08da12f83208381c0405eea3355c7875e",
  "records/llm_log_fixed_obj_control/conversations/1784394967566_DesignerAnalysis.json": "08b3356febacd52c5bef4e3215e208c54215d93434d610686a5f2b91a1b6163d",
  "records/llm_log_fixed_obj_control/conversations/1784394979548_PlannerLookup.json": "9260b0b9f43fbb5d66efc846b5f2ad2bac94ca83afae3941f7a595f92179f4b5",
  "records/llm_log_fixed_obj_control/conversations/1784395006928_PlannerRoundSummary.json": "77642fa23e88f93e5f0457885900949bd0b2db3f1f8411a00c3c4fbba10d88df",
  "records/llm_log_fixed_obj_control/conversations/1784395056729_DesignerPlan.json": "2ec2ad09f1f48e0338e71a7cb248a09016ea32342e500ff8131efe39f4f401d2",
  "records/llm_log_fixed_obj_control/conversations/1784395599991_DesignerAnalysis.json": "0032ffbae5d883b0b3814dbfc751b4abf679a9440cabbae526aabea2ab4412ad",
  "records/llm_log_fixed_obj_control/conversations/1784395636094_DesignerPlan.json": "c2555aa711ce54fd89cc77aed54af7cb49b88b74cad59f63e57c5b83a4774657",
  "records/llm_log_fixed_obj_control/conversations/1784395697450_DesignerAnalysis.json": "d9611dc0d142c46d48833e9e53796b73e3d87af7403df9a576c18a38aca81174",
  "records/llm_log_fixed_obj_control/conversations/1784395710732_PlannerLookup.json": "845375be51e2270c4d9cbaca1dc8b90d32dc014d60f567adcd2bcdf441a3a68f",
  "records/llm_log_fixed_obj_control/conversations/1784395747761_PlannerRoundSummary.json": "5b74bb3897871d2c8970fc8fd82e1016acc6f5839de327d43978cc9d2e1c4c52",
  "records/llm_log_fixed_obj_control/conversations/1784395780510_DesignerPlan.json": "976b9105b0c2e5f0889ec61ac09fb835bc4ad9c3f7fb59fdbf5616c53a1d4f44",
  "records/llm_log_fixed_obj_control/conversations/1784400317367_DesignerAnalysis.json": "23ce68435a95239fa7e741328783fa4a55ccb6d7aa72058805ad86c1a0227db9",
  "records/llm_log_fixed_obj_control/conversations/1784400361859_DesignerPlan.json": "bd7c38d8cb49bf1d87fee5eb086f677a84ba47f724ec979c5c3fa27044eaa684",
  "records/llm_log_fixed_obj_control/conversations/1784405629834_DesignerAnalysis.json": "46b03b9cf46af17eecb9c3eb3ef3c45f30b6bcac1894819b5ac39cba53c7237e",
  "records/llm_log_fixed_obj_control/conversations/1784451979155_PlannerLookup.json": "d777f2cc0fd9a132bbd66d1ee67f6e6a326c503b8525c23c47ade4ab6640b701",
  "records/llm_log_fixed_obj_control/conversations/1784451996720_PlannerRoundSummary.json": "c2a73009be8edc938fbd3c40b8c7f21d78ca3c6574d0dcdb148d8d7e39ecfa29",
  "records/llm_log_fixed_obj_control/conversations/1784452033489_DesignerPlan.json": "a5e248b758fb4ce514f7d32e129e22775df1e260a14d2ab3091326ce9d39e16d",
  "records/llm_log_fixed_obj_control/conversations/1784454532262_DesignerAnalysis.json": "004f05a8c20283da590660a7159f0c126c27785a9f97b6a12d34b5fd00b978b2",
  "records/llm_log_fixed_obj_control/conversations/1784454571513_DesignerPlan.json": "9b213446275a5b45222bebb25ca931b8655f85264a9fce2734617244d58c932a",
  "records/llm_log_fixed_obj_control/conversations/1784454657206_DesignerAnalysis.json": "d2e74eb0db921980aa8d93e034c350d629f8adc8349470303fb0598550112f63",
  "records/llm_log_fixed_obj_control/conversations/1784454668261_PlannerLookup.json": "64ed55c094512f818eb6da41c75bc333e96f1da6bb0f0fd5b8ce46d20efd5d4b",
  "records/llm_log_fixed_obj_control/conversations/1784454685289_PlannerRoundSummary.json": "6d22b2af259d7bd262a44b7bb0b4d5fe19541f62d1dbaf53bd53712dfc362cbd",
  "records/llm_log_fixed_obj_control/conversations/1784454711125_DesignerPlan.json": "13e6665676650bc4f3e93e760f9adc5c28e50732929c7d0ad7b386270b8788ae",
  "records/llm_log_fixed_obj_control/conversations/1784455110542_DesignerAnalysis.json": "6c27900ee1e507e495c728061adec26af9f8a3c905851a964100344dc0921180",
  "records/llm_log_fixed_obj_control/conversations/1784455166992_DesignerPlan.json": "fa0401ffa15c0ede98c3c586a303b1ff46731f5fad25ae4f588ea454b1cb72c2",
  "records/llm_log_fixed_obj_control/conversations/1784459681755_DesignerAnalysis.json": "9762b14d5d8638a4ffda323f6d6cd317413180ef64a4e83a5ff8f09c369397a6",
  "records/llm_log_fixed_obj_control/conversations/1784459691099_PlannerLookup.json": "3170ee2bbbc6e027e6f7177e8a1fd44a78bb69a97764279faeaffd11c16aca37",
  "records/llm_log_fixed_obj_control/conversations/1784459708721_PlannerRoundSummary.json": "6704359fd3bdf85feabbecc6c2cd23a6e60d7718a8e5f175e4cd86ee59a58681",
  "records/llm_log_fixed_obj_control/conversations/1784459731798_DesignerPlan.json": "73498de953f02444fcef80e4ec56191d046cbb24657fc407e35b402f031ec58c",
  "records/llm_log_fixed_obj_control/conversations/1784460144679_DesignerAnalysis.json": "888491dce7472885b3a53b2bbb91d0724d5574e389a587903078175b8de82bd9",
  "records/llm_log_fixed_obj_control/conversations/1784460187907_DesignerPlan.json": "c5999d8dc43f36d226dda0f6a56d824b0b4f63094b88e2b10eb7db69c319709b",
  "records/llm_log_fixed_obj_control/conversations/1784460847508_DesignerAnalysis.json": "1c7fd43166a3ff2675e30c09740436a8793766813b8da4371c7556c38bc598d9",
  "records/llm_log_fixed_obj_control/conversations/1784460855422_PlannerLookup.json": "b2357bc3888809afb055ea04833f113dc3355c1bd626a0c2de5344a9460077c9",
  "records/llm_log_fixed_obj_control/conversations/1784460873458_PlannerRoundSummary.json": "123ea76b92682e24d6d1fa6f13cd27c000444b26398b28e9e42ad0d4b9b2ecbe",
  "records/llm_log_fixed_obj_control/conversations/1784460899101_DesignerPlan.json": "1aacd5d8e28d403e938f2c0d9075d15858ae4bf4338a7949831d1d4a155de1aa",
  "records/llm_log_fixed_obj_control/conversations/1784463662534_DesignerAnalysis.json": "8ec05f12f70f8397cc37a8f0a2226772807dfa692ed33932b3c155c1c5e74e1f",
  "records/llm_log_fixed_obj_control/conversations/1784463697133_DesignerPlan.json": "570d738c1ead96b732f728a8ec3b159535ec218c6f4283c4aa7e3269e122bd88",
  "records/llm_log_fixed_obj_control/conversations/1784464331018_DesignerAnalysis.json": "126b84537c46c8ded6c635c439a4a2664410ec668da452994bf282fa76786e3c",
  "records/llm_log_fixed_obj_control/conversations/1784561833934_PlannerLookup.json": "2cd936689a78e92737349636f292ec1f7fd4c92780eac0bb7e11a1cf62f5879b",
  "records/llm_log_fixed_obj_control/conversations/1784561861679_PlannerRoundSummary.json": "7fe57d18d7976d30fe08cee4e44dc243fd4f7c159e9da9d1841cbb83a17ece92",
  "records/llm_log_fixed_obj_control/conversations/1784561900452_DesignerPlan.json": "a90a7892a42f901d80e45cffa2c6a82bd9a18518b51ede666f2adb934dac7e2e",
  "records/llm_log_fixed_obj_control/conversations/1784561999578_DesignerAnalysis.json": "91893eddb8a5b18c8d0ce0f4ca4ef879a9e1fbaad2437085d89fb14cda2ae565",
  "records/llm_log_fixed_obj_control/conversations/1784562098052_DesignerPlan.json": "2bc50442738f3a2d2fa0406b21d27f2e5cb1f41b73b305c5121e82789b8c78fe",
  "records/llm_log_fixed_obj_control/conversations/1784562194542_DesignerAnalysis.json": "be2b26143c1112539425c0fd01b365667fd4f3ab0afc7d71c808d0c681c5bee7",
  "records/llm_log_fixed_obj_control/conversations/1784562212775_PlannerLookup.json": "540bc3c1544b5d894393fc4ea084371b513615347c61f7960c522b517d513a40",
  "records/llm_log_fixed_obj_control/conversations/1784562245633_PlannerRoundSummary.json": "da8183d830829b714915b68c5bba9c7848dfe42b3e954fc6af7117e17dd4fde5",
  "records/llm_log_fixed_obj_control/conversations/1784562292656_DesignerPlan.json": "7a3001ef9e753c422748c36d54491634cb41dfebaf5af65b052fc50804bc4f54",
  "records/llm_log_fixed_obj_control/conversations/1784573219887_DesignerAnalysis.json": "82b7bf66add73985b20ae7b1d2dd9be4dc309495acbde584fd98f336891d751f",
  "records/llm_log_fixed_obj_control/conversations/1784573266169_DesignerPlan.json": "ddef189975479ee5a7d2cbaf733ab261bd74d94573e938af0d536a625913dea3",
  "records/llm_log_fixed_obj_control/conversations/1784574057167_DesignerAnalysis.json": "fe70ff59d525bc320608388534e5867ed1885dd6b78ce40a85b33b6109880611",
  "records/llm_log_fixed_obj_control/conversations/1784574066151_PlannerLookup.json": "bcdb251940b46bd54e01417567b467c559f33afd6f65901f1c086626a9a87adb",
  "records/llm_log_fixed_obj_control/conversations/1784574090096_PlannerRoundSummary.json": "60e8b9342d95a3833e38f424e7552dc363dabd084df1fe74770ee8df451767e2",
  "records/llm_log_fixed_obj_control/conversations/1784574125296_DesignerPlan.json": "6dd5f7df9262686c5e1824ec2ea50f1827d2290ec4ad3f00df62789f4960b4da",
  "records/llm_log_fixed_obj_control/conversations/1784577093661_DesignerAnalysis.json": "a412ccb2501b08aecf0151a5a15d6251150d5aa1b8b6b27214325b1790bd75b7",
  "records/llm_log_fixed_obj_control/conversations/1784577136309_DesignerPlan.json": "cead910e179d53f04033eead240ff3957a913da4163680a16f2edd087fe1c1e9",
  "records/llm_log_fixed_obj_control/conversations/1784580964134_DesignerAnalysis.json": "52e0486360e720c03dfac8fa70a239e9b904c0d3b840d68c4dd9ab7956338d1e",
  "records/llm_log_naive_avglog/conversations/1784581596438_PlannerLookup.json": "dee8ebc6b1f676379ec65b551bd1838c982ac6062a729a468b946cfbe610a495",
  "records/llm_log_naive_avglog/conversations/1784581620064_PlannerRoundSummary.json": "a0e30362d6838671e05d949f34cfc89920b0142c9a757e52ba0480ed6e4cace2",
  "records/llm_log_naive_avglog/conversations/1784581699996_DesignerPlan.json": "8dd546bbc02f1481c6223762c0e0b7adf6c67978da187fbbcf21ce053137ef87",
  "records/llm_log_naive_avglog/conversations/1784582499202_DesignerAnalysis.json": "e9bdc9de5b45c9d292d43a48f7dff0ba1e3f4f96e2d2cb3365e86d203114fb45",
  "records/llm_log_naive_avglog/conversations/1784582535280_DesignerPlan.json": "578d73f3e70de5dfa88190362d3d353519c90a557053ff8eb86e95b594ba080b",
  "records/llm_log_naive_avglog/conversations/1784582755686_DesignerAnalysis.json": "e6bfb834dfa8546ebd118af250673ffaff6f029ee1a28d1226497df63954c386",
  "records/llm_log_naive_avglog/conversations/1784582764501_PlannerLookup.json": "f42d92b60925e6cc94bf36179949100842e5d27ad90e056869ae3ebe7d71f40e",
  "records/llm_log_naive_avglog/conversations/1784582795343_PlannerRoundSummary.json": "228e31da1898a8cb66f68e33e25c0ac789013218eebfac105f1774d87b0be47c",
  "records/llm_log_naive_avglog/conversations/1784582895333_DesignerPlan.json": "670166d71292a8b8a1f643c42c45a3174a75ec526d03263dd0db0d779282330f",
  "records/llm_log_naive_avglog/conversations/1784583373406_DesignerAnalysis.json": "ded912f9f771fbed744b158a0bd460531624b598882039989a44542ff5faa4a4",
  "records/llm_log_naive_avglog/conversations/1784583403070_DesignerPlan.json": "e4a4d78ef65c36389b11744350198e0de211504699e34f45d5c69ba223777493",
  "records/llm_log_naive_avglog/conversations/1784583458372_DesignerAnalysis.json": "b51bf74ec9994782e31eea1338219ce39464753f99d58cdec710bc30965d63e0",
  "records/llm_log_naive_avglog/conversations/1784583466630_PlannerLookup.json": "fb40b0ff239acf211e64f5a5ad9572316dfea5521589af3026df95434f4f3ff5",
  "records/llm_log_naive_avglog/conversations/1784583489987_PlannerRoundSummary.json": "8512538bee5c39a77f68f2b9f55b287fcfb22d42b93b4ce28cf26b16395283df",
  "records/llm_log_naive_avglog/conversations/1784583544741_DesignerPlan.json": "bad2e89b0c51c1086581c33e48ef7dd9e47313b69d8545f124a4d1d11d1ac975",
  "records/llm_log_naive_avglog/conversations/1784584110586_DesignerAnalysis.json": "0eb3895f871b8dae3610e3d52679b0541de5272597f0d898155bfb13269ac5f5",
  "records/llm_log_naive_avglog/conversations/1784584156944_DesignerPlan.json": "3cb6209e512d55f83435604590068ff542b5edca6cb1dcc50f1abfcffdb72d1c",
  "records/llm_log_naive_avglog/conversations/1784584649434_DesignerAnalysis.json": "404c787103090db635d41de9c9d1cc59547abc2143c38c00f417030d1c91797d",
  "records/llm_log_naive_avglog/conversations/1784584658440_PlannerLookup.json": "15433d6b0651059406e13a23fdc21e5a21d6f71e44b440cd9b2e3b29b87d892e",
  "records/llm_log_naive_avglog/conversations/1784584680065_PlannerRoundSummary.json": "5db08a42066ea6ea957cca78c67e192739be44e1e3c30c9ef2ac901e1d4da76b",
  "records/llm_log_naive_avglog/conversations/1784584719667_DesignerPlan.json": "4c5700cc4b087aee2504e801e5e1b65d652cc19e707fe0f4869a186bac7e3972",
  "records/llm_log_naive_avglog/conversations/1784585459983_DesignerAnalysis.json": "4f28be7f9c74880f5d39a9c57821cd071cad2da475014fec72bbe96f9e5d2f12",
  "records/llm_log_naive_avglog/conversations/1784585499522_DesignerPlan.json": "d99357bdfcc5469b43dac6fcd6a991e06b139461739fad55547026673fdc9717",
  "records/llm_log_naive_avglog/conversations/1784585551646_DesignerAnalysis.json": "560a20ab1a41622d232ec1181ef4da4eaa5a0830b4f78b91e57e85b8429f60d4",
  "records/llm_log_naive_avglog/conversations/1784585558554_PlannerLookup.json": "0d01ee3718b3c496ce569f64d8fb8d93b9b1c82842b2c49459da000ddf458119",
  "records/llm_log_naive_avglog/conversations/1784585579315_PlannerRoundSummary.json": "f80cd9030949a864dc55815d758776cc37fa255da2fbd89984319d2fd87682d9",
  "records/llm_log_naive_avglog/conversations/1784585615215_DesignerPlan.json": "640aa77f125c20d06e3c13d50ddb759215b0c6258a2ee981682d184ac87069a0",
  "records/llm_log_naive_avglog/conversations/1784586107298_DesignerAnalysis.json": "39ea6067a92e744f99552ffcfd8e5bd0f034c74e9aad2e7c71b0c2dfc2981a3a",
  "records/llm_log_naive_avglog/conversations/1784586150867_DesignerPlan.json": "0be4a7cb25e82956858927db5939bf7b686855cf62cb3af7c8321830020b3ce7",
  "records/llm_log_naive_avglog/conversations/1784586521885_DesignerAnalysis.json": "be6c2b1d54d2240c3e45162df983f11933fbeadc69a3ae47d93326c881e0b81f",
  "records/llm_log_naive_avglog/conversations/1784592117667_PlannerLookup.json": "00b66605839fed64c6aa5441ed4e77c616a54629856aa733b17fe753920d358f",
  "records/llm_log_naive_avglog/conversations/1784592137648_PlannerRoundSummary.json": "0f08a56da7ef5ad6e3913173e993c626d87e66f8559c1cd4a5bb92fa5a64eab6",
  "records/llm_log_naive_avglog/conversations/1784592176057_DesignerPlan.json": "9dad3d547e98e9336a9e9c97c52b0ac9fdfb31c3740890295e6b0154fb3f591f",
  "records/llm_log_naive_avglog/conversations/1784592992549_DesignerAnalysis.json": "da9661a9f581065aedd3b6c51fd600b7e94732e6ca42f5ca048240deeaee2192",
  "records/llm_log_naive_avglog/conversations/1784593025068_DesignerPlan.json": "018e978039663aa54f99cc2e160fed579f75658d85c1ac328aa67eeed10b9f93",
  "records/llm_log_naive_avglog/conversations/1784593733354_DesignerAnalysis.json": "f160f45f19c27ad7503c97fcaa0eedf05bc86bff8d508c5cc4b2d67fd9fe44c3",
  "records/llm_log_naive_avglog/conversations/1784593743143_PlannerLookup.json": "1f3a5630ff0490d51f59a4cd5f7025634b80da74ed449ba4fbc62c913a70c480",
  "records/llm_log_naive_avglog/conversations/1784593772483_PlannerRoundSummary.json": "47594b4be470fd2ec76ef3c917cb0a5d501dc2cd7dad6def9a4b74ce74c660f2",
  "records/llm_log_naive_avglog/conversations/1784593884581_DesignerPlan.json": "96756bd326f9d4923afd4a890d45b148c36eb174acc26ac4cc1b2eb832e9a7e2",
  "records/llm_log_naive_avglog/conversations/1784594749909_DesignerAnalysis.json": "08aa9981e110dd9af8fe83fd3f74723ec606f655918e03c8512f66d1bc78109e",
  "records/llm_log_naive_avglog/conversations/1784594789148_DesignerPlan.json": "a69423053d5df682b08a5720760e627f4d4c9a23bf2522f2dba7e469b38fd99c",
  "records/llm_log_naive_avglog/conversations/1784595386453_DesignerAnalysis.json": "c7c424899aa69e6058d7f2ad470b63281e106eea31b208804852514232e78031",
  "records/llm_log_naive_avglog/conversations/1784595394870_PlannerLookup.json": "9d64a2f5a360e5fe9ba039396cb0ec6aeac4a7c11ee36ae72041c2e67520723f",
  "records/llm_log_naive_avglog/conversations/1784595415826_PlannerRoundSummary.json": "eaaa8907826c092ba1298b3f5b781df74b64cbef208c1a920f781495fe399cbf",
  "records/llm_log_naive_avglog/conversations/1784595441703_DesignerPlan.json": "36e72a695b5aa3a47ecc1dd0191fbcf3bad5526fb46bb2cb8fe5cc65f6da211d",
  "records/llm_log_naive_avglog/conversations/1784596248815_DesignerAnalysis.json": "b141fda41be5e971da8083258250bb86e1e4867cce863347e4604216d16d76f6",
  "records/llm_log_naive_avglog/conversations/1784596283590_DesignerPlan.json": "252935c9c3c1ae910eecccb55cf48ef0ec2bebad6cb95571381deda18b6f1e64",
  "records/llm_log_naive_avglog/conversations/1784596875074_DesignerAnalysis.json": "d541ab9505a1f80fbd0903a06d6a1c2ebd6da4e6dd10844bf9cb1306869a23bf",
  "records/llm_log_naive_avglog/conversations/1784596884794_PlannerLookup.json": "0d6076867f0285275179ff6909d7a113c7f1ceb2ab93227686cf916e269cc252",
  "records/llm_log_naive_avglog/conversations/1784596906677_PlannerRoundSummary.json": "1b2a18bd1449c9768630ec1afbef270ba37bdad6ecd9ab73e54a38fd6eec1142",
  "records/llm_log_naive_avglog/conversations/1784596942383_DesignerPlan.json": "8c831be6b28a445ce21d059dd41e7974f2b72212b940420c8e5f2c7320a60b72",
  "records/llm_log_naive_avglog/conversations/1784597179866_DesignerAnalysis.json": "1b590441cc5656a997b46d41c562e07be4f762f87b91ff7a249bdbbf130d9d69",
  "records/llm_log_naive_avglog/conversations/1784597245885_DesignerPlan.json": "a6838076e7ff0590a3e7e447fb97133a835e981f8d4cd4ae5b27199bae0020c1",
  "records/llm_log_naive_avglog/conversations/1784597782421_DesignerAnalysis.json": "1033f586b18994a0407b7725ba40fefa218a1ce30fd5bbd49a2bfbffb42258f4",
  "records/llm_log_naive_avglog/conversations/1784601587823_PlannerLookup.json": "9f5ba06dfbf3dc7caf0467f7a193954b91347582972071da8faef8c66b9ec338",
  "records/llm_log_naive_avglog/conversations/1784601620265_PlannerRoundSummary.json": "08319b44448bd051a21ddd17f6944e9aade2a80b84f64b72f41717acce28cad3",
  "records/llm_log_naive_avglog/conversations/1784601679127_DesignerPlan.json": "5924b7e366e0836c7b138bf59f4d4f413dd097bfdb224e72dd63b40bd404ec51",
  "records/llm_log_naive_avglog/conversations/1784601923286_DesignerAnalysis.json": "55c241c330cd93503b7e4d15602d6694cc4abd9577a829f36cfc0a3820d8dee5",
  "records/llm_log_naive_avglog/conversations/1784601954253_DesignerPlan.json": "13f168b2ce985f877b10dc39bad4bde49f898deaf10846c0590961e99477c7bf",
  "records/llm_log_naive_avglog/conversations/1784602027426_DesignerAnalysis.json": "15c8ce45f3f1ee2ec17764798e2983fbe2d4afde27b9e1e9623b65ca84046a02",
  "records/llm_log_naive_avglog/conversations/1784602034875_PlannerLookup.json": "ffeb6d27d4280cde74aa4b12490973242895e47df9285ea34aa2b6f6c86ab967",
  "records/llm_log_naive_avglog/conversations/1784602070267_PlannerRoundSummary.json": "d8dc0f4eae2dcc50f2a8e57b011350aee257c5d8675204199b123fcb17912b18",
  "records/llm_log_naive_avglog/conversations/1784602114927_DesignerPlan.json": "f83145525315554a79b06b6fb4306d5a56c53c3cac55363d5938193ce4e62871",
  "records/llm_log_naive_avglog/conversations/1784602242645_DesignerAnalysis.json": "c7a77467c458f8b2c7de7108a9f729e0cb58b23bb149ec76806e5c443e296144",
  "records/llm_log_naive_avglog/conversations/1784602276482_DesignerPlan.json": "a60b5f289b7bbb8bfc39173b720c0d458165f01e807593792cbe5ab84af2c21d",
  "records/llm_log_naive_avglog/conversations/1784602483598_DesignerAnalysis.json": "584cf12d7a73951722b0fafae35e512167a939433111523b632523eb02c7d1f6",
  "records/llm_log_naive_avglog/conversations/1784602491158_PlannerLookup.json": "9901d2056796d0196bf5992ae261e56d02e17654b78b75b0912363465a4f26a6",
  "records/llm_log_naive_avglog/conversations/1784602512199_PlannerRoundSummary.json": "71001ced59a9fefc97b26392b7d3bd2548e998e63b51f797b6549787338b9479",
  "records/llm_log_naive_avglog/conversations/1784602559589_DesignerPlan.json": "ce16faa943acfc7859a18f3fb7619b6b97db58ad31c1cc36d0cdf5427756d061",
  "records/llm_log_naive_avglog/conversations/1784602803745_DesignerAnalysis.json": "0de0d29ea8ef136ce0195b3f1409ba330c82d031e031cf3396f438132823b3c2",
  "records/llm_log_naive_avglog/conversations/1784602858679_DesignerPlan.json": "07feb3707f6dd472ae7f89d0cd956332d5ad0d9ca23c44be5319e0201509c091",
  "records/llm_log_naive_avglog/conversations/1784603213898_DesignerAnalysis.json": "5daa06066626d996d9260988a1f329d2f31f4c17074ad5800da2e0f7b48e7a40",
  "records/llm_log_naive_avglog/conversations/1784603221454_PlannerLookup.json": "da4d52aaaa3aebc19d897eba148ae19f87430e28159f6d736bc49cbe26449d4e",
  "records/llm_log_naive_avglog/conversations/1784603247088_PlannerRoundSummary.json": "2e114b1ec885ec7e27e9b40722379cae8b9d2de06f018f1f3b8ae1f0d549530d",
  "records/llm_log_naive_avglog/conversations/1784603288616_DesignerPlan.json": "87845035f95d7995ffc1e65eac1bc0d57fe67b21a8a5f66a3dcf6e1222139f6e",
  "records/llm_log_naive_avglog/conversations/1784603368154_DesignerAnalysis.json": "1af97dc26010c45d273e05b87c195ba70bc3167b8e25aa1558d59e5dbedc8e13",
  "records/llm_log_naive_avglog/conversations/1784603403403_DesignerPlan.json": "b009c61fb754198305a340bd77ed3f77a298e04d67717c2f3a02eccf3d0f58b0",
  "records/llm_log_naive_avglog/conversations/1784604109711_DesignerAnalysis.json": "1ef32c9e4498914b7576eea5ad84bdb3cd97058349e80d70caa2793e3848a949",
  "records/llm_log_naive_avglog/conversations/1784604119583_PlannerLookup.json": "f56edca87a17413b13fde6ecdafef644d866426432a85495992c04084366419a",
  "records/llm_log_naive_avglog/conversations/1784604142918_PlannerRoundSummary.json": "7b0c1a85c8b8c582c3f16c59af908519b2cb32ab626a39a67622a7fc8e79959d",
  "records/llm_log_naive_avglog/conversations/1784604178829_DesignerPlan.json": "5eb30e5977378271a4b91762a79d17bf98cfff3f6910222b81d63f7131aec9d5",
  "records/llm_log_naive_avglog/conversations/1784604599648_DesignerAnalysis.json": "f3dc16c2c849c7133dd190c908b9389ad4e34c253987d8332e0c8420a66372ed",
  "records/llm_log_naive_avglog/conversations/1784604633590_DesignerPlan.json": "88d9bbefbdcb920617a178af9e0474ad92a885b16ef5d4bdff135f809f7c2cef",
  "records/llm_log_naive_avglog/conversations/1784605278028_DesignerAnalysis.json": "36d73b8c1cb41413b96aa586d86f8cf8d1e325a956d91a6a6ac9b7f1cc2bde08",
  "records/llm_log_naive_avglog/conversations/1784612204056_PlannerLookup.json": "3d36faa8a4fdbfb50a738bf16af3ff8cf61daa70b88f7e8a7b9b356876805fa4",
  "records/llm_log_naive_avglog/conversations/1784612231674_PlannerRoundSummary.json": "2cd18a92d670619c412ee2ff11df356afa772840034108b9afe75df85a50e06d",
  "records/llm_log_naive_avglog/conversations/1784612270703_DesignerPlan.json": "77a1d483e6717b3b2e690a70404ae1322a0f745b096e9cbd73711a4502e299da",
  "records/llm_log_naive_avglog/conversations/1784612765375_DesignerAnalysis.json": "77a5a0e4711220714bdd85e947702b52fe0ddc3b76228ba0fa965b65311b606a",
  "records/llm_log_naive_avglog/conversations/1784612817631_DesignerPlan.json": "a3da0d9d5d21c5cb1f123d30b0bccf31c6e1959c1137683ece2db6923c574496",
  "records/llm_log_naive_avglog/conversations/1784613480933_DesignerAnalysis.json": "ec23344f3eed0bdf64b9ba6ff648c1e599cd6b2c29a91f7d90c218606dd43385",
  "records/llm_log_naive_avglog/conversations/1784613491957_PlannerLookup.json": "622dbdd136a9511501a68688f92a3f732ccaa245f2677e9ae839546ddb4475dd",
  "records/llm_log_naive_avglog/conversations/1784613514609_PlannerRoundSummary.json": "1b02bb230158667c163b4b31be9760abadb2a718d4f862e6ceadfb069b3286c0",
  "records/llm_log_naive_avglog/conversations/1784613545593_DesignerPlan.json": "876a40675b4ae86351d11fbce8067e37f97ad9df6bb1d4caf46b0ce744fc951d",
  "records/llm_log_naive_avglog/conversations/1784613762764_DesignerAnalysis.json": "00ad7da9673a8e27d8946e152c5c28121687465c3718a0d4953c35bae0b7d113",
  "records/llm_log_naive_avglog/conversations/1784613800477_DesignerPlan.json": "fc21ffd4841e76c8c1e9187af4a92060f76bbc27d7d3f571895f30e3bfc54ee4",
  "records/llm_log_naive_avglog/conversations/1784614395847_DesignerAnalysis.json": "5c775d8a10ebf2eb002db0d4b1df62194c8c59707166328978164a8a8ccf409e",
  "records/llm_log_naive_avglog/conversations/1784614406581_PlannerLookup.json": "a5e6f814c6ec606d3bd0e7fc5b7a2f10352871ac3200b36026b3eb30f1b250db",
  "records/llm_log_naive_avglog/conversations/1784614435237_PlannerRoundSummary.json": "6c84c59b9fd4dd2e30a6abf844ff1945bcac7b32479a000d13163db6806474be",
  "records/llm_log_naive_avglog/conversations/1784614496863_DesignerPlan.json": "4c0f9e55cf0f9de8a56845ca5d1d7a42ae7fddd358e7e0970563246f37119fa8",
  "records/llm_log_naive_avglog/conversations/1784614598991_DesignerAnalysis.json": "caa898c357317630426e1822fce1d615309edef17601d6bc283ee56fd8ea1143",
  "records/llm_log_naive_avglog/conversations/1784614635766_DesignerPlan.json": "1f99d6b5a638c1fb43de63fab90a6d94684cc7f46e6d3c438f4840089b355bdc",
  "records/llm_log_naive_avglog/conversations/1784614785440_DesignerAnalysis.json": "70bcdb916790ab1f5edd8818014506f57daf87842c325214c181483598c26078",
  "records/llm_log_naive_avglog/conversations/1784614797595_PlannerLookup.json": "652fd7a1bae39d2fd22c1092be983ab02ffdf22f3caa180530f635b0fa5ca6a4",
  "records/llm_log_naive_avglog/conversations/1784614820822_PlannerRoundSummary.json": "22e3d895ed94b6d5fdf061d2d7a1bfbec382841a970c47e65e9950caa7c9a731",
  "records/llm_log_naive_avglog/conversations/1784614865978_DesignerPlan.json": "f3f3e79c5888a4a94f02b07b3f5fb488c43d8d6fc5eec5483e514b85e9bbee0e",
  "records/llm_log_naive_avglog/conversations/1784615028912_DesignerAnalysis.json": "0a9418f7ae9fc75dc863d52106fc301520a078c3391c627bb83edae88ffde9b2",
  "records/llm_log_naive_avglog/conversations/1784615064219_DesignerPlan.json": "45abd42dfb203567f6ac765b9e73cfdc464672cd627e7271aeeb3e74bb9b25a6",
  "records/llm_log_naive_avglog/conversations/1784615402976_DesignerAnalysis.json": "b43cee2a98582107df5f511e7b3810aa76e941e1fe1a31862be15f6dc1874fc9",
  "records/llm_log_naive_avglog/conversations/1784620956440_PlannerLookup.json": "a3481a8676a7b9245bc51c8aaee7dcfe0877cfef3e2da1886aaf2d910e0e31da",
  "records/llm_log_naive_avglog/conversations/1784620988716_PlannerRoundSummary.json": "5bfc7c498883fd9d8e4752d5503d1cd77155a958fdbf8d21381598109ed8e278",
  "records/llm_log_naive_avglog/conversations/1784621044050_DesignerPlan.json": "b42484b05444e0aca41b4857caf68afa51d28d8aa57b242d53337aa484e94682",
  "records/llm_log_naive_avglog/conversations/1784621739724_DesignerAnalysis.json": "d4918ff3947bfc64e5048329df82667c48d81ac984b024a58f91024c016cb9c8",
  "records/llm_log_naive_avglog/conversations/1784621776696_DesignerPlan.json": "3faeb67aed985dd5dea23cb4957ec458c25dc7b599354b181701b1700fc5a211",
  "records/llm_log_naive_avglog/conversations/1784622120285_DesignerAnalysis.json": "92ba88f7ae114b2df3d53a7b56609b4b9d23990cad7aae1d743575f435402060",
  "records/llm_log_naive_avglog/conversations/1784622133513_PlannerLookup.json": "0613e17d7f3b8a8e69ddade9cbeb2c00bff3e750e5ae8de12dc7255b42a33581",
  "records/llm_log_naive_avglog/conversations/1784622158709_PlannerRoundSummary.json": "cf79abc559c2aeadda321f3721b32fe04baaf3d4ea9ff04defec5fa708c9bf95",
  "records/llm_log_naive_avglog/conversations/1784622202346_DesignerPlan.json": "ee6d6bdd5c3f33a0f99e87b289a350e5d8895cf52db5f2f94faa10b782e76fbb",
  "records/llm_log_naive_avglog/conversations/1784622272034_DesignerAnalysis.json": "734001697405721a60011f9dca842afe561dcc8f0f362a3446febdadd79ee364",
  "records/llm_log_naive_avglog/conversations/1784622306361_DesignerPlan.json": "e9a31baad25c363bd8e68747e50ebfb8895fd3cf73a5a2bf50da86febfe70b7f",
  "records/llm_log_naive_avglog/conversations/1784623061133_DesignerAnalysis.json": "2a1af793e804618e3917e0b9e2379affa9fc70771b34bd86c4163b047c73db3d",
  "records/llm_log_naive_avglog/conversations/1784623068918_PlannerLookup.json": "e2fe370124e57a89b08f4fdd92f0b6e15efb3e0c002f4c19788e21d0cc763c44",
  "records/llm_log_naive_avglog/conversations/1784623094709_PlannerRoundSummary.json": "5ddbcae8f7cb04ce616683a898f5e550419329bb682a5801ed2d0cc0e3d80029",
  "records/llm_log_naive_avglog/conversations/1784623136089_DesignerPlan.json": "301897d570f22485b83c83326da11c46f349fe013535737206ce125794e3d643",
  "records/llm_log_naive_avglog/conversations/1784623217117_DesignerAnalysis.json": "9a393d7a2c44953c7d1a1e480def018594a416fc1e709780ae310f210b5986e5",
  "records/llm_log_naive_avglog/conversations/1784623268313_DesignerPlan.json": "b66bb6edc54a0705da1c4bb2c702737d5b0e77513e9ae3e1083865ba96f69da3",
  "records/llm_log_naive_avglog/conversations/1784623626321_DesignerAnalysis.json": "e6d26117f70f1a2ac2aa4d149a3c6b91a12bb4d177a0e317b104dac704fd17c5",
  "records/llm_log_naive_avglog/conversations/1784623638406_PlannerLookup.json": "aafe684dbd627935bbbe1ca68d3e3dac3ce1ab049367ec050715f9a1c5158ad8",
  "records/llm_log_naive_avglog/conversations/1784623665963_PlannerRoundSummary.json": "7a1fce5318dcb0454e5920d10f6543e69be0023cc5877a0cef6c896b38210eff",
  "records/llm_log_naive_avglog/conversations/1784623715376_DesignerPlan.json": "accfb896686b6e6a3a313ec6be546fca028a2f3d14894e8f4372d692aee522be",
  "records/llm_log_naive_avglog/conversations/1784623866326_DesignerAnalysis.json": "05b0eaa172f4bc4e5092e8ebdfb01ee23d037981d0aa80b3c28455263b0092a2",
  "records/llm_log_naive_avglog/conversations/1784623910119_DesignerPlan.json": "c9bd4930c747efabbf475131b6153749ebcdb896391b6c6cdcb894743dfd4ae8",
  "records/llm_log_naive_avglog/conversations/1784624048219_DesignerAnalysis.json": "3f04b4dd51df529c967ac1097c5c36e82d0fd570fa789d808516c1dee653c160",
  "records/llm_log_naive_avglog/conversations/1784624056230_PlannerLookup.json": "36900c38f73f0b7394bc380680a82f33e7fc615dace334cec03f22fccf7f9d3c",
  "records/llm_log_naive_avglog/conversations/1784624087626_PlannerRoundSummary.json": "29d1a024d180733ba83a0c73adeee36e773e1ebfdc73a88f1fb8bc74b87c1834",
  "records/llm_log_naive_avglog/conversations/1784624142618_DesignerPlan.json": "31fa7337ca9b3b4f7393088f2d72cb38fcc86ad5676446e8e4ea4d7bd4da3be6",
  "records/llm_log_naive_avglog/conversations/1784624404466_DesignerAnalysis.json": "46de0487711f8f2543502e79f29b94b05ddd4a4f203aeb2b2ab467d02c2b45bb",
  "records/llm_log_naive_avglog/conversations/1784624467234_DesignerPlan.json": "5f68276276a8db668bbb5e2a7eb7a095b55bcc9721c46e05d9f6e3024ccb568f",
  "records/llm_log_naive_avglog/conversations/1784624931514_DesignerAnalysis.json": "66771664f1a56920c9f0efd59dd84837a40f262a2011b0b6915b0eafca59d0e0",
  "records/llm_log_naive_avglog/conversations/1784638442147_PlannerLookup.json": "c73e3b85d172c96f333ef31352b22440dd3284161f9a41afc8110053f1b593e7",
  "records/llm_log_naive_avglog/conversations/1784638491126_PlannerRoundSummary.json": "ea5d3cab19829cadcbee9d4dfadaa9af1d8a06591c114a5912e7901d0fcb1e5b",
  "records/llm_log_naive_avglog/conversations/1784638547869_DesignerPlan.json": "a2d90fe4d0c0bb15873bc4fe1ea74e5ed8f3b207edd299b5ebf66a52692e2430",
  "records/llm_log_naive_avglog/conversations/1784638811380_DesignerAnalysis.json": "a80a62bbba2a47c291de949d4ca44150ef9e847512aac80022fbed14ceededdf",
  "records/llm_log_naive_avglog/conversations/1784638883955_DesignerPlan.json": "7182168dcfef717e03cec4358c47c9c95472152a3125cc8e5fbe64ec39447c02",
  "records/llm_log_naive_avglog/conversations/1784639346423_DesignerAnalysis.json": "a9594e70303bc31c67e8f56c5db527aa7a2bfeb41b326139b1c428306549b17a",
  "records/llm_log_naive_avglog/conversations/1784639355578_PlannerLookup.json": "115f0667c79b0c014ee7c82143baede17e571b37dcfdbe3a9af6f200c880375e",
  "records/llm_log_naive_avglog/conversations/1784639395116_PlannerRoundSummary.json": "2899a910befddf7d011ef8b6d050fbb1d2e82e4f4f65e32d34963ff77162a17a",
  "records/llm_log_naive_avglog/conversations/1784639490577_DesignerPlan.json": "382ad20e83d744c2eb99798dcdfa3070b1f00aebe370b5c296f429ab951e82af",
  "records/llm_log_naive_avglog/conversations/1784639589182_DesignerAnalysis.json": "f7943c482e0d58c2bb44e3453b380da48e2a21b3e006b715b29a0e2e8928ef3d",
  "records/llm_log_naive_avglog/conversations/1784639672064_DesignerPlan.json": "d4e4fc9ebf76f7437ffe1446815f8fe22a731c2881ce63482630b20cd62b45b0",
  "records/llm_log_naive_avglog/conversations/1784640585381_DesignerAnalysis.json": "32d9de47026482f80775a3093042beac1c2655f28a95f0bcdd1ccc8bd7fe8d0d",
  "records/llm_log_naive_avglog/conversations/1784640596922_PlannerLookup.json": "f6a3654ab8eeaeedeccc9d218bb77bd302de1683beb08a98d2bf85e88a6fda34",
  "records/llm_log_naive_avglog/conversations/1784640627711_PlannerRoundSummary.json": "a1b69cfc5920e1d47da3e5a095e01257c218ba0a42e28dfa675d6c9515277a8a",
  "records/llm_log_naive_avglog/conversations/1784640684071_DesignerPlan.json": "a37bb7425e81f7a32283019c396889b7346da4ea5061d31e4c3ef6dd03020376",
  "records/llm_log_naive_avglog/conversations/1784641154742_DesignerAnalysis.json": "02175c48b418f698aae078fd0214a3df2fd6fed0d7e8a65d9ddaf6e8777245dc",
  "records/llm_log_naive_avglog/conversations/1784641256847_DesignerPlan.json": "b2f0d4b4294ef6ed816ced97f2fc6e5b6f617529f6b6aef2abc1322458e5476c",
  "records/llm_log_naive_avglog/conversations/1784641765575_DesignerAnalysis.json": "cf12c51fd478330de1434ecb60d90da8108f93d0f13f9bde8abb616cd4dfbee2",
  "records/llm_log_naive_avglog/conversations/1784641775924_PlannerLookup.json": "ebd0ead226d78d0ab5412949bb0fc371bedffbc332bf97ff364610b931eee25c",
  "records/llm_log_naive_avglog/conversations/1784641810747_PlannerRoundSummary.json": "32a2ceece1250918e1cbfdbc0f438763fe158eb8a113223bac86fe76ea4b6a81",
  "records/llm_log_naive_avglog/conversations/1784641881401_DesignerPlan.json": "b7aef2b9193fa5fa82c87f921046237fe1b0ea56d27f79741a8cdcaaf638e349",
  "records/llm_log_naive_avglog/conversations/1784642411870_DesignerAnalysis.json": "4959f41d46ac2482361d6c912cac187fb6c4cd32b2c1f0b6c3fb1491379abd29",
  "records/llm_log_naive_avglog/conversations/1784642450188_DesignerPlan.json": "208501eaa7f0762eb7ef3f1f52b702c56fd145ad4c9aab74405da6a34e9bbfc5",
  "records/llm_log_naive_avglog/conversations/1784642852206_DesignerAnalysis.json": "2eb8eec327e61c4af26a4be5749225d623586517ca4faf76fbc8aefc1fb89fb4",
  "records/llm_log_naive_avglog/conversations/1784648627696_PlannerLookup.json": "aca9acbcd4bdbb3a7350c150894cbb10ffb6c208ae32113bcb3fea6661a77e4a",
  "records/llm_log_naive_avglog/conversations/1784648661876_PlannerRoundSummary.json": "427d1c5438cbbe126ed22d57496d3c0cc9f0180800e6cb618442b15b369ba94f",
  "records/llm_log_naive_avglog/conversations/1784648757935_DesignerPlan.json": "fd3666658f443762541b575379e3e5d4cec51686d501579f14790d2777e78c6b",
  "records/llm_log_naive_avglog/conversations/1784648906386_DesignerAnalysis.json": "71b48bb2c07102b00b0d386d724c84632ce02220c78500cb3669d9122904d4b2",
  "records/llm_log_naive_avglog/conversations/1784648974274_DesignerPlan.json": "326d744bc4bc77c5a0c28c3d43324279ca6f3d0274ec0619d7669633b852841d",
  "records/llm_log_naive_avglog/conversations/1784649292025_DesignerAnalysis.json": "4089f8ae597b23b72519fd46aeeb3725201ef8302fed39a54af6d5fbb9642ad5",
  "records/llm_log_treatment_rerun/conversations/1783967779023_PlannerLookup.json": "1b2478e286edd4039e2ca5491d328f0629b1de7e59542ac557f0e7fe25cbbe73",
  "records/llm_log_treatment_rerun/conversations/1783967798232_PlannerRoundSummary.json": "63b1a9ec83aa05b4a7d865a50347076836d3b2855cc88b4a989d5dcc4c9f98f8",
  "records/llm_log_treatment_rerun/conversations/1783967848723_DesignerPlan.json": "65407d278ba13a8bd087256bf01d3ce57bb12261f0bcee54aef2c572cf141b1c",
  "records/llm_log_treatment_rerun/conversations/1783973187061_DesignerAnalysis.json": "5acdb6b4e488fc9335d1e24ebc2841596c793be246ca8ca72d60266e0243d889",
  "records/llm_log_treatment_rerun/conversations/1783973208415_DesignerPlan.json": "827f93d22d24303394b7fe280f5e7c4793c75110a0aaea7715d0fade529a8234",
  "records/llm_log_treatment_rerun/conversations/1783973240462_DesignerAnalysis.json": "eff12dd1732751b485a11f33c1f514de2cb030bb208234140654448c18484b75",
  "records/llm_log_treatment_rerun/conversations/1783973249303_PlannerLookup.json": "e50583bc93a7ce3541c1f069fcadae32880737753b050c22f250258af1f604c5",
  "records/llm_log_treatment_rerun/conversations/1783973348099_PlannerRoundSummary.json": "d0e61b4a03f609c36e427c78a16ea17a4b1bf8ad53450e16bf64e26076c21f32",
  "records/llm_log_treatment_rerun/conversations/1783973427162_DesignerPlan.json": "64d9afb2dbf035779b356e27f7173de4ec9e9590f37cf041bde7042d1e640b2e",
  "records/llm_log_treatment_rerun/conversations/1783973573173_DesignerAnalysis.json": "2ff727fb303a4b0b61fb2b2372f28c0bb4799dfbb9f9b1dbb36d86b337b5607f",
  "records/llm_log_treatment_rerun/conversations/1783973626535_DesignerPlan.json": "e527b2de1f0328017ad445c0996213ada1f50a37ab0d0a955b675c340de37573",
  "records/llm_log_treatment_rerun/conversations/1783973643539_DesignerAnalysis.json": "a01f96bec149020ec59babd25c3a3ec7b38ca31d4b018203b55576d9f94f80bf",
  "records/llm_log_treatment_rerun/conversations/1783973652806_PlannerLookup.json": "6fc9ed1a30d3560a491976d30a2de4bab69e05a92e90654fe7039b181d85ca55",
  "records/llm_log_treatment_rerun/conversations/1783973675450_PlannerRoundSummary.json": "472ae4c9d477c33e8b6a8ce191b54af53d19aa0b36375e6766788ffd162d6e83",
  "records/llm_log_treatment_rerun/conversations/1783973698893_DesignerPlan.json": "9d4cb440c52cc8d871c650009ea32f5394e44712f84a76476d210c12fc746440",
  "records/llm_log_treatment_rerun/conversations/1783974179793_DesignerAnalysis.json": "f60f8ffeecda26acd944bf78e31fb0715e32c1c10109afd37c927a9915829699",
  "records/llm_log_treatment_rerun/conversations/1783974226776_DesignerPlan.json": "f8a3d96e09ac9f4c17b24773cf64f879c249f93433930ba1b57171986108613d",
  "records/llm_log_treatment_rerun/conversations/1783974370941_DesignerAnalysis.json": "c04bd3fc1be716d5cef8bedd2b8e2f35ef201087c6e7df93a2e05f928ad79fcd",
  "records/llm_log_treatment_rerun/conversations/1783974379759_PlannerLookup.json": "408285734434f210abeb4622a16dc92dc35c9c46862c933466ed711569404f1c",
  "records/llm_log_treatment_rerun/conversations/1783974400658_PlannerRoundSummary.json": "f23874dfb67f68ab3ea11a455dc4c82b6490d357a1262697b8342c76b40fb93d",
  "records/llm_log_treatment_rerun/conversations/1783974446941_DesignerPlan.json": "558ceaeba9d7adee0385511f2f0bf3806596b972039ea0819cdd565dc5c1470f",
  "records/llm_log_treatment_rerun/conversations/1783975749827_DesignerAnalysis.json": "67a981b01754e75596de6493e3379ec0d4a1118622adf46729d82532b768bfeb",
  "records/llm_log_treatment_rerun/conversations/1783975775596_DesignerPlan.json": "20052b80b616486e58743a76a1380ca54be9ff028a742bda1433f59b4ee459bd",
  "records/llm_log_treatment_rerun/conversations/1783975894818_DesignerAnalysis.json": "ca5bc70d473ce62f305c3a4a69276437ac7e8a1cab82d3410172ed702afc35ed",
  "records/llm_log_treatment_rerun/conversations/1783975904960_PlannerLookup.json": "0bae13005841ca1947d3f96934232165852ab42cf40c8d53547deb1b7584ad48",
  "records/llm_log_treatment_rerun/conversations/1783975922663_PlannerRoundSummary.json": "dd154c298d01fb70801036002d8c5b527f67a5d31ab85b93b6223c83178a68dd",
  "records/llm_log_treatment_rerun/conversations/1783975950494_DesignerPlan.json": "fa190de59e600b24e41fdbfd68d5161c714f04c7b97fe72b8df15f8f782e032b",
  "records/llm_log_treatment_rerun/conversations/1783976107553_DesignerAnalysis.json": "85279ff3eeacb2cad7570fa2d328c51537e35d4c1181c60b0ed5aa0b5fc0ac4c",
  "records/llm_log_treatment_rerun/conversations/1783976154213_DesignerPlan.json": "12c606cd2a106d32966aca902cd9fa5a09b89723fbd65b03b8fe48ef0ed72a55",
  "records/llm_log_treatment_rerun/conversations/1783977258355_DesignerAnalysis.json": "b8dd9c906b3b6d9ee7bf0352061a431327d5b72eacb8fa27d344d7dd68d71b38",
  "records/llm_log_treatment_rerun/conversations/1783983649866_PlannerLookup.json": "2ea0d0648e16d617b436f2e089a065303cb2c8bcd71f4766f63af00ea6cd7cda",
  "records/llm_log_treatment_rerun/conversations/1783983669989_PlannerRoundSummary.json": "93e88b66e0a71ad44440245794bafd6f6f03c3986d2c7f69d1f38d3c86064ba2",
  "records/llm_log_treatment_rerun/conversations/1783983692377_DesignerPlan.json": "e226af0b0e4cec29b64cd06c394482f310cd238b9206d8d3a4b2b03df39a4ffa",
  "records/llm_log_treatment_rerun/conversations/1783983856290_DesignerAnalysis.json": "c8492bba4a392cba4ae745d489d3cde4dddf7ba89e5e5d4077d476a35fd61d76",
  "records/llm_log_treatment_rerun/conversations/1783983896775_DesignerPlan.json": "8e895f316487ee3e85015ca11cbf0cd82c851bd21f800e2e95196d5b458dc9c5",
  "records/llm_log_treatment_rerun/conversations/1783984013986_DesignerAnalysis.json": "76d2a90092a2b19c47e7b36b19acd8eebc46b7fccec2f178417985ccc7d42342",
  "records/llm_log_treatment_rerun/conversations/1783984020629_PlannerLookup.json": "22da17a352d45d1a013de2793b5b07cb4f45e10905fc62ffb97f600c31f8fbbd",
  "records/llm_log_treatment_rerun/conversations/1783984042693_PlannerRoundSummary.json": "3ba7cd0c67e294a1f459df242ca65c6e16d4853d5f12a88466b4c739439fabc5",
  "records/llm_log_treatment_rerun/conversations/1783984084606_DesignerPlan.json": "113d8af1eacdafcb29a595ad96df51883891ca38272279090928a0d62762d44d",
  "records/llm_log_treatment_rerun/conversations/1783984166117_DesignerAnalysis.json": "eba81f6c93b7d42deb0b44d9de1b642ef4d23916e46e6bf1a9a6b7c9958808f9",
  "records/llm_log_treatment_rerun/conversations/1783984184143_DesignerPlan.json": "87b6972d4293aa7809dc37610f9646044123cd45d01532ff419d620e2973ff3a",
  "records/llm_log_treatment_rerun/conversations/1783984210675_DesignerAnalysis.json": "15b90e50136e6266dd65b5365fbda0594e39f6b44b6ae3271b23210f86d3e0a7",
  "records/llm_log_treatment_rerun/conversations/1783984218593_PlannerLookup.json": "7304c7f6368a151f11db81eb6e3197ca745a5ea6c04a1da4c779bea0da22f41d",
  "records/llm_log_treatment_rerun/conversations/1783984240636_PlannerRoundSummary.json": "4c7a56dc199ace76a4c59541cc4ea62ae5e337a0e1cfd24351ecc14937a700f1",
  "records/llm_log_treatment_rerun/conversations/1783984302588_DesignerPlan.json": "8ab7704cca521376b3f76a8860f1c5658fa6a51021eccb3667edc154615c1c74",
  "records/llm_log_treatment_rerun/conversations/1783984360333_DesignerAnalysis.json": "ae90525ef0948b7e4fcb3aa738540f1cca810e80074252ee5a6962e6d660ba7f",
  "records/llm_log_treatment_rerun/conversations/1783984397458_DesignerPlan.json": "e1bbf62cbbe2d01adaae1b74054984737285721e1a6571b7b73e823f3a77c4ee",
  "records/llm_log_treatment_rerun/conversations/1783984526249_DesignerAnalysis.json": "8b1696b2759172d9b4e19955de130c74ddaffe7827cffd857ef84b026d93b904",
  "records/llm_log_treatment_rerun/conversations/1783984533983_PlannerLookup.json": "296cf880a4b6f903a9ba0a18bd9f26260b4d74f46d5baa28e89391361774ea76",
  "records/llm_log_treatment_rerun/conversations/1783984576070_PlannerRoundSummary.json": "ab2e24be13d4d853f8a1ea61d969ce34cc04563f24a53a9ea2e9f54a69079b18",
  "records/llm_log_treatment_rerun/conversations/1783984609411_DesignerPlan.json": "7fe23f5326b29332be99b476004a66d96ebe226bf085152a0eb216a78158cb1c",
  "records/llm_log_treatment_rerun/conversations/1783985375641_DesignerAnalysis.json": "b1d0474ad6c66b3702e609b8d93dd24173c9ea966a7305de254be9be63e2847a",
  "records/llm_log_treatment_rerun/conversations/1783985396700_DesignerPlan.json": "192264e659ff9374669a8fca7a9beae447aff3303d19a7d5b101e588c27c055d",
  "records/llm_log_treatment_rerun/conversations/1783985498343_DesignerAnalysis.json": "80bd923ef719e89d3c209b0c934ee53f705f95cdb3af8faf4f41711094c11c0a",
  "records/llm_log_treatment_rerun/conversations/1784106998068_PlannerLookup.json": "782f1ca0e33142d094670092e63bee0af9cfec0aadf36f2ad03c2966a1a9bd75",
  "records/llm_log_treatment_rerun/conversations/1784107024533_PlannerRoundSummary.json": "c77ec2be8250db5ff1876b49293802dad88dbc3f79f0b53d4330b64ba4b98c08",
  "records/llm_log_treatment_rerun/conversations/1784107073871_DesignerPlan.json": "35858718d6e6d4ebd7f19ac4b6724d8fd0ed48606091d79aac8a849422877017",
  "records/llm_log_treatment_rerun/conversations/1784107156231_DesignerAnalysis.json": "14c5e8d8be8a5a426559ecdd2323672579ee26777ca8ba8252e459b7105f66b2",
  "records/llm_log_treatment_rerun/conversations/1784107185457_DesignerPlan.json": "f7e77f425f1d677d1e1d01800337bd36302178ed1c6305d4914f0f60b65b1b89",
  "records/llm_log_treatment_rerun/conversations/1784107696191_DesignerAnalysis.json": "fa42b1e9acae5dc09cf2e5d2dd9b34cb1dfb988b913dd640180cae81ac4a5a8a",
  "records/llm_log_treatment_rerun/conversations/1784107732132_MetaAgentAnalysis.json": "feb2a2e79ef9230be833e0c43d4b67ad1874429d639566327a07cac506150aac",
  "records/llm_log_treatment_rerun/conversations/1784107783592_ObjectiveOnlyPlan.json": "55fc35469c92bbc65e5caa2ae31b96764daaa71cd11c3e86c193aad10a535825",
  "records/llm_log_treatment_rerun/conversations/1784107797775_PlannerLookup.json": "1577d54f03ae51fafde16f7d88d5046ca05f0c57e6ceba4c5d339013cc1b513c",
  "records/llm_log_treatment_rerun/conversations/1784107825638_PlannerRoundSummary.json": "7f61e94ceb912401ba6565234a423fe1ad1de6574d3414614878b5d8698f4a9f",
  "records/llm_log_treatment_rerun/conversations/1784107867459_DesignerPlan.json": "ca57319543bf40a4c9a200b36b94d7106d20d13bb3174eb2b5a9242abac7887a",
  "records/llm_log_treatment_rerun/conversations/1784108281461_DesignerAnalysis.json": "9639c542cab915d67599267540bf9a22cfdbd27e7ef291cb473331cec1ceedd1",
  "records/llm_log_treatment_rerun/conversations/1784108303948_DesignerPlan.json": "156c0184a1b51da073b27236904a34c3dc4cf430f5caece81084d591296b36f6",
  "records/llm_log_treatment_rerun/conversations/1784108919063_DesignerAnalysis.json": "a01e52d090179ef4f1b6653478f49e5bd7d443c85bf7e8964cf03e59b4dffb6c",
  "records/llm_log_treatment_rerun/conversations/1784108932623_PlannerLookup.json": "22983cbd8347eee8f4a2161d7fb42d12851ec22a127a3c5d84fc3832b4e938f9",
  "records/llm_log_treatment_rerun/conversations/1784108956635_PlannerRoundSummary.json": "60a3916c256f8f9976d08543eca6233d5c20a9eef29fadd58f0394b38a1e28e2",
  "records/llm_log_treatment_rerun/conversations/1784108981577_DesignerPlan.json": "d1919a77ed5b0102dded4b20078cfe2972aef92a74db0e9c7b613bf9b656b383",
  "records/llm_log_treatment_rerun/conversations/1784109513050_DesignerAnalysis.json": "9584677738da567f74866125f2f5756071a890dee007d70784693d32bdc83cb4",
  "records/llm_log_treatment_rerun/conversations/1784109551427_DesignerPlan.json": "f837fe30d2e605b748e7d94e0d713b8a761be4be6a350fc403942ac3d02d4303",
  "records/llm_log_treatment_rerun/conversations/1784110089015_DesignerAnalysis.json": "cb857065360b42b18956e90af00b57d09af1679b4f6e16648b0355fc1986c08a",
  "records/llm_log_treatment_rerun/conversations/1784110100211_PlannerLookup.json": "18cc940042dfb72f557fd4c6933f981afab7b38ee4135f48e15b4b98e4987036",
  "records/llm_log_treatment_rerun/conversations/1784110140252_PlannerRoundSummary.json": "a537ad3ff88dd92811a13f0f264ca87fd58225fcf4bc1f67c03580300145986a",
  "records/llm_log_treatment_rerun/conversations/1784110185645_DesignerPlan.json": "f03f0d454013866f65e6f0f50fbda69b86c8a4f7a45049790237a750bce0eb74",
  "records/llm_log_treatment_rerun/conversations/1784110780091_DesignerAnalysis.json": "ea392d8501910ce3d1c644d08f76f0a7d2c97bed9f51f3f39b25e40a569cd4ef",
  "records/llm_log_treatment_rerun/conversations/1784110809805_DesignerPlan.json": "bcfb050bcc60c27fb7bad9af94fcd4d21d3ee27d5d7e10348c1ee430bc16cfce",
  "records/llm_log_treatment_rerun/conversations/1784110906597_DesignerAnalysis.json": "c018698056c47843b2dcd95e969c300a0dafa5561aea530f7cc0f6cdf690dfb5",
  "records/llm_log_treatment_rerun/conversations/1784110918778_PlannerLookup.json": "912ee830513e3e4a0e9f1df75c4aa022ef2d8dc8742dc96870538304ebb2e021",
  "records/llm_log_treatment_rerun/conversations/1784110952198_PlannerRoundSummary.json": "f2b2cc1fffe62d72c13738d474e849538a74b6a474ed7b150f024215acd210e7",
  "records/llm_log_treatment_rerun/conversations/1784110989343_DesignerPlan.json": "a709947f9893be9277c845ad76c27ee18ad8e1bf3f1ff9a07b29defd94781d5e",
  "records/llm_log_treatment_rerun/conversations/1784111443673_DesignerAnalysis.json": "13b2fbd36eeb4d07c591a97eb91daa208fb0274e6532a84347ca14a1d125292e",
  "records/llm_log_treatment_rerun/conversations/1784111475891_DesignerPlan.json": "5579a5d5f94b2994f547b071427eb9556ba83339b588c3c21feab49e6eb148e5",
  "records/llm_log_treatment_rerun/conversations/1784111640497_DesignerAnalysis.json": "0de0126892bfe318a3431f81f2df1890f8f9d44b818951f4000e4530f8beb767",
  "records/llm_log_treatment_rerun/conversations/1784124609943_PlannerLookup.json": "329b27ce3d398cd32df402d772d2b9246b71a52aef31c56ddc0a0b38bb978e8c",
  "records/llm_log_treatment_rerun/conversations/1784124631599_PlannerRoundSummary.json": "6fae571908ea743463ea00aa3360aae3181a185165aa671d123b1f77fcbe5f89",
  "records/llm_log_treatment_rerun/conversations/1784124697627_DesignerPlan.json": "3ac4f2938044762ec90dbdc786bf886b641364e4202bd1ba902ed33f0bf21821",
  "records/llm_log_treatment_rerun/conversations/1784124844590_DesignerAnalysis.json": "b0d0ea35f0feeec5c21d7da4024c30f036871566615cfe9934a49913e51e7b76",
  "records/llm_log_treatment_rerun/conversations/1784124916025_DesignerPlan.json": "c0d2e3d7b67d8e2368c25bfaef6d08827d11f8ee7bc2d13add956338c43a8d03",
  "records/llm_log_treatment_rerun/conversations/1784125028670_DesignerAnalysis.json": "31acab1b199fbc6f432717878525a75e0a229270f88986f0ea903c3264f081fd",
  "records/llm_log_treatment_rerun/conversations/1784125042581_PlannerLookup.json": "fd2811679087b087f2236ac37a6c24b99aa7b1c6119afc692382f272a12cfdb0",
  "records/llm_log_treatment_rerun/conversations/1784125071876_PlannerRoundSummary.json": "5d851580c6e37555e83d37796d6612ff0b815d3c8262825e5f15cf8ae940e216",
  "records/llm_log_treatment_rerun/conversations/1784125105443_DesignerPlan.json": "616a804970028046977f535fe610ea14e119c0750123366d6118cdbc8aed3e86",
  "records/llm_log_treatment_rerun/conversations/1784125866314_DesignerAnalysis.json": "e0f2b56678da8f5640c3add10769993e8ca127247a39754d4373a57d0ac04bf2",
  "records/llm_log_treatment_rerun/conversations/1784125900376_DesignerPlan.json": "4e22df969898698fb522299b72d8ef0a572467c5148fb3e2824e0d1b5c814dcf",
  "records/llm_log_treatment_rerun/conversations/1784125994574_DesignerAnalysis.json": "fa538c80ec3970af79647ea3048d5bbe06e2ffe86ab21e01d2f66f9e095f09f6",
  "records/llm_log_treatment_rerun/conversations/1784126005742_PlannerLookup.json": "8ad474caeb3ddfdc1cdaa8cddd55f732afa9c5823919a2e44f424f4dfde9d383",
  "records/llm_log_treatment_rerun/conversations/1784126021297_PlannerRoundSummary.json": "25b6ffaf91b218f6e12e7b8723196e804dbf7b12213b89fa56a24740b4cb9639",
  "records/llm_log_treatment_rerun/conversations/1784126073313_DesignerPlan.json": "2fe0466cb56905e7800151cf118f28ff35f759ad231b9cd6f259dc41d74023b1",
  "records/llm_log_treatment_rerun/conversations/1784126673348_DesignerAnalysis.json": "85531435689e764247e2cbc4d872ed393d66fd25f3461c0dc0508db045987fb2",
  "records/llm_log_treatment_rerun/conversations/1784126708600_DesignerPlan.json": "56e263c4a7e7ff19bb1ac7c79eb1362faee68b08a84de82b0dbf26dbdf2fb911",
  "records/llm_log_treatment_rerun/conversations/1784126860505_DesignerAnalysis.json": "ce4b009a1db29c39ba12425c045d49415b6ba592ca77d1e5bc28fb2bd09dbbc1",
  "records/llm_log_treatment_rerun/conversations/1784126875211_PlannerLookup.json": "314d93c1a2ec50f3b4de2bf764a10e0bdac33f54db101f64afbc2abaa06cabda",
  "records/llm_log_treatment_rerun/conversations/1784126898775_PlannerRoundSummary.json": "b2646db864da0b7ba3a350a2d430aa5e559a182bfbc40957459fc097eeb1c025",
  "records/llm_log_treatment_rerun/conversations/1784126947328_DesignerPlan.json": "14957dbbf548f78bda166a65814006a5c3c137f089c3a3510a356f9e0fafc6fe",
  "records/llm_log_treatment_rerun/conversations/1784127149750_DesignerAnalysis.json": "0f11d5c9d87b373376cefae56c0b257d91906153ce3f59ee910a02cc0a8f6778",
  "records/llm_log_treatment_rerun/conversations/1784127189487_DesignerPlan.json": "5449766cead6b3bb332595296a6b40b890b99c0ccf6be155ce425fd5a6999718",
  "records/llm_log_treatment_rerun/conversations/1784127374835_DesignerAnalysis.json": "44841d98981b9f7b2859a0e50c8ab3cc699758e1122a035401ad7d08f4939dd6",
  "records/llm_log_treatment_rerun/conversations/1784184007118_PlannerLookup.json": "c153dea3a0fa508c34114604876260ccd3323441a96f928a24d19c61c2546f8d",
  "records/llm_log_treatment_rerun/conversations/1784184026677_PlannerRoundSummary.json": "da588c3d3eeba1b6ebf202dccd14b08cf197e7bdb87fa892fe5bbb1f95dccf07",
  "records/llm_log_treatment_rerun/conversations/1784184061735_DesignerPlan.json": "391f4f98f3d19abb323274c89d9570b38d1cd3681151271009d64664265ae5c5",
  "records/llm_log_treatment_rerun/conversations/1784184227022_DesignerAnalysis.json": "852492b3e217954e8faeafe3b0fcd186c247085407378104ba35a122852e6169",
  "records/llm_log_treatment_rerun/conversations/1784184261717_DesignerPlan.json": "49bf2dd90849f39ae4a82be8d063f913adddca2cc6e38227c2e8007e05f3769b",
  "records/llm_log_treatment_rerun/conversations/1784184801015_DesignerAnalysis.json": "6bf99c28cbff27cccc4a49212c6c25c6796cd0344402653bc8a8013b61e92629",
  "records/llm_log_treatment_rerun/conversations/1784184809737_PlannerLookup.json": "a3d33fd9f9df6775d5320a86e0c36fc609abb0f372d9dffa519379c0ce58d7aa",
  "records/llm_log_treatment_rerun/conversations/1784184827470_PlannerRoundSummary.json": "37177b6cf27ef08c5c3a8f394a1c54ad38933f1e38bfec112ddbfc5b0345e22e",
  "records/llm_log_treatment_rerun/conversations/1784184859449_DesignerPlan.json": "4c0e0c2276bdf58de191b32c45f277b14a4b972f6ac8ecb8506bf275ba51e547",
  "records/llm_log_treatment_rerun/conversations/1784185517930_DesignerAnalysis.json": "681f3d332c452ad1c3d32506929182ade5b3056bc6f95353dc455efd93e0f2c7",
  "records/llm_log_treatment_rerun/conversations/1784185537414_DesignerPlan.json": "678853df14d5e9edb5e5503fcbedd5b64314ed1d00bda0506509f7196db4ab8e",
  "records/llm_log_treatment_rerun/conversations/1784185643753_DesignerAnalysis.json": "600c7fc80c680f8a8924b2a8b6ff975de4d04d2d832834f4000d9a496414bd6b",
  "records/llm_log_treatment_rerun/conversations/1784185662861_MetaAgentAnalysis.json": "14130aeb02be5468bcbfb5e47d80ef6756f031c7cfeb23c6fafd15253c8bb729",
  "records/llm_log_treatment_rerun/conversations/1784185715509_ObjectiveOnlyPlan.json": "057f99c7bff1bd03b8244f18354d8e25c856f0513d7f8debc507105468669ee6",
  "records/llm_log_treatment_rerun/conversations/1784185728005_PlannerLookup.json": "0d15aa599cebe8ed6b5c2ed589e930a5eb64db3b09f39cbe5f06ef67b73428c8",
  "records/llm_log_treatment_rerun/conversations/1784185746088_PlannerRoundSummary.json": "dc3a1ee6d5971c6b1c0d4116c018d87abf3529474b0beae98da0c966be9a2ad9",
  "records/llm_log_treatment_rerun/conversations/1784185840839_DesignerPlan.json": "3d1507cd18aa55a8d21697b6443a0c5fdbb04597f50777f28e78089d4d2b4122",
  "records/llm_log_treatment_rerun/conversations/1784188896149_DesignerAnalysis.json": "fd58157d5d002ec340f0ea429d820378e02ae9cff9305e8c8515e6e3d4ee95a9",
  "records/llm_log_treatment_rerun/conversations/1784188955785_DesignerPlan.json": "f0e3926afe031ecdc7562746861d4eea7cc586f069eaa9f105403dc7d0542be9",
  "records/llm_log_treatment_rerun/conversations/1784189097666_DesignerAnalysis.json": "e9f63bbf7e66da13ab215b62db6e1e9085c1817a4ff660ef833bb2f29f4d6b70",
  "records/llm_log_treatment_rerun/conversations/1784189107989_PlannerLookup.json": "e019f91c9dae156b91a455cd137c44798ec176fcee6cd6734666f7caf2e4d3e2",
  "records/llm_log_treatment_rerun/conversations/1784189129882_PlannerRoundSummary.json": "54be0354828f8cac6111bdfb2a8de4da3eb1ba2bddf37ba176e368fd5502bcbb",
  "records/llm_log_treatment_rerun/conversations/1784189168104_DesignerPlan.json": "4ef7ea5112d0a25590466472e09b0079ae20fd62dd18680907d9b8335f7d239a",
  "records/llm_log_treatment_rerun/conversations/1784189632210_DesignerAnalysis.json": "b8402633d5b100370dbc9a67940629ffce94e91ce236c60e6c5cd0402d01ca30",
  "records/llm_log_treatment_rerun/conversations/1784189665454_DesignerPlan.json": "d83516dbf3f3753f853c0a402acdee8e35b1420ef7e8a23e6eace4f07137041b",
  "records/llm_log_treatment_rerun/conversations/1784189773008_DesignerAnalysis.json": "a3b50c8aa8ba7ac5fa14f269b657b9156600a0cde2b91b02fe5b49513e76399d",
  "records/llm_log_treatment_rerun/conversations/1784189785276_PlannerLookup.json": "77aaca19766ac36053d0b24d92fe978c149a2ae9f43691aa1c7d87a9a32f6a7e",
  "records/llm_log_treatment_rerun/conversations/1784189807425_PlannerRoundSummary.json": "d04ea81dd4d19a087e983d30c627ab16983801a43d6087451d336d031742b0ff",
  "records/llm_log_treatment_rerun/conversations/1784189861963_DesignerPlan.json": "d7f960a3bd134af873b68b63269d51b56e8725d4d03a5fca6484c451d049efe8",
  "records/llm_log_treatment_rerun/conversations/1784191178578_DesignerAnalysis.json": "d950f7ee966948ec186e21326ae1e056bf8189578ffdbfa53bc886c0e70277a1",
  "records/llm_log_treatment_rerun/conversations/1784191230739_DesignerPlan.json": "89f6827359c45a429efad604a08e7de04969f75b67affeeb57f35f98dcce0b92",
  "records/llm_log_treatment_rerun/conversations/1784191343551_DesignerAnalysis.json": "b35fec45d454de8d92dba7cebde214bafdfd97bf6a6fb700942e4fc40aa4e380",
  "records/llm_log_treatment_rerun/conversations/1784284883423_PlannerLookup.json": "ffdc2fde69e54e7abe615b455f8c9973e04c80b42df7edb39db64307b15b8356",
  "records/llm_log_treatment_rerun/conversations/1784284907239_PlannerRoundSummary.json": "928f574e460b62a7183d15e4b8df0dfb10494cf8196610f6e7a73082388f2a49",
  "records/llm_log_treatment_rerun/conversations/1784284964137_DesignerPlan.json": "d28b152e2aa9ba68af8af1aa3736f783c1f3e91ce165bd36e93cc9b2abd3966a",
  "records/llm_log_treatment_rerun/conversations/1784291806093_DesignerAnalysis.json": "7c9df12a9c42181367c26d16dc23ecce551715657c4a1718a4912cc7306ca41c",
  "records/llm_log_treatment_rerun/conversations/1784291873555_DesignerPlan.json": "cb9475d02dc952351bdc558a988667f0f8f8b7c9ed000e29ff4ef21562d51e94",
  "records/llm_log_treatment_rerun/conversations/1784291981764_DesignerAnalysis.json": "406731c815577ff09c23eae8bcdd592d497cdaf156f5f1256ee9d13082f29ac2",
  "records/llm_log_treatment_rerun/conversations/1784291994162_PlannerLookup.json": "2ee88f9d70164f0cc70622754aeed1ded2390d4787c025c591d4cb3ae908c7ba",
  "records/llm_log_treatment_rerun/conversations/1784292018908_PlannerRoundSummary.json": "7acb2ba588a0403d3d2a6da3e8d87c6c2b3d1d3bc52af58e3b743842173757b9",
  "records/llm_log_treatment_rerun/conversations/1784292052548_DesignerPlan.json": "2f692ec096faca87053a35b6fdf661a46d204f9f4d5304505e44fd87192a753a",
  "records/llm_log_treatment_rerun/conversations/1784298196624_DesignerAnalysis.json": "60a7f9b7131715504e1d9bc52b768de29e6e4d1d54275a0c92a8985ecb5df740",
  "records/llm_log_treatment_rerun/conversations/1784298238851_DesignerPlan.json": "5e80d809805451f92408bf38731bb0421e022b846880561966bd53ab764104ac",
  "records/llm_log_treatment_rerun/conversations/1784299101960_DesignerAnalysis.json": "95db6e758c2c478fb4dcf968a65ce76f809a4793dd3397f36c0a351b5c574a92",
  "records/llm_log_treatment_rerun/conversations/1784299112841_PlannerLookup.json": "2e1e696b48c8d87da3507ec0fe2460e959bb818cdb3d2d2ba0b73cd244dc1316",
  "records/llm_log_treatment_rerun/conversations/1784299130710_PlannerRoundSummary.json": "119fabb51157aa407d36d78edf1600c6fc0dc0bc68a11803c9ea871e02456bce",
  "records/llm_log_treatment_rerun/conversations/1784299165049_DesignerPlan.json": "ced82a77032d2d87a68b34f4c8628c78b34cf9880aa9839692399e2ba324924e",
  "records/llm_log_treatment_rerun/conversations/1784299972189_DesignerAnalysis.json": "f1e2e3f523dd39ae700bf82baa514f4975b0e7d7ffbe284785a9174052377dd7",
  "records/llm_log_treatment_rerun/conversations/1784300018993_DesignerPlan.json": "d54035037d1d283f943445d9afc94231dc31e1c59c9a2f3e8988abc2fa1fc9a2",
  "records/llm_log_treatment_rerun/conversations/1784300174973_DesignerAnalysis.json": "313a66aef24ea216600dc3a522845756f5655710232ef092bdbc143f399f6ce1",
  "records/llm_log_treatment_rerun/conversations/1784300184823_PlannerLookup.json": "e2068e7cb0b6f5e7b32ce3fb1605177255ab1a930128f90e0e9560c3dbb9201d",
  "records/llm_log_treatment_rerun/conversations/1784300209198_PlannerRoundSummary.json": "8118aa169b16e500f8b296ff26033a416b8fba5c1ae00dae93fef0753d1b8ca5",
  "records/llm_log_treatment_rerun/conversations/1784300249982_DesignerPlan.json": "190574006dbce4881edc4fa389584f498532bc52887f088428721fc3386c17a3",
  "records/llm_log_treatment_rerun/conversations/1784300913872_DesignerAnalysis.json": "bde3ea9ac1eb3cac87cb87628112778f0ea296829eba520f4cd72ee29256b240",
  "records/llm_log_treatment_rerun/conversations/1784300955459_DesignerPlan.json": "aa0fd81caa34aefca0e1459bbfe5cf21cf27705a56f74593080456bbbdc9d98d",
  "records/llm_log_treatment_rerun/conversations/1784301094306_DesignerAnalysis.json": "c2cb6a8addcff179a5cca26d0d19a76c027d6a1b681966601a4bd988592c1a92",
  "records/llm_log_treatment_rerun/conversations/1784346302970_PlannerLookup.json": "6e5be6c1e1d521063374c9e87bf8e81b8f019791dbb29a33dca0cf669ddd663f",
  "records/llm_log_treatment_rerun/conversations/1784346319686_PlannerRoundSummary.json": "c18708fc9f1c2e43db43063dcf18f0d32c4d3139d15e5f62592925ad99528ea6",
  "records/llm_log_treatment_rerun/conversations/1784346396365_DesignerPlan.json": "8ee6a33f63d34bc3ca36ea802cac5df8abca95645ddbd9404758e7de81a2e6db",
  "records/llm_log_treatment_rerun/conversations/1784347265683_DesignerAnalysis.json": "e71c1806a384825ad80d92bd4b0a73bac5012caf8e6c054cfebbf551658be8d1",
  "records/llm_log_treatment_rerun/conversations/1784347324089_DesignerPlan.json": "68e99bcd679d2c2719b0d9eab8594a232d3dd938f248605e1b83257a56aceb85",
  "records/llm_log_treatment_rerun/conversations/1784347466999_DesignerAnalysis.json": "d800761cc4b22a63293544046810dd5998bbfdc71f39c4548a991f3ca30c8323",
  "records/llm_log_treatment_rerun/conversations/1784347475244_PlannerLookup.json": "60231acd9a1ceb03a0b397b91929b5bc39c16c57003d58f385c5f00827a40678",
  "records/llm_log_treatment_rerun/conversations/1784347495017_PlannerRoundSummary.json": "0643dbd3b5f725b5edb9ae76762d37e19ad26dcdb0f7c94979548ff8a923359b",
  "records/llm_log_treatment_rerun/conversations/1784347534587_DesignerPlan.json": "652fc85e76ee2bd6b1ad08f62db4576fd3e0ada2a13e90f059054cd42d7d6e1b",
  "records/llm_log_treatment_rerun/conversations/1784348159218_DesignerAnalysis.json": "4d54794dba48168679a85893feacf27f7a6854b0b10526592f60b323e5f6fdf6",
  "records/llm_log_treatment_rerun/conversations/1784348186014_DesignerPlan.json": "39ffe0ec7b482211bc73919ed590060f6d0d69a439bdabe2ed6cae621ec42a82",
  "records/llm_log_treatment_rerun/conversations/1784348281418_DesignerAnalysis.json": "d2df6e9fdc0602bf386c84fdfc130dc6f460f8ee17eeb979320fd33f463d077d",
  "records/llm_log_treatment_rerun/conversations/1784348290078_PlannerLookup.json": "2622f480bf3a03890982c3e503007fe86222a75a72f8339e11772c2e86e960dd",
  "records/llm_log_treatment_rerun/conversations/1784348310616_PlannerRoundSummary.json": "daf9f322d5a87871f7b70dd8861cb910f3f6d5b114050e4f415a5da9067bb7ab",
  "records/llm_log_treatment_rerun/conversations/1784348336063_DesignerPlan.json": "5db90acefb6bfc4cb7e39570445825d33c2612e2bf15002c052088d905d783ca",
  "records/llm_log_treatment_rerun/conversations/1784348472621_DesignerAnalysis.json": "33aa751373b21b56df479d7410123ec6f0e0b93178e181952047fb6c30e3fbec",
  "records/llm_log_treatment_rerun/conversations/1784348501476_DesignerPlan.json": "ccc41800b6a936bfd0720db0e14203ca87e044ecf4eeb211de77d9dab3fd16de",
  "records/llm_log_treatment_rerun/conversations/1784349479201_DesignerAnalysis.json": "45dffa6e2c242a2380b27a5c85a39f0a1de4a140cc379cd49791576b7ed60195",
  "records/llm_log_treatment_rerun/conversations/1784349507715_MetaAgentAnalysis.json": "58e91d93c74d2901200727100f88971075c8b6f6060ca3fc10df59e315ee1ddc",
  "records/llm_log_treatment_rerun/conversations/1784349540551_ObjectiveOnlyPlan.json": "0630cefadf86e8b45d716ea8cf22ecea5510ed668b72dda5345e6baec4061446",
  "records/llm_log_treatment_rerun/conversations/1784349546976_PlannerLookup.json": "f5a7929e6eb9e823766089fa8a0ecfb8da85177320e14ba0eca6ef885d820230",
  "records/llm_log_treatment_rerun/conversations/1784349564078_PlannerRoundSummary.json": "81767ed31eeafbf80da31d762c05a4a5ae849921742ae9d4b75f77f647098e43",
  "records/llm_log_treatment_rerun/conversations/1784349594042_DesignerPlan.json": "2e344a88e0549fa89f5e5ee973fa3613899f66f04cf28de2b3cf64bfa6779548",
  "records/llm_log_treatment_rerun/conversations/1784349745588_DesignerAnalysis.json": "4cc4fd96236114a439328fc9622808ef40fd69054f1dd13fa99fc38cce95f38a",
  "records/llm_log_treatment_rerun/conversations/1784349774544_DesignerPlan.json": "6d996180d8344f9b3bb774d4e11fce979742121cdb197c615226a384a0535bd3",
  "records/llm_log_treatment_rerun/conversations/1784350525465_DesignerAnalysis.json": "eb8a2c4ab5e4bda182260f93b03c1a668b896a3eec82cbb7df1668c9a54b023b",
  "records/llm_log_treatment_rerun/conversations/1784350533656_PlannerLookup.json": "04787630d37005ff2119cb3a77cc098603a4c4aab9c2ec0b1f4ee161c0e39d08",
  "records/llm_log_treatment_rerun/conversations/1784350551120_PlannerRoundSummary.json": "3484c354f4b071bb963c0c02aee8ef7e645b9790f1c4e496e545f3bf2def5b17",
  "records/llm_log_treatment_rerun/conversations/1784350586794_DesignerPlan.json": "3ebcbe69e212b6258fb6ac61dd42ff333b5430ec050d15abae4f160ae91731c8",
  "records/llm_log_treatment_rerun/conversations/1784351411210_DesignerAnalysis.json": "510dca069564201576e9f2ad1e04b149bb0e3aedd6c816e788b87674afce32bf",
  "records/llm_log_treatment_rerun/conversations/1784351443806_DesignerPlan.json": "d74eda1181069f9e8b947f02dc0063eaf380cbfacb98671c4fd6323e120d2ad8",
  "records/llm_log_treatment_rerun/conversations/1784351541611_DesignerAnalysis.json": "2eb5d7523b427178c1cb8795e8150b376500d564254bdc13adb62a6839de9dc8",
  "records/llm_log_treatment_rerun/conversations/1784484804892_PlannerLookup.json": "c27d290e01c5feb5f1dc4e69cd9d01ea187aa352b505b5ba4b28e25f96a8b8ed",
  "records/llm_log_treatment_rerun/conversations/1784484824230_PlannerRoundSummary.json": "d2f0bd0f02ba4edb6aaf4c5ba63897ebd0ea00bbcc4f04a544f0776b3a9308b5",
  "records/llm_log_treatment_rerun/conversations/1784484865655_DesignerPlan.json": "3b4e053e730b811a77800b24626380847097cf3ddfb5034d60e21563ebc829e4",
  "records/llm_log_treatment_rerun/conversations/1784485624808_DesignerAnalysis.json": "dcf1e37a0e1fd0301e24ddbd3618b33a7487c85f9fb9328aad130908e3a0bd50",
  "records/llm_log_treatment_rerun/conversations/1784485669843_DesignerPlan.json": "533d55fe8673905f77833c73e81a6a0c3ea606831260cefde2fd33da1ce5ccfc",
  "records/llm_log_treatment_rerun/conversations/1784485816478_DesignerAnalysis.json": "c68a4b7745da6688fef452a6af9908407861669ca55afbc5070815230cde1ca0",
  "records/llm_log_treatment_rerun/conversations/1784485826185_PlannerLookup.json": "58dfe60f58141a00f85fe6143652be2f1f2711f59ea246e171d0b8d8e68c0498",
  "records/llm_log_treatment_rerun/conversations/1784485846540_PlannerRoundSummary.json": "f13a3c76f49a49e17e497886d822904ce1dc187e640eeb8a1e2b93369c4ec0b3",
  "records/llm_log_treatment_rerun/conversations/1784485904669_DesignerPlan.json": "4ba99aa3b93e7ee017f55f1d9e710fe9f2d4df74aafc998577ba5b553e2d4d2a",
  "records/llm_log_treatment_rerun/conversations/1784486043556_DesignerAnalysis.json": "5f519f8ec350060c8b94fed471036b87108d9527ab4eb6ee9bdaa1d963f2dc3c",
  "records/llm_log_treatment_rerun/conversations/1784486068433_DesignerPlan.json": "a6770d732440a2421a8be28f765e1025a9e2db01d9fc6371b21ab1ee811c2935",
  "records/llm_log_treatment_rerun/conversations/1784486794727_DesignerAnalysis.json": "a9b9ac7de51f12d1c180120634f633035a03c09ce53792a5ab4fd47f4ae10cdd",
  "records/llm_log_treatment_rerun/conversations/1784486809449_PlannerLookup.json": "2570aa416987c02b8d8fe2341506871a0ea5274a7c05a5ab1db76aa4d564732b",
  "records/llm_log_treatment_rerun/conversations/1784486829227_PlannerRoundSummary.json": "a1b198339471c6c6ee9ef7ce9d249ab0c9bd98061582c09571f3d99ac4b73e73",
  "records/llm_log_treatment_rerun/conversations/1784486903117_DesignerPlan.json": "7aeef0781a072530fd318222a0cc19a3d6c3070765ad8a2b38d1df6f5d761833",
  "records/llm_log_treatment_rerun/conversations/1784487043490_DesignerAnalysis.json": "c64bf80b5df0d69fb7e993a59e8b29543819a758ebf33dc5291af8e5f809da7f",
  "records/llm_log_treatment_rerun/conversations/1784487070923_DesignerPlan.json": "739dc74679c8e853acd85fc02c013ea8089ce728cc5205bbeb424e76c3f01c2b",
  "records/llm_log_treatment_rerun/conversations/1784488132331_DesignerAnalysis.json": "bff5704b21301622bb19b95324064224b9a57a9048624dbfc77aa0f21efe0f56",
  "records/llm_log_treatment_rerun/conversations/1784488142170_PlannerLookup.json": "482357ea9ab5f30d034b0cabdf496868db0fcbd697b4a3c24fd12fb6ce94c7a3",
  "records/llm_log_treatment_rerun/conversations/1784488159729_PlannerRoundSummary.json": "5167e2657b5b1be82e336d5d03004ea2bac4838e35def3562e95df8695d53cd2",
  "records/llm_log_treatment_rerun/conversations/1784488200562_DesignerPlan.json": "324dc2be0efd3165ffcfd2b116dc8ea5105d0753957bf4d38fd4ff7e9d0bbddc",
  "records/llm_log_treatment_rerun/conversations/1784489126816_DesignerAnalysis.json": "c762e6924bf4ca548412a1798d5b6270f3283d5e5e0498590e9fed69e8d8a925",
  "records/llm_log_treatment_rerun/conversations/1784489148732_DesignerPlan.json": "880f28211b8786b81bf627a8f4a01ef4496469d373ce1d5c936089b614165e47",
  "records/llm_log_treatment_rerun/conversations/1784489789324_DesignerAnalysis.json": "ba5373fa9afe37886dc54904dff1327bd9825dc312dedb33c4f6172f27e77a01",
  "records/llm_log_treatment_rerun/conversations/1784515720291_PlannerLookup.json": "7af2146c0e6cb975f2d5504e98355ec83252d5c88257f7d6388a6c86e1d4f1cd",
  "records/llm_log_treatment_rerun/conversations/1784515737178_PlannerRoundSummary.json": "a49a452fc99193455c82ef187284aa9a9c09b5dcc11a126d70a8b3cb64734fd5",
  "records/llm_log_treatment_rerun/conversations/1784515760111_DesignerPlan.json": "c21caa1005a872b16130e1d0503333fcba235d195a281620d89752a2fe9ee45d",
  "records/llm_log_treatment_rerun/conversations/1784516643649_DesignerAnalysis.json": "5a05c58598e2377ca22f45704ef67784c3aa9cabf0b5882399541d3f64203942",
  "records/llm_log_treatment_rerun/conversations/1784516678818_DesignerPlan.json": "f364e942ba7aaa7dab0beab931b8c69277bb550382a83c7e43187c0942d8a296",
  "records/llm_log_treatment_rerun/conversations/1784517536503_DesignerAnalysis.json": "917d3f823bf168a223b568f14fd804d8e52d4dc32c26379c0199b0c8e3df9755",
  "records/llm_log_treatment_rerun/conversations/1784517545065_PlannerLookup.json": "cefc8752d00c3d797ffdf33bcadc7c19837b2cad42f9ef630db69b870d049d72",
  "records/llm_log_treatment_rerun/conversations/1784517560630_PlannerRoundSummary.json": "43c655e5ffc1e8b2ce74f816051436f424e56a727380171c4766f9c5b26f26ec",
  "records/llm_log_treatment_rerun/conversations/1784517596437_DesignerPlan.json": "fd371e8807dea40d388910f962228edb0176b762bc74babc81312edc8024728f",
  "records/llm_log_treatment_rerun/conversations/1784517708201_DesignerAnalysis.json": "73525276c8631c7ac1a773e13e229afdcecc75a707f763946564e8c3a1cd21dc",
  "records/llm_log_treatment_rerun/conversations/1784517737942_DesignerPlan.json": "e57cb86b9b49c9d0df235a8d48f72f3f1eb5db25a451dba5be19c58ac4b52db3",
  "records/llm_log_treatment_rerun/conversations/1784518491743_DesignerAnalysis.json": "04b8fffc6fa7e57f4ba42fd047f12a5ae0ed67f38341ac6d1bb29340025d8bf6",
  "records/llm_log_treatment_rerun/conversations/1784518499998_PlannerLookup.json": "a0bdaa7be2ffadcb27efb2893af363b85921575c7af1c5d0017be20a626afd80",
  "records/llm_log_treatment_rerun/conversations/1784518521733_PlannerRoundSummary.json": "a45787a708f3d3843db264c2febde706b5c23c230e66d062cd71a6d82de0061d",
  "records/llm_log_treatment_rerun/conversations/1784518549532_DesignerPlan.json": "c1cd12fcaa304c9f67f68f9c3b54e93d4a63aef1f63abda4d3daf3dddf12e20a",
  "records/llm_log_treatment_rerun/conversations/1784519011407_DesignerAnalysis.json": "c0f6ce44af59d499e242bd55fe6c5c783550194f2eb7a75519618bb22dd3ff2d",
  "records/llm_log_treatment_rerun/conversations/1784519039616_DesignerPlan.json": "678cc104cef95898a5d4551f15ecf50b7e682ae9baed4c517b14846d96ccb7a4",
  "records/llm_log_treatment_rerun/conversations/1784519859771_DesignerAnalysis.json": "3a2791d717bd6cca53ff3bfcb4ae9293c78f778571d9c989de56c05af3790adb",
  "records/llm_log_treatment_rerun/conversations/1784519878185_PlannerLookup.json": "a8cf0949d8e32ddb2ccaf5eb5b7f959c409835b86682ca93ae593dac035cf042",
  "records/llm_log_treatment_rerun/conversations/1784519894715_PlannerRoundSummary.json": "5bbc4ee073ad3a067ae9063f2bdf5436d15b2645275093f7a408142d4da341b6",
  "records/llm_log_treatment_rerun/conversations/1784519921394_DesignerPlan.json": "5d4819ace756749be325b85076132549dfc6ed5575cefd7cea1cf9ce6f857e4e",
  "records/llm_log_treatment_rerun/conversations/1784527931079_DesignerAnalysis.json": "85a783a1b1d6b5f51febff3cba7a41c2ba357e2a405c98c7b070be854223b462",
  "records/llm_log_treatment_rerun/conversations/1784527953743_DesignerPlan.json": "d1cc019e77aafb14b74d39893b883fdd6c56751c63b4517e73d7e965d11acc52",
  "records/llm_log_treatment_rerun/conversations/1784528100948_DesignerAnalysis.json": "c56c2a836e8b543f480e1c3ee9891af276f66587e7cd8eb5263b2d9a9e98fd40",
  "records/llm_log_treatment_rerun/conversations/1784528134219_MetaAgentAnalysis.json": "5d80ed31b9a3448028d6e1701bfe568cb68d4868199280d4f79e6a52e0cb0ff2",
  "records/llm_log_treatment_rerun/conversations/1784528164924_ObjectiveOnlyPlan.json": "e728f889e7590bcfd2b386696f603ff2eefc94d531b86ed4373e83f8d6d1c94b",
  "records/llm_log_treatment_rerun/conversations/1784528177745_PlannerLookup.json": "f66d7e832a7a0ecaade6654812145a47630c7b0f9b66a4bdc33cf880c4caa882",
  "records/llm_log_treatment_rerun/conversations/1784528200373_PlannerRoundSummary.json": "a8a94bd062c1cbe03c451d046f34f1f5e67d875c315671b4865434d66903b5c9",
  "records/llm_log_treatment_rerun/conversations/1784528262590_DesignerPlan.json": "04a19abc1926948b5fcd2c0e22dda67077399e0c0ff2c3d01da1f84f13439921",
  "records/llm_log_treatment_rerun/conversations/1784528351710_DesignerAnalysis.json": "90ee880c8291a7dcc91843ad13d5f56b5465688d1fb105e8e79a294e607cbeb3",
  "records/llm_log_treatment_rerun/conversations/1784528409157_DesignerPlan.json": "c4f4f7907a2296842c6ae32e8d217ada6282702c197369edf684b4bcc34c24a0",
  "records/llm_log_treatment_rerun/conversations/1784528499748_DesignerAnalysis.json": "76c3da847eb61a5c74985616216abbf31ba8502294ba8fd400855618791d1403",
  "records/llm_log_treatment_rerun/conversations/1784540876359_PlannerLookup.json": "09af5b7cf0c4b550a8bb74d98f6e05abefae9f3ed1d6e7ddd0978e626f850f5f",
  "records/llm_log_treatment_rerun/conversations/1784540899288_PlannerRoundSummary.json": "9ce7e0aa2c8adc7008a7a5d290e4adcf323fcd7f370ff8a19c33b3424e0694fb",
  "records/llm_log_treatment_rerun/conversations/1784540943342_DesignerPlan.json": "5faaa0445dfb3cd2776c55d265a7853ab9ed6642e6842c0e1be7ced145b3383f",
  "records/llm_log_treatment_rerun/conversations/1784541045587_DesignerAnalysis.json": "e4d1b4856ef46e8915c574d672a3d02398d99ebcb74c81c845595f152abe1f7b",
  "records/llm_log_treatment_rerun/conversations/1784541079572_DesignerPlan.json": "576b05308fcb04a63a06e84e7d333d0c97e0b5449b21e57754376f9bceb5c860",
  "records/llm_log_treatment_rerun/conversations/1784541177501_DesignerAnalysis.json": "29c1bfddcd5ea814ad851b15827162d01485bcbf229288483f7577eee8e18ad4",
  "records/llm_log_treatment_rerun/conversations/1784541199650_PlannerLookup.json": "7d90c81a66dd3509b9b82def405f074ed8161015b1d190d085dcbc016caee902",
  "records/llm_log_treatment_rerun/conversations/1784541225845_PlannerRoundSummary.json": "0a9497c7bc80bf9b5a9184e11e6282a07c5a3ad086ac2e37c2cde9b2300bc2b4",
  "records/llm_log_treatment_rerun/conversations/1784541318270_DesignerPlan.json": "5c85f14b50ec222a28b8ef8250eba0358ad9af556c46bdb6b3c09f6ed1c0ad7a",
  "records/llm_log_treatment_rerun/conversations/1784541853511_DesignerAnalysis.json": "303630a6e4ee90ed1a4336d7e81345072e32640aaee6620bc2bad03ca61d35f5",
  "records/llm_log_treatment_rerun/conversations/1784541912383_DesignerPlan.json": "e3bede1465034b03b9c804addf4f7a4f23d36f2decfa635ab555a88096f3f3c2",
  "records/llm_log_treatment_rerun/conversations/1784542046022_DesignerAnalysis.json": "050a5d32b66b2449cfe626420e8c472a6439b6dd4a8b0f539c11f8f7806d0a92",
  "records/llm_log_treatment_rerun/conversations/1784542062248_PlannerLookup.json": "9412bcf3619c834437acaad3da12f1bbd420f8c7198cc66b9f6495075eac64b3",
  "records/llm_log_treatment_rerun/conversations/1784542084804_PlannerRoundSummary.json": "912276aa722f14b901ea6eaa120756fb261bd20d75c53c58a0b490502a3efa83",
  "records/llm_log_treatment_rerun/conversations/1784542151968_DesignerPlan.json": "6f7001fe28a19f22df0b7936b0195615b4e553e0e8a115c2ca1b277f5d1b7b9c",
  "records/llm_log_treatment_rerun/conversations/1784542255022_DesignerAnalysis.json": "362201fc4a8768c9099274cabfffa389ebd9a413904fc44c92dd13c130ed42de",
  "records/llm_log_treatment_rerun/conversations/1784542286819_DesignerPlan.json": "b215546636ff7e595456eefb64e200b39b9f4ee2cd5be430ae81ab1b5794e4d0",
  "records/llm_log_treatment_rerun/conversations/1784542429746_DesignerAnalysis.json": "246924c36c2df5e5e5ed27c4d8750a22a3c2e70f98ec108554098598cef40c2b",
  "records/llm_log_treatment_rerun/conversations/1784542444684_PlannerLookup.json": "e5b5eebd6dafe03f95cdd8895488d3e8b8db89cbb049a2abc563b42c5051e63d",
  "records/llm_log_treatment_rerun/conversations/1784542470335_PlannerRoundSummary.json": "5aaaf3297be4f988163fe0b3b5e3b5dba307d76ea8594d5f0af5fed3f9b69e4d",
  "records/llm_log_treatment_rerun/conversations/1784542538554_DesignerPlan.json": "3ea32fa8269469b51f6cceccd6e2902459a0b45c6bdfbe26273a3a0502ce7165",
  "records/llm_log_treatment_rerun/conversations/1784550634446_DesignerAnalysis.json": "8c680b8d6868d5fc2f0cbf8c3526a9ac23541ca00d6f87092a337542f6915e91",
  "records/llm_log_treatment_rerun/conversations/1784550677719_DesignerPlan.json": "d893639d1b70241227023bd4373ac89877657eed09d0b5838cebd34bcd008759",
  "records/llm_log_treatment_rerun/conversations/1784550774341_DesignerAnalysis.json": "a6e9cc99cdc3d16b37aae08319eeaf67bb934eb85f8d2682238195d4d4c44cd9",
  "records/llm_log_treatment_rerun/conversations/1784588858485_PlannerLookup.json": "611e85bd5ed6690a369c935af849e90bb2c7a7f02d7ab02e2bf8176e2d89dbe4",
  "records/llm_log_treatment_rerun/conversations/1784588886455_PlannerRoundSummary.json": "21d8227dd2123985359b042d0d1dcbe3b837a937a95d6747653791c2c9a7655c",
  "records/llm_log_treatment_rerun/conversations/1784588949776_DesignerPlan.json": "ba09f230b89621165b2b50628437beea8639874766e1eaf42e5eaa6f3bc4c7a9",
  "records/llm_log_treatment_rerun/conversations/1784589050142_DesignerAnalysis.json": "eba60f1d849f1c600d7643229c1cb2ec079c776029dc419a84cdabb494c98c32",
  "records/llm_log_treatment_rerun/conversations/1784589080828_DesignerPlan.json": "48a3cbcc9b5bf19ff33618ec1bfde9a24f1f42f49800c992a573fd44ed93a5c3",
  "records/llm_log_treatment_rerun/conversations/1784589166621_DesignerAnalysis.json": "5b36fba3f69dcefcd191fdf78256d3ba390943bd91fdcaca266ff8adfb273db9",
  "records/llm_log_treatment_rerun/conversations/1784589176250_PlannerLookup.json": "80474a2269ddd794650ad6f2bede9c3f69325309c2dd9920401baa6d65f142b8",
  "records/llm_log_treatment_rerun/conversations/1784589213450_PlannerRoundSummary.json": "e315cf2e2591c9ba64f86049bbd81fa4eb795f91c68f0974390f90ad0e96287b",
  "records/llm_log_treatment_rerun/conversations/1784589280840_DesignerPlan.json": "61bb6ba541a69e4ba7e192f3e910a7adea01c6b8bbc47b142c437f70ea234b6d",
  "records/llm_log_treatment_rerun/conversations/1784589783949_DesignerAnalysis.json": "19357f65bd5e1dbd7c57a41d27d089a52443a9587c6c8bcdd16289864a1303fa",
  "records/llm_log_treatment_rerun/conversations/1784589827366_DesignerPlan.json": "b622bec0c9e256e8808a2e6fc3d61a6f5be9b1cea728a3143159bfac376d64f2",
  "records/llm_log_treatment_rerun/conversations/1784590603366_DesignerAnalysis.json": "cdc459467a56ac05ba32622b8fb4793765ba867c62976da714587e8feede3cab",
  "records/llm_log_treatment_rerun/conversations/1784590615030_PlannerLookup.json": "80a74419bef741bbd7ab7b7f17a1253c65febd0bea11c70face7d5e574ae254b",
  "records/llm_log_treatment_rerun/conversations/1784590634510_PlannerRoundSummary.json": "a37f906404a9312f4757c4a18c2109ab27abc5cd42c84b079e8ea758a4d9d704",
  "records/llm_log_treatment_rerun/conversations/1784590695474_DesignerPlan.json": "fa01d6d93465be60769f41a7954fb15226fecc9a36894aa56805ee40540e9ca6",
  "records/llm_log_treatment_rerun/conversations/1784590789990_DesignerAnalysis.json": "d97194fdaa446f76aa49cb6fd0fd7a3a1297d3b459d94a1e38999b2ecc543a7d",
  "records/llm_log_treatment_rerun/conversations/1784590850494_DesignerPlan.json": "d06931eb61227e59cb0de027f732e9bcb73c7c7d9235acfef82fcc616e23b396",
  "records/llm_log_treatment_rerun/conversations/1784591012259_DesignerAnalysis.json": "e79451b23d66edcc95a0fa09ecf67022c5e8a9c7cb971e8858f1b78d2aa902ad",
  "records/llm_log_treatment_rerun/conversations/1784591026876_PlannerLookup.json": "a592e9e74eaa25a643cf87104c7d42fb45cdc43bb90c396a18f4ee1a8293119c",
  "records/llm_log_treatment_rerun/conversations/1784591048368_PlannerRoundSummary.json": "fd300bafbc5ba4d9696889f1cf9f06cb61967b267aa0791848c080aea45f4ebd",
  "records/llm_log_treatment_rerun/conversations/1784591105693_DesignerPlan.json": "1a57ca03d8bda04dacb5b7326a79d23cde71910748e2f52ee8c696281507caef",
  "records/llm_log_treatment_rerun/conversations/1784591207676_DesignerAnalysis.json": "79fe23f471926c779fd6e713e9de0f85717fdb6c1629be8db54653e5971b73c4",
  "records/llm_log_treatment_rerun/conversations/1784591238437_DesignerPlan.json": "3f6c5f7a036b48ecca030347e30a64c34378f40cd1b0b55ca74bc5248fcd90c3",
  "records/llm_log_treatment_rerun/conversations/1784591785699_DesignerAnalysis.json": "f129f5c04113af5061925cdd6035f8c0a27f2769b33b3aa7944f79538e182f04",
  "records/llm_log_treatment_rerun/conversations/1784591804867_PlannerLookup.json": "fd0a3c9581ccb43a8efcfbe161869e6f6db3a11e3689ba83501ce51c6d6fe69d",
  "records/llm_log_treatment_rerun/conversations/1784591832653_PlannerRoundSummary.json": "719608c45393f3f75ca20900f4659617b4191d1f7c77a50e76f0c1233adee0a7",
  "records/llm_log_treatment_rerun/conversations/1784591877702_DesignerPlan.json": "d26d65450c1dfe54b4ca47b5420b80277c03c8e5b1f692c76ac279ddb39f0b69",
  "records/llm_log_treatment_rerun/conversations/1784591982834_DesignerAnalysis.json": "2240e59b210fcec1596c35a882ff010391af7e1dffa2a1a3e5956bdaaf2b7988",
  "records/llm_log_treatment_rerun/conversations/1784592032144_DesignerPlan.json": "3fb05d3ca13d45b98ced5ed5a3130394b8c6c16bb07c196ba7ddb16cd731beb1",
  "records/llm_log_treatment_rerun/conversations/1784592696631_DesignerAnalysis.json": "367709012b2202493d151fc840a156b9e7de8d0399f4e2f06116cd9abf7528bb",
  "records/llm_log_treatment_rerun/conversations/1784611081851_MetaAgentAnalysis.json": "b0f987d22201d5b5ae05b1e4b212a4543f6ea48f37d40cae399a6abd8d83e06a",
  "records/llm_log_treatment_rerun/conversations/1784611111463_ObjectiveOnlyPlan.json": "74c8688d54512d2211b5b9060b45a43339889ce50b193b8b75c2753e44d19bee",
  "records/llm_log_treatment_rerun/conversations/1784611122858_PlannerLookup.json": "2f5b9506da9168f5fb39d7fb6f332987148faf8a90c51aa43efc43ec61b4a1da",
  "records/llm_log_treatment_rerun/conversations/1784611144922_PlannerRoundSummary.json": "077e228f3e0c916d3e670ff2a663f9f5703de1a9d3af0aa866af88bf0dbf2f5d",
  "records/llm_log_treatment_rerun/conversations/1784611185258_DesignerPlan.json": "cab566467ddead5187fd7c6fab0db46e3a1d9334fad58f98339c487c167b346a",
  "records/llm_log_treatment_rerun/conversations/1784618841772_DesignerAnalysis.json": "26e28ecd92124385dc7512c99b5093bc85c3054758d286a7e4a4b80454eef176",
  "records/llm_log_treatment_rerun/conversations/1784618887222_DesignerPlan.json": "a1d3e7a5f13d7a7e6a964753c099584f79ba70f69fe381ba212108da4bb3ea33",
  "records/llm_log_treatment_rerun/conversations/1784619077842_DesignerAnalysis.json": "53758c85f772dc8914f91a7457844bde414c1dc7d1b11512f1e6799128c591cc",
  "records/llm_log_treatment_rerun/conversations/1784619098376_PlannerLookup.json": "61362fe9d02f196456974b152343d4f7944d9d693b56117f22fbee90310b0c68",
  "records/llm_log_treatment_rerun/conversations/1784619125416_PlannerRoundSummary.json": "285dcbb3eab182bf1a83ad8f4c2868ccd4053676ffe30c29d0e0ee6cdb5a123d",
  "records/llm_log_treatment_rerun/conversations/1784619160533_DesignerPlan.json": "c478d564dd30ce9663703bdef84c8fff415cc6ad90635e2a77c6c29815de4395",
  "records/llm_log_treatment_rerun/conversations/1784619276641_DesignerAnalysis.json": "ee2b74bef6cfc993f395d38fc7213b240c300476f9587cf5fad2db0252ac3cba",
  "records/llm_log_treatment_rerun/conversations/1784619360891_DesignerPlan.json": "b59a48059e66c4de7cb8fe8782f150ee95f1b56c201f3c9485bd673b1f0275d2",
  "records/llm_log_treatment_rerun/conversations/1784620154826_DesignerAnalysis.json": "7b178ec01a27e8d3014bc059c0acc3c93159a99ecda9c1806ce2bcc72ed9547e",
  "records/llm_log_treatment_rerun/conversations/1784620171917_PlannerLookup.json": "afb0af284253ff4cdeac416ea782253578cd376f4c820701ee8730d76db24c3e",
  "records/llm_log_treatment_rerun/conversations/1784620210790_PlannerRoundSummary.json": "b2a41a3a0672b44ba6e7ec0e5aa6eb095bdf8bd8580ab33a4d750463bb04f013",
  "records/llm_log_treatment_rerun/conversations/1784620245998_DesignerPlan.json": "5e5c090a038342541b5937306875dede22efa6aa744bc4842964b811090d48fa",
  "records/llm_log_treatment_rerun/conversations/1784620722027_DesignerAnalysis.json": "7045ecae8f92c760ec2de12310ace618f19baf21c75b90cb0f63d66eca5fc975",
  "records/llm_log_treatment_rerun/conversations/1784620770230_DesignerPlan.json": "9bd439dea0c1c6c3c591832a8d0c85374cade6eada6131135f12d205c21decda",
  "records/llm_log_treatment_rerun/conversations/1784620928742_DesignerAnalysis.json": "23dfe834e29686f6695e45b408b2456730c3e876deaa8b3b33e253d5c453f032",
  "records/llm_log_treatment_rerun/conversations/1784620940342_PlannerLookup.json": "ea3ccf1d186f4bbb09c378f11317458925771f20dda2031dc838237bf9a16fe3",
  "records/llm_log_treatment_rerun/conversations/1784620963517_PlannerRoundSummary.json": "d191383d45e1ebb5bbb72c4cdf9ad6d158f0e0fdd62d34376d322281e6e73c4d",
  "records/llm_log_treatment_rerun/conversations/1784621026043_DesignerPlan.json": "10a458c40b4d0695d78238f024946940b4011a73ec63b4023717af39ede85b1d",
  "records/llm_log_treatment_rerun/conversations/1784621474959_DesignerAnalysis.json": "429db89b324b0925936e37df95e382f3987dad2c67704e2fc58357743e724210",
  "records/llm_log_treatment_rerun/conversations/1784621517548_DesignerPlan.json": "1044b872fec8a641a4284f496df34340f52224612893102460c5b9645d09c717",
  "records/llm_log_treatment_rerun/conversations/1784621642093_DesignerAnalysis.json": "5ce924f0aa03d6f78511d1e88e5c8e270099b6c17a4564c6f9afbf46cf960abc",
  "records/llm_log_treatment_rerun/conversations/1784800064527_PlannerLookup.json": "da9f98049617f03c741d0f317f51d930bf70528c642abbfe871973bfb02ff1d5",
  "records/llm_log_treatment_rerun/conversations/1784800088764_PlannerRoundSummary.json": "7bb196435e59a8ac90043db750e9c1f4315d37d2a8a70750b66face0c7f02f90",
  "records/llm_log_treatment_rerun/conversations/1784800177831_DesignerPlan.json": "c7112b229a58f360f6cb09ce3a95ae7bf5b6196a34213feee69c8aa93d8d5029",
  "records/llm_log_treatment_rerun/conversations/1784806971554_DesignerAnalysis.json": "8c06b7094f2683fb4907dddb97647d2f1b81b1a2dc051fcfd84a9a98dc84021b",
  "records/llm_log_treatment_rerun/conversations/1784807016168_DesignerPlan.json": "96d04c9ed26eb8af6613adb6bd846438b8278496ca95dd63e575080ad63d4e03",
  "records/llm_log_treatment_rerun/conversations/1784807160601_DesignerAnalysis.json": "c6ca28232d29076ee1167400a223357b5aef3663b79637a1331f0e5ba99be871",
  "records/llm_log_treatment_rerun/conversations/1784807173922_PlannerLookup.json": "f89aec067c3d09aa633dd5a5811ddca775274134c36ca3cefd411ec50a5c1253",
  "records/llm_log_treatment_rerun/conversations/1784807286189_PlannerRoundSummary.json": "dc47f1324502c7348af69241e3cf43a223660818132b5d63b2758b5c5abe1a69",
  "records/llm_log_treatment_rerun/conversations/1784807348419_DesignerPlan.json": "bea6de714ce3738f80bd1b3da13fd5f8599dda0e9591b66f209b9252150dac13",
  "records/llm_log_treatment_rerun/conversations/1784807798949_DesignerAnalysis.json": "03db675ce1c2ef2f035369be64d9fcef11bbec7bc7bedd3562852bc1f98d9909",
  "records/llm_log_treatment_rerun/conversations/1784807840606_DesignerPlan.json": "9aaa9a58d846c22e1c44be49d5255b8f4e4e9e7b0fa8a309f58fecf57dbad3ba",
  "records/llm_log_treatment_rerun/conversations/1784813083307_DesignerAnalysis.json": "b5791ea8c1b26ae3f9750844041f7f29c28e4a999f699487637ce9a85997456e",
  "records/llm_log_treatment_rerun/conversations/1784813095535_PlannerLookup.json": "5838b3fcaaffc40741833bd4c49c505a5b6f99d5a7fed4b913489bf672bae88f",
  "records/llm_log_treatment_rerun/conversations/1784813123217_PlannerRoundSummary.json": "8e100ebcaf533fb4b91ba39fd7f3ef11ae0cc1cf933a81e0225cbe3c298a639c",
  "records/llm_log_treatment_rerun/conversations/1784813196899_DesignerPlan.json": "7c4c2081dba146bef906dc4c8ed77cf514bb69e355a7bc3a61d4b45d11866061",
  "records/llm_log_treatment_rerun/conversations/1784813339560_DesignerAnalysis.json": "8ba750da40391f1c5cd7278617dcfef40eee15b6001c55b2f6fbf9a89ee0773e",
  "records/llm_log_treatment_rerun/conversations/1784813395975_DesignerPlan.json": "77e761547cd60571c59a0ab74970084d22f9dd420022e815ff682fbbb526cf3d",
  "records/llm_log_treatment_rerun/conversations/1784819259422_DesignerAnalysis.json": "90d25a48347c54b0243e3e9c643992c2e9b9fa68fd835729d1886578308604cb",
  "records/llm_log_treatment_rerun/conversations/1784819272033_PlannerLookup.json": "402013c995984e74982201c4b65576ddbdb112d921c5ea967535bae580de6f27",
  "records/llm_log_treatment_rerun/conversations/1784819298894_PlannerRoundSummary.json": "6bffb0a01e2b58ab73b7e0d18b7f35fee853105773a07e04d9da15bff6166554",
  "records/llm_log_treatment_rerun/conversations/1784819351864_DesignerPlan.json": "b7d0909c07492c98298efbf6210ebb1b4e8d13d831014fc720c28497aff5e8f7",
  "records/llm_log_treatment_rerun/conversations/1784819488865_DesignerAnalysis.json": "6224d84000853e9a809c79e25680009dd1021e28ab7c66e31e6bb51c021f9322",
  "records/llm_log_treatment_rerun/conversations/1784819644126_DesignerPlan.json": "b910ab6b3e8fae55697e03675f772623d5d5fad857e476cfc8648e3d8e760e60",
  "records/llm_log_treatment_rerun/conversations/1784819798463_DesignerAnalysis.json": "befa2b50f6412bcd41d2bc4097b4d72b8449a9754410a886a3e05e69528213bf",
  "records/llm_log_treatment_rerun/conversations/1784819812346_PlannerLookup.json": "e1910ea2a5f1c90a10c58c48ad18a054f6790ea5afca772ffd010240b793262a",
  "records/llm_log_treatment_rerun/conversations/1784819838888_PlannerRoundSummary.json": "1c942269cd574002cae83bd02a194358c73e4d2b3a3f61a984b38288c8ddff56",
  "records/llm_log_treatment_rerun/conversations/1784820000973_DesignerPlan.json": "a6d1336934cf4cdbc4d32fc52ed7850c6a53b5fac5a4961e85582a74bb1a4ea7",
  "records/llm_log_treatment_rerun/conversations/1784820123223_DesignerAnalysis.json": "b4bd59297cb35c142ee4a1418756624795513b036253515fa766aa9bba025955",
  "records/llm_log_treatment_rerun/conversations/1784820292133_DesignerPlan.json": "2a9b330bd32a263fc6eff56914e70974af36bb6ccba4de10a6f642213564d2bb",
  "records/llm_log_treatment_rerun/conversations/1784821228633_DesignerAnalysis.json": "6f48d15aa183c18c0ed3fda997ba160c1e9110745c3cba77dd0cfffec556ca73",
  "records/llm_log_treatment_rerun/conversations/1784879645209_PlannerLookup.json": "a6a0d56396cfec9c87b618ab268011e533512a8db748e54b25680765c3bf7d98",
  "records/llm_log_treatment_rerun/conversations/1784879670096_PlannerRoundSummary.json": "c8f96a5f8a66139f9193205daf5c0a986b26559798b89f5cd73bae818fd1bcc8",
  "records/llm_log_treatment_rerun/conversations/1784879710458_DesignerPlan.json": "ec08699bdcd8d17aceba1e0b9e16d7d52cb6110be6e1570ec198ef5addde291f",
  "records/llm_log_treatment_rerun/conversations/1784880588957_DesignerAnalysis.json": "7e88c72d359b308cd67da38e361c2f56823e8a45dba17abfd9dd971bd681b41d",
  "records/llm_log_treatment_rerun/conversations/1784880653022_DesignerPlan.json": "f4feefbeeb1209afe157cb2808e43440a215ec4aa2f9cc1c5d2fc1a79ff9f82c",
  "records/llm_log_treatment_rerun/conversations/1784880774114_DesignerAnalysis.json": "80bf02b1b286c95a2297617bdc0799d363b5f45dbe70cd05d3e1a5b49018cde4",
  "records/llm_log_treatment_rerun/conversations/1784880809770_MetaAgentAnalysis.json": "92df8b9f1e7990770cb201570a10c7584c2433af4169f90458c9bb3c3d18e858",
  "records/llm_log_treatment_rerun/conversations/1784880862821_ObjectiveOnlyPlan.json": "e2484d0af7040b5c489457e1730fe4322482e4d503ead1924959786ac212010f",
  "records/llm_log_treatment_rerun/conversations/1784880872628_PlannerLookup.json": "83e49963d91b92af9d6d0f374b0af55b3daf11dc5748d8a0a10b9eb15755b492",
  "records/llm_log_treatment_rerun/conversations/1784880895839_PlannerRoundSummary.json": "82c8880ed289a069a5d333f017ef1d8fc72d09af2f0880b7df44fdfc4d448bdd",
  "records/llm_log_treatment_rerun/conversations/1784880957639_DesignerPlan.json": "c86f1763651cbeeb6babf29706f00a27d1f6df5c86514910e2513bb3bce56b66",
  "records/llm_log_treatment_rerun/conversations/1784881097350_DesignerAnalysis.json": "4a22ac93b8ed107ceca4eb3d219ed33cd39ffd8d88586b6e48b75e5da9490a9c",
  "records/llm_log_treatment_rerun/conversations/1784881151333_DesignerPlan.json": "3f87b7b31f864467d9d9bf029033dfdf01ce025496babb5f741ce595ac67dc90",
  "records/llm_log_treatment_rerun/conversations/1784881282623_DesignerAnalysis.json": "3e2660cb2ad0fe286683f8ab287d22e33581fcacf368e6d3ffc196560b94e400",
  "records/llm_log_treatment_rerun/conversations/1784881293968_PlannerLookup.json": "f9d77dc0004462a05a615184e321747ddad482e2793301c7aafe087b9d677b19",
  "records/llm_log_treatment_rerun/conversations/1784881321459_PlannerRoundSummary.json": "fa3b6903f2507304868b5ef4d0abed3f9b77bed1c9976593ab3f6f8af84e450a",
  "records/llm_log_treatment_rerun/conversations/1784881384335_DesignerPlan.json": "82117a5e2492667213dbc5a57bec3e8561c0aef66a98309dc7dd364570833ac6",
  "records/llm_log_treatment_rerun/conversations/1784881496880_DesignerAnalysis.json": "2a239111df314577dc72b22aaa5c8e0493918db6fbbac2b4109e80a76f45919e",
  "records/llm_log_treatment_rerun/conversations/1784881544396_DesignerPlan.json": "b3f53df708e3db430830e5b53ba4558bea6ca1384e2c5e868fb5bbc36ae26720",
  "records/llm_log_treatment_rerun/conversations/1784881665247_DesignerAnalysis.json": "54ee47d3f0229d0f0866071bf1af644a4e72eafc8884cfecee8bd5162240b1f6",
  "records/llm_log_treatment_rerun/conversations/1784881681243_PlannerLookup.json": "82ec12afb467e2b82861abb49688aa6a1cbdb7a22f4812927cc0ffc1097c201b",
  "records/llm_log_treatment_rerun/conversations/1784881700655_PlannerRoundSummary.json": "8781009bb94de3263cccfd0d3625b337405e6789967170fa4d66590f23430291",
  "records/llm_log_treatment_rerun/conversations/1784881803518_DesignerPlan.json": "927d0c094c44131eb948c0c28350d76685bdb5122dcd16777d5c81ec9c9d6444",
  "records/llm_log_treatment_rerun/conversations/1784881926740_DesignerAnalysis.json": "aceb23db0811c55a4884a2d4d3a3202ffe6e6bb9b84f5f7da3ecc755e3586612",
  "records/llm_log_treatment_rerun/conversations/1784881978988_DesignerPlan.json": "034b9f1e549f538b35aee600e217013f30282795567186a59c2a348067987506",
  "records/llm_log_treatment_rerun/conversations/1784882662734_DesignerAnalysis.json": "5ee62d8813923d51360be564f65aef28881aad4383f54feae9b6bbbee123b531",
  "records/llm_log_treatment_rerun/conversations/1784914128687_PlannerLookup.json": "5dc6d63def0fbf15d95388fad649ef7547dbed98c7778e666a623f20e6eadf9d",
  "records/llm_log_treatment_rerun/conversations/1784914147385_PlannerRoundSummary.json": "785f00e94db8d502fbc77de2378eb3d36c86ed747714b86ea7e246b711a1b0e5",
  "records/llm_log_treatment_rerun/conversations/1784914200881_DesignerPlan.json": "fcd5d4d2644fe55195d542a3545b544135f40777fc32b6b67c3a140145bc09cd",
  "records/llm_log_treatment_rerun/conversations/1784914350553_DesignerAnalysis.json": "d2fb845940f6bcbb515d60b84e2881b274089335139d72b143fde665787f91ed",
  "records/llm_log_treatment_rerun/conversations/1784914403493_DesignerPlan.json": "b26e0af00fddc3658f9abe4ca3ed0bd7282905a671ea021904f58cb5fd730f2f",
  "records/llm_log_treatment_rerun/conversations/1784915217771_DesignerAnalysis.json": "7c1744fcec5108094ab334b0ec2982a97e86578b7098ddc1a4d88c908082db55",
  "records/llm_log_treatment_rerun/conversations/1784915231928_PlannerLookup.json": "ba70567521e895d7f17adece4778fa277591bd1371fb536aeb82ee6cf10c275e",
  "records/llm_log_treatment_rerun/conversations/1784915254615_PlannerRoundSummary.json": "c1dac513a57887be2089203cc055d3358b02c9fefe9b026e884cf34fe8602c98",
  "records/llm_log_treatment_rerun/conversations/1784915303902_DesignerPlan.json": "18bae4af9d17a1ad24d7fcd1d41ad783e20a1bb5bc5ec50eb4d25692fd31d4d6",
  "records/llm_log_treatment_rerun/conversations/1784915414415_DesignerAnalysis.json": "49ed255ca96835b728e783415dcc3c18927fc71fafaefdfd0dfe9f97beba267f",
  "records/llm_log_treatment_rerun/conversations/1784915448462_DesignerPlan.json": "89f088fff0146956cba4ccc896c3acd886b3531d3fcdc71331a445539d4e7596",
  "records/llm_log_treatment_rerun/conversations/1784915503166_DesignerAnalysis.json": "b26440109e77b208058a8cbed8ce5783c8022b9500bc243b0633890be1bd7c86",
  "records/llm_log_treatment_rerun/conversations/1784915519353_PlannerLookup.json": "033daa3c4b97c5f069f4e076a03ac67b7922d8fe146e7546364e476956859b94",
  "records/llm_log_treatment_rerun/conversations/1784915541303_PlannerRoundSummary.json": "092c4a3c111eba030d4b6b250bbdb8460595bb6526818787b333c10a07330697",
  "records/llm_log_treatment_rerun/conversations/1784915604402_DesignerPlan.json": "6146ab801f80a4c0d1d8950ee2a8bf002aa24a04c06ee0006265566df8cd800e",
  "records/llm_log_treatment_rerun/conversations/1784916233911_DesignerAnalysis.json": "3f989602d363814deaaec6164e3d2d7241c480919a9d27f6a6f15a0df062a6fd",
  "records/llm_log_treatment_rerun/conversations/1784916323884_DesignerPlan.json": "b9911995d3ffb4acc758edca9330d7eb2f0b5a4e2bac61d5496a5b43d7257bf4",
  "records/llm_log_treatment_rerun/conversations/1784916456461_DesignerAnalysis.json": "7554748c9246739387d16f80ba0d4915fd09e57a0652a9292a6f7dda6adc4a7f",
  "records/llm_log_treatment_rerun/conversations/1784916466367_PlannerLookup.json": "2379bd35bdcb7cab8132b31cee6a4a834c366356ece04f56303d765bbae1ba58",
  "records/llm_log_treatment_rerun/conversations/1784916488734_PlannerRoundSummary.json": "cb39294265e568930f9ae21c62c9bd15ef6ddbb80b221abbef63c081c526399b",
  "records/llm_log_treatment_rerun/conversations/1784916530498_DesignerPlan.json": "429cb0e77887f5d0b638a89651316cfca7eabe1ed95aaf8a0717ac212585f060",
  "records/llm_log_treatment_rerun/conversations/1784917171091_DesignerAnalysis.json": "eb07fcf781cfa085afa69062b78023b554d38d47d57af44742a77719a9940114",
  "records/llm_log_treatment_rerun/conversations/1784917213177_DesignerPlan.json": "a51331a17622c244d19c4bc400314690bd071337099332ade1fc9d07fb60bfd7",
  "records/llm_log_treatment_rerun/conversations/1784917924416_DesignerAnalysis.json": "8a6cf49aa90bfc7586b655c09b37bd3758f3b48482f9f42ecf04b38c85d03ca0",
  "records/llm_log_treatment_rerun/conversations/1784917937324_PlannerLookup.json": "2e8afde2382d7d61f9c8c85f69d64ef563cfe38a145dd899985b6995a7d79009",
  "records/llm_log_treatment_rerun/conversations/1784917963774_PlannerRoundSummary.json": "0884767d086f6bfbbbd904e29db2041150739ccca66327675452a8786747f21a",
  "records/llm_log_treatment_rerun/conversations/1784918059526_DesignerPlan.json": "db4e7053f7297bb95ded97938151f19fe3efae2f332e3c4cf17dd0595cf57aeb",
  "records/llm_log_treatment_rerun/conversations/1784918843817_DesignerAnalysis.json": "2382f6d685afb689af3d98381a4fea3e39d9dc74bbd8b46e4c53c2c4674f9015",
  "records/llm_log_treatment_rerun/conversations/1784918884820_DesignerPlan.json": "ccd8cfaede183d36ff0b9b6261a6197857378898bdd6add08ef21212a070e9ca",
  "records/llm_log_treatment_rerun/conversations/1784919010296_DesignerAnalysis.json": "b317e007d16513d4cce07974801a9bd8ef29b23ee83a78b48d21187209bf57f3",
  "records/llm_log_treatment_rerun/conversations/1784935898382_PlannerLookup.json": "47744824dfdabfb0f8a9d9e4c1e86e5bd2199b123925f489bd406e098fee41fa",
  "records/llm_log_treatment_rerun/conversations/1784935935853_PlannerRoundSummary.json": "9388c6a8cc6149a9c4b576b16fd5422f2f7f6e1b5c441669c27a94af76fb4791",
  "records/llm_log_treatment_rerun/conversations/1784935966734_DesignerPlan.json": "7536e7d1ce6916d36dab0fc550c1b867e58b9194d0a6372103e8f91ac9d56059",
  "records/llm_log_treatment_rerun/conversations/1784936721151_DesignerAnalysis.json": "6856c5ad300ab3dd3602e1be4dea419fed30dc73b8fa341b676ed7fed6b67efe",
  "records/llm_log_treatment_rerun/conversations/1784936781993_DesignerPlan.json": "422597e342115efd2ee2d55c2ebedb5baf7b510e58f3c946c8fafbbf8b1a9ba3",
  "records/llm_log_treatment_rerun/conversations/1784937544641_DesignerAnalysis.json": "a52ee903ffe76e6c02a8e994dd4143a7e090025ec98debe4473f74bbecadcbfd",
  "records/llm_log_treatment_rerun/conversations/1784937554762_PlannerLookup.json": "101a5adb5213a3f180d27b08b3ab4a7011886eda4bc832db161d55ae0c82a93b",
  "records/llm_log_treatment_rerun/conversations/1784937580888_PlannerRoundSummary.json": "31049750bb05cd5d7e0913c9b5db520aa7319f6de3f1cdee28aaa8e640992d23",
  "records/llm_log_treatment_rerun/conversations/1784937607124_DesignerPlan.json": "4e817fa0c042336ebc510e0da9865ec40fd167056de5c4ea1060baddf68da9ac",
  "records/llm_log_treatment_rerun/conversations/1784937734557_DesignerAnalysis.json": "3d6e3c61748dc21d2d9c918888036ce71326500c91a75d70919d2a469f5ddba3",
  "records/llm_log_treatment_rerun/conversations/1784937784731_DesignerPlan.json": "fdb1a88787e2ed6b399d03e5d2bd254e4e22b2be5fa78af6db6c63248160d5b1",
  "records/llm_log_treatment_rerun/conversations/1784938226348_DesignerAnalysis.json": "d92d380eea7c3358152416231ad69ae19a4feded66623d1882a89d59d591bd5d",
  "records/llm_log_treatment_rerun/conversations/1784938255288_MetaAgentAnalysis.json": "70334fac963a81ff40ecc09766f284714e16ebf63b4736ed0567069ad778b0e8",
  "records/llm_log_treatment_rerun/conversations/1784938306095_ObjectiveOnlyPlan.json": "a5a6758e9494339352a57665bab0727f41e49cc4432136b200fc263745907da3",
  "records/llm_log_treatment_rerun/conversations/1784938316858_PlannerLookup.json": "e36e9eb6829d0e952fffc3ed3a103c64009ae4111cd6021fc90879fe3a63b15b",
  "records/llm_log_treatment_rerun/conversations/1784938336318_PlannerRoundSummary.json": "870a1d555b4875f31488863a1074fb567a20f5176a75e7e7fc63d6466bcc8174",
  "records/llm_log_treatment_rerun/conversations/1784938368908_DesignerPlan.json": "4cd441f3185213d0f873966abb68531d2dbac0594d3dfd2709d33b20a3a1fd8b",
  "records/llm_log_treatment_rerun/conversations/1784938489492_DesignerAnalysis.json": "4fe7427ee201252c59ff7341a6d4d51f69e629d3f71b1bd0479eaf70567ac4b3",
  "records/llm_log_treatment_rerun/conversations/1784938544242_DesignerPlan.json": "af9dc51efd39da5653cc43d6ec1dab41f9b84ec1b2a8a1bcf8c8dd9832433fc7",
  "records/llm_log_treatment_rerun/conversations/1784938669960_DesignerAnalysis.json": "fcf35115c6dfc4cebcd35e8e2a5e12688aa8638940f5d325dcacccf92fb3e2bf",
  "records/llm_log_treatment_rerun/conversations/1784938681343_PlannerLookup.json": "7d0f135ba8390dfd8012ce218f23c49c1d1d924e973c920afe72a784b757c8ee",
  "records/llm_log_treatment_rerun/conversations/1784938702185_PlannerRoundSummary.json": "37df2fdadba70aa5168ede9d9b92515a39434bf2f24f58a58f240ff36ceabc18",
  "records/llm_log_treatment_rerun/conversations/1784938740085_DesignerPlan.json": "90a945b534ce1f2b49f978f19f29ffc808859676e110ac7c3f465bdf203b1a3f",
  "records/llm_log_treatment_rerun/conversations/1784938872653_DesignerAnalysis.json": "e27451dc127c8e006f97977e8c674cf2e93327bdd63c117d9178da4eb5f66d3a",
  "records/llm_log_treatment_rerun/conversations/1784938925209_DesignerPlan.json": "d447f1588287da784ba9a5efdb793b2413db7b13d43e1d922a48123e621a8ae1",
  "records/llm_log_treatment_rerun/conversations/1784939656284_DesignerAnalysis.json": "7b4427ab16220962d47f32927bf08d1302289b1ec83983d8e57509f004c415a6",
  "records/llm_log_treatment_rerun/conversations/1784959873997_PlannerLookup.json": "b6e79825fdd8d4f206936f99a4bdddce0540115f79e227294002cd1f7acbc84c",
  "records/llm_log_treatment_rerun/conversations/1784959890768_PlannerRoundSummary.json": "dfb5b7b1dbd145416949ad070c1cd45b57d7b3aca044eb7088e92640543f119b",
  "records/llm_log_treatment_rerun/conversations/1784959965662_DesignerPlan.json": "cbf2e84eb352f79f87d67eba1d2c2847a4b79828446d64851c2b4889b18c1e14",
  "records/llm_log_treatment_rerun/conversations/1784960653181_DesignerAnalysis.json": "9c104971eeb7f4a21293f39ac2e40b1876bcd109a3f4fb121d2db7fb772f4a31",
  "records/llm_log_treatment_rerun/conversations/1784960701430_DesignerPlan.json": "a220472590c096d6de8ae82784a1dccb1cd00e7e327135c71f7d918bc57874fc",
  "records/llm_log_treatment_rerun/conversations/1784960854083_DesignerAnalysis.json": "737703c736cca929018dcab420869619b0d6655059ce04b4f230a0379f36e8cb",
  "records/llm_log_treatment_rerun/conversations/1784960869419_PlannerLookup.json": "88ef0f4180ae715a2edbb96c545ef81d7bce3b0b3878c6734853ee9ee17454da",
  "records/llm_log_treatment_rerun/conversations/1784960890773_PlannerRoundSummary.json": "3a6e1ea0e5d870c5629f95190de8d70bd7a5e61bea23be067bdefe199919d4b9",
  "records/llm_log_treatment_rerun/conversations/1784960937897_DesignerPlan.json": "b3fdb63361cb0b85bef148836ec15e7ad5f07fdd37b78e6fd40525d4e503098b",
  "records/llm_log_treatment_rerun/conversations/1784961051438_DesignerAnalysis.json": "f02f1a61b9b2e7e73f4e3f9f2ee7e697b7d7298f3e5af10fda483de43638d74b",
  "records/llm_log_treatment_rerun/conversations/1784961111727_DesignerPlan.json": "cc05e0ee1f5643cfce0e9d22c1c6fb4452c7cf21f5d89d18768d36fd06882ca6",
  "records/llm_log_treatment_rerun/conversations/1784961204708_DesignerAnalysis.json": "c34f42702782f7cd7a64804b69f7a0ce2e393113b29068ff0724bb9d36780501",
  "records/llm_log_treatment_rerun/conversations/1784961222144_PlannerLookup.json": "4150f8e7de9a837e94de872c2a80b2735e7d183436d08353d9bfd743c7ff9add",
  "records/llm_log_treatment_rerun/conversations/1784961241550_PlannerRoundSummary.json": "ba465eccd71a78240e77f2a1f5346af2def32ac21e8c69f76ba35f971302e09b",
  "records/llm_log_treatment_rerun/conversations/1784961296443_DesignerPlan.json": "02ae2b0485113fd8fdd7fa0f5b4d96db6bdb08084be39628bd70aea84a6d74fc",
  "records/llm_log_treatment_rerun/conversations/1784962027680_DesignerAnalysis.json": "cad61d7e9f4c89880c5133f48f4f90350de203d2a691d94458c2abb08529b912",
  "records/llm_log_treatment_rerun/conversations/1784962085982_DesignerPlan.json": "8af1ba7389a4d9a9e421dea09dcba165d07de520bd9ef8e1aa687be32b82a954",
  "records/llm_log_treatment_rerun/conversations/1784962986812_DesignerAnalysis.json": "2fbabb154a6b568ca4e4fb90db23676d603495337b4a5c0eba108f13b32c311e",
  "records/llm_log_workspace_32/designer_promotion_10_low.json": "bfc132d0b7995e3d8da0fd4259e13a859122391d31a64c12c74cf76fb8454989",
  "records/llm_log_workspace_32/designer_promotion_11_low.json": "c21e276296876595e3a865ef0ca7e41f38f97de1649226ec946b927a48e01bfd",
  "records/llm_log_workspace_32/designer_promotion_11_medium.json": "99cbe489f328cb2b40a825a6ac82405e4db6f0ae76a8d4db823e82dbf1455f3c",
  "records/llm_log_workspace_32/designer_promotion_12_low.json": "7c05ffa6afb3ecf309b385102b7bc6552da206eb61cf06db79a65950c4f8a327",
  "records/llm_log_workspace_32/designer_promotion_13_low.json": "13765c443789f70222fd8702f2a8b58e566bd722f00d7fb164497a1ec9282d6d",
  "records/llm_log_workspace_32/designer_promotion_13_medium.json": "e782ec64a804995dc548fb3239fafe635a6d5346f70dee79558c2c5c90086dab",
  "records/llm_log_workspace_32/designer_promotion_14_low.json": "e1eaebf69bf1220980a42b03d108de7be8113fc8ad6cc26899ad61c565b970bb",
  "records/llm_log_workspace_32/designer_promotion_15_low.json": "9a55b32ec904dc24f364b981dcd019a2c9051eff2c420daca1c64a036775a3ae",
  "records/llm_log_workspace_32/designer_promotion_15_medium.json": "f6ecf9ede518ad6b1f9b1ced2b7d5a3e65867bb0cfe10244bef5c147fb6c5642",
  "records/llm_log_workspace_32/designer_promotion_16_low.json": "b83623439519a914f7cddb468c8d219c703f81c9f2f3ba5074d2387b812d2d8b",
  "records/llm_log_workspace_32/designer_promotion_17_low.json": "b068abec0234c3665d3bcc64ff4b780eb4d9f08a69ffc1d8716d235b9c05a933",
  "records/llm_log_workspace_32/designer_promotion_18_low.json": "31baf0e6f56cd9caae92f1ed12b06291a23e30db41dc2114c74713ecfc82145f",
  "records/llm_log_workspace_32/designer_promotion_18_medium.json": "ef7699df2d6658ad916aaacfb467cac17d450245ad2adca334b59fceb7664187",
  "records/llm_log_workspace_32/designer_promotion_19_low.json": "3da9c9448280a6c8e60b545eea6ae0aa52157c54119688b7206b0dd9e0248b2d",
  "records/llm_log_workspace_32/designer_promotion_19_medium.json": "b530079165f3ba6289478691cca847a43ea6eebd75f3dea22c22505f44eb38ca",
  "records/llm_log_workspace_32/designer_promotion_1_low.json": "de941459f1b9de78beda4f22abadf984e43aeb7cff9ddbe27a84c3046e7d7c5f",
  "records/llm_log_workspace_32/designer_promotion_1_medium.json": "2c63eddc00545f85d33b6104a395672233f47427d72238d8abbc12afd6317cc3",
  "records/llm_log_workspace_32/designer_promotion_20_low.json": "c1c731d281fa23c6b7a5aec14101438b5abfd653c2a903755eb8867c5c1fa387",
  "records/llm_log_workspace_32/designer_promotion_22_low.json": "6abcaa71f8c378f89644514abb85f2a6d321c68c016d7878be43b8648e393992",
  "records/llm_log_workspace_32/designer_promotion_22_medium.json": "b94dd68770d4aed6a46643db5d5c365ac9f51651ae82e45bf9b78fa09c161296",
  "records/llm_log_workspace_32/designer_promotion_23_low.json": "d00f73edfb03111a2bf6354863fde851885b3995bba66911306d30bccdb64bdd",
  "records/llm_log_workspace_32/designer_promotion_24_low.json": "8d9a8a38e1ca5df3fd72361be53de1d2b64588f37040da1631f196f2c879d218",
  "records/llm_log_workspace_32/designer_promotion_24_medium.json": "f3233dcb493ae751218e4cccbe5172c4bdd97df2f6fad68eedfb65d870dbbb7f",
  "records/llm_log_workspace_32/designer_promotion_25_low.json": "f6e5b7bca9043bd91cd181771cf76b7b8f32ea0d835bafa1b52a1de6fb2b23d7",
  "records/llm_log_workspace_32/designer_promotion_25_medium.json": "062556234e38f39e84b51dadf38e1074a0f7453f4cb76f55da1c6afa0c88f35a",
  "records/llm_log_workspace_32/designer_promotion_26_low.json": "b7ca3c53a3243802419a2d4992be7fd8ff83353b3f4a5095e23f841fbc1a1a04",
  "records/llm_log_workspace_32/designer_promotion_26_medium.json": "b24827619695e32b9ba43fea7247708ad91a8c63f5006447ad5f020a9bcddb8b",
  "records/llm_log_workspace_32/designer_promotion_27_low.json": "6d70f367badc34917be0931f942a3816fe2b7fa89e5412fadf5adf0fb336a02e",
  "records/llm_log_workspace_32/designer_promotion_27_medium.json": "a3e3e0cc223547864160c1ca8eed782e75cd3d934f6c322d776241e79fc83a65",
  "records/llm_log_workspace_32/designer_promotion_28_low.json": "551c628c08abb29cc03105e40d8f50f0b35c925c7f511f39b54eaf94819d384b",
  "records/llm_log_workspace_32/designer_promotion_28_medium.json": "8d5a6895eb5ada5b4778294981257970b1a744afa2979df60729244e452e46e5",
  "records/llm_log_workspace_32/designer_promotion_29_low.json": "6a8d0e27d5c2faa0a0c5461efc1085324ee3962f4656797122f7a665f1a0a505",
  "records/llm_log_workspace_32/designer_promotion_29_medium.json": "38824ea3f81ceef2f11dbad180746813105f347d32baf7b16be2ed7e424552b5",
  "records/llm_log_workspace_32/designer_promotion_2_low.json": "14d8f15613a99f8ac2f8211d0007f4e0ea0a0f8c1da7119638f9286271c0191d",
  "records/llm_log_workspace_32/designer_promotion_30_low.json": "14d0f41aae37f92e110b6fccd77af88f8b88bca83511f232b28ca89766395612",
  "records/llm_log_workspace_32/designer_promotion_30_medium.json": "e5db8cf0c0162cb2343d714f3a08fdb98dd45760db36fb71deba14225ea7c796",
  "records/llm_log_workspace_32/designer_promotion_31_low.json": "593be2499ad45b8099798453b794840546424595d835e9986dafbacbee17243b",
  "records/llm_log_workspace_32/designer_promotion_31_medium.json": "4024038126f6fd63bd22918760b242cda8c1fcfad0e3ed387438cb23b9c510fd",
  "records/llm_log_workspace_32/designer_promotion_32_low.json": "dd39d27db2a71c419439596cb7b89103f6569adca6630f06531929f3db4505c1",
  "records/llm_log_workspace_32/designer_promotion_32_medium.json": "dc1ba045ecbe15760786bf7a3875668a7b5012e7efa7fa85632077d5af96a026",
  "records/llm_log_workspace_32/designer_promotion_33_low.json": "8b045905b7bac7bf312161c689d812336380d33c5b0236eae013a798c2bd11f7",
  "records/llm_log_workspace_32/designer_promotion_33_medium.json": "4330fc7fee0d6d383b9436d78eed2e7a4c504a5ce84e02a94451fc1345c0cff9",
  "records/llm_log_workspace_32/designer_promotion_34_low.json": "6d5fb0009d8eadef69f477f6561b82322e24fe5c1594c6c347731696b079d525",
  "records/llm_log_workspace_32/designer_promotion_35_low.json": "44a3b6052ec2331df40940ad9e6cdaa96d6e9c719016b36f0218c4bb4d834e4f",
  "records/llm_log_workspace_32/designer_promotion_35_medium.json": "d49b1c9e0c0af4658968c368135faa431342d6b01da7268b428006afd62b427b",
  "records/llm_log_workspace_32/designer_promotion_36_low.json": "0b2b35a517a3d5b2627548f63f362df7bc6a44c6b60eb4374a320f2470b8d5c6",
  "records/llm_log_workspace_32/designer_promotion_36_medium.json": "731bd973f885881f7336fcaaf8a150795127f5660e329647dbbc69d0fb6bad38",
  "records/llm_log_workspace_32/designer_promotion_37_low.json": "8640a90b45407fc906a1ea63c10dbe43f6adc048f55209daa3afb8556f3cac9a",
  "records/llm_log_workspace_32/designer_promotion_38_low.json": "f4aee64639c5d66f65607b1f30949eda0dc981f9614394b9a123f34552c7924c",
  "records/llm_log_workspace_32/designer_promotion_38_medium.json": "0f06ed2a83e75365f08a91eb7ed7eef5996e0fd51330c2920412af89e2e32d3e",
  "records/llm_log_workspace_32/designer_promotion_39_low.json": "c75e0a1eab9af751c1c67e3f517b2fb116a436454cd35e0e10b368da1798148f",
  "records/llm_log_workspace_32/designer_promotion_39_medium.json": "8f35a4d07b545bfb56a71b23b84a0dd0fe9d81c93cd34998ba46a31c4d0d9c62",
  "records/llm_log_workspace_32/designer_promotion_3_low.json": "7ae96c9021bcaf45c5bea8cc150d69ba0519f424ba0837ef7f55b8a15fb8244b",
  "records/llm_log_workspace_32/designer_promotion_4_low.json": "7f4c327d827cb1679edf1cb98768ce5ff0dda9c8b9d4d313d18df46a9aa5637c",
  "records/llm_log_workspace_32/designer_promotion_5_low.json": "c2acd331aac6a4f0e139c9a3df5d6e7286fe10355372d870a1a19a6bc027fabc",
  "records/llm_log_workspace_32/designer_promotion_5_medium.json": "c355cb2f95117db26dea88ddae1164459bbe7151ffede7e107f4355bdb3af451",
  "records/llm_log_workspace_32/designer_promotion_6_low.json": "5ccd8d2cc4385cca1fcec8556872944ccafd7c2dd0f7e9566527d08494f78b06",
  "records/llm_log_workspace_32/designer_promotion_7_low.json": "253142194f74b3584a8a0ec48709fa5af8c71eb532463a6374ca3b4cc0ac6c75",
  "records/llm_log_workspace_32/designer_promotion_7_medium.json": "2e222f859f1908086b8b94233761be915acfc4c462ecd04d56298e6d5de51fe1",
  "records/llm_log_workspace_32/designer_promotion_8_low.json": "88a06f775b63a90b7081a5dc95583073923d157b99ed2a55630b68410ec3710c",
  "records/llm_log_workspace_32/designer_promotion_9_low.json": "9c7e6883eacb7e8998e0197c9a129884a9d6e97308ce96f74c0d048638c8ce1b",
  "records/llm_log_workspace_32/designer_promotion_9_medium.json": "69f7d303174fd3fe787827e2db962dc015a07ad5b896426cfcb57033e97e1282",
  "records/llm_log_workspace_32/hebo_tune_21.json": "64388e9f58e4085b2ce8cdce58ab8ae7e331a2817e4c18c539eb494ad4db51a5",
  "records/llm_log_workspace_32/objective_scheduler/round_1.json": "4cdbf3d7d5e77c5a4dbc81cabf404db056aab3bd2410f48f0858e59584af36e1",
  "records/llm_log_workspace_33/designer_promotion_10_low.json": "44a06310595e631709a9978434ce0b1421e66b3ec3f267d4579f381fab03d818",
  "records/llm_log_workspace_33/designer_promotion_11_low.json": "7ad55b517d0fb0b6e50c7d562b2288701889182c0359fd290d0399157819fa1d",
  "records/llm_log_workspace_33/designer_promotion_11_medium.json": "23bf5d168af61392f52da28787bf479be5709c855e239c0d3045736e205c2758",
  "records/llm_log_workspace_33/designer_promotion_12_low.json": "c79a29a988f7d0d63ddffd813773424b1c8392bc9f8105b9dde73e3bad91186d",
  "records/llm_log_workspace_33/designer_promotion_12_medium.json": "267d95057a15821c08bdd168c42b2dca2cd729e20faf89a0b1f71213edd059a5",
  "records/llm_log_workspace_33/designer_promotion_13_low.json": "db9cd5b44cd0ba2d808c493315bac4e1ef5e42b429c5f8738fa21637248df57c",
  "records/llm_log_workspace_33/designer_promotion_13_medium.json": "b16a05b07e5a9fa0db02a45d3bc318f2f7e3aac779dce11a22b4df66660c01eb",
  "records/llm_log_workspace_33/designer_promotion_14_low.json": "fba2d3ff01fecf652d203cbabfc0e5688707ee1cca4be318a5ae1c8d02a6acca",
  "records/llm_log_workspace_33/designer_promotion_15_low.json": "7819a92a0cd3a6b000e617675187211b520d73eca7b5970cdfedc1fad734a9b2",
  "records/llm_log_workspace_33/designer_promotion_16_low.json": "3827de17b38e20c098da1a6d9fd885974331c96b2aee7af93644be1cfc8bf4a2",
  "records/llm_log_workspace_33/designer_promotion_17_low.json": "63a750abbdbff859ab147267aa51560e12ea2a529e2fce7fedd1b0536e8662fb",
  "records/llm_log_workspace_33/designer_promotion_17_medium.json": "a3bebf5a97845034ca7b570b418fd01adc8cbe824e6babf9120c5bf8caff9603",
  "records/llm_log_workspace_33/designer_promotion_18_low.json": "040d67546e1000904bfd1b4430b149c074dcbcf55a8d7dabf91b5e39caca2421",
  "records/llm_log_workspace_33/designer_promotion_18_medium.json": "da33cbd2e1789cf3f37c2da287a8dcbdef1489eb8fada6c828e95d337d741669",
  "records/llm_log_workspace_33/designer_promotion_19_low.json": "3b756064a6a384164688fb93285011f24c89465c5f9dcc776f65aa22f7f5130e",
  "records/llm_log_workspace_33/designer_promotion_19_medium.json": "ca32874fba080bde0026deb676acedafc042ccf61dd156c684839d1d4230d070",
  "records/llm_log_workspace_33/designer_promotion_1_low.json": "9624f14cdda1f65480652321712f8b0a41c15ea587dfeabe22538e1cbb1c46a4",
  "records/llm_log_workspace_33/designer_promotion_1_medium.json": "bd8a8cc290c8f2370cacf01c19026890173f5f1f20ab1f4f2c41baed68488ede",
  "records/llm_log_workspace_33/designer_promotion_20_low.json": "609bdabcf8fe4636d5561e3afd1399e5668b194ec4fffed33be64493cb8baed7",
  "records/llm_log_workspace_33/designer_promotion_22_low.json": "279624a3e91bba8969a2ce327040dddf71380cd5c46f6a2f2d3de10bce84181a",
  "records/llm_log_workspace_33/designer_promotion_22_medium.json": "3f8ff2b91fa434b90dc257e20b5f8606a1f4a27ed68092b2af9c5e64f9f762ee",
  "records/llm_log_workspace_33/designer_promotion_23_low.json": "d460e349d7052c77874fde3ee12f932c55ffa88891358a398ee62b26a6b07386",
  "records/llm_log_workspace_33/designer_promotion_23_medium.json": "c78b7768a1c7dbc432c64522ee449e8ed53b15920fa73df8cdf8e5cd41ca0462",
  "records/llm_log_workspace_33/designer_promotion_24_low.json": "8db70069e2481a3999e1eb2c434401716aa713ccf99c67f846c205d481b9bcb2",
  "records/llm_log_workspace_33/designer_promotion_24_medium.json": "f2c73b4885083f3d8626c876d7cf7568ab7ce3a6caa442676ff3f087b0023179",
  "records/llm_log_workspace_33/designer_promotion_25_low.json": "95a4f7fbdf5045d8e99b16e41421cf4e785147a3c67f4e25aafa78d05cfd9791",
  "records/llm_log_workspace_33/designer_promotion_25_medium.json": "fd63c2bae31bb616fb1d713d8ab1854a14a7bffffb9b12232d0d669de1648aba",
  "records/llm_log_workspace_33/designer_promotion_26_low.json": "d069c47df0f2423504e8a7a5df486ce06a01cde2f65fe457fc8cec4a4224a17d",
  "records/llm_log_workspace_33/designer_promotion_26_medium.json": "1c3aa317343f54101f839099016073a4ac42293e6088ec2ccc29cf7b381a7865",
  "records/llm_log_workspace_33/designer_promotion_27_low.json": "ef49e23f46efea422966b767133a966ef852736ee48e2be5e746d46407881705",
  "records/llm_log_workspace_33/designer_promotion_27_medium.json": "8ac885b680f4cfabc981c6c5311e3e8e1772a8348600289e21b15a1db8b68cd4",
  "records/llm_log_workspace_33/designer_promotion_28_low.json": "63e7683e167564e86912770b85a2062f11d4188284cf58318837713a005f43af",
  "records/llm_log_workspace_33/designer_promotion_28_medium.json": "d5eec089e0a5d367afdbb77605432843ce55ac51b59b196c7dc4460bb8cf00d2",
  "records/llm_log_workspace_33/designer_promotion_29_low.json": "7309c1d3347338d66b46f18b89e556fdcf5af12f4e91a831ea9694c245831245",
  "records/llm_log_workspace_33/designer_promotion_29_medium.json": "9130ec378170fecda9cdadcd9a12d4637c0d7fccc4b013fdb54e4ee9f8aca809",
  "records/llm_log_workspace_33/designer_promotion_2_low.json": "bfff5cd44c70dac1900ebcb4bb77146664d40dce28cf3e4851d66d376cd8e658",
  "records/llm_log_workspace_33/designer_promotion_30_low.json": "3304087b0fd0ca5c7166efbc8792baab5a3f4d8a698fee11f21db21709b5389f",
  "records/llm_log_workspace_33/designer_promotion_30_medium.json": "21006f750b67c8a9ec06202b9d9da651c8e07112b5c9fc109bf0f9310390109f",
  "records/llm_log_workspace_33/designer_promotion_31_low.json": "1d1d0d09906404fff632b25427d0ec14e96fc8cb9eef12e1bafc7414c8a579f1",
  "records/llm_log_workspace_33/designer_promotion_32_low.json": "5979f8b03ef7d612d660ecd3c7b4be382462ac433ea8ee1a2e6adcb7b63939db",
  "records/llm_log_workspace_33/designer_promotion_32_medium.json": "2c0a230cc55907aa61a13dcf3781b8a448e27cc663db3beb4283901235f1d812",
  "records/llm_log_workspace_33/designer_promotion_33_low.json": "6dd195ff2cb5fd094af5b811071582a64e66aac2df3ad032b66e035a1123362a",
  "records/llm_log_workspace_33/designer_promotion_33_medium.json": "b5da33a43d281c2461677b5ed1b6df7c92c8af7c68fbe3bccd5a2095e230f549",
  "records/llm_log_workspace_33/designer_promotion_34_low.json": "21c439929f5d3329cedf458a28063c3e7730f924ff39c24ee0a9715cb7b28698",
  "records/llm_log_workspace_33/designer_promotion_34_medium.json": "5536bad9ec26b70c86b827cac54c7b79a913e1099134574b47ecfa588ea4ece7",
  "records/llm_log_workspace_33/designer_promotion_35_low.json": "0d72417f887dae14b8e083a116440113d8c5a4d16b11f087b6010c80edee5b48",
  "records/llm_log_workspace_33/designer_promotion_35_medium.json": "e9c084bb254b187c31c99704a63610892fc071aec6150f1cbf306dfe750313a6",
  "records/llm_log_workspace_33/designer_promotion_36_low.json": "4ff1a944d3a034e8b8b62ff01f3ca8c976688c6c6c86c36f657670a62e6be59b",
  "records/llm_log_workspace_33/designer_promotion_36_medium.json": "fea8a380503c6889ee059b9affb5119b68f8b847856ee49dce07367457b18724",
  "records/llm_log_workspace_33/designer_promotion_37_low.json": "86076984aa45179677dd4e32c7b80c65402f15ea81609903e867ee3e55d5239f",
  "records/llm_log_workspace_33/designer_promotion_38_low.json": "99555553361efa0e8c869e14ce10c89d228adcce5ca752d05c40b32d0ea1dc12",
  "records/llm_log_workspace_33/designer_promotion_38_medium.json": "6a1777aafa91d1107b651a3e885eade8995558dfb53e0c38b103fa91afac7a88",
  "records/llm_log_workspace_33/designer_promotion_39_low.json": "ab8df94bdc1377c68f8242b5853e09b96dbc46a611cd60328cbc87503e4351ae",
  "records/llm_log_workspace_33/designer_promotion_39_medium.json": "ed71321a755f782f305bb4c1c4b22b8df50f5c6df643c70dd176d1afbce04d94",
  "records/llm_log_workspace_33/designer_promotion_3_low.json": "dfc6aad9a42cb6d05aee6b84c9a3686b36b411ccb5da325fb64f791559481749",
  "records/llm_log_workspace_33/designer_promotion_4_low.json": "9454f645af94d3415374c51be81dbd21fc3f0af763c5f9413c8e6251df6a3862",
  "records/llm_log_workspace_33/designer_promotion_5_low.json": "1ccfee8c8611b46f74a5969d043e005f0cfa39a9af723d95775b9886fea57f90",
  "records/llm_log_workspace_33/designer_promotion_6_low.json": "1df473fe3ddd5ba9cbffc0af9d090a290ee5ab17b0ab479b9fab860a2f5e290d",
  "records/llm_log_workspace_33/designer_promotion_7_low.json": "3b4897ab113a8304ef2db9d360ab76f384330f248d821de0995eec918d56deeb",
  "records/llm_log_workspace_33/designer_promotion_7_medium.json": "84c7561ad4ea6f1daf07a55e6c0eaec14e3c49b3e9670eb5819c15e088347478",
  "records/llm_log_workspace_33/designer_promotion_8_low.json": "417ce8556cb410cc1dd35c9e2ab203d4a7692c52b4d2795e2c2120894be1f90e",
  "records/llm_log_workspace_33/designer_promotion_9_low.json": "6f3eaea6167bce7bf46bba9713393fc3c44dfd6d9d5d996062bbf9391482c31c",
  "records/llm_log_workspace_33/designer_promotion_9_medium.json": "6814d7ae11975ebd51059b47bddd88dae92b3c60d4e0a8c182e501f55be5c910",
  "records/llm_log_workspace_33/hebo_tune_21.json": "33b50e4ee1661825b2376db44641fbdd6dbf5acc38a330349e1d5390c5221f1c",
  "records/llm_log_workspace_33/meta_agent/round_1.json": "1ab12c8f52ed6989dd2bcc9787911d0083d51f506489f590ede824e380aa8ef4",
  "records/llm_log_workspace_33/objective_scheduler/round_1.json": "5e7cbcf103c339716253ed1665fd13b0e7992c251408f6808b79b4228e1c585b",
  "records/llm_log_workspace_34/designer_promotion_10_low.json": "d1fd81c221bcf9f0cb5991579f93fee57ba762d29a0083043a0fcf33cd607420",
  "records/llm_log_workspace_34/designer_promotion_11_low.json": "71e95e48e5d813719ad89b79bb0480795054f83afd49780c4b29a4d9f297938d",
  "records/llm_log_workspace_34/designer_promotion_11_medium.json": "21a495da0ac1fd5fe89c57fe025c22f55216abda1e1a91983ba69ff96a9bf51d",
  "records/llm_log_workspace_34/designer_promotion_12_low.json": "de8638e64c3a8005afdc46c67ecd19eb3692e101dc9cb671a041897948c15689",
  "records/llm_log_workspace_34/designer_promotion_13_low.json": "6e3ed23a57d796f9fdc998bfcabf25871c78f92e98663e4d830d60cc9bdb1957",
  "records/llm_log_workspace_34/designer_promotion_13_medium.json": "be0c5e0d66e9cfcac8bfbc0f76518fd9f703276e91cb17946c4d80c8b0c0503d",
  "records/llm_log_workspace_34/designer_promotion_14_low.json": "b331c2addc3514ce7a6dca65255399b50d4d077e500901e921d153542250fb3d",
  "records/llm_log_workspace_34/designer_promotion_15_low.json": "d06119efd9409d49a33a084ac8bea6b098ab813d65ef7f54c4d3d4221c51bc15",
  "records/llm_log_workspace_34/designer_promotion_16_low.json": "8b1fb537c33e80c94fd89ff8badeef2cbf1cce33ce372e73b56f35b94d92dfbf",
  "records/llm_log_workspace_34/designer_promotion_17_low.json": "79907a157b077670545b019c2a1ef88af28bc467bd2d5d73e595733b65cb6383",
  "records/llm_log_workspace_34/designer_promotion_17_medium.json": "cd780c527b7d385bd7db39a76f0fc12fb5bf83cc3f7d934326b8b58a7463297c",
  "records/llm_log_workspace_34/designer_promotion_18_low.json": "b3f70cfdc073850103f1d1c599f4374191d87adfffb377b723c89d02ee47b579",
  "records/llm_log_workspace_34/designer_promotion_19_low.json": "c939eaba55af25d374c2106cc2d74d69656474dea2a49b0f9b51520a6fced788",
  "records/llm_log_workspace_34/designer_promotion_19_medium.json": "774636b9a312ca8b49ee8cb92bf984fdd9a4c5ffdbae8e354c3f97347efa9bfd",
  "records/llm_log_workspace_34/designer_promotion_1_low.json": "7d21347adb4cf7b29e1b7433c0b014c4abe38dc9588f04072977a32488b4ca33",
  "records/llm_log_workspace_34/designer_promotion_1_medium.json": "0976cd847704503493cffcaf7fdd39784df7c056e56d65675075ad5a79fd17ea",
  "records/llm_log_workspace_34/designer_promotion_20_low.json": "8cd9315dde87a0b42bdb2dbbff84d4749866f78f608590f7c91958cca6a74dec",
  "records/llm_log_workspace_34/designer_promotion_22_low.json": "c27ec209aae7de2a5c4eec54bee6a379167a172b0d1d7872657abb9cc9574201",
  "records/llm_log_workspace_34/designer_promotion_22_medium.json": "6e59e433a1d5a3b5245c68a32799a1f7d98b1b0525b14f124e06ef6eb58b8701",
  "records/llm_log_workspace_34/designer_promotion_23_low.json": "18cd358f6fb706ecffa43ff4a8ee81303913318fbdb0486e60e02f6e146597d3",
  "records/llm_log_workspace_34/designer_promotion_23_medium.json": "c3ad9ad8b3ccdeeb08c87fe29dd11c97bc01b3de58041d936b7ef447b4d7bd3d",
  "records/llm_log_workspace_34/designer_promotion_24_low.json": "a9caccbcfc62a9de94eeed57fbffdf796f9ac5b1cb1296439147cf3b22b283ce",
  "records/llm_log_workspace_34/designer_promotion_24_medium.json": "649ba8592e0f9928fb753f90c9a426c5f43b16348dce1998af4939eb422dee27",
  "records/llm_log_workspace_34/designer_promotion_25_low.json": "5d74e71cd773d6fb257dd0569174eb044758dd7d1131441ccd421f841826b7ec",
  "records/llm_log_workspace_34/designer_promotion_25_medium.json": "98e2b3fc6e5be3b590499b5469e0b12a54329526462b015a5b543096d099cd3e",
  "records/llm_log_workspace_34/designer_promotion_26_low.json": "724c269d561219d409f7378777d1a8d0f075a66528dd7c66769d985cb3a7a258",
  "records/llm_log_workspace_34/designer_promotion_26_medium.json": "e506fd3312d0547774fdf8c748c8a1eb1daabce56faa3476d74e6a5510ecf4d5",
  "records/llm_log_workspace_34/designer_promotion_27_low.json": "17381f14cb43a8b8d9ba5bf2600b50e7c7ca76bb05b86d65669f022843f0754c",
  "records/llm_log_workspace_34/designer_promotion_27_medium.json": "8afd55306b8b03b5619b3416378cae2eec7d8a8288dcef6895a51ec02cdb0690",
  "records/llm_log_workspace_34/designer_promotion_28_low.json": "97620e0fc58f6fecd5e3e650f4285c8d3c8a14d3e8d0bfa883166ae08410399f",
  "records/llm_log_workspace_34/designer_promotion_29_low.json": "6804485388e38644ec9a7c5235d23f5b9f696d9823db26ecc6639fc85f12877f",
  "records/llm_log_workspace_34/designer_promotion_29_medium.json": "644a32292babb2595922225534bf0989d938de126e887da5b02c5dca063cc677",
  "records/llm_log_workspace_34/designer_promotion_2_low.json": "59dd84b69ce620bf53c7f07b06814727e2e75bc21a2b703261b31d289162166d",
  "records/llm_log_workspace_34/designer_promotion_30_low.json": "20baaa4712b6a6735ab2199cd7b36d966a8a9677fa1a337efdf47847f5567acf",
  "records/llm_log_workspace_34/designer_promotion_30_medium.json": "840bf0141611b625bfa9491457ecd9fb8693075e517f77447b02f3d1b037b06e",
  "records/llm_log_workspace_34/designer_promotion_31_low.json": "1b6e1b5f7eee2d507b6fc63887819637a81211056e1f33b972e64bd24846b235",
  "records/llm_log_workspace_34/designer_promotion_32_low.json": "8b4eb768bd11d13ec789c9e1aa8a4ca0eb09996a9504b86ab7561365e61cf6b1",
  "records/llm_log_workspace_34/designer_promotion_32_medium.json": "cb3108588e5b67cf20f93540ddd16086f8dd9398190290202d89a0ae393a35e2",
  "records/llm_log_workspace_34/designer_promotion_33_low.json": "75a168844fee2904882ca98592aef26935dd7652e9682ac29c5a4d16e00d94ab",
  "records/llm_log_workspace_34/designer_promotion_33_medium.json": "05a29fb7c3765044bd3b498b0a39972e1b453e5cefe35e6003ae95a7dd48a5ab",
  "records/llm_log_workspace_34/designer_promotion_34_low.json": "43a4b47d548cf9be5c6efbdc60d59c96dd13eac7818089fffcb49ac65ad56c79",
  "records/llm_log_workspace_34/designer_promotion_34_medium.json": "0ae6059176a7860bb5f35ff7982f3bbfc525a5f3234714d93668508251237fb2",
  "records/llm_log_workspace_34/designer_promotion_35_low.json": "de495868d370bc2e32fe212388fccd5c731790a37b2da2f16efde25f8fe95554",
  "records/llm_log_workspace_34/designer_promotion_35_medium.json": "cb455c8faa7fd927bea0e0d501c740bf2eaebbc34565dbcc9ecaf814b2475d47",
  "records/llm_log_workspace_34/designer_promotion_36_low.json": "f787fb192002617a52817776a51cebb1aa64171bdc17f589f7d86bceddf31c59",
  "records/llm_log_workspace_34/designer_promotion_36_medium.json": "c21fc9f4ab1fcf920f925219dfe62b7fa49c1f22fbc71b09de6c7a1b940c275a",
  "records/llm_log_workspace_34/designer_promotion_37_low.json": "5073aa0144d18c8096da568f914bbacf4319a5098ce7a131eba688a3d129a772",
  "records/llm_log_workspace_34/designer_promotion_37_medium.json": "afce35a144d5943fe84845cc4f0bd3370121419b4ebab6c9f3b20e2e222d49f6",
  "records/llm_log_workspace_34/designer_promotion_38_low.json": "beb9d735dc4f1f9fe6b60fa569e2c51d43ddd6d9759b250d3b5e2a734db4b878",
  "records/llm_log_workspace_34/designer_promotion_38_medium.json": "682b281edd45eef9d4fd2d01a407845b1c804265fea599d678e3a86871f8315a",
  "records/llm_log_workspace_34/designer_promotion_39_low.json": "253db69c427f58882eca46546c5b60476eca24a91c52d5bddbc255a562b459c0",
  "records/llm_log_workspace_34/designer_promotion_39_medium.json": "ab4887d81cd788eb5607c8093ead731a54a6f64c8e6ff4b1564ac27107a9cb2e",
  "records/llm_log_workspace_34/designer_promotion_3_low.json": "a46503a17ce07848c76ed23f97a871a20a9b9ad9dfc8cb4dc9d71eba7169e1fc",
  "records/llm_log_workspace_34/designer_promotion_41_low.json": "9877e7cca385de1abc05943f53d17d6129cc83582ab726b04955d8d249a0f0b4",
  "records/llm_log_workspace_34/designer_promotion_41_medium.json": "d3bfb800aa16047b6677a957a7d4f28b1058331a12a5d6fca03f67079c0bc994",
  "records/llm_log_workspace_34/designer_promotion_42_low.json": "33bd7afa613972142deac24f0c10b965c48bd858fad4129e61e05c633e1120e9",
  "records/llm_log_workspace_34/designer_promotion_43_low.json": "9a55f03a05e054c53f93d288a30291373f7c1998268248e4b8a40edfca9c1202",
  "records/llm_log_workspace_34/designer_promotion_44_low.json": "7cf67f2f262066c358e2b1fe746ce08aeb4657a521c6a750a6920b6f926377a9",
  "records/llm_log_workspace_34/designer_promotion_45_low.json": "483dcf9826d5637f85148a0cb41880d1445136655882f552e58bb5f308abe819",
  "records/llm_log_workspace_34/designer_promotion_46_low.json": "30e46ab11b01fb27dfe37b3055779f398cd67fd6f7ca94ebe0025352ee515192",
  "records/llm_log_workspace_34/designer_promotion_47_low.json": "a842f4d94b98af8cc8ec032b0f6bf805a57940a74be891f9cf9e205ebd6938a7",
  "records/llm_log_workspace_34/designer_promotion_48_low.json": "27807539a8956afa4364fd43f5d12254556cad3745f23f8cc42d94bded1b8c50",
  "records/llm_log_workspace_34/designer_promotion_49_low.json": "9e9a4eb3e5b6eebbb7c93b69b53ffe0efc4cb93e853064faaf2842939a04be5d",
  "records/llm_log_workspace_34/designer_promotion_4_low.json": "30ef8f91e7d87b89fd9c62257ca642ec184c6d2315f7a835e670e695c6966b8f",
  "records/llm_log_workspace_34/designer_promotion_50_low.json": "b64b9881c7a8ab387e37056ef30f82d989c37e20ad4e4f43f6b9e5911b8345df",
  "records/llm_log_workspace_34/designer_promotion_51_low.json": "6f8159038f4ff4a0cfcff53acf4e05a1c210792bfac28372f64b10140729eabe",
  "records/llm_log_workspace_34/designer_promotion_52_low.json": "d20ac28d82d59ac68f886214c70110bcd6ec9aa8fafdf308329c6df717d03b71",
  "records/llm_log_workspace_34/designer_promotion_53_low.json": "adc4f6f86dc1269102c50133d7427bc85dbf13e3718af197010b54c901313e3c",
  "records/llm_log_workspace_34/designer_promotion_53_medium.json": "7b4055498834795d1e6985bf1850a4de3796af957a3182d988c3749207c470a2",
  "records/llm_log_workspace_34/designer_promotion_54_low.json": "a4a75cc94538778be22581479a0c4f6dd63102b9e7a4fd314a0acf71022e1811",
  "records/llm_log_workspace_34/designer_promotion_55_low.json": "05aadfa9ec96c019545c0021e00c11ee83cc2d19a5c3a7fdcd08ed6ebeb5974b",
  "records/llm_log_workspace_34/designer_promotion_55_medium.json": "9bea4999f0ebfdfa5d12e904d1dda4ea8f74927eb574927fcd77ab7d669a6946",
  "records/llm_log_workspace_34/designer_promotion_56_low.json": "e80f57a392e241bc3aac3c773d7a6bfd1d3751a0657ddf9127f79a9f484b3cb4",
  "records/llm_log_workspace_34/designer_promotion_57_low.json": "5641bb6d4728af490d054758b60678f90b7f17de6a35ab997322846ca6b74ac3",
  "records/llm_log_workspace_34/designer_promotion_5_low.json": "58117efab14c83ce78c86156e979d8fbf7ef6e4e5566fe2c3fb4e015404d2469",
  "records/llm_log_workspace_34/designer_promotion_5_medium.json": "b1abd21345e9f5bed4077f11f9ef1a26cffc8f8bc09f04c4776a9748ca9755d5",
  "records/llm_log_workspace_34/designer_promotion_6_low.json": "f6f024938d91c513e4c34ae4700e8d4cfaf1c45595f64515b546f88a76acf840",
  "records/llm_log_workspace_34/designer_promotion_7_low.json": "84056f889e1dbf66dad370462d8955262b9690182b377883c5ae3510b072cd0e",
  "records/llm_log_workspace_34/designer_promotion_7_medium.json": "35e93ad306023668f26af2bd8fc61f38c85b00fe2fd1bc122944eeb3f4bc61ff",
  "records/llm_log_workspace_34/designer_promotion_8_low.json": "892ae03d8ef01a4835099b06e4d64463445e7b6a23a92f2aed6adde73d0b3c7f",
  "records/llm_log_workspace_34/designer_promotion_9_low.json": "28c096bbb20e5dd5a4385a03091f8f909946244cf26c937ed98c1399dfdbeff9",
  "records/llm_log_workspace_34/designer_promotion_9_medium.json": "543df0091fc22a82b4549dd73ea8ae1ab6fe36ec94e985c61a3993bb00c60489",
  "records/llm_log_workspace_34/hebo_tune_21.json": "ab545ad1f0492944b40c83e8c9bf1ffda6bebfe3e1d5bad3ea4d371a4cc228f5",
  "records/llm_log_workspace_34/hebo_tune_40.json": "f752d7605af1eee28559321325b77650ef7ab174ebf373cbe1f0e3c531dcea3d",
  "records/llm_log_workspace_34/meta_agent/round_1.json": "0ceda0f30f83a73ff6bd82d047e59ef6285f5990815e88c2970ade964c4dab41",
  "records/llm_log_workspace_34/meta_agent/round_2.json": "4cef8d89ea0ed9320807d69c0a36cfb127cb68bd49e49617682ef7dd7263c7bf",
  "records/llm_log_workspace_34/objective_scheduler/round_1.json": "21ac8660481ce036eb9dc339e36f3957678545ccb2f8c9df00b23a7b84235a34",
  "records/llm_log_workspace_34/objective_scheduler/round_2.json": "d2e409b8bf6ad5bc8001ea38a73bc1fd3a6b33c1421ebd1b319a1bfd4bf9b50b",
  "records/llm_log_workspace_35/conversations/1770157373391_PlannerLookup.json": "7424b7271aad0877180769ce9add41e8c08a1fda1bb8053f7e499c372d35cf33",
  "records/llm_log_workspace_35/conversations/1770157408145_PlannerRoundSummary.json": "4b68922aebdf7d9c2ee0948813289759da22abf3685bf4baaaa4047c39b33a3b",
  "records/llm_log_workspace_35/conversations/1770157446045_DesignerPlan.json": "e7f84b6f86a04cdcdad74675cc58ce03e11c2b7feb755790f15f64b3c26257ac",
  "records/llm_log_workspace_35/conversations/1770157548394_DesignerAnalysis.json": "1f394dd5e89184e0300e65aa4ce1bae123a98e097b27337d9599359e65254d28",
  "records/llm_log_workspace_35/conversations/1770157622935_DesignerPlan.json": "7d3a9dc0bddacc78873bff7c10e598b1124f7ff75c3adef83a21f93b3bed65a7",
  "records/llm_log_workspace_35/conversations/1770157703747_DesignerAnalysis.json": "eebdbdf325c4b2b522fe648d1262c88e5a8c8e01f0e96510e6cb1b9ac80874c1",
  "records/llm_log_workspace_35/conversations/1770157711345_PlannerLookup.json": "24279111794300bdaa5327538deb5b5465d6959926d4ea4281c957f56bc1214b",
  "records/llm_log_workspace_35/conversations/1770157733065_PlannerRoundSummary.json": "3b420817e077b6dceb1f665681f10523125bc4c26a68bdf9925db30e02b5829a",
  "records/llm_log_workspace_35/conversations/1770157813903_DesignerPlan.json": "be77acc5e2515bd81b452bba91ff74c1392376ffb683da8a7566c25b37e7c1b7",
  "records/llm_log_workspace_35/conversations/1770158063947_DesignerAnalysis.json": "60b4d48c27054cf9b8f4e8e59ec476cc9b47ac32672f52d32dd08e94a98dc4b0",
  "records/llm_log_workspace_35/conversations/1770158100284_DesignerPlan.json": "50096035e56c948b4716591aa602eb8986c21798f13120564dcfab5a099b105a",
  "records/llm_log_workspace_35/conversations/1770158225416_DesignerAnalysis.json": "150792bd3712b235338d5f19384007abbfdca919a09b05cb4dd6e24f167b7134",
  "records/llm_log_workspace_35/conversations/1770158233725_PlannerLookup.json": "6f90833f8e7ea1f262d996313425f790ed85af18acdaa84b855b54e135a20cf0",
  "records/llm_log_workspace_35/conversations/1770158298145_PlannerRoundSummary.json": "84d299a6304563beec20df8ed2dcf65838fe356027ce2e233565b263419bab01",
  "records/llm_log_workspace_35/conversations/1770158369501_DesignerPlan.json": "08225fd7a70221b3c71515b4e1338f887b1b4a539990a6212096a759f3dbc97e",
  "records/llm_log_workspace_35/conversations/1770160636079_DesignerAnalysis.json": "ff0515bead2746925a436079d6b543313734b153d1a59eefaa145d97703621ce",
  "records/llm_log_workspace_35/conversations/1770160682742_DesignerPlan.json": "a1836ea1dac24cbeb9a39cf3779fe0707c0abb973470b17f2cb53b61e3c21c20",
  "records/llm_log_workspace_35/conversations/1770160734745_DesignerAnalysis.json": "a994af8d67d69c088efa41fd7344be6f6f1c4678318ece74f6ceafe1d8f446a4",
  "records/llm_log_workspace_35/conversations/1770160745076_PlannerLookup.json": "efb8d280704dcba16d14da91547c6636502f18d82e8725b48ce4c3bcfeac6f26",
  "records/llm_log_workspace_35/conversations/1770160775829_PlannerRoundSummary.json": "b1acc43ecc12afbb87825348f0b3da52f79f1f24182d3e3e08ea170ff7c920ff",
  "records/llm_log_workspace_35/conversations/1770160832814_DesignerPlan.json": "a8b8cc0f87a72bf3c8f54205d29d8404a08592c73fdaa0d8118a9b675f88ef3a",
  "records/llm_log_workspace_35/conversations/1770161244684_DesignerAnalysis.json": "55d89564cb3fe92f1f03f90ecb1b25d90ab90a01806d1fede9dc99f489b3ca19",
  "records/llm_log_workspace_35/conversations/1770161331327_DesignerPlan.json": "9bf05130cc032407a9bafc346a369dd591743832eb786bf6a41e7ea8536abdaa",
  "records/llm_log_workspace_35/conversations/1770161365617_DesignerAnalysis.json": "bd46fcc2397673cda9f71d1f6d5b28d61d168ffca6d3cda899a2285d4b49fee1",
  "records/llm_log_workspace_35/conversations/1770161374010_PlannerLookup.json": "9ddb678496ba2921f11c11fd411bd739433a9e72e74db5e70fe59b8387fac6a9",
  "records/llm_log_workspace_35/conversations/1770161395364_PlannerRoundSummary.json": "dc324e6d8fcff483996ea5e9985ce2c0e379d1d9d1cdf66571a89d63cbf7d08d",
  "records/llm_log_workspace_35/conversations/1770161428692_DesignerPlan.json": "a4994b7a625a428a6cfa82bca4af55cefed59ef699c7b95be62d213c3d47fcaf",
  "records/llm_log_workspace_35/conversations/1770162365382_DesignerAnalysis.json": "70cdbd983fa91ff2d776101797a1d5022179ee4e8f02aef12f334dd863a8c28c",
  "records/llm_log_workspace_35/conversations/1770162464113_DesignerPlan.json": "482a2e79931e01e8df1219fde34f1cd80ffe2b9bc1f072d4ffb3795a8f3dd4b7",
  "records/llm_log_workspace_35/conversations/1770162512589_DesignerAnalysis.json": "054754d9ceb6054a69cf09f44c47275f8f397864e992423b1fe27b033ceff024",
  "records/llm_log_workspace_35/conversations/1770162523538_PlannerLookup.json": "b3f0716caa3abe5cee3d25b75b7af39cb9e4cc76540017f1285c12578e4802d3",
  "records/llm_log_workspace_35/conversations/1770162549611_PlannerRoundSummary.json": "70f4c57545ad9944d209d12ee007918bbdc786838fb390a4588e9cc639b7ce57",
  "records/llm_log_workspace_35/conversations/1770162612250_DesignerPlan.json": "13aa374e15aee619f6233acc599999ff0813048a097992ee1914828247350887",
  "records/llm_log_workspace_35/conversations/1770162724752_DesignerAnalysis.json": "5e12f51eef7eedde55ed2c9550a1977ac7eb2bdc8b1ac44a29787e08a3c74bf4",
  "records/llm_log_workspace_35/conversations/1770162873452_DesignerPlan.json": "5fe6bac81abce9b68a031b23b67c10c59673d315ffc97b7034013b00e25a03b4",
  "records/llm_log_workspace_35/conversations/1770162892488_DesignerAnalysis.json": "8a85b0de6a36eac557f16c23868ab0c0888fd903474c564743a9edfa16ad71e5",
  "records/llm_log_workspace_35/conversations/1770162900006_PlannerLookup.json": "d2c3194179e3327927b9bcbb4e70ad1db23ae6073ad853d73cf457c9d5cd3496",
  "records/llm_log_workspace_35/conversations/1770162931313_PlannerRoundSummary.json": "a4c26e5c6c2c98c051bd16ae5164c6046a066eeb996b72952a1a4fdd6ad14273",
  "records/llm_log_workspace_35/conversations/1770162972709_DesignerPlan.json": "71abe9899e1f1417421bf061ac78562df913c345a4606f1e51850b283c8894d8",
  "records/llm_log_workspace_35/conversations/1770165011357_DesignerAnalysis.json": "2afe786883f44af7da1c1bad6e25e18284d84d0261fb3c0abc5ec6ed4e441255",
  "records/llm_log_workspace_35/conversations/1770165062137_DesignerPlan.json": "a3206d6e08d3dde2b7b66508262c58fc8f1801268a19614a7e484600e129b526",
  "records/llm_log_workspace_35/conversations/1770165522483_DesignerAnalysis.json": "7b35536c6bd4eb2e0d29c9c6e1bc76db6272c846065cb2ebff921c1049eb1265",
  "records/llm_log_workspace_35/conversations/1770165531932_PlannerLookup.json": "8d49e6f1107f62f8c90b3896e38f5c4d1a279703b5547e35fb1d3f4f53cda918",
  "records/llm_log_workspace_35/conversations/1770165570832_PlannerRoundSummary.json": "bad6523dacc63e4b1fca18d050d56d556d484a8db6ab62e86b79e549ecdf5fa4",
  "records/llm_log_workspace_35/conversations/1770165629692_DesignerPlan.json": "4f70c4db0d1c90a78abeffb53e6d3a5200d20dfc0a3a45eed5f906c808aa8f4f",
  "records/llm_log_workspace_35/conversations/1770166492975_DesignerAnalysis.json": "061475036f128b7bb6c9f00c9bdf4db29f96840d8b4be69f75519f5520f14e1f",
  "records/llm_log_workspace_35/conversations/1770166524351_DesignerPlan.json": "558a4d93932a3a255d6caa322053f26591eae9cce34564f4d6a17f0c1baeaf68",
  "records/llm_log_workspace_35/conversations/1770166585386_DesignerAnalysis.json": "609dcf353f145cbc15eabc7cde90a5657b7dca5e7670aeacd61275864154196a",
  "records/llm_log_workspace_35/conversations/1770166595552_PlannerLookup.json": "752214a03e456389676135063fe75620f6740c4655ae9bdd6fcab60564a037f0",
  "records/llm_log_workspace_35/conversations/1770166616660_PlannerRoundSummary.json": "26125dc58520513c7c056bf805181327f68691672c50f349e0425d578b7dbee5",
  "records/llm_log_workspace_35/conversations/1770166653663_DesignerPlan.json": "fa72ac899c9bbdf4f00100edb04542ca2e45e97f9b2c5275d7402a53eec10b33",
  "records/llm_log_workspace_35/conversations/1770167642558_DesignerAnalysis.json": "ba84377334a507e938770bd255d392d13d18d75ad1b9c952b216b71dba0ca043",
  "records/llm_log_workspace_35/conversations/1770167693273_DesignerPlan.json": "a672110aeea65cb904ef48aefec79ec95ff4ee7bcdbe4948150fe8d181917ae0",
  "records/llm_log_workspace_35/conversations/1770167731545_DesignerAnalysis.json": "b4439fb448874f6f536e26df4143025aac1138046603a2e07e5df2c4fd7cad1c",
  "records/llm_log_workspace_35/conversations/1770167738841_PlannerLookup.json": "08a5732259904852f0a491db55659a7a00e092114cd0c851faa2505411ee9215",
  "records/llm_log_workspace_35/conversations/1770167759104_PlannerRoundSummary.json": "0a84231f436dfb61468ee0a249313330b4bd37df9e5333308f993c35a352dc4c",
  "records/llm_log_workspace_35/conversations/1770167830241_DesignerPlan.json": "4567cb381eb02f28e3c3a175a15937aa46bfca1af344e8198e628b30b2a1e432",
  "records/llm_log_workspace_35/conversations/1770168306530_DesignerAnalysis.json": "84349ba3c70a7d6cde1a46c09933225cd0776b11c91e722bb34691e60b3475c7",
  "records/llm_log_workspace_35/conversations/1770168335624_DesignerPlan.json": "2b1e9c0dd57233a72654a821abfebee58486c0e68da35b2d75069157d964b707",
  "records/llm_log_workspace_35/conversations/1770168442346_DesignerAnalysis.json": "e10f2ba4cebac18ac4d55e15457a32c13bc3fd9c2fad79093a174025c5359380",
  "records/llm_log_workspace_35/designer_promotion_10_low.json": "faa5f2e82b8114a77392430e7fbdf18dd69ec9b941ae9ea7b728db1d80a14fcb",
  "records/llm_log_workspace_35/designer_promotion_11_low.json": "7555f99b9c82a8289273c7f8bdb8737ad51c098c9c00cf96781a844b801da41a",
  "records/llm_log_workspace_35/designer_promotion_12_low.json": "5b6f8691cb0bac211f13d02340a25ea1b16e0d0430fb83fd209e5572533cf9d9",
  "records/llm_log_workspace_35/designer_promotion_13_low.json": "d774bbe576820f714b44bb108f41aaf570c999610e2aa39aab73b77e1d1a6c83",
  "records/llm_log_workspace_35/designer_promotion_13_medium.json": "3134fad0e117255c2d515ffb039bc054daba8d6cd2dc50311089a50c24a2d853",
  "records/llm_log_workspace_35/designer_promotion_14_low.json": "fd61763b4e7d945cecc0d2be09dc3cad529621d89b1784ee9c4b00128a45edc1",
  "records/llm_log_workspace_35/designer_promotion_14_medium.json": "e182a40d6f16e9c6e1ce1e46d20cbc772f20d05743a82f8392b5c19a73d5ea76",
  "records/llm_log_workspace_35/designer_promotion_15_low.json": "3d681d27008d045da3d892a43953719898bc50c043a45026f4983984353524e9",
  "records/llm_log_workspace_35/designer_promotion_15_medium.json": "7cb43470d34db69e09f55979ba917ec697e5e5fc14eee4d48f60ebd5d5deb4a4",
  "records/llm_log_workspace_35/designer_promotion_16_low.json": "5826b8c9fb9431af61727281aa3b5baa7d6292fe646c1b91588cbab20b68be78",
  "records/llm_log_workspace_35/designer_promotion_17_low.json": "3bedd79984033564614d4f7e63c4c087ba8d938a5e2e5a7b1408be457c390313",
  "records/llm_log_workspace_35/designer_promotion_17_medium.json": "94095b5fef1a9ca482f1a08d5378a08a076eb18b21b8aa539794d77c1b11e8e7",
  "records/llm_log_workspace_35/designer_promotion_18_low.json": "6f0d8731ad866d5540030fdf5fbcf1998c0b71e59230d2a7e1467b020bc21649",
  "records/llm_log_workspace_35/designer_promotion_19_low.json": "987a6ababb346117273f119438b9be5ceb8583d5d909e8435b86cb7c52576ca9",
  "records/llm_log_workspace_35/designer_promotion_19_medium.json": "103c9166afe0cfab677eccd00502e9b0b28186c80b0fb7832db054dcc489b39b",
  "records/llm_log_workspace_35/designer_promotion_1_low.json": "c0b87444f41783d4d7e88ef52743e977d02e38d2bda00da6877c363be912c8e4",
  "records/llm_log_workspace_35/designer_promotion_1_medium.json": "cdbdad717397a8074d47727dec87c655251c251a58811fb773c8a087be8c2f6f",
  "records/llm_log_workspace_35/designer_promotion_20_low.json": "fdb28603356474e1cd19e57d84ab5bee50a7ab08c6bd7e1b0b10699ddf3adf5d",
  "records/llm_log_workspace_35/designer_promotion_2_low.json": "82c7d856e42f75d0c634f282085860b40c592de4a9163c731ddd9c0fb0bcf670",
  "records/llm_log_workspace_35/designer_promotion_3_low.json": "0c61059f95ada3e3ac0e978578905a2c4427a9e3b51fd9630ae63f6b3121d9a6",
  "records/llm_log_workspace_35/designer_promotion_3_medium.json": "a96d52be72d928057a6dcb29a6673d69aefde82fe000f7693656a9bdeed2b026",
  "records/llm_log_workspace_35/designer_promotion_4_low.json": "f773db376723e45ddfde820fa03b15b60093f617bc58cfe305cddcce8bf3634f",
  "records/llm_log_workspace_35/designer_promotion_5_low.json": "89f99873d05c1942039a6bf2e8f3be90883f5f3a40e6190df272deb7e808a4a7",
  "records/llm_log_workspace_35/designer_promotion_5_medium.json": "c196eae24df724135f0a122bf3264b36aa1eb00481bf5e30f1f1ac438d513cac",
  "records/llm_log_workspace_35/designer_promotion_6_low.json": "31a2d57d702877f8f3b2f740296ced81277366ee8a64978e2c3db4fc93ff19ce",
  "records/llm_log_workspace_35/designer_promotion_7_low.json": "a83b84f03c507fd12b500eb86e690cdf4dd17b7d659a33985ce9085d6198ddfc",
  "records/llm_log_workspace_35/designer_promotion_7_medium.json": "2c453d19804473382557f93c289f8266a26dde978b01f6158f1de59a87ce82c6",
  "records/llm_log_workspace_35/designer_promotion_8_low.json": "d27b3a6c1e0ddea737893f60265c9f569a85656a9f6c20ff2fd1124e1bfbb472",
  "records/llm_log_workspace_35/designer_promotion_9_low.json": "1a21758e535ed89584149bc77291c95f1871c64a7cb74b2ff624e79d0e469458",
  "records/llm_log_workspace_35/designer_promotion_9_medium.json": "cbd503a9c283014f07a3c1878c5a9ca8d73768e89af761b1251d330c20cfbf12",
  "records/llm_log_workspace_36/designer_promotion_100_low.json": "26841e785090bf3c36a50c2c74c5a2eab28f3bcff0e91ced720b69974e00ce29",
  "records/llm_log_workspace_36/designer_promotion_100_medium.json": "493b5d85bcf201737e891bdbc74c28b4378f523634dbddbf28896aa6273f13d6",
  "records/llm_log_workspace_36/designer_promotion_102_low.json": "e38e038dc8f2af01963b1a15f40f46cbb58edbd54538f37cb6e059f2c6e28733",
  "records/llm_log_workspace_36/designer_promotion_103_low.json": "fdc7cf4330ccd38e7f4e75cc4bcf3e51bf529e2cdc1b5843cf105acd65a90948",
  "records/llm_log_workspace_36/designer_promotion_103_medium.json": "e08a2354584ee36caaff5161c39dcd20c6b91050946e39ac44153097b02ea9df",
  "records/llm_log_workspace_36/designer_promotion_104_low.json": "804bd781885e4f021d43124822de436c34853d9db2655be92d992c80f89797c6",
  "records/llm_log_workspace_36/designer_promotion_104_medium.json": "c059696198f5c839c2c689244e1420db33bb8cf156f9cf66d11a5c305a2a2103",
  "records/llm_log_workspace_36/designer_promotion_105_low.json": "a40f5df3319952631a96ab773e731dba6ce2074dcd8086f445589e62baad3cbf",
  "records/llm_log_workspace_36/designer_promotion_106_low.json": "e142d22778ca962fe3bc6020f2ab2a930bf5b5f42fefcf851e958573c62fe5f8",
  "records/llm_log_workspace_36/designer_promotion_107_low.json": "4bfdca394b37690c50eb25e60e89270c36e29f2dbb2363ed84517e1dc63022ab",
  "records/llm_log_workspace_36/designer_promotion_108_low.json": "b2d66d106bdc54bbe06d50ecfc296aa6c2893cd7b28ad0064e001543a0e20777",
  "records/llm_log_workspace_36/designer_promotion_109_low.json": "cc15a1c0994e9f5da5af8da12445b2ece2bdfc9ab633d1d086fc26773bb0fba2",
  "records/llm_log_workspace_36/designer_promotion_109_medium.json": "15c65e396a10270e415d9d42d15c45b15d94fcbe8c6572021584ee4e4099ed30",
  "records/llm_log_workspace_36/designer_promotion_10_low.json": "41f89e7990e0ea80002b5a4dcdba74c88f4b5c1e9e1cff1cf4b0f481d6f9d19a",
  "records/llm_log_workspace_36/designer_promotion_110_low.json": "6e163f1d216b0a69943244be4d55968f211d6112ddefa382f010bb0e6938c223",
  "records/llm_log_workspace_36/designer_promotion_111_low.json": "3b244bab21670ce3d71dd4c38a80e70dcc87eb7a1fb18835df6ed82ea9610c9f",
  "records/llm_log_workspace_36/designer_promotion_111_medium.json": "1fa992ea71f9f751a17ea4b14a987c33fb61302a86fac5f98031bb350603bdd1",
  "records/llm_log_workspace_36/designer_promotion_112_low.json": "366ea9b9c38d74a554817ccadf16edf743e86cb255c50991b142bc5e0cfca1e0",
  "records/llm_log_workspace_36/designer_promotion_113_low.json": "c041f0deb2efe0070b6f5c4a30112be0840e207f586cdc48633ed90b441423c7",
  "records/llm_log_workspace_36/designer_promotion_114_low.json": "936a97bbb2c7ee279dee158fe241657bfcefc10d6dde5b603e26bd408f900f1e",
  "records/llm_log_workspace_36/designer_promotion_115_low.json": "df393c1a2a188714f18a03d73baef4831d650502c940479a5331c68c51c9a92e",
  "records/llm_log_workspace_36/designer_promotion_116_low.json": "4454354e59991979443903c035e597878337b228c77d3aebc2f71b0e803d357f",
  "records/llm_log_workspace_36/designer_promotion_117_low.json": "3a8521c43e741523f3ddac77dda09bb6507cafce1acb282072e63485f1dd0cff",
  "records/llm_log_workspace_36/designer_promotion_118_low.json": "c0bf9d0171bd59c98192bd5c8200e34759a18e1f687da05d91ab10ead2c6269b",
  "records/llm_log_workspace_36/designer_promotion_119_low.json": "f95411fb0dc038298720e5ce3695a295f7d67877ff6d21bb1626a0af4429b521",
  "records/llm_log_workspace_36/designer_promotion_11_low.json": "74f865be0acfe504c3d591021ea41949c855e154ffc439c216fce104924f757d",
  "records/llm_log_workspace_36/designer_promotion_11_medium.json": "4fe56410881860e96ffbfd47c5b09dddf82deb307a72e0a68545c06fac8a54f1",
  "records/llm_log_workspace_36/designer_promotion_121_low.json": "76101b4796111f11ec746ebbb59bcdcb42034f540882102655563a6d59f70e65",
  "records/llm_log_workspace_36/designer_promotion_122_low.json": "c6dc259679a52dd4d5957ca2b3d1786004fb4a20fc90340aae179db77353818c",
  "records/llm_log_workspace_36/designer_promotion_123_low.json": "0837cd5d23bf6cb8482996e7a427cb479712873bdd8d8e4906abe1d7ea27d86c",
  "records/llm_log_workspace_36/designer_promotion_124_low.json": "d53eaa3fcf06f3f84f4318be44f4982653b127f159c15ad42f6a4eebb4a12262",
  "records/llm_log_workspace_36/designer_promotion_125_low.json": "bedeb4803a614cc378b6e5d3663506837e437a17e20438bffef13133dce162f6",
  "records/llm_log_workspace_36/designer_promotion_126_low.json": "beef418979678ec0b1420a1a13dda1b6db70a5aabb8e9b1feab5dc02d5774fa3",
  "records/llm_log_workspace_36/designer_promotion_127_low.json": "3cb28dd5d697cc07cd3b51f41016ce63d045731f452460d3a0b09a9db710084a",
  "records/llm_log_workspace_36/designer_promotion_128_low.json": "5d824ea7066cd628d625d7fbca937cb9b89ff30475ff0a5e64b86f3f17df6128",
  "records/llm_log_workspace_36/designer_promotion_129_low.json": "4ffd46960619117dc632dcb614100868bd5db4388a97a6be02db15a447da1406",
  "records/llm_log_workspace_36/designer_promotion_12_low.json": "031c5ca1ea8fc0b349390b128ef3f843d35c1b54d447f6af2d239ffc05151d74",
  "records/llm_log_workspace_36/designer_promotion_130_low.json": "179e4bc39ef28141d54cf4170a9081b615d65d340a447fdbc8988124b608a409",
  "records/llm_log_workspace_36/designer_promotion_131_low.json": "f45ca80d56ff9d854d213a8ef8dbae6e7b191297c00e363cd5acf5c8589a7ee1",
  "records/llm_log_workspace_36/designer_promotion_131_medium.json": "fe3c079ecd2c0e71618e2aea2aa1922b8ae27677443f099b703d983b38b4a903",
  "records/llm_log_workspace_36/designer_promotion_132_low.json": "2ca9121967d9272904f7cd4d0d1b40bcf85a9d62cdb294b5fef1f26b9f01b492",
  "records/llm_log_workspace_36/designer_promotion_133_low.json": "c1db52efd6f477446c0b068f240ba72872b152cfc3b39cfb1d872b0142f9a60e",
  "records/llm_log_workspace_36/designer_promotion_134_low.json": "de8f2c4a0fc3354ab6b44457292c023697dd49459840d962537cb0c686582246",
  "records/llm_log_workspace_36/designer_promotion_135_low.json": "3a908ea33791e1fc87c1c489fcf8f4abd0a212779dd89bbe48a35dcd938b238d",
  "records/llm_log_workspace_36/designer_promotion_136_low.json": "a47ddea03cd4186ee96e67bf180a1267eea8d229ff7d9a533de54ad1d3321f07",
  "records/llm_log_workspace_36/designer_promotion_137_low.json": "264585c50dff66e5065234750db1d1f4e246880d9d8e343a976bf656b4b60c1b",
  "records/llm_log_workspace_36/designer_promotion_138_low.json": "2fda0e32fb178611d7cc6a2c368a2ab09f0aa42ae8dae36615c1d2a32724e6ff",
  "records/llm_log_workspace_36/designer_promotion_138_medium.json": "969eff9e793d95edb0d8375dfcf0a291605c7a48f53a5a3207b5bb04f4eb0ef3",
  "records/llm_log_workspace_36/designer_promotion_139_low.json": "4b9640b608ea6e2671e256a6baee678a736f315d247fe24d1f07571060692447",
  "records/llm_log_workspace_36/designer_promotion_139_medium.json": "1503a915bce3876e5f423c4b2cc6ef100bba7b27c3e35304db5fb4cfdb10440f",
  "records/llm_log_workspace_36/designer_promotion_13_low.json": "280eb709434aca1db43b489fe349ce609bb45db77b4929d36c427590083ac6f2",
  "records/llm_log_workspace_36/designer_promotion_13_medium.json": "cd964ab383200b97e349d9afac3b346156779ea8d47be1503676a26e45c03859",
  "records/llm_log_workspace_36/designer_promotion_140_low.json": "3485585a0e00d8176901302d495148aebfc16b1ae313dd4ff60cac0e05a0de3d",
  "records/llm_log_workspace_36/designer_promotion_142_low.json": "2f87d0a3046f13de0423db49822694507b0b971c83248dd95919d197d1ab5027",
  "records/llm_log_workspace_36/designer_promotion_142_medium.json": "8b73cc04c5499eea1b13db2d528df3fe366960eebbc5488d035c716f8370ca6c",
  "records/llm_log_workspace_36/designer_promotion_143_low.json": "719933e2bf0b561d7f6d0407a411dc9e645d2d2bc0a0be6303ba6f1fcf7363fc",
  "records/llm_log_workspace_36/designer_promotion_144_low.json": "e6869689c0feb7013869891b4b71e16aebde24de5356629e2be4099065cefa6c",
  "records/llm_log_workspace_36/designer_promotion_144_medium.json": "c6f92fd79a70ee0689ef68c1e5d840eee4ba76c5c4dca8b1f156846d47d3a83d",
  "records/llm_log_workspace_36/designer_promotion_145_low.json": "961dbb2b99be91f1549b9990b8f4afa93e3e797ee7f8e432efc1a34da2f843ce",
  "records/llm_log_workspace_36/designer_promotion_146_low.json": "903d9fcea73a0d9493273e7d756abe51447ae65b7da1e51f8bdddb651a73109c",
  "records/llm_log_workspace_36/designer_promotion_147_low.json": "a4d4aff5c89d09d29cfc66baf2b83aa369533b608cd82097c8401d60b932f741",
  "records/llm_log_workspace_36/designer_promotion_148_low.json": "9cb47321e40fe74b0d0c13681e950f85ed772dd598c3f13c875cc65c69b9dc8d",
  "records/llm_log_workspace_36/designer_promotion_149_low.json": "75d233b1fcde7d4574b80fa6a7b1a1284072a035acb31319dea7d535470077dd",
  "records/llm_log_workspace_36/designer_promotion_149_medium.json": "e21a8b5085eba2d35fc79f1d0b3af4de7604ab3981db9f1a7f7cb321ba9933af",
  "records/llm_log_workspace_36/designer_promotion_14_low.json": "a36abb1d0d7ac72a95f09825d48ea998e783d0d20658d1050b667ac84e79dd9d",
  "records/llm_log_workspace_36/designer_promotion_150_low.json": "fc9c9b494e7fce1c667de7fff0a2067414b17af668c19748536552edc06d4d5e",
  "records/llm_log_workspace_36/designer_promotion_150_medium.json": "17ef517e429028e7a2a651a604b3cf06376f4ee7a604ab4a6bf51fe68bd371b7",
  "records/llm_log_workspace_36/designer_promotion_151_low.json": "28c4afa55ff128c9dc667f1a1edb3ad4c5b4335b44e0236dca3df514f42effc3",
  "records/llm_log_workspace_36/designer_promotion_151_medium.json": "0b94672ef5599e100dc776493512dd1189d83d13da3f82b1b859e0cc36cb5ccf",
  "records/llm_log_workspace_36/designer_promotion_152_low.json": "e49ba931ce97b7a6f3c257263b9a70a4a5ced489b2998063e6af5058fbd7c568",
  "records/llm_log_workspace_36/designer_promotion_152_medium.json": "855669fd00476022518792874165c528f02a8136709f700533257bbb7ca237d3",
  "records/llm_log_workspace_36/designer_promotion_153_low.json": "e6277928b8624f1a63afd16a8cff5ed13cb32c962e1d3b55149ebdfac5df8752",
  "records/llm_log_workspace_36/designer_promotion_154_low.json": "8a95f43388ddc2981f1f7b97609ea485f5725692dd1c25052fd3430c2dd4cb38",
  "records/llm_log_workspace_36/designer_promotion_155_low.json": "3cc909fd70a0b1e347cdf6a70942334644d1dbb896d76f31e0f0bade83020bbe",
  "records/llm_log_workspace_36/designer_promotion_156_low.json": "739011ca1644a6c45cf07b687e1e09b2d1862e7a96780ca86b71ad7ee4bf9e92",
  "records/llm_log_workspace_36/designer_promotion_157_low.json": "e4cf27b883b0676c66fe19f3d7889b02ca04de7994e22c41de200a0714954723",
  "records/llm_log_workspace_36/designer_promotion_158_low.json": "d530ca13df75829ed854572c8803560a7be0ae7d46c215628edd77b33014ae21",
  "records/llm_log_workspace_36/designer_promotion_158_medium.json": "12a8956b9bd7ab350d528d2018805f6a2d60aa8b27fdd09fb8b128078430d154",
  "records/llm_log_workspace_36/designer_promotion_159_low.json": "25a86ab5b52069e1bd3f327e7a128861fe62720e3a78700cb0d49c8e717b3c68",
  "records/llm_log_workspace_36/designer_promotion_159_medium.json": "f5420252d7db1104421341ed72012c5b8052c5decda60c9ee3c090e6c623e746",
  "records/llm_log_workspace_36/designer_promotion_15_low.json": "1e2c014882d929d18041ad9da3bb62dc8b35e90521306f5a3d972a1409d824d7",
  "records/llm_log_workspace_36/designer_promotion_161_low.json": "640e9f70f83291b6a36c54f0d9ab47b64f379bb42b5a546a6f1520a338bb902d",
  "records/llm_log_workspace_36/designer_promotion_162_low.json": "249b3842c610402befcbb37f3c0a25083aa7563d02dec2cb7809f1ea36552478",
  "records/llm_log_workspace_36/designer_promotion_163_low.json": "6150b8f08641a5d9f3c85ec0719789c109a4e80874516c0dc3454e5be1d5119b",
  "records/llm_log_workspace_36/designer_promotion_163_medium.json": "2a5f982b5c103ce90d683f2fe62a268d5b5be7eb34b1a2e6e8179cb48d2b5638",
  "records/llm_log_workspace_36/designer_promotion_164_low.json": "34eaf2b83d9f1fbf792da57c2905b86ee6ffdf74cbc875a3d68ad5b7ad74359f",
  "records/llm_log_workspace_36/designer_promotion_165_low.json": "a58a71e6885adbe0b9a61d4eb9715f6ea73d1bdf7e3f65223a1d384488e435f5",
  "records/llm_log_workspace_36/designer_promotion_166_low.json": "30e6d3e3315b34af060b3c779a25c658a91994b2269ea54027d5356d968d3b67",
  "records/llm_log_workspace_36/designer_promotion_167_low.json": "656c9549dadcaff84703bf872696a15e730f8d978916d7d3b234c39b63b83a72",
  "records/llm_log_workspace_36/designer_promotion_168_low.json": "cf1c8cf552ee129ca336704d6ccf64349a7002e27a6b483367e95bd8ddb95945",
  "records/llm_log_workspace_36/designer_promotion_169_low.json": "1ec89e4adebe1e44bb1e2250a54491c5c7bc4fe52e27f1fae525e1e99f5b0f2a",
  "records/llm_log_workspace_36/designer_promotion_169_medium.json": "c23d15d2270c58e247fca98f7a5b87b7a6f1d3524aba41bb2e2981677676d856",
  "records/llm_log_workspace_36/designer_promotion_16_low.json": "d090274d0760379ac2113ecb4acadabc46fc72eb0d0b605eaf230900f3082b25",
  "records/llm_log_workspace_36/designer_promotion_170_low.json": "af1c35e89f533abac7b0a34fd0966d053691eeba1ab8bfcf4ea272d1c201e978",
  "records/llm_log_workspace_36/designer_promotion_171_low.json": "b6d26ae04782cd06377451a56e8854b05fae179d9a69e0ad29f0b97fc9940be1",
  "records/llm_log_workspace_36/designer_promotion_171_medium.json": "863c75e1f3b9de321db66b616097b66a472035ee64c839f4d43f32f8aea48b81",
  "records/llm_log_workspace_36/designer_promotion_172_low.json": "79ad8f117c0a58390144eb7230f8a82f68a99fbbbb4750e95ad97e2e27ffae5f",
  "records/llm_log_workspace_36/designer_promotion_172_medium.json": "d0d4a8fb7289ad01463d444504143fcd34870b84b1ccaab20d8d05f53aad5d40",
  "records/llm_log_workspace_36/designer_promotion_173_low.json": "93d76ecd1a85f78f28a42aeb8052542029e66208dbecde3e7e3f647ee31c540b",
  "records/llm_log_workspace_36/designer_promotion_174_low.json": "f257de4355d093ad4b61f600d6ef3c0386de1e44ceaac351489700d2bdc97947",
  "records/llm_log_workspace_36/designer_promotion_175_low.json": "8e86df2fc89cc20d8d5d36e09e0572f8ed5d3e619ba52af7d2b53b5461ffeae7",
  "records/llm_log_workspace_36/designer_promotion_176_low.json": "63cd004c23babc9cbb752543293a2164d6c666a82f82d896ac4b39a7de4e170a",
  "records/llm_log_workspace_36/designer_promotion_177_low.json": "d797a25bbe4529712623f4989c8a5179eb098a7dc7b3c91b34573393ebe96185",
  "records/llm_log_workspace_36/designer_promotion_178_low.json": "248f676c40b58c039fde9523c5899c5b65882b083dd6124ff1c5073f084dfd29",
  "records/llm_log_workspace_36/designer_promotion_179_low.json": "32bb065ae8c37ecc910137e93c44762a77d154bc794f1263f2cad631fa23f064",
  "records/llm_log_workspace_36/designer_promotion_179_medium.json": "a512aac325b168bcf2ae7368663f871965d5b402085d49f6442a9873d29acf5b",
  "records/llm_log_workspace_36/designer_promotion_17_low.json": "ddd932f5b2b04baa7141126011113cb0653686f6758e54625d64259405c369ad",
  "records/llm_log_workspace_36/designer_promotion_17_medium.json": "dfbcf7a1c7a82a1318d447326c9d5f1dd051db69ae5e636b6c547dcd768cdf26",
  "records/llm_log_workspace_36/designer_promotion_180_low.json": "424169abfc7c33c7cea4604f84a362e9bfda3eb601cbfcd199f33aea1ff94414",
  "records/llm_log_workspace_36/designer_promotion_182_low.json": "bf928cb46589dd6ae2a76b72ac1434d85ad7ad47511677396bbd1fba7351a413",
  "records/llm_log_workspace_36/designer_promotion_182_medium.json": "dae193bf526a709d99dd2e9169dad393a084510ea9efa4ffe18bd57946ac2b16",
  "records/llm_log_workspace_36/designer_promotion_183_low.json": "dbfb0495dc3b619123ec63f212a7abd39b27324eea154b38c17e0e1ad71794c1",
  "records/llm_log_workspace_36/designer_promotion_184_low.json": "8d1ee27fb1a2d92b7cd6f639b5d23d1271d11fc67b311b299012867996f5f94e",
  "records/llm_log_workspace_36/designer_promotion_185_low.json": "72ef07b068bb7d9364f6ed0dc2c701aa5665998b9fec5c3b7d0362a47dec399b",
  "records/llm_log_workspace_36/designer_promotion_185_medium.json": "0d6a485c44a9983644bd978b5da837da4fc489b3756b37d892421947506f289f",
  "records/llm_log_workspace_36/designer_promotion_186_low.json": "baf3c5b26f354fc7d10c5f1fbfcca1b05833b92d8d43ae4e53cc90fa3fd71c66",
  "records/llm_log_workspace_36/designer_promotion_186_medium.json": "112d21b63198a535834e5964b74eed6f564f3ceb70a598a5f393c84084bb06f7",
  "records/llm_log_workspace_36/designer_promotion_187_low.json": "082fb88292fe963194969bc8f2412a7a2260962de87110ff3dd2c042085ed4d1",
  "records/llm_log_workspace_36/designer_promotion_187_medium.json": "a445f584fb03a4cc108ce0b4eb1b1c02456ecf8da7734ba8f1b2fc9342aa2777",
  "records/llm_log_workspace_36/designer_promotion_188_low.json": "f5709279f469ff7b01eaf40f1c609b5edf6f4adfeab5ecdb8bd75a0eda519a4b",
  "records/llm_log_workspace_36/designer_promotion_188_medium.json": "2fe84e2b98fc6a6662cc42c135e186a66fb6a86b8e1cf9151431b50d3e5f2625",
  "records/llm_log_workspace_36/designer_promotion_189_low.json": "9e98ee86b11c1e709ae6436609df9a47a39063f9b0ace1c53392d7392c69a60d",
  "records/llm_log_workspace_36/designer_promotion_189_medium.json": "52bd9b07cbedccb8f8dc354d93cf4feddf9e2bd1ab3d50a77953a56aa54ff640",
  "records/llm_log_workspace_36/designer_promotion_18_low.json": "50086e016af3ff7faef636eaa50f0a5faeff215d18b90b9060899321e4acfea8",
  "records/llm_log_workspace_36/designer_promotion_190_low.json": "3fd3e06094a32a7e1ff8b05b413259de77703eefd4f6422ffca1072446977295",
  "records/llm_log_workspace_36/designer_promotion_191_low.json": "9deebf3d62a2dfc53ef1d53e1770887ec87496cbbf26b57bc3bf2b0bf8feae60",
  "records/llm_log_workspace_36/designer_promotion_191_medium.json": "1b1a46a3f42d15ada3f3ad888d224639ba64578a53cabeabbd8b4a14ec198f00",
  "records/llm_log_workspace_36/designer_promotion_192_low.json": "ae77f5d6cece8c4f4c5edc042be3b77e05611a687723ba15d3eae14e6b5f56de",
  "records/llm_log_workspace_36/designer_promotion_192_medium.json": "354a6cb7e6d3959586ae2f1fede970c027e079339223ecfc63a0e7f76728debd",
  "records/llm_log_workspace_36/designer_promotion_193_low.json": "77216f09b6775e59797935a73b15cd5d4857094d212d7b2515377dbfa4aa530b",
  "records/llm_log_workspace_36/designer_promotion_193_medium.json": "4570115a472f91a696ea92b501e2a32d789d63ef26d04b5ee92bb6f588047ec9",
  "records/llm_log_workspace_36/designer_promotion_194_low.json": "28c01071c9e6dcb45fb015982a1a13be2d962a9ab3858443efcfbf0192ee4ceb",
  "records/llm_log_workspace_36/designer_promotion_194_medium.json": "3c290e8111691cf2263807b26c65821fd0b087f3feccbf3292100442e786321a",
  "records/llm_log_workspace_36/designer_promotion_195_low.json": "fae80024080a6e49b0848948efb1c5a16a4ee3f3a3bb2e86576d4c42773ce90f",
  "records/llm_log_workspace_36/designer_promotion_19_low.json": "410d07c511706ae8ee029533ac389fee801d5eaf762327837c9c8d98477267bb",
  "records/llm_log_workspace_36/designer_promotion_19_medium.json": "0194de0807dd88dd6f41e0a05306605879f5e8956740e539d201257f1ffcd15b",
  "records/llm_log_workspace_36/designer_promotion_1_low.json": "6ee44f9c36323954f86abadc018c8b512e5233131695511461f2999971e05761",
  "records/llm_log_workspace_36/designer_promotion_1_medium.json": "53f3c4ab9d3ef5bbcc92ddd736fb61d6a17281ac2d1101eb5597e4c127c1c1d4",
  "records/llm_log_workspace_36/designer_promotion_20_low.json": "d7dd8082e463023054a4a8cffe2b2ca758cb6db86420f21524403379d30007f4",
  "records/llm_log_workspace_36/designer_promotion_22_low.json": "cf62d41e92450aa9ce75fd7b5f86caa11887451e9c5fddf511485c70d102b014",
  "records/llm_log_workspace_36/designer_promotion_23_low.json": "26aa0b8337494b5d0a2e0ca1c23bf8d6df11274b56390aed239a25373be553c1",
  "records/llm_log_workspace_36/designer_promotion_23_medium.json": "dd4af030b0eb042dbe0d8dcf3f40500045899ee072774dbbfa68a207b205c33a",
  "records/llm_log_workspace_36/designer_promotion_24_low.json": "c3ecdc0bb08395fa1f08513c2562547ce1318c0f402390eb60ec15c0404a0821",
  "records/llm_log_workspace_36/designer_promotion_24_medium.json": "7241e89ff9e03fa01b52b3e5aedd5ecfcd2c1aa743db2ffdfc92aba6889a58bd",
  "records/llm_log_workspace_36/designer_promotion_25_low.json": "a57475e3f1f6614de4863797717c63b0b73ead312b3dd834ddd833fcf633a43e",
  "records/llm_log_workspace_36/designer_promotion_25_medium.json": "b18f7be52eb0fe9a5c032f5a2834c2bf18937f6d1a5bd5e289e59dec8f975b1d",
  "records/llm_log_workspace_36/designer_promotion_26_low.json": "31a4d78085950523f13094be5ede7965f0794e6d7e8b8ccb0483650ae1470e38",
  "records/llm_log_workspace_36/designer_promotion_26_medium.json": "6b893d2fad43c75153022fa745cbd0e92b199f45485ce7b014969ed9109aead4",
  "records/llm_log_workspace_36/designer_promotion_27_low.json": "5f313e1f173985d3ef9f6ac53bea361770ef7561ad004a3cefa1785628267566",
  "records/llm_log_workspace_36/designer_promotion_27_medium.json": "2345dbf2198d6aa5f4a8e1e15d65d4b7a166777f6998ab71d897b8cdc9fc1fcf",
  "records/llm_log_workspace_36/designer_promotion_28_low.json": "29ca9bbc17b4db77a789439eb962349e9942b07f6123bd157c2e33b94f55e419",
  "records/llm_log_workspace_36/designer_promotion_28_medium.json": "a667f0343d4d0e2dbfd856f98068c976b04a0b961de80a97f849c842e9dc6633",
  "records/llm_log_workspace_36/designer_promotion_29_low.json": "eb4aea6fb458095d2174c26c11be89eb275db44b91e3f0c35e6c4766985f2788",
  "records/llm_log_workspace_36/designer_promotion_29_medium.json": "385e7434441a86c3503f0befb4f2b6e91412c41622dbf757d97c4debd6e5e4a0",
  "records/llm_log_workspace_36/designer_promotion_2_low.json": "483f09bef97e1a2963d6cd78de75541a85dae4915a319b76de1fdabec17216e4",
  "records/llm_log_workspace_36/designer_promotion_30_low.json": "5c3fdd1a79edc82ef57859bd9e681757608d1a388c5e67aee42b8c74a00258ce",
  "records/llm_log_workspace_36/designer_promotion_30_medium.json": "82e9887f254603f4a4d3636f47d0f42362db84a053a077a2720c217bfcaaab1e",
  "records/llm_log_workspace_36/designer_promotion_31_low.json": "10629be773007e1d45446b9d17d088c8cff2af1dae7f211b82100bd27ea72368",
  "records/llm_log_workspace_36/designer_promotion_31_medium.json": "d041d26d6fbddbd8833ec2cba99075e7acacb59f2eb0f0ad4db57961824315c4",
  "records/llm_log_workspace_36/designer_promotion_32_low.json": "9b8e9fbed1d5240bdea23ebf3a887ef87d20b8d040173baa19cc7c6b7de361f9",
  "records/llm_log_workspace_36/designer_promotion_32_medium.json": "2f6366264e0aa6dfb7414fcea4b987d78ec183bd9e1bad355f6dc24c95dd0426",
  "records/llm_log_workspace_36/designer_promotion_33_low.json": "b02e23136d587772c477e7cf7c2eb4b7cd471b9bcc8cb3a5288e04ced33ff858",
  "records/llm_log_workspace_36/designer_promotion_33_medium.json": "4a20c1b354e747dbd5e4c5425f3175441a3853a617e82d26234e05d8979a842d",
  "records/llm_log_workspace_36/designer_promotion_34_low.json": "5aab35fcbe932428702e65e2c10fa597353335760dc999a98baa85b8c8883480",
  "records/llm_log_workspace_36/designer_promotion_34_medium.json": "5ffe52b09ced22e4f14c96da9cb2b71dcb994ac488560cff26969a808d1a2a49",
  "records/llm_log_workspace_36/designer_promotion_35_low.json": "5ad0662f7fe8191eddaa128b2655034e9e5183f0dee3fd150fecfe4b7d1eb347",
  "records/llm_log_workspace_36/designer_promotion_35_medium.json": "e5a5d914016b2f42614d6d5948dc62c6fd67c414bb7f4142bd3434c4e66ae6d2",
  "records/llm_log_workspace_36/designer_promotion_36_low.json": "a54e877f132f4be16d3fe96549233cd14ed8cc83b44a9ebca1f563a48914c3c3",
  "records/llm_log_workspace_36/designer_promotion_36_medium.json": "9c4933217d3672b3e8b89ea6874d72fd98c4766c71f73b2873670989ab1484b1",
  "records/llm_log_workspace_36/designer_promotion_37_low.json": "baacc57a0335306ff37f338ae9de63fd61940218adcd35b99eccfea5e003ba3c",
  "records/llm_log_workspace_36/designer_promotion_37_medium.json": "7eb1818828bbf6550f6f10544f4dc454da8e63d1d166e9b55eaba10afe5a5a45",
  "records/llm_log_workspace_36/designer_promotion_38_low.json": "eedb00655d2ae65b6d6de84080117f939056b78d56a2936dac4db069795dc05b",
  "records/llm_log_workspace_36/designer_promotion_38_medium.json": "74e17684f4284d6b799d6c778be692a8739439493ad769c479873f8bea017ea1",
  "records/llm_log_workspace_36/designer_promotion_39_low.json": "c4d6243c299bbfe5c159b94c4a3b4b6cd86a5055384809c5dd305eb3ebca6072",
  "records/llm_log_workspace_36/designer_promotion_39_medium.json": "b077df1e60deebd326783344ce65b07eb09718f1f5e23228291f45bf28fce396",
  "records/llm_log_workspace_36/designer_promotion_3_low.json": "e58415a6e2433ad13587df39e0e68f94a094778d169fccb179d14735834e1caf",
  "records/llm_log_workspace_36/designer_promotion_41_low.json": "739c51d45c5ad8a5938c500abd6ad2923e092f15d7ac4d35fea6016ca21697c8",
  "records/llm_log_workspace_36/designer_promotion_41_medium.json": "bfc90f9e78ae42ecb97fad52e233c1a884f9d01822d3ed3b25efbbdb43034d59",
  "records/llm_log_workspace_36/designer_promotion_42_low.json": "81c34649cf02e0e2a7d9ac2e197752c65fe9a08d7b740c02c21e610b10d88ea2",
  "records/llm_log_workspace_36/designer_promotion_42_medium.json": "f53c88896c5b0e883185fe346d3b58c951836e29777bfaef4605df6a7832d29a",
  "records/llm_log_workspace_36/designer_promotion_43_low.json": "d9be85007e46ccf9c49f72ff55a52ed662a739c2d2bc96fb91713cbb84ebd1c9",
  "records/llm_log_workspace_36/designer_promotion_44_low.json": "81b2d5523e0cd8571a5b2ffb8c81e639763322476961279163f6d6fb4c7c5dc7",
  "records/llm_log_workspace_36/designer_promotion_45_low.json": "0acd393947b30d012b37e7c99cba4ebe487b5e32a6209110a841354ad2e18b8e",
  "records/llm_log_workspace_36/designer_promotion_46_low.json": "319c3f7e2033ddefbbfff9b9906194ab2d245dd39f6e52a6998e48b15203fe78",
  "records/llm_log_workspace_36/designer_promotion_47_low.json": "0cea6bdc8bf0615dce3da29354a0175fe683034573c7a88019bb9386b39196cf",
  "records/llm_log_workspace_36/designer_promotion_48_low.json": "19a8ee2785607d04395ce0588130b98415936924df24f9f8338a599ebccdaf78",
  "records/llm_log_workspace_36/designer_promotion_49_low.json": "ef95d478575c80101e9d9864f50f88553086b4a44456c2988fcfd764b478ef42",
  "records/llm_log_workspace_36/designer_promotion_4_low.json": "0c35a3f3db8f63ca1dfc5f5be090090d288cea2d0367b08549642bcb12b54356",
  "records/llm_log_workspace_36/designer_promotion_50_low.json": "c805aa9b1d09504ec763e1cafecaa268be8b4fc6ed4c9e4e55d555f0a319caec",
  "records/llm_log_workspace_36/designer_promotion_51_low.json": "06eccc34a5149e3784a29971f3c61b38a16931156138a45e836f79788d9d746f",
  "records/llm_log_workspace_36/designer_promotion_52_low.json": "e7f26ba2f8d4b644bdfd1b0780488d2d1824b893af380531df4c0ca78e1fd37b",
  "records/llm_log_workspace_36/designer_promotion_53_low.json": "e18134470efd03415a5fbb42dd61d08c13db2ac41f1bc09290c8343047582dc4",
  "records/llm_log_workspace_36/designer_promotion_54_low.json": "fa0ee70855836b561d375471ba3b66953b3aff0dbad38fe27d9a0b63cb886b9e",
  "records/llm_log_workspace_36/designer_promotion_55_low.json": "7bb3e9f70de4f951324046cf2b7df0b99a6e8f67139e02725615bb4573023c8e",
  "records/llm_log_workspace_36/designer_promotion_56_low.json": "206dda6ac049936897687905ba3d12303eb7a5064aad6883647f5e9e9546fcc6",
  "records/llm_log_workspace_36/designer_promotion_57_low.json": "4868eac96e5dc5a8ed19f134152a8873bdbbb1d76d1e4c9d65a5d9f93246d3d3",
  "records/llm_log_workspace_36/designer_promotion_58_low.json": "fe4b42df8f0d554705c8a0456e823faa6e49a743896bfae895dce157b5f05fae",
  "records/llm_log_workspace_36/designer_promotion_59_low.json": "5ef0394e12e3e4243875b13f3a841018ed3a9800dcc4b9a3dc7d84752a24a6dc",
  "records/llm_log_workspace_36/designer_promotion_5_low.json": "c44b8857751ee4bd5dc85507d0fedbfbb7b74ee1495809e13c4cf2b0e7b3b099",
  "records/llm_log_workspace_36/designer_promotion_5_medium.json": "0a3495bfceafb7366c2048f37e08834a43990e940909d29d1f989b5490d1fd51",
  "records/llm_log_workspace_36/designer_promotion_60_low.json": "6c331cb3145a459d9c02115542a9989c6a3ac35785b2f102aa57da32b9445bb4",
  "records/llm_log_workspace_36/designer_promotion_62_low.json": "062f03c64a4cec8b0aa5323fc87fe431dd0f7f020ff149f7ad3636e1ce2ba646",
  "records/llm_log_workspace_36/designer_promotion_63_low.json": "c88bc847eac1845bc5bbb33f5139adc89c5a17fa2e4a99679bbf6884c90e9cd8",
  "records/llm_log_workspace_36/designer_promotion_64_low.json": "e925b752cd9b664fa85d5156c8087f2aa806b61a18ce882cf78d4d0ffd344e95",
  "records/llm_log_workspace_36/designer_promotion_65_low.json": "99e6929fd662c182a5665bd2b03405b56846b6c807adaa68307511059c2d7d79",
  "records/llm_log_workspace_36/designer_promotion_66_low.json": "1d71ccb44e8aac38cd8a144c2fe51cb6405d63cd29ea488c08e628dc864e3d9f",
  "records/llm_log_workspace_36/designer_promotion_67_low.json": "f52cbca18e783674840474af1aa18e2c68bb157a33fdfa42f546c297af9537d9",
  "records/llm_log_workspace_36/designer_promotion_68_low.json": "027cfdf3a3bf35e4f50fc679e48c3d877841d2a714f6294d382c8a6d205b0de3",
  "records/llm_log_workspace_36/designer_promotion_69_low.json": "139b480ec5cfe1a1f70ad52bead9b0ca14a40d4957644d1739b8d27b405d4182",
  "records/llm_log_workspace_36/designer_promotion_6_low.json": "644304862941c88b98d49a8673e75dc0100618f71314e8cc64e73e2c27a4789c",
  "records/llm_log_workspace_36/designer_promotion_70_low.json": "6495937831ca146cb0e9141f5699a15728eb7a3970e920e757cef4095be17b5c",
  "records/llm_log_workspace_36/designer_promotion_70_medium.json": "d10e1c278391a733eb06b6901156aef9e691f853ae6c1f5e6a0b3ccbb87245d5",
  "records/llm_log_workspace_36/designer_promotion_71_low.json": "53bb936721912a83020e0a66dc1dc149c7cab397ed06c2311af1135f847c2a8d",
  "records/llm_log_workspace_36/designer_promotion_72_low.json": "25be47dfa1fa1c3474a5c0b4d8f293c1cd861910031051bf82a7fa7f71b90c81",
  "records/llm_log_workspace_36/designer_promotion_72_medium.json": "0d704e5a20c86d47e7bb6856bfaaddd9ab859b6d34372320dcf2e462b254fb8a",
  "records/llm_log_workspace_36/designer_promotion_73_low.json": "3734a157f9100c5aa927371d4817d4a9bf712d34d7e42c8a9dbe2098529ca28a",
  "records/llm_log_workspace_36/designer_promotion_74_low.json": "a9adf8fa92652013ea1a5b0981046b4c52a342de715169c2d2fea90e4476c9b3",
  "records/llm_log_workspace_36/designer_promotion_75_low.json": "e6cb456b6ada7f2981b22945dd47db43ae15af8d5ed4db1aaea0730246f06cb6",
  "records/llm_log_workspace_36/designer_promotion_75_medium.json": "2eb3ed852f0a74d54d5e124d788034c7b510c3c9b05dc47bb2c4a694b46fe4cf",
  "records/llm_log_workspace_36/designer_promotion_76_low.json": "2a565be76d0124bf2cb2347c5c1db65123e2b669b2430630f89bae84a77eaf99",
  "records/llm_log_workspace_36/designer_promotion_77_low.json": "e641fd7a552b9ed3219d201f3a2d12ace35cdb0a93ab6cfe30338a2f52ca240c",
  "records/llm_log_workspace_36/designer_promotion_78_low.json": "d2b1bb511b114b240274845a28fd69030dccf2b5fabb1a00ae206de79320611b",
  "records/llm_log_workspace_36/designer_promotion_79_low.json": "b96dae98708e9ea897803eb3d192a290d1839e52e4e942cdedca4ef076831911",
  "records/llm_log_workspace_36/designer_promotion_79_medium.json": "f48b37e23b6c7ea077b5918cf770389fc2c81203015e7ce67cc54218244346b2",
  "records/llm_log_workspace_36/designer_promotion_7_low.json": "f73eecaaab231baced01e31c26e101bc2745b2e11b684c971f24d16a4b95cd01",
  "records/llm_log_workspace_36/designer_promotion_81_low.json": "33083629ad2f4ca53a823efdb8cad46e7380acb72bddf8bedb4b990b1bd0d60a",
  "records/llm_log_workspace_36/designer_promotion_81_medium.json": "9d184066a49a3dea329a200fdca6e91adda5952bf72ab05cb8a9dd531b635bb6",
  "records/llm_log_workspace_36/designer_promotion_82_low.json": "57b747606f3dac84f5c8e9ab774ee841ff1abea20a8c692150a7f7d694569576",
  "records/llm_log_workspace_36/designer_promotion_82_medium.json": "7075efc3b07837911edd1d3c773a1523f10f723c4586c8820e46b7f637e7f367",
  "records/llm_log_workspace_36/designer_promotion_83_low.json": "075e55696cd42fa89706913698fa39153965d044b9c123c1e6f2a7d613676ef6",
  "records/llm_log_workspace_36/designer_promotion_84_low.json": "eddd8cd5162c0fb4d580ec06f681d33c5054006152fcbc567f02f2adc1d6eef6",
  "records/llm_log_workspace_36/designer_promotion_85_low.json": "df25107a2a09aee2e0c1cf51cbe9c65f33fa4d8a41e3ffd9b3978db849573d43",
  "records/llm_log_workspace_36/designer_promotion_86_low.json": "ef00d3f7a1c8f20ba5245d44e28ca77a0a2f723869f19be7ae1ac9c0952b0327",
  "records/llm_log_workspace_36/designer_promotion_87_low.json": "98183bc9896a9249f9423dca69f2814909bea93fd69282e37d494d1441d57a28",
  "records/llm_log_workspace_36/designer_promotion_88_low.json": "b6624e9f318532961ee249c4b9d14690aea8cba8bcab613dc7e7beb0bd5ba839",
  "records/llm_log_workspace_36/designer_promotion_89_low.json": "e223e5c4a6f3d6c4f66c8961850233d2fee4ae1f8e39cf506ec6d5ab5855040e",
  "records/llm_log_workspace_36/designer_promotion_89_medium.json": "1aa6150780dcdfca32a50163f3a92076b799bae696629a9db6792f22f72d8fa6",
  "records/llm_log_workspace_36/designer_promotion_8_low.json": "3337737a7fc98c093de3aecea74751d4a7284ff9fcd70f5ed61a91a99496749c",
  "records/llm_log_workspace_36/designer_promotion_8_medium.json": "cdc4526403ac86ed20e4638ffc0e50d0ad85ecf8163fcbcc6e26cc414e08e164",
  "records/llm_log_workspace_36/designer_promotion_90_low.json": "6ca51206a789820dc9a7b71861e882f3649701a20e79999073e26ebbd6d34b4d",
  "records/llm_log_workspace_36/designer_promotion_91_low.json": "187a356c2bf94ee67e54b5a7c485359ad43077d817e9e83f313b89031b45cbfa",
  "records/llm_log_workspace_36/designer_promotion_91_medium.json": "1fcb10bcbda46488adbee30bf059eed33ffe2a5081350009f6045944c5517a19",
  "records/llm_log_workspace_36/designer_promotion_92_low.json": "3d54ac14ef0e9794fc350ca5d33b72e6308410fc442f650a2698de241b14c99d",
  "records/llm_log_workspace_36/designer_promotion_93_low.json": "a3c75bc630e358f27972c2b56a612117ec957f5bcb5fbad11cdfa16b0fb5e9b2",
  "records/llm_log_workspace_36/designer_promotion_94_low.json": "f62a3345dd4e26574094f3eaaf820913f80539ef161221f7089b1ca8aaeaccf5",
  "records/llm_log_workspace_36/designer_promotion_94_medium.json": "0c402a46094a6be1760a4fc63872c46215ace3e0c93222991918ee0679d225c5",
  "records/llm_log_workspace_36/designer_promotion_95_low.json": "2cca5ef85e134466ad5dba4ea452bb2417cf735af8e04df734c268e8d7d0c983",
  "records/llm_log_workspace_36/designer_promotion_96_low.json": "a9bda412efb4390b02d3473743c1485ec51b09e3a9971d4d46c2f20b428000f0",
  "records/llm_log_workspace_36/designer_promotion_96_medium.json": "8671790ba771c3d647bba4cadb31348270da575eba0885374e48d7521dd5ffc2",
  "records/llm_log_workspace_36/designer_promotion_97_low.json": "099aecd87e6970eae00c90f412d619805ee87931c967e6fcc1f0f589a4982b9f",
  "records/llm_log_workspace_36/designer_promotion_97_medium.json": "03f9be14e00081a58a9ab0df36555185db71fc422648300aba49e07e250ae42d",
  "records/llm_log_workspace_36/designer_promotion_98_low.json": "6a4e2e25708efbb0673d89beab4966352e0c27665be56ef5e915a6860fd6ece7",
  "records/llm_log_workspace_36/designer_promotion_98_medium.json": "10ed496e834b02358c9c30322b71838fef694e983346f18a13163862b444d2b1",
  "records/llm_log_workspace_36/designer_promotion_99_low.json": "f4c209847d5de440da40d42d748aceca3ab1fd4981fb749de2f5d26c74a4b0be",
  "records/llm_log_workspace_36/designer_promotion_9_low.json": "799a503876fada0e6d56fe9c3259b2ca4a67e4539fe0e636cc6359363149c418",
  "records/llm_log_workspace_36/designer_promotion_9_medium.json": "3d098ee35ca61dd05b49e8551fb900057be3e1fce335cb0fb616264fee6f08d8",
  "records/llm_log_workspace_36/hebo_tune_101.json": "b92d9f5a3d860eae43210559d5a82596009db7b399bc58df1598abda100fbf48",
  "records/llm_log_workspace_36/hebo_tune_120.json": "38a12f98a5179f523fa52604dca3d2dbf9a4f0e48bc7cbbdafad0735f8e25c26",
  "records/llm_log_workspace_36/hebo_tune_141.json": "b34a7eeef39541ea8e36e5d0ceea3c952d3c16d69849d29190751b1158b0fa33",
  "records/llm_log_workspace_36/hebo_tune_160.json": "bf36be30322efe5766ff69164a63c69263c6a52ec6e1907a18428ccd20375b09",
  "records/llm_log_workspace_36/hebo_tune_181.json": "f06dbc59692c9b2a95ea8ec3df791062fb6c167819969bcb430f7e7c4541adfa",
  "records/llm_log_workspace_36/hebo_tune_21.json": "34c42979ac362f70d91a12a56445208ddb593d9bf21ac44a92abd8ad97e814c0",
  "records/llm_log_workspace_36/hebo_tune_40.json": "9fb1efbec75699bbc7c6369f3ed5bceb80af72c381539a4cdc23e0a306b83bd6",
  "records/llm_log_workspace_36/hebo_tune_61.json": "5ff1e094daa3785b38d57135efd8edbedc76683334515cd9349a2f5ca90fc7b4",
  "records/llm_log_workspace_36/hebo_tune_80.json": "d752003b673a8f93f4789bbb21f1324239b6f9e753ca61c0f34ad0cb6ce34f55",
  "records/llm_log_workspace_36/meta_agent/round_1.json": "7d0b4c2a7ad42640f3be2c1e028377afffb2f890c2c27db06e2cb287175c852c",
  "records/llm_log_workspace_36/meta_agent/round_2.json": "ae7c8e7a01047c3679e3f6b94327c5a068f2987ffc4a4d7d2c8d7447acb95e20",
  "records/llm_log_workspace_36/meta_agent/round_3.json": "203084e91a9234b2a0dd72946666138aaa70ad31af31cbfe1350291af41a9d62",
  "records/llm_log_workspace_36/meta_agent/round_4.json": "3e0c387795dee8275cf688632b81c662468baa76a55226dd0524ac40069d3c20",
  "records/llm_log_workspace_36/meta_agent/round_5.json": "2887ff65c52dc6570193da7df148a2d6f0379c68a2c81464f85e2c782d92bc2c",
  "records/llm_log_workspace_36/meta_agent/round_6.json": "2fa9748963d1be19ce4c78b64120474c332afef5f0fa2da55a31daacb88e27fa",
  "records/llm_log_workspace_36/meta_agent/round_7.json": "b3dd5e4ca3acff88686b2236f6f385c38d002fd17080cbc107af6e509e2626ee",
  "records/llm_log_workspace_36/meta_agent/round_8.json": "8239cefbeb7a235e2b2ad12e59b3702a4dc76012f155557192a63951857ecc02",
  "records/llm_log_workspace_36/meta_agent/round_9.json": "96125d41bffc0ea5f7ffd708c407de2f62ec3f2afb215b77fb831e0dd238ac3b",
  "records/llm_log_workspace_36/objective_scheduler/round_1.json": "3d323c8c7bffd9aded0358b865852c8b1e73395eb1cb6768669be9804af6989d",
  "records/llm_log_workspace_36/objective_scheduler/round_2.json": "95514c0170a9d04c2802d2514221dbd5eb1d0ece60a5e1bd4275a6e342a9560e",
  "records/llm_log_workspace_36/objective_scheduler/round_3.json": "5b84495184c978a03401cab5da280ba68c35b3303faf5303889e9a9c8454b0ab",
  "records/llm_log_workspace_36/objective_scheduler/round_4.json": "f0d182bd292b892eb440a8b3b9804b8b76f89c80721298fc91ad99a30e58dc75",
  "records/llm_log_workspace_36/objective_scheduler/round_5.json": "8463e3bcb2e71aef7f1421493056d7d8dc9ad2929bab5a930bb001e6fe23b098",
  "records/llm_log_workspace_36/objective_scheduler/round_6.json": "4b1af0024b6f72bc0fb81eb419eac75e6d1f22b4f6273fe5a961e7b9ced73bdd",
  "records/llm_log_workspace_36/objective_scheduler/round_7.json": "d69011d93c528f1c8c89e308a2c0e0555fb783f874e1f611f771e5e8f9bd1624",
  "records/llm_log_workspace_36/objective_scheduler/round_8.json": "d37524a45d493d0435540f82809badc6296830f3e3c38204f13d1487476dd988",
  "records/llm_log_workspace_36/objective_scheduler/round_9.json": "40be329b69c7477afc19cbc94e893d455b0c9fe9e8551e1df73ab10694d2d77c",
  "records/llm_log_workspace_37/designer_promotion_100_low.json": "7a2ac359143901bf47045b6b1c635ca54e6708621359baae78a194ceb503a92b",
  "records/llm_log_workspace_37/designer_promotion_102_low.json": "9f2f91eaf4a7308d92a4df95354f1d1448283724a415e09923be06f8097b6691",
  "records/llm_log_workspace_37/designer_promotion_103_low.json": "6384a5eb10b5eca4667771a543f44d4c9cc8a9bd890df0be1c9a3f5463832632",
  "records/llm_log_workspace_37/designer_promotion_103_medium.json": "9907db886b7d132d88c834c1780c2bf829864c2acc82f252c0709cdc2234d687",
  "records/llm_log_workspace_37/designer_promotion_104_low.json": "344bacafcf590e54c3c4a77e76d2cc41f0df2fcaf1380b5165aaab81cd590d24",
  "records/llm_log_workspace_37/designer_promotion_105_low.json": "1e1d276278f62c899c38b7f67a237d4017fce3e49bc1dabfcc3730e2c06821f8",
  "records/llm_log_workspace_37/designer_promotion_106_low.json": "171651f833be36afbf8d47bb171c203503eb09e68a349371e57cc4afa175d040",
  "records/llm_log_workspace_37/designer_promotion_107_low.json": "4cd141ac2fd891ce38e27e0213c251584059480e1c4337b839b85c345cc8959c",
  "records/llm_log_workspace_37/designer_promotion_108_low.json": "abc06ca7367896b3965563bb61c9bb9fbab6cd89e2e4059bbc89ee6dd11f329c",
  "records/llm_log_workspace_37/designer_promotion_108_medium.json": "0f3d535f9826b39c3b6a6c9a516b8e7fe90114cfc0f182ca33e4cca9b81f949b",
  "records/llm_log_workspace_37/designer_promotion_109_low.json": "6448dd444efa069610995fe46430211f9d3f707c45267d2d1912b1d8791014e8",
  "records/llm_log_workspace_37/designer_promotion_109_medium.json": "7af24f0daea817cc027b2d80dfbb4656e0c8b8fd230ece47814e23f7a544955e",
  "records/llm_log_workspace_37/designer_promotion_10_low.json": "466c655a768e265dbbe0c803e75421eb0f02f362d1db70619a1bf92bdff9b66f",
  "records/llm_log_workspace_37/designer_promotion_10_medium.json": "27da56ce02a5973a0558d98994b943ce108e2281f597f866178e85db9193fbf2",
  "records/llm_log_workspace_37/designer_promotion_110_low.json": "0ca900e4c18021bec8a1fc8c775b39b04768c9d8b66d7b01cc2e8613f29d92bd",
  "records/llm_log_workspace_37/designer_promotion_111_low.json": "3819bc26e0235174e20a58eb70c06870675cfc6a9ddb36a3b770c49034f14b6c",
  "records/llm_log_workspace_37/designer_promotion_112_low.json": "a72fa4e4013b8fcf86ed625f82f75b460249f80b5222ffb41a2c65f088a9ba40",
  "records/llm_log_workspace_37/designer_promotion_113_low.json": "633e7e1f8739eb09f83662f99abefde1cb859abb03a9f24ebbe4a784f84e07c7",
  "records/llm_log_workspace_37/designer_promotion_114_low.json": "6301bd3310b61ad374ea9657877445c2ca2b9121d5709588191d5c000224a1d3",
  "records/llm_log_workspace_37/designer_promotion_114_medium.json": "ff255fe51d8f487318e83b1694256349c8c54ff51ba66dcec7265d760babdcf8",
  "records/llm_log_workspace_37/designer_promotion_115_low.json": "ccde5c2a006f69111b04c72ad522347ccac2351b795945a766972a6442c21e19",
  "records/llm_log_workspace_37/designer_promotion_115_medium.json": "7346abb1ea4f056e74ad1a6f647ae368fb21ea7ecaf98b9f41e53551301c6ff9",
  "records/llm_log_workspace_37/designer_promotion_116_low.json": "4046f78214e5427e36fb7db4502727e00f9ef07bc548485c160d62474019f4be",
  "records/llm_log_workspace_37/designer_promotion_116_medium.json": "aafa700c209af27f77dfb40e8fc1ba25d6af6d3c707ce93afb205f19888837da",
  "records/llm_log_workspace_37/designer_promotion_117_low.json": "3f93f77c3c26200812ca998d0e41d195478bff5e318d7401fada698783483ee9",
  "records/llm_log_workspace_37/designer_promotion_117_medium.json": "66511fb0f1c68c468f9044ca5874c237f7e7e8678704493b4d1508f7ae5d8ac2",
  "records/llm_log_workspace_37/designer_promotion_118_low.json": "61a8f1459e6cb3e934ca14800c4b4760b20117bc59e762acca4631d2e03dd3fe",
  "records/llm_log_workspace_37/designer_promotion_118_medium.json": "07eb534b8e78223f63b4deccfa4c11e54f06e0c0baa6561db4ad719fe9fc885d",
  "records/llm_log_workspace_37/designer_promotion_119_low.json": "07d2cb16fa285dcbb14fb72b67b627607c9899b3bb1503b442cbd1d346ce1c4b",
  "records/llm_log_workspace_37/designer_promotion_119_medium.json": "36b0cb39d028e58bcefb42546fd62f7b234260976846fbb0b5395fd493d0b9ca",
  "records/llm_log_workspace_37/designer_promotion_11_low.json": "a9cbe5ed6c47fe9300999c0c741b3f3792de77191b9996d9c93e9a5e53652972",
  "records/llm_log_workspace_37/designer_promotion_121_low.json": "c42c620fb6a2d041bf66aa3e9886756f992f76abe807c5c68ab5f70456ac88fa",
  "records/llm_log_workspace_37/designer_promotion_121_medium.json": "a96b156abbfd135da6f1f828fe50747cae7bd84795b6eabb587bf7e5d7fe358b",
  "records/llm_log_workspace_37/designer_promotion_122_low.json": "04069da3cbc629d72f15cab8997f482f3439bb9794f84bc42fd43128430cb54f",
  "records/llm_log_workspace_37/designer_promotion_123_low.json": "7890ab369b8e860a9f6ab0c40294ee194ca939c51c849f6d91b1b0ca00db3728",
  "records/llm_log_workspace_37/designer_promotion_124_low.json": "1a6ea8b288d0864513b441c4c159596f534f01b375b5f5adf83bea4bda7c1a6f",
  "records/llm_log_workspace_37/designer_promotion_124_medium.json": "96d06fc38147c78cfeaf4d5f8c210fc98af12e88a2773180921cf4b81d28e861",
  "records/llm_log_workspace_37/designer_promotion_125_low.json": "ef1b7a1779cdd4eaf3ff7d39789975db4253d99cf71d36d6243f30042c658007",
  "records/llm_log_workspace_37/designer_promotion_126_low.json": "24bfe2240fcf2205f2f2d430f722b3a401a2c08cc62dbb1f07698b8e281f2ec7",
  "records/llm_log_workspace_37/designer_promotion_127_low.json": "bf435e64d53dad099af3e61be2d139a401bee8503cf7a592019b1c56648c793f",
  "records/llm_log_workspace_37/designer_promotion_128_low.json": "c3cd13c35268175c6fed744c81495e3996dede49f57f5b7daf1ef9505fa1a563",
  "records/llm_log_workspace_37/designer_promotion_129_low.json": "f14739fc71d2d12d2ee67e07c43d5d7d273d77da7aee4ce8dead7a95a32d53ec",
  "records/llm_log_workspace_37/designer_promotion_129_medium.json": "112f4eb8189a17593b88d1a08d26a8f40b828e6afd457dc73bfad9a6617b80c4",
  "records/llm_log_workspace_37/designer_promotion_12_low.json": "76ddc10f4defd50d7c272fef319112125110576f83a7b883e919f370ec79ac67",
  "records/llm_log_workspace_37/designer_promotion_12_medium.json": "759977f92574be8c7534f8d012cc42b5b982a5e7716b662bcae107a38240503f",
  "records/llm_log_workspace_37/designer_promotion_130_low.json": "f152441e0b5e15f29a784623a8d2807e2ba0269b76a5e5c103db8f618b6206fc",
  "records/llm_log_workspace_37/designer_promotion_131_low.json": "5f6a51bfc90358e52ebfe0483b9670973b9fd82476801c9124efa20e6772483c",
  "records/llm_log_workspace_37/designer_promotion_131_medium.json": "693634b88cbe78f6832f93828579547033b92611a15a937a844da3d7b4297d60",
  "records/llm_log_workspace_37/designer_promotion_132_low.json": "aee49d724d4c67d166156c3f773c9f902b5bdc3c8fad8387f15312605852c5c9",
  "records/llm_log_workspace_37/designer_promotion_133_low.json": "63c4c0b8a25122a6330f69397c20e3275210a22c9160755a83d99ccff92fbc64",
  "records/llm_log_workspace_37/designer_promotion_134_low.json": "aba02fe9d6cc3defe8c24fcaf3e385d375ef77be7607b65dd3189dc17feaec7f",
  "records/llm_log_workspace_37/designer_promotion_135_low.json": "e8e860342cef4c942622c7b249d65e7e245ff7cbddebf96825fcf3187cc984d1",
  "records/llm_log_workspace_37/designer_promotion_136_low.json": "d0ad43b67c4e9f2b0d4a9e68d5a489d5f7d9f62af95cdfd908a0443b7f288956",
  "records/llm_log_workspace_37/designer_promotion_137_low.json": "2302aea76286e6175096daba8a8cc0874da17a9656d095c4c13a2b05b7cb3f28",
  "records/llm_log_workspace_37/designer_promotion_138_low.json": "a740c124c9d30470f4bba4ced5c08acdd764ef612dc3978eeddc542a984c7592",
  "records/llm_log_workspace_37/designer_promotion_139_low.json": "5c10572ab7bd87ad46623971e39a9fabdd4fca0f92ac41384cdc2f16f94ecf19",
  "records/llm_log_workspace_37/designer_promotion_13_low.json": "accd0c0c14ad05621cc7bc9137b8cf96a2ea110cb18e6bc4fdfbc1e05a26b175",
  "records/llm_log_workspace_37/designer_promotion_140_low.json": "50eb2405a0f91e173a0660086a670e9c39ebc0b738389e512c251e9274308e85",
  "records/llm_log_workspace_37/designer_promotion_142_low.json": "bfe5a7cde1b1ffbcbb150939f4272b394fbb7c303924f6306216b3ca3c8c65a6",
  "records/llm_log_workspace_37/designer_promotion_142_medium.json": "19abe1e237ac6f3ced1edee0cd02c553c93eead6555cb4e8b399141e086e13af",
  "records/llm_log_workspace_37/designer_promotion_143_low.json": "12d4ec92bc7a52d8cc04b05a86a2a51fbd7ca152bf51d4ffb25a1ebc9860361f",
  "records/llm_log_workspace_37/designer_promotion_143_medium.json": "e318c5a0df2fcea424fb53f1b4d6f4dfc87dea6697084454aae8ed088d09c298",
  "records/llm_log_workspace_37/designer_promotion_144_low.json": "3f2bd528a386fa28ebc064641deeb863877517a62f60b4ec4795dfe1d80a366d",
  "records/llm_log_workspace_37/designer_promotion_144_medium.json": "573f96b5a85dddb58ef43a3505eadd15c0a85c67bb0f77aaec56a72e5c2af01c",
  "records/llm_log_workspace_37/designer_promotion_145_low.json": "37f37a1220d86a20abd96ca9c038c0b629a9ed60311c38e52c966538987ba19d",
  "records/llm_log_workspace_37/designer_promotion_146_low.json": "096563574ee62f0406f3057db430a524bda9171db8d350f6a70ea8445e1a62b0",
  "records/llm_log_workspace_37/designer_promotion_146_medium.json": "8e2da3f10cb14ef33d35e99a15f16a35efd76fa82f8854ac35681ede7f0f810f",
  "records/llm_log_workspace_37/designer_promotion_147_low.json": "39b342946a23cbb1b5d73e527efdda5fe34784dc63bbc45e9522539477ca51af",
  "records/llm_log_workspace_37/designer_promotion_147_medium.json": "baa84387f91e01f0c64415ef4ac350d1e870c079b4f9d924f89228f7891fc085",
  "records/llm_log_workspace_37/designer_promotion_148_low.json": "e99617fed1d506709a5dd85be014784b9b724b5cd72bd043a2518d1a4c635172",
  "records/llm_log_workspace_37/designer_promotion_148_medium.json": "20f1dc8fb2b82af5f3be185735e98bf735144289ee0ac3a0485730ad01cecddf",
  "records/llm_log_workspace_37/designer_promotion_149_low.json": "c949a9c09c3bfbb4bb9b147c7b274aba44338e250051b0b28ec93143a1aa3210",
  "records/llm_log_workspace_37/designer_promotion_14_low.json": "ca8149aa6dd94c769c0153608cdcaf898c4634acdc30c40ad29fbacf6d6b9f62",
  "records/llm_log_workspace_37/designer_promotion_14_medium.json": "28f5bd28eedaad712f2b799060916fd204158d23b08a9c31b88d7d18d66515d5",
  "records/llm_log_workspace_37/designer_promotion_150_low.json": "0ac5ecafa30c624973cb2aef6ade9a30bb05d0e8bef612511bb02e17275cc862",
  "records/llm_log_workspace_37/designer_promotion_150_medium.json": "565e885e095db2b664c3ae40ff82bd807ac5becc6172da7e2d0920eb82ee8469",
  "records/llm_log_workspace_37/designer_promotion_151_low.json": "6f18ad6ae95e657b9f18a5a5e446a4261eccae2c3ca2bd71f401b87224df4432",
  "records/llm_log_workspace_37/designer_promotion_152_low.json": "151ff16f655c9b381f463aacdf812b4f8e62f26eb519d457a988aa90845e157a",
  "records/llm_log_workspace_37/designer_promotion_152_medium.json": "5b9945c9b78c02f587e0abdc54b626527d1ab08c4615da2f877c5c1a1d13e83c",
  "records/llm_log_workspace_37/designer_promotion_153_low.json": "01c3445194ecb4664fdc74fbb9f6b24658b682030bae84f1af2f2ff577c3ae0b",
  "records/llm_log_workspace_37/designer_promotion_153_medium.json": "156f41134b0deae70057c8a7b68a5d95cf2dd33d1a718c58726a9a4cf16a0351",
  "records/llm_log_workspace_37/designer_promotion_154_low.json": "f2e22783fce2aedf95db21fcfa25ed3a4c8278ca7797cc81115e1e6779fffdd2",
  "records/llm_log_workspace_37/designer_promotion_155_low.json": "8b690054009f47a0944dabc0a42df8e04ad89b7fc280c3a7e12b3552b8667137",
  "records/llm_log_workspace_37/designer_promotion_156_low.json": "43984808d0d1b1bec0b5cd9d2e0bf81a411afc41e93e3672416dffe73fb930e2",
  "records/llm_log_workspace_37/designer_promotion_156_medium.json": "12a63b7dbcc368f62f729f84c7a3be8d1f1d710515a4587686d2e43df2016b3a",
  "records/llm_log_workspace_37/designer_promotion_157_low.json": "767080e049369c3e22455a95330b08df2baed31c1f8094d54cf3c62cbd118bea",
  "records/llm_log_workspace_37/designer_promotion_158_low.json": "31464a2dab443dad9f0a6221c53eda172aa9cd31d95cf1b39e8d3f467027eaa4",
  "records/llm_log_workspace_37/designer_promotion_159_low.json": "d5f0cc370669e33b626b38851c93affae0157940770b7901c1fc37eac4cacaa2",
  "records/llm_log_workspace_37/designer_promotion_15_low.json": "9c5ac26874418fcab86377a8c3c35ddea262d9fbef04823a0e730d2a5f019783",
  "records/llm_log_workspace_37/designer_promotion_161_low.json": "49df827afae387b3d69af73dd011b72ef08b21a908634cab2c9e1c7545ad1205",
  "records/llm_log_workspace_37/designer_promotion_162_low.json": "4530eba49b9ce96da41386b03ca5431d2f60baaa43e452e3cc88e8fa92fd3d7c",
  "records/llm_log_workspace_37/designer_promotion_163_low.json": "6fef50e853e146515554bf6fc7963d00019f072a45d23c532559a712b8191d6f",
  "records/llm_log_workspace_37/designer_promotion_163_medium.json": "a8dfdcb17f5fccc76532a50541d3e0121423c2a182269f7dddc80474532ca4d1",
  "records/llm_log_workspace_37/designer_promotion_164_low.json": "cedc669bdad424081cd0444b921b74ef267988b262edea1c3c3210ce464e9a0f",
  "records/llm_log_workspace_37/designer_promotion_165_low.json": "bb9e152065688b6c549120a4106f36eeeddf7d5fac0e76799b2ddc159fb2eba7",
  "records/llm_log_workspace_37/designer_promotion_166_low.json": "9b45c6e5f7e6cea3aef1c9afd73a2288745b9205b646475043e3765049c13aa9",
  "records/llm_log_workspace_37/designer_promotion_166_medium.json": "ac83d3940b01cb3587a82acc3781032542a1dd9112d8678a2b3770913eb8949a",
  "records/llm_log_workspace_37/designer_promotion_167_low.json": "515124711f7175b9daa66da734ba1ad0dada6479a71bda31c3dbec18128cb75e",
  "records/llm_log_workspace_37/designer_promotion_168_low.json": "2fcee0180a6862621977eda3c3f7bce8b1b72aa5dee4dbbb31fe57e2058544db",
  "records/llm_log_workspace_37/designer_promotion_168_medium.json": "41fdbc28cb781992cf9e01d8198cd031edd02a5bee643faa01534b0d03e7c335",
  "records/llm_log_workspace_37/designer_promotion_169_low.json": "86b7de860d6ebe52063ce1e67b83d2c70502172f785bf0e68c173281ae521f51",
  "records/llm_log_workspace_37/designer_promotion_16_low.json": "0caa98e87979773d395c60b9c753bf4283edb5c39e8d00ee8ff9696e8f38bacf",
  "records/llm_log_workspace_37/designer_promotion_16_medium.json": "07d85a320af7245d38b5e050eb3406504a9c0f6716cbeb8eebc8d81a9eb56129",
  "records/llm_log_workspace_37/designer_promotion_170_low.json": "8288a71b28396eae8e617b28af364ad8be318683e9dae12af0aa639dbb7b2cbe",
  "records/llm_log_workspace_37/designer_promotion_171_low.json": "9242fca0e7206511cd267fda513ddcb40b21a669a783a807cd075d2a3016526a",
  "records/llm_log_workspace_37/designer_promotion_171_medium.json": "14cb6673152efb8928e1fc472e22fb8cd3b9209448a9048dd9fa7e85378c4c4e",
  "records/llm_log_workspace_37/designer_promotion_172_low.json": "23655a03d93c74165f8b180a92392953efafc07a56912961eeeeeec5f52b0b1a",
  "records/llm_log_workspace_37/designer_promotion_173_low.json": "7b7a668496b6fd74382a020ae134ec69dfa05e7ec39ac04f996f77610278f987",
  "records/llm_log_workspace_37/designer_promotion_173_medium.json": "85c6d114fbd5298ede4624e846fc99ace137f7a3f794c4ef3efdfe9c7feb7ebf",
  "records/llm_log_workspace_37/designer_promotion_174_low.json": "12ebc214d1c7fbc0d85f14c4ea8bbc4fc9d0aa3c4508e75cc6ac41d9baf0387c",
  "records/llm_log_workspace_37/designer_promotion_175_low.json": "39ae2a9ff3c99ed3da44992f1fbe56b80c897f7701164c335b26a0211e3358d2",
  "records/llm_log_workspace_37/designer_promotion_175_medium.json": "b01abaf21fa3a4432146d899e31952ea1f94e8d95aacad97acd6a7e51d88b59f",
  "records/llm_log_workspace_37/designer_promotion_176_low.json": "d2fa59445f355c1bdd5a4822c2a6ab8caaafb64b5631c003edd9ef7af72c23b6",
  "records/llm_log_workspace_37/designer_promotion_176_medium.json": "8cb478e1ef31e0c5bab4e57b88b9ba8afcb4f512de4c6e76825d61f80980523d",
  "records/llm_log_workspace_37/designer_promotion_177_low.json": "1058f608c38abe656ce3e5f79cba8633c2a6979f9b1c3c6bac380ff43adc2716",
  "records/llm_log_workspace_37/designer_promotion_177_medium.json": "0130ebc03ff72616e6f7f067901d097d69755bff5986dfa5d85553d38a3ae9bc",
  "records/llm_log_workspace_37/designer_promotion_178_low.json": "b548f27b176fbd070c9f36747314b26933eed14653b1ccf6d3ebe51d6ebb94f8",
  "records/llm_log_workspace_37/designer_promotion_179_low.json": "ef175678314e699ba3dc814f196fe8db581f1afefa9e5df98e68bce3a69d6282",
  "records/llm_log_workspace_37/designer_promotion_17_low.json": "36f8de484419bddb093d4656cb859313e85fbb8b5b8d0d5cb9a7b4bb18a4f852",
  "records/llm_log_workspace_37/designer_promotion_180_low.json": "757600e96a8ce04808fe2c2804155459c9b63e2c66221a99f8fa4848fd5d346b",
  "records/llm_log_workspace_37/designer_promotion_18_low.json": "a43b24309fa4e83d477295ff24238fc6477c36012917494ae83a3adfccd4f116",
  "records/llm_log_workspace_37/designer_promotion_19_low.json": "aff93954daef0548eb40232fcc9943602aaa788930ff202609aa8159f975d199",
  "records/llm_log_workspace_37/designer_promotion_19_medium.json": "a4a5b77f9c4ecf9b8b5dfc5ba5781f1c79a2207d4cd8762a1378edc714245b8c",
  "records/llm_log_workspace_37/designer_promotion_1_low.json": "423fd3f9734a8092fa2fa4c122340edbcba23829ecf4db6369ab2e73bfb4ab37",
  "records/llm_log_workspace_37/designer_promotion_1_medium.json": "5a1acbfa0af65c97a15cb2b42645418802f0d8aad4943fdbb1e16ea7ce933266",
  "records/llm_log_workspace_37/designer_promotion_20_low.json": "83337e8e94d0bdff561d5f515407db3a8f8ee2fd420d304c5494888006da56a7",
  "records/llm_log_workspace_37/designer_promotion_22_low.json": "eeb78f9eed63091e5708e8dd58fa1ba836cbb59cf3d43163d5c398eb0f4bfb27",
  "records/llm_log_workspace_37/designer_promotion_22_medium.json": "c5b556e2047e0cf7bee3d9c75e444531d19df0dd2b4b2d707ebec77d3b13aead",
  "records/llm_log_workspace_37/designer_promotion_23_low.json": "6b5ce95fa7e61ad33bce844974662ea16e1eee20a4f7db00fb3a060a128f1ca5",
  "records/llm_log_workspace_37/designer_promotion_24_low.json": "84041d03f3b991fd8c576bd878b9bfd4c4561a5c360d64370ccc430bfe91eaed",
  "records/llm_log_workspace_37/designer_promotion_24_medium.json": "c6f52bf53b32dcbd67f27a0d0368002032b2116723d6a387efd5a0853b85ba92",
  "records/llm_log_workspace_37/designer_promotion_25_low.json": "764701b733e109469f497c6c606d225441df4d38e62fdbbe33faaab48925c011",
  "records/llm_log_workspace_37/designer_promotion_26_low.json": "f1f67a0148fe5fb30521d35f6f4317ea5aa183ec97c748a4742de7a724a8d571",
  "records/llm_log_workspace_37/designer_promotion_27_low.json": "b33cbda2854e0053e31827676ca057175e2f54cd3dfc6cfa72f3bd83d75cc460",
  "records/llm_log_workspace_37/designer_promotion_28_low.json": "b7bb557cb16537f4a4cd6c07e1d77300c1e2063ad6d5c41e525b87e4b6c13554",
  "records/llm_log_workspace_37/designer_promotion_28_medium.json": "3063ceebbd402d2291504b88c30770010ff70bd7f541e7d91a21bd005a2e8e8a",
  "records/llm_log_workspace_37/designer_promotion_29_low.json": "532619e1fe0b67cb9d52cf57fe3bd644870b5d9a0a6ce697e16c5f20b1a417df",
  "records/llm_log_workspace_37/designer_promotion_2_low.json": "e34ec65463cf78a4b29226f8a5140cdb7f32f7342180e432cdc88cac3f1296e6",
  "records/llm_log_workspace_37/designer_promotion_30_low.json": "d040c6b86469339b19979898bf1218631d6a118d3a788482383bf34655d78007",
  "records/llm_log_workspace_37/designer_promotion_30_medium.json": "fd832de1ce0ed23aebf48e89272ae87d66677b28055c9b47973756ca4e28ca3f",
  "records/llm_log_workspace_37/designer_promotion_31_low.json": "fc1ab409ffa9186f5ec270a529b53386f20609220bf990eb52334f1e1a7f79b7",
  "records/llm_log_workspace_37/designer_promotion_32_low.json": "c6add39b7341e6febe9054f54b83f4fb6d4276721b8388d4b21bd27c94fa1bdb",
  "records/llm_log_workspace_37/designer_promotion_32_medium.json": "4c0c0429aae6a47ef7f643ae836e961bb67677a362ebf131bb29adf8ebda3802",
  "records/llm_log_workspace_37/designer_promotion_33_low.json": "861d47504df4bfa81dba0f265ff91a0cae38f1ded79066deccec4cecef1d8cdf",
  "records/llm_log_workspace_37/designer_promotion_34_low.json": "1ea4990803ac0b9e413bab75a6035ad33231c7d5f77bd3ca1552da2ea4bc3bfc",
  "records/llm_log_workspace_37/designer_promotion_34_medium.json": "dd12471be71d571b63da31a377ec41e9684d505f26979d69eabf25fba5949ca0",
  "records/llm_log_workspace_37/designer_promotion_35_low.json": "84f921bfd96f32a08791173fe26a99a9c2b9e308a787bede2b6b7304bb9db54e",
  "records/llm_log_workspace_37/designer_promotion_36_low.json": "dfc5eb5d36c6a34f82ea2b2735971de8d050d78670c22f406257c6021e62feaf",
  "records/llm_log_workspace_37/designer_promotion_37_low.json": "a9f0268dc2c6d92a9714c8b8b5932296f23bd7b107cf9983096049f1d00459cc",
  "records/llm_log_workspace_37/designer_promotion_38_low.json": "06957564325882268cf6396c31c7e15f4dae3561891051ed8f114a31dec70393",
  "records/llm_log_workspace_37/designer_promotion_38_medium.json": "7ab1ac64641d65e1163d1a2a6280e6a03210d52f95d3a6c1dccb68e783ac81b1",
  "records/llm_log_workspace_37/designer_promotion_39_low.json": "5cf9a64aed0ab203288efa2e6bc523738d49914e0a5714512cb66c3116ac95f1",
  "records/llm_log_workspace_37/designer_promotion_3_low.json": "fb3fef27f7b76de8c0925491f90a69c8dfd0d8739e0f1d3beef5ea9e5b1053c1",
  "records/llm_log_workspace_37/designer_promotion_41_low.json": "d8efdc58c8274b40fdcd484951309689723337224dd2dc2be81df2593677c12b",
  "records/llm_log_workspace_37/designer_promotion_41_medium.json": "b6d4e4e431db5872d7bfd7f44860448efd270381d5b253a95592665d5b202dc9",
  "records/llm_log_workspace_37/designer_promotion_42_low.json": "b4749af9224ddebcb0a0f2bcb4782146134c81b8c5cd4b83560df48c45bc05b0",
  "records/llm_log_workspace_37/designer_promotion_43_low.json": "7be92e7b29ccb373c1dc42e43ec05c5bcbd6b36b4cb725527f6294754f0987d4",
  "records/llm_log_workspace_37/designer_promotion_43_medium.json": "31db1fd6bb68fc29ac5cf0ac54436ee586ec736bbd6cf29af698baa5660d8316",
  "records/llm_log_workspace_37/designer_promotion_44_low.json": "d3c2b4cc77dbf2d51e6a63721cbc71c63f3e110d8a85e6fe52faec38aee32008",
  "records/llm_log_workspace_37/designer_promotion_45_low.json": "c57fa98451ae09484fc20b75885860487cd08c0d7c1aaeab80789635aecb1e5f",
  "records/llm_log_workspace_37/designer_promotion_46_low.json": "a231597aa4237f81421357dcfd659aaa33c645e7f65bb4595b67d391fb0e5162",
  "records/llm_log_workspace_37/designer_promotion_47_low.json": "681aed1a109d509a4aaaa42373c0ea596e03b846d3a083146cd15eff6b5de16f",
  "records/llm_log_workspace_37/designer_promotion_47_medium.json": "75b68181958ee35b29a49d9e6bc6ff160a3a97d4836ff7603c81f0ade59f0f53",
  "records/llm_log_workspace_37/designer_promotion_48_low.json": "220b248b0cb65301b336984df210c6921448a15efd5cb8cbe0eb9040592437e9",
  "records/llm_log_workspace_37/designer_promotion_49_low.json": "e388846f3c4d517d4988db25dfc75a59d23ef49b75c8c927c6609e20881295da",
  "records/llm_log_workspace_37/designer_promotion_49_medium.json": "1ac17df8195368a97951cc161d83cfb05cbb216e25e7a95a68db37bde6fb5e17",
  "records/llm_log_workspace_37/designer_promotion_4_low.json": "84f8fae50ca3ef19e45511d1c42b36a6cdc0ddc66b47d4955b11b1d93407cc9e",
  "records/llm_log_workspace_37/designer_promotion_50_low.json": "6e2df5b7cb939c5fe5387170c443f95dac8b16cd79d17d7720261fbe9b767c8c",
  "records/llm_log_workspace_37/designer_promotion_51_low.json": "951143764718053304c9f5aaef079385dd6515dac58f34ce2ff1f7d3e2dae792",
  "records/llm_log_workspace_37/designer_promotion_51_medium.json": "7f6dc812a5bd6d655f2572a88878149bff7ec4ab80fccfcb85ff1944fc15651f",
  "records/llm_log_workspace_37/designer_promotion_52_low.json": "a2354c3ee7969d044aad555b7019ce36e1453aaf9eb877a4edb88613e9d4a073",
  "records/llm_log_workspace_37/designer_promotion_53_low.json": "c4fe402c604961117db3dad6e49229f8c4a6e6b30ea03d907e54e0071140c310",
  "records/llm_log_workspace_37/designer_promotion_54_low.json": "b16674c0d4c9ab2a401a8fd235b6395fe5857f567cad72c17f893ab136c2e399",
  "records/llm_log_workspace_37/designer_promotion_55_low.json": "36e0ac9cab08a190aa18d3940dedc4ff2dca6566ecac43253c9527bbb268a6e9",
  "records/llm_log_workspace_37/designer_promotion_55_medium.json": "430871cb8d5b96558ac97f6835003b5d8b56b00825510098631489c0b53e2e7d",
  "records/llm_log_workspace_37/designer_promotion_56_low.json": "dac5928c7fb2d32259bfdd19251c17d4941d473dc95b145f379b764a41549c79",
  "records/llm_log_workspace_37/designer_promotion_57_low.json": "5391d19cda0709fe3948899a07778b7d0d69fc6c6c415e6eb3e964d0ae767264",
  "records/llm_log_workspace_37/designer_promotion_57_medium.json": "b28256d19578b0f1221ba5c299b19ed82c8eb6bfd2a2768a22d677d5016818df",
  "records/llm_log_workspace_37/designer_promotion_58_low.json": "5a0d80822340c37fe2d3e09455815906362a7ed63fe9f8468bfeeafcd2d5cd59",
  "records/llm_log_workspace_37/designer_promotion_59_low.json": "07652b3351f5f7ba7daad1592d7dc743366af48289ec9c331f486346c514a9ca",
  "records/llm_log_workspace_37/designer_promotion_59_medium.json": "dffc23d793c5e23d2fad76c75f25a282e6837ddfa22b4fa3e2ffb519ecf2a73e",
  "records/llm_log_workspace_37/designer_promotion_5_low.json": "a84a4d6f0e112bb00b2925558ea748513b2e45f8432c92578a8faf7c0264e74b",
  "records/llm_log_workspace_37/designer_promotion_5_medium.json": "010ad99e8eb40dc14cc7c49d61908850424b1d8482864eae5b3e833bed3250d3",
  "records/llm_log_workspace_37/designer_promotion_60_low.json": "a1b3852128036b5bc74aa53d977f010d05039325e3b8d81f2e438b0a17845880",
  "records/llm_log_workspace_37/designer_promotion_60_medium.json": "b7d4e2b16f822d480ddebca90511ba1831d8ef56adfdf577bf465f6a3b634e01",
  "records/llm_log_workspace_37/designer_promotion_62_low.json": "58173808bd5bf279620049cd40a88799905e2c989b2c158e9441879e2bb53a2b",
  "records/llm_log_workspace_37/designer_promotion_62_medium.json": "ded6deb864e5627150e920c23b7b94aada0ad541947bb97154c7a711493ec94f",
  "records/llm_log_workspace_37/designer_promotion_63_low.json": "ee8e88a3f014942def6363b8bd25390aff2cc18cc9dcfb7e0221e8b703887a35",
  "records/llm_log_workspace_37/designer_promotion_63_medium.json": "325be8c7742b0a556e36d44a028f1e4165ed520c8736f704075fc70e2f2b3128",
  "records/llm_log_workspace_37/designer_promotion_64_low.json": "bf936bfd6d5a334bcd9efde02cd9328be34834df6597b5baa0ab8bb55f19a163",
  "records/llm_log_workspace_37/designer_promotion_64_medium.json": "e988a39dd668a82c656c0c8f2e877add61cf984f7583c0b1f49b22fb1dde4c4d",
  "records/llm_log_workspace_37/designer_promotion_65_low.json": "92b2b1f6f3b26a1d47dedb48e2d503e06b9493948811e163fbc7bb2de814e41d",
  "records/llm_log_workspace_37/designer_promotion_65_medium.json": "782c275b3b260b25af24d54d02ddb112fec68771bf6344c48c2805dc30c1e601",
  "records/llm_log_workspace_37/designer_promotion_66_low.json": "c48d036fd922970d91deb383726a8ce9758ca75ddc2944f2be745224acc3d756",
  "records/llm_log_workspace_37/designer_promotion_66_medium.json": "2b997b804464005db52016032ffa7452ac19026ed2253bb9b7affbdd005eb340",
  "records/llm_log_workspace_37/designer_promotion_67_low.json": "889b547797fd6437b2fa3b178ec3582ba101e7ac356bfe9e9397eaaa595279b8",
  "records/llm_log_workspace_37/designer_promotion_67_medium.json": "d7990516b48a839fb86d1cad2073d07c7f22f521d831e863e20c33f7c4f299d9",
  "records/llm_log_workspace_37/designer_promotion_68_low.json": "7d0faa8980979f8359dab96ce4803e3374fc41a2fb6933e53392ff50c42de1f9",
  "records/llm_log_workspace_37/designer_promotion_68_medium.json": "0b4acaefdd624e6d13289ab35cd491fd9074996dd214e33d5ebfbf15e6aef48d",
  "records/llm_log_workspace_37/designer_promotion_69_low.json": "72c5d3c1f65ccb7609fb81fab06898995b076f22d832cb0b5fc3c5d9198f8bbe",
  "records/llm_log_workspace_37/designer_promotion_69_medium.json": "942470d851e8063e0e0e93aad3431148ac281d6570e55f95272b3a0c28a504d1",
  "records/llm_log_workspace_37/designer_promotion_6_low.json": "c62c568533adfefc43bf9aeb2776d5bc7f1cc073f5c422d93bc706674600edf3",
  "records/llm_log_workspace_37/designer_promotion_70_low.json": "7d53f2739e36280b5a3757d1e8b688f5b66553ddc7dafa3f747fd2c088ee479f",
  "records/llm_log_workspace_37/designer_promotion_70_medium.json": "af5ecd0c662ff1618e9dda8496b2e6090a3e040971eff37d2d6a682135a03f1c",
  "records/llm_log_workspace_37/designer_promotion_71_low.json": "f3a25c8e45387c5c50d3284ac629a8e64a00ff6b173ad5ceb58fe09ea8d8ce3b",
  "records/llm_log_workspace_37/designer_promotion_71_medium.json": "34c1e4d0e4c106f4639976e6c18dc7a01fe3241e13716fa3f2a443bf0d070b50",
  "records/llm_log_workspace_37/designer_promotion_72_low.json": "ebb832057d675610aa9b045eec8add1ae9d3705a60c3c710647f478ea1817ce6",
  "records/llm_log_workspace_37/designer_promotion_72_medium.json": "d144f9448925d716915fabbe9d991d6e8211c8b003bf5c574de3976abdcd3a31",
  "records/llm_log_workspace_37/designer_promotion_73_low.json": "955e44e7a4b249c6819da70beaedf342c08893e6332226b3de137ad2fa677432",
  "records/llm_log_workspace_37/designer_promotion_73_medium.json": "91da32f7958fdc273ca8836fbc10fa9f12a72473d9d2dbb2fe558915dde060e5",
  "records/llm_log_workspace_37/designer_promotion_74_low.json": "3ff8827bebfcc12747e9fa23c2074b1833a235907eff699e93adf398c7eabcfe",
  "records/llm_log_workspace_37/designer_promotion_74_medium.json": "9cbdd3ea745ef4d7adeb558d5cfc9e715b4b29d840cccb24e73484723899e27d",
  "records/llm_log_workspace_37/designer_promotion_75_low.json": "610a975b9a236ca1a4eaf7f6687fba98119e2dbe39732b8106b2072eb3db1a41",
  "records/llm_log_workspace_37/designer_promotion_75_medium.json": "6c8222d975c1aa006a9861d9c8d5dd155699a870be217fae2da4dff533948e6f",
  "records/llm_log_workspace_37/designer_promotion_76_low.json": "49abaac18b75874de278fe96d506101707f58d6b1d1b69f614074f61ff6e573b",
  "records/llm_log_workspace_37/designer_promotion_76_medium.json": "9c83841db63f7f31864cb2f085bc3ac99e11c09a5142d4ed216e95c6bac29dea",
  "records/llm_log_workspace_37/designer_promotion_77_low.json": "b7590c083841efc78d9934eb7d3a83c9364792990e3e491d175ad3b08895102e",
  "records/llm_log_workspace_37/designer_promotion_77_medium.json": "cfae5471c97b36466a786e080b39c052941da4d562ebb1a7494a646567d4a45b",
  "records/llm_log_workspace_37/designer_promotion_78_low.json": "5b4f887fb73d8047432a0433b9985f192684ee66d42dbc4318964797ef33741b",
  "records/llm_log_workspace_37/designer_promotion_78_medium.json": "9b718ea4645a6af3290a08cbe069fe9c8ad9a78f0cdac749c977ab1c548fef8b",
  "records/llm_log_workspace_37/designer_promotion_79_low.json": "3b9c273d78e15416fb75198e9e7acea85eabdab188db2d2bc5a89c8460efdcac",
  "records/llm_log_workspace_37/designer_promotion_79_medium.json": "0134b96127dab852b4a5da75b799a4f7307913c82c01622bba6374f861c49ebd",
  "records/llm_log_workspace_37/designer_promotion_7_low.json": "3a67d48b796c14d8049d5327706b2ae7f8f086a50b9f1fc6596266cef26a466e",
  "records/llm_log_workspace_37/designer_promotion_7_medium.json": "e29dddc2e14dd1fb7de75d52be6bab487eb818995a14d5efb37f5603780d06e8",
  "records/llm_log_workspace_37/designer_promotion_81_low.json": "d69136400ac7933f357f6c167a195fae8b9b63595c11312226414714193ae494",
  "records/llm_log_workspace_37/designer_promotion_81_medium.json": "778966f9d084c40dcb6ccc4f90833e713751379f5991a57ba6bbedc571bb0e2a",
  "records/llm_log_workspace_37/designer_promotion_82_low.json": "71eb4a8ca015d07fa1f4aa1e16afd6d4f7faee18330280fb18798c9870f6b0c2",
  "records/llm_log_workspace_37/designer_promotion_82_medium.json": "365dc3d368b912398e3f88062ff2c9c495b73586adcb2d82bed9426e869cd138",
  "records/llm_log_workspace_37/designer_promotion_83_low.json": "7d3676762478bd01171bc8208d86fa41e054f26b57dfbcc6b8dc9f4a325818c4",
  "records/llm_log_workspace_37/designer_promotion_83_medium.json": "58e9029dab3e6c72a048c9a98e7d31cc01db0ff157c61866b7a8438ff12c4c80",
  "records/llm_log_workspace_37/designer_promotion_84_low.json": "f00d0ea586886cffc1fd7a782daba8a30fcf2fb4a9ea332e2133c2c3a76a9137",
  "records/llm_log_workspace_37/designer_promotion_84_medium.json": "29700f9796bdc582798a1f66596dee36c54ad001c5c90e14a01b72ec447e9149",
  "records/llm_log_workspace_37/designer_promotion_85_low.json": "52bb6c05ba0f0e3ff6b75539564a07bc548fd03c87cb4aafd82f45555f2a1d6e",
  "records/llm_log_workspace_37/designer_promotion_85_medium.json": "048c460fc2c6012d27e198b89f754c6632c0bf04b54d52ffcb6013bc01268c17",
  "records/llm_log_workspace_37/designer_promotion_86_low.json": "f979f3786368c12969d2cdf358fc9eee8a2d5e280494c5ecf9f44f5bca2df809",
  "records/llm_log_workspace_37/designer_promotion_86_medium.json": "72dda7c6555c35b3dcf3d10ae947b11f3ed25a98b49644b65f300d5cabd7ca5c",
  "records/llm_log_workspace_37/designer_promotion_87_low.json": "2fc093faa28499c5d7c588fcee167340afd61dcce34e15bcd1e682675a7a02da",
  "records/llm_log_workspace_37/designer_promotion_87_medium.json": "9fd1c4f635f80ad490fcbdcddf295ca7f8740e0654146902fe3894df907451e3",
  "records/llm_log_workspace_37/designer_promotion_88_low.json": "f8963658c8d7294ff08d2731c0eb63737a838d8f888284b4b4aac7f2071f6dbb",
  "records/llm_log_workspace_37/designer_promotion_88_medium.json": "1c892228f5b1c83d540df0c5d853cf7fc32dcc23ef9ac7fca5b6ed5d122bbec3",
  "records/llm_log_workspace_37/designer_promotion_89_low.json": "21921bb9b392c48a98cd8a6cde8b10ff0346fc8e0a3a4f278fdcf5c21d9d477d",
  "records/llm_log_workspace_37/designer_promotion_89_medium.json": "f40626a7836d4058cba204eeab9ff9858a2cc8c24fc7e1b50aed59caf0c56a0e",
  "records/llm_log_workspace_37/designer_promotion_8_low.json": "613fca8fde0bbfe3db8d6ac8fd7c5d63b5d37a178650f47f27f552ee76f0a10f",
  "records/llm_log_workspace_37/designer_promotion_90_low.json": "0c36eb3562cbf6d78f6b8def235dff8cbec879583649c2719d32a350ebf8ce47",
  "records/llm_log_workspace_37/designer_promotion_90_medium.json": "50da46ab9359103196c9c4a4402eaa55e9a7d7d2591491d0592da90261f5a3ba",
  "records/llm_log_workspace_37/designer_promotion_91_low.json": "ed23245efe8cc235bf377541e227339054848e926c57784f367d187d64efa850",
  "records/llm_log_workspace_37/designer_promotion_92_low.json": "6831f45d8930a44ee9a13bcf8fd6d832d67b8fa1a489ce378cd06e5757aa5d2c",
  "records/llm_log_workspace_37/designer_promotion_93_low.json": "d194d89806760717731cb65a004569f33f4b95b4c4cd1164278c27ee9b1bdcec",
  "records/llm_log_workspace_37/designer_promotion_93_medium.json": "3e5f557dc22a6f2b695d4405dbd6221150ea77859c8519671b9f4ad599a182af",
  "records/llm_log_workspace_37/designer_promotion_94_low.json": "d50716d0a824cacf89dd233821622399abd5240c76f0b886efae9c6b6c64d385",
  "records/llm_log_workspace_37/designer_promotion_95_low.json": "dadc1b1e7649e042f410a63453adf3bb541469fb0275ce8ee3d6a9fb853004e3",
  "records/llm_log_workspace_37/designer_promotion_95_medium.json": "0c4fed7363bd4512960791eb28b224815376be9eb66d470edbb506b87acf6736",
  "records/llm_log_workspace_37/designer_promotion_96_low.json": "6b245c10de268138fe2f46e35e3e0d1840ed4df16119c9ef63e76980c4fd4225",
  "records/llm_log_workspace_37/designer_promotion_96_medium.json": "400a4dcaf38da9b00b2be7f1debf35cdb60acf7160282a72ea715a6797ddaac2",
  "records/llm_log_workspace_37/designer_promotion_97_low.json": "e08221bf92e2e2c381ad4814ec700a0c0c7e288243d7cdcbfc693a39ba6d7d56",
  "records/llm_log_workspace_37/designer_promotion_98_low.json": "51e8f779e2ceffb9fe5ca59e0b099b25b88965367c7bf7995d6f4c93d0f2bdab",
  "records/llm_log_workspace_37/designer_promotion_99_low.json": "74cf928cc4f476ca4c5ddce72153db365fd72ce40b3652347ae24ffd99ffcd05",
  "records/llm_log_workspace_37/designer_promotion_9_low.json": "14e33b558e0b16ba6935e7c80f982f6c1b43665e171d495ec503ef69c7529c8e",
  "records/llm_log_workspace_37/designer_promotion_9_medium.json": "ede91f6d570f016660660f4b288af07eb3c8d361959880f8110739c5880a5e68",
  "records/llm_log_workspace_37/hebo_tune_101.json": "542fc30fc7fc5a822cbaa7e163ac5d148ad0ab15faf33c07b0ba8f5d1b2ae0bf",
  "records/llm_log_workspace_37/hebo_tune_120.json": "2b159e2a1a229667ce8098bbf138a37e823b202b1ffbc772d6dc69c47c348717",
  "records/llm_log_workspace_37/hebo_tune_141.json": "5edca303a2615a1b139f22ad6c56e7e59e82684515c92c6e77fcbc7a7c9e4d7e",
  "records/llm_log_workspace_37/hebo_tune_160.json": "03eb68beb633a7a8e64dcd92247555cdf1de4e78ceecf502f47245e53d5e8e83",
  "records/llm_log_workspace_37/hebo_tune_21.json": "35f1a8c6c309ea894b4100024e23a8cc55ad4122b330a1268fe7e25d93541dce",
  "records/llm_log_workspace_37/hebo_tune_40.json": "bf451dbadbc8d4b3ef0e9b9e8aac3ed6c55503442d2b83e22e125f57b3fd9c4f",
  "records/llm_log_workspace_37/hebo_tune_61.json": "f47f3ae1b28b99fd94026a4b5ac35d3d0ca3bca6008203a80dde1de6337b77f6",
  "records/llm_log_workspace_37/hebo_tune_80.json": "73799183db0f880036f08c0f499368a0241d47348e597adb03125986a4a8c8d3",
  "records/llm_log_workspace_37/meta_agent/round_1.json": "f06d54fe651bb35117a147fcb7357712a0080634bb0de453d546b2fc931ec77e",
  "records/llm_log_workspace_37/meta_agent/round_2.json": "c33997b782f67c7860f5a4eeba9bdb85b3eeed6c231245954fdedcb49de2d36d",
  "records/llm_log_workspace_37/meta_agent/round_3.json": "5e6a72c8034d6d4ead6f05114e107f0f59120912b8817c9e0bcd8d80a57d3a00",
  "records/llm_log_workspace_37/meta_agent/round_4.json": "3fedd43ef9a62ae2ce9403a1b69a09057ac9c59b481468a69b3ed7718e978f11",
  "records/llm_log_workspace_37/meta_agent/round_5.json": "ef7f89e6051e78dc43007c207e1cb78fc37082f00b89abd2c45dd408729b49c5",
  "records/llm_log_workspace_37/meta_agent/round_6.json": "028393accc7f40018241ca7662beb65dd1b04ec31994cd814a290193a8d7a3d8",
  "records/llm_log_workspace_37/meta_agent/round_7.json": "6b5b5f440516c626e6741aed7e92bca1fd00181ce44ffeafec00aa0db8757714",
  "records/llm_log_workspace_37/meta_agent/round_8.json": "81284ea4946a5fa6347741e0098e56537b22be870a54cb58aa4cc6cca819fa11",
  "records/llm_log_workspace_37/objective_scheduler/round_1.json": "bd0daf63b4b22b0e524f5cc1fb751c24fbdcbe05542edc4220b428e706094339",
  "records/llm_log_workspace_37/objective_scheduler/round_2.json": "81638b0af76250f7a448fc5d758aaa86843baddd279c7919256f00365fe67162",
  "records/llm_log_workspace_37/objective_scheduler/round_3.json": "fffe05fe44f420ca17d1f1251575bf5fdc1138f5926ee0e6245f8c48651e7068",
  "records/llm_log_workspace_37/objective_scheduler/round_4.json": "a75fdf7be6c5129b2124e82734a969e1f9cf6ca3d52332a8254fd5a279b349e2",
  "records/llm_log_workspace_37/objective_scheduler/round_5.json": "455cdd82692a6a451144432b0e76c05dfbb6d74c8dcf7b3da1d075520cfddaef",
  "records/llm_log_workspace_37/objective_scheduler/round_6.json": "b062156725dd93e0226101e4447c174dc66eb25bcdfeb82138b6bd358d487257",
  "records/llm_log_workspace_37/objective_scheduler/round_7.json": "33458efeb3dc672ac06a327176a6f74a2ae6b3255719e773e8fdad2befbed1fe",
  "records/llm_log_workspace_37/objective_scheduler/round_8.json": "ccf923ce3c695030da04426711f8c31838439b3283c337d9766cb393140cb59c",
  "reproduce.py": "543387ae916ff9a786a8b73d6dc39879ef30f73c473f3e1920d70d00a51fcd46",
  "source_manifest.json": "62cfc69f6db222f287067b43ea640f7a5c0fbf4bce286f4f62486f6aa8ca94e8"
}


==> anc/logs/historical_code/scripts/benchmark.py <==
"""Benchmark script to test a solver on a schedule.

Usage:
    python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity low
    python scripts/benchmark.py --solver-id 0 --schedule-id 0 --timeout 120 --n-cap 640
    python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity high --output results.json
"""

from __future__ import annotations

import argparse
import json
import os
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import workspace_config
from schedule_loader import load_schedule, load_schedule_fidelities, list_available_schedules


def validate_solver(solver_id: int) -> bool:
    """Check if solver file exists."""
    solver_path = workspace_config.get_solvers_dir() / f"solver_{solver_id}.py"
    return solver_path.exists()


def list_available_solvers() -> list[int]:
    """List all available solver IDs."""
    solvers_dir = workspace_config.get_solvers_dir()
    if not solvers_dir.exists():
        return []

    solver_ids = []
    for solver_file in solvers_dir.glob("solver_*.py"):
        try:
            solver_id = int(solver_file.stem.split("_")[1])
            solver_ids.append(solver_id)
        except (IndexError, ValueError):
            continue

    return sorted(solver_ids)


def print_results_table(experiments: list[dict], solver_id: int, schedule_id: int, fidelity: str | None) -> None:
    """Print experiment results as a formatted table."""
    fidelity_str = f" ({fidelity} fidelity)" if fidelity else ""
    print(f"\nBenchmark: Solver {solver_id} on Schedule {schedule_id}{fidelity_str}")
    print("=" * 60)
    print(f"{'N':>6} | {'max_steps':>9} | {'unsolved':>8} | {'median_step':>11}")
    print("-" * 6 + "-+-" + "-" * 9 + "-+-" + "-" * 8 + "-+-" + "-" * 11)

    for exp in experiments:
        N = exp.get('N', 0)
        max_steps = exp.get('max_steps', 0)
        unsolved = exp.get('unsolved_fraction', 0.0)
        median = exp.get('median_step', 0)
        print(f"{N:>6} | {max_steps:>9} | {unsolved:>8.2f} | {median:>11}")

    print("=" * 60)

    if experiments:
        max_N = max(e.get('N', 0) for e in experiments)
        min_unsolved = min(e.get('unsolved_fraction', 1.0) for e in experiments)
        print(f"Summary: Reached N={max_N}, {len(experiments)} experiments, best unsolved={min_unsolved:.2f}")


def save_results_json(experiments: list[dict], solver_id: int, schedule_id: int,
                      fidelity: str | None, output_path: Path) -> None:
    """Save experiment results to JSON file."""
    result = {
        "solver_id": solver_id,
        "schedule_id": schedule_id,
        "fidelity": fidelity,
        "experiments": experiments,
        "summary": {
            "max_N": max(e.get('N', 0) for e in experiments) if experiments else 0,
            "num_experiments": len(experiments),
            "min_unsolved": min(e.get('unsolved_fraction', 1.0) for e in experiments) if experiments else 1.0,
        }
    }

    with open(output_path, 'w') as f:
        json.dump(result, f, indent=2)

    print(f"\nResults saved to: {output_path}")


def main():
    parser = argparse.ArgumentParser(
        description="Benchmark a solver on a schedule",
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog="""
Examples:
  python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity low
  python scripts/benchmark.py --solver-id 0 --schedule-id 0 --timeout 120 --n-cap 640
  python scripts/benchmark.py --solver-id 0 --schedule-id 0 --fidelity high --output results.json
        """
    )

    parser.add_argument(
        "--solver-id",
        type=int,
        required=True,
        help="Design ID of the solver to benchmark"
    )
    parser.add_argument(
        "--schedule-id",
        type=int,
        default=99999,
        help="Schedule ID to use (default: 99999)"
    )
    parser.add_argument(
        "--fidelity",
        type=str,
        choices=["low", "medium", "high"],
        default=None,
        help="Fidelity level. If not specified, uses custom params via --timeout and --n-cap"
    )
    parser.add_argument(
        "--timeout",
        type=int,
        default=86400,
        help="Timeout in seconds (default: 86400, only used without --fidelity)"
    )
    parser.add_argument(
        "--n-start",
        type=int,
        default=1280,
        help="Starting problem size N (default: 1280, only used without --fidelity)"
    )
    parser.add_argument(
        "--n-cap",
        type=int,
        default=2560,
        help="Maximum problem size N (default: 2560, only used without --fidelity)"
    )
    parser.add_argument(
        "--max-steps-start",
        type=int,
        default=1000000,
        help="Maximum steps to run (default: 1000000, only used without --fidelity)"
    )
    parser.add_argument(
        "--max-steps-cap",
        type=int,
        default=10000000,
        help="Maximum steps to run (default: 10000000, only used without --fidelity)"
    )
    parser.add_argument(
        "--output",
        type=str,
        default=None,
        help="Output file path for JSON results (optional)"
    )
    parser.add_argument(
        "--workspace",
        type=str,
        default=None,
        help="Workspace name for run isolation (e.g., 'run_22')"
    )

    args = parser.parse_args()

    # Set workspace for all path resolution
    workspace_config.set_workspace(args.workspace)

    # Validate solver exists
    if not validate_solver(args.solver_id):
        available = list_available_solvers()
        print(f"Error: Solver {args.solver_id} not found.")
        print(f"Available solvers: {available}")
        sys.exit(1)

    # Validate schedule exists
    available_schedules = list_available_schedules()
    if args.schedule_id not in available_schedules:
        print(f"Error: Schedule {args.schedule_id} not found.")
        print(f"Available schedules: {available_schedules}")
        sys.exit(1)

    # Determine output path
    if args.output:
        output_path = Path(args.output)
    else:
        results_dir = workspace_config.get_results_dir()
        results_dir.mkdir(parents=True, exist_ok=True)
        output_path = results_dir / f"benchmark_solver_{args.solver_id}_schedule_{args.schedule_id}.json"

    # Load and run schedule
    if args.fidelity:
        fidelities = load_schedule_fidelities(args.schedule_id)
        schedule_fn = fidelities[args.fidelity]
        print(f"Running {args.fidelity} fidelity schedule {args.schedule_id} on solver {args.solver_id}...")
        results = schedule_fn(design_id=args.solver_id)
    else:
        schedule_fn = load_schedule(args.schedule_id)
        print(f"Running schedule {args.schedule_id} on solver {args.solver_id} (timeout={args.timeout}s, N_cap={args.n_cap})...")
        results = schedule_fn(
            design_id=args.solver_id,
            N_start=args.n_start,
            N_cap=args.n_cap,
            timeout=args.timeout,
            max_steps_start=args.max_steps_start,
            max_steps_cap=args.max_steps_cap
        )

    # Consume results — supports both generators (streaming) and lists
    from types import GeneratorType
    if isinstance(results, GeneratorType):
        fidelity_str = f" ({args.fidelity} fidelity)" if args.fidelity else ""
        print(f"\nBenchmark: Solver {args.solver_id} on Schedule {args.schedule_id}{fidelity_str}")
        print("=" * 60)
        print(f"{'N':>6} | {'max_steps':>9} | {'unsolved':>8} | {'median_step':>11}")
        print("-" * 6 + "-+-" + "-" * 9 + "-+-" + "-" * 8 + "-+-" + "-" * 11)

        experiments = []
        for exp in results:
            experiments.append(exp)
            N = exp.get('N', 0)
            max_steps = exp.get('max_steps', 0)
            unsolved = exp.get('unsolved_fraction', 0.0)
            median = exp.get('median_step', 0)
            print(f"{N:>6} | {max_steps:>9} | {unsolved:>8.2f} | {median:>11}")
            save_results_json(experiments, args.solver_id, args.schedule_id, args.fidelity, output_path)

        print("=" * 60)
        if experiments:
            max_N = max(e.get('N', 0) for e in experiments)
            min_unsolved = min(e.get('unsolved_fraction', 1.0) for e in experiments)
            print(f"Summary: Reached N={max_N}, {len(experiments)} experiments, best unsolved={min_unsolved:.2f}")
    else:
        experiments = results
        print_results_table(experiments, args.solver_id, args.schedule_id, args.fidelity)
        save_results_json(experiments, args.solver_id, args.schedule_id, args.fidelity, output_path)


if __name__ == "__main__":
    try:
        main()
    except KeyboardInterrupt:
        print("\n\nInterrupted by user")
        sys.exit(1)
    except Exception as e:
        print(f"\nBenchmark failed: {e}")
        import traceback
        traceback.print_exc()
        sys.exit(1)


==> anc/logs/historical_code/scripts/orchestrator.py <==
"""High-level orchestrator for planner/designer iterations with multi-fidelity optimization.

Simplified design:
- Objective evolution is periodic (every N iterations), not agent-decided
- Fidelity levels map to predefined schedules: low→0, medium→1, high→2
"""

from __future__ import annotations

import argparse
import json
import shutil
import sys
from pathlib import Path
from typing import Optional, List

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import workspace_config  # type: ignore
from database.manager import DatabaseManager  # type: ignore
from llm_client import LLMClient  # type: ignore
from prompt_formatter import PromptFormatter  # type: ignore
from workflow.iteration import run_iteration, run_planner_round, run_designer_iteration  # type: ignore
from workflow.objective_scheduler import run_objective_schedule_round  # type: ignore
from workflow.meta_agent import run_meta_agent_round  # type: ignore
from scripts.hebo_tune import maybe_run_tuning  # type: ignore
from consensus_objective import create_consensus_objective, get_consensus_summary  # type: ignore
from meta_agent_state import get_effective_meta_weights, get_latest_objective_directions  # type: ignore
import objective_metadata  # type: ignore
import schedule_metadata  # type: ignore


# --------------------------------------------------------------------------- #
# Baseline Benchmark                                                          #
# --------------------------------------------------------------------------- #

def benchmark_baseline(db: DatabaseManager, schedule_id: int = 0, objective_id: int = 0) -> None:
    """Benchmark the baseline solver and log results to database.

    Only runs if no designs exist in the database. Creates design_id=0
    with high-fidelity experiment results from the baseline solver.

    Args:
        db: Database manager
        schedule_id: Schedule ID to use (default: 0)
        objective_id: Objective ID to record (default: 0)
    """
    # Skip if designs already exist
    if db.count_designs() > 0:
        print(f"Database has {db.count_designs()} designs, skipping baseline benchmark")
        return

    print("\n" + "="*70)
    print("BASELINE BENCHMARK")
    print("="*70)
    print("Running high-fidelity benchmark on baseline solver (design_id=0)...")

    # Import schedule function
    from domain_knowledge.schedule_baseline import schedule_high

    # Run high-fidelity schedule
    experiment_results = schedule_high(design_id=0)

    print(f"Baseline benchmark complete: {len(experiment_results)} experiments")
    for exp in experiment_results:
        print(f"  N={exp['N']:4d}: median_step={exp['median_step']:6d}, unsolved={exp['unsolved_fraction']:.2f}")

    # Add baseline design to database
    db.add_design(
        design_id=0,
        planner_round_id=0,  # Round 0 = baseline
        reference_weights=[],  # No parents
        short_name="baseline",
        model_name="baseline",  # Not LLM-generated
        code_path="solvers/solver_0.py",
        planner_log="",  # No log
        designer_log="",  # No log
        schedule_id=schedule_id,
        objective_id=objective_id,
    )

    # Add experiment results (flat format, matching designer workflow)
    for exp in experiment_results:
        exp['fidelity'] = 'high'
        db.add_experiment_to_design(design_id=0, experiment_data=exp)

    print(f"Baseline design added to database (design_id=0)")
    print("="*70 + "\n")


# --------------------------------------------------------------------------- #
# Workspace Initialization                                                    #
# --------------------------------------------------------------------------- #

def initialize_workspace(db: DatabaseManager) -> None:
    """Initialize workspace with baseline files and experiments.

    Copies:
    1. Baseline code files from domain_knowledge/ to workspace directories
    2. Baseline experiment results from database/database.json

    This avoids re-running expensive baseline experiments when creating
    a new workspace.
    """
    # Skip if database already has designs
    if db.count_designs() > 0:
        return

    print("\n" + "="*70)
    print("WORKSPACE INITIALIZATION")
    print("="*70)

    # Get workspace paths
    solvers_dir = workspace_config.get_solvers_dir()
    objectives_dir = workspace_config.get_objectives_dir()
    schedules_dir = workspace_config.get_schedules_dir()
    knowledge_dir = workspace_config.get_knowledge_dir()

    # Create directories
    objectives_dir.mkdir(parents=True, exist_ok=True)
    schedules_dir.mkdir(parents=True, exist_ok=True)

    # Copy baseline files
    shutil.copy(knowledge_dir / "solver_baseline.py", solvers_dir / "solver_0.py")
    shutil.copy(knowledge_dir / "objective_baseline.py", objectives_dir / "objective_0.py")
    shutil.copy(knowledge_dir / "schedule_baseline.py", schedules_dir / "schedule_0.py")
    print(f"Copied baseline files to workspace:")
    print(f"  - {solvers_dir / 'solver_0.py'}")
    print(f"  - {objectives_dir / 'objective_0.py'}")
    print(f"  - {schedules_dir / 'schedule_0.py'}")

    # Initialize baseline metadata (load descriptions from domain_knowledge/)
    objective_desc = (knowledge_dir / "objective_baseline_description.txt").read_text().strip()
    schedule_desc = (knowledge_dir / "schedule_baseline_description.txt").read_text().strip()
    objective_metadata.save_objective_metadata(
        objective_id=0,
        description=objective_desc,
        round_id=0,
    )
    schedule_metadata.save_schedule_metadata(
        schedule_id=0,
        description=schedule_desc,
        fidelities=["low", "medium", "high"],
        round_id=0,
    )
    print(f"Initialized baseline metadata:")
    print(f"  - {objectives_dir / 'metadata.json'}")
    print(f"  - {schedules_dir / 'metadata.json'}")

    # Copy baseline experiments from default database
    default_db_path = workspace_config.get_root() / "database" / "database.json"
    if default_db_path.exists():
        with open(default_db_path) as f:
            default_data = json.load(f)

        # Find baseline design (design_id=0)
        for design in default_data.get("designs", []):
            if design.get("design_id") == 0:
                # Add baseline design to workspace database
                db.add_design(
                    design_id=0,
                    planner_round_id=0,
                    reference_weights=[],
                    short_name="baseline",
                    model_name="baseline",
                    code_path="solvers/solver_0.py",
                    planner_log="",
                    designer_log="",
                    schedule_id=0,
                    objective_id=0,
                )
                # Add experiments
                experiments = design.get("experiments", [])
                for exp in experiments:
                    db.add_experiment_to_design(design_id=0, experiment_data=exp)
                print(f"Copied baseline design with {len(experiments)} experiments from database/database.json")
                break
        else:
            print("Warning: No baseline design (design_id=0) found in database/database.json")
    else:
        print(f"Warning: Default database not found at {default_db_path}")

    print("="*70 + "\n")


# --------------------------------------------------------------------------- #
# Main Orchestrator                                                           #
# --------------------------------------------------------------------------- #

def main():
    """Main orchestration loop with simplified multi-fidelity workflow.

    Flow:
    - Regular iterations: Planner → Designer → Execute with fidelity-mapped schedule
    - Objective iterations (periodic): Same + Objective round to create new objective
    """
    args = parse_args()

    # Set workspace for all path resolution
    workspace_config.set_workspace(args.workspace)

    # Setup paths using workspace_config
    database_path = workspace_config.get_database_path()
    prompt_dir = workspace_config.get_prompts_dir()
    knowledge_dir = workspace_config.get_knowledge_dir()
    llm_log_dir = workspace_config.get_llm_log_dir()
    solvers_dir = workspace_config.get_solvers_dir()

    # Create directories
    database_path.parent.mkdir(parents=True, exist_ok=True)
    llm_log_dir.mkdir(parents=True, exist_ok=True)
    solvers_dir.mkdir(parents=True, exist_ok=True)

    # Initialize database
    db = DatabaseManager(database_path)
    db.load()

    # Initialize LLM clients
    llm_clients = [LLMClient(model=model) for model in args.models]
    if not llm_clients:
        llm_clients = [LLMClient(model="gpt-5.2")]

    # Initialize workspace with baseline files (if new workspace)
    initialize_workspace(db)

    # Fallback: run benchmark if initialize_workspace didn't populate baseline
    # (e.g., if database/database.json doesn't exist)
    benchmark_baseline(db, schedule_id=args.initial_schedule_id, objective_id=args.initial_objective_id)

    # Determine schedule generation setting
    # --enable-schedule-generation overrides --disable-schedule-generation
    generate_schedule = args.enable_schedule_generation and not args.disable_schedule_generation

    # Raise exception if schedule generation is enabled (feature deferred)
    if generate_schedule:
        raise NotImplementedError(
            "Schedule generation is disabled in this version. "
            "The meta-agent currently only supports objective guidance. "
            "Schedule generation will be implemented in a future version. "
            "Use --disable-schedule-generation (default) to proceed."
        )

    # Initialize multi-fidelity tracking
    current_objective_id = args.initial_objective_id
    current_schedule_id = args.initial_schedule_id
    objective_round_counter = 0
    meta_round_counter = 0

    # Determine meta-agent frequency
    meta_agent_frequency = args.meta_agent_frequency or args.objective_frequency

    # Run meta-agent at startup if multiple objectives exist
    # (useful after merging workspaces to analyze imported objectives)
    if args.enable_meta_agent:
        objectives_dir = workspace_config.get_objectives_dir()
        num_objectives = len([
            f for f in objectives_dir.glob("objective_*.py")
            if f.name != "__init__.py"
        ]) if objectives_dir.exists() else 0

        if num_objectives > 1:
            print(f"\n{'='*70}")
            print(f"STARTUP META-AGENT ROUND ({num_objectives} objectives detected)")
            print(f"{'='*70}")

            meta_round_counter += 1
            startup_llm = llm_clients[0]

            # Build consensus objective for the startup round
            startup_meta_weights = get_effective_meta_weights()
            startup_consensus_fn, startup_stats = create_consensus_objective(
                db, age_decay_base=0.9, meta_weights=startup_meta_weights
            )
            print(get_consensus_summary(startup_stats))

            startup_formatter = PromptFormatter(
                prompt_dir=prompt_dir,
                knowledge_dir=knowledge_dir,
                database_manager=db,
                objective_fn=startup_consensus_fn,
                num_designers=args.num_designers,
            )

            meta_result = run_meta_agent_round(
                llm=startup_llm,
                db=db,
                formatter=startup_formatter,
                meta_round_id=meta_round_counter,
                research_goal=args.research_goal,
                llm_log_dir=llm_log_dir,
            )

            print(f"Startup meta-agent phase: {meta_result.research_phase}")
            print(f"{'='*70}\n")

    print(f"Starting orchestrator with {args.iterations} iterations")
    if args.workspace:
        print(f"Workspace: {args.workspace}")
    print(f"Database: {database_path}")
    print(f"Current designs: {db.count_designs()}")
    print(f"Objective frequency: every {args.objective_frequency} iterations")
    print(f"Initial objective_id: {current_objective_id}")
    print(f"Schedule generation: disabled (using baseline)")
    print(f"Using consensus objective (aggregates all objectives with Kendall tau weighting)")
    print(f"Promotion thresholds: medium<{args.promote_medium_threshold}, high<{args.promote_high_threshold}")
    if args.enable_meta_agent:
        print(f"Meta-agent: enabled (frequency: every {meta_agent_frequency} iterations)")
        if args.research_goal:
            print(f"Research goal: {args.research_goal[:80]}...")
        else:
            print(f"Research goal: from domain_knowledge/research_goal.txt")



    # Main iteration loop
    for iteration in range(1, args.iterations + 1):
        print(f"\n{'='*70}")
        print(f"Iteration {iteration}/{args.iterations}")
        print(f"{'='*70}")

        # Rotate through LLM models
        llm = llm_clients[(iteration - 1) % len(llm_clients)]
        print(f"Using model: {llm.model}")
        print(f"Current objective_id: {current_objective_id}")

        # Get meta weights if meta-agent is enabled
        meta_weights = None
        if args.enable_meta_agent:
            meta_weights = get_effective_meta_weights()
            if meta_weights:
                print(f"Applying meta-agent weights: {len(meta_weights)} objectives adjusted")

        # Create consensus objective (recomputed each iteration)
        consensus_fn, consensus_stats = create_consensus_objective(
            db, age_decay_base=0.9, meta_weights=meta_weights
        )
        print(get_consensus_summary(consensus_stats))

        # Create prompt formatter with current database state and consensus objective
        formatter = PromptFormatter(
            prompt_dir=prompt_dir,
            knowledge_dir=knowledge_dir,
            database_manager=db,
            objective_fn=consensus_fn,
            num_designers=args.num_designers,
        )

        # Check if this is an objective round (periodic)
        is_objective_round = (iteration % args.objective_frequency == 0) and (iteration > 0)

        # Step 1: Run planner round
        print(f"\n[PLANNER] Running planner round")
        planner_result = run_planner_round(
            llm=llm,
            db=db,
            formatter=formatter,
            llm_log_dir=llm_log_dir,
            num_designers=args.num_designers,
        )
        print(f"Planner round: {planner_result.round_id}")
        print(f"Research phase: {planner_result.summary.current_phase}")

        # Step 2: Run designer iterations
        print(f"\n[DESIGNER] Running designer iterations")
        design_ids = run_designer_iteration(
            llm=llm,
            db=db,
            formatter=formatter,
            planner=planner_result,
            llm_log_dir=llm_log_dir,
            solvers_dir=solvers_dir,
            max_retries=3,
            schedule_id=current_schedule_id,
            objective_id=current_objective_id,
            promote_medium_threshold=args.promote_medium_threshold,
            promote_high_threshold=args.promote_high_threshold,
        )
        print(f"Created designs: {design_ids}")

        # HEBO tuning (uses same promotion thresholds as designer)
        maybe_run_tuning(
            db=db,
            llm=llm,
            formatter=formatter,
            llm_log_dir=llm_log_dir,
            solvers_dir=solvers_dir,
            max_iter=args.hebo_max_iter,
            suggestions=args.hebo_suggestions,
            max_tuning_ratio=args.hebo_max_tuning_ratio,
            schedule_id=current_schedule_id,
            promote_medium_threshold=args.promote_medium_threshold,
            promote_high_threshold=args.promote_high_threshold,
        )

        # Step 3: Meta-agent round (before objective round, if enabled)
        meta_directions = None
        is_meta_round = (iteration % meta_agent_frequency == 0) and (iteration > 0)

        if is_meta_round and args.enable_meta_agent:
            meta_round_counter += 1
            print(f"\n[META-AGENT] Running meta-agent round {meta_round_counter}")

            # Rebuild formatter with latest state
            consensus_fn, consensus_stats = create_consensus_objective(
                db, age_decay_base=0.9, meta_weights=meta_weights
            )
            formatter = PromptFormatter(
                prompt_dir=prompt_dir,
                knowledge_dir=knowledge_dir,
                database_manager=db,
                objective_fn=consensus_fn,
                num_designers=args.num_designers,
            )

            meta_result = run_meta_agent_round(
                llm=llm,
                db=db,
                formatter=formatter,
                meta_round_id=meta_round_counter,
                research_goal=args.research_goal,
                llm_log_dir=llm_log_dir,
            )

            # Get directions for objective generation
            meta_directions = meta_result.objective_directions

            # Update meta weights for next iteration
            # (weights will be applied in next iteration's consensus)
            print(f"Meta-agent phase: {meta_result.research_phase}")

        # Step 4: Periodic objective round
        if is_objective_round:
            objective_round_counter += 1
            print(f"\n[OBJECTIVE] Running periodic round {objective_round_counter}")

            # Get meta directions if available (from current or previous run)
            if meta_directions is None and args.enable_meta_agent:
                meta_directions = get_latest_objective_directions()

            # Rebuild formatter with latest state using consensus objective
            consensus_fn, consensus_stats = create_consensus_objective(
                db, age_decay_base=0.9, meta_weights=meta_weights
            )
            formatter = PromptFormatter(
                prompt_dir=prompt_dir,
                knowledge_dir=knowledge_dir,
                database_manager=db,
                objective_fn=consensus_fn,
                num_designers=args.num_designers,
            )

            objective_result = run_objective_schedule_round(
                llm=llm,
                db=db,
                formatter=formatter,
                current_objective_id=current_objective_id,
                objective_round_id=objective_round_counter,
                llm_log_dir=llm_log_dir,
                generate_schedule=False,  # Schedule generation disabled
                meta_directions=meta_directions,
            )

            if objective_result.new_objective_id is not None:
                print(f"[OBJECTIVE] New objective created: objective_{objective_result.new_objective_id}")
                # Update current objective ID (consensus will include it in next iteration)
                current_objective_id = objective_result.new_objective_id

                # Only update schedule_id if a new schedule was created
                if objective_result.new_schedule_id is not None:
                    print(f"[SCHEDULE] New schedule created: schedule_{objective_result.new_schedule_id}")
                    current_schedule_id = objective_result.new_schedule_id
            else:
                print(f"[OBJECTIVE] Failed to create new objective")

        print(f"\nCompleted iteration {iteration}")
        print(f"Total designs in database: {db.count_designs()}")


    print(f"\n{'='*70}")
    print(f"Orchestration complete!")
    print(f"Total designs: {db.count_designs()}")
    print(f"Final objective_id: {current_objective_id}")
    print(f"Database saved to: {database_path}")
    print(f"{'='*70}")


def parse_args() -> argparse.Namespace:
    """Parse command-line arguments."""
    parser = argparse.ArgumentParser(
        description="Orchestrate planner/designer iterations with multi-fidelity optimization"
    )

    # Workspace configuration
    parser.add_argument(
        "--workspace",
        type=str,
        default=None,
        help="Workspace name for run isolation (e.g., 'run_22'). "
             "Prefixes output directories: database_run_22/, solvers_run_22/, etc. "
             "If not specified, uses default paths for backwards compatibility.",
    )

    # Basic iteration settings
    parser.add_argument(
        "--iterations",
        type=int,
        default=10,
        help="Number of planner/designer iteration rounds (default: 10)",
    )
    parser.add_argument(
        "--num-designers",
        type=int,
        default=2,
        help="Number of designer agents per planner round (default: 2)",
    )
    parser.add_argument(
        "--models",
        nargs="+",
        default=["gpt-5.2"],
        help="LLM models to use (rotates through them). Default: gpt-5.2",
    )

    # Multi-fidelity settings
    parser.add_argument(
        "--objective-frequency",
        type=int,
        default=10,
        help="Create new objective every N iterations (default: 10)",
    )
    parser.add_argument(
        "--initial-objective-id",
        type=int,
        default=0,
        help="Initial objective function ID (default: 0)",
    )
    parser.add_argument(
        "--initial-schedule-id",
        type=int,
        default=0,
        help="Initial schedule ID (default: 0)",
    )
    parser.add_argument(
        "--disable-schedule-generation",
        action="store_true",
        default=True,
        help="Disable schedule generation, always use baseline schedule (default: True)",
    )
    parser.add_argument(
        "--enable-schedule-generation",
        action="store_true",
        help="Enable schedule generation (overrides --disable-schedule-generation)",
    )

    # Meta-agent settings
    parser.add_argument(
        "--enable-meta-agent",
        action="store_true",
        default=True,
        help="Enable meta-agent for objective guidance and weight adjustment (default: True)",
    )
    parser.add_argument(
        "--research-goal",
        type=str,
        default=None,
        help="High-level research goal for meta-agent guidance. "
             "If not provided, reads from domain_knowledge/research_goal.txt",
    )
    parser.add_argument(
        "--meta-agent-frequency",
        type=int,
        default=None,
        help="Run meta-agent every N iterations (default: same as objective-frequency)",
    )

    # Fidelity promotion thresholds
    parser.add_argument(
        "--promote-medium-threshold",
        type=float,
        default=0.5,
        help="Consensus objective threshold to promote low→medium (default: 0.5, top 50%%)",
    )
    parser.add_argument(
        "--promote-high-threshold",
        type=float,
        default=0.1,
        help="Consensus objective threshold to promote medium→high (default: 0.1, top 10%%)",
    )

    # HEBO tuning settings
    parser.add_argument(
        "--hebo-max-iter",
        type=int,
        default=50,
        help="Maximum HEBO optimization iterations (default: 50)",
    )
    parser.add_argument(
        "--hebo-suggestions",
        type=int,
        default=1,
        help="Number of HEBO suggestions per iteration (default: 1)",
    )
    parser.add_argument(
        "--hebo-max-tuning-ratio",
        type=float,
        default=0.1,
        help="Maximum ratio of tuned designs to total designs (default: 0.1)",
    )
    return parser.parse_args()


if __name__ == "__main__":
    try:
        main()
    except KeyboardInterrupt:
        print("\n\nInterrupted by user")
        sys.exit(1)
    except Exception as e:
        print(f"\nOrchestrator failed: {e}")
        import traceback
        traceback.print_exc()
        sys.exit(1)


==> anc/logs/records/database_workspace_32/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-02-02T05:24:26.192390Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin routing regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_1.py",
      "planner_log": "llm_log_workspace_32/planner_1.json",
      "designer_log": "llm_log_workspace_32/designer_1.json",
      "timestamp": "2026-02-02T05:46:08.588940Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 359,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 570,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2155,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3780,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10627,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5,
          "median_step": 51200,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.53,
          "median_step": 108867,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled mem scaling (unstable)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_2.py",
      "planner_log": "llm_log_workspace_32/planner_1.json",
      "designer_log": "llm_log_workspace_32/designer_2.json",
      "timestamp": "2026-02-02T05:47:50.933996Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 454,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 3893,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 1,
          "weight": 0.25
        }
      ],
      "short_name": "Annealed R-routing: mixed gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_3.py",
      "planner_log": "llm_log_workspace_32/planner_2.json",
      "designer_log": "llm_log_workspace_32/designer_3.json",
      "timestamp": "2026-02-02T05:53:19.096681Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 724,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1755,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7718,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Over-coupled global normalization",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_4.py",
      "planner_log": "llm_log_workspace_32/planner_2.json",
      "designer_log": "llm_log_workspace_32/designer_4.json",
      "timestamp": "2026-02-02T05:56:08.907387Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 430,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1000,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2726,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8660,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 3,
          "weight": 0.35
        }
      ],
      "short_name": "Clause-adaptive R-anneal: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_5.py",
      "planner_log": "llm_log_workspace_32/planner_3.json",
      "designer_log": "llm_log_workspace_32/designer_5.json",
      "timestamp": "2026-02-02T06:11:39.144683Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 874,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3354,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4758,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13487,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42238,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 2,
          "weight": 0.1
        },
        {
          "design_id": 4,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth memory-step clipping",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_6.py",
      "planner_log": "llm_log_workspace_32/planner_3.json",
      "designer_log": "llm_log_workspace_32/designer_6.json",
      "timestamp": "2026-02-02T06:14:41.052382Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 398,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 708,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3017,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4978,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 1.0
        }
      ],
      "short_name": "Top-3 R routing slows at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_7.py",
      "planner_log": "llm_log_workspace_32/planner_4.json",
      "designer_log": "llm_log_workspace_32/designer_7.json",
      "timestamp": "2026-02-02T06:26:08.005713Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 404,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 984,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3482,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4359,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12527,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.52,
          "median_step": 53311,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.85
        },
        {
          "design_id": 4,
          "weight": 0.1
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "xs-gated xl leak (scaling break)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_8.py",
      "planner_log": "llm_log_workspace_32/planner_4.json",
      "designer_log": "llm_log_workspace_32/designer_8.json",
      "timestamp": "2026-02-02T06:30:03.414500Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1733,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4174,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 15538,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.75
        },
        {
          "design_id": 3,
          "weight": 0.15
        },
        {
          "design_id": 7,
          "weight": 0.1
        }
      ],
      "short_name": "c-adaptive top-2 R routing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_9.py",
      "planner_log": "llm_log_workspace_32/planner_5.json",
      "designer_log": "llm_log_workspace_32/designer_9.json",
      "timestamp": "2026-02-02T06:45:10.806967Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 381,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 842,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2771,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3798,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13988,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44596,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 6,
          "weight": 0.4
        }
      ],
      "short_name": "Clause-local memory clipping",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_10.py",
      "planner_log": "llm_log_workspace_32/planner_5.json",
      "designer_log": "llm_log_workspace_32/designer_10.json",
      "timestamp": "2026-02-02T06:48:32.709759Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 975,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1695,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3966,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.55
        },
        {
          "design_id": 5,
          "weight": 0.4
        },
        {
          "design_id": 7,
          "weight": 0.05
        }
      ],
      "short_name": "Thresholded c-gated top-2 R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_11.py",
      "planner_log": "llm_log_workspace_32/planner_6.json",
      "designer_log": "llm_log_workspace_32/designer_11.json",
      "timestamp": "2026-02-02T08:14:32.891016Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 534,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 964,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2882,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5621,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 19916,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39086,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 93596,
          "fidelity": "high"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.7,
          "median_step": 339095,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Gap-gated top2 smoothing: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_12.py",
      "planner_log": "llm_log_workspace_32/planner_6.json",
      "designer_log": "llm_log_workspace_32/designer_12.json",
      "timestamp": "2026-02-02T08:17:06.140036Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1138,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2455,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.88
        },
        {
          "design_id": 9,
          "weight": 0.1
        },
        {
          "design_id": 12,
          "weight": 0.02
        }
      ],
      "short_name": "Sigmoid-gated tau(c) for R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_13.py",
      "planner_log": "llm_log_workspace_32/planner_7.json",
      "designer_log": "llm_log_workspace_32/designer_13.json",
      "timestamp": "2026-02-02T08:31:59.088663Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 226,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 384,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1264,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1967,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5596,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13013,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41521,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.75
        },
        {
          "design_id": 10,
          "weight": 0.15
        },
        {
          "design_id": 6,
          "weight": 0.1
        }
      ],
      "short_name": "c-gated xl leak (regresses)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_14.py",
      "planner_log": "llm_log_workspace_32/planner_7.json",
      "designer_log": "llm_log_workspace_32/designer_14.json",
      "timestamp": "2026-02-02T08:35:57.478066Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 400,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1861,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3922,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.85
        },
        {
          "design_id": 9,
          "weight": 0.1
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Threshold gate exponent ablation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_15.py",
      "planner_log": "llm_log_workspace_32/planner_8.json",
      "designer_log": "llm_log_workspace_32/designer_15.json",
      "timestamp": "2026-02-02T08:53:34.142125Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 154,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 823,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2420,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7230,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18175,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5,
          "median_step": 51200,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.45
        },
        {
          "design_id": 10,
          "weight": 0.45
        },
        {
          "design_id": 8,
          "weight": 0.1
        }
      ],
      "short_name": "Joint dv+mem normalization",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_16.py",
      "planner_log": "llm_log_workspace_32/planner_8.json",
      "designer_log": "llm_log_workspace_32/designer_16.json",
      "timestamp": "2026-02-02T08:56:43.496149Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 616,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1085,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2043,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6871,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.8
        },
        {
          "design_id": 9,
          "weight": 0.2
        }
      ],
      "short_name": "Reduced 2nd-literal rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_17.py",
      "planner_log": "llm_log_workspace_32/planner_9.json",
      "designer_log": "llm_log_workspace_32/designer_17.json",
      "timestamp": "2026-02-02T09:00:24.973476Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 670,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3643,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.8
        },
        {
          "design_id": 16,
          "weight": 0.2
        }
      ],
      "short_name": "Tanh mem-clip regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_18.py",
      "planner_log": "llm_log_workspace_32/planner_9.json",
      "designer_log": "llm_log_workspace_32/designer_18.json",
      "timestamp": "2026-02-02T09:10:50.769332Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 441,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1228,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1048,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4633,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7609,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 38372,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 1.0
        }
      ],
      "short_name": "Hard-gated top-2 rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_19.py",
      "planner_log": "llm_log_workspace_32/planner_10.json",
      "designer_log": "llm_log_workspace_32/designer_19.json",
      "timestamp": "2026-02-02T09:22:45.796858Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 497,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 767,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2076,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3483,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10398,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 1,
          "weight": 0.35
        }
      ],
      "short_name": "Smooth routing (hard c) regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_20.py",
      "planner_log": "llm_log_workspace_32/planner_10.json",
      "designer_log": "llm_log_workspace_32/designer_20.json",
      "timestamp": "2026-02-02T09:26:07.901517Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 532,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1467,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2428,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5895,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Hard-gated top-2 rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_21.py",
      "planner_log": "llm_log_workspace_32/planner_10.json",
      "designer_log": "llm_log_workspace_32/hebo_tune_21.json",
      "timestamp": "2026-02-02T14:10:59.814912Z",
      "experiments": [
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 442,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 713,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1140,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1984,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8957,
          "fidelity": "low"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18524,
          "fidelity": "medium"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 65722,
          "fidelity": "medium"
        },
        {
          "design_id": 1770024412,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.52,
          "median_step": 213245,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.6
        },
        {
          "design_id": 21,
          "weight": 0.1
        },
        {
          "design_id": 9,
          "weight": 0.3
        }
      ],
      "short_name": "Sigmoid-gated top-2 rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_22.py",
      "planner_log": "llm_log_workspace_32/planner_11.json",
      "designer_log": "llm_log_workspace_32/designer_22.json",
      "timestamp": "2026-02-02T14:46:37.998116Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 361,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 502,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1791,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3129,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11104,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24970,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.54,
          "median_step": 111208,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.8
        },
        {
          "design_id": 10,
          "weight": 0.15
        },
        {
          "design_id": 6,
          "weight": 0.05
        }
      ],
      "short_name": "Adaptive tanh clip (viol boost)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_23.py",
      "planner_log": "llm_log_workspace_32/planner_11.json",
      "designer_log": "llm_log_workspace_32/designer_23.json",
      "timestamp": "2026-02-02T14:49:42.976342Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 368,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 926,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1967,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8767,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 24,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.8
        },
        {
          "design_id": 13,
          "weight": 0.1
        },
        {
          "design_id": 5,
          "weight": 0.1
        }
      ],
      "short_name": "Hard-gated R needs tau(c)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_24.py",
      "planner_log": "llm_log_workspace_32/planner_12.json",
      "designer_log": "llm_log_workspace_32/designer_24.json",
      "timestamp": "2026-02-02T15:05:22.332098Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 322,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 924,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1892,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5448,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9504,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46776,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.3
        }
      ],
      "short_name": "Adaptive mem-clip: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_25.py",
      "planner_log": "llm_log_workspace_32/planner_12.json",
      "designer_log": "llm_log_workspace_32/designer_25.json",
      "timestamp": "2026-02-02T15:17:36.115585Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 570,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2338,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8250,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9831,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44684,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 26,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.65
        },
        {
          "design_id": 13,
          "weight": 0.25
        },
        {
          "design_id": 24,
          "weight": 0.1
        }
      ],
      "short_name": "Sigmoid gate2 leaks rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_26.py",
      "planner_log": "llm_log_workspace_32/planner_13.json",
      "designer_log": "llm_log_workspace_32/designer_26.json",
      "timestamp": "2026-02-02T15:29:42.748889Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 204,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 485,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1225,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1326,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6286,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16299,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25224,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.5
        },
        {
          "design_id": 25,
          "weight": 0.2
        },
        {
          "design_id": 0,
          "weight": 0.3
        }
      ],
      "short_name": "Growth-only xl-tight clipping",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_27.py",
      "planner_log": "llm_log_workspace_32/planner_13.json",
      "designer_log": "llm_log_workspace_32/designer_27.json",
      "timestamp": "2026-02-02T15:41:30.184650Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 431,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 678,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1996,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4685,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11326,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42424,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 28,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.6
        },
        {
          "design_id": 10,
          "weight": 0.25
        },
        {
          "design_id": 27,
          "weight": 0.15
        }
      ],
      "short_name": "Severity-adaptive mem-clip stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_28.py",
      "planner_log": "llm_log_workspace_32/planner_14.json",
      "designer_log": "llm_log_workspace_32/designer_28.json",
      "timestamp": "2026-02-02T15:52:20.124709Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1193,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2032,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6687,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16286,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24288,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.75
        },
        {
          "design_id": 26,
          "weight": 0.2
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Tau_floor-coupled gate2",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_29.py",
      "planner_log": "llm_log_workspace_32/planner_14.json",
      "designer_log": "llm_log_workspace_32/designer_29.json",
      "timestamp": "2026-02-02T16:05:12.626364Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 424,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 748,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1667,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4949,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13241,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29764,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 30,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.9
        },
        {
          "design_id": 27,
          "weight": 0.1
        }
      ],
      "short_name": "dxs-only clip regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_30.py",
      "planner_log": "llm_log_workspace_32/planner_15.json",
      "designer_log": "llm_log_workspace_32/designer_30.json",
      "timestamp": "2026-02-02T16:17:51.005597Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 345,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1249,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1481,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5710,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11928,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44409,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 31,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.55
        },
        {
          "design_id": 29,
          "weight": 0.3
        },
        {
          "design_id": 26,
          "weight": 0.15
        }
      ],
      "short_name": "Band-limited gate2 (regresses)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_31.py",
      "planner_log": "llm_log_workspace_32/planner_15.json",
      "designer_log": "llm_log_workspace_32/designer_31.json",
      "timestamp": "2026-02-02T16:32:41.072874Z",
      "experiments": [
        {
          "design_id": 31,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 393,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 863,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1971,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4519,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10988,
          "fidelity": "medium"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 45286,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 32,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.7
        },
        {
          "design_id": 26,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 29,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smoothstep gate2 regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_32.py",
      "planner_log": "llm_log_workspace_32/planner_16.json",
      "designer_log": "llm_log_workspace_32/designer_32.json",
      "timestamp": "2026-02-02T16:48:01.147212Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 490,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 911,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1676,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6215,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14684,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40051,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 33,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.8
        },
        {
          "design_id": 6,
          "weight": 0.15
        },
        {
          "design_id": 18,
          "weight": 0.05
        }
      ],
      "short_name": "Severity-scaled mem-clip slowed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_33.py",
      "planner_log": "llm_log_workspace_32/planner_16.json",
      "designer_log": "llm_log_workspace_32/designer_33.json",
      "timestamp": "2026-02-02T16:57:06.316233Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 345,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 924,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1747,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6517,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11279,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22421,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 34,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.55
        },
        {
          "design_id": 18,
          "weight": 0.35
        },
        {
          "design_id": 28,
          "weight": 0.1
        }
      ],
      "short_name": "Decoupled tanh clips regress",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_34.py",
      "planner_log": "llm_log_workspace_32/planner_17.json",
      "designer_log": "llm_log_workspace_32/designer_34.json",
      "timestamp": "2026-02-02T17:01:48.684819Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 652,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1592,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3436,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 35,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.6
        },
        {
          "design_id": 26,
          "weight": 0.1
        },
        {
          "design_id": 29,
          "weight": 0.3
        }
      ],
      "short_name": "Strict-support smooth gate2 regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_35.py",
      "planner_log": "llm_log_workspace_32/planner_17.json",
      "designer_log": "llm_log_workspace_32/designer_35.json",
      "timestamp": "2026-02-02T18:22:17.930466Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1344,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2125,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4178,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13294,
          "fidelity": "medium"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18266,
          "fidelity": "medium"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 77247,
          "fidelity": "high"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 299779,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 36,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.8
        },
        {
          "design_id": 28,
          "weight": 0.1
        },
        {
          "design_id": 33,
          "weight": 0.1
        }
      ],
      "short_name": "Asym tanh mem-clip breaks scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_36.py",
      "planner_log": "llm_log_workspace_32/planner_18.json",
      "designer_log": "llm_log_workspace_32/designer_36.json",
      "timestamp": "2026-02-02T18:50:09.986110Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 845,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2404,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5323,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11770,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20703,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6,
          "median_step": 127683,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 37,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 26,
          "weight": 0.1
        },
        {
          "design_id": 29,
          "weight": 0.65
        }
      ],
      "short_name": "Sharpened gate2 still hurts scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_37.py",
      "planner_log": "llm_log_workspace_32/planner_18.json",
      "designer_log": "llm_log_workspace_32/designer_37.json",
      "timestamp": "2026-02-02T18:54:35.747037Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 327,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 849,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2389,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7445,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 38,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.42
        },
        {
          "design_id": 28,
          "weight": 0.08
        },
        {
          "design_id": 33,
          "weight": 0.5
        }
      ],
      "short_name": "Asym boost-only mem-caps regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_38.py",
      "planner_log": "llm_log_workspace_32/planner_19.json",
      "designer_log": "llm_log_workspace_32/designer_38.json",
      "timestamp": "2026-02-02T19:08:26.412104Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 467,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 753,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1855,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6852,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18841,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37893,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 39,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.65
        },
        {
          "design_id": 29,
          "weight": 0.25
        },
        {
          "design_id": 26,
          "weight": 0.1
        }
      ],
      "short_name": "Ramp gate2 above c0 hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_32/solver_39.py",
      "planner_log": "llm_log_workspace_32/planner_19.json",
      "designer_log": "llm_log_workspace_32/designer_39.json",
      "timestamp": "2026-02-02T19:23:19.555050Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 532,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 602,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2041,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3341,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13295,
          "fidelity": "medium"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44771,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    }
  ]
}


==> anc/logs/records/database_workspace_33/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-02-03T08:13:10.418344Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin smoothing (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_1.py",
      "planner_log": "llm_log_workspace_33/planner_1.json",
      "designer_log": "llm_log_workspace_33/designer_1.json",
      "timestamp": "2026-02-03T09:42:34.981678Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 704,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1507,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3772,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8146,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 22761,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.53,
          "median_step": 54433,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 44196,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 130141,
          "fidelity": "high"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.6,
          "median_step": 510735,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled norm: small-N win, large-N hit",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_2.py",
      "planner_log": "llm_log_workspace_33/planner_1.json",
      "designer_log": "llm_log_workspace_33/designer_2.json",
      "timestamp": "2026-02-03T09:44:00.532583Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 4684,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.65
        }
      ],
      "short_name": "Hybrid smooth c/G, hard rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_3.py",
      "planner_log": "llm_log_workspace_33/planner_2.json",
      "designer_log": "llm_log_workspace_33/designer_3.json",
      "timestamp": "2026-02-03T09:47:20.545503Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 175,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 962,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1714,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3314,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.6,
          "median_step": 12469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 2,
          "weight": 0.35
        }
      ],
      "short_name": "Coupled RMS norm: mem-dominated",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_4.py",
      "planner_log": "llm_log_workspace_33/planner_2.json",
      "designer_log": "llm_log_workspace_33/designer_4.json",
      "timestamp": "2026-02-03T09:48:16.357635Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.54,
          "median_step": 868,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth memory-only clause monitor",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_5.py",
      "planner_log": "llm_log_workspace_33/planner_3.json",
      "designer_log": "llm_log_workspace_33/designer_5.json",
      "timestamp": "2026-02-03T09:51:18.248600Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 372,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 777,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1487,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6780,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 2,
          "weight": 0.35
        },
        {
          "design_id": 4,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded mem scaling: no large-N gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_6.py",
      "planner_log": "llm_log_workspace_33/planner_3.json",
      "designer_log": "llm_log_workspace_33/designer_6.json",
      "timestamp": "2026-02-03T09:52:59.109436Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 557,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.71,
          "median_step": 5477,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.65
        },
        {
          "design_id": 3,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Memory-smooth + mild smooth-G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_7.py",
      "planner_log": "llm_log_workspace_33/planner_4.json",
      "designer_log": "llm_log_workspace_33/designer_7.json",
      "timestamp": "2026-02-03T10:08:24.158405Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 306,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1999,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5295,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12019,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31168,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.15
        },
        {
          "design_id": 6,
          "weight": 0.15
        }
      ],
      "short_name": "Coupled RMS norm hurts large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_8.py",
      "planner_log": "llm_log_workspace_33/planner_4.json",
      "designer_log": "llm_log_workspace_33/designer_8.json",
      "timestamp": "2026-02-03T10:09:43.232605Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.7,
          "median_step": 2649,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.2
        },
        {
          "design_id": 1,
          "weight": 0.1
        },
        {
          "design_id": 3,
          "weight": 0.7
        }
      ],
      "short_name": "Split-temp smooth c/G (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_9.py",
      "planner_log": "llm_log_workspace_33/planner_5.json",
      "designer_log": "llm_log_workspace_33/designer_9.json",
      "timestamp": "2026-02-03T10:18:16.538535Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 602,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2688,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5782,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10940,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32889,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.6
        },
        {
          "design_id": 0,
          "weight": 0.4
        }
      ],
      "short_name": "LSE-softmin memory cost",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_10.py",
      "planner_log": "llm_log_workspace_33/planner_5.json",
      "designer_log": "llm_log_workspace_33/designer_10.json",
      "timestamp": "2026-02-03T10:20:49.573440Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 452,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 899,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1691,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5200,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.5
        },
        {
          "design_id": 9,
          "weight": 0.35
        },
        {
          "design_id": 3,
          "weight": 0.15
        }
      ],
      "short_name": "Split-temp + hard routing (v11)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_11.py",
      "planner_log": "llm_log_workspace_33/planner_6.json",
      "designer_log": "llm_log_workspace_33/designer_11.json",
      "timestamp": "2026-02-03T11:31:02.418394Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 430,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 860,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1602,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7583,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14489,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26436,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.61,
          "median_step": 127848,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.49,
          "median_step": 121469,
          "fidelity": "high"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400000,
          "unsolved_fraction": 0.51,
          "median_step": 408080,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 5,
          "weight": 0.15
        },
        {
          "design_id": 10,
          "weight": 0.1
        }
      ],
      "short_name": "Persistence-amplified xl update",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_12.py",
      "planner_log": "llm_log_workspace_33/planner_6.json",
      "designer_log": "llm_log_workspace_33/designer_12.json",
      "timestamp": "2026-02-03T11:43:31.852642Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 750,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1287,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3154,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6931,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13043,
          "fidelity": "medium"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 36901,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.8
        },
        {
          "design_id": 9,
          "weight": 0.15
        },
        {
          "design_id": 3,
          "weight": 0.05
        }
      ],
      "short_name": "Hard runner-up in G (v13)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_13.py",
      "planner_log": "llm_log_workspace_33/planner_7.json",
      "designer_log": "llm_log_workspace_33/designer_13.json",
      "timestamp": "2026-02-03T12:03:43.345516Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 289,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 769,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1655,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7086,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9928,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40685,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 118823,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.62
        },
        {
          "design_id": 0,
          "weight": 0.33
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Leaky multiplicative xl",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_14.py",
      "planner_log": "llm_log_workspace_33/planner_7.json",
      "designer_log": "llm_log_workspace_33/designer_14.json",
      "timestamp": "2026-02-03T12:06:51.879023Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 608,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.61,
          "median_step": 2045,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.7
        },
        {
          "design_id": 3,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 1,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Soft c_mem only (baseline dv)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_15.py",
      "planner_log": "llm_log_workspace_33/planner_8.json",
      "designer_log": "llm_log_workspace_33/designer_15.json",
      "timestamp": "2026-02-03T12:09:55.664760Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 503,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 893,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1810,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5917,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 12,
          "weight": 0.2
        }
      ],
      "short_name": "xl fast-forget hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_16.py",
      "planner_log": "llm_log_workspace_33/planner_8.json",
      "designer_log": "llm_log_workspace_33/designer_16.json",
      "timestamp": "2026-02-03T12:12:15.724017Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 230,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 904,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.53,
          "median_step": 6804,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.78
        },
        {
          "design_id": 13,
          "weight": 0.07
        },
        {
          "design_id": 3,
          "weight": 0.15
        }
      ],
      "short_name": "Blended runner-up winner-drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_17.py",
      "planner_log": "llm_log_workspace_33/planner_9.json",
      "designer_log": "llm_log_workspace_33/designer_17.json",
      "timestamp": "2026-02-03T12:25:15.581511Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 511,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 734,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1497,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6210,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12339,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33431,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 83978,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.65
        },
        {
          "design_id": 14,
          "weight": 0.2
        },
        {
          "design_id": 16,
          "weight": 0.15
        }
      ],
      "short_name": "Soft-capped persistent xl",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_18.py",
      "planner_log": "llm_log_workspace_33/planner_9.json",
      "designer_log": "llm_log_workspace_33/designer_18.json",
      "timestamp": "2026-02-03T12:41:29.430441Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 630,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1029,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2455,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8426,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19633,
          "fidelity": "medium"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 51503,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.65
        },
        {
          "design_id": 17,
          "weight": 0.25
        },
        {
          "design_id": 13,
          "weight": 0.1
        }
      ],
      "short_name": "Gap-gated runner-up injection",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_19.py",
      "planner_log": "llm_log_workspace_33/planner_10.json",
      "designer_log": "llm_log_workspace_33/designer_19.json",
      "timestamp": "2026-02-03T12:49:10.433521Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 678,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1198,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3379,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17344,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.61,
          "median_step": 65458,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.75
        },
        {
          "design_id": 16,
          "weight": 0.15
        },
        {
          "design_id": 18,
          "weight": 0.1
        }
      ],
      "short_name": "Asym kappa-on-growth only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_20.py",
      "planner_log": "llm_log_workspace_33/planner_10.json",
      "designer_log": "llm_log_workspace_33/designer_20.json",
      "timestamp": "2026-02-03T12:52:32.674275Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 461,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 675,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 879,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2195,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8937,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Softmin smoothing (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_21.py",
      "planner_log": "llm_log_workspace_33/planner_1.json",
      "designer_log": "llm_log_workspace_33/hebo_tune_21.json",
      "timestamp": "2026-02-03T14:53:25.734899Z",
      "experiments": [
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 904,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3530,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8058,
          "fidelity": "medium"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34588,
          "fidelity": "medium"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 146376,
          "fidelity": "medium"
        },
        {
          "design_id": 1770123153,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.55,
          "median_step": 221978,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.4
        },
        {
          "design_id": 8,
          "weight": 0.45
        },
        {
          "design_id": 2,
          "weight": 0.15
        }
      ],
      "short_name": "Capped coupled RMS still slows",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_22.py",
      "planner_log": "llm_log_workspace_33/planner_11.json",
      "designer_log": "llm_log_workspace_33/designer_22.json",
      "timestamp": "2026-02-03T14:57:36.177412Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.52,
          "median_step": 832,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1169,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.71,
          "median_step": 5477,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.9
        },
        {
          "design_id": 14,
          "weight": 0.05
        },
        {
          "design_id": 16,
          "weight": 0.05
        }
      ],
      "short_name": "xs-conditioned cap backfires",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_23.py",
      "planner_log": "llm_log_workspace_33/planner_11.json",
      "designer_log": "llm_log_workspace_33/designer_23.json",
      "timestamp": "2026-02-03T15:14:10.184667Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 438,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1347,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2619,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9520,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22168,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48998,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 24,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.45
        },
        {
          "design_id": 2,
          "weight": 0.2
        },
        {
          "design_id": 8,
          "weight": 0.35
        }
      ],
      "short_name": "Ratio-gated RMS: mem still dominates",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_24.py",
      "planner_log": "llm_log_workspace_33/planner_12.json",
      "designer_log": "llm_log_workspace_33/designer_24.json",
      "timestamp": "2026-02-03T15:16:56.113829Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5,
          "median_step": 800,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 342,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.69,
          "median_step": 5130,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 0.6
        },
        {
          "design_id": 16,
          "weight": 0.25
        },
        {
          "design_id": 12,
          "weight": 0.15
        }
      ],
      "short_name": "Gated leak+growth xl regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_25.py",
      "planner_log": "llm_log_workspace_33/planner_12.json",
      "designer_log": "llm_log_workspace_33/designer_25.json",
      "timestamp": "2026-02-03T15:24:13.258039Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 241,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1038,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.52,
          "median_step": 6663,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 4500,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.71,
          "median_step": 43823,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 26,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.6
        },
        {
          "design_id": 24,
          "weight": 0.25
        },
        {
          "design_id": 4,
          "weight": 0.15
        }
      ],
      "short_name": "dv-first norm froze memory at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_26.py",
      "planner_log": "llm_log_workspace_33/planner_13.json",
      "designer_log": "llm_log_workspace_33/designer_26.json",
      "timestamp": "2026-02-03T15:33:54.135291Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 638,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2157,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5094,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14049,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23654,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 0.5
        },
        {
          "design_id": 16,
          "weight": 0.45
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "Rectified xl growth + margin decay",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_27.py",
      "planner_log": "llm_log_workspace_33/planner_13.json",
      "designer_log": "llm_log_workspace_33/designer_27.json",
      "timestamp": "2026-02-03T15:39:23.646568Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 407,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2240,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5783,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.72,
          "median_step": 22680,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 28,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.1
        },
        {
          "design_id": 24,
          "weight": 0.2
        },
        {
          "design_id": 2,
          "weight": 0.7
        }
      ],
      "short_name": "dv-protect + mem-cap (stalls)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_28.py",
      "planner_log": "llm_log_workspace_33/planner_14.json",
      "designer_log": "llm_log_workspace_33/designer_28.json",
      "timestamp": "2026-02-03T15:49:13.210197Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 191,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 899,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2684,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3791,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9972,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28031,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 0.6
        },
        {
          "design_id": 12,
          "weight": 0.25
        },
        {
          "design_id": 16,
          "weight": 0.15
        }
      ],
      "short_name": "Saturating xl w/ xs-gated leak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_29.py",
      "planner_log": "llm_log_workspace_33/planner_14.json",
      "designer_log": "llm_log_workspace_33/designer_29.json",
      "timestamp": "2026-02-03T16:00:41.412652Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 226,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 487,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1175,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2338,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.55,
          "median_step": 11098,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 10435,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.52,
          "median_step": 41649,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 30,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.15
        },
        {
          "design_id": 24,
          "weight": 0.25
        },
        {
          "design_id": 26,
          "weight": 0.6
        }
      ],
      "short_name": "Fully decoupled v/mem norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_30.py",
      "planner_log": "llm_log_workspace_33/planner_15.json",
      "designer_log": "llm_log_workspace_33/designer_30.json",
      "timestamp": "2026-02-03T16:06:34.378844Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 701,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.61,
          "median_step": 4091,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.62,
          "median_step": 8394,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 31,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 0.55
        },
        {
          "design_id": 16,
          "weight": 0.35
        },
        {
          "design_id": 12,
          "weight": 0.1
        }
      ],
      "short_name": "Gated xl relax still slow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_31.py",
      "planner_log": "llm_log_workspace_33/planner_15.json",
      "designer_log": "llm_log_workspace_33/designer_31.json",
      "timestamp": "2026-02-03T16:09:39.705334Z",
      "experiments": [
        {
          "design_id": 31,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 325,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1030,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1763,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.6,
          "median_step": 7980,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 32,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.55
        },
        {
          "design_id": 4,
          "weight": 0.45
        }
      ],
      "short_name": "dv-only RMS w/ cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_32.py",
      "planner_log": "llm_log_workspace_33/planner_16.json",
      "designer_log": "llm_log_workspace_33/designer_32.json",
      "timestamp": "2026-02-03T16:12:40.973650Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.52,
          "median_step": 832,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1278,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.72,
          "median_step": 5670,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 33,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.6
        },
        {
          "design_id": 15,
          "weight": 0.35
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Adaptive-tau memory softmin",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_33.py",
      "planner_log": "llm_log_workspace_33/planner_16.json",
      "designer_log": "llm_log_workspace_33/designer_33.json",
      "timestamp": "2026-02-03T16:23:08.866550Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 833,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2283,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4632,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14436,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29004,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 34,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.4
        },
        {
          "design_id": 10,
          "weight": 0.55
        },
        {
          "design_id": 33,
          "weight": 0.05
        }
      ],
      "short_name": "Tie-gated softmin memory (regress)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_34.py",
      "planner_log": "llm_log_workspace_33/planner_17.json",
      "designer_log": "llm_log_workspace_33/designer_34.json",
      "timestamp": "2026-02-03T16:37:00.286175Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 525,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1606,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4759,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9119,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.52,
          "median_step": 53311,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 35,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 0.55
        },
        {
          "design_id": 16,
          "weight": 0.45
        }
      ],
      "short_name": "xs-gated xl leak regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_35.py",
      "planner_log": "llm_log_workspace_33/planner_17.json",
      "designer_log": "llm_log_workspace_33/designer_35.json",
      "timestamp": "2026-02-03T16:41:34.293324Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1063,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1751,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 7429,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.64,
          "median_step": 17709,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 36,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.4
        },
        {
          "design_id": 15,
          "weight": 0.5
        },
        {
          "design_id": 10,
          "weight": 0.1
        }
      ],
      "short_name": "Adaptive-tau c_mem regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_36.py",
      "planner_log": "llm_log_workspace_33/planner_18.json",
      "designer_log": "llm_log_workspace_33/designer_36.json",
      "timestamp": "2026-02-03T16:51:20.264473Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 226,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 274,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 571,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3203,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4931,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15191,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22072,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 37,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.15
        },
        {
          "design_id": 14,
          "weight": 0.55
        },
        {
          "design_id": 16,
          "weight": 0.3
        }
      ],
      "short_name": "xs-gated xl leak-to-1",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_37.py",
      "planner_log": "llm_log_workspace_33/planner_18.json",
      "designer_log": "llm_log_workspace_33/designer_37.json",
      "timestamp": "2026-02-03T16:54:03.929622Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 547,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 3079,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.65,
          "median_step": 9104,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 38,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 0.5
        },
        {
          "design_id": 10,
          "weight": 0.35
        },
        {
          "design_id": 5,
          "weight": 0.15
        }
      ],
      "short_name": "Entropy-mix c_mem regresses at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_38.py",
      "planner_log": "llm_log_workspace_33/planner_19.json",
      "designer_log": "llm_log_workspace_33/designer_38.json",
      "timestamp": "2026-02-03T17:07:09.641228Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 386,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1096,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1998,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3412,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13001,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41896,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 39,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.65
        },
        {
          "design_id": 14,
          "weight": 0.25
        },
        {
          "design_id": 16,
          "weight": 0.1
        }
      ],
      "short_name": "xl soft-cap stalls escapes",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_33/solver_39.py",
      "planner_log": "llm_log_workspace_33/planner_19.json",
      "designer_log": "llm_log_workspace_33/designer_39.json",
      "timestamp": "2026-02-03T17:13:32.520238Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 908,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1416,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.51,
          "median_step": 20404,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    }
  ]
}


==> anc/logs/records/database_workspace_34/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-02-03T19:50:52.324574Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmax gating regresses at high N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_1.py",
      "planner_log": "llm_log_workspace_34/planner_1.json",
      "designer_log": "llm_log_workspace_34/designer_1.json",
      "timestamp": "2026-02-03T20:15:13.897570Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1446,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3143,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5627,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17090,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35212,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.65,
          "median_step": 145667,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled scaling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_2.py",
      "planner_log": "llm_log_workspace_34/planner_1.json",
      "designer_log": "llm_log_workspace_34/designer_2.json",
      "timestamp": "2026-02-03T20:16:30.263556Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 851,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 3802,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 1,
          "weight": 0.3
        }
      ],
      "short_name": "Tie-only smoothing: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_3.py",
      "planner_log": "llm_log_workspace_34/planner_2.json",
      "designer_log": "llm_log_workspace_34/designer_3.json",
      "timestamp": "2026-02-03T20:20:05.917951Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 558,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 807,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1288,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Coupled mem-floor scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_4.py",
      "planner_log": "llm_log_workspace_34/planner_2.json",
      "designer_log": "llm_log_workspace_34/designer_4.json",
      "timestamp": "2026-02-03T20:22:22.123404Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1805,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4378,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.3
        },
        {
          "design_id": 1,
          "weight": 0.05
        },
        {
          "design_id": 3,
          "weight": 0.65
        }
      ],
      "short_name": "Hard-R + tie-G didn’t scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_5.py",
      "planner_log": "llm_log_workspace_34/planner_3.json",
      "designer_log": "llm_log_workspace_34/designer_5.json",
      "timestamp": "2026-02-03T22:25:32.606654Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 780,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2032,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4821,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8982,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34125,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.55,
          "median_step": 110989,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.49,
          "median_step": 163432,
          "fidelity": "high"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400000,
          "unsolved_fraction": 0.49,
          "median_step": 383864,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.3
        }
      ],
      "short_name": "Decoupled scaling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_6.py",
      "planner_log": "llm_log_workspace_34/planner_3.json",
      "designer_log": "llm_log_workspace_34/designer_6.json",
      "timestamp": "2026-02-03T22:27:05.994093Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.52,
          "median_step": 832,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.7
        },
        {
          "design_id": 3,
          "weight": 0.1
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Bonus-conserving tie-G: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_7.py",
      "planner_log": "llm_log_workspace_34/planner_4.json",
      "designer_log": "llm_log_workspace_34/designer_7.json",
      "timestamp": "2026-02-03T22:38:01.949585Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 449,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 735,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2330,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3711,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8223,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 49601,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.82
        },
        {
          "design_id": 0,
          "weight": 0.14
        },
        {
          "design_id": 2,
          "weight": 0.04
        }
      ],
      "short_name": "Capped coupled normalization",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_8.py",
      "planner_log": "llm_log_workspace_34/planner_4.json",
      "designer_log": "llm_log_workspace_34/designer_8.json",
      "timestamp": "2026-02-03T22:40:42.945632Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 810,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2081,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 3932,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7
        },
        {
          "design_id": 5,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 3,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Biased tie-G didn’t help scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_9.py",
      "planner_log": "llm_log_workspace_34/planner_5.json",
      "designer_log": "llm_log_workspace_34/designer_9.json",
      "timestamp": "2026-02-03T22:49:48.854298Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 868,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1355,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4154,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15880,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26274,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.55
        },
        {
          "design_id": 4,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "L2 smooth coupled norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_10.py",
      "planner_log": "llm_log_workspace_34/planner_5.json",
      "designer_log": "llm_log_workspace_34/designer_10.json",
      "timestamp": "2026-02-03T22:52:24.059633Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 295,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1094,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1888,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5929,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.8
        },
        {
          "design_id": 5,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Cost-gated tie split: small gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_11.py",
      "planner_log": "llm_log_workspace_34/planner_6.json",
      "designer_log": "llm_log_workspace_34/designer_11.json",
      "timestamp": "2026-02-03T23:01:25.328825Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 962,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1762,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3446,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9699,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44107,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 4,
          "weight": 0.1
        },
        {
          "design_id": 8,
          "weight": 0.2
        },
        {
          "design_id": 10,
          "weight": 0.7
        }
      ],
      "short_name": "Quantile-coupled norm (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_12.py",
      "planner_log": "llm_log_workspace_34/planner_6.json",
      "designer_log": "llm_log_workspace_34/designer_12.json",
      "timestamp": "2026-02-03T23:03:29.746201Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 471,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.65
        },
        {
          "design_id": 5,
          "weight": 0.2
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "c-gated tie-G: faster, brittle",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_13.py",
      "planner_log": "llm_log_workspace_34/planner_7.json",
      "designer_log": "llm_log_workspace_34/designer_13.json",
      "timestamp": "2026-02-04T00:02:34.075999Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 484,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 916,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1829,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5774,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8421,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24089,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 88759,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.69,
          "median_step": 328330,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 11,
          "weight": 0.8
        },
        {
          "design_id": 7,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "xs-gated tie smoothing regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_14.py",
      "planner_log": "llm_log_workspace_34/planner_7.json",
      "designer_log": "llm_log_workspace_34/designer_14.json",
      "timestamp": "2026-02-04T00:06:19.748737Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 432,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 765,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1693,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3974,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8960,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.75
        },
        {
          "design_id": 11,
          "weight": 0.15
        },
        {
          "design_id": 7,
          "weight": 0.1
        }
      ],
      "short_name": "xs-gated tie smoothing: slower",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_15.py",
      "planner_log": "llm_log_workspace_34/planner_8.json",
      "designer_log": "llm_log_workspace_34/designer_15.json",
      "timestamp": "2026-02-04T00:09:10.935640Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 406,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 836,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1466,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8888,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 5,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "xs-relaxation speeds early phase",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_16.py",
      "planner_log": "llm_log_workspace_34/planner_8.json",
      "designer_log": "llm_log_workspace_34/designer_16.json",
      "timestamp": "2026-02-04T00:12:17.729492Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 923,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2504,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5987,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.75
        },
        {
          "design_id": 7,
          "weight": 0.15
        },
        {
          "design_id": 11,
          "weight": 0.1
        }
      ],
      "short_name": "Top1-floor tie-G: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_17.py",
      "planner_log": "llm_log_workspace_34/planner_9.json",
      "designer_log": "llm_log_workspace_34/designer_17.json",
      "timestamp": "2026-02-04T00:21:45.591220Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 381,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 824,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2084,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6118,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6424,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34281,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.9
        },
        {
          "design_id": 4,
          "weight": 0.05
        },
        {
          "design_id": 8,
          "weight": 0.05
        }
      ],
      "short_name": "Soft-capped rigidity: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_18.py",
      "planner_log": "llm_log_workspace_34/planner_9.json",
      "designer_log": "llm_log_workspace_34/designer_18.json",
      "timestamp": "2026-02-04T00:25:17.071026Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1301,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2420,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3500,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.75
        },
        {
          "design_id": 17,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Capped tie-smoothing: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_19.py",
      "planner_log": "llm_log_workspace_34/planner_10.json",
      "designer_log": "llm_log_workspace_34/designer_19.json",
      "timestamp": "2026-02-04T00:33:37.049973Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 225,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 911,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2353,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7259,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13008,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26726,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.3
        }
      ],
      "short_name": "Log-tempered rigidity helped at N≥80",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_20.py",
      "planner_log": "llm_log_workspace_34/planner_10.json",
      "designer_log": "llm_log_workspace_34/designer_20.json",
      "timestamp": "2026-02-04T00:36:19.099908Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 414,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 965,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2347,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4227,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Hard-R + tie-G didn’t scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_21.py",
      "planner_log": "llm_log_workspace_34/planner_3.json",
      "designer_log": "llm_log_workspace_34/hebo_tune_21.json",
      "timestamp": "2026-02-04T16:39:22.303442Z",
      "experiments": [
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 961,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1653,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4663,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.52,
          "median_step": 10412,
          "fidelity": "low"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12394,
          "fidelity": "medium"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20154,
          "fidelity": "medium"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200000,
          "unsolved_fraction": 0.49,
          "median_step": 149604,
          "fidelity": "high"
        },
        {
          "design_id": 1770165399,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400000,
          "unsolved_fraction": 0.62,
          "median_step": 524675,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.1
        },
        {
          "design_id": 12,
          "weight": 0.2
        }
      ],
      "short_name": "Softmax-max dv scaling (cap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_22.py",
      "planner_log": "llm_log_workspace_34/planner_11.json",
      "designer_log": "llm_log_workspace_34/designer_22.json",
      "timestamp": "2026-02-04T16:51:16.787536Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 506,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2165,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4139,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11142,
          "fidelity": "medium"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30654,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.8
        },
        {
          "design_id": 18,
          "weight": 0.05
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "xs-gated rigidity hurt high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_23.py",
      "planner_log": "llm_log_workspace_34/planner_11.json",
      "designer_log": "llm_log_workspace_34/designer_23.json",
      "timestamp": "2026-02-04T17:05:05.506531Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 373,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 770,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2047,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4398,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14943,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.65,
          "median_step": 72833,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 24,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.6
        },
        {
          "design_id": 4,
          "weight": 0.15
        },
        {
          "design_id": 12,
          "weight": 0.25
        }
      ],
      "short_name": "p-norm coupled normalization",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_24.py",
      "planner_log": "llm_log_workspace_34/planner_12.json",
      "designer_log": "llm_log_workspace_34/designer_24.json",
      "timestamp": "2026-02-04T17:19:11.199276Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 712,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 945,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3412,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5876,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15136,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 42725,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.65
        },
        {
          "design_id": 18,
          "weight": 0.1
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Power-tempered rigidity: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_25.py",
      "planner_log": "llm_log_workspace_34/planner_12.json",
      "designer_log": "llm_log_workspace_34/designer_25.json",
      "timestamp": "2026-02-04T17:32:15.464595Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 401,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 771,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2435,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4540,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12509,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 60837,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 26,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.55
        },
        {
          "design_id": 12,
          "weight": 0.3
        },
        {
          "design_id": 4,
          "weight": 0.15
        }
      ],
      "short_name": "Smoothmax-coupled norm (+cap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_26.py",
      "planner_log": "llm_log_workspace_34/planner_13.json",
      "designer_log": "llm_log_workspace_34/designer_26.json",
      "timestamp": "2026-02-04T17:41:45.088815Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 175,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 410,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 712,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2377,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2509,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12680,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24558,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.5
        },
        {
          "design_id": 20,
          "weight": 0.35
        },
        {
          "design_id": 25,
          "weight": 0.15
        }
      ],
      "short_name": "Exp-cap rigidity: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_27.py",
      "planner_log": "llm_log_workspace_34/planner_13.json",
      "designer_log": "llm_log_workspace_34/designer_27.json",
      "timestamp": "2026-02-04T17:53:23.095905Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 431,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 703,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2141,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5610,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9091,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46629,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 28,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.7
        },
        {
          "design_id": 4,
          "weight": 0.15
        },
        {
          "design_id": 12,
          "weight": 0.15
        }
      ],
      "short_name": "RMS norm destabilizes high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_28.py",
      "planner_log": "llm_log_workspace_34/planner_14.json",
      "designer_log": "llm_log_workspace_34/designer_28.json",
      "timestamp": "2026-02-04T17:55:20.324503Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.55,
          "median_step": 887,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.35
        },
        {
          "design_id": 18,
          "weight": 0.2
        },
        {
          "design_id": 0,
          "weight": 0.45
        }
      ],
      "short_name": "Exp soft-cap rigidity improves high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_29.py",
      "planner_log": "llm_log_workspace_34/planner_14.json",
      "designer_log": "llm_log_workspace_34/designer_29.json",
      "timestamp": "2026-02-04T18:03:59.985609Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1055,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1999,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5094,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12646,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25841,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 30,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.7
        },
        {
          "design_id": 26,
          "weight": 0.3
        }
      ],
      "short_name": "Mem-only smoothmax norm",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_30.py",
      "planner_log": "llm_log_workspace_34/planner_15.json",
      "designer_log": "llm_log_workspace_34/designer_30.json",
      "timestamp": "2026-02-04T18:15:07.561788Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 310,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 701,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1746,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3849,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12931,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35581,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 31,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.35
        },
        {
          "design_id": 20,
          "weight": 0.2
        },
        {
          "design_id": 29,
          "weight": 0.45
        }
      ],
      "short_name": "Tanh-cap rigidity: mid-N gain, high-N st",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_31.py",
      "planner_log": "llm_log_workspace_34/planner_15.json",
      "designer_log": "llm_log_workspace_34/designer_31.json",
      "timestamp": "2026-02-04T18:18:03.084847Z",
      "experiments": [
        {
          "design_id": 31,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 317,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 793,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1955,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8456,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 32,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.75
        },
        {
          "design_id": 4,
          "weight": 0.2
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "p-norm coupled norm (+cap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_32.py",
      "planner_log": "llm_log_workspace_34/planner_16.json",
      "designer_log": "llm_log_workspace_34/designer_32.json",
      "timestamp": "2026-02-04T18:28:33.541294Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 277,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 487,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 764,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2569,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4271,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 13824,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26287,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 33,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 20,
          "weight": 0.25
        },
        {
          "design_id": 29,
          "weight": 0.4
        }
      ],
      "short_name": "Rational-capped rigidity mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_33.py",
      "planner_log": "llm_log_workspace_34/planner_16.json",
      "designer_log": "llm_log_workspace_34/designer_33.json",
      "timestamp": "2026-02-04T18:41:47.205489Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 401,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 828,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2243,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5774,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11531,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.52,
          "median_step": 53311,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 34,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.65
        },
        {
          "design_id": 32,
          "weight": 0.3
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "Mem-only p-norm norm regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_34.py",
      "planner_log": "llm_log_workspace_34/planner_17.json",
      "designer_log": "llm_log_workspace_34/designer_34.json",
      "timestamp": "2026-02-04T18:54:38.091829Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 223,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 283,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 573,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1967,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6108,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11775,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43287,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 35,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.2
        },
        {
          "design_id": 29,
          "weight": 0.45
        },
        {
          "design_id": 31,
          "weight": 0.35
        }
      ],
      "short_name": "p-norm softcap rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_35.py",
      "planner_log": "llm_log_workspace_34/planner_17.json",
      "designer_log": "llm_log_workspace_34/designer_35.json",
      "timestamp": "2026-02-04T19:04:04.813309Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 366,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 580,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1370,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4039,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10645,
          "fidelity": "medium"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30403,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 36,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.8499999999999999
        },
        {
          "design_id": 12,
          "weight": 0.07
        },
        {
          "design_id": 32,
          "weight": 0.08
        }
      ],
      "short_name": "Smooth-coupled norm regresses high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_36.py",
      "planner_log": "llm_log_workspace_34/planner_18.json",
      "designer_log": "llm_log_workspace_34/designer_36.json",
      "timestamp": "2026-02-04T19:17:28.702094Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 344,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 740,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2063,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5759,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13277,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 46735,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 37,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.25
        },
        {
          "design_id": 29,
          "weight": 0.55
        },
        {
          "design_id": 31,
          "weight": 0.2
        }
      ],
      "short_name": "Rational cap: strong @113, weak @320",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_37.py",
      "planner_log": "llm_log_workspace_34/planner_18.json",
      "designer_log": "llm_log_workspace_34/designer_37.json",
      "timestamp": "2026-02-04T19:26:21.429497Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1522,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4957,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9188,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33526,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 38,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 8,
          "weight": 0.62
        },
        {
          "design_id": 12,
          "weight": 0.13
        },
        {
          "design_id": 32,
          "weight": 0.25
        }
      ],
      "short_name": "LME smooth-max norm (+cap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_38.py",
      "planner_log": "llm_log_workspace_34/planner_19.json",
      "designer_log": "llm_log_workspace_34/designer_38.json",
      "timestamp": "2026-02-04T19:38:06.202495Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 369,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 714,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2517,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2963,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11988,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33638,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 39,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.45
        },
        {
          "design_id": 37,
          "weight": 0.4
        },
        {
          "design_id": 20,
          "weight": 0.15
        }
      ],
      "short_name": "Tanh-cap R: helps mid-N, fails @320",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_39.py",
      "planner_log": "llm_log_workspace_34/planner_19.json",
      "designer_log": "llm_log_workspace_34/designer_39.json",
      "timestamp": "2026-02-04T19:49:21.740266Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 491,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1087,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1428,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5009,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10293,
          "fidelity": "medium"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41177,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 40,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_xs-gated tie smoothing regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_40.py",
      "planner_log": "llm_log_workspace_34/planner_7.json",
      "designer_log": "llm_log_workspace_34/hebo_tune_40.json",
      "timestamp": "2026-02-04T22:51:25.903542Z",
      "experiments": [
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 528,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 962,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2193,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5719,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9754,
          "fidelity": "low"
        },
        {
          "design_id": 1770234568,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 50201,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.6
        },
        {
          "design_id": 12,
          "weight": 0.25
        },
        {
          "design_id": 8,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth L2 coupling slows at high N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_41.py",
      "planner_log": "llm_log_workspace_34/planner_20.json",
      "designer_log": "llm_log_workspace_34/designer_41.json",
      "timestamp": "2026-02-04T23:03:19.935805Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 217,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 676,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 786,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3196,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4868,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 15453,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29819,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 42,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 18,
          "weight": 0.65
        },
        {
          "design_id": 29,
          "weight": 0.2
        },
        {
          "design_id": 20,
          "weight": 0.15
        }
      ],
      "short_name": "c-gated rigidity cap (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_42.py",
      "planner_log": "llm_log_workspace_34/planner_20.json",
      "designer_log": "llm_log_workspace_34/designer_42.json",
      "timestamp": "2026-02-04T23:06:05.709575Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 288,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1061,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2210,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4866,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 43,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.75
        },
        {
          "design_id": 41,
          "weight": 0.2
        },
        {
          "design_id": 24,
          "weight": 0.05
        }
      ],
      "short_name": "Softmax coupling: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_43.py",
      "planner_log": "llm_log_workspace_34/planner_21.json",
      "designer_log": "llm_log_workspace_34/designer_43.json",
      "timestamp": "2026-02-04T23:11:25.430465Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 734,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1170,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2101,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4813,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 44,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 37,
          "weight": 0.5
        },
        {
          "design_id": 29,
          "weight": 0.3
        },
        {
          "design_id": 39,
          "weight": 0.2
        }
      ],
      "short_name": "Cap zeta·xl rigidity gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_44.py",
      "planner_log": "llm_log_workspace_34/planner_21.json",
      "designer_log": "llm_log_workspace_34/designer_44.json",
      "timestamp": "2026-02-04T23:13:26.163018Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 439,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 760,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1185,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4321,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 45,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.6
        },
        {
          "design_id": 41,
          "weight": 0.25
        },
        {
          "design_id": 24,
          "weight": 0.15
        }
      ],
      "short_name": "Power-mean coupling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_45.py",
      "planner_log": "llm_log_workspace_34/planner_22.json",
      "designer_log": "llm_log_workspace_34/designer_45.json",
      "timestamp": "2026-02-04T23:16:45.501662Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 339,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 767,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1611,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2746,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4978,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 46,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.85
        },
        {
          "design_id": 37,
          "weight": 0.08
        },
        {
          "design_id": 35,
          "weight": 0.07
        }
      ],
      "short_name": "Capped tie smoothing hurt high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_46.py",
      "planner_log": "llm_log_workspace_34/planner_22.json",
      "designer_log": "llm_log_workspace_34/designer_46.json",
      "timestamp": "2026-02-04T23:20:30.130001Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 630,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 567,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2075,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5689,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 47,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 41,
          "weight": 0.5
        },
        {
          "design_id": 32,
          "weight": 0.4
        },
        {
          "design_id": 24,
          "weight": 0.1
        }
      ],
      "short_name": "Power-mean coupling regresses mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_47.py",
      "planner_log": "llm_log_workspace_34/planner_23.json",
      "designer_log": "llm_log_workspace_34/designer_47.json",
      "timestamp": "2026-02-04T23:24:21.632662Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 360,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 768,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1499,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2469,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6012,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 48,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.4
        },
        {
          "design_id": 37,
          "weight": 0.35
        },
        {
          "design_id": 35,
          "weight": 0.25
        }
      ],
      "short_name": "Log-tempered rigidity: mixed gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_48.py",
      "planner_log": "llm_log_workspace_34/planner_23.json",
      "designer_log": "llm_log_workspace_34/designer_48.json",
      "timestamp": "2026-02-04T23:26:45.553992Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 256,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 378,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 823,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1055,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4757,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 49,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 41,
          "weight": 0.7
        },
        {
          "design_id": 32,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 24,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Joint mem-stat hurts high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_49.py",
      "planner_log": "llm_log_workspace_34/planner_24.json",
      "designer_log": "llm_log_workspace_34/designer_49.json",
      "timestamp": "2026-02-04T23:30:44.582172Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 701,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 870,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3225,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7763,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 50,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 44,
          "weight": 0.5
        },
        {
          "design_id": 35,
          "weight": 0.35
        },
        {
          "design_id": 29,
          "weight": 0.15
        }
      ],
      "short_name": "p-norm cap on g=zeta·xl",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_50.py",
      "planner_log": "llm_log_workspace_34/planner_24.json",
      "designer_log": "llm_log_workspace_34/designer_50.json",
      "timestamp": "2026-02-04T23:34:41.905701Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 425,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 768,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1675,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2910,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9888,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 51,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.7
        },
        {
          "design_id": 24,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 22,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "LME coupled norm (cap)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_51.py",
      "planner_log": "llm_log_workspace_34/planner_25.json",
      "designer_log": "llm_log_workspace_34/designer_51.json",
      "timestamp": "2026-02-04T23:37:44.623767Z",
      "experiments": [
        {
          "design_id": 51,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 430,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 625,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3207,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3443,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 52,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.55
        },
        {
          "design_id": 39,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.2
        }
      ],
      "short_name": "Arctan-cap R: mid-N ok, N160 worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_52.py",
      "planner_log": "llm_log_workspace_34/planner_25.json",
      "designer_log": "llm_log_workspace_34/designer_52.json",
      "timestamp": "2026-02-04T23:40:36.397805Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 382,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 945,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1792,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6340,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 53,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.7
        },
        {
          "design_id": 41,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 24,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smoothmax coupling adds damping floor",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_53.py",
      "planner_log": "llm_log_workspace_34/planner_26.json",
      "designer_log": "llm_log_workspace_34/designer_53.json",
      "timestamp": "2026-02-05T00:37:36.297761Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 633,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1668,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2565,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5997,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9268,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31717,
          "fidelity": "medium"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.52,
          "median_step": 213245,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 54,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 29,
          "weight": 0.5
        },
        {
          "design_id": 27,
          "weight": 0.35
        },
        {
          "design_id": 37,
          "weight": 0.15
        }
      ],
      "short_name": "Cap zeta·xl helps high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_54.py",
      "planner_log": "llm_log_workspace_34/planner_26.json",
      "designer_log": "llm_log_workspace_34/designer_54.json",
      "timestamp": "2026-02-05T00:39:43.876422Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 635,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1350,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4628,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 55,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.7
        },
        {
          "design_id": 41,
          "weight": 0.15
        },
        {
          "design_id": 53,
          "weight": 0.15
        }
      ],
      "short_name": "Rel-smooth max: helps mid-N, fails N640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_55.py",
      "planner_log": "llm_log_workspace_34/planner_27.json",
      "designer_log": "llm_log_workspace_34/designer_55.json",
      "timestamp": "2026-02-05T01:33:43.902960Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 293,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 952,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1237,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2910,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3697,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 7511,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19303,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 243350,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 56,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 54,
          "weight": 0.55
        },
        {
          "design_id": 29,
          "weight": 0.25
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Tanh-cap rigidity: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_34/solver_56.py",
      "planner_log": "llm_log_workspace_34/planner_27.json",
      "designer_log": "llm_log_workspace_34/designer_56.json",
      "timestamp": "2026-02-05T01:36:02.451362Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 212,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 402,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 919,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1754,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5129,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    }
  ]
}


==> anc/logs/records/database_workspace_35/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-02-03T22:22:42.431401Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decoupled scaling destabilizes",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_1.py",
      "planner_log": "llm_log_workspace_35/planner_1.json",
      "designer_log": "llm_log_workspace_35/designer_1.json",
      "timestamp": "2026-02-03T22:25:48.442207Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.54,
          "median_step": 1737,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.65,
          "median_step": 4552,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.53,
          "median_step": 6804,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "softmin-responsibility forces",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_2.py",
      "planner_log": "llm_log_workspace_35/planner_1.json",
      "designer_log": "llm_log_workspace_35/designer_2.json",
      "timestamp": "2026-02-03T22:28:23.755770Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 433,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 640,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1140,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 6054,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.65,
          "median_step": 14225,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Softmin-G broke satisfied-clause silence",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_3.py",
      "planner_log": "llm_log_workspace_35/planner_2.json",
      "designer_log": "llm_log_workspace_35/designer_3.json",
      "timestamp": "2026-02-03T22:34:23.958009Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 679,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1040,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2958,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8931,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.56,
          "median_step": 29051,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 1,
          "weight": 0.35
        }
      ],
      "short_name": "Memory power-scaling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_4.py",
      "planner_log": "llm_log_workspace_35/planner_2.json",
      "designer_log": "llm_log_workspace_35/designer_4.json",
      "timestamp": "2026-02-03T22:37:05.426773Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 663,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 686,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1516,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "Gated soft-G helps mid, stalls high",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_5.py",
      "planner_log": "llm_log_workspace_35/planner_3.json",
      "designer_log": "llm_log_workspace_35/designer_5.json",
      "timestamp": "2026-02-03T23:17:16.090219Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 593,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1543,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3405,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5571,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 12168,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14948,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27975,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 92632,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.64,
          "median_step": 283353,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8
        },
        {
          "design_id": 1,
          "weight": 0.1
        },
        {
          "design_id": 4,
          "weight": 0.1
        }
      ],
      "short_name": "Degree-precond dv slows solve",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_6.py",
      "planner_log": "llm_log_workspace_35/planner_3.json",
      "designer_log": "llm_log_workspace_35/designer_6.json",
      "timestamp": "2026-02-03T23:18:54.755820Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 477,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.52,
          "median_step": 1665,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.82
        },
        {
          "design_id": 0,
          "weight": 0.13
        },
        {
          "design_id": 3,
          "weight": 0.05
        }
      ],
      "short_name": "Gate floor helps early, hurts endgame",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_7.py",
      "planner_log": "llm_log_workspace_35/planner_4.json",
      "designer_log": "llm_log_workspace_35/designer_7.json",
      "timestamp": "2026-02-03T23:27:24.702624Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1185,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2604,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8125,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 19976,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 38270,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 4,
          "weight": 0.15
        }
      ],
      "short_name": "RMS scaling: small-N gain, large-N crash",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_8.py",
      "planner_log": "llm_log_workspace_35/planner_4.json",
      "designer_log": "llm_log_workspace_35/designer_8.json",
      "timestamp": "2026-02-03T23:29:25.628443Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 950,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.85
        },
        {
          "design_id": 7,
          "weight": 0.1
        },
        {
          "design_id": 0,
          "weight": 0.05
        }
      ],
      "short_name": "xl-adaptive gate: mixed, worse high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_9.py",
      "planner_log": "llm_log_workspace_35/planner_5.json",
      "designer_log": "llm_log_workspace_35/designer_9.json",
      "timestamp": "2026-02-03T23:46:05.394720Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 877,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1577,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2902,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8092,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11578,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34096,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.35
        },
        {
          "design_id": 2,
          "weight": 0.1
        }
      ],
      "short_name": "Violated-gated G kills clauses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_10.py",
      "planner_log": "llm_log_workspace_35/planner_5.json",
      "designer_log": "llm_log_workspace_35/designer_10.json",
      "timestamp": "2026-02-03T23:48:32.600417Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.84,
          "median_step": 153,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.9
        },
        {
          "design_id": 7,
          "weight": 0.05
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Gate@0.5 broke xs/R coupling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_11.py",
      "planner_log": "llm_log_workspace_35/planner_6.json",
      "designer_log": "llm_log_workspace_35/designer_11.json",
      "timestamp": "2026-02-03T23:52:04.763366Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 486,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1387,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.6699999999999999,
          "median_step": 9647,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 3,
          "weight": 0.45
        }
      ],
      "short_name": "Hard-violation mask stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_12.py",
      "planner_log": "llm_log_workspace_35/planner_6.json",
      "designer_log": "llm_log_workspace_35/designer_12.json",
      "timestamp": "2026-02-03T23:54:52.501675Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.5,
          "median_step": 100,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.7
        },
        {
          "design_id": 7,
          "weight": 0.05
        },
        {
          "design_id": 9,
          "weight": 0.25
        }
      ],
      "short_name": "xs-adaptive gate: mixed, no fix",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_13.py",
      "planner_log": "llm_log_workspace_35/planner_7.json",
      "designer_log": "llm_log_workspace_35/designer_13.json",
      "timestamp": "2026-02-04T00:30:11.370268Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 563,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1095,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2411,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5310,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14115,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34766,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 69304,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 318227,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Decisive xs switch helps small-N only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_14.py",
      "planner_log": "llm_log_workspace_35/planner_7.json",
      "designer_log": "llm_log_workspace_35/designer_14.json",
      "timestamp": "2026-02-04T00:38:42.494712Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1462,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6470,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9550,
          "fidelity": "medium"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37827,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 5,
          "weight": 0.9
        },
        {
          "design_id": 7,
          "weight": 0.05
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Hard-deadzone gate: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_15.py",
      "planner_log": "llm_log_workspace_35/planner_8.json",
      "designer_log": "llm_log_workspace_35/designer_15.json",
      "timestamp": "2026-02-04T00:54:52.985388Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 871,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1069,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3371,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4571,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13389,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36455,
          "fidelity": "medium"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 81660,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 14,
          "weight": 0.1
        },
        {
          "design_id": 11,
          "weight": 0.05
        }
      ],
      "short_name": "Decoupled scaling: mid-N helps, N80 fail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_16.py",
      "planner_log": "llm_log_workspace_35/planner_8.json",
      "designer_log": "llm_log_workspace_35/designer_16.json",
      "timestamp": "2026-02-04T00:56:25.398525Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 396,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.71,
          "median_step": 5477,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 0.6
        },
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 13,
          "weight": 0.15
        }
      ],
      "short_name": "xl-sharpened deadzone regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_17.py",
      "planner_log": "llm_log_workspace_35/planner_9.json",
      "designer_log": "llm_log_workspace_35/designer_17.json",
      "timestamp": "2026-02-04T01:14:02.568248Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 478,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1123,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2118,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6802,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.63,
          "median_step": 13466,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14164,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36589,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5900000000000001,
          "median_step": 121686,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 16,
          "weight": 0.35
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "RMS scaling: fast small-N, breaks N28",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_18.py",
      "planner_log": "llm_log_workspace_35/planner_9.json",
      "designer_log": "llm_log_workspace_35/designer_18.json",
      "timestamp": "2026-02-04T01:15:31.556651Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.7,
          "median_step": 662,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 0.65
        },
        {
          "design_id": 5,
          "weight": 0.3
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "G+R deadzone: mid-win, high-loss",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_19.py",
      "planner_log": "llm_log_workspace_35/planner_10.json",
      "designer_log": "llm_log_workspace_35/designer_19.json",
      "timestamp": "2026-02-04T01:25:06.541854Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 242,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 434,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3392,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4429,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11850,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.62,
          "median_step": 67158,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 16,
          "weight": 0.25
        }
      ],
      "short_name": "Smooth mem/v scale coupling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_35/solver_20.py",
      "planner_log": "llm_log_workspace_35/planner_10.json",
      "designer_log": "llm_log_workspace_35/designer_20.json",
      "timestamp": "2026-02-04T01:27:22.357288Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 503,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1318,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1981,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5951,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    }
  ]
}


==> anc/logs/records/database_workspace_36/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-02-05T01:44:11.916283Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin routing hurts large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_1.py",
      "planner_log": "llm_log_workspace_36/planner_1.json",
      "designer_log": "llm_log_workspace_36/designer_1.json",
      "timestamp": "2026-02-05T02:07:37.056319Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 352,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1282,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3209,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 20000,
          "unsolved_fraction": 0.49,
          "median_step": 8728,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 40000,
          "unsolved_fraction": 0.49,
          "median_step": 17045,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 80000,
          "unsolved_fraction": 0.49,
          "median_step": 36391,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 149889,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "xl leak helped mid-N, hurt hard tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_2.py",
      "planner_log": "llm_log_workspace_36/planner_1.json",
      "designer_log": "llm_log_workspace_36/designer_2.json",
      "timestamp": "2026-02-05T02:10:37.944589Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 337,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 730,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1324,
          "fidelity": "low"
        },
        {
          "design_id": 2,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 1,
          "weight": 0.35
        }
      ],
      "short_name": "Annealed routing still hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_3.py",
      "planner_log": "llm_log_workspace_36/planner_2.json",
      "designer_log": "llm_log_workspace_36/designer_3.json",
      "timestamp": "2026-02-05T02:14:47.143650Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 517,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1059,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 4693,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.65
        },
        {
          "design_id": 0,
          "weight": 0.35
        }
      ],
      "short_name": "Hard c-gated xl leak regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_4.py",
      "planner_log": "llm_log_workspace_36/planner_2.json",
      "designer_log": "llm_log_workspace_36/designer_4.json",
      "timestamp": "2026-02-05T02:17:53.754780Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 420,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 765,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2240,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6575,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.55
        },
        {
          "design_id": 4,
          "weight": 0.25
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "xa-gated xl leak regressed at N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_5.py",
      "planner_log": "llm_log_workspace_36/planner_3.json",
      "designer_log": "llm_log_workspace_36/designer_5.json",
      "timestamp": "2026-02-05T02:32:39.871397Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 445,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 914,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1611,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6120,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 17407,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.72,
          "median_step": 90722,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 1,
          "weight": 0.1
        },
        {
          "design_id": 3,
          "weight": 0.05
        }
      ],
      "short_name": "Top-2 assist helps mid-scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_6.py",
      "planner_log": "llm_log_workspace_36/planner_3.json",
      "designer_log": "llm_log_workspace_36/designer_6.json",
      "timestamp": "2026-02-05T02:35:51.207187Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 812,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1962,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6061,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.55
        },
        {
          "design_id": 4,
          "weight": 0.2
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Soft-gated xl leak still regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_7.py",
      "planner_log": "llm_log_workspace_36/planner_4.json",
      "designer_log": "llm_log_workspace_36/designer_7.json",
      "timestamp": "2026-02-05T02:39:53.650529Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 462,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 628,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2294,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8469,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 6,
          "weight": 0.55
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "ReLU-gated Top-2 assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_8.py",
      "planner_log": "llm_log_workspace_36/planner_4.json",
      "designer_log": "llm_log_workspace_36/designer_8.json",
      "timestamp": "2026-02-05T02:49:02.675899Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 595,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 695,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2261,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4807,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7027,
          "fidelity": "medium"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27171,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 6,
          "weight": 0.15
        },
        {
          "design_id": 8,
          "weight": 0.25
        }
      ],
      "short_name": "Sigmoid-gated Top-2 assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_9.py",
      "planner_log": "llm_log_workspace_36/planner_5.json",
      "designer_log": "llm_log_workspace_36/designer_9.json",
      "timestamp": "2026-02-05T03:00:05.433394Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 939,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2833,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4118,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11490,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30133,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 2,
          "weight": 0.6
        },
        {
          "design_id": 4,
          "weight": 0.25
        },
        {
          "design_id": 5,
          "weight": 0.15
        }
      ],
      "short_name": "xs-gated xl leak regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_10.py",
      "planner_log": "llm_log_workspace_36/planner_5.json",
      "designer_log": "llm_log_workspace_36/designer_10.json",
      "timestamp": "2026-02-05T03:03:43.278032Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 302,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 799,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1969,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.6
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Margin+pressure Top-2 assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_11.py",
      "planner_log": "llm_log_workspace_36/planner_6.json",
      "designer_log": "llm_log_workspace_36/designer_11.json",
      "timestamp": "2026-02-05T03:17:54.551136Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 984,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1489,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5825,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11858,
          "fidelity": "medium"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 41268,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.72
        },
        {
          "design_id": 3,
          "weight": 0.18
        },
        {
          "design_id": 1,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Tie-split rigidity: mixed, maybe helps",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_12.py",
      "planner_log": "llm_log_workspace_36/planner_6.json",
      "designer_log": "llm_log_workspace_36/designer_12.json",
      "timestamp": "2026-02-05T03:20:54.007548Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 278,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 848,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2574,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4037,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.25
        },
        {
          "design_id": 8,
          "weight": 0.6
        },
        {
          "design_id": 9,
          "weight": 0.15
        }
      ],
      "short_name": "Margin-gated assist breaks at N≈450",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_13.py",
      "planner_log": "llm_log_workspace_36/planner_7.json",
      "designer_log": "llm_log_workspace_36/designer_13.json",
      "timestamp": "2026-02-05T03:52:54.220637Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 127,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 639,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1146,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1901,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3480,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13462,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19659,
          "fidelity": "medium"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.53,
          "median_step": 108867,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.5
        },
        {
          "design_id": 0,
          "weight": 0.45
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Top-3 tie rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_14.py",
      "planner_log": "llm_log_workspace_36/planner_7.json",
      "designer_log": "llm_log_workspace_36/designer_14.json",
      "timestamp": "2026-02-05T03:56:35.458509Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 428,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 822,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2718,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6719,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.75
        },
        {
          "design_id": 11,
          "weight": 0.2
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Assist cap helps small-N, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_15.py",
      "planner_log": "llm_log_workspace_36/planner_8.json",
      "designer_log": "llm_log_workspace_36/designer_15.json",
      "timestamp": "2026-02-05T04:01:05.957628Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 316,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 923,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2970,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4981,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 3,
          "weight": 0.15
        }
      ],
      "short_name": "Tie-aware blend regresses at N↑",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_16.py",
      "planner_log": "llm_log_workspace_36/planner_8.json",
      "designer_log": "llm_log_workspace_36/designer_16.json",
      "timestamp": "2026-02-05T04:04:34.603391Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 397,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1710,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2960,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7865,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.2
        },
        {
          "design_id": 9,
          "weight": 0.65
        },
        {
          "design_id": 13,
          "weight": 0.15
        }
      ],
      "short_name": "Capped assist: stable, but slows at 320",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_17.py",
      "planner_log": "llm_log_workspace_36/planner_9.json",
      "designer_log": "llm_log_workspace_36/designer_17.json",
      "timestamp": "2026-02-05T04:19:50.817548Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 379,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 685,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1960,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4618,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9894,
          "fidelity": "medium"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 49390,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 12,
          "weight": 0.6
        },
        {
          "design_id": 16,
          "weight": 0.05
        }
      ],
      "short_name": "Gated tie-split R: too narrow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_18.py",
      "planner_log": "llm_log_workspace_36/planner_9.json",
      "designer_log": "llm_log_workspace_36/designer_18.json",
      "timestamp": "2026-02-05T04:23:14.950195Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 673,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2414,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7768,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.1
        },
        {
          "design_id": 17,
          "weight": 0.55
        },
        {
          "design_id": 6,
          "weight": 0.35
        }
      ],
      "short_name": "Pressure-sat assist: stable, modest",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_19.py",
      "planner_log": "llm_log_workspace_36/planner_10.json",
      "designer_log": "llm_log_workspace_36/designer_19.json",
      "timestamp": "2026-02-05T04:33:40.665542Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 631,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1135,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3608,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13714,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23854,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 12,
          "weight": 0.3
        },
        {
          "design_id": 18,
          "weight": 0.15
        }
      ],
      "short_name": "Calibrated tie-gate R: still narrow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_20.py",
      "planner_log": "llm_log_workspace_36/planner_10.json",
      "designer_log": "llm_log_workspace_36/designer_20.json",
      "timestamp": "2026-02-05T04:36:59.583396Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 874,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3064,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6703,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Margin-gated assist breaks at N≈450",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_21.py",
      "planner_log": "llm_log_workspace_36/planner_7.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_21.json",
      "timestamp": "2026-02-05T09:32:44.751567Z",
      "experiments": [
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 517,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1223,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1724,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5336,
          "fidelity": "low"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12066,
          "fidelity": "medium"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29975,
          "fidelity": "medium"
        },
        {
          "design_id": 1770266246,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6,
          "median_step": 127683,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.55
        },
        {
          "design_id": 12,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "Slack-norm R softmax regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_22.py",
      "planner_log": "llm_log_workspace_36/planner_11.json",
      "designer_log": "llm_log_workspace_36/designer_22.json",
      "timestamp": "2026-02-05T09:38:19.300728Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1350,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2965,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.2
        },
        {
          "design_id": 13,
          "weight": 0.25
        },
        {
          "design_id": 19,
          "weight": 0.55
        }
      ],
      "short_name": "Bounded+margin gate: mixed, no win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_23.py",
      "planner_log": "llm_log_workspace_36/planner_11.json",
      "designer_log": "llm_log_workspace_36/designer_23.json",
      "timestamp": "2026-02-05T09:50:35.422467Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 838,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2123,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4025,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10689,
          "fidelity": "medium"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37586,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 24,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 20,
          "weight": 0.5
        },
        {
          "design_id": 12,
          "weight": 0.25
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Cost-adaptive tie-gate (R) regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_24.py",
      "planner_log": "llm_log_workspace_36/planner_12.json",
      "designer_log": "llm_log_workspace_36/designer_24.json",
      "timestamp": "2026-02-05T10:05:27.843721Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 342,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 523,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1312,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4740,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11073,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43450,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.75
        },
        {
          "design_id": 6,
          "weight": 0.15
        },
        {
          "design_id": 21,
          "weight": 0.1
        }
      ],
      "short_name": "Assist cap: safe but no speed gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_25.py",
      "planner_log": "llm_log_workspace_36/planner_12.json",
      "designer_log": "llm_log_workspace_36/designer_25.json",
      "timestamp": "2026-02-05T10:16:47.754166Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 344,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 810,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2677,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6179,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10212,
          "fidelity": "medium"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30286,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 26,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.9
        },
        {
          "design_id": 18,
          "weight": 0.05
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "xl-adaptive tie-split regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_26.py",
      "planner_log": "llm_log_workspace_36/planner_13.json",
      "designer_log": "llm_log_workspace_36/designer_26.json",
      "timestamp": "2026-02-05T10:33:18.191558Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 223,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1085,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1833,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7717,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12034,
          "fidelity": "medium"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 48541,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.35
        },
        {
          "design_id": 15,
          "weight": 0.6
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth bounded assist regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_27.py",
      "planner_log": "llm_log_workspace_36/planner_13.json",
      "designer_log": "llm_log_workspace_36/designer_27.json",
      "timestamp": "2026-02-05T10:45:45.821646Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 652,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 758,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1746,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4956,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10668,
          "fidelity": "medium"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 34372,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 28,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.7
        },
        {
          "design_id": 18,
          "weight": 0.25
        },
        {
          "design_id": 20,
          "weight": 0.05
        }
      ],
      "short_name": "Clause-gated tie-split R regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_28.py",
      "planner_log": "llm_log_workspace_36/planner_14.json",
      "designer_log": "llm_log_workspace_36/designer_28.json",
      "timestamp": "2026-02-05T11:02:00.905644Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1271,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1551,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4552,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11907,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 47976,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.7
        },
        {
          "design_id": 13,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 15,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Rel-cap assist slows, hurts mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_29.py",
      "planner_log": "llm_log_workspace_36/planner_14.json",
      "designer_log": "llm_log_workspace_36/designer_29.json",
      "timestamp": "2026-02-05T11:15:50.868814Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 247,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 922,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2379,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4949,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11402,
          "fidelity": "medium"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43466,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 30,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.7
        },
        {
          "design_id": 18,
          "weight": 0.1
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "Sat-adaptive tau tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_30.py",
      "planner_log": "llm_log_workspace_36/planner_15.json",
      "designer_log": "llm_log_workspace_36/designer_30.json",
      "timestamp": "2026-02-05T11:29:20.615034Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 339,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1046,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3473,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5152,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14880,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32865,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 31,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.45
        },
        {
          "design_id": 13,
          "weight": 0.2
        },
        {
          "design_id": 15,
          "weight": 0.35
        }
      ],
      "short_name": "Smooth bounded Top-2 assist underwhelms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_31.py",
      "planner_log": "llm_log_workspace_36/planner_15.json",
      "designer_log": "llm_log_workspace_36/designer_31.json",
      "timestamp": "2026-02-05T11:40:17.307221Z",
      "experiments": [
        {
          "design_id": 31,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 411,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 350,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1294,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1348,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5178,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11929,
          "fidelity": "medium"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25714,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 32,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.8
        },
        {
          "design_id": 18,
          "weight": 0.1
        },
        {
          "design_id": 20,
          "weight": 0.1
        }
      ],
      "short_name": "Norm-margin tie-split regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_32.py",
      "planner_log": "llm_log_workspace_36/planner_16.json",
      "designer_log": "llm_log_workspace_36/designer_32.json",
      "timestamp": "2026-02-05T11:55:14.101292Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 430,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 738,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1278,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6898,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16930,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36117,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 33,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.45
        },
        {
          "design_id": 15,
          "weight": 0.2
        },
        {
          "design_id": 19,
          "weight": 0.35
        }
      ],
      "short_name": "xl-decoupled Top-2 assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_33.py",
      "planner_log": "llm_log_workspace_36/planner_16.json",
      "designer_log": "llm_log_workspace_36/designer_33.json",
      "timestamp": "2026-02-05T12:06:54.137253Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 391,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1322,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1205,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6307,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10638,
          "fidelity": "medium"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33867,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 34,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.8399999999999999
        },
        {
          "design_id": 18,
          "weight": 0.08
        },
        {
          "design_id": 20,
          "weight": 0.08
        }
      ],
      "short_name": "c-normalized tie-split R regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_34.py",
      "planner_log": "llm_log_workspace_36/planner_17.json",
      "designer_log": "llm_log_workspace_36/designer_34.json",
      "timestamp": "2026-02-05T12:20:43.137250Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 500,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1309,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2431,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6295,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14924,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29638,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 35,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.55
        },
        {
          "design_id": 15,
          "weight": 0.35
        },
        {
          "design_id": 33,
          "weight": 0.1
        }
      ],
      "short_name": "Sat-pressure Top-2 assist stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_35.py",
      "planner_log": "llm_log_workspace_36/planner_17.json",
      "designer_log": "llm_log_workspace_36/designer_35.json",
      "timestamp": "2026-02-05T12:32:52.984037Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 398,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1106,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2483,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4909,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13555,
          "fidelity": "medium"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 36,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.45
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 15,
          "weight": 0.2
        }
      ],
      "short_name": "Redistributed assist: stable, slower",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_36.py",
      "planner_log": "llm_log_workspace_36/planner_18.json",
      "designer_log": "llm_log_workspace_36/designer_36.json",
      "timestamp": "2026-02-05T12:46:32.619179Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 305,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 773,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2065,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3608,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13425,
          "fidelity": "medium"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29956,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 37,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.45
        },
        {
          "design_id": 12,
          "weight": 0.35
        },
        {
          "design_id": 20,
          "weight": 0.2
        }
      ],
      "short_name": "Abs-margin tie-gate R (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_37.py",
      "planner_log": "llm_log_workspace_36/planner_18.json",
      "designer_log": "llm_log_workspace_36/designer_37.json",
      "timestamp": "2026-02-05T12:59:52.284579Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 311,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 742,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2681,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5931,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16888,
          "fidelity": "medium"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33714,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 38,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.75
        },
        {
          "design_id": 18,
          "weight": 0.15
        },
        {
          "design_id": 20,
          "weight": 0.1
        }
      ],
      "short_name": "Dimless tie gate (push-only) R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_38.py",
      "planner_log": "llm_log_workspace_36/planner_19.json",
      "designer_log": "llm_log_workspace_36/designer_38.json",
      "timestamp": "2026-02-05T13:11:21.544203Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 267,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 463,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 723,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1199,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3825,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10054,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25970,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 39,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 6,
          "weight": 0.5
        },
        {
          "design_id": 31,
          "weight": 0.35
        },
        {
          "design_id": 15,
          "weight": 0.15
        }
      ],
      "short_name": "Pressure-bump assist underpowered",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_39.py",
      "planner_log": "llm_log_workspace_36/planner_19.json",
      "designer_log": "llm_log_workspace_36/designer_39.json",
      "timestamp": "2026-02-05T13:23:39.369572Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 436,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1142,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1444,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3925,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13366,
          "fidelity": "medium"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33733,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 40,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 15,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Assist cap helps small-N, hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_40.py",
      "planner_log": "llm_log_workspace_36/planner_8.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_40.json",
      "timestamp": "2026-02-05T21:26:38.945068Z",
      "experiments": [
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 478,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 608,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1166,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3604,
          "fidelity": "low"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7506,
          "fidelity": "medium"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17259,
          "fidelity": "medium"
        },
        {
          "design_id": 1770297828,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 61300,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.55
        },
        {
          "design_id": 15,
          "weight": 0.25
        },
        {
          "design_id": 25,
          "weight": 0.2
        }
      ],
      "short_name": "Budget-cap assist: tail not fixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_41.py",
      "planner_log": "llm_log_workspace_36/planner_20.json",
      "designer_log": "llm_log_workspace_36/designer_41.json",
      "timestamp": "2026-02-05T21:38:25.959743Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 450,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 566,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1749,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4208,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11652,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30836,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 42,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.7
        },
        {
          "design_id": 20,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 18,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xl-gated tie-split R regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_42.py",
      "planner_log": "llm_log_workspace_36/planner_20.json",
      "designer_log": "llm_log_workspace_36/designer_42.json",
      "timestamp": "2026-02-05T21:51:25.329157Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 263,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 422,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 884,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2668,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7659,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10968,
          "fidelity": "medium"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 43,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.3
        },
        {
          "design_id": 40,
          "weight": 0.3
        },
        {
          "design_id": 41,
          "weight": 0.4
        }
      ],
      "short_name": "Budgeted assist helps early, slows N≥113",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_43.py",
      "planner_log": "llm_log_workspace_36/planner_21.json",
      "designer_log": "llm_log_workspace_36/designer_43.json",
      "timestamp": "2026-02-05T21:56:43.136233Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 610,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 744,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2804,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4894,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 44,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.62
        },
        {
          "design_id": 12,
          "weight": 0.13
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Hold-gated tie R: small-N win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_44.py",
      "planner_log": "llm_log_workspace_36/planner_21.json",
      "designer_log": "llm_log_workspace_36/designer_44.json",
      "timestamp": "2026-02-05T22:00:36.452594Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1232,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2422,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9156,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 45,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.2
        },
        {
          "design_id": 40,
          "weight": 0.45
        },
        {
          "design_id": 41,
          "weight": 0.35
        }
      ],
      "short_name": "Max-based cap slows convergence",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_45.py",
      "planner_log": "llm_log_workspace_36/planner_22.json",
      "designer_log": "llm_log_workspace_36/designer_45.json",
      "timestamp": "2026-02-05T22:04:18.399563Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 341,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 884,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2099,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6210,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 46,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.85
        },
        {
          "design_id": 12,
          "weight": 0.15
        }
      ],
      "short_name": "Threshold tie-window hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_46.py",
      "planner_log": "llm_log_workspace_36/planner_22.json",
      "designer_log": "llm_log_workspace_36/designer_46.json",
      "timestamp": "2026-02-05T22:07:48.184012Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 460,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 608,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2382,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4906,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 47,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 43,
          "weight": 0.8
        },
        {
          "design_id": 41,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.1
        }
      ],
      "short_name": "Fade-out assist: better at N≥113",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_47.py",
      "planner_log": "llm_log_workspace_36/planner_23.json",
      "designer_log": "llm_log_workspace_36/designer_47.json",
      "timestamp": "2026-02-05T22:11:44.815706Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 535,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 886,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1721,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 3633,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 48,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.85
        },
        {
          "design_id": 12,
          "weight": 0.1
        },
        {
          "design_id": 18,
          "weight": 0.05
        }
      ],
      "short_name": "Rigidity split too active",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_48.py",
      "planner_log": "llm_log_workspace_36/planner_23.json",
      "designer_log": "llm_log_workspace_36/designer_48.json",
      "timestamp": "2026-02-05T22:15:36.984132Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 394,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1531,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2354,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7745,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 49,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.15
        },
        {
          "design_id": 41,
          "weight": 0.25
        },
        {
          "design_id": 47,
          "weight": 0.6
        }
      ],
      "short_name": "Smooth-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_49.py",
      "planner_log": "llm_log_workspace_36/planner_24.json",
      "designer_log": "llm_log_workspace_36/designer_49.json",
      "timestamp": "2026-02-05T22:19:55.665203Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 468,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1045,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2071,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5941,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 50,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.62
        },
        {
          "design_id": 12,
          "weight": 0.23
        },
        {
          "design_id": 20,
          "weight": 0.15
        }
      ],
      "short_name": "Hold-mode tie-split regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_50.py",
      "planner_log": "llm_log_workspace_36/planner_24.json",
      "designer_log": "llm_log_workspace_36/designer_50.json",
      "timestamp": "2026-02-05T22:23:02.477032Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 300,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 994,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3514,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5615,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 51,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.1
        },
        {
          "design_id": 19,
          "weight": 0.55
        },
        {
          "design_id": 40,
          "weight": 0.35
        }
      ],
      "short_name": "Capping main pressure slows tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_51.py",
      "planner_log": "llm_log_workspace_36/planner_25.json",
      "designer_log": "llm_log_workspace_36/designer_51.json",
      "timestamp": "2026-02-05T22:26:49.479661Z",
      "experiments": [
        {
          "design_id": 51,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 374,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1202,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1522,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7431,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 52,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.8
        },
        {
          "design_id": 12,
          "weight": 0.1
        },
        {
          "design_id": 20,
          "weight": 0.1
        }
      ],
      "short_name": "Over-gated tie-split hurts scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_52.py",
      "planner_log": "llm_log_workspace_36/planner_25.json",
      "designer_log": "llm_log_workspace_36/designer_52.json",
      "timestamp": "2026-02-05T22:29:37.348815Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 419,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 769,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1930,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5436,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 53,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.85
        },
        {
          "design_id": 41,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Sharper fade exponent hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_53.py",
      "planner_log": "llm_log_workspace_36/planner_26.json",
      "designer_log": "llm_log_workspace_36/designer_53.json",
      "timestamp": "2026-02-05T22:33:01.597132Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 316,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1144,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2285,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4094,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 54,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.85
        },
        {
          "design_id": 20,
          "weight": 0.1
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "Cost-gated tie-split regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_54.py",
      "planner_log": "llm_log_workspace_36/planner_26.json",
      "designer_log": "llm_log_workspace_36/designer_54.json",
      "timestamp": "2026-02-05T22:36:01.363611Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 970,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2147,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4581,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 55,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.7
        },
        {
          "design_id": 43,
          "weight": 0.3
        }
      ],
      "short_name": "Logistic fade misaligned w/ trigger",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_55.py",
      "planner_log": "llm_log_workspace_36/planner_27.json",
      "designer_log": "llm_log_workspace_36/designer_55.json",
      "timestamp": "2026-02-05T22:39:15.752690Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 446,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 703,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1958,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4955,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 56,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.55
        },
        {
          "design_id": 12,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.3
        }
      ],
      "short_name": "Tie-local split in hold-mode R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_56.py",
      "planner_log": "llm_log_workspace_36/planner_27.json",
      "designer_log": "llm_log_workspace_36/designer_56.json",
      "timestamp": "2026-02-05T22:43:01.955039Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 398,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1086,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2586,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7594,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 57,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.45
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 40,
          "weight": 0.2
        }
      ],
      "short_name": "Over-decoupled bounded assist slows",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_57.py",
      "planner_log": "llm_log_workspace_36/planner_28.json",
      "designer_log": "llm_log_workspace_36/designer_57.json",
      "timestamp": "2026-02-05T22:46:47.191223Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 399,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 748,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1759,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6094,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 58,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.78
        },
        {
          "design_id": 12,
          "weight": 0.05
        },
        {
          "design_id": 0,
          "weight": 0.17
        }
      ],
      "short_name": "Gaussian tie-decay: too sharp",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_58.py",
      "planner_log": "llm_log_workspace_36/planner_28.json",
      "designer_log": "llm_log_workspace_36/designer_58.json",
      "timestamp": "2026-02-05T22:49:46.242988Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 863,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2210,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3758,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 59,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.55
        },
        {
          "design_id": 40,
          "weight": 0.25
        },
        {
          "design_id": 13,
          "weight": 0.2
        }
      ],
      "short_name": "Smooth-gated assist: small-N win, N=160拖",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_59.py",
      "planner_log": "llm_log_workspace_36/planner_29.json",
      "designer_log": "llm_log_workspace_36/designer_59.json",
      "timestamp": "2026-02-05T22:53:22.417642Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 311,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 848,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1581,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6072,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 60,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 12,
          "weight": 0.35
        },
        {
          "design_id": 38,
          "weight": 0.55
        },
        {
          "design_id": 30,
          "weight": 0.1
        }
      ],
      "short_name": "Hold-mode dimless tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_60.py",
      "planner_log": "llm_log_workspace_36/planner_29.json",
      "designer_log": "llm_log_workspace_36/designer_60.json",
      "timestamp": "2026-02-05T22:56:28.428157Z",
      "experiments": [
        {
          "design_id": 60,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 261,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 670,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1959,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6783,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 61,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 35,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Sat-pressure Top-2 assist stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_61.py",
      "planner_log": "llm_log_workspace_36/planner_17.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_61.json",
      "timestamp": "2026-02-06T01:38:19.507112Z",
      "experiments": [
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 364,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 814,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1708,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4040,
          "fidelity": "low"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11024,
          "fidelity": "medium"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20712,
          "fidelity": "medium"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 52267,
          "fidelity": "high"
        },
        {
          "design_id": 1770332236,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 128444,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.65
        },
        {
          "design_id": 47,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.1
        }
      ],
      "short_name": "Naive assist fade worsens tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_62.py",
      "planner_log": "llm_log_workspace_36/planner_30.json",
      "designer_log": "llm_log_workspace_36/designer_62.json",
      "timestamp": "2026-02-06T01:43:44.869378Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 295,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 846,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2075,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5368,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 63,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.65
        },
        {
          "design_id": 12,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Hold-mode ambiguity split (R)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_63.py",
      "planner_log": "llm_log_workspace_36/planner_30.json",
      "designer_log": "llm_log_workspace_36/designer_63.json",
      "timestamp": "2026-02-06T01:48:41.779287Z",
      "experiments": [
        {
          "design_id": 63,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1200,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2520,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7546,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 64,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.62
        },
        {
          "design_id": 40,
          "weight": 0.23
        },
        {
          "design_id": 13,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth ambig-gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_64.py",
      "planner_log": "llm_log_workspace_36/planner_31.json",
      "designer_log": "llm_log_workspace_36/designer_64.json",
      "timestamp": "2026-02-06T01:54:40.378777Z",
      "experiments": [
        {
          "design_id": 64,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 382,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 987,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2555,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6144,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 65,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.8
        },
        {
          "design_id": 12,
          "weight": 0.2
        }
      ],
      "short_name": "Harder tie-gate hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_65.py",
      "planner_log": "llm_log_workspace_36/planner_31.json",
      "designer_log": "llm_log_workspace_36/designer_65.json",
      "timestamp": "2026-02-06T01:58:43.864153Z",
      "experiments": [
        {
          "design_id": 65,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 364,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 934,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1357,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5262,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 66,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 40,
          "weight": 0.1
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Softplus trigger regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_66.py",
      "planner_log": "llm_log_workspace_36/planner_32.json",
      "designer_log": "llm_log_workspace_36/designer_66.json",
      "timestamp": "2026-02-06T02:02:54.267475Z",
      "experiments": [
        {
          "design_id": 66,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 328,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1164,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2208,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8425,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 67,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.6
        },
        {
          "design_id": 12,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Hard-gated dimless R split",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_67.py",
      "planner_log": "llm_log_workspace_36/planner_32.json",
      "designer_log": "llm_log_workspace_36/designer_67.json",
      "timestamp": "2026-02-06T02:06:52.108008Z",
      "experiments": [
        {
          "design_id": 67,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 512,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 765,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1404,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6107,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 68,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 40,
          "weight": 0.2
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gate assist + ratio cap regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_68.py",
      "planner_log": "llm_log_workspace_36/planner_33.json",
      "designer_log": "llm_log_workspace_36/designer_68.json",
      "timestamp": "2026-02-06T02:10:52.779333Z",
      "experiments": [
        {
          "design_id": 68,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 476,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 668,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2112,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6961,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 69,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.8
        },
        {
          "design_id": 0,
          "weight": 0.15
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "Tie-window gate hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_69.py",
      "planner_log": "llm_log_workspace_36/planner_33.json",
      "designer_log": "llm_log_workspace_36/designer_69.json",
      "timestamp": "2026-02-06T02:13:56.016810Z",
      "experiments": [
        {
          "design_id": 69,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 959,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1404,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5857,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 70,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8
        },
        {
          "design_id": 40,
          "weight": 0.15
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gate assist hurts mid-scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_70.py",
      "planner_log": "llm_log_workspace_36/planner_34.json",
      "designer_log": "llm_log_workspace_36/designer_70.json",
      "timestamp": "2026-02-06T02:24:49.527317Z",
      "experiments": [
        {
          "design_id": 70,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 462,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1191,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2208,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3608,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13886,
          "fidelity": "medium"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26166,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 71,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.6
        },
        {
          "design_id": 12,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "Hold-mode tie-split rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_71.py",
      "planner_log": "llm_log_workspace_36/planner_34.json",
      "designer_log": "llm_log_workspace_36/designer_71.json",
      "timestamp": "2026-02-06T02:28:38.009202Z",
      "experiments": [
        {
          "design_id": 71,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 122,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2987,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7616,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 72,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.2
        },
        {
          "design_id": 19,
          "weight": 0.55
        }
      ],
      "short_name": "Assist too strict (c-0.5)+",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_72.py",
      "planner_log": "llm_log_workspace_36/planner_35.json",
      "designer_log": "llm_log_workspace_36/designer_72.json",
      "timestamp": "2026-02-06T02:41:24.215894Z",
      "experiments": [
        {
          "design_id": 72,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 580,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 936,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2109,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4649,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12489,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 31952,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 73,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.85
        },
        {
          "design_id": 12,
          "weight": 0.12
        },
        {
          "design_id": 67,
          "weight": 0.03
        }
      ],
      "short_name": "Rigidity split in hold-mode",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_73.py",
      "planner_log": "llm_log_workspace_36/planner_35.json",
      "designer_log": "llm_log_workspace_36/designer_73.json",
      "timestamp": "2026-02-06T02:44:48.796226Z",
      "experiments": [
        {
          "design_id": 73,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 336,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1040,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2531,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5367,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 74,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.72
        },
        {
          "design_id": 35,
          "weight": 0.23
        },
        {
          "design_id": 9,
          "weight": 0.05
        }
      ],
      "short_name": "Worst-literal assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_74.py",
      "planner_log": "llm_log_workspace_36/planner_36.json",
      "designer_log": "llm_log_workspace_36/designer_74.json",
      "timestamp": "2026-02-06T02:48:00.216026Z",
      "experiments": [
        {
          "design_id": 74,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 671,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1331,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3364,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 75,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.8
        },
        {
          "design_id": 41,
          "weight": 0.1
        },
        {
          "design_id": 40,
          "weight": 0.1
        }
      ],
      "short_name": "Gamma-sigmoid fade: no tail gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_75.py",
      "planner_log": "llm_log_workspace_36/planner_36.json",
      "designer_log": "llm_log_workspace_36/designer_75.json",
      "timestamp": "2026-02-06T02:59:14.915154Z",
      "experiments": [
        {
          "design_id": 75,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 736,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1907,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4675,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12009,
          "fidelity": "medium"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 28039,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 76,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 35,
          "weight": 0.2
        },
        {
          "design_id": 40,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-threshold assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_76.py",
      "planner_log": "llm_log_workspace_36/planner_37.json",
      "designer_log": "llm_log_workspace_36/designer_76.json",
      "timestamp": "2026-02-06T03:02:18.187598Z",
      "experiments": [
        {
          "design_id": 76,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 248,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 456,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 685,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2597,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3933,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 77,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.3
        },
        {
          "design_id": 12,
          "weight": 0.15
        }
      ],
      "short_name": "Tie-split R in hold regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_77.py",
      "planner_log": "llm_log_workspace_36/planner_37.json",
      "designer_log": "llm_log_workspace_36/designer_77.json",
      "timestamp": "2026-02-06T03:06:14.285845Z",
      "experiments": [
        {
          "design_id": 77,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 436,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 716,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3140,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8912,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 78,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.6
        },
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth-gate assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_78.py",
      "planner_log": "llm_log_workspace_36/planner_38.json",
      "designer_log": "llm_log_workspace_36/designer_78.json",
      "timestamp": "2026-02-06T03:10:04.156824Z",
      "experiments": [
        {
          "design_id": 78,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 934,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2453,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5052,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 79,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.72
        },
        {
          "design_id": 75,
          "weight": 0.18
        },
        {
          "design_id": 40,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xs-gated assist: no tail win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_79.py",
      "planner_log": "llm_log_workspace_36/planner_38.json",
      "designer_log": "llm_log_workspace_36/designer_79.json",
      "timestamp": "2026-02-06T03:21:40.573762Z",
      "experiments": [
        {
          "design_id": 79,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 356,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 619,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1840,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4379,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16806,
          "fidelity": "medium"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27091,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 80,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Gamma-sigmoid fade: no tail gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_80.py",
      "planner_log": "llm_log_workspace_36/planner_36.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_80.json",
      "timestamp": "2026-02-06T06:57:48.721080Z",
      "experiments": [
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 433,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 753,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1330,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4324,
          "fidelity": "low"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10888,
          "fidelity": "medium"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25969,
          "fidelity": "medium"
        },
        {
          "design_id": 1770348131,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.62,
          "median_step": 134316,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 81,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.82
        },
        {
          "design_id": 35,
          "weight": 0.13
        },
        {
          "design_id": 19,
          "weight": 0.05
        }
      ],
      "short_name": "No-c runner-up assist (p_eff)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_81.py",
      "planner_log": "llm_log_workspace_36/planner_39.json",
      "designer_log": "llm_log_workspace_36/designer_81.json",
      "timestamp": "2026-02-06T08:02:05.501059Z",
      "experiments": [
        {
          "design_id": 81,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 230,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 379,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 877,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1504,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4111,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11858,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21001,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 47522,
          "fidelity": "high"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 174821,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 82,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.85
        },
        {
          "design_id": 75,
          "weight": 0.1
        },
        {
          "design_id": 80,
          "weight": 0.05
        }
      ],
      "short_name": "xs-fade assist: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_82.py",
      "planner_log": "llm_log_workspace_36/planner_39.json",
      "designer_log": "llm_log_workspace_36/designer_82.json",
      "timestamp": "2026-02-06T08:14:08.568696Z",
      "experiments": [
        {
          "design_id": 82,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1177,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1569,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3747,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12270,
          "fidelity": "medium"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32591,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 83,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.45
        },
        {
          "design_id": 19,
          "weight": 0.35
        },
        {
          "design_id": 35,
          "weight": 0.2
        }
      ],
      "short_name": "Mean-normalized assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_83.py",
      "planner_log": "llm_log_workspace_36/planner_40.json",
      "designer_log": "llm_log_workspace_36/designer_83.json",
      "timestamp": "2026-02-06T08:18:33.478154Z",
      "experiments": [
        {
          "design_id": 83,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 581,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1081,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1930,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6918,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 84,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.84
        },
        {
          "design_id": 73,
          "weight": 0.12
        },
        {
          "design_id": 12,
          "weight": 0.04
        }
      ],
      "short_name": "Mid-mode gate hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_84.py",
      "planner_log": "llm_log_workspace_36/planner_40.json",
      "designer_log": "llm_log_workspace_36/designer_84.json",
      "timestamp": "2026-02-06T08:21:37.564396Z",
      "experiments": [
        {
          "design_id": 84,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 839,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2388,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4613,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 85,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.78
        },
        {
          "design_id": 35,
          "weight": 0.17
        },
        {
          "design_id": 19,
          "weight": 0.05
        }
      ],
      "short_name": "Exp-sat p_eff hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_85.py",
      "planner_log": "llm_log_workspace_36/planner_41.json",
      "designer_log": "llm_log_workspace_36/designer_85.json",
      "timestamp": "2026-02-06T08:27:00.977433Z",
      "experiments": [
        {
          "design_id": 85,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 106,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 181,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1157,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2439,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6288,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 86,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.85
        },
        {
          "design_id": 70,
          "weight": 0.05
        },
        {
          "design_id": 80,
          "weight": 0.1
        }
      ],
      "short_name": "Norm-margin gate: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_86.py",
      "planner_log": "llm_log_workspace_36/planner_41.json",
      "designer_log": "llm_log_workspace_36/designer_86.json",
      "timestamp": "2026-02-06T08:30:09.707878Z",
      "experiments": [
        {
          "design_id": 86,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 461,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 803,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2014,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4938,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 87,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 13,
          "weight": 0.05
        },
        {
          "design_id": 80,
          "weight": 0.1
        }
      ],
      "short_name": "xs-gated assist slows tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_87.py",
      "planner_log": "llm_log_workspace_36/planner_42.json",
      "designer_log": "llm_log_workspace_36/designer_87.json",
      "timestamp": "2026-02-06T08:34:12.354711Z",
      "experiments": [
        {
          "design_id": 87,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1285,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2465,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5074,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 88,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.65
        },
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 12,
          "weight": 0.1
        }
      ],
      "short_name": "Mid-xs tie-gated rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_88.py",
      "planner_log": "llm_log_workspace_36/planner_42.json",
      "designer_log": "llm_log_workspace_36/designer_88.json",
      "timestamp": "2026-02-06T08:37:56.502380Z",
      "experiments": [
        {
          "design_id": 88,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 425,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1295,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2698,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6790,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 89,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 13,
          "weight": 0.1
        },
        {
          "design_id": 47,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_89.py",
      "planner_log": "llm_log_workspace_36/planner_43.json",
      "designer_log": "llm_log_workspace_36/designer_89.json",
      "timestamp": "2026-02-06T08:53:11.864781Z",
      "experiments": [
        {
          "design_id": 89,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 494,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1519,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1891,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4297,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15658,
          "fidelity": "medium"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 44994,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 90,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.6
        },
        {
          "design_id": 2,
          "weight": 0.35
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "Tie-gated R + satisfied-only xl leak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_90.py",
      "planner_log": "llm_log_workspace_36/planner_43.json",
      "designer_log": "llm_log_workspace_36/designer_90.json",
      "timestamp": "2026-02-06T08:56:33.326632Z",
      "experiments": [
        {
          "design_id": 90,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 229,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 380,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 799,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2026,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5693,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 91,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.9
        },
        {
          "design_id": 21,
          "weight": 0.08
        },
        {
          "design_id": 38,
          "weight": 0.02
        }
      ],
      "short_name": "Assist weight cap hurts at N≈320",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_91.py",
      "planner_log": "llm_log_workspace_36/planner_44.json",
      "designer_log": "llm_log_workspace_36/designer_91.json",
      "timestamp": "2026-02-06T09:11:15.776905Z",
      "experiments": [
        {
          "design_id": 91,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 116,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 755,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1963,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3789,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8837,
          "fidelity": "medium"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 49813,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 92,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8
        },
        {
          "design_id": 47,
          "weight": 0.15
        },
        {
          "design_id": 35,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-trigger assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_92.py",
      "planner_log": "llm_log_workspace_36/planner_44.json",
      "designer_log": "llm_log_workspace_36/designer_92.json",
      "timestamp": "2026-02-06T09:13:57.188884Z",
      "experiments": [
        {
          "design_id": 92,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 376,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1138,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2080,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5030,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 93,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 35,
          "weight": 0.1
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Sigmoid-gated assist regresses tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_93.py",
      "planner_log": "llm_log_workspace_36/planner_45.json",
      "designer_log": "llm_log_workspace_36/designer_93.json",
      "timestamp": "2026-02-06T09:17:54.641354Z",
      "experiments": [
        {
          "design_id": 93,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 400,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 725,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2978,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4916,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 94,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.7
        },
        {
          "design_id": 90,
          "weight": 0.25
        },
        {
          "design_id": 2,
          "weight": 0.05
        }
      ],
      "short_name": "xl-mag-gated satisfied leak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_94.py",
      "planner_log": "llm_log_workspace_36/planner_45.json",
      "designer_log": "llm_log_workspace_36/designer_94.json",
      "timestamp": "2026-02-06T09:27:48.420816Z",
      "experiments": [
        {
          "design_id": 94,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 824,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2280,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3815,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9062,
          "fidelity": "medium"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25651,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 95,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 35,
          "weight": 0.12
        },
        {
          "design_id": 13,
          "weight": 0.03
        }
      ],
      "short_name": "Per-var assist clamp regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_95.py",
      "planner_log": "llm_log_workspace_36/planner_46.json",
      "designer_log": "llm_log_workspace_36/designer_95.json",
      "timestamp": "2026-02-06T09:33:03.055488Z",
      "experiments": [
        {
          "design_id": 95,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 257,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1028,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2407,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6765,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 96,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.75
        },
        {
          "design_id": 38,
          "weight": 0.15
        },
        {
          "design_id": 2,
          "weight": 0.1
        }
      ],
      "short_name": "Strong-hold gated xl leak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_96.py",
      "planner_log": "llm_log_workspace_36/planner_46.json",
      "designer_log": "llm_log_workspace_36/designer_96.json",
      "timestamp": "2026-02-06T09:43:22.858374Z",
      "experiments": [
        {
          "design_id": 96,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 458,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 779,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1234,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3121,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11678,
          "fidelity": "medium"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24701,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 97,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.65
        },
        {
          "design_id": 61,
          "weight": 0.3
        },
        {
          "design_id": 80,
          "weight": 0.05
        }
      ],
      "short_name": "Sat-pressure margin assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_97.py",
      "planner_log": "llm_log_workspace_36/planner_47.json",
      "designer_log": "llm_log_workspace_36/designer_97.json",
      "timestamp": "2026-02-06T10:00:01.815105Z",
      "experiments": [
        {
          "design_id": 97,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 240,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 524,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 841,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2053,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4798,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15695,
          "fidelity": "medium"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.5,
          "median_step": 51200,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 98,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 96,
          "weight": 0.55
        },
        {
          "design_id": 94,
          "weight": 0.4
        },
        {
          "design_id": 38,
          "weight": 0.05
        }
      ],
      "short_name": "Excess-only xl leak regresses tails",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_98.py",
      "planner_log": "llm_log_workspace_36/planner_47.json",
      "designer_log": "llm_log_workspace_36/designer_98.json",
      "timestamp": "2026-02-06T10:11:39.658545Z",
      "experiments": [
        {
          "design_id": 98,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 240,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 380,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 885,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 2162,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3691,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9684,
          "fidelity": "medium"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 40186,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 99,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.6
        },
        {
          "design_id": 13,
          "weight": 0.35
        },
        {
          "design_id": 35,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_99.py",
      "planner_log": "llm_log_workspace_36/planner_48.json",
      "designer_log": "llm_log_workspace_36/designer_99.json",
      "timestamp": "2026-02-06T10:15:16.047384Z",
      "experiments": [
        {
          "design_id": 99,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 517,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1614,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1701,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4873,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 100,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 96,
          "weight": 0.5
        },
        {
          "design_id": 94,
          "weight": 0.35
        },
        {
          "design_id": 2,
          "weight": 0.15
        }
      ],
      "short_name": "Redundant-sat xl leak (c2 gate)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_100.py",
      "planner_log": "llm_log_workspace_36/planner_48.json",
      "designer_log": "llm_log_workspace_36/designer_100.json",
      "timestamp": "2026-02-06T10:26:59.322778Z",
      "experiments": [
        {
          "design_id": 100,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 217,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 893,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1604,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3741,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8941,
          "fidelity": "medium"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 42878,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 101,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 70,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Smooth-gate assist hurts mid-scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_101.py",
      "planner_log": "llm_log_workspace_36/planner_34.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_101.json",
      "timestamp": "2026-02-06T16:03:25.662506Z",
      "experiments": [
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 489,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 749,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1694,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3859,
          "fidelity": "low"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10946,
          "fidelity": "medium"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 18628,
          "fidelity": "medium"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 46083,
          "fidelity": "high"
        },
        {
          "design_id": 1770373653,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 203339,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 102,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.45
        },
        {
          "design_id": 61,
          "weight": 0.4
        },
        {
          "design_id": 80,
          "weight": 0.15
        }
      ],
      "short_name": "Budgeted assist slowed baseline",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_102.py",
      "planner_log": "llm_log_workspace_36/planner_49.json",
      "designer_log": "llm_log_workspace_36/designer_102.json",
      "timestamp": "2026-02-06T16:07:15.814420Z",
      "experiments": [
        {
          "design_id": 102,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 391,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1085,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1904,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6180,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 103,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.4
        },
        {
          "design_id": 94,
          "weight": 0.5
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "Ambiguity-gated xl leak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_103.py",
      "planner_log": "llm_log_workspace_36/planner_49.json",
      "designer_log": "llm_log_workspace_36/designer_103.json",
      "timestamp": "2026-02-06T16:19:11.337617Z",
      "experiments": [
        {
          "design_id": 103,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 735,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1411,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3764,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13428,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30421,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 104,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 13,
          "weight": 0.25
        },
        {
          "design_id": 70,
          "weight": 0.05
        }
      ],
      "short_name": "Ambiguity-gated assist = slower",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_104.py",
      "planner_log": "llm_log_workspace_36/planner_50.json",
      "designer_log": "llm_log_workspace_36/designer_104.json",
      "timestamp": "2026-02-06T17:19:03.459599Z",
      "experiments": [
        {
          "design_id": 104,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 258,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1897,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3650,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11012,
          "fidelity": "medium"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24086,
          "fidelity": "medium"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 52041,
          "fidelity": "high"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 147755,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 105,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.72
        },
        {
          "design_id": 0,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 30,
          "weight": 0.08
        }
      ],
      "short_name": "Conservative true-ambiguity R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_105.py",
      "planner_log": "llm_log_workspace_36/planner_50.json",
      "designer_log": "llm_log_workspace_36/designer_105.json",
      "timestamp": "2026-02-06T17:22:58.485951Z",
      "experiments": [
        {
          "design_id": 105,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 455,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 905,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1708,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5974,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 106,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gated assist (tau) no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_106.py",
      "planner_log": "llm_log_workspace_36/planner_51.json",
      "designer_log": "llm_log_workspace_36/designer_106.json",
      "timestamp": "2026-02-06T17:27:53.871480Z",
      "experiments": [
        {
          "design_id": 106,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 338,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 696,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 970,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4616,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 107,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.5
        },
        {
          "design_id": 12,
          "weight": 0.2
        },
        {
          "design_id": 0,
          "weight": 0.3
        }
      ],
      "short_name": "Hold-mode R tie-split (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_107.py",
      "planner_log": "llm_log_workspace_36/planner_51.json",
      "designer_log": "llm_log_workspace_36/designer_107.json",
      "timestamp": "2026-02-06T17:31:15.473729Z",
      "experiments": [
        {
          "design_id": 107,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 932,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3392,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4996,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 108,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.65
        },
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth-gated sat-assist (tau)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_108.py",
      "planner_log": "llm_log_workspace_36/planner_52.json",
      "designer_log": "llm_log_workspace_36/designer_108.json",
      "timestamp": "2026-02-06T17:34:19.493743Z",
      "experiments": [
        {
          "design_id": 108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 460,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 809,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 1431,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4383,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 109,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.45
        },
        {
          "design_id": 94,
          "weight": 0.35
        },
        {
          "design_id": 103,
          "weight": 0.2
        }
      ],
      "short_name": "Tie-gated leak hurts stability",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_109.py",
      "planner_log": "llm_log_workspace_36/planner_52.json",
      "designer_log": "llm_log_workspace_36/designer_109.json",
      "timestamp": "2026-02-06T17:47:26.810077Z",
      "experiments": [
        {
          "design_id": 109,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 597,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 719,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1968,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3383,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9404,
          "fidelity": "medium"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 37301,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 110,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 35,
          "weight": 0.1
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gated assist: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_110.py",
      "planner_log": "llm_log_workspace_36/planner_53.json",
      "designer_log": "llm_log_workspace_36/designer_110.json",
      "timestamp": "2026-02-06T17:50:48.198735Z",
      "experiments": [
        {
          "design_id": 110,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 248,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 605,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1353,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3785,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 111,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.75
        },
        {
          "design_id": 80,
          "weight": 0.25
        }
      ],
      "short_name": "Gamma-fade floor: mostly neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_111.py",
      "planner_log": "llm_log_workspace_36/planner_53.json",
      "designer_log": "llm_log_workspace_36/designer_111.json",
      "timestamp": "2026-02-06T18:02:00.777154Z",
      "experiments": [
        {
          "design_id": 111,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 294,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1014,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2012,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3403,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13972,
          "fidelity": "medium"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29262,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 112,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.6
        },
        {
          "design_id": 19,
          "weight": 0.25
        },
        {
          "design_id": 35,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_112.py",
      "planner_log": "llm_log_workspace_36/planner_54.json",
      "designer_log": "llm_log_workspace_36/designer_112.json",
      "timestamp": "2026-02-06T18:05:56.894187Z",
      "experiments": [
        {
          "design_id": 112,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 428,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 958,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2153,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7460,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 113,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.55
        },
        {
          "design_id": 80,
          "weight": 0.35
        },
        {
          "design_id": 111,
          "weight": 0.1
        }
      ],
      "short_name": "Fade on 2nd literal (c2)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_113.py",
      "planner_log": "llm_log_workspace_36/planner_54.json",
      "designer_log": "llm_log_workspace_36/designer_113.json",
      "timestamp": "2026-02-06T18:09:17.691921Z",
      "experiments": [
        {
          "design_id": 113,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 816,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2325,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4908,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 114,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8
        },
        {
          "design_id": 35,
          "weight": 0.15
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_114.py",
      "planner_log": "llm_log_workspace_36/planner_55.json",
      "designer_log": "llm_log_workspace_36/designer_114.json",
      "timestamp": "2026-02-06T18:12:41.631649Z",
      "experiments": [
        {
          "design_id": 114,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 362,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 766,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 928,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1403,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4708,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 115,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.9
        },
        {
          "design_id": 30,
          "weight": 0.07
        },
        {
          "design_id": 37,
          "weight": 0.03
        }
      ],
      "short_name": "Gaussian-decay tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_115.py",
      "planner_log": "llm_log_workspace_36/planner_55.json",
      "designer_log": "llm_log_workspace_36/designer_115.json",
      "timestamp": "2026-02-06T18:16:17.733174Z",
      "experiments": [
        {
          "design_id": 115,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 516,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 1320,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2036,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6449,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 116,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 35,
          "weight": 0.13
        },
        {
          "design_id": 13,
          "weight": 0.02
        }
      ],
      "short_name": "Assist scaled by xs regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_116.py",
      "planner_log": "llm_log_workspace_36/planner_56.json",
      "designer_log": "llm_log_workspace_36/designer_116.json",
      "timestamp": "2026-02-06T18:20:33.700742Z",
      "experiments": [
        {
          "design_id": 116,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1163,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1600,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6318,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 117,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.72
        },
        {
          "design_id": 38,
          "weight": 0.23
        },
        {
          "design_id": 0,
          "weight": 0.05
        }
      ],
      "short_name": "Margin-gated leak hurts tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_117.py",
      "planner_log": "llm_log_workspace_36/planner_56.json",
      "designer_log": "llm_log_workspace_36/designer_117.json",
      "timestamp": "2026-02-06T18:24:17.505599Z",
      "experiments": [
        {
          "design_id": 117,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 711,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2736,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7045,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 118,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 13,
          "weight": 0.05
        },
        {
          "design_id": 104,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth-c gate assist: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_118.py",
      "planner_log": "llm_log_workspace_36/planner_57.json",
      "designer_log": "llm_log_workspace_36/designer_118.json",
      "timestamp": "2026-02-06T18:27:36.569382Z",
      "experiments": [
        {
          "design_id": 118,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 264,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 949,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1705,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4760,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 119,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.65
        },
        {
          "design_id": 103,
          "weight": 0.25
        },
        {
          "design_id": 38,
          "weight": 0.1
        }
      ],
      "short_name": "Ambig-leak floor still regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_119.py",
      "planner_log": "llm_log_workspace_36/planner_57.json",
      "designer_log": "llm_log_workspace_36/designer_119.json",
      "timestamp": "2026-02-06T18:31:20.253539Z",
      "experiments": [
        {
          "design_id": 119,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 359,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 861,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1767,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6596,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 120,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 104,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Ambiguity-gated assist = slower",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_120.py",
      "planner_log": "llm_log_workspace_36/planner_50.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_120.json",
      "timestamp": "2026-02-06T23:57:34.253896Z",
      "experiments": [
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1000,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1913,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3899,
          "fidelity": "low"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9140,
          "fidelity": "medium"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21628,
          "fidelity": "medium"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 66593,
          "fidelity": "high"
        },
        {
          "design_id": 1770402703,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 109694,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 121,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.4
        },
        {
          "design_id": 104,
          "weight": 0.35
        },
        {
          "design_id": 120,
          "weight": 0.25
        }
      ],
      "short_name": "Smooth gates over-activate assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_121.py",
      "planner_log": "llm_log_workspace_36/planner_58.json",
      "designer_log": "llm_log_workspace_36/designer_121.json",
      "timestamp": "2026-02-07T00:02:24.694957Z",
      "experiments": [
        {
          "design_id": 121,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 996,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3238,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9004,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 122,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.8
        },
        {
          "design_id": 38,
          "weight": 0.15
        },
        {
          "design_id": 103,
          "weight": 0.05
        }
      ],
      "short_name": "Leak alone regresses (needs ambiguity)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_122.py",
      "planner_log": "llm_log_workspace_36/planner_58.json",
      "designer_log": "llm_log_workspace_36/designer_122.json",
      "timestamp": "2026-02-07T00:05:10.741338Z",
      "experiments": [
        {
          "design_id": 122,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 784,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1439,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6066,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 123,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.5
        },
        {
          "design_id": 61,
          "weight": 0.3
        },
        {
          "design_id": 104,
          "weight": 0.2
        }
      ],
      "short_name": "Soft-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_123.py",
      "planner_log": "llm_log_workspace_36/planner_59.json",
      "designer_log": "llm_log_workspace_36/designer_123.json",
      "timestamp": "2026-02-07T00:09:00.904223Z",
      "experiments": [
        {
          "design_id": 123,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 236,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 469,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 966,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2419,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6750,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 124,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.55
        },
        {
          "design_id": 103,
          "weight": 0.35
        },
        {
          "design_id": 38,
          "weight": 0.1
        }
      ],
      "short_name": "Smooth ambig-leak on baseline R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_124.py",
      "planner_log": "llm_log_workspace_36/planner_59.json",
      "designer_log": "llm_log_workspace_36/designer_124.json",
      "timestamp": "2026-02-07T00:12:28.211667Z",
      "experiments": [
        {
          "design_id": 124,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 327,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 986,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2634,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6185,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 125,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.55
        },
        {
          "design_id": 104,
          "weight": 0.35
        },
        {
          "design_id": 61,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded-unsat r-gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_125.py",
      "planner_log": "llm_log_workspace_36/planner_60.json",
      "designer_log": "llm_log_workspace_36/designer_125.json",
      "timestamp": "2026-02-07T00:15:20.503912Z",
      "experiments": [
        {
          "design_id": 125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 558,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 631,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1042,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3378,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 126,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.8
        },
        {
          "design_id": 103,
          "weight": 0.1
        },
        {
          "design_id": 124,
          "weight": 0.1
        }
      ],
      "short_name": "Over-tight hold gate killed xl leak",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_126.py",
      "planner_log": "llm_log_workspace_36/planner_60.json",
      "designer_log": "llm_log_workspace_36/designer_126.json",
      "timestamp": "2026-02-07T00:18:28.592170Z",
      "experiments": [
        {
          "design_id": 126,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 456,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1537,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1829,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5506,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 127,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.6
        },
        {
          "design_id": 104,
          "weight": 0.25
        },
        {
          "design_id": 61,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth ambiguity gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_127.py",
      "planner_log": "llm_log_workspace_36/planner_61.json",
      "designer_log": "llm_log_workspace_36/designer_127.json",
      "timestamp": "2026-02-07T00:24:02.507559Z",
      "experiments": [
        {
          "design_id": 127,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 354,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 958,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2796,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8018,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 128,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.75
        },
        {
          "design_id": 0,
          "weight": 0.2
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth-gated assist: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_128.py",
      "planner_log": "llm_log_workspace_36/planner_61.json",
      "designer_log": "llm_log_workspace_36/designer_128.json",
      "timestamp": "2026-02-07T00:27:02.829496Z",
      "experiments": [
        {
          "design_id": 128,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 322,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1361,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1092,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4683,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 129,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.6
        },
        {
          "design_id": 61,
          "weight": 0.3
        },
        {
          "design_id": 104,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Soft-violated gate adds tail drag",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_129.py",
      "planner_log": "llm_log_workspace_36/planner_62.json",
      "designer_log": "llm_log_workspace_36/designer_129.json",
      "timestamp": "2026-02-07T00:30:33.853438Z",
      "experiments": [
        {
          "design_id": 129,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1285,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1874,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6475,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 130,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.8
        },
        {
          "design_id": 12,
          "weight": 0.12
        },
        {
          "design_id": 0,
          "weight": 0.08
        }
      ],
      "short_name": "Leak too conservative; mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_130.py",
      "planner_log": "llm_log_workspace_36/planner_62.json",
      "designer_log": "llm_log_workspace_36/designer_130.json",
      "timestamp": "2026-02-07T00:32:59.821089Z",
      "experiments": [
        {
          "design_id": 130,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 522,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 791,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1150,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3442,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 131,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.72
        },
        {
          "design_id": 61,
          "weight": 0.23
        },
        {
          "design_id": 13,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth gate leaked assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_131.py",
      "planner_log": "llm_log_workspace_36/planner_63.json",
      "designer_log": "llm_log_workspace_36/designer_131.json",
      "timestamp": "2026-02-07T00:47:16.253921Z",
      "experiments": [
        {
          "design_id": 131,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 382,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 930,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1663,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3522,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18991,
          "fidelity": "medium"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 33020,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 132,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 34,
          "weight": 0.05
        }
      ],
      "short_name": "Transition-band tie split regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_132.py",
      "planner_log": "llm_log_workspace_36/planner_63.json",
      "designer_log": "llm_log_workspace_36/designer_132.json",
      "timestamp": "2026-02-07T00:50:51.102300Z",
      "experiments": [
        {
          "design_id": 132,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 253,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 342,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 517,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2326,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5815,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 133,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.6
        },
        {
          "design_id": 104,
          "weight": 0.25
        },
        {
          "design_id": 120,
          "weight": 0.15
        }
      ],
      "short_name": "Smoothstep ambiguity gate regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_133.py",
      "planner_log": "llm_log_workspace_36/planner_64.json",
      "designer_log": "llm_log_workspace_36/designer_133.json",
      "timestamp": "2026-02-07T00:54:29.839359Z",
      "experiments": [
        {
          "design_id": 133,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 366,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 669,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2495,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5291,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 134,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.85
        },
        {
          "design_id": 80,
          "weight": 0.05
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "xs^p fade: hurts mid/large-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_134.py",
      "planner_log": "llm_log_workspace_36/planner_64.json",
      "designer_log": "llm_log_workspace_36/designer_134.json",
      "timestamp": "2026-02-07T00:57:09.514514Z",
      "experiments": [
        {
          "design_id": 134,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 268,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 535,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1651,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4965,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 135,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.6
        },
        {
          "design_id": 104,
          "weight": 0.25
        },
        {
          "design_id": 120,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth violated-gate assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_135.py",
      "planner_log": "llm_log_workspace_36/planner_65.json",
      "designer_log": "llm_log_workspace_36/designer_135.json",
      "timestamp": "2026-02-07T01:01:37.855844Z",
      "experiments": [
        {
          "design_id": 135,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 449,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 820,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2743,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7156,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 136,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 94,
          "weight": 0.85
        },
        {
          "design_id": 103,
          "weight": 0.15
        }
      ],
      "short_name": "xl-gated xs leak (regressed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_136.py",
      "planner_log": "llm_log_workspace_36/planner_65.json",
      "designer_log": "llm_log_workspace_36/designer_136.json",
      "timestamp": "2026-02-07T01:04:39.819928Z",
      "experiments": [
        {
          "design_id": 136,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 488,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1078,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1862,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7165,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 137,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.75
        },
        {
          "design_id": 61,
          "weight": 0.2
        },
        {
          "design_id": 104,
          "weight": 0.05
        }
      ],
      "short_name": "r-gate denom=top1+top2 slack",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_137.py",
      "planner_log": "llm_log_workspace_36/planner_66.json",
      "designer_log": "llm_log_workspace_36/designer_137.json",
      "timestamp": "2026-02-07T01:08:06.102025Z",
      "experiments": [
        {
          "design_id": 137,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 343,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 663,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1521,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5616,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 138,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.1
        },
        {
          "design_id": 19,
          "weight": 0.45
        },
        {
          "design_id": 35,
          "weight": 0.45
        }
      ],
      "short_name": "Bounded assist still breaks at 453",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_138.py",
      "planner_log": "llm_log_workspace_36/planner_66.json",
      "designer_log": "llm_log_workspace_36/designer_138.json",
      "timestamp": "2026-02-07T01:41:13.965097Z",
      "experiments": [
        {
          "design_id": 138,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 860,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2614,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4732,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10854,
          "fidelity": "medium"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 26652,
          "fidelity": "medium"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.6,
          "median_step": 127683,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 139,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 120,
          "weight": 0.05
        },
        {
          "design_id": 138,
          "weight": 0.2
        }
      ],
      "short_name": "Sigmoid-gated assist worsens 453",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_139.py",
      "planner_log": "llm_log_workspace_36/planner_67.json",
      "designer_log": "llm_log_workspace_36/designer_139.json",
      "timestamp": "2026-02-07T02:15:20.736557Z",
      "experiments": [
        {
          "design_id": 139,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 451,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 880,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2504,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5423,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13174,
          "fidelity": "medium"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27489,
          "fidelity": "medium"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.51,
          "median_step": 104468,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 140,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 34,
          "weight": 0.1
        }
      ],
      "short_name": "Hold-mode tie-split R regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_140.py",
      "planner_log": "llm_log_workspace_36/planner_67.json",
      "designer_log": "llm_log_workspace_36/designer_140.json",
      "timestamp": "2026-02-07T02:19:09.173067Z",
      "experiments": [
        {
          "design_id": 140,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 193,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 889,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3291,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7113,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 141,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 139,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Sigmoid-gated assist worsens 453",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_141.py",
      "planner_log": "llm_log_workspace_36/planner_67.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_141.json",
      "timestamp": "2026-02-07T08:42:23.225789Z",
      "experiments": [
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 410,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1319,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1791,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4353,
          "fidelity": "low"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13818,
          "fidelity": "medium"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20188,
          "fidelity": "medium"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 40026,
          "fidelity": "high"
        },
        {
          "design_id": 1770430795,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 96740,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 142,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.6
        },
        {
          "design_id": 138,
          "weight": 0.3
        },
        {
          "design_id": 120,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Super-sat assist: stable, modest",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_142.py",
      "planner_log": "llm_log_workspace_36/planner_68.json",
      "designer_log": "llm_log_workspace_36/designer_142.json",
      "timestamp": "2026-02-07T09:32:06.877551Z",
      "experiments": [
        {
          "design_id": 142,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 661,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2204,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4476,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9342,
          "fidelity": "medium"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23169,
          "fidelity": "medium"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 46855,
          "fidelity": "high"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 110723,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 143,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.78
        },
        {
          "design_id": 30,
          "weight": 0.12
        },
        {
          "design_id": 34,
          "weight": 0.1
        }
      ],
      "short_name": "Hold-mode dimless tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_143.py",
      "planner_log": "llm_log_workspace_36/planner_68.json",
      "designer_log": "llm_log_workspace_36/designer_143.json",
      "timestamp": "2026-02-07T09:35:43.483093Z",
      "experiments": [
        {
          "design_id": 143,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.47,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 175,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 274,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1440,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2566,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7811,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 144,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.65
        },
        {
          "design_id": 141,
          "weight": 0.25
        },
        {
          "design_id": 139,
          "weight": 0.1
        }
      ],
      "short_name": "Tunable super-sat: helps 320, hurts 640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_144.py",
      "planner_log": "llm_log_workspace_36/planner_69.json",
      "designer_log": "llm_log_workspace_36/designer_144.json",
      "timestamp": "2026-02-07T10:40:00.171783Z",
      "experiments": [
        {
          "design_id": 144,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 179,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 503,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 997,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2517,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4404,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9497,
          "fidelity": "medium"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19259,
          "fidelity": "medium"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 47279,
          "fidelity": "high"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 171184,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 145,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.5
        },
        {
          "design_id": 138,
          "weight": 0.35
        },
        {
          "design_id": 13,
          "weight": 0.15
        }
      ],
      "short_name": "Bounded baseline pressure: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_145.py",
      "planner_log": "llm_log_workspace_36/planner_69.json",
      "designer_log": "llm_log_workspace_36/designer_145.json",
      "timestamp": "2026-02-07T10:42:54.346438Z",
      "experiments": [
        {
          "design_id": 145,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 230,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 357,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 782,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1241,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5117,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 146,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.6
        },
        {
          "design_id": 144,
          "weight": 0.3
        },
        {
          "design_id": 141,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Delayed-tail plateau assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_146.py",
      "planner_log": "llm_log_workspace_36/planner_70.json",
      "designer_log": "llm_log_workspace_36/designer_146.json",
      "timestamp": "2026-02-07T10:46:30.866497Z",
      "experiments": [
        {
          "design_id": 146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 823,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2627,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4636,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 147,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.6
        },
        {
          "design_id": 120,
          "weight": 0.25
        },
        {
          "design_id": 139,
          "weight": 0.15
        }
      ],
      "short_name": "Over-gated assist slows early N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_147.py",
      "planner_log": "llm_log_workspace_36/planner_70.json",
      "designer_log": "llm_log_workspace_36/designer_147.json",
      "timestamp": "2026-02-07T10:48:59.054720Z",
      "experiments": [
        {
          "design_id": 147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 240,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 576,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 739,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1223,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4572,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 148,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.55
        },
        {
          "design_id": 142,
          "weight": 0.35
        },
        {
          "design_id": 144,
          "weight": 0.1
        }
      ],
      "short_name": "Blended p_eff: mid-N gains only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_148.py",
      "planner_log": "llm_log_workspace_36/planner_71.json",
      "designer_log": "llm_log_workspace_36/designer_148.json",
      "timestamp": "2026-02-07T10:53:46.321867Z",
      "experiments": [
        {
          "design_id": 148,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 332,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 998,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1548,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4629,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 149,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.45
        },
        {
          "design_id": 38,
          "weight": 0.45
        },
        {
          "design_id": 143,
          "weight": 0.1
        }
      ],
      "short_name": "Ambiguity-weak R hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_149.py",
      "planner_log": "llm_log_workspace_36/planner_71.json",
      "designer_log": "llm_log_workspace_36/designer_149.json",
      "timestamp": "2026-02-07T11:05:24.566375Z",
      "experiments": [
        {
          "design_id": 149,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1050,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1693,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3497,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18595,
          "fidelity": "medium"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 39234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 150,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.55
        },
        {
          "design_id": 142,
          "weight": 0.35
        },
        {
          "design_id": 144,
          "weight": 0.1
        }
      ],
      "short_name": "Mixed-tail assist: mid-N worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_150.py",
      "planner_log": "llm_log_workspace_36/planner_72.json",
      "designer_log": "llm_log_workspace_36/designer_150.json",
      "timestamp": "2026-02-07T11:16:28.355913Z",
      "experiments": [
        {
          "design_id": 150,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 395,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1217,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1849,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4125,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10469,
          "fidelity": "medium"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27599,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 151,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.7
        },
        {
          "design_id": 120,
          "weight": 0.05
        },
        {
          "design_id": 0,
          "weight": 0.25
        }
      ],
      "short_name": "xl-persistence gate: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_151.py",
      "planner_log": "llm_log_workspace_36/planner_72.json",
      "designer_log": "llm_log_workspace_36/designer_151.json",
      "timestamp": "2026-02-07T11:26:20.313942Z",
      "experiments": [
        {
          "design_id": 151,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 446,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 846,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1945,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2688,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11883,
          "fidelity": "medium"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25486,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 152,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.8
        },
        {
          "design_id": 142,
          "weight": 0.1
        },
        {
          "design_id": 144,
          "weight": 0.1
        }
      ],
      "short_name": "Boosted-sat assist: mid-N gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_152.py",
      "planner_log": "llm_log_workspace_36/planner_73.json",
      "designer_log": "llm_log_workspace_36/designer_152.json",
      "timestamp": "2026-02-07T11:35:26.264622Z",
      "experiments": [
        {
          "design_id": 152,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 412,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 726,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2182,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4430,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 5595,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 21421,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 153,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.8
        },
        {
          "design_id": 30,
          "weight": 0.1
        },
        {
          "design_id": 34,
          "weight": 0.1
        }
      ],
      "short_name": "xs-transition gate tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_153.py",
      "planner_log": "llm_log_workspace_36/planner_73.json",
      "designer_log": "llm_log_workspace_36/designer_153.json",
      "timestamp": "2026-02-07T11:38:49.701479Z",
      "experiments": [
        {
          "design_id": 153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 191,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 476,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 914,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2259,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5972,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 154,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.75
        },
        {
          "design_id": 61,
          "weight": 0.2
        },
        {
          "design_id": 142,
          "weight": 0.05
        }
      ],
      "short_name": "Mid-range sat p_eff not better",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_154.py",
      "planner_log": "llm_log_workspace_36/planner_74.json",
      "designer_log": "llm_log_workspace_36/designer_154.json",
      "timestamp": "2026-02-07T11:42:04.812256Z",
      "experiments": [
        {
          "design_id": 154,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 504,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1268,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 931,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4322,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 155,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.8
        },
        {
          "design_id": 120,
          "weight": 0.12
        },
        {
          "design_id": 13,
          "weight": 0.08
        }
      ],
      "short_name": "Push-leaked rigidity slows scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_155.py",
      "planner_log": "llm_log_workspace_36/planner_74.json",
      "designer_log": "llm_log_workspace_36/designer_155.json",
      "timestamp": "2026-02-07T11:46:17.589984Z",
      "experiments": [
        {
          "design_id": 155,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 496,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 798,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2396,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 156,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.55
        },
        {
          "design_id": 141,
          "weight": 0.3
        },
        {
          "design_id": 144,
          "weight": 0.15
        }
      ],
      "short_name": "Mixed-tail assist regresses @160",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_156.py",
      "planner_log": "llm_log_workspace_36/planner_75.json",
      "designer_log": "llm_log_workspace_36/designer_156.json",
      "timestamp": "2026-02-07T11:50:29.938468Z",
      "experiments": [
        {
          "design_id": 156,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 302,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 641,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2228,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6403,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 157,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.88
        },
        {
          "design_id": 120,
          "weight": 0.07
        },
        {
          "design_id": 34,
          "weight": 0.05
        }
      ],
      "short_name": "xs-gated assist regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_157.py",
      "planner_log": "llm_log_workspace_36/planner_75.json",
      "designer_log": "llm_log_workspace_36/designer_157.json",
      "timestamp": "2026-02-07T11:54:20.842059Z",
      "experiments": [
        {
          "design_id": 157,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 239,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 476,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 620,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3054,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6879,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 158,
      "planner_round_id": 76,
      "reference_weights": [
        {
          "design_id": 141,
          "weight": 0.5
        },
        {
          "design_id": 142,
          "weight": 0.15
        },
        {
          "design_id": 144,
          "weight": 0.35
        }
      ],
      "short_name": "Gentle roll-off helps mid, hurts 640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_158.py",
      "planner_log": "llm_log_workspace_36/planner_76.json",
      "designer_log": "llm_log_workspace_36/designer_158.json",
      "timestamp": "2026-02-07T12:58:45.491015Z",
      "experiments": [
        {
          "design_id": 158,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 419,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 681,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2279,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3973,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8999,
          "fidelity": "medium"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17784,
          "fidelity": "medium"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 41619,
          "fidelity": "high"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 179229,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 159,
      "planner_round_id": 76,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.7
        },
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 34,
          "weight": 0.05
        }
      ],
      "short_name": "Pressure-window tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_159.py",
      "planner_log": "llm_log_workspace_36/planner_76.json",
      "designer_log": "llm_log_workspace_36/designer_159.json",
      "timestamp": "2026-02-07T13:10:19.546759Z",
      "experiments": [
        {
          "design_id": 159,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 871,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2648,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4206,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11511,
          "fidelity": "medium"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30154,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 160,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Super-sat assist: stable, modest",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_160.py",
      "planner_log": "llm_log_workspace_36/planner_68.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_160.json",
      "timestamp": "2026-02-07T19:42:16.672927Z",
      "experiments": [
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 356,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 864,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1538,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3960,
          "fidelity": "low"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14801,
          "fidelity": "medium"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20057,
          "fidelity": "medium"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 57694,
          "fidelity": "high"
        },
        {
          "design_id": 1770469859,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 84468,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 161,
      "planner_round_id": 77,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.6
        },
        {
          "design_id": 142,
          "weight": 0.25
        },
        {
          "design_id": 144,
          "weight": 0.15
        }
      ],
      "short_name": "Tail-floor assist regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_161.py",
      "planner_log": "llm_log_workspace_36/planner_77.json",
      "designer_log": "llm_log_workspace_36/designer_161.json",
      "timestamp": "2026-02-07T19:47:10.351416Z",
      "experiments": [
        {
          "design_id": 161,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 666,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 726,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2832,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7915,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 162,
      "planner_round_id": 77,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.62
        },
        {
          "design_id": 38,
          "weight": 0.33
        },
        {
          "design_id": 34,
          "weight": 0.05
        }
      ],
      "short_name": "Gaussian tie-split too narrow",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_162.py",
      "planner_log": "llm_log_workspace_36/planner_77.json",
      "designer_log": "llm_log_workspace_36/designer_162.json",
      "timestamp": "2026-02-07T19:50:04.539084Z",
      "experiments": [
        {
          "design_id": 162,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 388,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1215,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1899,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 163,
      "planner_round_id": 78,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.7
        },
        {
          "design_id": 142,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 144,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Softer tail assist hurts N=640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_163.py",
      "planner_log": "llm_log_workspace_36/planner_78.json",
      "designer_log": "llm_log_workspace_36/designer_163.json",
      "timestamp": "2026-02-07T20:59:01.023627Z",
      "experiments": [
        {
          "design_id": 163,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1015,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2013,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3030,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11115,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17758,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 49328,
          "fidelity": "high"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 193335,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 164,
      "planner_round_id": 78,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.55
        },
        {
          "design_id": 38,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.1
        }
      ],
      "short_name": "Over-sharp pressure-window split",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_164.py",
      "planner_log": "llm_log_workspace_36/planner_78.json",
      "designer_log": "llm_log_workspace_36/designer_164.json",
      "timestamp": "2026-02-07T21:01:43.333970Z",
      "experiments": [
        {
          "design_id": 164,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 187,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 512,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3301,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4200,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 165,
      "planner_round_id": 79,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.6
        },
        {
          "design_id": 142,
          "weight": 0.35
        },
        {
          "design_id": 144,
          "weight": 0.05
        }
      ],
      "short_name": "Assist too weak (xs^2 coupling)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_165.py",
      "planner_log": "llm_log_workspace_36/planner_79.json",
      "designer_log": "llm_log_workspace_36/designer_165.json",
      "timestamp": "2026-02-07T21:07:16.947526Z",
      "experiments": [
        {
          "design_id": 165,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 474,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1198,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3205,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9627,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 166,
      "planner_round_id": 79,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 103,
          "weight": 0.35
        },
        {
          "design_id": 151,
          "weight": 0.05
        }
      ],
      "short_name": "Leak-only xl damping regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_166.py",
      "planner_log": "llm_log_workspace_36/planner_79.json",
      "designer_log": "llm_log_workspace_36/designer_166.json",
      "timestamp": "2026-02-07T21:10:30.149946Z",
      "experiments": [
        {
          "design_id": 166,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1206,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1734,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6682,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 167,
      "planner_round_id": 80,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.6
        },
        {
          "design_id": 142,
          "weight": 0.25
        },
        {
          "design_id": 144,
          "weight": 0.15
        }
      ],
      "short_name": "Exp-tail assist regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_167.py",
      "planner_log": "llm_log_workspace_36/planner_80.json",
      "designer_log": "llm_log_workspace_36/designer_167.json",
      "timestamp": "2026-02-07T21:13:46.137712Z",
      "experiments": [
        {
          "design_id": 167,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 94,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 311,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 370,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 968,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1702,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4308,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 168,
      "planner_round_id": 80,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.55
        },
        {
          "design_id": 13,
          "weight": 0.4
        },
        {
          "design_id": 152,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth margin+sat assist (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_168.py",
      "planner_log": "llm_log_workspace_36/planner_80.json",
      "designer_log": "llm_log_workspace_36/designer_168.json",
      "timestamp": "2026-02-07T21:16:27.968035Z",
      "experiments": [
        {
          "design_id": 168,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 358,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 858,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1555,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4589,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 169,
      "planner_round_id": 81,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.75
        },
        {
          "design_id": 144,
          "weight": 0.2
        },
        {
          "design_id": 19,
          "weight": 0.05
        }
      ],
      "short_name": "Peak-shift super-sat: weaker tail",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_169.py",
      "planner_log": "llm_log_workspace_36/planner_81.json",
      "designer_log": "llm_log_workspace_36/designer_169.json",
      "timestamp": "2026-02-08T00:07:49.573880Z",
      "experiments": [
        {
          "design_id": 169,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 390,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1228,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2338,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5089,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7177,
          "fidelity": "medium"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17018,
          "fidelity": "medium"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43050,
          "fidelity": "medium"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 112542,
          "fidelity": "high"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.62,
          "median_step": 537267,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 170,
      "planner_round_id": 81,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.55
        },
        {
          "design_id": 38,
          "weight": 0.3
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "Cost-gated tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_170.py",
      "planner_log": "llm_log_workspace_36/planner_81.json",
      "designer_log": "llm_log_workspace_36/designer_170.json",
      "timestamp": "2026-02-08T00:10:47.782824Z",
      "experiments": [
        {
          "design_id": 170,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 496,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1065,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5812,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 171,
      "planner_round_id": 82,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.75
        },
        {
          "design_id": 144,
          "weight": 0.1
        },
        {
          "design_id": 169,
          "weight": 0.15
        }
      ],
      "short_name": "Extra tail damping: no clear win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_171.py",
      "planner_log": "llm_log_workspace_36/planner_82.json",
      "designer_log": "llm_log_workspace_36/designer_171.json",
      "timestamp": "2026-02-08T00:55:37.081264Z",
      "experiments": [
        {
          "design_id": 171,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 429,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 935,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2370,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4839,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11392,
          "fidelity": "medium"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 17296,
          "fidelity": "medium"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 42183,
          "fidelity": "high"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 102218,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 172,
      "planner_round_id": 82,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.55
        },
        {
          "design_id": 38,
          "weight": 0.3
        },
        {
          "design_id": 0,
          "weight": 0.15
        }
      ],
      "short_name": "Cutoff-gated tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_172.py",
      "planner_log": "llm_log_workspace_36/planner_82.json",
      "designer_log": "llm_log_workspace_36/designer_172.json",
      "timestamp": "2026-02-08T01:11:39.770947Z",
      "experiments": [
        {
          "design_id": 172,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 437,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 827,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2437,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4003,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18066,
          "fidelity": "medium"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 45520,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 173,
      "planner_round_id": 83,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 1.0
        }
      ],
      "short_name": "nu-tail super-sat regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_173.py",
      "planner_log": "llm_log_workspace_36/planner_83.json",
      "designer_log": "llm_log_workspace_36/designer_173.json",
      "timestamp": "2026-02-08T01:15:26.166374Z",
      "experiments": [
        {
          "design_id": 173,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 305,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1089,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1351,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5287,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 174,
      "planner_round_id": 83,
      "reference_weights": [
        {
          "design_id": 151,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.3
        },
        {
          "design_id": 103,
          "weight": 0.15
        }
      ],
      "short_name": "Global xl saturation in v-force",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_174.py",
      "planner_log": "llm_log_workspace_36/planner_83.json",
      "designer_log": "llm_log_workspace_36/designer_174.json",
      "timestamp": "2026-02-08T01:18:28.207571Z",
      "experiments": [
        {
          "design_id": 174,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 188,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 657,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3180,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5311,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 175,
      "planner_round_id": 84,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 1.0
        }
      ],
      "short_name": "Peak-sharp super-sat (k_sharp)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_175.py",
      "planner_log": "llm_log_workspace_36/planner_84.json",
      "designer_log": "llm_log_workspace_36/designer_175.json",
      "timestamp": "2026-02-08T01:21:41.551969Z",
      "experiments": [
        {
          "design_id": 175,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 438,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 679,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1105,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3549,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 176,
      "planner_round_id": 84,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.75
        },
        {
          "design_id": 171,
          "weight": 0.15
        },
        {
          "design_id": 158,
          "weight": 0.1
        }
      ],
      "short_name": "dv soft-clip regresses overall",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_176.py",
      "planner_log": "llm_log_workspace_36/planner_84.json",
      "designer_log": "llm_log_workspace_36/designer_176.json",
      "timestamp": "2026-02-08T01:24:45.660594Z",
      "experiments": [
        {
          "design_id": 176,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 278,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 980,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1915,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5318,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 177,
      "planner_round_id": 85,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.85
        },
        {
          "design_id": 169,
          "weight": 0.1
        },
        {
          "design_id": 171,
          "weight": 0.05
        }
      ],
      "short_name": "Power-tail p_eff: mixed, fragile",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_177.py",
      "planner_log": "llm_log_workspace_36/planner_85.json",
      "designer_log": "llm_log_workspace_36/designer_177.json",
      "timestamp": "2026-02-08T01:28:42.879593Z",
      "experiments": [
        {
          "design_id": 177,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 579,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1140,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5269,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 178,
      "planner_round_id": 85,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.55
        },
        {
          "design_id": 103,
          "weight": 0.45
        }
      ],
      "short_name": "Deep-hold xl leak regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_178.py",
      "planner_log": "llm_log_workspace_36/planner_85.json",
      "designer_log": "llm_log_workspace_36/designer_178.json",
      "timestamp": "2026-02-08T01:32:06.153343Z",
      "experiments": [
        {
          "design_id": 178,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 451,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1155,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1413,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5191,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 179,
      "planner_round_id": 86,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 1.0
        }
      ],
      "short_name": "nu-super-sat: mixed, worse N320",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_179.py",
      "planner_log": "llm_log_workspace_36/planner_86.json",
      "designer_log": "llm_log_workspace_36/designer_179.json",
      "timestamp": "2026-02-08T01:43:19.508638Z",
      "experiments": [
        {
          "design_id": 179,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 750,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2039,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4777,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 8218,
          "fidelity": "medium"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 27979,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 180,
      "planner_round_id": 86,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.45
        },
        {
          "design_id": 159,
          "weight": 0.5
        },
        {
          "design_id": 30,
          "weight": 0.05
        }
      ],
      "short_name": "Near-sat gated tie-split R",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_180.py",
      "planner_log": "llm_log_workspace_36/planner_86.json",
      "designer_log": "llm_log_workspace_36/designer_180.json",
      "timestamp": "2026-02-08T01:46:36.704963Z",
      "experiments": [
        {
          "design_id": 180,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 202,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 637,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2362,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6136,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 181,
      "planner_round_id": 82,
      "reference_weights": [
        {
          "design_id": 171,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Extra tail damping: no clear win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_181.py",
      "planner_log": "llm_log_workspace_36/planner_82.json",
      "designer_log": "llm_log_workspace_36/hebo_tune_181.json",
      "timestamp": "2026-02-08T16:03:19.965278Z",
      "experiments": [
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 273,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 444,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 917,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2228,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4181,
          "fidelity": "low"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11110,
          "fidelity": "medium"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 19398,
          "fidelity": "medium"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 52644,
          "fidelity": "high"
        },
        {
          "design_id": 1770515237,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 83882,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 182,
      "planner_round_id": 87,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.55
        },
        {
          "design_id": 171,
          "weight": 0.25
        },
        {
          "design_id": 181,
          "weight": 0.2
        }
      ],
      "short_name": "Base-G tail damper: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_182.py",
      "planner_log": "llm_log_workspace_36/planner_87.json",
      "designer_log": "llm_log_workspace_36/designer_182.json",
      "timestamp": "2026-02-08T16:14:13.009071Z",
      "experiments": [
        {
          "design_id": 182,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 546,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 643,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1882,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2808,
          "fidelity": "low"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14375,
          "fidelity": "medium"
        },
        {
          "design_id": 182,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22993,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 183,
      "planner_round_id": 87,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 151,
          "weight": 0.35
        },
        {
          "design_id": 94,
          "weight": 0.05
        }
      ],
      "short_name": "Relative pressure gate: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_183.py",
      "planner_log": "llm_log_workspace_36/planner_87.json",
      "designer_log": "llm_log_workspace_36/designer_183.json",
      "timestamp": "2026-02-08T16:17:31.016601Z",
      "experiments": [
        {
          "design_id": 183,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 400,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1071,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1985,
          "fidelity": "low"
        },
        {
          "design_id": 183,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6649,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 184,
      "planner_round_id": 88,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.75
        },
        {
          "design_id": 171,
          "weight": 0.15
        },
        {
          "design_id": 181,
          "weight": 0.1
        }
      ],
      "short_name": "xl-gated assist damp regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_184.py",
      "planner_log": "llm_log_workspace_36/planner_88.json",
      "designer_log": "llm_log_workspace_36/designer_184.json",
      "timestamp": "2026-02-08T16:21:01.120289Z",
      "experiments": [
        {
          "design_id": 184,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 323,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 571,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1251,
          "fidelity": "low"
        },
        {
          "design_id": 184,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4783,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 185,
      "planner_round_id": 88,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.8
        },
        {
          "design_id": 160,
          "weight": 0.18
        },
        {
          "design_id": 169,
          "weight": 0.02
        }
      ],
      "short_name": "Broader p_eff: mid-N help, tail hurt",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_185.py",
      "planner_log": "llm_log_workspace_36/planner_88.json",
      "designer_log": "llm_log_workspace_36/designer_185.json",
      "timestamp": "2026-02-08T16:30:21.794165Z",
      "experiments": [
        {
          "design_id": 185,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 307,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 753,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1738,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3787,
          "fidelity": "low"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7095,
          "fidelity": "medium"
        },
        {
          "design_id": 185,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 25757,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 186,
      "planner_round_id": 89,
      "reference_weights": [
        {
          "design_id": 142,
          "weight": 0.7
        },
        {
          "design_id": 169,
          "weight": 0.25
        },
        {
          "design_id": 160,
          "weight": 0.05
        }
      ],
      "short_name": "Exponent super-sat assist (nu)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_186.py",
      "planner_log": "llm_log_workspace_36/planner_89.json",
      "designer_log": "llm_log_workspace_36/designer_186.json",
      "timestamp": "2026-02-08T17:15:03.215475Z",
      "experiments": [
        {
          "design_id": 186,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 376,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 811,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1600,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3133,
          "fidelity": "low"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9258,
          "fidelity": "medium"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22190,
          "fidelity": "medium"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 60987,
          "fidelity": "high"
        },
        {
          "design_id": 186,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 86138,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 187,
      "planner_round_id": 89,
      "reference_weights": [
        {
          "design_id": 171,
          "weight": 0.3
        },
        {
          "design_id": 181,
          "weight": 0.55
        },
        {
          "design_id": 182,
          "weight": 0.15
        }
      ],
      "short_name": "Pressure-gated xs leak (sat-only)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_187.py",
      "planner_log": "llm_log_workspace_36/planner_89.json",
      "designer_log": "llm_log_workspace_36/designer_187.json",
      "timestamp": "2026-02-08T17:25:23.551053Z",
      "experiments": [
        {
          "design_id": 187,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 648,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1977,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4146,
          "fidelity": "low"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13032,
          "fidelity": "medium"
        },
        {
          "design_id": 187,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 22821,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 188,
      "planner_round_id": 90,
      "reference_weights": [
        {
          "design_id": 186,
          "weight": 0.6
        },
        {
          "design_id": 142,
          "weight": 0.25
        },
        {
          "design_id": 169,
          "weight": 0.15
        }
      ],
      "short_name": "Peak-fixed super-sat (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_188.py",
      "planner_log": "llm_log_workspace_36/planner_90.json",
      "designer_log": "llm_log_workspace_36/designer_188.json",
      "timestamp": "2026-02-08T18:09:32.492250Z",
      "experiments": [
        {
          "design_id": 188,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 467,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1046,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2212,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4111,
          "fidelity": "low"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 13000,
          "fidelity": "medium"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 16512,
          "fidelity": "medium"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.49,
          "median_step": 44809,
          "fidelity": "high"
        },
        {
          "design_id": 188,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 96921,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 189,
      "planner_round_id": 90,
      "reference_weights": [
        {
          "design_id": 187,
          "weight": 0.75
        },
        {
          "design_id": 181,
          "weight": 0.15
        },
        {
          "design_id": 171,
          "weight": 0.1
        }
      ],
      "short_name": "Sat-only xl leak hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_189.py",
      "planner_log": "llm_log_workspace_36/planner_90.json",
      "designer_log": "llm_log_workspace_36/designer_189.json",
      "timestamp": "2026-02-08T18:19:16.262818Z",
      "experiments": [
        {
          "design_id": 189,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 822,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2022,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5187,
          "fidelity": "low"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9337,
          "fidelity": "medium"
        },
        {
          "design_id": 189,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32650,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 190,
      "planner_round_id": 91,
      "reference_weights": [
        {
          "design_id": 186,
          "weight": 0.65
        },
        {
          "design_id": 188,
          "weight": 0.25
        },
        {
          "design_id": 160,
          "weight": 0.1
        }
      ],
      "short_name": "Learnable-peak super-sat regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_190.py",
      "planner_log": "llm_log_workspace_36/planner_91.json",
      "designer_log": "llm_log_workspace_36/designer_190.json",
      "timestamp": "2026-02-08T18:24:27.495532Z",
      "experiments": [
        {
          "design_id": 190,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1178,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2173,
          "fidelity": "low"
        },
        {
          "design_id": 190,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5881,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 9
    },
    {
      "design_id": 191,
      "planner_round_id": 91,
      "reference_weights": [
        {
          "design_id": 181,
          "weight": 0.6
        },
        {
          "design_id": 171,
          "weight": 0.25
        },
        {
          "design_id": 182,
          "weight": 0.15
        }
      ],
      "short_name": "Assist hinge-tail damper (kappa)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_191.py",
      "planner_log": "llm_log_workspace_36/planner_91.json",
      "designer_log": "llm_log_workspace_36/designer_191.json",
      "timestamp": "2026-02-08T18:32:37.690773Z",
      "experiments": [
        {
          "design_id": 191,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 556,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 889,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2479,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3917,
          "fidelity": "low"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 6980,
          "fidelity": "medium"
        },
        {
          "design_id": 191,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 20211,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 9
    },
    {
      "design_id": 192,
      "planner_round_id": 92,
      "reference_weights": [
        {
          "design_id": 188,
          "weight": 0.55
        },
        {
          "design_id": 186,
          "weight": 0.35
        },
        {
          "design_id": 169,
          "weight": 0.1
        }
      ],
      "short_name": "Nu-peaknorm super-sat (k_h)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_192.py",
      "planner_log": "llm_log_workspace_36/planner_92.json",
      "designer_log": "llm_log_workspace_36/designer_192.json",
      "timestamp": "2026-02-08T18:42:24.704577Z",
      "experiments": [
        {
          "design_id": 192,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 292,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 924,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2713,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4788,
          "fidelity": "low"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 7216,
          "fidelity": "medium"
        },
        {
          "design_id": 192,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 23140,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 9
    },
    {
      "design_id": 193,
      "planner_round_id": 92,
      "reference_weights": [
        {
          "design_id": 181,
          "weight": 0.85
        },
        {
          "design_id": 171,
          "weight": 0.1
        },
        {
          "design_id": 191,
          "weight": 0.05
        }
      ],
      "short_name": "Damp base-G at high pressure",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_193.py",
      "planner_log": "llm_log_workspace_36/planner_92.json",
      "designer_log": "llm_log_workspace_36/designer_193.json",
      "timestamp": "2026-02-08T18:54:09.499504Z",
      "experiments": [
        {
          "design_id": 193,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 840,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1633,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4302,
          "fidelity": "low"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 9576,
          "fidelity": "medium"
        },
        {
          "design_id": 193,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 36310,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 9
    },
    {
      "design_id": 194,
      "planner_round_id": 93,
      "reference_weights": [
        {
          "design_id": 186,
          "weight": 0.5
        },
        {
          "design_id": 188,
          "weight": 0.35
        },
        {
          "design_id": 160,
          "weight": 0.15
        }
      ],
      "short_name": "Peak-fixed, tame-tail assist",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_36/solver_194.py",
      "planner_log": "llm_log_workspace_36/planner_93.json",
      "designer_log": "llm_log_workspace_36/designer_194.json",
      "timestamp": "2026-02-08T19:13:59.670848Z",
      "experiments": [
        {
          "design_id": 194,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 327,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 642,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1469,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3668,
          "fidelity": "low"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 10729,
          "fidelity": "medium"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 14487,
          "fidelity": "medium"
        },
        {
          "design_id": 194,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 45697,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 9
    }
  ]
}


==> anc/logs/records/database_workspace_37/database.json <==
{
  "designs": [
    {
      "design_id": 0,
      "planner_round_id": 0,
      "reference_weights": [],
      "short_name": "baseline",
      "model_name": "baseline",
      "code_path": "solvers/solver_0.py",
      "planner_log": "",
      "designer_log": "",
      "timestamp": "2026-02-10T23:02:07.291187Z",
      "experiments": [
        {
          "design_id": 0,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 413,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1423,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2249,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 12800,
          "unsolved_fraction": 0.49,
          "median_step": 6173,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 14661,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 35410,
          "fidelity": "medium"
        },
        {
          "design_id": 0,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.49,
          "median_step": 150111,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 1,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Softmin clause monitor (tau)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_1.py",
      "planner_log": "llm_log_workspace_37/planner_1.json",
      "designer_log": "llm_log_workspace_37/designer_1.json",
      "timestamp": "2026-02-10T23:24:04.120035Z",
      "experiments": [
        {
          "design_id": 1,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.47,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 332,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 927,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1725,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8110,
          "fidelity": "low"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 18584,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 43820,
          "fidelity": "medium"
        },
        {
          "design_id": 1,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 102400,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 121675,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 2,
      "planner_round_id": 1,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 1.0
        }
      ],
      "short_name": "Degree-norm dv regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_2.py",
      "planner_log": "llm_log_workspace_37/planner_1.json",
      "designer_log": "llm_log_workspace_37/designer_2.json",
      "timestamp": "2026-02-10T23:25:38.927114Z",
      "experiments": [
        {
          "design_id": 2,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.63,
          "median_step": 67,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 3,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 1,
          "weight": 0.25
        }
      ],
      "short_name": "Soft memory monitor mismatch",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_3.py",
      "planner_log": "llm_log_workspace_37/planner_2.json",
      "designer_log": "llm_log_workspace_37/designer_3.json",
      "timestamp": "2026-02-10T23:29:19.932172Z",
      "experiments": [
        {
          "design_id": 3,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 171,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 760,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3202,
          "fidelity": "low"
        },
        {
          "design_id": 3,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3353,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 4,
      "planner_round_id": 2,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 2,
          "weight": 0.3
        }
      ],
      "short_name": "Hybrid deg+global scaling regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_4.py",
      "planner_log": "llm_log_workspace_37/planner_2.json",
      "designer_log": "llm_log_workspace_37/designer_4.json",
      "timestamp": "2026-02-10T23:31:10.794932Z",
      "experiments": [
        {
          "design_id": 4,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 112,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 341,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 1227,
          "fidelity": "low"
        },
        {
          "design_id": 4,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.56,
          "median_step": 3631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 5,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 1,
          "weight": 0.25
        },
        {
          "design_id": 3,
          "weight": 0.15
        }
      ],
      "short_name": "Gated softmin (consistent c)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_5.py",
      "planner_log": "llm_log_workspace_37/planner_3.json",
      "designer_log": "llm_log_workspace_37/designer_5.json",
      "timestamp": "2026-02-10T23:46:04.987805Z",
      "experiments": [
        {
          "design_id": 5,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 247,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1078,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1619,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3462,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 12269,
          "fidelity": "medium"
        },
        {
          "design_id": 5,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 50307,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 6,
      "planner_round_id": 3,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 2,
          "weight": 0.05
        },
        {
          "design_id": 4,
          "weight": 0.1
        }
      ],
      "short_name": "Memory gating regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_6.py",
      "planner_log": "llm_log_workspace_37/planner_3.json",
      "designer_log": "llm_log_workspace_37/designer_6.json",
      "timestamp": "2026-02-10T23:49:43.211060Z",
      "experiments": [
        {
          "design_id": 6,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 290,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 740,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1060,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3648,
          "fidelity": "low"
        },
        {
          "design_id": 6,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 7,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.1
        },
        {
          "design_id": 5,
          "weight": 0.55
        }
      ],
      "short_name": "Ambiguity-gated softmin",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_7.py",
      "planner_log": "llm_log_workspace_37/planner_4.json",
      "designer_log": "llm_log_workspace_37/designer_7.json",
      "timestamp": "2026-02-11T00:00:37.177683Z",
      "experiments": [
        {
          "design_id": 7,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 341,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 574,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2091,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3739,
          "fidelity": "low"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 11377,
          "fidelity": "medium"
        },
        {
          "design_id": 7,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 29523,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 8,
      "planner_round_id": 4,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.8199999999999998
        },
        {
          "design_id": 3,
          "weight": 0.08
        },
        {
          "design_id": 6,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xl growth amplified by xs",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_8.py",
      "planner_log": "llm_log_workspace_37/planner_4.json",
      "designer_log": "llm_log_workspace_37/designer_8.json",
      "timestamp": "2026-02-11T00:03:01.085029Z",
      "experiments": [
        {
          "design_id": 8,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 379,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 878,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2575,
          "fidelity": "low"
        },
        {
          "design_id": 8,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4136,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 9,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.6
        },
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.15
        }
      ],
      "short_name": "Tie-split G routing (hard c,R)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_9.py",
      "planner_log": "llm_log_workspace_37/planner_5.json",
      "designer_log": "llm_log_workspace_37/designer_9.json",
      "timestamp": "2026-02-11T00:27:40.933883Z",
      "experiments": [
        {
          "design_id": 9,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 729,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1684,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5538,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 15426,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 24446,
          "fidelity": "medium"
        },
        {
          "design_id": 9,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.54,
          "median_step": 108602,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 10,
      "planner_round_id": 5,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 8,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 3,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Asym xs switch helps small-N, hurts big",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_10.py",
      "planner_log": "llm_log_workspace_37/planner_5.json",
      "designer_log": "llm_log_workspace_37/designer_10.json",
      "timestamp": "2026-02-11T00:51:00.469530Z",
      "experiments": [
        {
          "design_id": 10,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 445,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1224,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1704,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 9940,
          "fidelity": "medium"
        },
        {
          "design_id": 10,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.72,
          "median_step": 177192,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 11,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.7
        },
        {
          "design_id": 5,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 1,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smooth blend gate (regressed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_11.py",
      "planner_log": "llm_log_workspace_37/planner_6.json",
      "designer_log": "llm_log_workspace_37/designer_11.json",
      "timestamp": "2026-02-11T00:55:44.984745Z",
      "experiments": [
        {
          "design_id": 11,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 493,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 723,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1658,
          "fidelity": "low"
        },
        {
          "design_id": 11,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5473,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 12,
      "planner_round_id": 6,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 8,
          "weight": 0.1
        }
      ],
      "short_name": "xl-hysteresis xs: no net scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_12.py",
      "planner_log": "llm_log_workspace_37/planner_6.json",
      "designer_log": "llm_log_workspace_37/designer_12.json",
      "timestamp": "2026-02-11T01:05:41.759607Z",
      "experiments": [
        {
          "design_id": 12,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 396,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1187,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3361,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 12,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 32858,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 13,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.8
        },
        {
          "design_id": 7,
          "weight": 0.15
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Linear tie-split G (hard c,R)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_13.py",
      "planner_log": "llm_log_workspace_37/planner_7.json",
      "designer_log": "llm_log_workspace_37/designer_13.json",
      "timestamp": "2026-02-11T01:09:26.173128Z",
      "experiments": [
        {
          "design_id": 13,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 335,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1290,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2252,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3959,
          "fidelity": "low"
        },
        {
          "design_id": 13,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9784,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 14,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.8
        },
        {
          "design_id": 12,
          "weight": 0.1
        },
        {
          "design_id": 8,
          "weight": 0.1
        }
      ],
      "short_name": "Faster xs turn-off not enough",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_14.py",
      "planner_log": "llm_log_workspace_37/planner_7.json",
      "designer_log": "llm_log_workspace_37/designer_14.json",
      "timestamp": "2026-02-11T01:31:08.879598Z",
      "experiments": [
        {
          "design_id": 14,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 707,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1371,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3300,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8267,
          "fidelity": "low"
        },
        {
          "design_id": 14,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.69,
          "median_step": 160317,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 15,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 13,
          "weight": 0.45
        },
        {
          "design_id": 9,
          "weight": 0.35
        },
        {
          "design_id": 0,
          "weight": 0.2
        }
      ],
      "short_name": "Top-3 tie split in G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_15.py",
      "planner_log": "llm_log_workspace_37/planner_8.json",
      "designer_log": "llm_log_workspace_37/designer_15.json",
      "timestamp": "2026-02-11T01:35:19.712472Z",
      "experiments": [
        {
          "design_id": 15,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 388,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 847,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1275,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4991,
          "fidelity": "low"
        },
        {
          "design_id": 15,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 16,
      "planner_round_id": 8,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.6
        },
        {
          "design_id": 12,
          "weight": 0.3
        },
        {
          "design_id": 14,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xs self-hysteresis became too sticky",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_16.py",
      "planner_log": "llm_log_workspace_37/planner_8.json",
      "designer_log": "llm_log_workspace_37/designer_16.json",
      "timestamp": "2026-02-11T01:46:48.033972Z",
      "experiments": [
        {
          "design_id": 16,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 250,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 432,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1514,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3318,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.64,
          "median_step": 13835,
          "fidelity": "low"
        },
        {
          "design_id": 16,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 48054,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 17,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.86
        },
        {
          "design_id": 13,
          "weight": 0.1
        },
        {
          "design_id": 15,
          "weight": 0.04
        }
      ],
      "short_name": "Winner-biased tie-split (G)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_17.py",
      "planner_log": "llm_log_workspace_37/planner_9.json",
      "designer_log": "llm_log_workspace_37/designer_17.json",
      "timestamp": "2026-02-11T01:50:53.282575Z",
      "experiments": [
        {
          "design_id": 17,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 727,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1774,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6737,
          "fidelity": "low"
        },
        {
          "design_id": 17,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 18,
      "planner_round_id": 9,
      "reference_weights": [
        {
          "design_id": 10,
          "weight": 0.55
        },
        {
          "design_id": 14,
          "weight": 0.3
        },
        {
          "design_id": 16,
          "weight": 0.15
        }
      ],
      "short_name": "Smooth xs gate regressed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_18.py",
      "planner_log": "llm_log_workspace_37/planner_9.json",
      "designer_log": "llm_log_workspace_37/designer_18.json",
      "timestamp": "2026-02-11T01:53:18.937164Z",
      "experiments": [
        {
          "design_id": 18,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 189,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 627,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2034,
          "fidelity": "low"
        },
        {
          "design_id": 18,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4495,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 19,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.85
        },
        {
          "design_id": 13,
          "weight": 0.05
        },
        {
          "design_id": 17,
          "weight": 0.1
        }
      ],
      "short_name": "xs-gated tie-split G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_19.py",
      "planner_log": "llm_log_workspace_37/planner_10.json",
      "designer_log": "llm_log_workspace_37/designer_19.json",
      "timestamp": "2026-02-11T02:02:54.966292Z",
      "experiments": [
        {
          "design_id": 19,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 229,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 481,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 807,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3187,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3916,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 25600,
          "unsolved_fraction": 0.49,
          "median_step": 16430,
          "fidelity": "medium"
        },
        {
          "design_id": 19,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 30637,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 20,
      "planner_round_id": 10,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.65
        },
        {
          "design_id": 5,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.1
        }
      ],
      "short_name": "Band-limited softmin gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_20.py",
      "planner_log": "llm_log_workspace_37/planner_10.json",
      "designer_log": "llm_log_workspace_37/designer_20.json",
      "timestamp": "2026-02-11T02:06:14.313837Z",
      "experiments": [
        {
          "design_id": 20,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 610,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1817,
          "fidelity": "low"
        },
        {
          "design_id": 20,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6573,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 21,
      "planner_round_id": 7,
      "reference_weights": [
        {
          "design_id": 14,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Faster xs turn-off not enough",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_21.py",
      "planner_log": "llm_log_workspace_37/planner_7.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_21.json",
      "timestamp": "2026-02-12T02:50:50.767226Z",
      "experiments": [
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 762,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1040,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3868,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7953,
          "fidelity": "low"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40655,
          "fidelity": "medium"
        },
        {
          "design_id": 1770775584,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 318227,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 22,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.7
        },
        {
          "design_id": 14,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 10,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xs hysteresis became too sticky",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_22.py",
      "planner_log": "llm_log_workspace_37/planner_11.json",
      "designer_log": "llm_log_workspace_37/designer_22.json",
      "timestamp": "2026-02-12T03:15:47.444518Z",
      "experiments": [
        {
          "design_id": 22,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 238,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 589,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1372,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3427,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6447,
          "fidelity": "low"
        },
        {
          "design_id": 22,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.52,
          "median_step": 104123,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 23,
      "planner_round_id": 11,
      "reference_weights": [
        {
          "design_id": 19,
          "weight": 0.72
        },
        {
          "design_id": 7,
          "weight": 0.23
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Piecewise tie-split (G) gating",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_23.py",
      "planner_log": "llm_log_workspace_37/planner_11.json",
      "designer_log": "llm_log_workspace_37/designer_23.json",
      "timestamp": "2026-02-12T03:19:12.193591Z",
      "experiments": [
        {
          "design_id": 23,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 531,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 845,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2147,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3036,
          "fidelity": "low"
        },
        {
          "design_id": 23,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 24,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.75
        },
        {
          "design_id": 12,
          "weight": 0.1
        },
        {
          "design_id": 16,
          "weight": 0.15
        }
      ],
      "short_name": "Min-off xs decay hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_24.py",
      "planner_log": "llm_log_workspace_37/planner_12.json",
      "designer_log": "llm_log_workspace_37/designer_24.json",
      "timestamp": "2026-02-12T04:30:15.521469Z",
      "experiments": [
        {
          "design_id": 24,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 69,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 348,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 536,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1134,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2563,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7291,
          "fidelity": "low"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18077,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.72,
          "median_step": 177192,
          "fidelity": "medium"
        },
        {
          "design_id": 24,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6,
          "median_step": 255367,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 25,
      "planner_round_id": 12,
      "reference_weights": [
        {
          "design_id": 9,
          "weight": 0.7
        },
        {
          "design_id": 7,
          "weight": 0.25
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Tie-dup G (no under-penalize)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_25.py",
      "planner_log": "llm_log_workspace_37/planner_12.json",
      "designer_log": "llm_log_workspace_37/designer_25.json",
      "timestamp": "2026-02-12T04:33:40.368281Z",
      "experiments": [
        {
          "design_id": 25,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 207,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 404,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 778,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1440,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4983,
          "fidelity": "low"
        },
        {
          "design_id": 25,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.53,
          "median_step": 10631,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 26,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.65
        },
        {
          "design_id": 21,
          "weight": 0.3
        },
        {
          "design_id": 12,
          "weight": 0.05
        }
      ],
      "short_name": "Gated kappa severely slowed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_26.py",
      "planner_log": "llm_log_workspace_37/planner_13.json",
      "designer_log": "llm_log_workspace_37/designer_26.json",
      "timestamp": "2026-02-12T04:37:47.168172Z",
      "experiments": [
        {
          "design_id": 26,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 313,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 795,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2418,
          "fidelity": "low"
        },
        {
          "design_id": 26,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5138,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 27,
      "planner_round_id": 13,
      "reference_weights": [
        {
          "design_id": 1,
          "weight": 0.6
        },
        {
          "design_id": 9,
          "weight": 0.25
        },
        {
          "design_id": 19,
          "weight": 0.15
        }
      ],
      "short_name": "Softmin monitor for memory only",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_27.py",
      "planner_log": "llm_log_workspace_37/planner_13.json",
      "designer_log": "llm_log_workspace_37/designer_27.json",
      "timestamp": "2026-02-12T04:40:13.304985Z",
      "experiments": [
        {
          "design_id": 27,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 415,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1212,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1807,
          "fidelity": "low"
        },
        {
          "design_id": 27,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4979,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 28,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.6
        },
        {
          "design_id": 21,
          "weight": 0.35
        },
        {
          "design_id": 22,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth xs gate leaked off-drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_28.py",
      "planner_log": "llm_log_workspace_37/planner_14.json",
      "designer_log": "llm_log_workspace_37/designer_28.json",
      "timestamp": "2026-02-12T05:35:20.419857Z",
      "experiments": [
        {
          "design_id": 28,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 242,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 454,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1660,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2810,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 8015,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30532,
          "fidelity": "medium"
        },
        {
          "design_id": 28,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.72,
          "median_step": 362891,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 29,
      "planner_round_id": 14,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.65
        },
        {
          "design_id": 19,
          "weight": 0.3
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "Violated-only tie interpolation in G",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_29.py",
      "planner_log": "llm_log_workspace_37/planner_14.json",
      "designer_log": "llm_log_workspace_37/designer_29.json",
      "timestamp": "2026-02-12T05:38:36.156447Z",
      "experiments": [
        {
          "design_id": 29,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 387,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 716,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1229,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3800,
          "fidelity": "low"
        },
        {
          "design_id": 29,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.56,
          "median_step": 11348,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 30,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.7
        },
        {
          "design_id": 21,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 28,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Smooth kappa gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_30.py",
      "planner_log": "llm_log_workspace_37/planner_15.json",
      "designer_log": "llm_log_workspace_37/designer_30.json",
      "timestamp": "2026-02-12T06:51:41.695703Z",
      "experiments": [
        {
          "design_id": 30,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 313,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 561,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1526,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3570,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8903,
          "fidelity": "low"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23618,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6599999999999999,
          "median_step": 146376,
          "fidelity": "medium"
        },
        {
          "design_id": 30,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.77,
          "median_step": 440102,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 31,
      "planner_round_id": 15,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.6
        },
        {
          "design_id": 5,
          "weight": 0.3
        },
        {
          "design_id": 1,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Bonus-spread G routing slows scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_31.py",
      "planner_log": "llm_log_workspace_37/planner_15.json",
      "designer_log": "llm_log_workspace_37/designer_31.json",
      "timestamp": "2026-02-12T06:54:47.706428Z",
      "experiments": [
        {
          "design_id": 31,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1053,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2219,
          "fidelity": "low"
        },
        {
          "design_id": 31,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4986,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 32,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.55
        },
        {
          "design_id": 30,
          "weight": 0.35
        },
        {
          "design_id": 28,
          "weight": 0.1
        }
      ],
      "short_name": "Sqrt gate too aggressive near γ",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_32.py",
      "planner_log": "llm_log_workspace_37/planner_16.json",
      "designer_log": "llm_log_workspace_37/designer_32.json",
      "timestamp": "2026-02-12T08:09:38.777697Z",
      "experiments": [
        {
          "design_id": 32,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 8,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 134,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 630,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1320,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3563,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7870,
          "fidelity": "low"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23209,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 116091,
          "fidelity": "medium"
        },
        {
          "design_id": 32,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.72,
          "median_step": 362891,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 33,
      "planner_round_id": 16,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.78
        },
        {
          "design_id": 18,
          "weight": 0.07
        },
        {
          "design_id": 14,
          "weight": 0.15
        }
      ],
      "short_name": "xs hysteresis deadband regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_33.py",
      "planner_log": "llm_log_workspace_37/planner_16.json",
      "designer_log": "llm_log_workspace_37/designer_33.json",
      "timestamp": "2026-02-12T08:12:12.157337Z",
      "experiments": [
        {
          "design_id": 33,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 540,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1809,
          "fidelity": "low"
        },
        {
          "design_id": 33,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4069,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 34,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 30,
          "weight": 0.6
        },
        {
          "design_id": 32,
          "weight": 0.25
        },
        {
          "design_id": 28,
          "weight": 0.15
        }
      ],
      "short_name": "Rational-power gate too gentle",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_34.py",
      "planner_log": "llm_log_workspace_37/planner_17.json",
      "designer_log": "llm_log_workspace_37/designer_34.json",
      "timestamp": "2026-02-12T09:07:16.376639Z",
      "experiments": [
        {
          "design_id": 34,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 536,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1482,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3176,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 7429,
          "fidelity": "low"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40067,
          "fidelity": "medium"
        },
        {
          "design_id": 34,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.71,
          "median_step": 350589,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 35,
      "planner_round_id": 17,
      "reference_weights": [
        {
          "design_id": 24,
          "weight": 0.6
        },
        {
          "design_id": 22,
          "weight": 0.2
        },
        {
          "design_id": 12,
          "weight": 0.2
        }
      ],
      "short_name": "Smooth off-boost worsened scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_35.py",
      "planner_log": "llm_log_workspace_37/planner_17.json",
      "designer_log": "llm_log_workspace_37/designer_35.json",
      "timestamp": "2026-02-12T09:10:42.313901Z",
      "experiments": [
        {
          "design_id": 35,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 98,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 817,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2134,
          "fidelity": "low"
        },
        {
          "design_id": 35,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6367,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 36,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 32,
          "weight": 0.65
        },
        {
          "design_id": 30,
          "weight": 0.1
        },
        {
          "design_id": 34,
          "weight": 0.25
        }
      ],
      "short_name": "Soft-sqrt gate hurt scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_36.py",
      "planner_log": "llm_log_workspace_37/planner_18.json",
      "designer_log": "llm_log_workspace_37/designer_36.json",
      "timestamp": "2026-02-12T09:13:57.903786Z",
      "experiments": [
        {
          "design_id": 36,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 600,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1809,
          "fidelity": "low"
        },
        {
          "design_id": 36,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3673,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 37,
      "planner_round_id": 18,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.85
        },
        {
          "design_id": 24,
          "weight": 0.05
        },
        {
          "design_id": 28,
          "weight": 0.1
        }
      ],
      "short_name": "xs off-drive saturation regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_37.py",
      "planner_log": "llm_log_workspace_37/planner_18.json",
      "designer_log": "llm_log_workspace_37/designer_37.json",
      "timestamp": "2026-02-12T09:17:42.903989Z",
      "experiments": [
        {
          "design_id": 37,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 912,
          "fidelity": "low"
        },
        {
          "design_id": 37,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9550,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 38,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 34,
          "weight": 0.45
        },
        {
          "design_id": 32,
          "weight": 0.35
        },
        {
          "design_id": 28,
          "weight": 0.2
        }
      ],
      "short_name": "Finite-slope gate ≈ no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_38.py",
      "planner_log": "llm_log_workspace_37/planner_19.json",
      "designer_log": "llm_log_workspace_37/designer_38.json",
      "timestamp": "2026-02-12T10:31:24.582501Z",
      "experiments": [
        {
          "design_id": 38,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 140,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 301,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 434,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1427,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3603,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 9204,
          "fidelity": "low"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19119,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.63,
          "median_step": 134666,
          "fidelity": "medium"
        },
        {
          "design_id": 38,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 204800,
          "unsolved_fraction": 0.6799999999999999,
          "median_step": 318227,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 39,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.25
        },
        {
          "design_id": 21,
          "weight": 0.7
        },
        {
          "design_id": 24,
          "weight": 0.05
        }
      ],
      "short_name": "xl sat-decay regresses scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_39.py",
      "planner_log": "llm_log_workspace_37/planner_19.json",
      "designer_log": "llm_log_workspace_37/designer_39.json",
      "timestamp": "2026-02-12T10:34:46.907561Z",
      "experiments": [
        {
          "design_id": 39,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 126,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 489,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1544,
          "fidelity": "low"
        },
        {
          "design_id": 39,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5704,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 40,
      "planner_round_id": 19,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Finite-slope gate ≈ no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_40.py",
      "planner_log": "llm_log_workspace_37/planner_19.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_40.json",
      "timestamp": "2026-02-14T19:40:35.613306Z",
      "experiments": [
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 382,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 780,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2770,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4676,
          "fidelity": "low"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11708,
          "fidelity": "medium"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 27538,
          "fidelity": "medium"
        },
        {
          "design_id": 1770892495,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.55,
          "median_step": 454610,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 41,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.5
        },
        {
          "design_id": 40,
          "weight": 0.3
        },
        {
          "design_id": 32,
          "weight": 0.2
        }
      ],
      "short_name": "Hill gate: too soft near boundary",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_41.py",
      "planner_log": "llm_log_workspace_37/planner_20.json",
      "designer_log": "llm_log_workspace_37/designer_41.json",
      "timestamp": "2026-02-14T20:05:27.618904Z",
      "experiments": [
        {
          "design_id": 41,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 285,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1182,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3114,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.54,
          "median_step": 10860,
          "fidelity": "low"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 51200,
          "unsolved_fraction": 0.49,
          "median_step": 5841,
          "fidelity": "medium"
        },
        {
          "design_id": 41,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.76,
          "median_step": 206122,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 42,
      "planner_round_id": 20,
      "reference_weights": [
        {
          "design_id": 21,
          "weight": 0.55
        },
        {
          "design_id": 0,
          "weight": 0.4
        },
        {
          "design_id": 24,
          "weight": 0.05
        }
      ],
      "short_name": "Smooth xs deadband: leaks drive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_42.py",
      "planner_log": "llm_log_workspace_37/planner_20.json",
      "designer_log": "llm_log_workspace_37/designer_42.json",
      "timestamp": "2026-02-14T20:08:11.528627Z",
      "experiments": [
        {
          "design_id": 42,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1404,
          "fidelity": "low"
        },
        {
          "design_id": 42,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4037,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 1
    },
    {
      "design_id": 43,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.45
        },
        {
          "design_id": 38,
          "weight": 0.45
        },
        {
          "design_id": 32,
          "weight": 0.1
        }
      ],
      "short_name": "Slope-tied gate regressed at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_43.py",
      "planner_log": "llm_log_workspace_37/planner_21.json",
      "designer_log": "llm_log_workspace_37/designer_43.json",
      "timestamp": "2026-02-14T20:32:51.846663Z",
      "experiments": [
        {
          "design_id": 43,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 228,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1405,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2778,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 8712,
          "fidelity": "low"
        },
        {
          "design_id": 43,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.6,
          "median_step": 124691,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 44,
      "planner_round_id": 21,
      "reference_weights": [
        {
          "design_id": 42,
          "weight": 0.55
        },
        {
          "design_id": 21,
          "weight": 0.4
        },
        {
          "design_id": 41,
          "weight": 0.05
        }
      ],
      "short_name": "Hard xs deadband: stalls switch",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_44.py",
      "planner_log": "llm_log_workspace_37/planner_21.json",
      "designer_log": "llm_log_workspace_37/designer_44.json",
      "timestamp": "2026-02-14T20:36:24.451087Z",
      "experiments": [
        {
          "design_id": 44,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 454,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 986,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3169,
          "fidelity": "low"
        },
        {
          "design_id": 44,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.51,
          "median_step": 10202,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 45,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 38,
          "weight": 0.6
        },
        {
          "design_id": 43,
          "weight": 0.25
        },
        {
          "design_id": 41,
          "weight": 0.15
        }
      ],
      "short_name": "Blended zero-leak gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_45.py",
      "planner_log": "llm_log_workspace_37/planner_22.json",
      "designer_log": "llm_log_workspace_37/designer_45.json",
      "timestamp": "2026-02-14T20:40:10.177694Z",
      "experiments": [
        {
          "design_id": 45,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 244,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 601,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1166,
          "fidelity": "low"
        },
        {
          "design_id": 45,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4129,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 46,
      "planner_round_id": 22,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.85
        },
        {
          "design_id": 39,
          "weight": 0.1
        },
        {
          "design_id": 16,
          "weight": 0.05
        }
      ],
      "short_name": "xl anti-windup slowed learning",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_46.py",
      "planner_log": "llm_log_workspace_37/planner_22.json",
      "designer_log": "llm_log_workspace_37/designer_46.json",
      "timestamp": "2026-02-14T20:43:05.814360Z",
      "experiments": [
        {
          "design_id": 46,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 390,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1025,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 3222,
          "fidelity": "low"
        },
        {
          "design_id": 46,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5280,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 47,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.5
        },
        {
          "design_id": 38,
          "weight": 0.35
        },
        {
          "design_id": 41,
          "weight": 0.15
        }
      ],
      "short_name": "Exp-sat gate: no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_47.py",
      "planner_log": "llm_log_workspace_37/planner_23.json",
      "designer_log": "llm_log_workspace_37/designer_47.json",
      "timestamp": "2026-02-14T22:36:22.552825Z",
      "experiments": [
        {
          "design_id": 47,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 311,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 892,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2874,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4111,
          "fidelity": "low"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11334,
          "fidelity": "medium"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 43447,
          "fidelity": "medium"
        },
        {
          "design_id": 47,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.53,
          "median_step": 435469,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 48,
      "planner_round_id": 23,
      "reference_weights": [
        {
          "design_id": 7,
          "weight": 0.6
        },
        {
          "design_id": 0,
          "weight": 0.35
        },
        {
          "design_id": 1,
          "weight": 0.05
        }
      ],
      "short_name": "G-only tie-softmin (hard c,R)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_48.py",
      "planner_log": "llm_log_workspace_37/planner_23.json",
      "designer_log": "llm_log_workspace_37/designer_48.json",
      "timestamp": "2026-02-14T22:40:37.575098Z",
      "experiments": [
        {
          "design_id": 48,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 316,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 560,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 811,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3731,
          "fidelity": "low"
        },
        {
          "design_id": 48,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 49,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.55
        },
        {
          "design_id": 40,
          "weight": 0.3
        },
        {
          "design_id": 38,
          "weight": 0.15
        }
      ],
      "short_name": "Hard-sat ramp gate: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_49.py",
      "planner_log": "llm_log_workspace_37/planner_24.json",
      "designer_log": "llm_log_workspace_37/designer_49.json",
      "timestamp": "2026-02-15T00:35:04.863783Z",
      "experiments": [
        {
          "design_id": 49,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 182,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 401,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 775,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1794,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4015,
          "fidelity": "low"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13651,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48786,
          "fidelity": "medium"
        },
        {
          "design_id": 49,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.52,
          "median_step": 426490,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 50,
      "planner_round_id": 24,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.6
        },
        {
          "design_id": 39,
          "weight": 0.25
        },
        {
          "design_id": 46,
          "weight": 0.15
        }
      ],
      "short_name": "Gated xl decay: early gains, breaks",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_50.py",
      "planner_log": "llm_log_workspace_37/planner_24.json",
      "designer_log": "llm_log_workspace_37/designer_50.json",
      "timestamp": "2026-02-15T00:38:27.230541Z",
      "experiments": [
        {
          "design_id": 50,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 366,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 809,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1207,
          "fidelity": "low"
        },
        {
          "design_id": 50,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5,
          "median_step": 10000,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 51,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 40,
          "weight": 0.62
        },
        {
          "design_id": 47,
          "weight": 0.23
        },
        {
          "design_id": 49,
          "weight": 0.15
        }
      ],
      "short_name": "Split xs off vs hold gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_51.py",
      "planner_log": "llm_log_workspace_37/planner_25.json",
      "designer_log": "llm_log_workspace_37/designer_51.json",
      "timestamp": "2026-02-15T02:31:04.907528Z",
      "experiments": [
        {
          "design_id": 51,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 231,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 417,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 932,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1846,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4330,
          "fidelity": "low"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11208,
          "fidelity": "medium"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 53964,
          "fidelity": "medium"
        },
        {
          "design_id": 51,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 398812,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 52,
      "planner_round_id": 25,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.75
        },
        {
          "design_id": 46,
          "weight": 0.15
        },
        {
          "design_id": 50,
          "weight": 0.1
        }
      ],
      "short_name": "Saturated xl forces: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_52.py",
      "planner_log": "llm_log_workspace_37/planner_25.json",
      "designer_log": "llm_log_workspace_37/designer_52.json",
      "timestamp": "2026-02-15T02:33:11.628194Z",
      "experiments": [
        {
          "design_id": 52,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 95,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 873,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1869,
          "fidelity": "low"
        },
        {
          "design_id": 52,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5167,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 53,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.8
        },
        {
          "design_id": 21,
          "weight": 0.15
        },
        {
          "design_id": 10,
          "weight": 0.05
        }
      ],
      "short_name": "Aux scaling broke xs switching",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_53.py",
      "planner_log": "llm_log_workspace_37/planner_26.json",
      "designer_log": "llm_log_workspace_37/designer_53.json",
      "timestamp": "2026-02-15T02:35:45.037701Z",
      "experiments": [
        {
          "design_id": 53,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 53,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.53,
          "median_step": 212,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 54,
      "planner_round_id": 26,
      "reference_weights": [
        {
          "design_id": 52,
          "weight": 0.8
        },
        {
          "design_id": 46,
          "weight": 0.12
        },
        {
          "design_id": 50,
          "weight": 0.08
        }
      ],
      "short_name": "Power-compressed xl stalls at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_54.py",
      "planner_log": "llm_log_workspace_37/planner_26.json",
      "designer_log": "llm_log_workspace_37/designer_54.json",
      "timestamp": "2026-02-15T02:39:17.277246Z",
      "experiments": [
        {
          "design_id": 54,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 648,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 2045,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2975,
          "fidelity": "low"
        },
        {
          "design_id": 54,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 55,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.65
        },
        {
          "design_id": 40,
          "weight": 0.25
        },
        {
          "design_id": 22,
          "weight": 0.1
        }
      ],
      "short_name": "Violated-side xs boost destabilized",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_55.py",
      "planner_log": "llm_log_workspace_37/planner_27.json",
      "designer_log": "llm_log_workspace_37/designer_55.json",
      "timestamp": "2026-02-15T04:40:39.654589Z",
      "experiments": [
        {
          "design_id": 55,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 162,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 903,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2504,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4858,
          "fidelity": "low"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 15745,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 76811,
          "fidelity": "medium"
        },
        {
          "design_id": 55,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.64,
          "median_step": 566706,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 56,
      "planner_round_id": 27,
      "reference_weights": [
        {
          "design_id": 50,
          "weight": 0.75
        },
        {
          "design_id": 39,
          "weight": 0.2
        },
        {
          "design_id": 46,
          "weight": 0.05
        }
      ],
      "short_name": "Persistent xl decay collapses scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_56.py",
      "planner_log": "llm_log_workspace_37/planner_27.json",
      "designer_log": "llm_log_workspace_37/designer_56.json",
      "timestamp": "2026-02-15T04:43:40.574735Z",
      "experiments": [
        {
          "design_id": 56,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 130,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 190,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 471,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1499,
          "fidelity": "low"
        },
        {
          "design_id": 56,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 5769,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 57,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.7
        },
        {
          "design_id": 55,
          "weight": 0.25
        },
        {
          "design_id": 47,
          "weight": 0.05
        }
      ],
      "short_name": "Tapered xs-on bump still unstable",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_57.py",
      "planner_log": "llm_log_workspace_37/planner_28.json",
      "designer_log": "llm_log_workspace_37/designer_57.json",
      "timestamp": "2026-02-15T06:38:51.511415Z",
      "experiments": [
        {
          "design_id": 57,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 295,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 555,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 902,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2993,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3773,
          "fidelity": "low"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14573,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 49144,
          "fidelity": "medium"
        },
        {
          "design_id": 57,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.55,
          "median_step": 454610,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 58,
      "planner_round_id": 28,
      "reference_weights": [
        {
          "design_id": 0,
          "weight": 0.7
        },
        {
          "design_id": 46,
          "weight": 0.1
        },
        {
          "design_id": 52,
          "weight": 0.2
        }
      ],
      "short_name": "Rigidity-only xl sat: no benefit",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_58.py",
      "planner_log": "llm_log_workspace_37/planner_28.json",
      "designer_log": "llm_log_workspace_37/designer_58.json",
      "timestamp": "2026-02-15T06:41:06.905242Z",
      "experiments": [
        {
          "design_id": 58,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 461,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1078,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2497,
          "fidelity": "low"
        },
        {
          "design_id": 58,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4818,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 59,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.7
        },
        {
          "design_id": 55,
          "weight": 0.1
        },
        {
          "design_id": 57,
          "weight": 0.2
        }
      ],
      "short_name": "Zero-slope xs-on bump stabilized",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_59.py",
      "planner_log": "llm_log_workspace_37/planner_29.json",
      "designer_log": "llm_log_workspace_37/designer_59.json",
      "timestamp": "2026-02-15T07:55:38.175668Z",
      "experiments": [
        {
          "design_id": 59,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 154,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 347,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 529,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 749,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1446,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4289,
          "fidelity": "low"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8350,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 61416,
          "fidelity": "medium"
        },
        {
          "design_id": 59,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 235825,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 60,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 47,
          "weight": 0.25
        },
        {
          "design_id": 49,
          "weight": 0.55
        },
        {
          "design_id": 33,
          "weight": 0.2
        }
      ],
      "short_name": "Deadbanded sat-gate regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_60.py",
      "planner_log": "llm_log_workspace_37/planner_29.json",
      "designer_log": "llm_log_workspace_37/designer_60.json",
      "timestamp": "2026-02-15T09:48:14.323362Z",
      "experiments": [
        {
          "design_id": 60,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 279,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 574,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1224,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1450,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2618,
          "fidelity": "low"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13182,
          "fidelity": "medium"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 50187,
          "fidelity": "medium"
        },
        {
          "design_id": 60,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.54,
          "median_step": 444834,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 61,
      "planner_round_id": 29,
      "reference_weights": [
        {
          "design_id": 59,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Zero-slope xs-on bump stabilized",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_61.py",
      "planner_log": "llm_log_workspace_37/planner_29.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_61.json",
      "timestamp": "2026-02-17T10:40:17.651442Z",
      "experiments": [
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 144,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 692,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1104,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1675,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3737,
          "fidelity": "low"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9438,
          "fidelity": "medium"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 60918,
          "fidelity": "medium"
        },
        {
          "design_id": 1771148914,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 168363,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 62,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.65
        },
        {
          "design_id": 59,
          "weight": 0.25
        },
        {
          "design_id": 55,
          "weight": 0.1
        }
      ],
      "short_name": "Norm-Gaussian xs-on bump (worse)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_62.py",
      "planner_log": "llm_log_workspace_37/planner_30.json",
      "designer_log": "llm_log_workspace_37/designer_62.json",
      "timestamp": "2026-02-17T12:31:17.179347Z",
      "experiments": [
        {
          "design_id": 62,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 272,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 721,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1149,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1483,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3906,
          "fidelity": "low"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 14753,
          "fidelity": "medium"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48590,
          "fidelity": "medium"
        },
        {
          "design_id": 62,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 387766,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 63,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.85
        },
        {
          "design_id": 21,
          "weight": 0.1
        },
        {
          "design_id": 0,
          "weight": 0.05
        }
      ],
      "short_name": "xl-aware hold: no net gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_63.py",
      "planner_log": "llm_log_workspace_37/planner_30.json",
      "designer_log": "llm_log_workspace_37/designer_63.json",
      "timestamp": "2026-02-17T14:18:14.988860Z",
      "experiments": [
        {
          "design_id": 63,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 347,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 942,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1357,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3836,
          "fidelity": "low"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12999,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 39385,
          "fidelity": "medium"
        },
        {
          "design_id": 63,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 387738,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 2
    },
    {
      "design_id": 64,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 59,
          "weight": 0.25
        },
        {
          "design_id": 62,
          "weight": 0.05
        }
      ],
      "short_name": "xs-scaled bump: stable, not faster",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_64.py",
      "planner_log": "llm_log_workspace_37/planner_31.json",
      "designer_log": "llm_log_workspace_37/designer_64.json",
      "timestamp": "2026-02-17T15:31:14.001614Z",
      "experiments": [
        {
          "design_id": 64,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 457,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1285,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1480,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5627,
          "fidelity": "low"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8808,
          "fidelity": "medium"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 62703,
          "fidelity": "medium"
        },
        {
          "design_id": 64,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 216888,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 65,
      "planner_round_id": 31,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.8
        },
        {
          "design_id": 63,
          "weight": 0.15
        },
        {
          "design_id": 0,
          "weight": 0.05
        }
      ],
      "short_name": "xl-slowed xs-off: small net gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_65.py",
      "planner_log": "llm_log_workspace_37/planner_31.json",
      "designer_log": "llm_log_workspace_37/designer_65.json",
      "timestamp": "2026-02-17T15:52:19.677855Z",
      "experiments": [
        {
          "design_id": 65,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 125,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 213,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 465,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 820,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2448,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3564,
          "fidelity": "low"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10097,
          "fidelity": "medium"
        },
        {
          "design_id": 65,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 79566,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 66,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.65
        },
        {
          "design_id": 59,
          "weight": 0.3
        },
        {
          "design_id": 62,
          "weight": 0.05
        }
      ],
      "short_name": "Tunable tail xs-on bump (a_on)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_66.py",
      "planner_log": "llm_log_workspace_37/planner_32.json",
      "designer_log": "llm_log_workspace_37/designer_66.json",
      "timestamp": "2026-02-17T17:11:46.386667Z",
      "experiments": [
        {
          "design_id": 66,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 304,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 486,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 655,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2325,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4424,
          "fidelity": "low"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7417,
          "fidelity": "medium"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25388,
          "fidelity": "medium"
        },
        {
          "design_id": 66,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 284509,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 67,
      "planner_round_id": 32,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.7
        },
        {
          "design_id": 65,
          "weight": 0.25
        },
        {
          "design_id": 63,
          "weight": 0.05
        }
      ],
      "short_name": "Gated xl-slow beta_off: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_67.py",
      "planner_log": "llm_log_workspace_37/planner_32.json",
      "designer_log": "llm_log_workspace_37/designer_67.json",
      "timestamp": "2026-02-17T17:33:28.849437Z",
      "experiments": [
        {
          "design_id": 67,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 272,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 751,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 888,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1634,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4790,
          "fidelity": "low"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8542,
          "fidelity": "medium"
        },
        {
          "design_id": 67,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 80247,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 68,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 66,
          "weight": 0.7
        },
        {
          "design_id": 59,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Stretched-exp bump: neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_68.py",
      "planner_log": "llm_log_workspace_37/planner_33.json",
      "designer_log": "llm_log_workspace_37/designer_68.json",
      "timestamp": "2026-02-17T17:48:47.537568Z",
      "experiments": [
        {
          "design_id": 68,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 108,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 281,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 298,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1027,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 1918,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3319,
          "fidelity": "low"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10409,
          "fidelity": "medium"
        },
        {
          "design_id": 68,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48879,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 69,
      "planner_round_id": 33,
      "reference_weights": [
        {
          "design_id": 67,
          "weight": 0.6
        },
        {
          "design_id": 65,
          "weight": 0.4
        }
      ],
      "short_name": "xl-gated damp on beta_hold",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_69.py",
      "planner_log": "llm_log_workspace_37/planner_33.json",
      "designer_log": "llm_log_workspace_37/designer_69.json",
      "timestamp": "2026-02-17T18:06:06.147103Z",
      "experiments": [
        {
          "design_id": 69,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 963,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1908,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3435,
          "fidelity": "low"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10069,
          "fidelity": "medium"
        },
        {
          "design_id": 69,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 57697,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 70,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 66,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 64,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Stretched-tail xs-on bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_70.py",
      "planner_log": "llm_log_workspace_37/planner_34.json",
      "designer_log": "llm_log_workspace_37/designer_70.json",
      "timestamp": "2026-02-17T18:16:29.582459Z",
      "experiments": [
        {
          "design_id": 70,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 122,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 525,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1073,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1808,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4898,
          "fidelity": "low"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12226,
          "fidelity": "medium"
        },
        {
          "design_id": 70,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22234,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 71,
      "planner_round_id": 34,
      "reference_weights": [
        {
          "design_id": 67,
          "weight": 0.7
        },
        {
          "design_id": 69,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 65,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Bounded xl-gated beta_off",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_71.py",
      "planner_log": "llm_log_workspace_37/planner_34.json",
      "designer_log": "llm_log_workspace_37/designer_71.json",
      "timestamp": "2026-02-17T18:33:19.651463Z",
      "experiments": [
        {
          "design_id": 71,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 411,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 448,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 857,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2140,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3798,
          "fidelity": "low"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8758,
          "fidelity": "medium"
        },
        {
          "design_id": 71,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 56864,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 72,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.85
        },
        {
          "design_id": 66,
          "weight": 0.1
        },
        {
          "design_id": 70,
          "weight": 0.05
        }
      ],
      "short_name": "Compact-support xs-on bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_72.py",
      "planner_log": "llm_log_workspace_37/planner_35.json",
      "designer_log": "llm_log_workspace_37/designer_72.json",
      "timestamp": "2026-02-17T18:45:27.171345Z",
      "experiments": [
        {
          "design_id": 72,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 223,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 505,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 964,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1886,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3473,
          "fidelity": "low"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9625,
          "fidelity": "medium"
        },
        {
          "design_id": 72,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34277,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 73,
      "planner_round_id": 35,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 0.75
        },
        {
          "design_id": 71,
          "weight": 0.15
        },
        {
          "design_id": 67,
          "weight": 0.1
        }
      ],
      "short_name": "Bounded xl-damp on beta_hold",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_73.py",
      "planner_log": "llm_log_workspace_37/planner_35.json",
      "designer_log": "llm_log_workspace_37/designer_73.json",
      "timestamp": "2026-02-17T18:57:20.233012Z",
      "experiments": [
        {
          "design_id": 73,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 356,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 996,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1298,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3735,
          "fidelity": "low"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10766,
          "fidelity": "medium"
        },
        {
          "design_id": 73,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33643,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 74,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.8
        },
        {
          "design_id": 66,
          "weight": 0.1
        },
        {
          "design_id": 72,
          "weight": 0.1
        }
      ],
      "short_name": "Stretched-exp xs-bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_74.py",
      "planner_log": "llm_log_workspace_37/planner_36.json",
      "designer_log": "llm_log_workspace_37/designer_74.json",
      "timestamp": "2026-02-17T19:18:18.104044Z",
      "experiments": [
        {
          "design_id": 74,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 352,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 393,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1137,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2165,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4308,
          "fidelity": "low"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 12422,
          "fidelity": "medium"
        },
        {
          "design_id": 74,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 69641,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 75,
      "planner_round_id": 36,
      "reference_weights": [
        {
          "design_id": 73,
          "weight": 0.55
        },
        {
          "design_id": 69,
          "weight": 0.3
        },
        {
          "design_id": 71,
          "weight": 0.15
        }
      ],
      "short_name": "Hold-damp retargeted to gate",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_75.py",
      "planner_log": "llm_log_workspace_37/planner_36.json",
      "designer_log": "llm_log_workspace_37/designer_75.json",
      "timestamp": "2026-02-17T19:34:05.433693Z",
      "experiments": [
        {
          "design_id": 75,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.43999999999999995,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 184,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 374,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1192,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1910,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3957,
          "fidelity": "low"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11254,
          "fidelity": "medium"
        },
        {
          "design_id": 75,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48915,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 76,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 59,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 66,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "s_on width rescale regresses scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_76.py",
      "planner_log": "llm_log_workspace_37/planner_37.json",
      "designer_log": "llm_log_workspace_37/designer_76.json",
      "timestamp": "2026-02-17T19:43:44.172394Z",
      "experiments": [
        {
          "design_id": 76,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 415,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1313,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2959,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3859,
          "fidelity": "low"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8075,
          "fidelity": "medium"
        },
        {
          "design_id": 76,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21351,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 77,
      "planner_round_id": 37,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.67
        },
        {
          "design_id": 51,
          "weight": 0.18
        },
        {
          "design_id": 75,
          "weight": 0.15
        }
      ],
      "short_name": "xl-boosted sat-hold (Design 77)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_77.py",
      "planner_log": "llm_log_workspace_37/planner_37.json",
      "designer_log": "llm_log_workspace_37/designer_77.json",
      "timestamp": "2026-02-17T19:54:26.893754Z",
      "experiments": [
        {
          "design_id": 77,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1417,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1842,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3843,
          "fidelity": "low"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11712,
          "fidelity": "medium"
        },
        {
          "design_id": 77,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26326,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 78,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.75
        },
        {
          "design_id": 66,
          "weight": 0.2
        },
        {
          "design_id": 72,
          "weight": 0.05
        }
      ],
      "short_name": "Stretched-exp tail bump underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_78.py",
      "planner_log": "llm_log_workspace_37/planner_38.json",
      "designer_log": "llm_log_workspace_37/designer_78.json",
      "timestamp": "2026-02-17T20:10:02.002928Z",
      "experiments": [
        {
          "design_id": 78,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 74,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 114,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 285,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 614,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 872,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2089,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4586,
          "fidelity": "low"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10353,
          "fidelity": "medium"
        },
        {
          "design_id": 78,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 48189,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 79,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 69,
          "weight": 0.75
        },
        {
          "design_id": 67,
          "weight": 0.15
        },
        {
          "design_id": 65,
          "weight": 0.1
        }
      ],
      "short_name": "Power-xl hold gate: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_79.py",
      "planner_log": "llm_log_workspace_37/planner_38.json",
      "designer_log": "llm_log_workspace_37/designer_79.json",
      "timestamp": "2026-02-17T20:25:17.783480Z",
      "experiments": [
        {
          "design_id": 79,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.43000000000000005,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 353,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1034,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2269,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4549,
          "fidelity": "low"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13484,
          "fidelity": "medium"
        },
        {
          "design_id": 79,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44935,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 80,
      "planner_round_id": 30,
      "reference_weights": [
        {
          "design_id": 62,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Norm-Gaussian xs-on bump (worse)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_80.py",
      "planner_log": "llm_log_workspace_37/planner_30.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_80.json",
      "timestamp": "2026-02-18T12:06:49.926576Z",
      "experiments": [
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.47,
          "median_step": 220,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 254,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 418,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 739,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1700,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3573,
          "fidelity": "low"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9607,
          "fidelity": "medium"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26299,
          "fidelity": "medium"
        },
        {
          "design_id": 1771359959,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 166361,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 81,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.7
        },
        {
          "design_id": 70,
          "weight": 0.25
        },
        {
          "design_id": 72,
          "weight": 0.05
        }
      ],
      "short_name": "Unit-peak bump p_on (confounded)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_81.py",
      "planner_log": "llm_log_workspace_37/planner_39.json",
      "designer_log": "llm_log_workspace_37/designer_81.json",
      "timestamp": "2026-02-18T12:50:40.585012Z",
      "experiments": [
        {
          "design_id": 81,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 71,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 460,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 852,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1543,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4616,
          "fidelity": "low"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8591,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 18870,
          "fidelity": "medium"
        },
        {
          "design_id": 81,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 138840,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 82,
      "planner_round_id": 39,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.7
        },
        {
          "design_id": 77,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 79,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Deep-sat xl-hold: mixed gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_82.py",
      "planner_log": "llm_log_workspace_37/planner_39.json",
      "designer_log": "llm_log_workspace_37/designer_82.json",
      "timestamp": "2026-02-18T13:05:33.584003Z",
      "experiments": [
        {
          "design_id": 82,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 209,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 679,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1335,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1812,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5164,
          "fidelity": "low"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7664,
          "fidelity": "medium"
        },
        {
          "design_id": 82,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 46986,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 83,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.82
        },
        {
          "design_id": 72,
          "weight": 0.18
        }
      ],
      "short_name": "Peak-at-1 compact bump (83)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_83.py",
      "planner_log": "llm_log_workspace_37/planner_40.json",
      "designer_log": "llm_log_workspace_37/designer_83.json",
      "timestamp": "2026-02-18T13:20:27.522195Z",
      "experiments": [
        {
          "design_id": 83,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 110,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 311,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 512,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1099,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2342,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3691,
          "fidelity": "low"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8759,
          "fidelity": "medium"
        },
        {
          "design_id": 83,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47635,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 84,
      "planner_round_id": 40,
      "reference_weights": [
        {
          "design_id": 82,
          "weight": 0.8
        },
        {
          "design_id": 79,
          "weight": 0.1
        },
        {
          "design_id": 73,
          "weight": 0.1
        }
      ],
      "short_name": "Zero-leak deep-hold: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_84.py",
      "planner_log": "llm_log_workspace_37/planner_40.json",
      "designer_log": "llm_log_workspace_37/designer_84.json",
      "timestamp": "2026-02-18T13:33:22.153716Z",
      "experiments": [
        {
          "design_id": 84,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 466,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 471,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 945,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2339,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5793,
          "fidelity": "low"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13695,
          "fidelity": "medium"
        },
        {
          "design_id": 84,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31153,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 3
    },
    {
      "design_id": 85,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.7
        },
        {
          "design_id": 80,
          "weight": 0.25
        },
        {
          "design_id": 66,
          "weight": 0.05
        }
      ],
      "short_name": "Ablate y-clip: scaling regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_85.py",
      "planner_log": "llm_log_workspace_37/planner_41.json",
      "designer_log": "llm_log_workspace_37/designer_85.json",
      "timestamp": "2026-02-18T13:48:43.283040Z",
      "experiments": [
        {
          "design_id": 85,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 252,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 515,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 995,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1647,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3882,
          "fidelity": "low"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8550,
          "fidelity": "medium"
        },
        {
          "design_id": 85,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35649,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 86,
      "planner_round_id": 41,
      "reference_weights": [
        {
          "design_id": 64,
          "weight": 0.3
        },
        {
          "design_id": 76,
          "weight": 0.6
        },
        {
          "design_id": 72,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xl-gated bump: no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_86.py",
      "planner_log": "llm_log_workspace_37/planner_41.json",
      "designer_log": "llm_log_workspace_37/designer_86.json",
      "timestamp": "2026-02-18T14:00:54.770337Z",
      "experiments": [
        {
          "design_id": 86,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 120,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 415,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 759,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1576,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4471,
          "fidelity": "low"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10159,
          "fidelity": "medium"
        },
        {
          "design_id": 86,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 34501,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 87,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.8
        },
        {
          "design_id": 61,
          "weight": 0.2
        }
      ],
      "short_name": "Unit-area bump (p_on tail)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_87.py",
      "planner_log": "llm_log_workspace_37/planner_42.json",
      "designer_log": "llm_log_workspace_37/designer_87.json",
      "timestamp": "2026-02-18T14:11:36.578768Z",
      "experiments": [
        {
          "design_id": 87,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 388,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 758,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1439,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4477,
          "fidelity": "low"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8498,
          "fidelity": "medium"
        },
        {
          "design_id": 87,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25434,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 88,
      "planner_round_id": 42,
      "reference_weights": [
        {
          "design_id": 61,
          "weight": 0.65
        },
        {
          "design_id": 82,
          "weight": 0.25
        },
        {
          "design_id": 77,
          "weight": 0.1
        }
      ],
      "short_name": "c-gated deep xl-HOLD (88)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_88.py",
      "planner_log": "llm_log_workspace_37/planner_42.json",
      "designer_log": "llm_log_workspace_37/designer_88.json",
      "timestamp": "2026-02-18T14:27:37.581346Z",
      "experiments": [
        {
          "design_id": 88,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 553,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1288,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1844,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5388,
          "fidelity": "low"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11474,
          "fidelity": "medium"
        },
        {
          "design_id": 88,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 47269,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 89,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.85
        },
        {
          "design_id": 66,
          "weight": 0.1
        },
        {
          "design_id": 59,
          "weight": 0.05
        }
      ],
      "short_name": "Scaled y bump (s_on) underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_89.py",
      "planner_log": "llm_log_workspace_37/planner_43.json",
      "designer_log": "llm_log_workspace_37/designer_89.json",
      "timestamp": "2026-02-18T14:37:03.901971Z",
      "experiments": [
        {
          "design_id": 89,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 303,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 392,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 859,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1481,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3452,
          "fidelity": "low"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8530,
          "fidelity": "medium"
        },
        {
          "design_id": 89,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22312,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 90,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.82
        },
        {
          "design_id": 88,
          "weight": 0.13
        },
        {
          "design_id": 79,
          "weight": 0.05
        }
      ],
      "short_name": "Flip-risk deep-hold: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_90.py",
      "planner_log": "llm_log_workspace_37/planner_43.json",
      "designer_log": "llm_log_workspace_37/designer_90.json",
      "timestamp": "2026-02-18T14:53:10.189118Z",
      "experiments": [
        {
          "design_id": 90,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 547,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 832,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1833,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4515,
          "fidelity": "low"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10397,
          "fidelity": "medium"
        },
        {
          "design_id": 90,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 40256,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 91,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.78
        },
        {
          "design_id": 87,
          "weight": 0.08
        },
        {
          "design_id": 66,
          "weight": 0.14
        }
      ],
      "short_name": "Decoupled-peak bump (ypk)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_91.py",
      "planner_log": "llm_log_workspace_37/planner_44.json",
      "designer_log": "llm_log_workspace_37/designer_91.json",
      "timestamp": "2026-02-18T14:56:55.420672Z",
      "experiments": [
        {
          "design_id": 91,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 167,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 245,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 427,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1004,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2064,
          "fidelity": "low"
        },
        {
          "design_id": 91,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5113,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 92,
      "planner_round_id": 44,
      "reference_weights": [
        {
          "design_id": 90,
          "weight": 0.7
        },
        {
          "design_id": 82,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 88,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Margin-risk deep-HOLD: inverted",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_92.py",
      "planner_log": "llm_log_workspace_37/planner_44.json",
      "designer_log": "llm_log_workspace_37/designer_92.json",
      "timestamp": "2026-02-18T14:59:52.588751Z",
      "experiments": [
        {
          "design_id": 92,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 149,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 484,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1203,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2476,
          "fidelity": "low"
        },
        {
          "design_id": 92,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3642,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 93,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.75
        },
        {
          "design_id": 66,
          "weight": 0.15
        },
        {
          "design_id": 61,
          "weight": 0.1
        }
      ],
      "short_name": "Unit-peak bump + width a_on",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_93.py",
      "planner_log": "llm_log_workspace_37/planner_45.json",
      "designer_log": "llm_log_workspace_37/designer_93.json",
      "timestamp": "2026-02-18T15:11:54.193531Z",
      "experiments": [
        {
          "design_id": 93,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 59,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 208,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 315,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 467,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 826,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1584,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3443,
          "fidelity": "low"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9650,
          "fidelity": "medium"
        },
        {
          "design_id": 93,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31645,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 94,
      "planner_round_id": 45,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.7
        },
        {
          "design_id": 90,
          "weight": 0.25
        },
        {
          "design_id": 88,
          "weight": 0.05
        }
      ],
      "short_name": "Margin-risk deep-HOLD (94)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_94.py",
      "planner_log": "llm_log_workspace_37/planner_45.json",
      "designer_log": "llm_log_workspace_37/designer_94.json",
      "timestamp": "2026-02-18T15:14:51.435512Z",
      "experiments": [
        {
          "design_id": 94,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 103,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 532,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 750,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1983,
          "fidelity": "low"
        },
        {
          "design_id": 94,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5229,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 95,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.78
        },
        {
          "design_id": 91,
          "weight": 0.14
        },
        {
          "design_id": 93,
          "weight": 0.08
        }
      ],
      "short_name": "Fixed-peak unit-peak bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_95.py",
      "planner_log": "llm_log_workspace_37/planner_46.json",
      "designer_log": "llm_log_workspace_37/designer_95.json",
      "timestamp": "2026-02-18T15:28:15.448465Z",
      "experiments": [
        {
          "design_id": 95,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 200,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 346,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 960,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1661,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3979,
          "fidelity": "low"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7814,
          "fidelity": "medium"
        },
        {
          "design_id": 95,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 35540,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 96,
      "planner_round_id": 46,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.6
        },
        {
          "design_id": 90,
          "weight": 0.2
        },
        {
          "design_id": 94,
          "weight": 0.2
        }
      ],
      "short_name": "Combo-risk selective deep-HOLD",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_96.py",
      "planner_log": "llm_log_workspace_37/planner_46.json",
      "designer_log": "llm_log_workspace_37/designer_96.json",
      "timestamp": "2026-02-18T15:40:32.558376Z",
      "experiments": [
        {
          "design_id": 96,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 197,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 276,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 626,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1084,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2488,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3227,
          "fidelity": "low"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10680,
          "fidelity": "medium"
        },
        {
          "design_id": 96,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28267,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 97,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.9
        },
        {
          "design_id": 93,
          "weight": 0.06
        },
        {
          "design_id": 87,
          "weight": 0.04
        }
      ],
      "short_name": "Low-xs gated unit-peak bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_97.py",
      "planner_log": "llm_log_workspace_37/planner_47.json",
      "designer_log": "llm_log_workspace_37/designer_97.json",
      "timestamp": "2026-02-18T15:43:40.711249Z",
      "experiments": [
        {
          "design_id": 97,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 282,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 569,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 994,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1753,
          "fidelity": "low"
        },
        {
          "design_id": 97,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3947,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 98,
      "planner_round_id": 47,
      "reference_weights": [
        {
          "design_id": 84,
          "weight": 0.6
        },
        {
          "design_id": 96,
          "weight": 0.3
        },
        {
          "design_id": 90,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Risk-gated HOLD: mostly neutral",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_98.py",
      "planner_log": "llm_log_workspace_37/planner_47.json",
      "designer_log": "llm_log_workspace_37/designer_98.json",
      "timestamp": "2026-02-18T15:47:27.088570Z",
      "experiments": [
        {
          "design_id": 98,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 491,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 950,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2639,
          "fidelity": "low"
        },
        {
          "design_id": 98,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3127,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 99,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.62
        },
        {
          "design_id": 95,
          "weight": 0.26
        },
        {
          "design_id": 93,
          "weight": 0.12
        }
      ],
      "short_name": "Deconfounded peak bump (y_peak)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_99.py",
      "planner_log": "llm_log_workspace_37/planner_48.json",
      "designer_log": "llm_log_workspace_37/designer_99.json",
      "timestamp": "2026-02-18T15:51:24.552179Z",
      "experiments": [
        {
          "design_id": 99,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 363,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 453,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1012,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2426,
          "fidelity": "low"
        },
        {
          "design_id": 99,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4353,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 100,
      "planner_round_id": 48,
      "reference_weights": [
        {
          "design_id": 88,
          "weight": 0.55
        },
        {
          "design_id": 94,
          "weight": 0.25
        },
        {
          "design_id": 96,
          "weight": 0.2
        }
      ],
      "short_name": "Over-aggressive deep-HOLD decay",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_100.py",
      "planner_log": "llm_log_workspace_37/planner_48.json",
      "designer_log": "llm_log_workspace_37/designer_100.json",
      "timestamp": "2026-02-18T15:54:59.967832Z",
      "experiments": [
        {
          "design_id": 100,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 1100,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 2348,
          "fidelity": "low"
        },
        {
          "design_id": 100,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6836,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 101,
      "planner_round_id": 43,
      "reference_weights": [
        {
          "design_id": 89,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Scaled y bump (s_on) underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_101.py",
      "planner_log": "llm_log_workspace_37/planner_43.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_101.json",
      "timestamp": "2026-02-18T20:30:14.334976Z",
      "experiments": [
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 96,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 324,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 426,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 699,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1981,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3554,
          "fidelity": "low"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.48,
          "median_step": 9238,
          "fidelity": "medium"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 21146,
          "fidelity": "medium"
        },
        {
          "design_id": 1771430146,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 200624,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 102,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.85
        },
        {
          "design_id": 85,
          "weight": 0.15
        }
      ],
      "short_name": "Tanh y-sat weakens bump at scale",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_102.py",
      "planner_log": "llm_log_workspace_37/planner_49.json",
      "designer_log": "llm_log_workspace_37/designer_102.json",
      "timestamp": "2026-02-18T20:34:02.668888Z",
      "experiments": [
        {
          "design_id": 102,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 185,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 866,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2168,
          "fidelity": "low"
        },
        {
          "design_id": 102,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5646,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 103,
      "planner_round_id": 49,
      "reference_weights": [
        {
          "design_id": 101,
          "weight": 0.7
        },
        {
          "design_id": 93,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 86,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "xl-shifted bump: ~parity w/101",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_103.py",
      "planner_log": "llm_log_workspace_37/planner_49.json",
      "designer_log": "llm_log_workspace_37/designer_103.json",
      "timestamp": "2026-02-18T21:34:28.264454Z",
      "experiments": [
        {
          "design_id": 103,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 159,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 583,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1104,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1601,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3094,
          "fidelity": "low"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9208,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 23093,
          "fidelity": "medium"
        },
        {
          "design_id": 103,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 203596,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 104,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 81,
          "weight": 0.8
        },
        {
          "design_id": 87,
          "weight": 0.15
        },
        {
          "design_id": 103,
          "weight": 0.05
        }
      ],
      "short_name": "Fixed-peak bump: mixed, no win",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_104.py",
      "planner_log": "llm_log_workspace_37/planner_50.json",
      "designer_log": "llm_log_workspace_37/designer_104.json",
      "timestamp": "2026-02-18T21:38:05.640433Z",
      "experiments": [
        {
          "design_id": 104,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 38,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 119,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 318,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 555,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 665,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2268,
          "fidelity": "low"
        },
        {
          "design_id": 104,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4010,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 105,
      "planner_round_id": 50,
      "reference_weights": [
        {
          "design_id": 73,
          "weight": 0.85
        },
        {
          "design_id": 71,
          "weight": 0.1
        },
        {
          "design_id": 88,
          "weight": 0.05
        }
      ],
      "short_name": "xs switch-normalization (tau_sw)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_105.py",
      "planner_log": "llm_log_workspace_37/planner_50.json",
      "designer_log": "llm_log_workspace_37/designer_105.json",
      "timestamp": "2026-02-18T21:41:49.562575Z",
      "experiments": [
        {
          "design_id": 105,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 77,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 166,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 339,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 721,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1839,
          "fidelity": "low"
        },
        {
          "design_id": 105,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 6204,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 4
    },
    {
      "design_id": 106,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 80,
          "weight": 0.92
        },
        {
          "design_id": 101,
          "weight": 0.04
        },
        {
          "design_id": 103,
          "weight": 0.04
        }
      ],
      "short_name": "Shouldered bump hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_106.py",
      "planner_log": "llm_log_workspace_37/planner_51.json",
      "designer_log": "llm_log_workspace_37/designer_106.json",
      "timestamp": "2026-02-18T21:47:12.743574Z",
      "experiments": [
        {
          "design_id": 106,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 577,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 893,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2361,
          "fidelity": "low"
        },
        {
          "design_id": 106,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4078,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 107,
      "planner_round_id": 51,
      "reference_weights": [
        {
          "design_id": 90,
          "weight": 0.1
        },
        {
          "design_id": 96,
          "weight": 0.2
        },
        {
          "design_id": 105,
          "weight": 0.7
        }
      ],
      "short_name": "Logistic xs switch (anti-stall)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_107.py",
      "planner_log": "llm_log_workspace_37/planner_51.json",
      "designer_log": "llm_log_workspace_37/designer_107.json",
      "timestamp": "2026-02-18T21:51:54.352045Z",
      "experiments": [
        {
          "design_id": 107,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 451,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1670,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2562,
          "fidelity": "low"
        },
        {
          "design_id": 107,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5700000000000001,
          "median_step": 11609,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 108,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 103,
          "weight": 0.7
        },
        {
          "design_id": 66,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 64,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Bounded xl→s_eff hurts reactivation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_108.py",
      "planner_log": "llm_log_workspace_37/planner_52.json",
      "designer_log": "llm_log_workspace_37/designer_108.json",
      "timestamp": "2026-02-18T22:03:46.030387Z",
      "experiments": [
        {
          "design_id": 108,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 338,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 367,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1160,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1470,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4067,
          "fidelity": "low"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9598,
          "fidelity": "medium"
        },
        {
          "design_id": 108,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30161,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 109,
      "planner_round_id": 52,
      "reference_weights": [
        {
          "design_id": 101,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 85,
          "weight": 0.10000000000000002
        },
        {
          "design_id": 87,
          "weight": 0.08000000000000002
        }
      ],
      "short_name": "Soft y-clip stabilizes bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_109.py",
      "planner_log": "llm_log_workspace_37/planner_52.json",
      "designer_log": "llm_log_workspace_37/designer_109.json",
      "timestamp": "2026-02-18T22:51:48.966316Z",
      "experiments": [
        {
          "design_id": 109,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 564,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 858,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1727,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2612,
          "fidelity": "low"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9555,
          "fidelity": "medium"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19286,
          "fidelity": "medium"
        },
        {
          "design_id": 109,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 159020,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 110,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 0.78
        },
        {
          "design_id": 101,
          "weight": 0.14
        },
        {
          "design_id": 85,
          "weight": 0.08
        }
      ],
      "short_name": "Tunable y_max soft-clip (mixed)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_110.py",
      "planner_log": "llm_log_workspace_37/planner_53.json",
      "designer_log": "llm_log_workspace_37/designer_110.json",
      "timestamp": "2026-02-18T22:55:12.741055Z",
      "experiments": [
        {
          "design_id": 110,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 111,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 345,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 637,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 790,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1896,
          "fidelity": "low"
        },
        {
          "design_id": 110,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4094,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 111,
      "planner_round_id": 53,
      "reference_weights": [
        {
          "design_id": 103,
          "weight": 0.7
        },
        {
          "design_id": 87,
          "weight": 0.25
        },
        {
          "design_id": 66,
          "weight": 0.05
        }
      ],
      "short_name": "Area-norm bump + xl-shift: mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_111.py",
      "planner_log": "llm_log_workspace_37/planner_53.json",
      "designer_log": "llm_log_workspace_37/designer_111.json",
      "timestamp": "2026-02-18T22:58:04.149270Z",
      "experiments": [
        {
          "design_id": 111,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 80,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 251,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 383,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 786,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1534,
          "fidelity": "low"
        },
        {
          "design_id": 111,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5045,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 112,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 0.85
        },
        {
          "design_id": 85,
          "weight": 0.1
        },
        {
          "design_id": 110,
          "weight": 0.05
        }
      ],
      "short_name": "Softsign y-clip regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_112.py",
      "planner_log": "llm_log_workspace_37/planner_54.json",
      "designer_log": "llm_log_workspace_37/designer_112.json",
      "timestamp": "2026-02-18T23:01:48.302375Z",
      "experiments": [
        {
          "design_id": 112,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 51,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 183,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 423,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 562,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1767,
          "fidelity": "low"
        },
        {
          "design_id": 112,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5590,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 113,
      "planner_round_id": 54,
      "reference_weights": [
        {
          "design_id": 108,
          "weight": 0.2
        },
        {
          "design_id": 71,
          "weight": 0.35
        },
        {
          "design_id": 44,
          "weight": 0.45
        }
      ],
      "short_name": "xl-amplified xs leak slows scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_113.py",
      "planner_log": "llm_log_workspace_37/planner_54.json",
      "designer_log": "llm_log_workspace_37/designer_113.json",
      "timestamp": "2026-02-18T23:04:43.336135Z",
      "experiments": [
        {
          "design_id": 113,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 141,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 469,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 837,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1949,
          "fidelity": "low"
        },
        {
          "design_id": 113,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3651,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 114,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 0.85
        },
        {
          "design_id": 85,
          "weight": 0.1
        },
        {
          "design_id": 112,
          "weight": 0.05
        }
      ],
      "short_name": "Tunable y_max hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_114.py",
      "planner_log": "llm_log_workspace_37/planner_55.json",
      "designer_log": "llm_log_workspace_37/designer_114.json",
      "timestamp": "2026-02-18T23:18:31.253341Z",
      "experiments": [
        {
          "design_id": 114,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 124,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 214,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 218,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 619,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 903,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1970,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3061,
          "fidelity": "low"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13203,
          "fidelity": "medium"
        },
        {
          "design_id": 114,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 37025,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 115,
      "planner_round_id": 55,
      "reference_weights": [
        {
          "design_id": 66,
          "weight": 0.55
        },
        {
          "design_id": 68,
          "weight": 0.25
        },
        {
          "design_id": 70,
          "weight": 0.2
        }
      ],
      "short_name": "Clipped Gaussian-peak xs-on bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_115.py",
      "planner_log": "llm_log_workspace_37/planner_55.json",
      "designer_log": "llm_log_workspace_37/designer_115.json",
      "timestamp": "2026-02-18T23:33:21.472427Z",
      "experiments": [
        {
          "design_id": 115,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.47,
          "median_step": 29,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 178,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 247,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1002,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2786,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4002,
          "fidelity": "low"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10079,
          "fidelity": "medium"
        },
        {
          "design_id": 115,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 44027,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 116,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 0.86
        },
        {
          "design_id": 110,
          "weight": 0.07
        },
        {
          "design_id": 114,
          "weight": 0.07
        }
      ],
      "short_name": "Rational y-norm (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_116.py",
      "planner_log": "llm_log_workspace_37/planner_56.json",
      "designer_log": "llm_log_workspace_37/designer_116.json",
      "timestamp": "2026-02-18T23:43:03.659005Z",
      "experiments": [
        {
          "design_id": 116,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 223,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 738,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 691,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1427,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3730,
          "fidelity": "low"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7959,
          "fidelity": "medium"
        },
        {
          "design_id": 116,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19586,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 117,
      "planner_round_id": 56,
      "reference_weights": [
        {
          "design_id": 95,
          "weight": 0.75
        },
        {
          "design_id": 83,
          "weight": 0.2
        },
        {
          "design_id": 115,
          "weight": 0.05
        }
      ],
      "short_name": "Cos^2 compact bump (117)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_117.py",
      "planner_log": "llm_log_workspace_37/planner_56.json",
      "designer_log": "llm_log_workspace_37/designer_117.json",
      "timestamp": "2026-02-18T23:54:59.419403Z",
      "experiments": [
        {
          "design_id": 117,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 195,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 249,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 518,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1305,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2509,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3163,
          "fidelity": "low"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10141,
          "fidelity": "medium"
        },
        {
          "design_id": 117,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 29469,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 118,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 0.82
        },
        {
          "design_id": 116,
          "weight": 0.13
        },
        {
          "design_id": 114,
          "weight": 0.05
        }
      ],
      "short_name": "Softplus y-clip regresses at N=640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_118.py",
      "planner_log": "llm_log_workspace_37/planner_57.json",
      "designer_log": "llm_log_workspace_37/designer_118.json",
      "timestamp": "2026-02-19T00:09:47.504149Z",
      "experiments": [
        {
          "design_id": 118,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 129,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 527,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1014,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1624,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2852,
          "fidelity": "low"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9287,
          "fidelity": "medium"
        },
        {
          "design_id": 118,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 38313,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 119,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 117,
          "weight": 0.45
        },
        {
          "design_id": 72,
          "weight": 0.3
        },
        {
          "design_id": 115,
          "weight": 0.25
        }
      ],
      "short_name": "C∞ unit-peak compact bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_119.py",
      "planner_log": "llm_log_workspace_37/planner_57.json",
      "designer_log": "llm_log_workspace_37/designer_119.json",
      "timestamp": "2026-02-19T00:21:27.566174Z",
      "experiments": [
        {
          "design_id": 119,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 203,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 497,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 996,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1790,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3602,
          "fidelity": "low"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7245,
          "fidelity": "medium"
        },
        {
          "design_id": 119,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 31383,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 120,
      "planner_round_id": 57,
      "reference_weights": [
        {
          "design_id": 119,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_C∞ unit-peak compact bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_120.py",
      "planner_log": "llm_log_workspace_37/planner_57.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_120.json",
      "timestamp": "2026-02-19T05:10:20.249282Z",
      "experiments": [
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 231,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 705,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 955,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3106,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3108,
          "fidelity": "low"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7400,
          "fidelity": "medium"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17761,
          "fidelity": "medium"
        },
        {
          "design_id": 1771460517,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 150301,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 121,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.75
        },
        {
          "design_id": 119,
          "weight": 0.15
        },
        {
          "design_id": 117,
          "weight": 0.1
        }
      ],
      "short_name": "Multiplicative bump ablation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_121.py",
      "planner_log": "llm_log_workspace_37/planner_58.json",
      "designer_log": "llm_log_workspace_37/designer_121.json",
      "timestamp": "2026-02-19T05:19:23.102460Z",
      "experiments": [
        {
          "design_id": 121,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 224,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 444,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 532,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 998,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1239,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3138,
          "fidelity": "low"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8736,
          "fidelity": "medium"
        },
        {
          "design_id": 121,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 17149,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 122,
      "planner_round_id": 58,
      "reference_weights": [
        {
          "design_id": 109,
          "weight": 0.7
        },
        {
          "design_id": 103,
          "weight": 0.25
        },
        {
          "design_id": 72,
          "weight": 0.05
        }
      ],
      "short_name": "xl-scaling shifted bump too early",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_122.py",
      "planner_log": "llm_log_workspace_37/planner_58.json",
      "designer_log": "llm_log_workspace_37/designer_122.json",
      "timestamp": "2026-02-19T05:22:27.263665Z",
      "experiments": [
        {
          "design_id": 122,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 201,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 235,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 811,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2166,
          "fidelity": "low"
        },
        {
          "design_id": 122,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3388,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 123,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.75
        },
        {
          "design_id": 119,
          "weight": 0.2
        },
        {
          "design_id": 121,
          "weight": 0.05
        }
      ],
      "short_name": "Boundary-overlap bump (mu=s)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_123.py",
      "planner_log": "llm_log_workspace_37/planner_59.json",
      "designer_log": "llm_log_workspace_37/designer_123.json",
      "timestamp": "2026-02-19T05:27:07.987844Z",
      "experiments": [
        {
          "design_id": 123,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.44999999999999996,
          "median_step": 9,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 75,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 210,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 825,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1377,
          "fidelity": "low"
        },
        {
          "design_id": 123,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5372,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 124,
      "planner_round_id": 59,
      "reference_weights": [
        {
          "design_id": 103,
          "weight": 0.7
        },
        {
          "design_id": 108,
          "weight": 0.15
        },
        {
          "design_id": 122,
          "weight": 0.15
        }
      ],
      "short_name": "Delayed sublinear xl timing wins",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_124.py",
      "planner_log": "llm_log_workspace_37/planner_59.json",
      "designer_log": "llm_log_workspace_37/designer_124.json",
      "timestamp": "2026-02-19T06:15:22.614593Z",
      "experiments": [
        {
          "design_id": 124,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 176,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 261,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 543,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1051,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1455,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.48,
          "median_step": 2639,
          "fidelity": "low"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8948,
          "fidelity": "medium"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 16042,
          "fidelity": "medium"
        },
        {
          "design_id": 124,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 159554,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 125,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.9
        },
        {
          "design_id": 117,
          "weight": 0.07
        },
        {
          "design_id": 121,
          "weight": 0.03
        }
      ],
      "short_name": "Decouple tau_on for bump",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_125.py",
      "planner_log": "llm_log_workspace_37/planner_60.json",
      "designer_log": "llm_log_workspace_37/designer_125.json",
      "timestamp": "2026-02-19T06:18:57.575121Z",
      "experiments": [
        {
          "design_id": 125,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 86,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 148,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 385,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 539,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1184,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1501,
          "fidelity": "low"
        },
        {
          "design_id": 125,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4118,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 126,
      "planner_round_id": 60,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.78
        },
        {
          "design_id": 103,
          "weight": 0.14
        },
        {
          "design_id": 122,
          "weight": 0.08
        }
      ],
      "short_name": "Quadratic onset over-delays",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_126.py",
      "planner_log": "llm_log_workspace_37/planner_60.json",
      "designer_log": "llm_log_workspace_37/designer_126.json",
      "timestamp": "2026-02-19T06:21:51.279231Z",
      "experiments": [
        {
          "design_id": 126,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 158,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 295,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 610,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 792,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1285,
          "fidelity": "low"
        },
        {
          "design_id": 126,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4077,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 5
    },
    {
      "design_id": 127,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.85
        },
        {
          "design_id": 121,
          "weight": 0.05
        },
        {
          "design_id": 117,
          "weight": 0.1
        }
      ],
      "short_name": "One-sided C∞ bump: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_127.py",
      "planner_log": "llm_log_workspace_37/planner_61.json",
      "designer_log": "llm_log_workspace_37/designer_127.json",
      "timestamp": "2026-02-19T06:27:10.054187Z",
      "experiments": [
        {
          "design_id": 127,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 87,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 325,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 445,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 915,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1870,
          "fidelity": "low"
        },
        {
          "design_id": 127,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3680,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 128,
      "planner_round_id": 61,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.85
        },
        {
          "design_id": 122,
          "weight": 0.08
        },
        {
          "design_id": 126,
          "weight": 0.07
        }
      ],
      "short_name": "Soft-capped g helps mid-N, hurts high-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_128.py",
      "planner_log": "llm_log_workspace_37/planner_61.json",
      "designer_log": "llm_log_workspace_37/designer_128.json",
      "timestamp": "2026-02-19T06:30:07.967788Z",
      "experiments": [
        {
          "design_id": 128,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 198,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 174,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 320,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 996,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1808,
          "fidelity": "low"
        },
        {
          "design_id": 128,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4099,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 129,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.8
        },
        {
          "design_id": 117,
          "weight": 0.12
        },
        {
          "design_id": 83,
          "weight": 0.08
        }
      ],
      "short_name": "Unit-area bump (/w) ablation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_129.py",
      "planner_log": "llm_log_workspace_37/planner_62.json",
      "designer_log": "llm_log_workspace_37/designer_129.json",
      "timestamp": "2026-02-19T06:40:53.430490Z",
      "experiments": [
        {
          "design_id": 129,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 462,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1149,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1696,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2716,
          "fidelity": "low"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7808,
          "fidelity": "medium"
        },
        {
          "design_id": 129,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28227,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 130,
      "planner_round_id": 62,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.8399999999999999
        },
        {
          "design_id": 122,
          "weight": 0.08
        },
        {
          "design_id": 126,
          "weight": 0.08
        }
      ],
      "short_name": "Extra-log tail weakens timing",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_130.py",
      "planner_log": "llm_log_workspace_37/planner_62.json",
      "designer_log": "llm_log_workspace_37/designer_130.json",
      "timestamp": "2026-02-19T06:43:35.735718Z",
      "experiments": [
        {
          "design_id": 130,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 93,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 161,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 583,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 940,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1623,
          "fidelity": "low"
        },
        {
          "design_id": 130,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3725,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 131,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 120,
          "weight": 0.85
        },
        {
          "design_id": 121,
          "weight": 0.05
        },
        {
          "design_id": 129,
          "weight": 0.1
        }
      ],
      "short_name": "Raised-cosine bump (vs C∞)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_131.py",
      "planner_log": "llm_log_workspace_37/planner_63.json",
      "designer_log": "llm_log_workspace_37/designer_131.json",
      "timestamp": "2026-02-19T06:53:48.928807Z",
      "experiments": [
        {
          "design_id": 131,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 157,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 287,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.48,
          "median_step": 573,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 919,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2096,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2971,
          "fidelity": "low"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9467,
          "fidelity": "medium"
        },
        {
          "design_id": 131,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19307,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 132,
      "planner_round_id": 63,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.8
        },
        {
          "design_id": 126,
          "weight": 0.12
        },
        {
          "design_id": 103,
          "weight": 0.08
        }
      ],
      "short_name": "Softplus leak hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_132.py",
      "planner_log": "llm_log_workspace_37/planner_63.json",
      "designer_log": "llm_log_workspace_37/designer_132.json",
      "timestamp": "2026-02-19T06:56:50.867892Z",
      "experiments": [
        {
          "design_id": 132,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 192,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 150,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 322,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 524,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 820,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2081,
          "fidelity": "low"
        },
        {
          "design_id": 132,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3578,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 133,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 124,
          "weight": 0.8
        },
        {
          "design_id": 128,
          "weight": 0.1
        },
        {
          "design_id": 130,
          "weight": 0.1
        }
      ],
      "short_name": "Linear-tail g regresses scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_133.py",
      "planner_log": "llm_log_workspace_37/planner_64.json",
      "designer_log": "llm_log_workspace_37/designer_133.json",
      "timestamp": "2026-02-19T07:00:28.690441Z",
      "experiments": [
        {
          "design_id": 133,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 10,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 542,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 783,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2394,
          "fidelity": "low"
        },
        {
          "design_id": 133,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4441,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 134,
      "planner_round_id": 64,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.6
        },
        {
          "design_id": 129,
          "weight": 0.25
        },
        {
          "design_id": 121,
          "weight": 0.15
        }
      ],
      "short_name": "Calibrated C∞ bump (additive)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_134.py",
      "planner_log": "llm_log_workspace_37/planner_64.json",
      "designer_log": "llm_log_workspace_37/designer_134.json",
      "timestamp": "2026-02-19T07:03:55.525516Z",
      "experiments": [
        {
          "design_id": 134,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 53,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 135,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 243,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 261,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 378,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1029,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2348,
          "fidelity": "low"
        },
        {
          "design_id": 134,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5153,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 135,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 64,
          "weight": 1.0
        }
      ],
      "short_name": "xs^p bump delays too much",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_135.py",
      "planner_log": "llm_log_workspace_37/planner_65.json",
      "designer_log": "llm_log_workspace_37/designer_135.json",
      "timestamp": "2026-02-19T07:07:13.961750Z",
      "experiments": [
        {
          "design_id": 135,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 39,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 76,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 168,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 510,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 544,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 881,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2424,
          "fidelity": "low"
        },
        {
          "design_id": 135,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5947,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 136,
      "planner_round_id": 65,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.75
        },
        {
          "design_id": 63,
          "weight": 0.15
        },
        {
          "design_id": 108,
          "weight": 0.1
        }
      ],
      "short_name": "xl-scaled sat-hold: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_136.py",
      "planner_log": "llm_log_workspace_37/planner_65.json",
      "designer_log": "llm_log_workspace_37/designer_136.json",
      "timestamp": "2026-02-19T07:10:14.823282Z",
      "experiments": [
        {
          "design_id": 136,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 73,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 173,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 308,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 764,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 741,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1360,
          "fidelity": "low"
        },
        {
          "design_id": 136,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4108,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 137,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 64,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 121,
          "weight": 0.09000000000000001
        },
        {
          "design_id": 129,
          "weight": 0.09000000000000001
        }
      ],
      "short_name": "Sat(xs) bump coupling (rho_on)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_137.py",
      "planner_log": "llm_log_workspace_37/planner_66.json",
      "designer_log": "llm_log_workspace_37/designer_137.json",
      "timestamp": "2026-02-19T07:13:20.239737Z",
      "experiments": [
        {
          "design_id": 137,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 70,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 186,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 269,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 446,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 817,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3131,
          "fidelity": "low"
        },
        {
          "design_id": 137,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3761,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 138,
      "planner_round_id": 66,
      "reference_weights": [
        {
          "design_id": 114,
          "weight": 0.45
        },
        {
          "design_id": 116,
          "weight": 0.3
        },
        {
          "design_id": 118,
          "weight": 0.25
        }
      ],
      "short_name": "Bounded window bump: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_138.py",
      "planner_log": "llm_log_workspace_37/planner_66.json",
      "designer_log": "llm_log_workspace_37/designer_138.json",
      "timestamp": "2026-02-19T07:16:18.620958Z",
      "experiments": [
        {
          "design_id": 138,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 234,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 354,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1213,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1966,
          "fidelity": "low"
        },
        {
          "design_id": 138,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3895,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 139,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 131,
          "weight": 0.7
        },
        {
          "design_id": 64,
          "weight": 0.25
        },
        {
          "design_id": 87,
          "weight": 0.05
        }
      ],
      "short_name": "xs-gated bump blocks turn-on",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_139.py",
      "planner_log": "llm_log_workspace_37/planner_67.json",
      "designer_log": "llm_log_workspace_37/designer_139.json",
      "timestamp": "2026-02-19T07:20:15.880289Z",
      "experiments": [
        {
          "design_id": 139,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 333,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 489,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 553,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 929,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2339,
          "fidelity": "low"
        },
        {
          "design_id": 139,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3841,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 140,
      "planner_round_id": 67,
      "reference_weights": [
        {
          "design_id": 63,
          "weight": 0.7
        },
        {
          "design_id": 96,
          "weight": 0.3
        }
      ],
      "short_name": "Margin-attenuated HOLD: no gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_140.py",
      "planner_log": "llm_log_workspace_37/planner_67.json",
      "designer_log": "llm_log_workspace_37/designer_140.json",
      "timestamp": "2026-02-19T07:23:15.517609Z",
      "experiments": [
        {
          "design_id": 140,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.48,
          "median_step": 170,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 291,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 552,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 939,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2380,
          "fidelity": "low"
        },
        {
          "design_id": 140,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4285,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 141,
      "planner_round_id": 38,
      "reference_weights": [
        {
          "design_id": 78,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Stretched-exp tail bump underperforms",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_141.py",
      "planner_log": "llm_log_workspace_37/planner_38.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_141.json",
      "timestamp": "2026-02-19T09:16:36.152259Z",
      "experiments": [
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 47,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 89,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 237,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 355,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 454,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1302,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1430,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3741,
          "fidelity": "low"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 9649,
          "fidelity": "medium"
        },
        {
          "design_id": 1771485808,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 25826,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 142,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 51,
          "weight": 0.72
        },
        {
          "design_id": 63,
          "weight": 0.28
        }
      ],
      "short_name": "xl-aware tau gate: hurts scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_142.py",
      "planner_log": "llm_log_workspace_37/planner_68.json",
      "designer_log": "llm_log_workspace_37/designer_142.json",
      "timestamp": "2026-02-19T09:35:00.837215Z",
      "experiments": [
        {
          "design_id": 142,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 104,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 228,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 468,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 894,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1543,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3382,
          "fidelity": "low"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 13235,
          "fidelity": "medium"
        },
        {
          "design_id": 142,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 57576,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 143,
      "planner_round_id": 68,
      "reference_weights": [
        {
          "design_id": 121,
          "weight": 0.9
        },
        {
          "design_id": 116,
          "weight": 0.05
        },
        {
          "design_id": 118,
          "weight": 0.05
        }
      ],
      "short_name": "Additive C∞ bump coupling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_143.py",
      "planner_log": "llm_log_workspace_37/planner_68.json",
      "designer_log": "llm_log_workspace_37/designer_143.json",
      "timestamp": "2026-02-19T09:43:16.733238Z",
      "experiments": [
        {
          "design_id": 143,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 49,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 309,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 341,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 514,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 888,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1508,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2819,
          "fidelity": "low"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8141,
          "fidelity": "medium"
        },
        {
          "design_id": 143,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19677,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 144,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 121,
          "weight": 0.85
        },
        {
          "design_id": 143,
          "weight": 0.1
        },
        {
          "design_id": 131,
          "weight": 0.05
        }
      ],
      "short_name": "Attenuated mult-bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_144.py",
      "planner_log": "llm_log_workspace_37/planner_69.json",
      "designer_log": "llm_log_workspace_37/designer_144.json",
      "timestamp": "2026-02-19T09:55:39.797833Z",
      "experiments": [
        {
          "design_id": 144,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 317,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 464,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 471,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1245,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1895,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2933,
          "fidelity": "low"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10412,
          "fidelity": "medium"
        },
        {
          "design_id": 144,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 30942,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 145,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 63,
          "weight": 0.82
        },
        {
          "design_id": 77,
          "weight": 0.12
        },
        {
          "design_id": 108,
          "weight": 0.06
        }
      ],
      "short_name": "Edge-local xl-hold regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_145.py",
      "planner_log": "llm_log_workspace_37/planner_69.json",
      "designer_log": "llm_log_workspace_37/designer_145.json",
      "timestamp": "2026-02-19T09:59:12.390378Z",
      "experiments": [
        {
          "design_id": 145,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 12,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 44,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 434,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 948,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2339,
          "fidelity": "low"
        },
        {
          "design_id": 145,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4411,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 146,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 143,
          "weight": 0.75
        },
        {
          "design_id": 131,
          "weight": 0.15
        },
        {
          "design_id": 129,
          "weight": 0.1
        }
      ],
      "short_name": "Center-anchored bump test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_146.py",
      "planner_log": "llm_log_workspace_37/planner_70.json",
      "designer_log": "llm_log_workspace_37/designer_146.json",
      "timestamp": "2026-02-19T10:08:43.259421Z",
      "experiments": [
        {
          "design_id": 146,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 46,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 232,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.48,
          "median_step": 351,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 692,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 859,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1530,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3228,
          "fidelity": "low"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6345,
          "fidelity": "medium"
        },
        {
          "design_id": 146,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22743,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 147,
      "planner_round_id": 70,
      "reference_weights": [
        {
          "design_id": 116,
          "weight": 0.85
        },
        {
          "design_id": 118,
          "weight": 0.1
        },
        {
          "design_id": 114,
          "weight": 0.05
        }
      ],
      "short_name": "L2 y-softcap regresses at N=640",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_147.py",
      "planner_log": "llm_log_workspace_37/planner_70.json",
      "designer_log": "llm_log_workspace_37/designer_147.json",
      "timestamp": "2026-02-19T10:28:38.219970Z",
      "experiments": [
        {
          "design_id": 147,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 241,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 265,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 373,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 728,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1954,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3550,
          "fidelity": "low"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 11065,
          "fidelity": "medium"
        },
        {
          "design_id": 147,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 60405,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 6
    },
    {
      "design_id": 148,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 143,
          "weight": 0.9
        },
        {
          "design_id": 146,
          "weight": 0.07
        },
        {
          "design_id": 129,
          "weight": 0.03
        }
      ],
      "short_name": "Quartic-core bump (u^4) test",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_148.py",
      "planner_log": "llm_log_workspace_37/planner_71.json",
      "designer_log": "llm_log_workspace_37/designer_148.json",
      "timestamp": "2026-02-19T10:41:40.842491Z",
      "experiments": [
        {
          "design_id": 148,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.47,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 60,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 128,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 377,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 707,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 638,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2188,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3183,
          "fidelity": "low"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5892,
          "fidelity": "medium"
        },
        {
          "design_id": 148,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28861,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 149,
      "planner_round_id": 71,
      "reference_weights": [
        {
          "design_id": 116,
          "weight": 0.7
        },
        {
          "design_id": 118,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 85,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Atan y-sat: no net scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_149.py",
      "planner_log": "llm_log_workspace_37/planner_71.json",
      "designer_log": "llm_log_workspace_37/designer_149.json",
      "timestamp": "2026-02-19T10:44:27.903429Z",
      "experiments": [
        {
          "design_id": 149,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 100,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 378,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 839,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1648,
          "fidelity": "low"
        },
        {
          "design_id": 149,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4069,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 150,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 143,
          "weight": 0.87
        },
        {
          "design_id": 146,
          "weight": 0.05
        },
        {
          "design_id": 148,
          "weight": 0.08
        }
      ],
      "short_name": "Sharpened-core bump (t0^2)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_150.py",
      "planner_log": "llm_log_workspace_37/planner_72.json",
      "designer_log": "llm_log_workspace_37/designer_150.json",
      "timestamp": "2026-02-19T10:55:32.537817Z",
      "experiments": [
        {
          "design_id": 150,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 102,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 153,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 317,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 408,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 616,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 912,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1510,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2787,
          "fidelity": "low"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7779,
          "fidelity": "medium"
        },
        {
          "design_id": 150,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28405,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 151,
      "planner_round_id": 72,
      "reference_weights": [
        {
          "design_id": 134,
          "weight": 0.7
        },
        {
          "design_id": 129,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 141,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "C∞ bump / (1+y) scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_151.py",
      "planner_log": "llm_log_workspace_37/planner_72.json",
      "designer_log": "llm_log_workspace_37/designer_151.json",
      "timestamp": "2026-02-19T10:59:09.590513Z",
      "experiments": [
        {
          "design_id": 151,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 72,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 152,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 143,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 419,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1123,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1890,
          "fidelity": "low"
        },
        {
          "design_id": 151,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4186,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 152,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 146,
          "weight": 0.8
        },
        {
          "design_id": 148,
          "weight": 0.1
        },
        {
          "design_id": 150,
          "weight": 0.1
        }
      ],
      "short_name": "Asym bump (piecewise width) eval",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_152.py",
      "planner_log": "llm_log_workspace_37/planner_73.json",
      "designer_log": "llm_log_workspace_37/designer_152.json",
      "timestamp": "2026-02-19T11:09:33.643970Z",
      "experiments": [
        {
          "design_id": 152,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 35,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 40,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 68,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 270,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 382,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 692,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1081,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1712,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3376,
          "fidelity": "low"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 5924,
          "fidelity": "medium"
        },
        {
          "design_id": 152,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 24956,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 153,
      "planner_round_id": 73,
      "reference_weights": [
        {
          "design_id": 77,
          "weight": 0.8
        },
        {
          "design_id": 96,
          "weight": 0.15
        },
        {
          "design_id": 75,
          "weight": 0.05
        }
      ],
      "short_name": "xl-aware violation release (beta_on)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_153.py",
      "planner_log": "llm_log_workspace_37/planner_73.json",
      "designer_log": "llm_log_workspace_37/designer_153.json",
      "timestamp": "2026-02-19T11:27:46.737075Z",
      "experiments": [
        {
          "design_id": 153,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 56,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 196,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 219,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 479,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 717,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1735,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3436,
          "fidelity": "low"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10341,
          "fidelity": "medium"
        },
        {
          "design_id": 153,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 59567,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 154,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 146,
          "weight": 0.7
        },
        {
          "design_id": 150,
          "weight": 0.3
        }
      ],
      "short_name": "Core-k bump sweep (154)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_154.py",
      "planner_log": "llm_log_workspace_37/planner_74.json",
      "designer_log": "llm_log_workspace_37/designer_154.json",
      "timestamp": "2026-02-19T11:30:33.096044Z",
      "experiments": [
        {
          "design_id": 154,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 31,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 78,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 330,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 381,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 403,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 938,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1372,
          "fidelity": "low"
        },
        {
          "design_id": 154,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3668,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 155,
      "planner_round_id": 74,
      "reference_weights": [
        {
          "design_id": 108,
          "weight": 0.75
        },
        {
          "design_id": 153,
          "weight": 0.2
        },
        {
          "design_id": 142,
          "weight": 0.05
        }
      ],
      "short_name": "Capped xl ON-floor slows scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_155.py",
      "planner_log": "llm_log_workspace_37/planner_74.json",
      "designer_log": "llm_log_workspace_37/designer_155.json",
      "timestamp": "2026-02-19T11:34:00.371828Z",
      "experiments": [
        {
          "design_id": 155,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 16,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 43,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 132,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 233,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 199,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 367,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 930,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2875,
          "fidelity": "low"
        },
        {
          "design_id": 155,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4325,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 156,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 146,
          "weight": 0.9
        },
        {
          "design_id": 152,
          "weight": 0.05
        },
        {
          "design_id": 150,
          "weight": 0.05
        }
      ],
      "short_name": "Width-damped bump regresses at high N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_156.py",
      "planner_log": "llm_log_workspace_37/planner_75.json",
      "designer_log": "llm_log_workspace_37/designer_156.json",
      "timestamp": "2026-02-19T11:45:29.518629Z",
      "experiments": [
        {
          "design_id": 156,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 63,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 107,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 194,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 349,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 531,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 799,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2085,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2777,
          "fidelity": "low"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8700,
          "fidelity": "medium"
        },
        {
          "design_id": 156,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26574,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 157,
      "planner_round_id": 75,
      "reference_weights": [
        {
          "design_id": 75,
          "weight": 0.8
        },
        {
          "design_id": 142,
          "weight": 0.1
        },
        {
          "design_id": 153,
          "weight": 0.1
        }
      ],
      "short_name": "Margin-gated xl release regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_157.py",
      "planner_log": "llm_log_workspace_37/planner_75.json",
      "designer_log": "llm_log_workspace_37/designer_157.json",
      "timestamp": "2026-02-19T11:48:58.766392Z",
      "experiments": [
        {
          "design_id": 157,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 17,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 28,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 64,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 222,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 751,
          "fidelity": "low"
        },
        {
          "design_id": 157,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 6061,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 158,
      "planner_round_id": 76,
      "reference_weights": [
        {
          "design_id": 156,
          "weight": 0.7
        },
        {
          "design_id": 152,
          "weight": 0.19999999999999998
        },
        {
          "design_id": 76,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "1/w bump mass norm regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_158.py",
      "planner_log": "llm_log_workspace_37/planner_76.json",
      "designer_log": "llm_log_workspace_37/designer_158.json",
      "timestamp": "2026-02-19T11:52:13.040177Z",
      "experiments": [
        {
          "design_id": 158,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 92,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 312,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 493,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1060,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1829,
          "fidelity": "low"
        },
        {
          "design_id": 158,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4143,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 159,
      "planner_round_id": 76,
      "reference_weights": [
        {
          "design_id": 77,
          "weight": 0.9
        },
        {
          "design_id": 96,
          "weight": 0.07
        },
        {
          "design_id": 153,
          "weight": 0.03
        }
      ],
      "short_name": "Log-rigidity xl compression",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_159.py",
      "planner_log": "llm_log_workspace_37/planner_76.json",
      "designer_log": "llm_log_workspace_37/designer_159.json",
      "timestamp": "2026-02-19T11:55:32.225439Z",
      "experiments": [
        {
          "design_id": 159,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 90,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 165,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 177,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 466,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 712,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2197,
          "fidelity": "low"
        },
        {
          "design_id": 159,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3782,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 160,
      "planner_round_id": 69,
      "reference_weights": [
        {
          "design_id": 144,
          "weight": 1.0
        }
      ],
      "short_name": "HEBO_tuned_Attenuated mult-bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_160.py",
      "planner_log": "llm_log_workspace_37/planner_69.json",
      "designer_log": "llm_log_workspace_37/hebo_tune_160.json",
      "timestamp": "2026-02-19T16:15:06.869955Z",
      "experiments": [
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.47,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 117,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 245,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 306,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 419,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 681,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1556,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3330,
          "fidelity": "low"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6160,
          "fidelity": "medium"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20228,
          "fidelity": "medium"
        },
        {
          "design_id": 1771502182,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 136033,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 0
    },
    {
      "design_id": 161,
      "planner_round_id": 77,
      "reference_weights": [
        {
          "design_id": 144,
          "weight": 0.55
        },
        {
          "design_id": 160,
          "weight": 0.4
        },
        {
          "design_id": 129,
          "weight": 0.05
        }
      ],
      "short_name": "p-power attenuation ablation",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_161.py",
      "planner_log": "llm_log_workspace_37/planner_77.json",
      "designer_log": "llm_log_workspace_37/designer_161.json",
      "timestamp": "2026-02-19T16:18:17.417807Z",
      "experiments": [
        {
          "design_id": 161,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 18,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 88,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 294,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 331,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 525,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 576,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1262,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1562,
          "fidelity": "low"
        },
        {
          "design_id": 161,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3586,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 162,
      "planner_round_id": 77,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.9
        },
        {
          "design_id": 153,
          "weight": 0.06
        },
        {
          "design_id": 142,
          "weight": 0.04
        }
      ],
      "short_name": "Over-capped xl rigidity",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_162.py",
      "planner_log": "llm_log_workspace_37/planner_77.json",
      "designer_log": "llm_log_workspace_37/designer_162.json",
      "timestamp": "2026-02-19T16:21:16.298796Z",
      "experiments": [
        {
          "design_id": 162,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 11,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 26,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 45,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 83,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 216,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 389,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 861,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2509,
          "fidelity": "low"
        },
        {
          "design_id": 162,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4290,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 163,
      "planner_round_id": 78,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.88
        },
        {
          "design_id": 141,
          "weight": 0.07
        },
        {
          "design_id": 156,
          "weight": 0.05
        }
      ],
      "short_name": "p-power attenuation (no gain)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_163.py",
      "planner_log": "llm_log_workspace_37/planner_78.json",
      "designer_log": "llm_log_workspace_37/designer_163.json",
      "timestamp": "2026-02-19T16:30:56.955863Z",
      "experiments": [
        {
          "design_id": 163,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 36,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 101,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 239,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 412,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1149,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1964,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2627,
          "fidelity": "low"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 10365,
          "fidelity": "medium"
        },
        {
          "design_id": 163,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20961,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 164,
      "planner_round_id": 78,
      "reference_weights": [
        {
          "design_id": 159,
          "weight": 0.55
        },
        {
          "design_id": 162,
          "weight": 0.35
        },
        {
          "design_id": 155,
          "weight": 0.1
        }
      ],
      "short_name": "Norm-log rigidity regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_164.py",
      "planner_log": "llm_log_workspace_37/planner_78.json",
      "designer_log": "llm_log_workspace_37/designer_164.json",
      "timestamp": "2026-02-19T16:35:10.295449Z",
      "experiments": [
        {
          "design_id": 164,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.45999999999999996,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 55,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.48,
          "median_step": 91,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 205,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 361,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 777,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 1616,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3143,
          "fidelity": "low"
        },
        {
          "design_id": 164,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.5800000000000001,
          "median_step": 11882,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 165,
      "planner_round_id": 79,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.8200000000000001
        },
        {
          "design_id": 163,
          "weight": 0.10000000000000002
        },
        {
          "design_id": 161,
          "weight": 0.08000000000000002
        }
      ],
      "short_name": "Attenuate whole on-drive (fails)",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_165.py",
      "planner_log": "llm_log_workspace_37/planner_79.json",
      "designer_log": "llm_log_workspace_37/designer_165.json",
      "timestamp": "2026-02-19T16:38:44.214882Z",
      "experiments": [
        {
          "design_id": 165,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 14,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 30,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 82,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 246,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 319,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 706,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2370,
          "fidelity": "low"
        },
        {
          "design_id": 165,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4682,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 166,
      "planner_round_id": 79,
      "reference_weights": [
        {
          "design_id": 152,
          "weight": 0.65
        },
        {
          "design_id": 148,
          "weight": 0.2
        },
        {
          "design_id": 150,
          "weight": 0.15
        }
      ],
      "short_name": "Edge-anchored asym bump wins",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_166.py",
      "planner_log": "llm_log_workspace_37/planner_79.json",
      "designer_log": "llm_log_workspace_37/designer_166.json",
      "timestamp": "2026-02-19T17:24:32.890802Z",
      "experiments": [
        {
          "design_id": 166,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 48,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 99,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 84,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 211,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 260,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 473,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 448,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1146,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2328,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3087,
          "fidelity": "low"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 4705,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 20340,
          "fidelity": "medium"
        },
        {
          "design_id": 166,
          "batch": 100,
          "N": 905,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 409600,
          "unsolved_fraction": 0.49,
          "median_step": 149136,
          "fidelity": "high"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 167,
      "planner_round_id": 80,
      "reference_weights": [
        {
          "design_id": 166,
          "weight": 0.85
        },
        {
          "design_id": 152,
          "weight": 0.15
        }
      ],
      "short_name": "Mul bump: mostly neutral, some stalls",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_167.py",
      "planner_log": "llm_log_workspace_37/planner_80.json",
      "designer_log": "llm_log_workspace_37/designer_167.json",
      "timestamp": "2026-02-19T17:28:04.121052Z",
      "experiments": [
        {
          "design_id": 167,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 50,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 79,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 105,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 246,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 444,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 795,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1029,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1973,
          "fidelity": "low"
        },
        {
          "design_id": 167,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3881,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 168,
      "planner_round_id": 80,
      "reference_weights": [
        {
          "design_id": 160,
          "weight": 0.86
        },
        {
          "design_id": 163,
          "weight": 0.08
        },
        {
          "design_id": 161,
          "weight": 0.06
        }
      ],
      "short_name": "Exp attenuation too aggressive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_168.py",
      "planner_log": "llm_log_workspace_37/planner_80.json",
      "designer_log": "llm_log_workspace_37/designer_168.json",
      "timestamp": "2026-02-19T17:37:05.787586Z",
      "experiments": [
        {
          "design_id": 168,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 160,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.48,
          "median_step": 139,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 228,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 274,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 523,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1041,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1738,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3564,
          "fidelity": "low"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7069,
          "fidelity": "medium"
        },
        {
          "design_id": 168,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 22229,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 7
    },
    {
      "design_id": 169,
      "planner_round_id": 81,
      "reference_weights": [
        {
          "design_id": 166,
          "weight": 0.82
        },
        {
          "design_id": 127,
          "weight": 0.05
        },
        {
          "design_id": 156,
          "weight": 0.13
        }
      ],
      "short_name": "Mass-norm bump: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_169.py",
      "planner_log": "llm_log_workspace_37/planner_81.json",
      "designer_log": "llm_log_workspace_37/designer_169.json",
      "timestamp": "2026-02-19T17:42:00.898965Z",
      "experiments": [
        {
          "design_id": 169,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 54,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 121,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 299,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 400,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 929,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1667,
          "fidelity": "low"
        },
        {
          "design_id": 169,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3872,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 170,
      "planner_round_id": 81,
      "reference_weights": [
        {
          "design_id": 163,
          "weight": 0.72
        },
        {
          "design_id": 168,
          "weight": 0.18
        },
        {
          "design_id": 165,
          "weight": 0.09999999999999999
        }
      ],
      "short_name": "Thresh-atten bump overdrives",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_170.py",
      "planner_log": "llm_log_workspace_37/planner_81.json",
      "designer_log": "llm_log_workspace_37/designer_170.json",
      "timestamp": "2026-02-19T17:45:28.464758Z",
      "experiments": [
        {
          "design_id": 170,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 97,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 169,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 131,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 155,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 340,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 446,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 922,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1977,
          "fidelity": "low"
        },
        {
          "design_id": 170,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3742,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 171,
      "planner_round_id": 82,
      "reference_weights": [
        {
          "design_id": 166,
          "weight": 1.0
        }
      ],
      "short_name": "Peak-fixed bump: fast small-N, mixed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_171.py",
      "planner_log": "llm_log_workspace_37/planner_82.json",
      "designer_log": "llm_log_workspace_37/designer_171.json",
      "timestamp": "2026-02-19T17:54:59.939536Z",
      "experiments": [
        {
          "design_id": 171,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 27,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 41,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 85,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 163,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 271,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 296,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 409,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 848,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1535,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3175,
          "fidelity": "low"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6775,
          "fidelity": "medium"
        },
        {
          "design_id": 171,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 19437,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 172,
      "planner_round_id": 82,
      "reference_weights": [
        {
          "design_id": 163,
          "weight": 0.8
        },
        {
          "design_id": 168,
          "weight": 0.12
        },
        {
          "design_id": 170,
          "weight": 0.08
        }
      ],
      "short_name": "Soft-threshold atten slows mid-N",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_172.py",
      "planner_log": "llm_log_workspace_37/planner_82.json",
      "designer_log": "llm_log_workspace_37/designer_172.json",
      "timestamp": "2026-02-19T17:57:57.587288Z",
      "experiments": [
        {
          "design_id": 172,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 67,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 65,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 206,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 227,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 570,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1038,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1765,
          "fidelity": "low"
        },
        {
          "design_id": 172,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3683,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 173,
      "planner_round_id": 83,
      "reference_weights": [
        {
          "design_id": 171,
          "weight": 0.9
        },
        {
          "design_id": 104,
          "weight": 0.06
        },
        {
          "design_id": 99,
          "weight": 0.04
        }
      ],
      "short_name": "Mult inj fixed-peak bump regressed",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_173.py",
      "planner_log": "llm_log_workspace_37/planner_83.json",
      "designer_log": "llm_log_workspace_37/designer_173.json",
      "timestamp": "2026-02-19T18:10:29.675090Z",
      "experiments": [
        {
          "design_id": 173,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 33,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 62,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 180,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 164,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 215,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 489,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 704,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 921,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2107,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3226,
          "fidelity": "low"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8564,
          "fidelity": "medium"
        },
        {
          "design_id": 173,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 32488,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 174,
      "planner_round_id": 83,
      "reference_weights": [
        {
          "design_id": 168,
          "weight": 0.15
        },
        {
          "design_id": 172,
          "weight": 0.55
        },
        {
          "design_id": 161,
          "weight": 0.3
        }
      ],
      "short_name": "Atten-floor: mixed, no scaling gain",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_174.py",
      "planner_log": "llm_log_workspace_37/planner_83.json",
      "designer_log": "llm_log_workspace_37/designer_174.json",
      "timestamp": "2026-02-19T18:13:26.371038Z",
      "experiments": [
        {
          "design_id": 174,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 22,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 66,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 138,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 145,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 221,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 511,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 384,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1197,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1706,
          "fidelity": "low"
        },
        {
          "design_id": 174,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4229,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 175,
      "planner_round_id": 84,
      "reference_weights": [
        {
          "design_id": 171,
          "weight": 0.8
        },
        {
          "design_id": 87,
          "weight": 0.18
        },
        {
          "design_id": 148,
          "weight": 0.02
        }
      ],
      "short_name": "Area-norm C∞ bump regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_175.py",
      "planner_log": "llm_log_workspace_37/planner_84.json",
      "designer_log": "llm_log_workspace_37/designer_175.json",
      "timestamp": "2026-02-19T18:25:44.004351Z",
      "experiments": [
        {
          "design_id": 175,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 20,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 37,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 52,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 136,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 306,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 342,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 724,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 804,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2238,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3089,
          "fidelity": "low"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 7244,
          "fidelity": "medium"
        },
        {
          "design_id": 175,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 33052,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 176,
      "planner_round_id": 84,
      "reference_weights": [
        {
          "design_id": 170,
          "weight": 0.45
        },
        {
          "design_id": 168,
          "weight": 0.35
        },
        {
          "design_id": 171,
          "weight": 0.2
        }
      ],
      "short_name": "Smooth shoulder atten: mixed scaling",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_176.py",
      "planner_log": "llm_log_workspace_37/planner_84.json",
      "designer_log": "llm_log_workspace_37/designer_176.json",
      "timestamp": "2026-02-19T18:35:19.066230Z",
      "experiments": [
        {
          "design_id": 176,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 19,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 23,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 58,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 146,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 147,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 259,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 262,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 604,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 828,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1283,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2905,
          "fidelity": "low"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 6579,
          "fidelity": "medium"
        },
        {
          "design_id": 176,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 26573,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 177,
      "planner_round_id": 85,
      "reference_weights": [
        {
          "design_id": 176,
          "weight": 0.85
        },
        {
          "design_id": 168,
          "weight": 0.1
        },
        {
          "design_id": 156,
          "weight": 0.05
        }
      ],
      "short_name": "Gen power-tail atten regresses",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_177.py",
      "planner_log": "llm_log_workspace_37/planner_85.json",
      "designer_log": "llm_log_workspace_37/designer_177.json",
      "timestamp": "2026-02-19T18:47:00.391274Z",
      "experiments": [
        {
          "design_id": 177,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 24,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 61,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 133,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 113,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.47,
          "median_step": 329,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 369,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 447,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 752,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1530,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3400,
          "fidelity": "low"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 453,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 8878,
          "fidelity": "medium"
        },
        {
          "design_id": 177,
          "batch": 100,
          "N": 640,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100000,
          "unsolved_fraction": 0.49,
          "median_step": 28630,
          "fidelity": "medium"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 178,
      "planner_round_id": 85,
      "reference_weights": [
        {
          "design_id": 87,
          "weight": 0.55
        },
        {
          "design_id": 76,
          "weight": 0.3
        },
        {
          "design_id": 141,
          "weight": 0.15
        }
      ],
      "short_name": "Pos-mass bump too aggressive",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_178.py",
      "planner_log": "llm_log_workspace_37/planner_85.json",
      "designer_log": "llm_log_workspace_37/designer_178.json",
      "timestamp": "2026-02-19T18:50:16.600810Z",
      "experiments": [
        {
          "design_id": 178,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 25,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 57,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 81,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 156,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 286,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 555,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 778,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1934,
          "fidelity": "low"
        },
        {
          "design_id": 178,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 5278,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 179,
      "planner_round_id": 86,
      "reference_weights": [
        {
          "design_id": 76,
          "weight": 0.7
        },
        {
          "design_id": 156,
          "weight": 0.15
        },
        {
          "design_id": 175,
          "weight": 0.15
        }
      ],
      "short_name": "Peak-shift bump: mixed gains",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_179.py",
      "planner_log": "llm_log_workspace_37/planner_86.json",
      "designer_log": "llm_log_workspace_37/designer_179.json",
      "timestamp": "2026-02-19T18:53:50.075133Z",
      "experiments": [
        {
          "design_id": 179,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.48,
          "median_step": 13,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.48,
          "median_step": 21,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.49,
          "median_step": 32,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 118,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 115,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 123,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 172,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 599,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1173,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 2582,
          "fidelity": "low"
        },
        {
          "design_id": 179,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 3922,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    },
    {
      "design_id": 180,
      "planner_round_id": 86,
      "reference_weights": [
        {
          "design_id": 176,
          "weight": 0.85
        },
        {
          "design_id": 177,
          "weight": 0.05
        },
        {
          "design_id": 168,
          "weight": 0.1
        }
      ],
      "short_name": "Tail-scale atten: better small-N, worse",
      "model_name": "gpt-5.2",
      "code_path": "solvers_workspace_37/solver_180.py",
      "planner_log": "llm_log_workspace_37/planner_86.json",
      "designer_log": "llm_log_workspace_37/designer_180.json",
      "timestamp": "2026-02-19T18:57:13.202819Z",
      "experiments": [
        {
          "design_id": 180,
          "batch": 100,
          "N": 10,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 50,
          "unsolved_fraction": 0.49,
          "median_step": 15,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 14,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 100,
          "unsolved_fraction": 0.49,
          "median_step": 34,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 20,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 200,
          "unsolved_fraction": 0.48,
          "median_step": 42,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 28,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 400,
          "unsolved_fraction": 0.49,
          "median_step": 109,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 40,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 800,
          "unsolved_fraction": 0.49,
          "median_step": 151,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 57,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 1600,
          "unsolved_fraction": 0.49,
          "median_step": 255,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 80,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 3200,
          "unsolved_fraction": 0.49,
          "median_step": 321,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 113,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 6400,
          "unsolved_fraction": 0.49,
          "median_step": 684,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 160,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 820,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 226,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 1597,
          "fidelity": "low"
        },
        {
          "design_id": 180,
          "batch": 100,
          "N": 320,
          "ratio": 4.3,
          "run_till_median": true,
          "max_steps": 10000,
          "unsolved_fraction": 0.49,
          "median_step": 4487,
          "fidelity": "low"
        }
      ],
      "schedule_id": 0,
      "objective_id": 8
    }
  ]
}


==> anc/logs/records/llm_log/conversations/1771459723548_MetaAgentAnalysis.json <==
{
  "timestamp": 1771459723548,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 90538,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3815,
      "output_tokens_details": {
        "reasoning_tokens": 2221
      },
      "total_tokens": 94353
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771459733811_PlannerLookup.json <==
{
  "timestamp": 1771459733811,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3457,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 493,
      "output_tokens_details": {
        "reasoning_tokens": 297
      },
      "total_tokens": 3950
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771459756834_PlannerRoundSummary.json <==
{
  "timestamp": 1771459756834,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22129,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1097,
      "output_tokens_details": {
        "reasoning_tokens": 299
      },
      "total_tokens": 23226
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771459792828_DesignerPlan.json <==
{
  "timestamp": 1771459792828,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12678,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2576,
      "output_tokens_details": {
        "reasoning_tokens": 742
      },
      "total_tokens": 15254
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771459895935_DesignerAnalysis.json <==
{
  "timestamp": 1771459895935,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15605,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2042,
      "output_tokens_details": {
        "reasoning_tokens": 1255
      },
      "total_tokens": 17647
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771459934935_DesignerPlan.json <==
{
  "timestamp": 1771459934935,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15237,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3091,
      "output_tokens_details": {
        "reasoning_tokens": 417
      },
      "total_tokens": 18328
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771460740044_DesignerAnalysis.json <==
{
  "timestamp": 1771460740044,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19643,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1587,
      "output_tokens_details": {
        "reasoning_tokens": 621
      },
      "total_tokens": 21230
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771460756780_PlannerLookup.json <==
{
  "timestamp": 1771460756780,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3467,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 591,
      "output_tokens_details": {
        "reasoning_tokens": 411
      },
      "total_tokens": 4058
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771460779676_PlannerRoundSummary.json <==
{
  "timestamp": 1771460779676,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22448,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1088,
      "output_tokens_details": {
        "reasoning_tokens": 399
      },
      "total_tokens": 23536
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771460824685_DesignerPlan.json <==
{
  "timestamp": 1771460824685,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15012,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3583,
      "output_tokens_details": {
        "reasoning_tokens": 836
      },
      "total_tokens": 18595
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771461739283_DesignerAnalysis.json <==
{
  "timestamp": 1771461739283,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19491,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1531,
      "output_tokens_details": {
        "reasoning_tokens": 757
      },
      "total_tokens": 21022
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771461804941_DesignerPlan.json <==
{
  "timestamp": 1771461804941,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12294,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4187,
      "output_tokens_details": {
        "reasoning_tokens": 2305
      },
      "total_tokens": 16481
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771461940728_DesignerAnalysis.json <==
{
  "timestamp": 1771461940728,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15515,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1521,
      "output_tokens_details": {
        "reasoning_tokens": 742
      },
      "total_tokens": 17036
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771461954099_PlannerLookup.json <==
{
  "timestamp": 1771461954099,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 435,
      "output_tokens_details": {
        "reasoning_tokens": 256
      },
      "total_tokens": 3898
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771461993191_PlannerRoundSummary.json <==
{
  "timestamp": 1771461993191,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22768,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1706,
      "output_tokens_details": {
        "reasoning_tokens": 1000
      },
      "total_tokens": 24474
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771462039666_DesignerPlan.json <==
{
  "timestamp": 1771462039666,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15416,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4007,
      "output_tokens_details": {
        "reasoning_tokens": 1227
      },
      "total_tokens": 19423
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771462930318_DesignerAnalysis.json <==
{
  "timestamp": 1771462930318,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19928,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1889,
      "output_tokens_details": {
        "reasoning_tokens": 1093
      },
      "total_tokens": 21817
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771462980212_DesignerPlan.json <==
{
  "timestamp": 1771462980212,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12225,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3258,
      "output_tokens_details": {
        "reasoning_tokens": 1523
      },
      "total_tokens": 15483
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771463108906_DesignerAnalysis.json <==
{
  "timestamp": 1771463108906,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15299,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1850,
      "output_tokens_details": {
        "reasoning_tokens": 1098
      },
      "total_tokens": 17149
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771463124393_PlannerLookup.json <==
{
  "timestamp": 1771463124393,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3460,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 487,
      "output_tokens_details": {
        "reasoning_tokens": 274
      },
      "total_tokens": 3947
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771463147208_PlannerRoundSummary.json <==
{
  "timestamp": 1771463147208,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23279,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1027,
      "output_tokens_details": {
        "reasoning_tokens": 337
      },
      "total_tokens": 24306
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771463191611_DesignerPlan.json <==
{
  "timestamp": 1771463191611,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15481,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3481,
      "output_tokens_details": {
        "reasoning_tokens": 625
      },
      "total_tokens": 18962
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771463931731_DesignerAnalysis.json <==
{
  "timestamp": 1771463931731,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20069,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2066,
      "output_tokens_details": {
        "reasoning_tokens": 1305
      },
      "total_tokens": 22135
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771463976829_DesignerPlan.json <==
{
  "timestamp": 1771463976829,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12637,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2977,
      "output_tokens_details": {
        "reasoning_tokens": 1169
      },
      "total_tokens": 15614
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771464124452_DesignerAnalysis.json <==
{
  "timestamp": 1771464124452,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15784,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2116,
      "output_tokens_details": {
        "reasoning_tokens": 1403
      },
      "total_tokens": 17900
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771464138378_PlannerLookup.json <==
{
  "timestamp": 1771464138378,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3461,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 485,
      "output_tokens_details": {
        "reasoning_tokens": 310
      },
      "total_tokens": 3946
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771464161520_PlannerRoundSummary.json <==
{
  "timestamp": 1771464161520,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24036,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1150,
      "output_tokens_details": {
        "reasoning_tokens": 455
      },
      "total_tokens": 25186
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771464200231_DesignerPlan.json <==
{
  "timestamp": 1771464200231,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15483,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3296,
      "output_tokens_details": {
        "reasoning_tokens": 438
      },
      "total_tokens": 18779
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771467296532_DesignerAnalysis.json <==
{
  "timestamp": 1771467296532,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20198,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1729,
      "output_tokens_details": {
        "reasoning_tokens": 837
      },
      "total_tokens": 21927
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771467341997_DesignerPlan.json <==
{
  "timestamp": 1771467341997,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12273,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2806,
      "output_tokens_details": {
        "reasoning_tokens": 955
      },
      "total_tokens": 15079
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771467483019_DesignerAnalysis.json <==
{
  "timestamp": 1771467483019,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15462,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1497,
      "output_tokens_details": {
        "reasoning_tokens": 764
      },
      "total_tokens": 16959
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771467499487_PlannerLookup.json <==
{
  "timestamp": 1771467499487,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 597,
      "output_tokens_details": {
        "reasoning_tokens": 433
      },
      "total_tokens": 4056
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771467520915_PlannerRoundSummary.json <==
{
  "timestamp": 1771467520915,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25655,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1015,
      "output_tokens_details": {
        "reasoning_tokens": 259
      },
      "total_tokens": 26670
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771467556606_DesignerPlan.json <==
{
  "timestamp": 1771467556606,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15611,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2987,
      "output_tokens_details": {
        "reasoning_tokens": 232
      },
      "total_tokens": 18598
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771468390572_DesignerAnalysis.json <==
{
  "timestamp": 1771468390572,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20098,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1853,
      "output_tokens_details": {
        "reasoning_tokens": 1046
      },
      "total_tokens": 21951
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771468451194_DesignerPlan.json <==
{
  "timestamp": 1771468451194,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14975,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4274,
      "output_tokens_details": {
        "reasoning_tokens": 1584
      },
      "total_tokens": 19249
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771471999022_DesignerAnalysis.json <==
{
  "timestamp": 1771471999022,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19522,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1999,
      "output_tokens_details": {
        "reasoning_tokens": 1140
      },
      "total_tokens": 21521
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472013726_PlannerLookup.json <==
{
  "timestamp": 1771472013726,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3455,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 436,
      "output_tokens_details": {
        "reasoning_tokens": 294
      },
      "total_tokens": 3891
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472037616_PlannerRoundSummary.json <==
{
  "timestamp": 1771472037616,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26139,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1171,
      "output_tokens_details": {
        "reasoning_tokens": 509
      },
      "total_tokens": 27310
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472086901_DesignerPlan.json <==
{
  "timestamp": 1771472086901,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15579,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3570,
      "output_tokens_details": {
        "reasoning_tokens": 788
      },
      "total_tokens": 19149
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472192951_DesignerAnalysis.json <==
{
  "timestamp": 1771472192951,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19780,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1123,
      "output_tokens_details": {
        "reasoning_tokens": 412
      },
      "total_tokens": 20903
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472243319_DesignerPlan.json <==
{
  "timestamp": 1771472243319,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15008,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3862,
      "output_tokens_details": {
        "reasoning_tokens": 1085
      },
      "total_tokens": 18870
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472924501_DesignerAnalysis.json <==
{
  "timestamp": 1771472924501,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19517,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1311,
      "output_tokens_details": {
        "reasoning_tokens": 522
      },
      "total_tokens": 20828
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472941231_PlannerLookup.json <==
{
  "timestamp": 1771472941231,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3456,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 541,
      "output_tokens_details": {
        "reasoning_tokens": 359
      },
      "total_tokens": 3997
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771472974678_PlannerRoundSummary.json <==
{
  "timestamp": 1771472974678,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23925,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1376,
      "output_tokens_details": {
        "reasoning_tokens": 833
      },
      "total_tokens": 25301
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473021068_DesignerPlan.json <==
{
  "timestamp": 1771473021068,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15430,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3775,
      "output_tokens_details": {
        "reasoning_tokens": 1007
      },
      "total_tokens": 19205
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473140426_DesignerAnalysis.json <==
{
  "timestamp": 1771473140426,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19616,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2455,
      "output_tokens_details": {
        "reasoning_tokens": 1684
      },
      "total_tokens": 22071
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473180052_DesignerPlan.json <==
{
  "timestamp": 1771473180052,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13160,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2451,
      "output_tokens_details": {
        "reasoning_tokens": 684
      },
      "total_tokens": 15611
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473286022_DesignerAnalysis.json <==
{
  "timestamp": 1771473286022,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16184,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1893,
      "output_tokens_details": {
        "reasoning_tokens": 1268
      },
      "total_tokens": 18077
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473299836_PlannerLookup.json <==
{
  "timestamp": 1771473299836,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3453,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 431,
      "output_tokens_details": {
        "reasoning_tokens": 240
      },
      "total_tokens": 3884
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473328482_PlannerRoundSummary.json <==
{
  "timestamp": 1771473328482,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23630,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1401,
      "output_tokens_details": {
        "reasoning_tokens": 628
      },
      "total_tokens": 25031
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473373446_DesignerPlan.json <==
{
  "timestamp": 1771473373446,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15527,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3706,
      "output_tokens_details": {
        "reasoning_tokens": 863
      },
      "total_tokens": 19233
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473481709_DesignerAnalysis.json <==
{
  "timestamp": 1771473481709,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19789,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1722,
      "output_tokens_details": {
        "reasoning_tokens": 910
      },
      "total_tokens": 21511
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473546076_DesignerPlan.json <==
{
  "timestamp": 1771473546076,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12157,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3975,
      "output_tokens_details": {
        "reasoning_tokens": 1937
      },
      "total_tokens": 16132
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473664427_DesignerAnalysis.json <==
{
  "timestamp": 1771473664427,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15457,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1850,
      "output_tokens_details": {
        "reasoning_tokens": 1028
      },
      "total_tokens": 17307
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473680369_PlannerLookup.json <==
{
  "timestamp": 1771473680369,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3452,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 684,
      "output_tokens_details": {
        "reasoning_tokens": 495
      },
      "total_tokens": 4136
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473702996_PlannerRoundSummary.json <==
{
  "timestamp": 1771473702996,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23064,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1096,
      "output_tokens_details": {
        "reasoning_tokens": 389
      },
      "total_tokens": 24160
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473763366_DesignerPlan.json <==
{
  "timestamp": 1771473763366,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12290,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3963,
      "output_tokens_details": {
        "reasoning_tokens": 2331
      },
      "total_tokens": 16253
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473897799_DesignerAnalysis.json <==
{
  "timestamp": 1771473897799,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15261,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1843,
      "output_tokens_details": {
        "reasoning_tokens": 1010
      },
      "total_tokens": 17104
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771473963670_DesignerPlan.json <==
{
  "timestamp": 1771473963670,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15533,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4633,
      "output_tokens_details": {
        "reasoning_tokens": 1651
      },
      "total_tokens": 20166
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771474995727_DesignerAnalysis.json <==
{
  "timestamp": 1771474995727,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20247,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1793,
      "output_tokens_details": {
        "reasoning_tokens": 991
      },
      "total_tokens": 22040
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475080975_MetaAgentAnalysis.json <==
{
  "timestamp": 1771475080975,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 91761,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2859,
      "output_tokens_details": {
        "reasoning_tokens": 1288
      },
      "total_tokens": 94620
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475150534_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771475150534,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 61424,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4498,
      "output_tokens_details": {
        "reasoning_tokens": 2001
      },
      "total_tokens": 65922
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475167972_PlannerLookup.json <==
{
  "timestamp": 1771475167972,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3451,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 653,
      "output_tokens_details": {
        "reasoning_tokens": 488
      },
      "total_tokens": 4104
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475189348_PlannerRoundSummary.json <==
{
  "timestamp": 1771475189348,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24405,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1014,
      "output_tokens_details": {
        "reasoning_tokens": 307
      },
      "total_tokens": 25419
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475230377_DesignerPlan.json <==
{
  "timestamp": 1771475230377,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14967,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3503,
      "output_tokens_details": {
        "reasoning_tokens": 1001
      },
      "total_tokens": 18470
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475352865_DesignerAnalysis.json <==
{
  "timestamp": 1771475352865,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18888,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1605,
      "output_tokens_details": {
        "reasoning_tokens": 875
      },
      "total_tokens": 20493
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771475411470_DesignerPlan.json <==
{
  "timestamp": 1771475411470,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14387,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4068,
      "output_tokens_details": {
        "reasoning_tokens": 1158
      },
      "total_tokens": 18455
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476277014_DesignerAnalysis.json <==
{
  "timestamp": 1771476277014,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19029,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1231,
      "output_tokens_details": {
        "reasoning_tokens": 490
      },
      "total_tokens": 20260
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476294084_PlannerLookup.json <==
{
  "timestamp": 1771476294084,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3454,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 629,
      "output_tokens_details": {
        "reasoning_tokens": 452
      },
      "total_tokens": 4083
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476327452_PlannerRoundSummary.json <==
{
  "timestamp": 1771476327452,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23455,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1627,
      "output_tokens_details": {
        "reasoning_tokens": 867
      },
      "total_tokens": 25082
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476371400_DesignerPlan.json <==
{
  "timestamp": 1771476371400,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14959,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3140,
      "output_tokens_details": {
        "reasoning_tokens": 558
      },
      "total_tokens": 18099
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476495800_DesignerAnalysis.json <==
{
  "timestamp": 1771476495800,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18960,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1830,
      "output_tokens_details": {
        "reasoning_tokens": 1137
      },
      "total_tokens": 20790
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476548221_DesignerPlan.json <==
{
  "timestamp": 1771476548221,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9768,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3386,
      "output_tokens_details": {
        "reasoning_tokens": 1592
      },
      "total_tokens": 13154
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476688581_DesignerAnalysis.json <==
{
  "timestamp": 1771476688581,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12901,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2120,
      "output_tokens_details": {
        "reasoning_tokens": 1438
      },
      "total_tokens": 15021
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476707709_PlannerLookup.json <==
{
  "timestamp": 1771476707709,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3453,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 684,
      "output_tokens_details": {
        "reasoning_tokens": 543
      },
      "total_tokens": 4137
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476729513_PlannerRoundSummary.json <==
{
  "timestamp": 1771476729513,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24897,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1062,
      "output_tokens_details": {
        "reasoning_tokens": 328
      },
      "total_tokens": 25959
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476800460_DesignerPlan.json <==
{
  "timestamp": 1771476800460,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15736,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4800,
      "output_tokens_details": {
        "reasoning_tokens": 2005
      },
      "total_tokens": 20536
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771476919026_DesignerAnalysis.json <==
{
  "timestamp": 1771476919026,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19950,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1892,
      "output_tokens_details": {
        "reasoning_tokens": 1183
      },
      "total_tokens": 21842
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771477010735_DesignerPlan.json <==
{
  "timestamp": 1771477010735,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14152,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5698,
      "output_tokens_details": {
        "reasoning_tokens": 2977
      },
      "total_tokens": 19850
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771478063109_DesignerAnalysis.json <==
{
  "timestamp": 1771478063109,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18606,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1713,
      "output_tokens_details": {
        "reasoning_tokens": 979
      },
      "total_tokens": 20319
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771478076569_PlannerLookup.json <==
{
  "timestamp": 1771478076569,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3460,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 358,
      "output_tokens_details": {
        "reasoning_tokens": 196
      },
      "total_tokens": 3818
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771478130741_PlannerRoundSummary.json <==
{
  "timestamp": 1771478130741,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23942,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1314,
      "output_tokens_details": {
        "reasoning_tokens": 559
      },
      "total_tokens": 25256
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771478179319_DesignerPlan.json <==
{
  "timestamp": 1771478179319,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15422,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3596,
      "output_tokens_details": {
        "reasoning_tokens": 611
      },
      "total_tokens": 19018
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771478844316_DesignerAnalysis.json <==
{
  "timestamp": 1771478844316,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20139,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1204,
      "output_tokens_details": {
        "reasoning_tokens": 516
      },
      "total_tokens": 21343
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771478906766_DesignerPlan.json <==
{
  "timestamp": 1771478906766,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14464,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4471,
      "output_tokens_details": {
        "reasoning_tokens": 1473
      },
      "total_tokens": 18935
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771482077462_DesignerAnalysis.json <==
{
  "timestamp": 1771482077462,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19319,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2027,
      "output_tokens_details": {
        "reasoning_tokens": 1063
      },
      "total_tokens": 21346
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771482095038_PlannerLookup.json <==
{
  "timestamp": 1771482095038,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3465,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 488,
      "output_tokens_details": {
        "reasoning_tokens": 320
      },
      "total_tokens": 3953
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771482118745_PlannerRoundSummary.json <==
{
  "timestamp": 1771482118745,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26270,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1285,
      "output_tokens_details": {
        "reasoning_tokens": 552
      },
      "total_tokens": 27555
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771482178727_DesignerPlan.json <==
{
  "timestamp": 1771482178727,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15907,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3944,
      "output_tokens_details": {
        "reasoning_tokens": 1088
      },
      "total_tokens": 19851
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771482275011_DesignerAnalysis.json <==
{
  "timestamp": 1771482275011,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20182,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1311,
      "output_tokens_details": {
        "reasoning_tokens": 623
      },
      "total_tokens": 21493
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771482348637_DesignerPlan.json <==
{
  "timestamp": 1771482348637,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15389,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4470,
      "output_tokens_details": {
        "reasoning_tokens": 1670
      },
      "total_tokens": 19859
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771483202667_DesignerAnalysis.json <==
{
  "timestamp": 1771483202667,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19921,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1675,
      "output_tokens_details": {
        "reasoning_tokens": 969
      },
      "total_tokens": 21596
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771483216502_PlannerLookup.json <==
{
  "timestamp": 1771483216502,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 315,
      "output_tokens_details": {
        "reasoning_tokens": 154
      },
      "total_tokens": 3778
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771483248440_PlannerRoundSummary.json <==
{
  "timestamp": 1771483248440,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26272,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1344,
      "output_tokens_details": {
        "reasoning_tokens": 410
      },
      "total_tokens": 27616
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771483295853_DesignerPlan.json <==
{
  "timestamp": 1771483295853,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15581,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4001,
      "output_tokens_details": {
        "reasoning_tokens": 1034
      },
      "total_tokens": 19582
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771483422892_DesignerAnalysis.json <==
{
  "timestamp": 1771483422892,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19967,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2448,
      "output_tokens_details": {
        "reasoning_tokens": 1711
      },
      "total_tokens": 22415
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771483525457_DesignerPlan.json <==
{
  "timestamp": 1771483525457,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15663,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4654,
      "output_tokens_details": {
        "reasoning_tokens": 1920
      },
      "total_tokens": 20317
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771484335526_DesignerAnalysis.json <==
{
  "timestamp": 1771484335526,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20129,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 880,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 21009
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771484352346_PlannerLookup.json <==
{
  "timestamp": 1771484352346,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 494,
      "output_tokens_details": {
        "reasoning_tokens": 304
      },
      "total_tokens": 3940
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771484373201_PlannerRoundSummary.json <==
{
  "timestamp": 1771484373201,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26330,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 923,
      "output_tokens_details": {
        "reasoning_tokens": 208
      },
      "total_tokens": 27253
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771484420532_DesignerPlan.json <==
{
  "timestamp": 1771484420532,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15314,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3550,
      "output_tokens_details": {
        "reasoning_tokens": 733
      },
      "total_tokens": 18864
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771484531882_DesignerAnalysis.json <==
{
  "timestamp": 1771484531882,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19550,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2154,
      "output_tokens_details": {
        "reasoning_tokens": 1309
      },
      "total_tokens": 21704
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771484589236_DesignerPlan.json <==
{
  "timestamp": 1771484589236,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15916,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3975,
      "output_tokens_details": {
        "reasoning_tokens": 850
      },
      "total_tokens": 19891
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771485407284_DesignerAnalysis.json <==
{
  "timestamp": 1771485407284,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20773,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1619,
      "output_tokens_details": {
        "reasoning_tokens": 768
      },
      "total_tokens": 22392
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771485420357_PlannerLookup.json <==
{
  "timestamp": 1771485420357,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3450,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 343,
      "output_tokens_details": {
        "reasoning_tokens": 169
      },
      "total_tokens": 3793
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771485442431_PlannerRoundSummary.json <==
{
  "timestamp": 1771485442431,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26420,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1065,
      "output_tokens_details": {
        "reasoning_tokens": 367
      },
      "total_tokens": 27485
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771485490551_DesignerPlan.json <==
{
  "timestamp": 1771485490551,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15340,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3435,
      "output_tokens_details": {
        "reasoning_tokens": 602
      },
      "total_tokens": 18775
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771485597596_DesignerAnalysis.json <==
{
  "timestamp": 1771485597596,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19597,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1437,
      "output_tokens_details": {
        "reasoning_tokens": 653
      },
      "total_tokens": 21034
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771485663805_DesignerPlan.json <==
{
  "timestamp": 1771485663805,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16021,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4726,
      "output_tokens_details": {
        "reasoning_tokens": 1473
      },
      "total_tokens": 20747
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771486543519_DesignerAnalysis.json <==
{
  "timestamp": 1771486543519,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21006,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1527,
      "output_tokens_details": {
        "reasoning_tokens": 616
      },
      "total_tokens": 22533
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771486559470_PlannerLookup.json <==
{
  "timestamp": 1771486559470,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3442,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 520,
      "output_tokens_details": {
        "reasoning_tokens": 356
      },
      "total_tokens": 3962
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771486580948_PlannerRoundSummary.json <==
{
  "timestamp": 1771486580948,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25844,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1048,
      "output_tokens_details": {
        "reasoning_tokens": 323
      },
      "total_tokens": 26892
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771486674558_DesignerPlan.json <==
{
  "timestamp": 1771486674558,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15258,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6293,
      "output_tokens_details": {
        "reasoning_tokens": 3393
      },
      "total_tokens": 21551
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771487673114_DesignerAnalysis.json <==
{
  "timestamp": 1771487673114,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19889,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 770,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 20659
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771487733856_DesignerPlan.json <==
{
  "timestamp": 1771487733856,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15533,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4645,
      "output_tokens_details": {
        "reasoning_tokens": 1201
      },
      "total_tokens": 20178
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771490546519_DesignerAnalysis.json <==
{
  "timestamp": 1771490546519,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20839,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1498,
      "output_tokens_details": {
        "reasoning_tokens": 658
      },
      "total_tokens": 22337
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771490560717_PlannerLookup.json <==
{
  "timestamp": 1771490560717,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3456,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 372,
      "output_tokens_details": {
        "reasoning_tokens": 197
      },
      "total_tokens": 3828
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771490579252_PlannerRoundSummary.json <==
{
  "timestamp": 1771490579252,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 28268,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 939,
      "output_tokens_details": {
        "reasoning_tokens": 253
      },
      "total_tokens": 29207
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771490669343_DesignerPlan.json <==
{
  "timestamp": 1771490669343,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17172,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6087,
      "output_tokens_details": {
        "reasoning_tokens": 2513
      },
      "total_tokens": 23259
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771490787013_DesignerAnalysis.json <==
{
  "timestamp": 1771490787013,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 22165,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1731,
      "output_tokens_details": {
        "reasoning_tokens": 943
      },
      "total_tokens": 23896
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771490855879_DesignerPlan.json <==
{
  "timestamp": 1771490855879,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16010,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4866,
      "output_tokens_details": {
        "reasoning_tokens": 1922
      },
      "total_tokens": 20876
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492085145_DesignerAnalysis.json <==
{
  "timestamp": 1771492085145,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20686,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1931,
      "output_tokens_details": {
        "reasoning_tokens": 1228
      },
      "total_tokens": 22617
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492182974_MetaAgentAnalysis.json <==
{
  "timestamp": 1771492182974,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 104189,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4444,
      "output_tokens_details": {
        "reasoning_tokens": 2243
      },
      "total_tokens": 108633
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492284254_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771492284254,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 64742,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6514,
      "output_tokens_details": {
        "reasoning_tokens": 4384
      },
      "total_tokens": 71256
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492298058_PlannerLookup.json <==
{
  "timestamp": 1771492298058,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3467,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 437,
      "output_tokens_details": {
        "reasoning_tokens": 263
      },
      "total_tokens": 3904
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492322807_PlannerRoundSummary.json <==
{
  "timestamp": 1771492322807,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24447,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 973,
      "output_tokens_details": {
        "reasoning_tokens": 246
      },
      "total_tokens": 25420
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492387114_DesignerPlan.json <==
{
  "timestamp": 1771492387114,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16834,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4971,
      "output_tokens_details": {
        "reasoning_tokens": 1507
      },
      "total_tokens": 21805
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492520290_DesignerAnalysis.json <==
{
  "timestamp": 1771492520290,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21717,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1554,
      "output_tokens_details": {
        "reasoning_tokens": 865
      },
      "total_tokens": 23271
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771492581801_DesignerPlan.json <==
{
  "timestamp": 1771492581801,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12607,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3950,
      "output_tokens_details": {
        "reasoning_tokens": 1848
      },
      "total_tokens": 16557
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493214269_DesignerAnalysis.json <==
{
  "timestamp": 1771493214269,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16441,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1561,
      "output_tokens_details": {
        "reasoning_tokens": 671
      },
      "total_tokens": 18002
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493236524_PlannerLookup.json <==
{
  "timestamp": 1771493236524,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3465,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 655,
      "output_tokens_details": {
        "reasoning_tokens": 416
      },
      "total_tokens": 4120
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493256587_PlannerRoundSummary.json <==
{
  "timestamp": 1771493256587,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24254,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 933,
      "output_tokens_details": {
        "reasoning_tokens": 158
      },
      "total_tokens": 25187
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493320270_DesignerPlan.json <==
{
  "timestamp": 1771493320270,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16827,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4609,
      "output_tokens_details": {
        "reasoning_tokens": 1037
      },
      "total_tokens": 21436
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493450810_DesignerAnalysis.json <==
{
  "timestamp": 1771493450810,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21818,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1816,
      "output_tokens_details": {
        "reasoning_tokens": 1054
      },
      "total_tokens": 23634
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493520496_DesignerPlan.json <==
{
  "timestamp": 1771493520496,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12371,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4259,
      "output_tokens_details": {
        "reasoning_tokens": 2495
      },
      "total_tokens": 16630
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493612085_DesignerAnalysis.json <==
{
  "timestamp": 1771493612085,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15392,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1541,
      "output_tokens_details": {
        "reasoning_tokens": 878
      },
      "total_tokens": 16933
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493627934_PlannerLookup.json <==
{
  "timestamp": 1771493627934,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3453,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 492,
      "output_tokens_details": {
        "reasoning_tokens": 310
      },
      "total_tokens": 3945
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493653428_PlannerRoundSummary.json <==
{
  "timestamp": 1771493653428,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21743,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1421,
      "output_tokens_details": {
        "reasoning_tokens": 677
      },
      "total_tokens": 23164
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493696207_DesignerPlan.json <==
{
  "timestamp": 1771493696207,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14563,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3105,
      "output_tokens_details": {
        "reasoning_tokens": 584
      },
      "total_tokens": 17668
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493810088_DesignerAnalysis.json <==
{
  "timestamp": 1771493810088,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18503,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1537,
      "output_tokens_details": {
        "reasoning_tokens": 810
      },
      "total_tokens": 20040
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493856161_DesignerPlan.json <==
{
  "timestamp": 1771493856161,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12217,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2662,
      "output_tokens_details": {
        "reasoning_tokens": 1020
      },
      "total_tokens": 14879
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493962969_DesignerAnalysis.json <==
{
  "timestamp": 1771493962969,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15115,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1758,
      "output_tokens_details": {
        "reasoning_tokens": 1074
      },
      "total_tokens": 16873
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771493980265_PlannerLookup.json <==
{
  "timestamp": 1771493980265,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3457,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 496,
      "output_tokens_details": {
        "reasoning_tokens": 331
      },
      "total_tokens": 3953
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494001989_PlannerRoundSummary.json <==
{
  "timestamp": 1771494001989,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23455,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1079,
      "output_tokens_details": {
        "reasoning_tokens": 364
      },
      "total_tokens": 24534
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494066311_DesignerPlan.json <==
{
  "timestamp": 1771494066311,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15310,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4504,
      "output_tokens_details": {
        "reasoning_tokens": 1610
      },
      "total_tokens": 19814
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494165261_DesignerAnalysis.json <==
{
  "timestamp": 1771494165261,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19623,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1437,
      "output_tokens_details": {
        "reasoning_tokens": 777
      },
      "total_tokens": 21060
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494230296_DesignerPlan.json <==
{
  "timestamp": 1771494230296,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13175,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4078,
      "output_tokens_details": {
        "reasoning_tokens": 2052
      },
      "total_tokens": 17253
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494381510_DesignerAnalysis.json <==
{
  "timestamp": 1771494381510,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16620,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2172,
      "output_tokens_details": {
        "reasoning_tokens": 1392
      },
      "total_tokens": 18792
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494401422_PlannerLookup.json <==
{
  "timestamp": 1771494401422,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3455,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 674,
      "output_tokens_details": {
        "reasoning_tokens": 500
      },
      "total_tokens": 4129
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494430379_PlannerRoundSummary.json <==
{
  "timestamp": 1771494430379,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19293,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1166,
      "output_tokens_details": {
        "reasoning_tokens": 582
      },
      "total_tokens": 20459
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494520561_DesignerPlan.json <==
{
  "timestamp": 1771494520561,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12262,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4976,
      "output_tokens_details": {
        "reasoning_tokens": 3211
      },
      "total_tokens": 17238
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494623853_DesignerAnalysis.json <==
{
  "timestamp": 1771494623853,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15283,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2045,
      "output_tokens_details": {
        "reasoning_tokens": 1271
      },
      "total_tokens": 17328
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771494686788_DesignerPlan.json <==
{
  "timestamp": 1771494686788,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9609,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3907,
      "output_tokens_details": {
        "reasoning_tokens": 1769
      },
      "total_tokens": 13516
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495241654_DesignerAnalysis.json <==
{
  "timestamp": 1771495241654,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13403,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1544,
      "output_tokens_details": {
        "reasoning_tokens": 718
      },
      "total_tokens": 14947
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495255624_PlannerLookup.json <==
{
  "timestamp": 1771495255624,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3449,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 352,
      "output_tokens_details": {
        "reasoning_tokens": 185
      },
      "total_tokens": 3801
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495274805_PlannerRoundSummary.json <==
{
  "timestamp": 1771495274805,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20787,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1000,
      "output_tokens_details": {
        "reasoning_tokens": 252
      },
      "total_tokens": 21787
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495322038_DesignerPlan.json <==
{
  "timestamp": 1771495322038,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12844,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3105,
      "output_tokens_details": {
        "reasoning_tokens": 822
      },
      "total_tokens": 15949
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495422424_DesignerAnalysis.json <==
{
  "timestamp": 1771495422424,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16545,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1711,
      "output_tokens_details": {
        "reasoning_tokens": 945
      },
      "total_tokens": 18256
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495462729_DesignerPlan.json <==
{
  "timestamp": 1771495462729,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12956,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2190,
      "output_tokens_details": {
        "reasoning_tokens": 951
      },
      "total_tokens": 15146
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495627090_DesignerAnalysis.json <==
{
  "timestamp": 1771495627090,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15533,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2048,
      "output_tokens_details": {
        "reasoning_tokens": 1214
      },
      "total_tokens": 17581
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495643416_PlannerLookup.json <==
{
  "timestamp": 1771495643416,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3447,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 550,
      "output_tokens_details": {
        "reasoning_tokens": 393
      },
      "total_tokens": 3997
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495666895_PlannerRoundSummary.json <==
{
  "timestamp": 1771495666895,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19759,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1081,
      "output_tokens_details": {
        "reasoning_tokens": 354
      },
      "total_tokens": 20840
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495703610_DesignerPlan.json <==
{
  "timestamp": 1771495703610,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11691,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2688,
      "output_tokens_details": {
        "reasoning_tokens": 875
      },
      "total_tokens": 14379
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495842049_DesignerAnalysis.json <==
{
  "timestamp": 1771495842049,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14842,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2177,
      "output_tokens_details": {
        "reasoning_tokens": 1503
      },
      "total_tokens": 17019
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771495887772_DesignerPlan.json <==
{
  "timestamp": 1771495887772,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13111,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3008,
      "output_tokens_details": {
        "reasoning_tokens": 695
      },
      "total_tokens": 16119
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771496414509_DesignerAnalysis.json <==
{
  "timestamp": 1771496414509,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17075,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1617,
      "output_tokens_details": {
        "reasoning_tokens": 868
      },
      "total_tokens": 18692
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771496434787_PlannerLookup.json <==
{
  "timestamp": 1771496434787,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3436,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 614,
      "output_tokens_details": {
        "reasoning_tokens": 444
      },
      "total_tokens": 4050
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771496458185_PlannerRoundSummary.json <==
{
  "timestamp": 1771496458185,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21747,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1132,
      "output_tokens_details": {
        "reasoning_tokens": 499
      },
      "total_tokens": 22879
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771496490480_DesignerPlan.json <==
{
  "timestamp": 1771496490480,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12676,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2628,
      "output_tokens_details": {
        "reasoning_tokens": 303
      },
      "total_tokens": 15304
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771496612236_DesignerAnalysis.json <==
{
  "timestamp": 1771496612236,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16419,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1797,
      "output_tokens_details": {
        "reasoning_tokens": 1050
      },
      "total_tokens": 18216
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771496678009_DesignerPlan.json <==
{
  "timestamp": 1771496678009,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14039,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4115,
      "output_tokens_details": {
        "reasoning_tokens": 1160
      },
      "total_tokens": 18154
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771497137198_DesignerAnalysis.json <==
{
  "timestamp": 1771497137198,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18644,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1772,
      "output_tokens_details": {
        "reasoning_tokens": 936
      },
      "total_tokens": 20416
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771497155027_PlannerLookup.json <==
{
  "timestamp": 1771497155027,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 503,
      "output_tokens_details": {
        "reasoning_tokens": 326
      },
      "total_tokens": 3929
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771497178540_PlannerRoundSummary.json <==
{
  "timestamp": 1771497178540,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25582,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1138,
      "output_tokens_details": {
        "reasoning_tokens": 382
      },
      "total_tokens": 26720
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771497222300_DesignerPlan.json <==
{
  "timestamp": 1771497222300,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16121,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3868,
      "output_tokens_details": {
        "reasoning_tokens": 858
      },
      "total_tokens": 19989
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771497334222_DesignerAnalysis.json <==
{
  "timestamp": 1771497334222,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20550,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1768,
      "output_tokens_details": {
        "reasoning_tokens": 986
      },
      "total_tokens": 22318
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771497377670_DesignerPlan.json <==
{
  "timestamp": 1771497377670,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14495,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2686,
      "output_tokens_details": {
        "reasoning_tokens": 426
      },
      "total_tokens": 17181
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771498402295_DesignerAnalysis.json <==
{
  "timestamp": 1771498402295,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18411,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1389,
      "output_tokens_details": {
        "reasoning_tokens": 799
      },
      "total_tokens": 19800
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771498420203_PlannerLookup.json <==
{
  "timestamp": 1771498420203,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3420,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 461,
      "output_tokens_details": {
        "reasoning_tokens": 249
      },
      "total_tokens": 3881
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771498460984_PlannerRoundSummary.json <==
{
  "timestamp": 1771498460984,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24944,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1944,
      "output_tokens_details": {
        "reasoning_tokens": 1131
      },
      "total_tokens": 26888
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771498513664_DesignerPlan.json <==
{
  "timestamp": 1771498513664,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16060,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3902,
      "output_tokens_details": {
        "reasoning_tokens": 788
      },
      "total_tokens": 19962
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771498622100_DesignerAnalysis.json <==
{
  "timestamp": 1771498622100,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20593,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1818,
      "output_tokens_details": {
        "reasoning_tokens": 1018
      },
      "total_tokens": 22411
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771498699320_DesignerPlan.json <==
{
  "timestamp": 1771498699320,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13898,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4609,
      "output_tokens_details": {
        "reasoning_tokens": 2163
      },
      "total_tokens": 18507
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499431419_DesignerAnalysis.json <==
{
  "timestamp": 1771499431419,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17994,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1643,
      "output_tokens_details": {
        "reasoning_tokens": 797
      },
      "total_tokens": 19637
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499531564_MetaAgentAnalysis.json <==
{
  "timestamp": 1771499531564,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 107273,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4623,
      "output_tokens_details": {
        "reasoning_tokens": 2438
      },
      "total_tokens": 111896
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499648944_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771499648944,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 65687,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 8224,
      "output_tokens_details": {
        "reasoning_tokens": 3406
      },
      "total_tokens": 73911
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499665621_PlannerLookup.json <==
{
  "timestamp": 1771499665621,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3420,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 602,
      "output_tokens_details": {
        "reasoning_tokens": 448
      },
      "total_tokens": 4022
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499688805_PlannerRoundSummary.json <==
{
  "timestamp": 1771499688805,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21877,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1257,
      "output_tokens_details": {
        "reasoning_tokens": 535
      },
      "total_tokens": 23134
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499728965_DesignerPlan.json <==
{
  "timestamp": 1771499728965,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13158,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2768,
      "output_tokens_details": {
        "reasoning_tokens": 889
      },
      "total_tokens": 15926
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499870649_DesignerAnalysis.json <==
{
  "timestamp": 1771499870649,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16455,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2566,
      "output_tokens_details": {
        "reasoning_tokens": 1831
      },
      "total_tokens": 19021
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771499920944_DesignerPlan.json <==
{
  "timestamp": 1771499920944,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13865,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3317,
      "output_tokens_details": {
        "reasoning_tokens": 603
      },
      "total_tokens": 17182
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500399753_DesignerAnalysis.json <==
{
  "timestamp": 1771500399753,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18230,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1609,
      "output_tokens_details": {
        "reasoning_tokens": 915
      },
      "total_tokens": 19839
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500414379_PlannerLookup.json <==
{
  "timestamp": 1771500414379,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3411,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 344,
      "output_tokens_details": {
        "reasoning_tokens": 173
      },
      "total_tokens": 3755
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500442047_PlannerRoundSummary.json <==
{
  "timestamp": 1771500442047,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24366,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1230,
      "output_tokens_details": {
        "reasoning_tokens": 417
      },
      "total_tokens": 25596
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500488357_DesignerPlan.json <==
{
  "timestamp": 1771500488357,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15339,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3646,
      "output_tokens_details": {
        "reasoning_tokens": 1069
      },
      "total_tokens": 18985
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500621120_DesignerAnalysis.json <==
{
  "timestamp": 1771500621120,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19335,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1687,
      "output_tokens_details": {
        "reasoning_tokens": 895
      },
      "total_tokens": 21022
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500705302_DesignerPlan.json <==
{
  "timestamp": 1771500705302,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14156,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4665,
      "output_tokens_details": {
        "reasoning_tokens": 2844
      },
      "total_tokens": 18821
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500820644_DesignerAnalysis.json <==
{
  "timestamp": 1771500820644,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17234,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2453,
      "output_tokens_details": {
        "reasoning_tokens": 1644
      },
      "total_tokens": 19687
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500834654_PlannerLookup.json <==
{
  "timestamp": 1771500834654,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3414,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 419,
      "output_tokens_details": {
        "reasoning_tokens": 255
      },
      "total_tokens": 3833
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500855856_PlannerRoundSummary.json <==
{
  "timestamp": 1771500855856,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20030,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1118,
      "output_tokens_details": {
        "reasoning_tokens": 469
      },
      "total_tokens": 21148
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771500904381_DesignerPlan.json <==
{
  "timestamp": 1771500904381,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13344,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3726,
      "output_tokens_details": {
        "reasoning_tokens": 692
      },
      "total_tokens": 17070
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771501003446_DesignerAnalysis.json <==
{
  "timestamp": 1771501003446,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17802,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1387,
      "output_tokens_details": {
        "reasoning_tokens": 644
      },
      "total_tokens": 19189
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771501062880_DesignerPlan.json <==
{
  "timestamp": 1771501062880,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14436,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4284,
      "output_tokens_details": {
        "reasoning_tokens": 1437
      },
      "total_tokens": 18720
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502276875_DesignerAnalysis.json <==
{
  "timestamp": 1771502276875,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19017,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1994,
      "output_tokens_details": {
        "reasoning_tokens": 1304
      },
      "total_tokens": 21011
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502291737_PlannerLookup.json <==
{
  "timestamp": 1771502291737,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 335,
      "output_tokens_details": {
        "reasoning_tokens": 171
      },
      "total_tokens": 3761
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502321601_PlannerRoundSummary.json <==
{
  "timestamp": 1771502321601,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23026,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1238,
      "output_tokens_details": {
        "reasoning_tokens": 609
      },
      "total_tokens": 24264
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502369126_DesignerPlan.json <==
{
  "timestamp": 1771502369126,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15148,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3759,
      "output_tokens_details": {
        "reasoning_tokens": 775
      },
      "total_tokens": 18907
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502490886_DesignerAnalysis.json <==
{
  "timestamp": 1771502490886,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19551,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1570,
      "output_tokens_details": {
        "reasoning_tokens": 977
      },
      "total_tokens": 21121
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502546501_DesignerPlan.json <==
{
  "timestamp": 1771502546501,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11547,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2915,
      "output_tokens_details": {
        "reasoning_tokens": 1367
      },
      "total_tokens": 14462
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502701686_DesignerAnalysis.json <==
{
  "timestamp": 1771502701686,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14434,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1879,
      "output_tokens_details": {
        "reasoning_tokens": 1046
      },
      "total_tokens": 16313
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502720896_PlannerLookup.json <==
{
  "timestamp": 1771502720896,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3430,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 469,
      "output_tokens_details": {
        "reasoning_tokens": 283
      },
      "total_tokens": 3899
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502754244_PlannerRoundSummary.json <==
{
  "timestamp": 1771502754244,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23672,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1341,
      "output_tokens_details": {
        "reasoning_tokens": 666
      },
      "total_tokens": 25013
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502844458_DesignerPlan.json <==
{
  "timestamp": 1771502844458,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12909,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5377,
      "output_tokens_details": {
        "reasoning_tokens": 2294
      },
      "total_tokens": 18286
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771502947208_DesignerAnalysis.json <==
{
  "timestamp": 1771502947208,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17411,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1470,
      "output_tokens_details": {
        "reasoning_tokens": 766
      },
      "total_tokens": 18881
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503006900_DesignerPlan.json <==
{
  "timestamp": 1771503006900,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15842,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3939,
      "output_tokens_details": {
        "reasoning_tokens": 998
      },
      "total_tokens": 19781
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503541796_DesignerAnalysis.json <==
{
  "timestamp": 1771503541796,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20435,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2065,
      "output_tokens_details": {
        "reasoning_tokens": 1253
      },
      "total_tokens": 22500
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503557493_PlannerLookup.json <==
{
  "timestamp": 1771503557493,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3433,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 454,
      "output_tokens_details": {
        "reasoning_tokens": 273
      },
      "total_tokens": 3887
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503582268_PlannerRoundSummary.json <==
{
  "timestamp": 1771503582268,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26097,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1101,
      "output_tokens_details": {
        "reasoning_tokens": 352
      },
      "total_tokens": 27198
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503623155_DesignerPlan.json <==
{
  "timestamp": 1771503623155,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15729,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3468,
      "output_tokens_details": {
        "reasoning_tokens": 665
      },
      "total_tokens": 19197
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503743586_DesignerAnalysis.json <==
{
  "timestamp": 1771503743586,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19951,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1789,
      "output_tokens_details": {
        "reasoning_tokens": 907
      },
      "total_tokens": 21740
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771503829758_DesignerPlan.json <==
{
  "timestamp": 1771503829758,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15483,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5500,
      "output_tokens_details": {
        "reasoning_tokens": 2447
      },
      "total_tokens": 20983
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771506859345_DesignerAnalysis.json <==
{
  "timestamp": 1771506859345,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20397,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1355,
      "output_tokens_details": {
        "reasoning_tokens": 599
      },
      "total_tokens": 21752
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771506877521_PlannerLookup.json <==
{
  "timestamp": 1771506877521,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 562,
      "output_tokens_details": {
        "reasoning_tokens": 391
      },
      "total_tokens": 3987
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771506900103_PlannerRoundSummary.json <==
{
  "timestamp": 1771506900103,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25203,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 987,
      "output_tokens_details": {
        "reasoning_tokens": 291
      },
      "total_tokens": 26190
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771506948879_DesignerPlan.json <==
{
  "timestamp": 1771506948879,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15905,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4020,
      "output_tokens_details": {
        "reasoning_tokens": 860
      },
      "total_tokens": 19925
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507053970_DesignerAnalysis.json <==
{
  "timestamp": 1771507053970,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20483,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1496,
      "output_tokens_details": {
        "reasoning_tokens": 745
      },
      "total_tokens": 21979
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507135756_DesignerPlan.json <==
{
  "timestamp": 1771507135756,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15554,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4930,
      "output_tokens_details": {
        "reasoning_tokens": 2078
      },
      "total_tokens": 20484
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507593583_DesignerAnalysis.json <==
{
  "timestamp": 1771507593583,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20058,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2008,
      "output_tokens_details": {
        "reasoning_tokens": 1293
      },
      "total_tokens": 22066
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507609319_PlannerLookup.json <==
{
  "timestamp": 1771507609319,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3421,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 393,
      "output_tokens_details": {
        "reasoning_tokens": 230
      },
      "total_tokens": 3814
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507632450_PlannerRoundSummary.json <==
{
  "timestamp": 1771507632450,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25701,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1096,
      "output_tokens_details": {
        "reasoning_tokens": 410
      },
      "total_tokens": 26797
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507686821_DesignerPlan.json <==
{
  "timestamp": 1771507686821,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16371,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4159,
      "output_tokens_details": {
        "reasoning_tokens": 957
      },
      "total_tokens": 20530
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507814032_DesignerAnalysis.json <==
{
  "timestamp": 1771507814032,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20992,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1976,
      "output_tokens_details": {
        "reasoning_tokens": 1216
      },
      "total_tokens": 22968
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771507884096_DesignerPlan.json <==
{
  "timestamp": 1771507884096,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15737,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4267,
      "output_tokens_details": {
        "reasoning_tokens": 1246
      },
      "total_tokens": 20004
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508385577_DesignerAnalysis.json <==
{
  "timestamp": 1771508385577,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20410,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1421,
      "output_tokens_details": {
        "reasoning_tokens": 665
      },
      "total_tokens": 21831
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508407443_PlannerLookup.json <==
{
  "timestamp": 1771508407443,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3429,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 684,
      "output_tokens_details": {
        "reasoning_tokens": 533
      },
      "total_tokens": 4113
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508435137_PlannerRoundSummary.json <==
{
  "timestamp": 1771508435137,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22409,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1119,
      "output_tokens_details": {
        "reasoning_tokens": 367
      },
      "total_tokens": 23528
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508501815_DesignerPlan.json <==
{
  "timestamp": 1771508501815,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16206,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4469,
      "output_tokens_details": {
        "reasoning_tokens": 1255
      },
      "total_tokens": 20675
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508604761_DesignerAnalysis.json <==
{
  "timestamp": 1771508604761,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20839,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1461,
      "output_tokens_details": {
        "reasoning_tokens": 778
      },
      "total_tokens": 22300
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508653737_DesignerPlan.json <==
{
  "timestamp": 1771508653737,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11364,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2521,
      "output_tokens_details": {
        "reasoning_tokens": 1259
      },
      "total_tokens": 13885
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508752543_DesignerAnalysis.json <==
{
  "timestamp": 1771508752543,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13882,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1467,
      "output_tokens_details": {
        "reasoning_tokens": 687
      },
      "total_tokens": 15349
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508776370_PlannerLookup.json <==
{
  "timestamp": 1771508776370,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3441,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 689,
      "output_tokens_details": {
        "reasoning_tokens": 514
      },
      "total_tokens": 4130
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508799121_PlannerRoundSummary.json <==
{
  "timestamp": 1771508799121,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23166,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1099,
      "output_tokens_details": {
        "reasoning_tokens": 341
      },
      "total_tokens": 24265
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771508903572_DesignerPlan.json <==
{
  "timestamp": 1771508903572,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15946,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6413,
      "output_tokens_details": {
        "reasoning_tokens": 3419
      },
      "total_tokens": 22359
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509022941_DesignerAnalysis.json <==
{
  "timestamp": 1771509022941,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20359,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1971,
      "output_tokens_details": {
        "reasoning_tokens": 1181
      },
      "total_tokens": 22330
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509091212_DesignerPlan.json <==
{
  "timestamp": 1771509091212,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12310,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3022,
      "output_tokens_details": {
        "reasoning_tokens": 1191
      },
      "total_tokens": 15332
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509269568_DesignerAnalysis.json <==
{
  "timestamp": 1771509269568,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15641,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1944,
      "output_tokens_details": {
        "reasoning_tokens": 1207
      },
      "total_tokens": 17585
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509377403_MetaAgentAnalysis.json <==
{
  "timestamp": 1771509377403,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 114302,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3791,
      "output_tokens_details": {
        "reasoning_tokens": 1505
      },
      "total_tokens": 118093
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509467306_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771509467306,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 70271,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6056,
      "output_tokens_details": {
        "reasoning_tokens": 2728
      },
      "total_tokens": 76327
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509486461_PlannerLookup.json <==
{
  "timestamp": 1771509486461,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 693,
      "output_tokens_details": {
        "reasoning_tokens": 526
      },
      "total_tokens": 4124
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509515091_PlannerRoundSummary.json <==
{
  "timestamp": 1771509515091,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25524,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1219,
      "output_tokens_details": {
        "reasoning_tokens": 576
      },
      "total_tokens": 26743
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509590483_DesignerPlan.json <==
{
  "timestamp": 1771509590483,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16152,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5022,
      "output_tokens_details": {
        "reasoning_tokens": 2003
      },
      "total_tokens": 21174
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509716895_DesignerAnalysis.json <==
{
  "timestamp": 1771509716895,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20589,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1678,
      "output_tokens_details": {
        "reasoning_tokens": 1002
      },
      "total_tokens": 22267
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509765417_DesignerPlan.json <==
{
  "timestamp": 1771509765417,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14476,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2628,
      "output_tokens_details": {
        "reasoning_tokens": 1357
      },
      "total_tokens": 17104
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509896287_DesignerAnalysis.json <==
{
  "timestamp": 1771509896287,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17003,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1662,
      "output_tokens_details": {
        "reasoning_tokens": 944
      },
      "total_tokens": 18665
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509926488_PlannerLookup.json <==
{
  "timestamp": 1771509926488,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3427,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1121,
      "output_tokens_details": {
        "reasoning_tokens": 954
      },
      "total_tokens": 4548
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771509954067_PlannerRoundSummary.json <==
{
  "timestamp": 1771509954067,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19444,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1295,
      "output_tokens_details": {
        "reasoning_tokens": 405
      },
      "total_tokens": 20739
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510014422_DesignerPlan.json <==
{
  "timestamp": 1771510014422,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12086,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3702,
      "output_tokens_details": {
        "reasoning_tokens": 2033
      },
      "total_tokens": 15788
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510149758_DesignerAnalysis.json <==
{
  "timestamp": 1771510149758,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15094,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1406,
      "output_tokens_details": {
        "reasoning_tokens": 679
      },
      "total_tokens": 16500
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510202810_DesignerPlan.json <==
{
  "timestamp": 1771510202810,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12624,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2919,
      "output_tokens_details": {
        "reasoning_tokens": 1535
      },
      "total_tokens": 15543
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510344089_DesignerAnalysis.json <==
{
  "timestamp": 1771510344089,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15270,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1763,
      "output_tokens_details": {
        "reasoning_tokens": 1032
      },
      "total_tokens": 17033
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510363884_PlannerLookup.json <==
{
  "timestamp": 1771510363884,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3433,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 583,
      "output_tokens_details": {
        "reasoning_tokens": 406
      },
      "total_tokens": 4016
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510392388_PlannerRoundSummary.json <==
{
  "timestamp": 1771510392388,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22705,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1166,
      "output_tokens_details": {
        "reasoning_tokens": 440
      },
      "total_tokens": 23871
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510449729_DesignerPlan.json <==
{
  "timestamp": 1771510449729,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15618,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4375,
      "output_tokens_details": {
        "reasoning_tokens": 950
      },
      "total_tokens": 19993
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510585070_DesignerAnalysis.json <==
{
  "timestamp": 1771510585070,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20461,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1997,
      "output_tokens_details": {
        "reasoning_tokens": 1246
      },
      "total_tokens": 22458
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510660013_DesignerPlan.json <==
{
  "timestamp": 1771510660013,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12251,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3736,
      "output_tokens_details": {
        "reasoning_tokens": 1920
      },
      "total_tokens": 15987
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510849652_DesignerAnalysis.json <==
{
  "timestamp": 1771510849652,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15405,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2411,
      "output_tokens_details": {
        "reasoning_tokens": 1631
      },
      "total_tokens": 17816
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510866761_PlannerLookup.json <==
{
  "timestamp": 1771510866761,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 391,
      "output_tokens_details": {
        "reasoning_tokens": 218
      },
      "total_tokens": 3822
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510890365_PlannerRoundSummary.json <==
{
  "timestamp": 1771510890365,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24289,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1152,
      "output_tokens_details": {
        "reasoning_tokens": 436
      },
      "total_tokens": 25441
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771510963954_DesignerPlan.json <==
{
  "timestamp": 1771510963954,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13104,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4358,
      "output_tokens_details": {
        "reasoning_tokens": 2653
      },
      "total_tokens": 17462
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511088414_DesignerAnalysis.json <==
{
  "timestamp": 1771511088414,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16066,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3290,
      "output_tokens_details": {
        "reasoning_tokens": 2578
      },
      "total_tokens": 19356
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511164151_DesignerPlan.json <==
{
  "timestamp": 1771511164151,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16363,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3333,
      "output_tokens_details": {
        "reasoning_tokens": 2053
      },
      "total_tokens": 19696
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511295534_DesignerAnalysis.json <==
{
  "timestamp": 1771511295534,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18980,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1537,
      "output_tokens_details": {
        "reasoning_tokens": 848
      },
      "total_tokens": 20517
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511312568_PlannerLookup.json <==
{
  "timestamp": 1771511312568,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3434,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 447,
      "output_tokens_details": {
        "reasoning_tokens": 274
      },
      "total_tokens": 3881
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511350978_PlannerRoundSummary.json <==
{
  "timestamp": 1771511350978,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19795,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1658,
      "output_tokens_details": {
        "reasoning_tokens": 923
      },
      "total_tokens": 21453
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511421083_DesignerPlan.json <==
{
  "timestamp": 1771511421083,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13364,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4310,
      "output_tokens_details": {
        "reasoning_tokens": 2775
      },
      "total_tokens": 17674
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511445728_DesignerErrorFix.json <==
{
  "timestamp": 1771511445728,
  "model": "gpt-5.2",
  "response_model": "DesignerErrorFix",
  "raw_response": {
    "usage": {
      "input_tokens": 15824,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1537,
      "output_tokens_details": {
        "reasoning_tokens": 190
      },
      "total_tokens": 17361
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511560562_DesignerAnalysis.json <==
{
  "timestamp": 1771511560562,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18432,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2032,
      "output_tokens_details": {
        "reasoning_tokens": 1273
      },
      "total_tokens": 20464
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771511613002_DesignerPlan.json <==
{
  "timestamp": 1771511613002,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13348,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3002,
      "output_tokens_details": {
        "reasoning_tokens": 1159
      },
      "total_tokens": 16350
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512379673_DesignerAnalysis.json <==
{
  "timestamp": 1771512379673,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16848,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1601,
      "output_tokens_details": {
        "reasoning_tokens": 713
      },
      "total_tokens": 18449
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512399297_PlannerLookup.json <==
{
  "timestamp": 1771512399297,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 614,
      "output_tokens_details": {
        "reasoning_tokens": 437
      },
      "total_tokens": 4045
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512435210_PlannerRoundSummary.json <==
{
  "timestamp": 1771512435210,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20518,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1662,
      "output_tokens_details": {
        "reasoning_tokens": 953
      },
      "total_tokens": 22180
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512491714_DesignerPlan.json <==
{
  "timestamp": 1771512491714,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13697,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3429,
      "output_tokens_details": {
        "reasoning_tokens": 1536
      },
      "total_tokens": 17126
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512627165_DesignerAnalysis.json <==
{
  "timestamp": 1771512627165,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17010,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2172,
      "output_tokens_details": {
        "reasoning_tokens": 1318
      },
      "total_tokens": 19182
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512676818_DesignerPlan.json <==
{
  "timestamp": 1771512676818,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11967,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2058,
      "output_tokens_details": {
        "reasoning_tokens": 413
      },
      "total_tokens": 14025
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512816072_DesignerAnalysis.json <==
{
  "timestamp": 1771512816072,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14951,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2176,
      "output_tokens_details": {
        "reasoning_tokens": 1141
      },
      "total_tokens": 17127
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512833556_PlannerLookup.json <==
{
  "timestamp": 1771512833556,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3447,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 419,
      "output_tokens_details": {
        "reasoning_tokens": 215
      },
      "total_tokens": 3866
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512857876_PlannerRoundSummary.json <==
{
  "timestamp": 1771512857876,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21554,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1087,
      "output_tokens_details": {
        "reasoning_tokens": 355
      },
      "total_tokens": 22641
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771512902532_DesignerPlan.json <==
{
  "timestamp": 1771512902532,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12168,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3280,
      "output_tokens_details": {
        "reasoning_tokens": 1519
      },
      "total_tokens": 15448
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771513049368_DesignerAnalysis.json <==
{
  "timestamp": 1771513049368,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15268,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1710,
      "output_tokens_details": {
        "reasoning_tokens": 823
      },
      "total_tokens": 16978
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771513134148_DesignerPlan.json <==
{
  "timestamp": 1771513134148,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14468,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4791,
      "output_tokens_details": {
        "reasoning_tokens": 2851
      },
      "total_tokens": 19259
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771513824229_DesignerAnalysis.json <==
{
  "timestamp": 1771513824229,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18065,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1575,
      "output_tokens_details": {
        "reasoning_tokens": 798
      },
      "total_tokens": 19640
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771513840701_PlannerLookup.json <==
{
  "timestamp": 1771513840701,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3440,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 476,
      "output_tokens_details": {
        "reasoning_tokens": 319
      },
      "total_tokens": 3916
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771513865755_PlannerRoundSummary.json <==
{
  "timestamp": 1771513865755,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20109,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1407,
      "output_tokens_details": {
        "reasoning_tokens": 748
      },
      "total_tokens": 21516
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771513915766_DesignerPlan.json <==
{
  "timestamp": 1771513915766,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12364,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3334,
      "output_tokens_details": {
        "reasoning_tokens": 1223
      },
      "total_tokens": 15698
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514024621_DesignerAnalysis.json <==
{
  "timestamp": 1771514024621,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15893,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1494,
      "output_tokens_details": {
        "reasoning_tokens": 695
      },
      "total_tokens": 17387
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514126708_DesignerPlan.json <==
{
  "timestamp": 1771514126708,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12884,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5502,
      "output_tokens_details": {
        "reasoning_tokens": 3156
      },
      "total_tokens": 18386
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514251105_DesignerAnalysis.json <==
{
  "timestamp": 1771514251105,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16649,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1910,
      "output_tokens_details": {
        "reasoning_tokens": 981
      },
      "total_tokens": 18559
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514271428_PlannerLookup.json <==
{
  "timestamp": 1771514271428,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3437,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 573,
      "output_tokens_details": {
        "reasoning_tokens": 368
      },
      "total_tokens": 4010
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514295543_PlannerRoundSummary.json <==
{
  "timestamp": 1771514295543,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19249,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1111,
      "output_tokens_details": {
        "reasoning_tokens": 439
      },
      "total_tokens": 20360
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514341824_DesignerPlan.json <==
{
  "timestamp": 1771514341824,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12456,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3366,
      "output_tokens_details": {
        "reasoning_tokens": 1263
      },
      "total_tokens": 15822
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514455385_DesignerAnalysis.json <==
{
  "timestamp": 1771514455385,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15978,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1445,
      "output_tokens_details": {
        "reasoning_tokens": 763
      },
      "total_tokens": 17423
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514532712_DesignerPlan.json <==
{
  "timestamp": 1771514532712,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11911,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4206,
      "output_tokens_details": {
        "reasoning_tokens": 2449
      },
      "total_tokens": 16117
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514625124_DesignerAnalysis.json <==
{
  "timestamp": 1771514625124,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14925,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1294,
      "output_tokens_details": {
        "reasoning_tokens": 632
      },
      "total_tokens": 16219
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514646379_PlannerLookup.json <==
{
  "timestamp": 1771514646379,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3432,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 585,
      "output_tokens_details": {
        "reasoning_tokens": 393
      },
      "total_tokens": 4017
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514674966_PlannerRoundSummary.json <==
{
  "timestamp": 1771514674966,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22979,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1374,
      "output_tokens_details": {
        "reasoning_tokens": 711
      },
      "total_tokens": 24353
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514732247_DesignerPlan.json <==
{
  "timestamp": 1771514732247,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13151,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4257,
      "output_tokens_details": {
        "reasoning_tokens": 1830
      },
      "total_tokens": 17408
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514863223_DesignerAnalysis.json <==
{
  "timestamp": 1771514863223,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16996,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2164,
      "output_tokens_details": {
        "reasoning_tokens": 1418
      },
      "total_tokens": 19160
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771514956061_DesignerPlan.json <==
{
  "timestamp": 1771514956061,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14079,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5306,
      "output_tokens_details": {
        "reasoning_tokens": 3178
      },
      "total_tokens": 19385
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771515835107_DesignerAnalysis.json <==
{
  "timestamp": 1771515835107,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17859,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3557,
      "output_tokens_details": {
        "reasoning_tokens": 2722
      },
      "total_tokens": 21416
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771515932668_MetaAgentAnalysis.json <==
{
  "timestamp": 1771515932668,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 118909,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3893,
      "output_tokens_details": {
        "reasoning_tokens": 1547
      },
      "total_tokens": 122802
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516038100_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771516038100,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 72825,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6882,
      "output_tokens_details": {
        "reasoning_tokens": 3233
      },
      "total_tokens": 79707
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516055994_PlannerLookup.json <==
{
  "timestamp": 1771516055994,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3435,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 492,
      "output_tokens_details": {
        "reasoning_tokens": 257
      },
      "total_tokens": 3927
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516088771_PlannerRoundSummary.json <==
{
  "timestamp": 1771516088771,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21685,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1528,
      "output_tokens_details": {
        "reasoning_tokens": 794
      },
      "total_tokens": 23213
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516153052_DesignerPlan.json <==
{
  "timestamp": 1771516153052,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13756,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4068,
      "output_tokens_details": {
        "reasoning_tokens": 1834
      },
      "total_tokens": 17824
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516260028_DesignerAnalysis.json <==
{
  "timestamp": 1771516260028,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17409,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1647,
      "output_tokens_details": {
        "reasoning_tokens": 1002
      },
      "total_tokens": 19056
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516327032_DesignerPlan.json <==
{
  "timestamp": 1771516327032,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12957,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3686,
      "output_tokens_details": {
        "reasoning_tokens": 1480
      },
      "total_tokens": 16643
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516966460_DesignerAnalysis.json <==
{
  "timestamp": 1771516966460,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16820,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1365,
      "output_tokens_details": {
        "reasoning_tokens": 535
      },
      "total_tokens": 18185
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771516988486_PlannerLookup.json <==
{
  "timestamp": 1771516988486,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 622,
      "output_tokens_details": {
        "reasoning_tokens": 462
      },
      "total_tokens": 4047
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517013336_PlannerRoundSummary.json <==
{
  "timestamp": 1771517013336,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23164,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1277,
      "output_tokens_details": {
        "reasoning_tokens": 584
      },
      "total_tokens": 24441
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517053997_DesignerPlan.json <==
{
  "timestamp": 1771517053997,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12898,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2738,
      "output_tokens_details": {
        "reasoning_tokens": 1042
      },
      "total_tokens": 15636
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517229605_DesignerAnalysis.json <==
{
  "timestamp": 1771517229605,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15933,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1395,
      "output_tokens_details": {
        "reasoning_tokens": 662
      },
      "total_tokens": 17328
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517299906_DesignerPlan.json <==
{
  "timestamp": 1771517299906,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15488,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4202,
      "output_tokens_details": {
        "reasoning_tokens": 1825
      },
      "total_tokens": 19690
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517862179_DesignerAnalysis.json <==
{
  "timestamp": 1771517862179,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19517,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1650,
      "output_tokens_details": {
        "reasoning_tokens": 921
      },
      "total_tokens": 21167
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517880918_PlannerLookup.json <==
{
  "timestamp": 1771517880918,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3435,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 510,
      "output_tokens_details": {
        "reasoning_tokens": 344
      },
      "total_tokens": 3945
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517903625_PlannerRoundSummary.json <==
{
  "timestamp": 1771517903625,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19622,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1143,
      "output_tokens_details": {
        "reasoning_tokens": 476
      },
      "total_tokens": 20765
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771517943058_DesignerPlan.json <==
{
  "timestamp": 1771517943058,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13665,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3200,
      "output_tokens_details": {
        "reasoning_tokens": 729
      },
      "total_tokens": 16865
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518085070_DesignerAnalysis.json <==
{
  "timestamp": 1771518085070,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17476,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1579,
      "output_tokens_details": {
        "reasoning_tokens": 703
      },
      "total_tokens": 19055
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518140016_DesignerPlan.json <==
{
  "timestamp": 1771518140016,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11167,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2718,
      "output_tokens_details": {
        "reasoning_tokens": 1513
      },
      "total_tokens": 13885
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518274529_DesignerAnalysis.json <==
{
  "timestamp": 1771518274529,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13630,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2135,
      "output_tokens_details": {
        "reasoning_tokens": 1395
      },
      "total_tokens": 15765
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518294007_PlannerLookup.json <==
{
  "timestamp": 1771518294007,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 670,
      "output_tokens_details": {
        "reasoning_tokens": 502
      },
      "total_tokens": 4096
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518310794_PlannerRoundSummary.json <==
{
  "timestamp": 1771518310794,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21954,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 932,
      "output_tokens_details": {
        "reasoning_tokens": 224
      },
      "total_tokens": 22886
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518370632_DesignerPlan.json <==
{
  "timestamp": 1771518370632,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14326,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4690,
      "output_tokens_details": {
        "reasoning_tokens": 2280
      },
      "total_tokens": 19016
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518490008_DesignerAnalysis.json <==
{
  "timestamp": 1771518490008,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18156,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1830,
      "output_tokens_details": {
        "reasoning_tokens": 1120
      },
      "total_tokens": 19986
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771518544039_DesignerPlan.json <==
{
  "timestamp": 1771518544039,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12863,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3365,
      "output_tokens_details": {
        "reasoning_tokens": 1165
      },
      "total_tokens": 16228
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519116422_DesignerAnalysis.json <==
{
  "timestamp": 1771519116422,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16715,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1752,
      "output_tokens_details": {
        "reasoning_tokens": 956
      },
      "total_tokens": 18467
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519137721_PlannerLookup.json <==
{
  "timestamp": 1771519137721,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 591,
      "output_tokens_details": {
        "reasoning_tokens": 413
      },
      "total_tokens": 4016
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519154977_PlannerRoundSummary.json <==
{
  "timestamp": 1771519154977,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22032,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 873,
      "output_tokens_details": {
        "reasoning_tokens": 142
      },
      "total_tokens": 22905
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519205544_DesignerPlan.json <==
{
  "timestamp": 1771519205544,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12738,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3754,
      "output_tokens_details": {
        "reasoning_tokens": 1532
      },
      "total_tokens": 16492
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519314434_DesignerAnalysis.json <==
{
  "timestamp": 1771519314434,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16379,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1494,
      "output_tokens_details": {
        "reasoning_tokens": 713
      },
      "total_tokens": 17873
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519383331_DesignerPlan.json <==
{
  "timestamp": 1771519383331,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14542,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4008,
      "output_tokens_details": {
        "reasoning_tokens": 1522
      },
      "total_tokens": 18550
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519960594_DesignerAnalysis.json <==
{
  "timestamp": 1771519960594,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18679,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2502,
      "output_tokens_details": {
        "reasoning_tokens": 1638
      },
      "total_tokens": 21181
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771519978486_PlannerLookup.json <==
{
  "timestamp": 1771519978486,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3424,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 414,
      "output_tokens_details": {
        "reasoning_tokens": 228
      },
      "total_tokens": 3838
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771520004090_PlannerRoundSummary.json <==
{
  "timestamp": 1771520004090,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21070,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1084,
      "output_tokens_details": {
        "reasoning_tokens": 431
      },
      "total_tokens": 22154
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771520062141_DesignerPlan.json <==
{
  "timestamp": 1771520062141,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14312,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4286,
      "output_tokens_details": {
        "reasoning_tokens": 1853
      },
      "total_tokens": 18598
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771520202888_DesignerAnalysis.json <==
{
  "timestamp": 1771520202888,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18165,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1675,
      "output_tokens_details": {
        "reasoning_tokens": 973
      },
      "total_tokens": 19840
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771520280779_DesignerPlan.json <==
{
  "timestamp": 1771520280779,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11934,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4659,
      "output_tokens_details": {
        "reasoning_tokens": 2494
      },
      "total_tokens": 16593
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771521037367_DesignerAnalysis.json <==
{
  "timestamp": 1771521037367,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15751,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1532,
      "output_tokens_details": {
        "reasoning_tokens": 862
      },
      "total_tokens": 17283
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771567636510_PlannerLookup.json <==
{
  "timestamp": 1771567636510,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3432,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 511,
      "output_tokens_details": {
        "reasoning_tokens": 326
      },
      "total_tokens": 3943
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771567655931_PlannerRoundSummary.json <==
{
  "timestamp": 1771567655931,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22681,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 983,
      "output_tokens_details": {
        "reasoning_tokens": 246
      },
      "total_tokens": 23664
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771567699233_DesignerPlan.json <==
{
  "timestamp": 1771567699233,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13900,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2721,
      "output_tokens_details": {
        "reasoning_tokens": 433
      },
      "total_tokens": 16621
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568291871_DesignerAnalysis.json <==
{
  "timestamp": 1771568291871,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17921,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1758,
      "output_tokens_details": {
        "reasoning_tokens": 960
      },
      "total_tokens": 19679
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568358639_DesignerPlan.json <==
{
  "timestamp": 1771568358639,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14000,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3428,
      "output_tokens_details": {
        "reasoning_tokens": 1943
      },
      "total_tokens": 17428
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568468340_DesignerAnalysis.json <==
{
  "timestamp": 1771568468340,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16742,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1540,
      "output_tokens_details": {
        "reasoning_tokens": 817
      },
      "total_tokens": 18282
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568493068_PlannerLookup.json <==
{
  "timestamp": 1771568493068,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3434,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 653,
      "output_tokens_details": {
        "reasoning_tokens": 457
      },
      "total_tokens": 4087
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568530913_PlannerRoundSummary.json <==
{
  "timestamp": 1771568530913,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22477,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1644,
      "output_tokens_details": {
        "reasoning_tokens": 959
      },
      "total_tokens": 24121
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568585071_DesignerPlan.json <==
{
  "timestamp": 1771568585071,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14196,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3439,
      "output_tokens_details": {
        "reasoning_tokens": 1093
      },
      "total_tokens": 17635
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568690898_DesignerAnalysis.json <==
{
  "timestamp": 1771568690898,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17961,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1815,
      "output_tokens_details": {
        "reasoning_tokens": 1159
      },
      "total_tokens": 19776
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771568749373_DesignerPlan.json <==
{
  "timestamp": 1771568749373,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13454,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3602,
      "output_tokens_details": {
        "reasoning_tokens": 1010
      },
      "total_tokens": 17056
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569222129_DesignerAnalysis.json <==
{
  "timestamp": 1771569222129,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17698,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1664,
      "output_tokens_details": {
        "reasoning_tokens": 871
      },
      "total_tokens": 19362
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569249317_PlannerLookup.json <==
{
  "timestamp": 1771569249317,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3432,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 840,
      "output_tokens_details": {
        "reasoning_tokens": 657
      },
      "total_tokens": 4272
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569283556_PlannerRoundSummary.json <==
{
  "timestamp": 1771569283556,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23026,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1715,
      "output_tokens_details": {
        "reasoning_tokens": 937
      },
      "total_tokens": 24741
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569330368_DesignerPlan.json <==
{
  "timestamp": 1771569330368,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14231,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3612,
      "output_tokens_details": {
        "reasoning_tokens": 1195
      },
      "total_tokens": 17843
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569433033_DesignerAnalysis.json <==
{
  "timestamp": 1771569433033,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18068,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1600,
      "output_tokens_details": {
        "reasoning_tokens": 947
      },
      "total_tokens": 19668
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569477010_DesignerPlan.json <==
{
  "timestamp": 1771569477010,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14470,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2911,
      "output_tokens_details": {
        "reasoning_tokens": 365
      },
      "total_tokens": 17381
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569963420_DesignerAnalysis.json <==
{
  "timestamp": 1771569963420,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18668,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1556,
      "output_tokens_details": {
        "reasoning_tokens": 841
      },
      "total_tokens": 20224
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771569984624_PlannerLookup.json <==
{
  "timestamp": 1771569984624,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3429,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 493,
      "output_tokens_details": {
        "reasoning_tokens": 312
      },
      "total_tokens": 3922
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771570007653_PlannerRoundSummary.json <==
{
  "timestamp": 1771570007653,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22744,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1194,
      "output_tokens_details": {
        "reasoning_tokens": 522
      },
      "total_tokens": 23938
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771570060771_DesignerPlan.json <==
{
  "timestamp": 1771570060771,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13859,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3562,
      "output_tokens_details": {
        "reasoning_tokens": 1108
      },
      "total_tokens": 17421
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771570821214_DesignerAnalysis.json <==
{
  "timestamp": 1771570821214,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18046,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1513,
      "output_tokens_details": {
        "reasoning_tokens": 708
      },
      "total_tokens": 19559
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771570887882_DesignerPlan.json <==
{
  "timestamp": 1771570887882,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14076,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3746,
      "output_tokens_details": {
        "reasoning_tokens": 1078
      },
      "total_tokens": 17822
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572089932_DesignerAnalysis.json <==
{
  "timestamp": 1771572089932,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18477,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1806,
      "output_tokens_details": {
        "reasoning_tokens": 947
      },
      "total_tokens": 20283
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572219403_MetaAgentAnalysis.json <==
{
  "timestamp": 1771572219403,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 123475,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5231,
      "output_tokens_details": {
        "reasoning_tokens": 2644
      },
      "total_tokens": 128706
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572354278_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771572354278,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 77254,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 7566,
      "output_tokens_details": {
        "reasoning_tokens": 4461
      },
      "total_tokens": 84820
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572373499_PlannerLookup.json <==
{
  "timestamp": 1771572373499,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3438,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 451,
      "output_tokens_details": {
        "reasoning_tokens": 230
      },
      "total_tokens": 3889
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572405962_PlannerRoundSummary.json <==
{
  "timestamp": 1771572405962,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24212,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1616,
      "output_tokens_details": {
        "reasoning_tokens": 823
      },
      "total_tokens": 25828
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572446362_DesignerPlan.json <==
{
  "timestamp": 1771572446362,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14430,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3069,
      "output_tokens_details": {
        "reasoning_tokens": 662
      },
      "total_tokens": 17499
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572554652_DesignerAnalysis.json <==
{
  "timestamp": 1771572554652,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18256,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1977,
      "output_tokens_details": {
        "reasoning_tokens": 1223
      },
      "total_tokens": 20233
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771572608315_DesignerPlan.json <==
{
  "timestamp": 1771572608315,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15058,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3451,
      "output_tokens_details": {
        "reasoning_tokens": 854
      },
      "total_tokens": 18509
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771573991820_DesignerAnalysis.json <==
{
  "timestamp": 1771573991820,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19388,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1447,
      "output_tokens_details": {
        "reasoning_tokens": 638
      },
      "total_tokens": 20835
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771574017412_PlannerLookup.json <==
{
  "timestamp": 1771574017412,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3441,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 739,
      "output_tokens_details": {
        "reasoning_tokens": 575
      },
      "total_tokens": 4180
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771574046253_PlannerRoundSummary.json <==
{
  "timestamp": 1771574046253,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22521,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1268,
      "output_tokens_details": {
        "reasoning_tokens": 601
      },
      "total_tokens": 23789
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771574139375_DesignerPlan.json <==
{
  "timestamp": 1771574139375,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8038,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5797,
      "output_tokens_details": {
        "reasoning_tokens": 3377
      },
      "total_tokens": 13835
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771574772913_DesignerAnalysis.json <==
{
  "timestamp": 1771574772913,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12191,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1674,
      "output_tokens_details": {
        "reasoning_tokens": 1036
      },
      "total_tokens": 13865
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771574862075_DesignerPlan.json <==
{
  "timestamp": 1771574862075,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15181,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4865,
      "output_tokens_details": {
        "reasoning_tokens": 2186
      },
      "total_tokens": 20046
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771575305787_DesignerAnalysis.json <==
{
  "timestamp": 1771575305787,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19511,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1310,
      "output_tokens_details": {
        "reasoning_tokens": 540
      },
      "total_tokens": 20821
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771575331387_PlannerLookup.json <==
{
  "timestamp": 1771575331387,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3440,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 822,
      "output_tokens_details": {
        "reasoning_tokens": 611
      },
      "total_tokens": 4262
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771575351594_PlannerRoundSummary.json <==
{
  "timestamp": 1771575351594,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24573,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 927,
      "output_tokens_details": {
        "reasoning_tokens": 202
      },
      "total_tokens": 25500
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771575402055_DesignerPlan.json <==
{
  "timestamp": 1771575402055,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14485,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3529,
      "output_tokens_details": {
        "reasoning_tokens": 859
      },
      "total_tokens": 18014
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771575536056_DesignerAnalysis.json <==
{
  "timestamp": 1771575536056,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18574,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2144,
      "output_tokens_details": {
        "reasoning_tokens": 1424
      },
      "total_tokens": 20718
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771575598410_DesignerPlan.json <==
{
  "timestamp": 1771575598410,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15337,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3881,
      "output_tokens_details": {
        "reasoning_tokens": 1136
      },
      "total_tokens": 19218
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771576957384_DesignerAnalysis.json <==
{
  "timestamp": 1771576957384,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19815,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2110,
      "output_tokens_details": {
        "reasoning_tokens": 1200
      },
      "total_tokens": 21925
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771576980315_PlannerLookup.json <==
{
  "timestamp": 1771576980315,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3442,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 553,
      "output_tokens_details": {
        "reasoning_tokens": 337
      },
      "total_tokens": 3995
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577004031_PlannerRoundSummary.json <==
{
  "timestamp": 1771577004031,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24676,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1006,
      "output_tokens_details": {
        "reasoning_tokens": 268
      },
      "total_tokens": 25682
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577055981_DesignerPlan.json <==
{
  "timestamp": 1771577055981,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14474,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3663,
      "output_tokens_details": {
        "reasoning_tokens": 1177
      },
      "total_tokens": 18137
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577178608_DesignerAnalysis.json <==
{
  "timestamp": 1771577178608,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18380,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2875,
      "output_tokens_details": {
        "reasoning_tokens": 2171
      },
      "total_tokens": 21255
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577241032_DesignerPlan.json <==
{
  "timestamp": 1771577241032,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15441,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3896,
      "output_tokens_details": {
        "reasoning_tokens": 1080
      },
      "total_tokens": 19337
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577695077_DesignerAnalysis.json <==
{
  "timestamp": 1771577695077,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19908,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1528,
      "output_tokens_details": {
        "reasoning_tokens": 763
      },
      "total_tokens": 21436
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577713232_PlannerLookup.json <==
{
  "timestamp": 1771577713232,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3439,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 376,
      "output_tokens_details": {
        "reasoning_tokens": 212
      },
      "total_tokens": 3815
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577738735_PlannerRoundSummary.json <==
{
  "timestamp": 1771577738735,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24986,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1355,
      "output_tokens_details": {
        "reasoning_tokens": 667
      },
      "total_tokens": 26341
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577783513_DesignerPlan.json <==
{
  "timestamp": 1771577783513,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15558,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3444,
      "output_tokens_details": {
        "reasoning_tokens": 612
      },
      "total_tokens": 19002
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577894801_DesignerAnalysis.json <==
{
  "timestamp": 1771577894801,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19809,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1404,
      "output_tokens_details": {
        "reasoning_tokens": 677
      },
      "total_tokens": 21213
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771577996327_DesignerPlan.json <==
{
  "timestamp": 1771577996327,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11192,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5848,
      "output_tokens_details": {
        "reasoning_tokens": 3360
      },
      "total_tokens": 17040
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771595231440_DesignerAnalysis.json <==
{
  "timestamp": 1771595231440,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15623,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2495,
      "output_tokens_details": {
        "reasoning_tokens": 1689
      },
      "total_tokens": 18118
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669042135_PlannerLookup.json <==
{
  "timestamp": 1771669042135,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 558,
      "output_tokens_details": {
        "reasoning_tokens": 372
      },
      "total_tokens": 4004
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669065187_PlannerRoundSummary.json <==
{
  "timestamp": 1771669065187,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25314,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1195,
      "output_tokens_details": {
        "reasoning_tokens": 491
      },
      "total_tokens": 26509
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669139871_DesignerPlan.json <==
{
  "timestamp": 1771669139871,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15019,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5400,
      "output_tokens_details": {
        "reasoning_tokens": 2716
      },
      "total_tokens": 20419
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669174061_DesignerAnalysis.json <==
{
  "timestamp": 1771669174061,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18473,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1729,
      "output_tokens_details": {
        "reasoning_tokens": 1019
      },
      "total_tokens": 20202
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669236834_DesignerPlan.json <==
{
  "timestamp": 1771669236834,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15545,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3872,
      "output_tokens_details": {
        "reasoning_tokens": 1103
      },
      "total_tokens": 19417
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669797363_DesignerAnalysis.json <==
{
  "timestamp": 1771669797363,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19965,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 864,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 20829
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669822623_PlannerLookup.json <==
{
  "timestamp": 1771669822623,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3443,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 569,
      "output_tokens_details": {
        "reasoning_tokens": 363
      },
      "total_tokens": 4012
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669843187_PlannerRoundSummary.json <==
{
  "timestamp": 1771669843187,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24607,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 981,
      "output_tokens_details": {
        "reasoning_tokens": 223
      },
      "total_tokens": 25588
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669884093_DesignerPlan.json <==
{
  "timestamp": 1771669884093,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14336,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3373,
      "output_tokens_details": {
        "reasoning_tokens": 901
      },
      "total_tokens": 17709
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771669979375_DesignerAnalysis.json <==
{
  "timestamp": 1771669979375,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18146,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1838,
      "output_tokens_details": {
        "reasoning_tokens": 1102
      },
      "total_tokens": 19984
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771670051203_DesignerPlan.json <==
{
  "timestamp": 1771670051203,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15545,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4568,
      "output_tokens_details": {
        "reasoning_tokens": 1529
      },
      "total_tokens": 20113
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771670538418_DesignerAnalysis.json <==
{
  "timestamp": 1771670538418,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20245,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1701,
      "output_tokens_details": {
        "reasoning_tokens": 881
      },
      "total_tokens": 21946
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771670561207_PlannerLookup.json <==
{
  "timestamp": 1771670561207,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3443,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 647,
      "output_tokens_details": {
        "reasoning_tokens": 462
      },
      "total_tokens": 4090
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771670587587_PlannerRoundSummary.json <==
{
  "timestamp": 1771670587587,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24000,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1432,
      "output_tokens_details": {
        "reasoning_tokens": 722
      },
      "total_tokens": 25432
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771670642484_DesignerPlan.json <==
{
  "timestamp": 1771670642484,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13522,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4238,
      "output_tokens_details": {
        "reasoning_tokens": 1610
      },
      "total_tokens": 17760
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771671174252_DesignerAnalysis.json <==
{
  "timestamp": 1771671174252,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17884,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 956,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 18840
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771671254355_DesignerPlan.json <==
{
  "timestamp": 1771671254355,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15716,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4714,
      "output_tokens_details": {
        "reasoning_tokens": 1904
      },
      "total_tokens": 20430
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771671732173_DesignerAnalysis.json <==
{
  "timestamp": 1771671732173,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20176,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1553,
      "output_tokens_details": {
        "reasoning_tokens": 807
      },
      "total_tokens": 21729
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771671758131_PlannerLookup.json <==
{
  "timestamp": 1771671758131,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3438,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 789,
      "output_tokens_details": {
        "reasoning_tokens": 595
      },
      "total_tokens": 4227
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771671786293_PlannerRoundSummary.json <==
{
  "timestamp": 1771671786293,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24331,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1474,
      "output_tokens_details": {
        "reasoning_tokens": 688
      },
      "total_tokens": 25805
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771671841141_DesignerPlan.json <==
{
  "timestamp": 1771671841141,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13797,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4242,
      "output_tokens_details": {
        "reasoning_tokens": 1677
      },
      "total_tokens": 18039
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675501068_DesignerAnalysis.json <==
{
  "timestamp": 1771675501068,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18305,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1681,
      "output_tokens_details": {
        "reasoning_tokens": 697
      },
      "total_tokens": 19986
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675621886_DesignerPlan.json <==
{
  "timestamp": 1771675621886,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15850,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 7040,
      "output_tokens_details": {
        "reasoning_tokens": 4075
      },
      "total_tokens": 22890
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675753415_DesignerAnalysis.json <==
{
  "timestamp": 1771675753415,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20234,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1606,
      "output_tokens_details": {
        "reasoning_tokens": 808
      },
      "total_tokens": 21840
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675774803_PlannerLookup.json <==
{
  "timestamp": 1771675774803,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 528,
      "output_tokens_details": {
        "reasoning_tokens": 326
      },
      "total_tokens": 3959
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675799033_PlannerRoundSummary.json <==
{
  "timestamp": 1771675799033,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24385,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1407,
      "output_tokens_details": {
        "reasoning_tokens": 619
      },
      "total_tokens": 25792
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675854064_DesignerPlan.json <==
{
  "timestamp": 1771675854064,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14985,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4101,
      "output_tokens_details": {
        "reasoning_tokens": 1282
      },
      "total_tokens": 19086
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771675971340_DesignerAnalysis.json <==
{
  "timestamp": 1771675971340,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19223,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1878,
      "output_tokens_details": {
        "reasoning_tokens": 1106
      },
      "total_tokens": 21101
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676039980_DesignerPlan.json <==
{
  "timestamp": 1771676039980,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14687,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4229,
      "output_tokens_details": {
        "reasoning_tokens": 2290
      },
      "total_tokens": 18916
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676150743_DesignerAnalysis.json <==
{
  "timestamp": 1771676150743,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17887,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2191,
      "output_tokens_details": {
        "reasoning_tokens": 1357
      },
      "total_tokens": 20078
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676264339_MetaAgentAnalysis.json <==
{
  "timestamp": 1771676264339,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 118501,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4350,
      "output_tokens_details": {
        "reasoning_tokens": 1968
      },
      "total_tokens": 122851
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676338391_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771676338391,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 79349,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5452,
      "output_tokens_details": {
        "reasoning_tokens": 2052
      },
      "total_tokens": 84801
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676359159_PlannerLookup.json <==
{
  "timestamp": 1771676359159,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3430,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 583,
      "output_tokens_details": {
        "reasoning_tokens": 399
      },
      "total_tokens": 4013
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676384156_PlannerRoundSummary.json <==
{
  "timestamp": 1771676384156,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24810,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1311,
      "output_tokens_details": {
        "reasoning_tokens": 588
      },
      "total_tokens": 26121
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676426928_DesignerPlan.json <==
{
  "timestamp": 1771676426928,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3693,
      "output_tokens_details": {
        "reasoning_tokens": 868
      },
      "total_tokens": 19119
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676467510_DesignerAnalysis.json <==
{
  "timestamp": 1771676467510,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18941,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2006,
      "output_tokens_details": {
        "reasoning_tokens": 1218
      },
      "total_tokens": 20947
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676544633_DesignerPlan.json <==
{
  "timestamp": 1771676544633,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15759,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4992,
      "output_tokens_details": {
        "reasoning_tokens": 2120
      },
      "total_tokens": 20751
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771676997888_DesignerAnalysis.json <==
{
  "timestamp": 1771676997888,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20282,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1491,
      "output_tokens_details": {
        "reasoning_tokens": 757
      },
      "total_tokens": 21773
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771677020813_PlannerLookup.json <==
{
  "timestamp": 1771677020813,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3424,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 590,
      "output_tokens_details": {
        "reasoning_tokens": 411
      },
      "total_tokens": 4014
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771677046868_PlannerRoundSummary.json <==
{
  "timestamp": 1771677046868,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25567,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1442,
      "output_tokens_details": {
        "reasoning_tokens": 567
      },
      "total_tokens": 27009
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771677115258_DesignerPlan.json <==
{
  "timestamp": 1771677115258,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15023,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4831,
      "output_tokens_details": {
        "reasoning_tokens": 2095
      },
      "total_tokens": 19854
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771680010306_DesignerAnalysis.json <==
{
  "timestamp": 1771680010306,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19703,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1780,
      "output_tokens_details": {
        "reasoning_tokens": 943
      },
      "total_tokens": 21483
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771680080985_DesignerPlan.json <==
{
  "timestamp": 1771680080985,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16003,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4271,
      "output_tokens_details": {
        "reasoning_tokens": 1331
      },
      "total_tokens": 20274
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771680680975_DesignerAnalysis.json <==
{
  "timestamp": 1771680680975,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20594,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1441,
      "output_tokens_details": {
        "reasoning_tokens": 588
      },
      "total_tokens": 22035
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771680709740_PlannerLookup.json <==
{
  "timestamp": 1771680709740,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3429,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 819,
      "output_tokens_details": {
        "reasoning_tokens": 630
      },
      "total_tokens": 4248
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771680761276_PlannerRoundSummary.json <==
{
  "timestamp": 1771680761276,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23854,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2507,
      "output_tokens_details": {
        "reasoning_tokens": 1779
      },
      "total_tokens": 26361
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771680840101_DesignerPlan.json <==
{
  "timestamp": 1771680840101,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14774,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5190,
      "output_tokens_details": {
        "reasoning_tokens": 2307
      },
      "total_tokens": 19964
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771684742920_DesignerAnalysis.json <==
{
  "timestamp": 1771684742920,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19601,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 927,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 20528
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771684817524_DesignerPlan.json <==
{
  "timestamp": 1771684817524,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14424,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4719,
      "output_tokens_details": {
        "reasoning_tokens": 1865
      },
      "total_tokens": 19143
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771685363501_DesignerAnalysis.json <==
{
  "timestamp": 1771685363501,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18929,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2308,
      "output_tokens_details": {
        "reasoning_tokens": 1511
      },
      "total_tokens": 21237
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771685386023_PlannerLookup.json <==
{
  "timestamp": 1771685386023,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3433,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 523,
      "output_tokens_details": {
        "reasoning_tokens": 365
      },
      "total_tokens": 3956
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771685410586_PlannerRoundSummary.json <==
{
  "timestamp": 1771685410586,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26341,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1265,
      "output_tokens_details": {
        "reasoning_tokens": 519
      },
      "total_tokens": 27606
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771685508409_DesignerPlan.json <==
{
  "timestamp": 1771685508409,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16037,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6889,
      "output_tokens_details": {
        "reasoning_tokens": 4013
      },
      "total_tokens": 22926
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689032542_DesignerAnalysis.json <==
{
  "timestamp": 1771689032542,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20851,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1002,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 21853
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689093696_DesignerPlan.json <==
{
  "timestamp": 1771689093696,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14350,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3844,
      "output_tokens_details": {
        "reasoning_tokens": 921
      },
      "total_tokens": 18194
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689238106_DesignerAnalysis.json <==
{
  "timestamp": 1771689238106,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18692,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1526,
      "output_tokens_details": {
        "reasoning_tokens": 677
      },
      "total_tokens": 20218
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689266052_PlannerLookup.json <==
{
  "timestamp": 1771689266052,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3417,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 734,
      "output_tokens_details": {
        "reasoning_tokens": 522
      },
      "total_tokens": 4151
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689292679_PlannerRoundSummary.json <==
{
  "timestamp": 1771689292679,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25215,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1389,
      "output_tokens_details": {
        "reasoning_tokens": 648
      },
      "total_tokens": 26604
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689399736_DesignerPlan.json <==
{
  "timestamp": 1771689399736,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16239,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 7402,
      "output_tokens_details": {
        "reasoning_tokens": 4518
      },
      "total_tokens": 23641
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689533966_DesignerAnalysis.json <==
{
  "timestamp": 1771689533966,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20543,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2225,
      "output_tokens_details": {
        "reasoning_tokens": 1421
      },
      "total_tokens": 22768
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771689654341_DesignerPlan.json <==
{
  "timestamp": 1771689654341,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15812,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6532,
      "output_tokens_details": {
        "reasoning_tokens": 3576
      },
      "total_tokens": 22344
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771690231576_DesignerAnalysis.json <==
{
  "timestamp": 1771690231576,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20419,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1647,
      "output_tokens_details": {
        "reasoning_tokens": 890
      },
      "total_tokens": 22066
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771758656235_PlannerLookup.json <==
{
  "timestamp": 1771758656235,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 827,
      "output_tokens_details": {
        "reasoning_tokens": 647
      },
      "total_tokens": 4252
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771758681013_PlannerRoundSummary.json <==
{
  "timestamp": 1771758681013,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24419,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1243,
      "output_tokens_details": {
        "reasoning_tokens": 506
      },
      "total_tokens": 25662
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771758765186_DesignerPlan.json <==
{
  "timestamp": 1771758765186,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16392,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6049,
      "output_tokens_details": {
        "reasoning_tokens": 3142
      },
      "total_tokens": 22441
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771759352897_DesignerAnalysis.json <==
{
  "timestamp": 1771759352897,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21032,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2461,
      "output_tokens_details": {
        "reasoning_tokens": 1677
      },
      "total_tokens": 23493
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771759425994_DesignerPlan.json <==
{
  "timestamp": 1771759425994,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13391,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4529,
      "output_tokens_details": {
        "reasoning_tokens": 1987
      },
      "total_tokens": 17920
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771760098300_DesignerAnalysis.json <==
{
  "timestamp": 1771760098300,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17666,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2090,
      "output_tokens_details": {
        "reasoning_tokens": 1218
      },
      "total_tokens": 19756
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771760119621_PlannerLookup.json <==
{
  "timestamp": 1771760119621,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3440,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 503,
      "output_tokens_details": {
        "reasoning_tokens": 351
      },
      "total_tokens": 3943
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771760144487_PlannerRoundSummary.json <==
{
  "timestamp": 1771760144487,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25782,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1450,
      "output_tokens_details": {
        "reasoning_tokens": 655
      },
      "total_tokens": 27232
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771760198742_DesignerPlan.json <==
{
  "timestamp": 1771760198742,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16042,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4404,
      "output_tokens_details": {
        "reasoning_tokens": 1338
      },
      "total_tokens": 20446
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771765990212_DesignerAnalysis.json <==
{
  "timestamp": 1771765990212,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21051,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1919,
      "output_tokens_details": {
        "reasoning_tokens": 1219
      },
      "total_tokens": 22970
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771766051970_DesignerPlan.json <==
{
  "timestamp": 1771766051970,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15125,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3922,
      "output_tokens_details": {
        "reasoning_tokens": 1315
      },
      "total_tokens": 19047
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771766765267_DesignerAnalysis.json <==
{
  "timestamp": 1771766765267,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19465,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1721,
      "output_tokens_details": {
        "reasoning_tokens": 956
      },
      "total_tokens": 21186
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771766789610_PlannerLookup.json <==
{
  "timestamp": 1771766789610,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3437,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 624,
      "output_tokens_details": {
        "reasoning_tokens": 434
      },
      "total_tokens": 4061
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771766808320_PlannerRoundSummary.json <==
{
  "timestamp": 1771766808320,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26735,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1022,
      "output_tokens_details": {
        "reasoning_tokens": 305
      },
      "total_tokens": 27757
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771766876233_DesignerPlan.json <==
{
  "timestamp": 1771766876233,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16520,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4767,
      "output_tokens_details": {
        "reasoning_tokens": 1708
      },
      "total_tokens": 21287
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771766997668_DesignerAnalysis.json <==
{
  "timestamp": 1771766997668,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20999,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1989,
      "output_tokens_details": {
        "reasoning_tokens": 1264
      },
      "total_tokens": 22988
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771767085977_DesignerPlan.json <==
{
  "timestamp": 1771767085977,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15546,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5526,
      "output_tokens_details": {
        "reasoning_tokens": 2900
      },
      "total_tokens": 21072
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771768602174_DesignerAnalysis.json <==
{
  "timestamp": 1771768602174,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19910,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1580,
      "output_tokens_details": {
        "reasoning_tokens": 803
      },
      "total_tokens": 21490
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771768621498_PlannerLookup.json <==
{
  "timestamp": 1771768621498,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3515,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 265,
      "output_tokens_details": {
        "reasoning_tokens": 200
      },
      "total_tokens": 3780
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771768646159_PlannerRoundSummary.json <==
{
  "timestamp": 1771768646159,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26296,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1259,
      "output_tokens_details": {
        "reasoning_tokens": 512
      },
      "total_tokens": 27555
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771768704744_DesignerPlan.json <==
{
  "timestamp": 1771768704744,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16356,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4465,
      "output_tokens_details": {
        "reasoning_tokens": 1523
      },
      "total_tokens": 20821
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771768828967_DesignerAnalysis.json <==
{
  "timestamp": 1771768828967,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20719,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1825,
      "output_tokens_details": {
        "reasoning_tokens": 1038
      },
      "total_tokens": 22544
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771768893358_DesignerPlan.json <==
{
  "timestamp": 1771768893358,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15334,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3930,
      "output_tokens_details": {
        "reasoning_tokens": 1346
      },
      "total_tokens": 19264
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771769304214_DesignerAnalysis.json <==
{
  "timestamp": 1771769304214,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19568,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1256,
      "output_tokens_details": {
        "reasoning_tokens": 521
      },
      "total_tokens": 20824
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771769331304_PlannerLookup.json <==
{
  "timestamp": 1771769331304,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3429,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 791,
      "output_tokens_details": {
        "reasoning_tokens": 613
      },
      "total_tokens": 4220
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771769355494_PlannerRoundSummary.json <==
{
  "timestamp": 1771769355494,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25954,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1185,
      "output_tokens_details": {
        "reasoning_tokens": 340
      },
      "total_tokens": 27139
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771769415385_DesignerPlan.json <==
{
  "timestamp": 1771769415385,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16103,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4538,
      "output_tokens_details": {
        "reasoning_tokens": 1469
      },
      "total_tokens": 20641
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770075827_DesignerAnalysis.json <==
{
  "timestamp": 1771770075827,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20905,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2304,
      "output_tokens_details": {
        "reasoning_tokens": 1537
      },
      "total_tokens": 23209
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770144759_DesignerPlan.json <==
{
  "timestamp": 1771770144759,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15272,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4116,
      "output_tokens_details": {
        "reasoning_tokens": 1478
      },
      "total_tokens": 19388
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770567276_DesignerAnalysis.json <==
{
  "timestamp": 1771770567276,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19561,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1982,
      "output_tokens_details": {
        "reasoning_tokens": 1222
      },
      "total_tokens": 21543
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770678705_MetaAgentAnalysis.json <==
{
  "timestamp": 1771770678705,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 122437,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4029,
      "output_tokens_details": {
        "reasoning_tokens": 1662
      },
      "total_tokens": 126466
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770779578_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771770779578,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 84226,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6940,
      "output_tokens_details": {
        "reasoning_tokens": 4243
      },
      "total_tokens": 91166
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770802594_PlannerLookup.json <==
{
  "timestamp": 1771770802594,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 592,
      "output_tokens_details": {
        "reasoning_tokens": 386
      },
      "total_tokens": 4017
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770826599_PlannerRoundSummary.json <==
{
  "timestamp": 1771770826599,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26369,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1024,
      "output_tokens_details": {
        "reasoning_tokens": 228
      },
      "total_tokens": 27393
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771770895129_DesignerPlan.json <==
{
  "timestamp": 1771770895129,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16575,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5139,
      "output_tokens_details": {
        "reasoning_tokens": 2012
      },
      "total_tokens": 21714
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771771036361_DesignerAnalysis.json <==
{
  "timestamp": 1771771036361,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21121,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3140,
      "output_tokens_details": {
        "reasoning_tokens": 2243
      },
      "total_tokens": 24261
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771771082306_DesignerPlan.json <==
{
  "timestamp": 1771771082306,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15255,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3073,
      "output_tokens_details": {
        "reasoning_tokens": 321
      },
      "total_tokens": 18328
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771771175302_DesignerAnalysis.json <==
{
  "timestamp": 1771771175302,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1184,
      "output_tokens_details": {
        "reasoning_tokens": 394
      },
      "total_tokens": 20609
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771771197843_PlannerLookup.json <==
{
  "timestamp": 1771771197843,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 576,
      "output_tokens_details": {
        "reasoning_tokens": 406
      },
      "total_tokens": 4007
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771771217655_PlannerRoundSummary.json <==
{
  "timestamp": 1771771217655,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25935,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1042,
      "output_tokens_details": {
        "reasoning_tokens": 343
      },
      "total_tokens": 26977
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771771284767_DesignerPlan.json <==
{
  "timestamp": 1771771284767,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16258,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4713,
      "output_tokens_details": {
        "reasoning_tokens": 1646
      },
      "total_tokens": 20971
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771777279003_DesignerAnalysis.json <==
{
  "timestamp": 1771777279003,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21269,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1933,
      "output_tokens_details": {
        "reasoning_tokens": 1056
      },
      "total_tokens": 23202
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771777329223_DesignerPlan.json <==
{
  "timestamp": 1771777329223,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15088,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3197,
      "output_tokens_details": {
        "reasoning_tokens": 450
      },
      "total_tokens": 18285
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771777823516_DesignerAnalysis.json <==
{
  "timestamp": 1771777823516,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19486,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1449,
      "output_tokens_details": {
        "reasoning_tokens": 679
      },
      "total_tokens": 20935
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771777845869_PlannerLookup.json <==
{
  "timestamp": 1771777845869,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 470,
      "output_tokens_details": {
        "reasoning_tokens": 311
      },
      "total_tokens": 3895
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771777873455_PlannerRoundSummary.json <==
{
  "timestamp": 1771777873455,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26354,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1498,
      "output_tokens_details": {
        "reasoning_tokens": 614
      },
      "total_tokens": 27852
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771777924587_DesignerPlan.json <==
{
  "timestamp": 1771777924587,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16555,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4332,
      "output_tokens_details": {
        "reasoning_tokens": 1099
      },
      "total_tokens": 20887
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778019525_DesignerAnalysis.json <==
{
  "timestamp": 1771778019525,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21125,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1936,
      "output_tokens_details": {
        "reasoning_tokens": 1188
      },
      "total_tokens": 23061
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778074800_DesignerPlan.json <==
{
  "timestamp": 1771778074800,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15328,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3256,
      "output_tokens_details": {
        "reasoning_tokens": 431
      },
      "total_tokens": 18584
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778631823_DesignerAnalysis.json <==
{
  "timestamp": 1771778631823,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19804,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1847,
      "output_tokens_details": {
        "reasoning_tokens": 971
      },
      "total_tokens": 21651
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778663463_PlannerLookup.json <==
{
  "timestamp": 1771778663463,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3427,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 983,
      "output_tokens_details": {
        "reasoning_tokens": 813
      },
      "total_tokens": 4410
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778687858_PlannerRoundSummary.json <==
{
  "timestamp": 1771778687858,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26733,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1140,
      "output_tokens_details": {
        "reasoning_tokens": 347
      },
      "total_tokens": 27873
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778763411_DesignerPlan.json <==
{
  "timestamp": 1771778763411,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16347,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5567,
      "output_tokens_details": {
        "reasoning_tokens": 2394
      },
      "total_tokens": 21914
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778862627_DesignerAnalysis.json <==
{
  "timestamp": 1771778862627,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20858,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2151,
      "output_tokens_details": {
        "reasoning_tokens": 1283
      },
      "total_tokens": 23009
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771778933082_DesignerPlan.json <==
{
  "timestamp": 1771778933082,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15498,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4397,
      "output_tokens_details": {
        "reasoning_tokens": 1438
      },
      "total_tokens": 19895
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771779055848_DesignerAnalysis.json <==
{
  "timestamp": 1771779055848,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19881,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2191,
      "output_tokens_details": {
        "reasoning_tokens": 1371
      },
      "total_tokens": 22072
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808250429_PlannerLookup.json <==
{
  "timestamp": 1771808250429,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3435,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 588,
      "output_tokens_details": {
        "reasoning_tokens": 407
      },
      "total_tokens": 4023
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808277543_PlannerRoundSummary.json <==
{
  "timestamp": 1771808277543,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22237,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1297,
      "output_tokens_details": {
        "reasoning_tokens": 576
      },
      "total_tokens": 23534
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808345250_DesignerPlan.json <==
{
  "timestamp": 1771808345250,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16206,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4372,
      "output_tokens_details": {
        "reasoning_tokens": 1410
      },
      "total_tokens": 20578
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808459401_DesignerAnalysis.json <==
{
  "timestamp": 1771808459401,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20587,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1138,
      "output_tokens_details": {
        "reasoning_tokens": 399
      },
      "total_tokens": 21725
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808544764_DesignerPlan.json <==
{
  "timestamp": 1771808544764,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11753,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3756,
      "output_tokens_details": {
        "reasoning_tokens": 2454
      },
      "total_tokens": 15509
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808733235_DesignerAnalysis.json <==
{
  "timestamp": 1771808733235,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15973,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 458,
      "output_tokens_details": {
        "reasoning_tokens": 458
      },
      "total_tokens": 16431
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808758522_PlannerLookup.json <==
{
  "timestamp": 1771808758522,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3436,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 596,
      "output_tokens_details": {
        "reasoning_tokens": 377
      },
      "total_tokens": 4032
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808793332_PlannerRoundSummary.json <==
{
  "timestamp": 1771808793332,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26236,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1553,
      "output_tokens_details": {
        "reasoning_tokens": 856
      },
      "total_tokens": 27789
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808852150_DesignerPlan.json <==
{
  "timestamp": 1771808852150,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15838,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4109,
      "output_tokens_details": {
        "reasoning_tokens": 1113
      },
      "total_tokens": 19947
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771808995077_DesignerAnalysis.json <==
{
  "timestamp": 1771808995077,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20253,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1976,
      "output_tokens_details": {
        "reasoning_tokens": 1297
      },
      "total_tokens": 22229
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809092910_DesignerPlan.json <==
{
  "timestamp": 1771809092910,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16070,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4991,
      "output_tokens_details": {
        "reasoning_tokens": 1668
      },
      "total_tokens": 21061
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809198641_DesignerAnalysis.json <==
{
  "timestamp": 1771809198641,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20731,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2018,
      "output_tokens_details": {
        "reasoning_tokens": 1148
      },
      "total_tokens": 22749
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809232216_PlannerLookup.json <==
{
  "timestamp": 1771809232216,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3429,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 968,
      "output_tokens_details": {
        "reasoning_tokens": 767
      },
      "total_tokens": 4397
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809259872_PlannerRoundSummary.json <==
{
  "timestamp": 1771809259872,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23904,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1125,
      "output_tokens_details": {
        "reasoning_tokens": 422
      },
      "total_tokens": 25029
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809327548_DesignerPlan.json <==
{
  "timestamp": 1771809327548,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15625,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4468,
      "output_tokens_details": {
        "reasoning_tokens": 1697
      },
      "total_tokens": 20093
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809485942_DesignerAnalysis.json <==
{
  "timestamp": 1771809485942,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19896,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 915,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 20811
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771809573025_DesignerPlan.json <==
{
  "timestamp": 1771809573025,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15720,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4569,
      "output_tokens_details": {
        "reasoning_tokens": 1493
      },
      "total_tokens": 20289
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771817720916_DesignerAnalysis.json <==
{
  "timestamp": 1771817720916,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20739,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1445,
      "output_tokens_details": {
        "reasoning_tokens": 690
      },
      "total_tokens": 22184
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771817745900_PlannerLookup.json <==
{
  "timestamp": 1771817745900,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3414,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 624,
      "output_tokens_details": {
        "reasoning_tokens": 441
      },
      "total_tokens": 4038
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771817771228_PlannerRoundSummary.json <==
{
  "timestamp": 1771817771228,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24701,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1198,
      "output_tokens_details": {
        "reasoning_tokens": 514
      },
      "total_tokens": 25899
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771817820352_DesignerPlan.json <==
{
  "timestamp": 1771817820352,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 14684,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4072,
      "output_tokens_details": {
        "reasoning_tokens": 919
      },
      "total_tokens": 18756
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771817948301_DesignerAnalysis.json <==
{
  "timestamp": 1771817948301,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19261,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2164,
      "output_tokens_details": {
        "reasoning_tokens": 1435
      },
      "total_tokens": 21425
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771818026801_DesignerPlan.json <==
{
  "timestamp": 1771818026801,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15721,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5068,
      "output_tokens_details": {
        "reasoning_tokens": 2248
      },
      "total_tokens": 20789
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771819690652_DesignerAnalysis.json <==
{
  "timestamp": 1771819690652,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20278,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1654,
      "output_tokens_details": {
        "reasoning_tokens": 993
      },
      "total_tokens": 21932
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771819715538_PlannerLookup.json <==
{
  "timestamp": 1771819715538,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3421,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 460,
      "output_tokens_details": {
        "reasoning_tokens": 281
      },
      "total_tokens": 3881
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771819741329_PlannerRoundSummary.json <==
{
  "timestamp": 1771819741329,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25327,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1263,
      "output_tokens_details": {
        "reasoning_tokens": 562
      },
      "total_tokens": 26590
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771819797779_DesignerPlan.json <==
{
  "timestamp": 1771819797779,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15962,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4112,
      "output_tokens_details": {
        "reasoning_tokens": 1055
      },
      "total_tokens": 20074
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771819914753_DesignerAnalysis.json <==
{
  "timestamp": 1771819914753,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20438,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1604,
      "output_tokens_details": {
        "reasoning_tokens": 919
      },
      "total_tokens": 22042
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820012134_DesignerPlan.json <==
{
  "timestamp": 1771820012134,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15779,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5505,
      "output_tokens_details": {
        "reasoning_tokens": 2588
      },
      "total_tokens": 21284
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820522424_DesignerAnalysis.json <==
{
  "timestamp": 1771820522424,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20351,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1658,
      "output_tokens_details": {
        "reasoning_tokens": 801
      },
      "total_tokens": 22009
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820543751_PlannerLookup.json <==
{
  "timestamp": 1771820543751,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 448,
      "output_tokens_details": {
        "reasoning_tokens": 257
      },
      "total_tokens": 3874
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820601409_PlannerRoundSummary.json <==
{
  "timestamp": 1771820601409,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26859,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2458,
      "output_tokens_details": {
        "reasoning_tokens": 1773
      },
      "total_tokens": 29317
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820669699_DesignerPlan.json <==
{
  "timestamp": 1771820669699,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15968,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5088,
      "output_tokens_details": {
        "reasoning_tokens": 2004
      },
      "total_tokens": 21056
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820787949_DesignerAnalysis.json <==
{
  "timestamp": 1771820787949,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20470,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2244,
      "output_tokens_details": {
        "reasoning_tokens": 1421
      },
      "total_tokens": 22714
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771820857424_DesignerPlan.json <==
{
  "timestamp": 1771820857424,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16577,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3700,
      "output_tokens_details": {
        "reasoning_tokens": 578
      },
      "total_tokens": 20277
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771828163048_DesignerAnalysis.json <==
{
  "timestamp": 1771828163048,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21642,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1575,
      "output_tokens_details": {
        "reasoning_tokens": 666
      },
      "total_tokens": 23217
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771828286635_MetaAgentAnalysis.json <==
{
  "timestamp": 1771828286635,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 128130,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3745,
      "output_tokens_details": {
        "reasoning_tokens": 1347
      },
      "total_tokens": 131875
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771828388924_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771828388924,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 86185,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5941,
      "output_tokens_details": {
        "reasoning_tokens": 2810
      },
      "total_tokens": 92126
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771828420863_PlannerLookup.json <==
{
  "timestamp": 1771828420863,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3434,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 974,
      "output_tokens_details": {
        "reasoning_tokens": 781
      },
      "total_tokens": 4408
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771828450382_PlannerRoundSummary.json <==
{
  "timestamp": 1771828450382,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 25948,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1474,
      "output_tokens_details": {
        "reasoning_tokens": 770
      },
      "total_tokens": 27422
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771828489357_DesignerPlan.json <==
{
  "timestamp": 1771828489357,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16701,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3480,
      "output_tokens_details": {
        "reasoning_tokens": 299
      },
      "total_tokens": 20181
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771829298520_DesignerAnalysis.json <==
{
  "timestamp": 1771829298520,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21615,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2670,
      "output_tokens_details": {
        "reasoning_tokens": 1896
      },
      "total_tokens": 24285
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771829372280_DesignerPlan.json <==
{
  "timestamp": 1771829372280,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16181,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3959,
      "output_tokens_details": {
        "reasoning_tokens": 1087
      },
      "total_tokens": 20140
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771830967614_DesignerAnalysis.json <==
{
  "timestamp": 1771830967614,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20790,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1801,
      "output_tokens_details": {
        "reasoning_tokens": 1079
      },
      "total_tokens": 22591
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771830996668_PlannerLookup.json <==
{
  "timestamp": 1771830996668,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 719,
      "output_tokens_details": {
        "reasoning_tokens": 540
      },
      "total_tokens": 4145
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771831041543_PlannerRoundSummary.json <==
{
  "timestamp": 1771831041543,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 27139,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1733,
      "output_tokens_details": {
        "reasoning_tokens": 1059
      },
      "total_tokens": 28872
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771831088449_DesignerPlan.json <==
{
  "timestamp": 1771831088449,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16776,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3891,
      "output_tokens_details": {
        "reasoning_tokens": 572
      },
      "total_tokens": 20667
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771831243672_DesignerAnalysis.json <==
{
  "timestamp": 1771831243672,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21514,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2438,
      "output_tokens_details": {
        "reasoning_tokens": 1729
      },
      "total_tokens": 23952
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771831345248_DesignerPlan.json <==
{
  "timestamp": 1771831345248,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16132,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6233,
      "output_tokens_details": {
        "reasoning_tokens": 3192
      },
      "total_tokens": 22365
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771832973290_DesignerAnalysis.json <==
{
  "timestamp": 1771832973290,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20905,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1486,
      "output_tokens_details": {
        "reasoning_tokens": 656
      },
      "total_tokens": 22391
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833000653_PlannerLookup.json <==
{
  "timestamp": 1771833000653,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3421,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 631,
      "output_tokens_details": {
        "reasoning_tokens": 442
      },
      "total_tokens": 4052
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833030821_PlannerRoundSummary.json <==
{
  "timestamp": 1771833030821,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 26596,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1260,
      "output_tokens_details": {
        "reasoning_tokens": 512
      },
      "total_tokens": 27856
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833105222_DesignerPlan.json <==
{
  "timestamp": 1771833105222,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17197,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5164,
      "output_tokens_details": {
        "reasoning_tokens": 1973
      },
      "total_tokens": 22361
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833234275_DesignerAnalysis.json <==
{
  "timestamp": 1771833234275,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21807,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1307,
      "output_tokens_details": {
        "reasoning_tokens": 544
      },
      "total_tokens": 23114
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833319225_DesignerPlan.json <==
{
  "timestamp": 1771833319225,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15202,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4615,
      "output_tokens_details": {
        "reasoning_tokens": 1573
      },
      "total_tokens": 19817
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833766390_DesignerAnalysis.json <==
{
  "timestamp": 1771833766390,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19895,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1768,
      "output_tokens_details": {
        "reasoning_tokens": 1115
      },
      "total_tokens": 21663
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833791307_PlannerLookup.json <==
{
  "timestamp": 1771833791307,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3413,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 506,
      "output_tokens_details": {
        "reasoning_tokens": 318
      },
      "total_tokens": 3919
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833815249_PlannerRoundSummary.json <==
{
  "timestamp": 1771833815249,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 27530,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1044,
      "output_tokens_details": {
        "reasoning_tokens": 238
      },
      "total_tokens": 28574
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771833872048_DesignerPlan.json <==
{
  "timestamp": 1771833872048,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16869,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4315,
      "output_tokens_details": {
        "reasoning_tokens": 1050
      },
      "total_tokens": 21184
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771834013532_DesignerAnalysis.json <==
{
  "timestamp": 1771834013532,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21553,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2323,
      "output_tokens_details": {
        "reasoning_tokens": 1569
      },
      "total_tokens": 23876
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771834084286_DesignerPlan.json <==
{
  "timestamp": 1771834084286,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16496,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4236,
      "output_tokens_details": {
        "reasoning_tokens": 1055
      },
      "total_tokens": 20732
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771834526364_DesignerAnalysis.json <==
{
  "timestamp": 1771834526364,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21328,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1840,
      "output_tokens_details": {
        "reasoning_tokens": 1101
      },
      "total_tokens": 23168
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771906583208_PlannerLookup.json <==
{
  "timestamp": 1771906583208,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3421,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 438,
      "output_tokens_details": {
        "reasoning_tokens": 263
      },
      "total_tokens": 3859
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771906604271_PlannerRoundSummary.json <==
{
  "timestamp": 1771906604271,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 28056,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1195,
      "output_tokens_details": {
        "reasoning_tokens": 473
      },
      "total_tokens": 29251
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771906667873_DesignerPlan.json <==
{
  "timestamp": 1771906667873,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16843,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4762,
      "output_tokens_details": {
        "reasoning_tokens": 1456
      },
      "total_tokens": 21605
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771906816269_DesignerAnalysis.json <==
{
  "timestamp": 1771906816269,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21568,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2857,
      "output_tokens_details": {
        "reasoning_tokens": 1973
      },
      "total_tokens": 24425
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771906891912_DesignerPlan.json <==
{
  "timestamp": 1771906891912,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16952,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4721,
      "output_tokens_details": {
        "reasoning_tokens": 1235
      },
      "total_tokens": 21673
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771907415871_DesignerAnalysis.json <==
{
  "timestamp": 1771907415871,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 22088,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2474,
      "output_tokens_details": {
        "reasoning_tokens": 1686
      },
      "total_tokens": 24562
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771907441968_PlannerLookup.json <==
{
  "timestamp": 1771907441968,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 551,
      "output_tokens_details": {
        "reasoning_tokens": 336
      },
      "total_tokens": 3982
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771907472926_PlannerRoundSummary.json <==
{
  "timestamp": 1771907472926,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 24426,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1686,
      "output_tokens_details": {
        "reasoning_tokens": 1013
      },
      "total_tokens": 26112
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771907562691_DesignerPlan.json <==
{
  "timestamp": 1771907562691,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13073,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6458,
      "output_tokens_details": {
        "reasoning_tokens": 2776
      },
      "total_tokens": 19531
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771907679060_DesignerAnalysis.json <==
{
  "timestamp": 1771907679060,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18174,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1220,
      "output_tokens_details": {
        "reasoning_tokens": 604
      },
      "total_tokens": 19394
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771907834623_DesignerPlan.json <==
{
  "timestamp": 1771907834623,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17372,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 9299,
      "output_tokens_details": {
        "reasoning_tokens": 5584
      },
      "total_tokens": 26671
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771908350566_DesignerAnalysis.json <==
{
  "timestamp": 1771908350566,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 24597,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 384,
      "output_tokens_details": {
        "reasoning_tokens": 384
      },
      "total_tokens": 24981
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771908376271_PlannerLookup.json <==
{
  "timestamp": 1771908376271,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3428,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 615,
      "output_tokens_details": {
        "reasoning_tokens": 443
      },
      "total_tokens": 4043
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771908404101_PlannerRoundSummary.json <==
{
  "timestamp": 1771908404101,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 29203,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1185,
      "output_tokens_details": {
        "reasoning_tokens": 557
      },
      "total_tokens": 30388
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771908482782_DesignerPlan.json <==
{
  "timestamp": 1771908482782,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17338,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5014,
      "output_tokens_details": {
        "reasoning_tokens": 1778
      },
      "total_tokens": 22352
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771908917357_DesignerAnalysis.json <==
{
  "timestamp": 1771908917357,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 22225,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 817,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 23042
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909027883_DesignerPlan.json <==
{
  "timestamp": 1771909027883,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13710,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6517,
      "output_tokens_details": {
        "reasoning_tokens": 2702
      },
      "total_tokens": 20227
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909149611_DesignerAnalysis.json <==
{
  "timestamp": 1771909149611,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18943,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2186,
      "output_tokens_details": {
        "reasoning_tokens": 1475
      },
      "total_tokens": 21129
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909174997_PlannerLookup.json <==
{
  "timestamp": 1771909174997,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3419,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 548,
      "output_tokens_details": {
        "reasoning_tokens": 342
      },
      "total_tokens": 3967
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909210010_PlannerRoundSummary.json <==
{
  "timestamp": 1771909210010,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 28927,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1040,
      "output_tokens_details": {
        "reasoning_tokens": 302
      },
      "total_tokens": 29967
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909281895_DesignerPlan.json <==
{
  "timestamp": 1771909281895,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17963,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4667,
      "output_tokens_details": {
        "reasoning_tokens": 1266
      },
      "total_tokens": 22630
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909745320_DesignerAnalysis.json <==
{
  "timestamp": 1771909745320,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 23015,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1970,
      "output_tokens_details": {
        "reasoning_tokens": 1289
      },
      "total_tokens": 24985
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771909858235_DesignerPlan.json <==
{
  "timestamp": 1771909858235,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16745,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6494,
      "output_tokens_details": {
        "reasoning_tokens": 3066
      },
      "total_tokens": 23239
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771916890830_DesignerAnalysis.json <==
{
  "timestamp": 1771916890830,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 22121,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2067,
      "output_tokens_details": {
        "reasoning_tokens": 1191
      },
      "total_tokens": 24188
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771916916147_PlannerLookup.json <==
{
  "timestamp": 1771916916147,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3409,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 474,
      "output_tokens_details": {
        "reasoning_tokens": 280
      },
      "total_tokens": 3883
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771916945544_PlannerRoundSummary.json <==
{
  "timestamp": 1771916945544,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 30081,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1395,
      "output_tokens_details": {
        "reasoning_tokens": 648
      },
      "total_tokens": 31476
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917059146_DesignerPlan.json <==
{
  "timestamp": 1771917059146,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17934,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 8139,
      "output_tokens_details": {
        "reasoning_tokens": 4676
      },
      "total_tokens": 26073
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917234004_DesignerAnalysis.json <==
{
  "timestamp": 1771917234004,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 22821,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3747,
      "output_tokens_details": {
        "reasoning_tokens": 3088
      },
      "total_tokens": 26568
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917315122_DesignerPlan.json <==
{
  "timestamp": 1771917315122,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 18218,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4373,
      "output_tokens_details": {
        "reasoning_tokens": 2679
      },
      "total_tokens": 22591
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917419136_DesignerAnalysis.json <==
{
  "timestamp": 1771917419136,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 21168,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2212,
      "output_tokens_details": {
        "reasoning_tokens": 1313
      },
      "total_tokens": 23380
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917443881_PlannerLookup.json <==
{
  "timestamp": 1771917443881,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3423,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 538,
      "output_tokens_details": {
        "reasoning_tokens": 315
      },
      "total_tokens": 3961
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917468863_PlannerRoundSummary.json <==
{
  "timestamp": 1771917468863,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 27668,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1276,
      "output_tokens_details": {
        "reasoning_tokens": 562
      },
      "total_tokens": 28944
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917550350_DesignerPlan.json <==
{
  "timestamp": 1771917550350,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 17642,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6258,
      "output_tokens_details": {
        "reasoning_tokens": 2825
      },
      "total_tokens": 23900
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917714662_DesignerAnalysis.json <==
{
  "timestamp": 1771917714662,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 22494,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3907,
      "output_tokens_details": {
        "reasoning_tokens": 3089
      },
      "total_tokens": 26401
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771917825526_DesignerPlan.json <==
{
  "timestamp": 1771917825526,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 15800,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6536,
      "output_tokens_details": {
        "reasoning_tokens": 3126
      },
      "total_tokens": 22336
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771918884205_DesignerAnalysis.json <==
{
  "timestamp": 1771918884205,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 20943,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2085,
      "output_tokens_details": {
        "reasoning_tokens": 1207
      },
      "total_tokens": 23028
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771919003818_MetaAgentAnalysis.json <==
{
  "timestamp": 1771919003818,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 132926,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3621,
      "output_tokens_details": {
        "reasoning_tokens": 1130
      },
      "total_tokens": 136547
    }
  }
}


==> anc/logs/records/llm_log/conversations/1771919072108_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1771919072108,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 88874,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5333,
      "output_tokens_details": {
        "reasoning_tokens": 1767
      },
      "total_tokens": 94207
    }
  }
}


==> anc/logs/records/llm_log/designer_promotion_209_low.json <==
{
  "design_id": 209,
  "current_fidelity": "low",
  "consensus_objective": 0.8197692698178531,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.820, threshold=0.5 for medium",
  "timestamp": "2026-02-19T00:11:01.211616Z"
}

==> anc/logs/records/llm_log/designer_promotion_210_low.json <==
{
  "design_id": 210,
  "current_fidelity": "low",
  "consensus_objective": 0.38343464016207046,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.383, threshold=0.5 for medium",
  "timestamp": "2026-02-19T00:13:29.865509Z"
}

==> anc/logs/records/llm_log/designer_promotion_210_medium.json <==
{
  "design_id": 210,
  "current_fidelity": "medium",
  "consensus_objective": 0.12320310225619348,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.123, threshold=0.1 for high",
  "timestamp": "2026-02-19T00:25:09.424309Z"
}

==> anc/logs/records/llm_log/designer_promotion_211_low.json <==
{
  "design_id": 211,
  "current_fidelity": "low",
  "consensus_objective": 0.4703134229955177,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.470, threshold=0.5 for medium",
  "timestamp": "2026-02-19T00:28:16.977508Z"
}

==> anc/logs/records/llm_log/designer_promotion_211_medium.json <==
{
  "design_id": 211,
  "current_fidelity": "medium",
  "consensus_objective": 0.1675005866393699,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.168, threshold=0.1 for high",
  "timestamp": "2026-02-19T00:41:49.420172Z"
}

==> anc/logs/records/llm_log/designer_promotion_212_low.json <==
{
  "design_id": 212,
  "current_fidelity": "low",
  "consensus_objective": 0.5569756861505706,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.557, threshold=0.5 for medium",
  "timestamp": "2026-02-19T00:45:09.745897Z"
}

==> anc/logs/records/llm_log/designer_promotion_213_low.json <==
{
  "design_id": 213,
  "current_fidelity": "low",
  "consensus_objective": 0.4957783183240812,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.496, threshold=0.5 for medium",
  "timestamp": "2026-02-19T00:48:36.711102Z"
}

==> anc/logs/records/llm_log/designer_promotion_213_medium.json <==
{
  "design_id": 213,
  "current_fidelity": "medium",
  "consensus_objective": 0.15679020655206277,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.157, threshold=0.1 for high",
  "timestamp": "2026-02-19T01:01:35.724869Z"
}

==> anc/logs/records/llm_log/designer_promotion_214_low.json <==
{
  "design_id": 214,
  "current_fidelity": "low",
  "consensus_objective": 0.5836706370876115,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.584, threshold=0.5 for medium",
  "timestamp": "2026-02-19T01:04:34.786271Z"
}

==> anc/logs/records/llm_log/designer_promotion_215_low.json <==
{
  "design_id": 215,
  "current_fidelity": "low",
  "consensus_objective": 0.48911390925257037,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.489, threshold=0.5 for medium",
  "timestamp": "2026-02-19T01:07:41.818701Z"
}

==> anc/logs/records/llm_log/designer_promotion_215_medium.json <==
{
  "design_id": 215,
  "current_fidelity": "medium",
  "consensus_objective": 0.15473259941437595,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.155, threshold=0.1 for high",
  "timestamp": "2026-02-19T01:18:14.395886Z"
}

==> anc/logs/records/llm_log/designer_promotion_216_low.json <==
{
  "design_id": 216,
  "current_fidelity": "low",
  "consensus_objective": 0.5924404573823415,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.592, threshold=0.5 for medium",
  "timestamp": "2026-02-19T01:21:24.244178Z"
}

==> anc/logs/records/llm_log/designer_promotion_217_low.json <==
{
  "design_id": 217,
  "current_fidelity": "low",
  "consensus_objective": 0.4987988884074205,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.499, threshold=0.5 for medium",
  "timestamp": "2026-02-19T01:24:37.146508Z"
}

==> anc/logs/records/llm_log/designer_promotion_217_medium.json <==
{
  "design_id": 217,
  "current_fidelity": "medium",
  "consensus_objective": 0.09629486441902183,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.096, threshold=0.1 for high",
  "timestamp": "2026-02-19T01:34:55.467926Z"
}

==> anc/logs/records/llm_log/designer_promotion_218_low.json <==
{
  "design_id": 218,
  "current_fidelity": "low",
  "consensus_objective": 0.5877389059084501,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.588, threshold=0.5 for medium",
  "timestamp": "2026-02-19T02:17:33.017565Z"
}

==> anc/logs/records/llm_log/designer_promotion_219_low.json <==
{
  "design_id": 219,
  "current_fidelity": "low",
  "consensus_objective": 0.4799505095040267,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.480, threshold=0.5 for medium",
  "timestamp": "2026-02-19T02:20:24.718751Z"
}

==> anc/logs/records/llm_log/designer_promotion_219_medium.json <==
{
  "design_id": 219,
  "current_fidelity": "medium",
  "consensus_objective": 0.2121003346426841,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.212, threshold=0.1 for high",
  "timestamp": "2026-02-19T02:32:38.366254Z"
}

==> anc/logs/records/llm_log/designer_promotion_220_low.json <==
{
  "design_id": 220,
  "current_fidelity": "low",
  "consensus_objective": 0.38579647363307146,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.386, threshold=0.5 for medium",
  "timestamp": "2026-02-19T02:35:17.533208Z"
}

==> anc/logs/records/llm_log/designer_promotion_220_medium.json <==
{
  "design_id": 220,
  "current_fidelity": "medium",
  "consensus_objective": 0.07221845557910996,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.072, threshold=0.1 for high",
  "timestamp": "2026-02-19T02:45:15.739355Z"
}

==> anc/logs/records/llm_log/designer_promotion_221_low.json <==
{
  "design_id": 221,
  "current_fidelity": "low",
  "consensus_objective": 0.5318081966602377,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.532, threshold=0.5 for medium",
  "timestamp": "2026-02-19T03:36:12.121214Z"
}

==> anc/logs/records/llm_log/designer_promotion_222_low.json <==
{
  "design_id": 222,
  "current_fidelity": "low",
  "consensus_objective": 0.35595061267573835,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.356, threshold=0.5 for medium",
  "timestamp": "2026-02-19T03:38:23.386095Z"
}

==> anc/logs/records/llm_log/designer_promotion_222_medium.json <==
{
  "design_id": 222,
  "current_fidelity": "medium",
  "consensus_objective": 0.1036713013981618,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.104, threshold=0.1 for high",
  "timestamp": "2026-02-19T03:48:20.762501Z"
}

==> anc/logs/records/llm_log/designer_promotion_223_low.json <==
{
  "design_id": 223,
  "current_fidelity": "low",
  "consensus_objective": 0.5099161574185866,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.510, threshold=0.5 for medium",
  "timestamp": "2026-02-19T03:51:36.725027Z"
}

==> anc/logs/records/llm_log/designer_promotion_224_low.json <==
{
  "design_id": 224,
  "current_fidelity": "low",
  "consensus_objective": 0.7013333147268342,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.701, threshold=0.5 for medium",
  "timestamp": "2026-02-19T03:54:10.855113Z"
}

==> anc/logs/records/llm_log/designer_promotion_225_low.json <==
{
  "design_id": 225,
  "current_fidelity": "low",
  "consensus_objective": 0.5227242170590365,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.523, threshold=0.5 for medium",
  "timestamp": "2026-02-19T03:57:31.466813Z"
}

==> anc/logs/records/llm_log/designer_promotion_226_low.json <==
{
  "design_id": 226,
  "current_fidelity": "low",
  "consensus_objective": 0.6972632801189235,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.697, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:00:26.666110Z"
}

==> anc/logs/records/llm_log/designer_promotion_227_low.json <==
{
  "design_id": 227,
  "current_fidelity": "low",
  "consensus_objective": 0.666168181880095,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.666, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:04:26.210110Z"
}

==> anc/logs/records/llm_log/designer_promotion_228_low.json <==
{
  "design_id": 228,
  "current_fidelity": "low",
  "consensus_objective": 0.36367572195944337,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.364, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:07:07.672615Z"
}

==> anc/logs/records/llm_log/designer_promotion_228_medium.json <==
{
  "design_id": 228,
  "current_fidelity": "medium",
  "consensus_objective": 0.1889628720807385,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.189, threshold=0.1 for high",
  "timestamp": "2026-02-19T04:22:37.397380Z"
}

==> anc/logs/records/llm_log/designer_promotion_229_low.json <==
{
  "design_id": 229,
  "current_fidelity": "low",
  "consensus_objective": 0.5627425349168415,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.563, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:28:43.125076Z"
}

==> anc/logs/records/llm_log/designer_promotion_230_low.json <==
{
  "design_id": 230,
  "current_fidelity": "low",
  "consensus_objective": 0.39456759657426643,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.395, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:31:24.128813Z"
}

==> anc/logs/records/llm_log/designer_promotion_230_medium.json <==
{
  "design_id": 230,
  "current_fidelity": "medium",
  "consensus_objective": 0.159871864107702,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.160, threshold=0.1 for high",
  "timestamp": "2026-02-19T04:44:12.457041Z"
}

==> anc/logs/records/llm_log/designer_promotion_231_low.json <==
{
  "design_id": 231,
  "current_fidelity": "low",
  "consensus_objective": 0.5279243780522319,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.528, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:47:35.655931Z"
}

==> anc/logs/records/llm_log/designer_promotion_232_low.json <==
{
  "design_id": 232,
  "current_fidelity": "low",
  "consensus_objective": 0.6032614650053332,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.603, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:50:49.788624Z"
}

==> anc/logs/records/llm_log/designer_promotion_233_low.json <==
{
  "design_id": 233,
  "current_fidelity": "low",
  "consensus_objective": 0.5300958393102367,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.530, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:54:45.738697Z"
}

==> anc/logs/records/llm_log/designer_promotion_234_low.json <==
{
  "design_id": 234,
  "current_fidelity": "low",
  "consensus_objective": 0.39418576433596436,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.394, threshold=0.5 for medium",
  "timestamp": "2026-02-19T04:58:09.309076Z"
}

==> anc/logs/records/llm_log/designer_promotion_234_medium.json <==
{
  "design_id": 234,
  "current_fidelity": "medium",
  "consensus_objective": 0.15013474446902028,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.150, threshold=0.1 for high",
  "timestamp": "2026-02-19T05:13:43.218515Z"
}

==> anc/logs/records/llm_log/designer_promotion_235_low.json <==
{
  "design_id": 235,
  "current_fidelity": "low",
  "consensus_objective": 0.4931602473339625,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.493, threshold=0.5 for medium",
  "timestamp": "2026-02-19T05:17:32.294610Z"
}

==> anc/logs/records/llm_log/designer_promotion_235_medium.json <==
{
  "design_id": 235,
  "current_fidelity": "medium",
  "consensus_objective": 0.14925133308210517,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.149, threshold=0.1 for high",
  "timestamp": "2026-02-19T05:27:01.081523Z"
}

==> anc/logs/records/llm_log/designer_promotion_236_low.json <==
{
  "design_id": 236,
  "current_fidelity": "low",
  "consensus_objective": 0.3755856719507474,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.376, threshold=0.5 for medium",
  "timestamp": "2026-02-19T05:29:41.711628Z"
}

==> anc/logs/records/llm_log/designer_promotion_236_medium.json <==
{
  "design_id": 236,
  "current_fidelity": "medium",
  "consensus_objective": 0.09645562321174489,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.096, threshold=0.1 for high",
  "timestamp": "2026-02-19T05:39:12.936566Z"
}

==> anc/logs/records/llm_log/designer_promotion_237_low.json <==
{
  "design_id": 237,
  "current_fidelity": "low",
  "consensus_objective": 0.5180872536762482,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.518, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:24:10.051793Z"
}

==> anc/logs/records/llm_log/designer_promotion_238_low.json <==
{
  "design_id": 238,
  "current_fidelity": "low",
  "consensus_objective": 0.40032217730546465,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:27:11.688777Z"
}

==> anc/logs/records/llm_log/designer_promotion_238_medium.json <==
{
  "design_id": 238,
  "current_fidelity": "medium",
  "consensus_objective": 0.10563670009178129,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.106, threshold=0.1 for high",
  "timestamp": "2026-02-19T06:39:26.960982Z"
}

==> anc/logs/records/llm_log/designer_promotion_239_low.json <==
{
  "design_id": 239,
  "current_fidelity": "low",
  "consensus_objective": 0.5050023440861121,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.505, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:42:41.563240Z"
}

==> anc/logs/records/llm_log/designer_promotion_240_low.json <==
{
  "design_id": 240,
  "current_fidelity": "low",
  "consensus_objective": 0.46969162847409124,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.470, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:46:55.940592Z"
}

==> anc/logs/records/llm_log/designer_promotion_240_medium.json <==
{
  "design_id": 240,
  "current_fidelity": "medium",
  "consensus_objective": 0.11247844404064089,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.112, threshold=0.1 for high",
  "timestamp": "2026-02-19T06:58:37.692989Z"
}

==> anc/logs/records/llm_log/designer_promotion_241_low.json <==
{
  "design_id": 241,
  "current_fidelity": "low",
  "consensus_objective": 0.5110581669546874,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.511, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:01:33.311213Z"
}

==> anc/logs/records/llm_log/designer_promotion_242_low.json <==
{
  "design_id": 242,
  "current_fidelity": "low",
  "consensus_objective": 0.4078187288169599,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.408, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:04:21.995579Z"
}

==> anc/logs/records/llm_log/designer_promotion_242_medium.json <==
{
  "design_id": 242,
  "current_fidelity": "medium",
  "consensus_objective": 0.11204518236561775,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.112, threshold=0.1 for high",
  "timestamp": "2026-02-19T07:16:10.898543Z"
}

==> anc/logs/records/llm_log/designer_promotion_243_low.json <==
{
  "design_id": 243,
  "current_fidelity": "low",
  "consensus_objective": 0.5361736037588682,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.536, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:19:29.371823Z"
}

==> anc/logs/records/llm_log/designer_promotion_244_low.json <==
{
  "design_id": 244,
  "current_fidelity": "low",
  "consensus_objective": 0.4439495410519511,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:22:44.178683Z"
}

==> anc/logs/records/llm_log/designer_promotion_244_medium.json <==
{
  "design_id": 244,
  "current_fidelity": "medium",
  "consensus_objective": 0.1274966906125531,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.127, threshold=0.1 for high",
  "timestamp": "2026-02-19T07:35:06.340402Z"
}

==> anc/logs/records/llm_log/designer_promotion_245_low.json <==
{
  "design_id": 245,
  "current_fidelity": "low",
  "consensus_objective": 0.46266301043880714,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.463, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:40:15.717608Z"
}

==> anc/logs/records/llm_log/designer_promotion_245_medium.json <==
{
  "design_id": 245,
  "current_fidelity": "medium",
  "consensus_objective": 0.1943484593517985,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.194, threshold=0.1 for high",
  "timestamp": "2026-02-19T07:54:19.025407Z"
}

==> anc/logs/records/llm_log/designer_promotion_246_low.json <==
{
  "design_id": 246,
  "current_fidelity": "low",
  "consensus_objective": 0.3992727601124472,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.399, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:56:56.554780Z"
}

==> anc/logs/records/llm_log/designer_promotion_246_medium.json <==
{
  "design_id": 246,
  "current_fidelity": "medium",
  "consensus_objective": 0.0678446541875853,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.068, threshold=0.1 for high",
  "timestamp": "2026-02-19T08:07:14.850809Z"
}

==> anc/logs/records/llm_log/designer_promotion_247_low.json <==
{
  "design_id": 247,
  "current_fidelity": "low",
  "consensus_objective": 0.5034033347479725,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.503, threshold=0.5 for medium",
  "timestamp": "2026-02-19T08:45:51.878740Z"
}

==> anc/logs/records/llm_log/designer_promotion_248_low.json <==
{
  "design_id": 248,
  "current_fidelity": "low",
  "consensus_objective": 0.4622438964919503,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-19T08:49:00.241251Z"
}

==> anc/logs/records/llm_log/designer_promotion_248_medium.json <==
{
  "design_id": 248,
  "current_fidelity": "medium",
  "consensus_objective": 0.22918703006268135,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.229, threshold=0.1 for high",
  "timestamp": "2026-02-19T09:07:23.177389Z"
}

==> anc/logs/records/llm_log/designer_promotion_249_low.json <==
{
  "design_id": 249,
  "current_fidelity": "low",
  "consensus_objective": 0.5879121692617932,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.588, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:14:45.367885Z"
}

==> anc/logs/records/llm_log/designer_promotion_250_low.json <==
{
  "design_id": 250,
  "current_fidelity": "low",
  "consensus_objective": 0.4996192554003157,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:18:29.060030Z"
}

==> anc/logs/records/llm_log/designer_promotion_250_medium.json <==
{
  "design_id": 250,
  "current_fidelity": "medium",
  "consensus_objective": 0.42098296796881696,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.421, threshold=0.1 for high",
  "timestamp": "2026-02-19T09:26:21.064252Z"
}

==> anc/logs/records/llm_log/designer_promotion_251_low.json <==
{
  "design_id": 251,
  "current_fidelity": "low",
  "consensus_objective": 0.5340634750149336,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.534, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:30:08.480123Z"
}

==> anc/logs/records/llm_log/designer_promotion_252_low.json <==
{
  "design_id": 252,
  "current_fidelity": "low",
  "consensus_objective": 0.7162453864632276,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.716, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:33:02.050887Z"
}

==> anc/logs/records/llm_log/designer_promotion_253_low.json <==
{
  "design_id": 253,
  "current_fidelity": "low",
  "consensus_objective": 0.6121220093219298,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.612, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:36:21.358663Z"
}

==> anc/logs/records/llm_log/designer_promotion_254_low.json <==
{
  "design_id": 254,
  "current_fidelity": "low",
  "consensus_objective": 0.7804871224716977,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.780, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:38:51.855076Z"
}

==> anc/logs/records/llm_log/designer_promotion_255_low.json <==
{
  "design_id": 255,
  "current_fidelity": "low",
  "consensus_objective": 0.5178445907128912,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.518, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:42:17.518077Z"
}

==> anc/logs/records/llm_log/designer_promotion_256_low.json <==
{
  "design_id": 256,
  "current_fidelity": "low",
  "consensus_objective": 0.5659209068562697,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.566, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:45:41.644534Z"
}

==> anc/logs/records/llm_log/designer_promotion_257_low.json <==
{
  "design_id": 257,
  "current_fidelity": "low",
  "consensus_objective": 0.8063096501844481,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.806, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:49:48.626557Z"
}

==> anc/logs/records/llm_log/designer_promotion_258_low.json <==
{
  "design_id": 258,
  "current_fidelity": "low",
  "consensus_objective": 0.4454322014144282,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.445, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:52:37.830171Z"
}

==> anc/logs/records/llm_log/designer_promotion_258_medium.json <==
{
  "design_id": 258,
  "current_fidelity": "medium",
  "consensus_objective": 0.24405192712179596,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.244, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:00:04.414279Z"
}

==> anc/logs/records/llm_log/designer_promotion_259_low.json <==
{
  "design_id": 259,
  "current_fidelity": "low",
  "consensus_objective": 0.5434550036222614,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.543, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:03:11.871489Z"
}

==> anc/logs/records/llm_log/designer_promotion_260_low.json <==
{
  "design_id": 260,
  "current_fidelity": "low",
  "consensus_objective": 0.829023067276007,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.829, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:06:24.317305Z"
}

==> anc/logs/records/llm_log/designer_promotion_261_low.json <==
{
  "design_id": 261,
  "current_fidelity": "low",
  "consensus_objective": 0.7136448024156277,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.714, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:10:01.050230Z"
}

==> anc/logs/records/llm_log/designer_promotion_262_low.json <==
{
  "design_id": 262,
  "current_fidelity": "low",
  "consensus_objective": 0.4142315066363218,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.414, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:12:41.339535Z"
}

==> anc/logs/records/llm_log/designer_promotion_262_medium.json <==
{
  "design_id": 262,
  "current_fidelity": "medium",
  "consensus_objective": 0.24270757516079994,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.243, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:19:41.874886Z"
}

==> anc/logs/records/llm_log/designer_promotion_263_low.json <==
{
  "design_id": 263,
  "current_fidelity": "low",
  "consensus_objective": 0.614982390447953,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.615, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:22:57.195257Z"
}

==> anc/logs/records/llm_log/designer_promotion_264_low.json <==
{
  "design_id": 264,
  "current_fidelity": "low",
  "consensus_objective": 0.3924688788915721,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.392, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:25:55.288115Z"
}

==> anc/logs/records/llm_log/designer_promotion_264_medium.json <==
{
  "design_id": 264,
  "current_fidelity": "medium",
  "consensus_objective": 0.23597309550216897,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.236, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:31:41.145894Z"
}

==> anc/logs/records/llm_log/designer_promotion_265_low.json <==
{
  "design_id": 265,
  "current_fidelity": "low",
  "consensus_objective": 0.5342748286346136,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.534, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:35:02.209673Z"
}

==> anc/logs/records/llm_log/designer_promotion_266_low.json <==
{
  "design_id": 266,
  "current_fidelity": "low",
  "consensus_objective": 0.4529632366711439,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.453, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:37:40.676991Z"
}

==> anc/logs/records/llm_log/designer_promotion_266_medium.json <==
{
  "design_id": 266,
  "current_fidelity": "medium",
  "consensus_objective": 0.4014129634560422,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.401, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:52:53.398334Z"
}

==> anc/logs/records/llm_log/designer_promotion_267_low.json <==
{
  "design_id": 267,
  "current_fidelity": "low",
  "consensus_objective": 0.5083598046045583,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.508, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:56:29.486989Z"
}

==> anc/logs/records/llm_log/designer_promotion_268_low.json <==
{
  "design_id": 268,
  "current_fidelity": "low",
  "consensus_objective": 0.42963238412303756,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.430, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:59:36.165988Z"
}

==> anc/logs/records/llm_log/designer_promotion_268_medium.json <==
{
  "design_id": 268,
  "current_fidelity": "medium",
  "consensus_objective": 0.3559010204345359,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.356, threshold=0.1 for high",
  "timestamp": "2026-02-19T11:10:02.591881Z"
}

==> anc/logs/records/llm_log/designer_promotion_269_low.json <==
{
  "design_id": 269,
  "current_fidelity": "low",
  "consensus_objective": 0.6908762229325623,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.691, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:16:59.547436Z"
}

==> anc/logs/records/llm_log/designer_promotion_270_low.json <==
{
  "design_id": 270,
  "current_fidelity": "low",
  "consensus_objective": 0.42355163333367474,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.424, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:20:02.271567Z"
}

==> anc/logs/records/llm_log/designer_promotion_270_medium.json <==
{
  "design_id": 270,
  "current_fidelity": "medium",
  "consensus_objective": 0.26920089215755116,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.269, threshold=0.1 for high",
  "timestamp": "2026-02-19T11:25:59.557743Z"
}

==> anc/logs/records/llm_log/designer_promotion_271_low.json <==
{
  "design_id": 271,
  "current_fidelity": "low",
  "consensus_objective": 0.5725279580865749,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.573, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:29:36.044116Z"
}

==> anc/logs/records/llm_log/designer_promotion_272_low.json <==
{
  "design_id": 272,
  "current_fidelity": "low",
  "consensus_objective": 0.7183776804141225,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.718, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:32:52.927684Z"
}

==> anc/logs/records/llm_log/designer_promotion_273_low.json <==
{
  "design_id": 273,
  "current_fidelity": "low",
  "consensus_objective": 0.5822909943102654,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.582, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:36:15.083395Z"
}

==> anc/logs/records/llm_log/designer_promotion_274_low.json <==
{
  "design_id": 274,
  "current_fidelity": "low",
  "consensus_objective": 0.4588873371386273,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.459, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:39:09.452469Z"
}

==> anc/logs/records/llm_log/designer_promotion_274_medium.json <==
{
  "design_id": 274,
  "current_fidelity": "medium",
  "consensus_objective": 0.2086334847120202,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.209, threshold=0.1 for high",
  "timestamp": "2026-02-19T11:57:18.678681Z"
}

==> anc/logs/records/llm_log/designer_promotion_275_low.json <==
{
  "design_id": 275,
  "current_fidelity": "low",
  "consensus_objective": 0.6299753879052299,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.630, threshold=0.5 for medium",
  "timestamp": "2026-02-19T12:00:59.274655Z"
}

==> anc/logs/records/llm_log/designer_promotion_276_low.json <==
{
  "design_id": 276,
  "current_fidelity": "low",
  "consensus_objective": 0.6965169980877286,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.697, threshold=0.5 for medium",
  "timestamp": "2026-02-19T12:04:16.876205Z"
}

==> anc/logs/records/llm_log/designer_promotion_277_low.json <==
{
  "design_id": 277,
  "current_fidelity": "low",
  "consensus_objective": 0.516778388840787,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.517, threshold=0.5 for medium",
  "timestamp": "2026-02-19T12:08:36.132880Z"
}

==> anc/logs/records/llm_log/designer_promotion_278_low.json <==
{
  "design_id": 278,
  "current_fidelity": "low",
  "consensus_objective": 0.42327157872297994,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.423, threshold=0.5 for medium",
  "timestamp": "2026-02-19T12:11:41.136485Z"
}

==> anc/logs/records/llm_log/designer_promotion_278_medium.json <==
{
  "design_id": 278,
  "current_fidelity": "medium",
  "consensus_objective": 0.2829186036905235,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.283, threshold=0.1 for high",
  "timestamp": "2026-02-19T12:18:21.601449Z"
}

==> anc/logs/records/llm_log/designer_promotion_279_low.json <==
{
  "design_id": 279,
  "current_fidelity": "low",
  "consensus_objective": 0.5344600011989346,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.534, threshold=0.5 for medium",
  "timestamp": "2026-02-19T12:21:50.412609Z"
}

==> anc/logs/records/llm_log/designer_promotion_280_low.json <==
{
  "design_id": 280,
  "current_fidelity": "low",
  "consensus_objective": 0.4487885750720591,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.449, threshold=0.5 for medium",
  "timestamp": "2026-02-19T12:25:04.776165Z"
}

==> anc/logs/records/llm_log/designer_promotion_280_medium.json <==
{
  "design_id": 280,
  "current_fidelity": "medium",
  "consensus_objective": 0.08498215027024346,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.085, threshold=0.1 for high",
  "timestamp": "2026-02-19T12:35:23.211821Z"
}

==> anc/logs/records/llm_log/designer_promotion_281_low.json <==
{
  "design_id": 281,
  "current_fidelity": "low",
  "consensus_objective": 0.5497624569834445,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.550, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:17:00.201055Z"
}

==> anc/logs/records/llm_log/designer_promotion_282_low.json <==
{
  "design_id": 282,
  "current_fidelity": "low",
  "consensus_objective": 0.46276904088626686,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.463, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:20:29.299481Z"
}

==> anc/logs/records/llm_log/designer_promotion_282_medium.json <==
{
  "design_id": 282,
  "current_fidelity": "medium",
  "consensus_objective": 0.22386118135957728,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.224, threshold=0.1 for high",
  "timestamp": "2026-02-19T13:25:52.986536Z"
}

==> anc/logs/records/llm_log/designer_promotion_283_low.json <==
{
  "design_id": 283,
  "current_fidelity": "low",
  "consensus_objective": 0.5710571705082146,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.571, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:29:29.548322Z"
}

==> anc/logs/records/llm_log/designer_promotion_284_low.json <==
{
  "design_id": 284,
  "current_fidelity": "low",
  "consensus_objective": 0.44286393565638976,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.443, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:32:51.264450Z"
}

==> anc/logs/records/llm_log/designer_promotion_284_medium.json <==
{
  "design_id": 284,
  "current_fidelity": "medium",
  "consensus_objective": 0.24939498436140647,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.249, threshold=0.1 for high",
  "timestamp": "2026-02-19T13:39:14.875423Z"
}

==> anc/logs/records/llm_log/designer_promotion_285_low.json <==
{
  "design_id": 285,
  "current_fidelity": "low",
  "consensus_objective": 0.5217908611988972,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.522, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:42:52.977742Z"
}

==> anc/logs/records/llm_log/designer_promotion_286_low.json <==
{
  "design_id": 286,
  "current_fidelity": "low",
  "consensus_objective": 0.8151505009023355,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.815, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:45:19.817162Z"
}

==> anc/logs/records/llm_log/designer_promotion_287_low.json <==
{
  "design_id": 287,
  "current_fidelity": "low",
  "consensus_objective": 0.5934760205992432,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.593, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:49:47.089656Z"
}

==> anc/logs/records/llm_log/designer_promotion_288_low.json <==
{
  "design_id": 288,
  "current_fidelity": "low",
  "consensus_objective": 0.5482335446228294,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.548, threshold=0.5 for medium",
  "timestamp": "2026-02-19T13:53:48.364301Z"
}

==> anc/logs/records/llm_log/designer_promotion_289_low.json <==
{
  "design_id": 289,
  "current_fidelity": "low",
  "consensus_objective": 0.6404793968867366,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.640, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:01:24.618806Z"
}

==> anc/logs/records/llm_log/designer_promotion_290_low.json <==
{
  "design_id": 290,
  "current_fidelity": "low",
  "consensus_objective": 0.9008770978971026,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.901, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:04:19.351958Z"
}

==> anc/logs/records/llm_log/designer_promotion_291_low.json <==
{
  "design_id": 291,
  "current_fidelity": "low",
  "consensus_objective": 0.7684208622399653,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.768, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:08:40.570843Z"
}

==> anc/logs/records/llm_log/designer_promotion_292_low.json <==
{
  "design_id": 292,
  "current_fidelity": "low",
  "consensus_objective": 0.9126821699347073,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.913, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:11:49.024889Z"
}

==> anc/logs/records/llm_log/designer_promotion_293_low.json <==
{
  "design_id": 293,
  "current_fidelity": "low",
  "consensus_objective": 0.5975588026893621,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.598, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:15:41.728691Z"
}

==> anc/logs/records/llm_log/designer_promotion_294_low.json <==
{
  "design_id": 294,
  "current_fidelity": "low",
  "consensus_objective": 0.7448378082114687,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.745, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:19:57.174684Z"
}

==> anc/logs/records/llm_log/designer_promotion_295_low.json <==
{
  "design_id": 295,
  "current_fidelity": "low",
  "consensus_objective": 0.7906982394176255,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.791, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:23:48.495824Z"
}

==> anc/logs/records/llm_log/designer_promotion_296_low.json <==
{
  "design_id": 296,
  "current_fidelity": "low",
  "consensus_objective": 0.749272057963922,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.749, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:27:42.205577Z"
}

==> anc/logs/records/llm_log/designer_promotion_297_low.json <==
{
  "design_id": 297,
  "current_fidelity": "low",
  "consensus_objective": 0.8333246662308001,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.833, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:32:03.345949Z"
}

==> anc/logs/records/llm_log/designer_promotion_298_low.json <==
{
  "design_id": 298,
  "current_fidelity": "low",
  "consensus_objective": 0.45064355810003603,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.451, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:34:46.598828Z"
}

==> anc/logs/records/llm_log/designer_promotion_298_medium.json <==
{
  "design_id": 298,
  "current_fidelity": "medium",
  "consensus_objective": 0.39375850324262024,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.394, threshold=0.1 for high",
  "timestamp": "2026-02-19T14:45:41.489940Z"
}

==> anc/logs/records/llm_log/designer_promotion_299_low.json <==
{
  "design_id": 299,
  "current_fidelity": "low",
  "consensus_objective": 0.5437147405779262,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.544, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:49:44.533790Z"
}

==> anc/logs/records/llm_log/designer_promotion_300_low.json <==
{
  "design_id": 300,
  "current_fidelity": "low",
  "consensus_objective": 0.6545287699018179,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.655, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:52:52.741621Z"
}

==> anc/logs/records/llm_log/designer_promotion_301_low.json <==
{
  "design_id": 301,
  "current_fidelity": "low",
  "consensus_objective": 0.7694226701264603,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.769, threshold=0.5 for medium",
  "timestamp": "2026-02-19T14:56:51.728382Z"
}

==> anc/logs/records/llm_log/designer_promotion_302_low.json <==
{
  "design_id": 302,
  "current_fidelity": "low",
  "consensus_objective": 0.49888894460248234,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.499, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:00:14.351205Z"
}

==> anc/logs/records/llm_log/designer_promotion_302_medium.json <==
{
  "design_id": 302,
  "current_fidelity": "medium",
  "consensus_objective": 0.3472688108070405,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.347, threshold=0.1 for high",
  "timestamp": "2026-02-19T15:09:48.620496Z"
}

==> anc/logs/records/llm_log/designer_promotion_303_low.json <==
{
  "design_id": 303,
  "current_fidelity": "low",
  "consensus_objective": 0.6066442998943277,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.607, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:13:10.992805Z"
}

==> anc/logs/records/llm_log/designer_promotion_304_low.json <==
{
  "design_id": 304,
  "current_fidelity": "low",
  "consensus_objective": 0.5181070785252768,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.518, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:16:51.613541Z"
}

==> anc/logs/records/llm_log/designer_promotion_305_low.json <==
{
  "design_id": 305,
  "current_fidelity": "low",
  "consensus_objective": 0.6418630196417385,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.642, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:20:30.008476Z"
}

==> anc/logs/records/llm_log/designer_promotion_306_low.json <==
{
  "design_id": 306,
  "current_fidelity": "low",
  "consensus_objective": 0.7300718907208905,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.730, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:23:17.793603Z"
}

==> anc/logs/records/llm_log/designer_promotion_307_low.json <==
{
  "design_id": 307,
  "current_fidelity": "low",
  "consensus_objective": 0.6378096813308916,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.638, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:27:00.409343Z"
}

==> anc/logs/records/llm_log/designer_promotion_308_low.json <==
{
  "design_id": 308,
  "current_fidelity": "low",
  "consensus_objective": 0.4927482145264926,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.493, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:30:34.779924Z"
}

==> anc/logs/records/llm_log/designer_promotion_308_medium.json <==
{
  "design_id": 308,
  "current_fidelity": "medium",
  "consensus_objective": 0.3639024226732393,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.364, threshold=0.1 for high",
  "timestamp": "2026-02-19T15:42:38.494589Z"
}

==> anc/logs/records/llm_log/designer_promotion_309_low.json <==
{
  "design_id": 309,
  "current_fidelity": "low",
  "consensus_objective": 0.5314699692779121,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.531, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:50:28.118278Z"
}

==> anc/logs/records/llm_log/designer_promotion_310_low.json <==
{
  "design_id": 310,
  "current_fidelity": "low",
  "consensus_objective": 0.47651497794684755,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.477, threshold=0.5 for medium",
  "timestamp": "2026-02-19T15:53:26.756535Z"
}

==> anc/logs/records/llm_log/designer_promotion_310_medium.json <==
{
  "design_id": 310,
  "current_fidelity": "medium",
  "consensus_objective": 0.3314079932729652,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.331, threshold=0.1 for high",
  "timestamp": "2026-02-19T16:02:20.020934Z"
}

==> anc/logs/records/llm_log/designer_promotion_311_low.json <==
{
  "design_id": 311,
  "current_fidelity": "low",
  "consensus_objective": 0.8497388144892131,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.850, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:06:40.342218Z"
}

==> anc/logs/records/llm_log/designer_promotion_312_low.json <==
{
  "design_id": 312,
  "current_fidelity": "low",
  "consensus_objective": 0.45053208361917424,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.451, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:10:01.780102Z"
}

==> anc/logs/records/llm_log/designer_promotion_312_medium.json <==
{
  "design_id": 312,
  "current_fidelity": "medium",
  "consensus_objective": 0.279086621029896,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.279, threshold=0.1 for high",
  "timestamp": "2026-02-19T16:17:09.094108Z"
}

==> anc/logs/records/llm_log/designer_promotion_313_low.json <==
{
  "design_id": 313,
  "current_fidelity": "low",
  "consensus_objective": 0.7413635908903753,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.741, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:20:52.920807Z"
}

==> anc/logs/records/llm_log/designer_promotion_314_low.json <==
{
  "design_id": 314,
  "current_fidelity": "low",
  "consensus_objective": 0.8783961526683152,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.878, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:23:55.481887Z"
}

==> anc/logs/records/llm_log/designer_promotion_315_low.json <==
{
  "design_id": 315,
  "current_fidelity": "low",
  "consensus_objective": 0.5794880929487982,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.579, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:27:33.918150Z"
}

==> anc/logs/records/llm_log/designer_promotion_316_low.json <==
{
  "design_id": 316,
  "current_fidelity": "low",
  "consensus_objective": 0.48064935276092635,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.481, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:30:26.897765Z"
}

==> anc/logs/records/llm_log/designer_promotion_316_medium.json <==
{
  "design_id": 316,
  "current_fidelity": "medium",
  "consensus_objective": 0.32412575059019766,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.324, threshold=0.1 for high",
  "timestamp": "2026-02-19T16:38:02.356488Z"
}

==> anc/logs/records/llm_log/designer_promotion_317_low.json <==
{
  "design_id": 317,
  "current_fidelity": "low",
  "consensus_objective": 0.6032919696388473,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.603, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:41:26.401953Z"
}

==> anc/logs/records/llm_log/designer_promotion_318_low.json <==
{
  "design_id": 318,
  "current_fidelity": "low",
  "consensus_objective": 0.36901235229840545,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.369, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:44:17.616384Z"
}

==> anc/logs/records/llm_log/designer_promotion_318_medium.json <==
{
  "design_id": 318,
  "current_fidelity": "medium",
  "consensus_objective": 0.26733695107335465,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.267, threshold=0.1 for high",
  "timestamp": "2026-02-19T16:51:43.067419Z"
}

==> anc/logs/records/llm_log/designer_promotion_319_low.json <==
{
  "design_id": 319,
  "current_fidelity": "low",
  "consensus_objective": 0.6755429395095368,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.676, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:56:11.904125Z"
}

==> anc/logs/records/llm_log/designer_promotion_320_low.json <==
{
  "design_id": 320,
  "current_fidelity": "low",
  "consensus_objective": 0.4280002040098218,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.428, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:59:15.637469Z"
}

==> anc/logs/records/llm_log/designer_promotion_320_medium.json <==
{
  "design_id": 320,
  "current_fidelity": "medium",
  "consensus_objective": 0.3724768841981123,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.372, threshold=0.1 for high",
  "timestamp": "2026-02-19T17:10:08.702866Z"
}

==> anc/logs/records/llm_log/designer_promotion_322_low.json <==
{
  "design_id": 322,
  "current_fidelity": "low",
  "consensus_objective": 0.48715002430790333,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.487, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:09:27.306187Z"
}

==> anc/logs/records/llm_log/designer_promotion_322_medium.json <==
{
  "design_id": 322,
  "current_fidelity": "medium",
  "consensus_objective": 0.12357474965713539,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.124, threshold=0.1 for high",
  "timestamp": "2026-02-20T06:17:33.319332Z"
}

==> anc/logs/records/llm_log/designer_promotion_323_low.json <==
{
  "design_id": 323,
  "current_fidelity": "low",
  "consensus_objective": 0.8186204095785188,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.819, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:20:35.952899Z"
}

==> anc/logs/records/llm_log/designer_promotion_324_low.json <==
{
  "design_id": 324,
  "current_fidelity": "low",
  "consensus_objective": 0.5419856094488884,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.542, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:24:17.853018Z"
}

==> anc/logs/records/llm_log/designer_promotion_325_low.json <==
{
  "design_id": 325,
  "current_fidelity": "low",
  "consensus_objective": 0.45855895939113295,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.459, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:27:20.125337Z"
}

==> anc/logs/records/llm_log/designer_promotion_325_medium.json <==
{
  "design_id": 325,
  "current_fidelity": "medium",
  "consensus_objective": 0.22867437933529602,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.229, threshold=0.1 for high",
  "timestamp": "2026-02-20T06:33:05.348860Z"
}

==> anc/logs/records/llm_log/designer_promotion_326_low.json <==
{
  "design_id": 326,
  "current_fidelity": "low",
  "consensus_objective": 0.5501838805304207,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.550, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:36:38.791301Z"
}

==> anc/logs/records/llm_log/designer_promotion_327_low.json <==
{
  "design_id": 327,
  "current_fidelity": "low",
  "consensus_objective": 0.47840282998021894,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.478, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:39:30.000597Z"
}

==> anc/logs/records/llm_log/designer_promotion_327_medium.json <==
{
  "design_id": 327,
  "current_fidelity": "medium",
  "consensus_objective": 0.2662525423424394,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.266, threshold=0.1 for high",
  "timestamp": "2026-02-20T06:45:28.239329Z"
}

==> anc/logs/records/llm_log/designer_promotion_328_low.json <==
{
  "design_id": 328,
  "current_fidelity": "low",
  "consensus_objective": 0.4743104537995293,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-20T06:48:51.753113Z"
}

==> anc/logs/records/llm_log/designer_promotion_328_medium.json <==
{
  "design_id": 328,
  "current_fidelity": "medium",
  "consensus_objective": 0.1569555181924568,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.157, threshold=0.1 for high",
  "timestamp": "2026-02-20T06:59:48.401792Z"
}

==> anc/logs/records/llm_log/designer_promotion_329_low.json <==
{
  "design_id": 329,
  "current_fidelity": "low",
  "consensus_objective": 0.42079482022056625,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.421, threshold=0.5 for medium",
  "timestamp": "2026-02-20T07:02:48.862633Z"
}

==> anc/logs/records/llm_log/designer_promotion_329_medium.json <==
{
  "design_id": 329,
  "current_fidelity": "medium",
  "consensus_objective": 0.20079852249767613,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.201, threshold=0.1 for high",
  "timestamp": "2026-02-20T07:20:53.838146Z"
}

==> anc/logs/records/llm_log/designer_promotion_330_low.json <==
{
  "design_id": 330,
  "current_fidelity": "low",
  "consensus_objective": 0.5458102290261581,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.546, threshold=0.5 for medium",
  "timestamp": "2026-02-20T07:28:36.350490Z"
}

==> anc/logs/records/llm_log/designer_promotion_331_low.json <==
{
  "design_id": 331,
  "current_fidelity": "low",
  "consensus_objective": 0.46206272415422517,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-20T07:31:36.314964Z"
}

==> anc/logs/records/llm_log/designer_promotion_331_medium.json <==
{
  "design_id": 331,
  "current_fidelity": "medium",
  "consensus_objective": 0.21691761553020708,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.217, threshold=0.1 for high",
  "timestamp": "2026-02-20T07:52:42.978879Z"
}

==> anc/logs/records/llm_log/designer_promotion_332_low.json <==
{
  "design_id": 332,
  "current_fidelity": "low",
  "consensus_objective": 0.49890223062452377,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.499, threshold=0.5 for medium",
  "timestamp": "2026-02-20T07:56:53.095254Z"
}

==> anc/logs/records/llm_log/designer_promotion_332_medium.json <==
{
  "design_id": 332,
  "current_fidelity": "medium",
  "consensus_objective": 0.1310882617681308,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.131, threshold=0.1 for high",
  "timestamp": "2026-02-20T08:05:38.381620Z"
}

==> anc/logs/records/llm_log/designer_promotion_333_low.json <==
{
  "design_id": 333,
  "current_fidelity": "low",
  "consensus_objective": 0.46388591326835865,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.464, threshold=0.5 for medium",
  "timestamp": "2026-02-20T08:09:07.492432Z"
}

==> anc/logs/records/llm_log/designer_promotion_333_medium.json <==
{
  "design_id": 333,
  "current_fidelity": "medium",
  "consensus_objective": 0.25109561391661317,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.251, threshold=0.1 for high",
  "timestamp": "2026-02-20T08:14:39.355854Z"
}

==> anc/logs/records/llm_log/designer_promotion_334_low.json <==
{
  "design_id": 334,
  "current_fidelity": "low",
  "consensus_objective": 0.5908073862112947,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.591, threshold=0.5 for medium",
  "timestamp": "2026-02-20T08:18:08.612824Z"
}

==> anc/logs/records/llm_log/designer_promotion_335_low.json <==
{
  "design_id": 335,
  "current_fidelity": "low",
  "consensus_objective": 0.4607254955739989,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.461, threshold=0.5 for medium",
  "timestamp": "2026-02-20T08:21:25.212601Z"
}

==> anc/logs/records/llm_log/designer_promotion_335_medium.json <==
{
  "design_id": 335,
  "current_fidelity": "medium",
  "consensus_objective": 0.21522626451918872,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.215, threshold=0.1 for high",
  "timestamp": "2026-02-20T08:41:53.842631Z"
}

==> anc/logs/records/llm_log/designer_promotion_336_low.json <==
{
  "design_id": 336,
  "current_fidelity": "low",
  "consensus_objective": 0.5272316747479422,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.527, threshold=0.5 for medium",
  "timestamp": "2026-02-20T08:45:21.166328Z"
}

==> anc/logs/records/llm_log/designer_promotion_337_low.json <==
{
  "design_id": 337,
  "current_fidelity": "low",
  "consensus_objective": 0.45589502777273005,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.456, threshold=0.5 for medium",
  "timestamp": "2026-02-20T08:48:49.429279Z"
}

==> anc/logs/records/llm_log/designer_promotion_337_medium.json <==
{
  "design_id": 337,
  "current_fidelity": "medium",
  "consensus_objective": 0.26132780645620357,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.261, threshold=0.1 for high",
  "timestamp": "2026-02-20T08:54:28.106465Z"
}

==> anc/logs/records/llm_log/designer_promotion_338_low.json <==
{
  "design_id": 338,
  "current_fidelity": "low",
  "consensus_objective": 0.6203426666619857,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.620, threshold=0.5 for medium",
  "timestamp": "2026-02-20T08:57:46.868405Z"
}

==> anc/logs/records/llm_log/designer_promotion_339_low.json <==
{
  "design_id": 339,
  "current_fidelity": "low",
  "consensus_objective": 0.3855172156151484,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.386, threshold=0.5 for medium",
  "timestamp": "2026-02-20T09:01:10.476007Z"
}

==> anc/logs/records/llm_log/designer_promotion_339_medium.json <==
{
  "design_id": 339,
  "current_fidelity": "medium",
  "consensus_objective": 0.06572944813486699,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.066, threshold=0.1 for high",
  "timestamp": "2026-02-20T09:10:08.768719Z"
}

==> anc/logs/records/llm_log/designer_promotion_341_low.json <==
{
  "design_id": 341,
  "current_fidelity": "low",
  "consensus_objective": 0.9864985003989709,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.986, threshold=0.5 for medium",
  "timestamp": "2026-02-21T10:19:02.587158Z"
}

==> anc/logs/records/llm_log/designer_promotion_342_low.json <==
{
  "design_id": 342,
  "current_fidelity": "low",
  "consensus_objective": 0.45240378864484576,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.452, threshold=0.5 for medium",
  "timestamp": "2026-02-21T10:22:16.132798Z"
}

==> anc/logs/records/llm_log/designer_promotion_342_medium.json <==
{
  "design_id": 342,
  "current_fidelity": "medium",
  "consensus_objective": 0.29726296482295855,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.297, threshold=0.1 for high",
  "timestamp": "2026-02-21T10:29:39.682495Z"
}

==> anc/logs/records/llm_log/designer_promotion_343_low.json <==
{
  "design_id": 343,
  "current_fidelity": "low",
  "consensus_objective": 0.6782167755067697,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.678, threshold=0.5 for medium",
  "timestamp": "2026-02-21T10:32:27.911884Z"
}

==> anc/logs/records/llm_log/designer_promotion_344_low.json <==
{
  "design_id": 344,
  "current_fidelity": "low",
  "consensus_objective": 0.4837854380713953,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.484, threshold=0.5 for medium",
  "timestamp": "2026-02-21T10:35:41.127128Z"
}

==> anc/logs/records/llm_log/designer_promotion_344_medium.json <==
{
  "design_id": 344,
  "current_fidelity": "medium",
  "consensus_objective": 0.2618793678655984,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.262, threshold=0.1 for high",
  "timestamp": "2026-02-21T10:41:43.294200Z"
}

==> anc/logs/records/llm_log/designer_promotion_345_low.json <==
{
  "design_id": 345,
  "current_fidelity": "low",
  "consensus_objective": 0.4649397780042531,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.465, threshold=0.5 for medium",
  "timestamp": "2026-02-21T10:45:23.095891Z"
}

==> anc/logs/records/llm_log/designer_promotion_345_medium.json <==
{
  "design_id": 345,
  "current_fidelity": "medium",
  "consensus_objective": 0.1364263426385074,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.136, threshold=0.1 for high",
  "timestamp": "2026-02-21T10:52:34.377836Z"
}

==> anc/logs/records/llm_log/designer_promotion_346_low.json <==
{
  "design_id": 346,
  "current_fidelity": "low",
  "consensus_objective": 0.4582754952178344,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.458, threshold=0.5 for medium",
  "timestamp": "2026-02-21T10:55:36.541716Z"
}

==> anc/logs/records/llm_log/designer_promotion_346_medium.json <==
{
  "design_id": 346,
  "current_fidelity": "medium",
  "consensus_objective": 0.28606062259094794,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.286, threshold=0.1 for high",
  "timestamp": "2026-02-21T11:01:41.663441Z"
}

==> anc/logs/records/llm_log/designer_promotion_347_low.json <==
{
  "design_id": 347,
  "current_fidelity": "low",
  "consensus_objective": 0.4824519708092655,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.482, threshold=0.5 for medium",
  "timestamp": "2026-02-21T11:05:23.203110Z"
}

==> anc/logs/records/llm_log/designer_promotion_347_medium.json <==
{
  "design_id": 347,
  "current_fidelity": "medium",
  "consensus_objective": 0.07504945763629797,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.075, threshold=0.1 for high",
  "timestamp": "2026-02-21T11:11:02.456801Z"
}

==> anc/logs/records/llm_log/designer_promotion_348_low.json <==
{
  "design_id": 348,
  "current_fidelity": "low",
  "consensus_objective": 0.5234680571894551,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.523, threshold=0.5 for medium",
  "timestamp": "2026-02-21T12:08:41.527810Z"
}

==> anc/logs/records/llm_log/designer_promotion_349_low.json <==
{
  "design_id": 349,
  "current_fidelity": "low",
  "consensus_objective": 0.5075235101850378,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.508, threshold=0.5 for medium",
  "timestamp": "2026-02-21T12:12:16.691657Z"
}

==> anc/logs/records/llm_log/designer_promotion_350_low.json <==
{
  "design_id": 350,
  "current_fidelity": "low",
  "consensus_objective": 0.7669280117350623,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.767, threshold=0.5 for medium",
  "timestamp": "2026-02-21T12:15:03.119671Z"
}

==> anc/logs/records/llm_log/designer_promotion_351_low.json <==
{
  "design_id": 351,
  "current_fidelity": "low",
  "consensus_objective": 0.9047029039054375,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.905, threshold=0.5 for medium",
  "timestamp": "2026-02-21T12:20:28.128310Z"
}

==> anc/logs/records/llm_log/designer_promotion_352_low.json <==
{
  "design_id": 352,
  "current_fidelity": "low",
  "consensus_objective": 0.46290288442409333,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.463, threshold=0.5 for medium",
  "timestamp": "2026-02-21T12:23:53.828506Z"
}

==> anc/logs/records/llm_log/designer_promotion_352_medium.json <==
{
  "design_id": 352,
  "current_fidelity": "medium",
  "consensus_objective": 0.2244619386974347,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.224, threshold=0.1 for high",
  "timestamp": "2026-02-21T12:29:29.912395Z"
}

==> anc/logs/records/llm_log/designer_promotion_353_low.json <==
{
  "design_id": 353,
  "current_fidelity": "low",
  "consensus_objective": 0.45805397678727294,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.458, threshold=0.5 for medium",
  "timestamp": "2026-02-21T12:33:18.853376Z"
}

==> anc/logs/records/llm_log/designer_promotion_353_medium.json <==
{
  "design_id": 353,
  "current_fidelity": "medium",
  "consensus_objective": 0.07245958170490467,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.072, threshold=0.1 for high",
  "timestamp": "2026-02-21T12:39:09.674742Z"
}

==> anc/logs/records/llm_log/designer_promotion_354_low.json <==
{
  "design_id": 354,
  "current_fidelity": "low",
  "consensus_objective": 0.4809562784538215,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.481, threshold=0.5 for medium",
  "timestamp": "2026-02-21T13:22:54.922931Z"
}

==> anc/logs/records/llm_log/designer_promotion_354_medium.json <==
{
  "design_id": 354,
  "current_fidelity": "medium",
  "consensus_objective": 0.34729112701949755,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.347, threshold=0.1 for high",
  "timestamp": "2026-02-21T13:30:50.720308Z"
}

==> anc/logs/records/llm_log/designer_promotion_355_low.json <==
{
  "design_id": 355,
  "current_fidelity": "low",
  "consensus_objective": 0.4793016656493407,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.479, threshold=0.5 for medium",
  "timestamp": "2026-02-21T13:35:26.331347Z"
}

==> anc/logs/records/llm_log/designer_promotion_355_medium.json <==
{
  "design_id": 355,
  "current_fidelity": "medium",
  "consensus_objective": 0.0788639903909385,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.079, threshold=0.1 for high",
  "timestamp": "2026-02-21T13:42:37.995670Z"
}

==> anc/logs/records/llm_log/designer_promotion_356_low.json <==
{
  "design_id": 356,
  "current_fidelity": "low",
  "consensus_objective": 0.46477251821178056,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.465, threshold=0.5 for medium",
  "timestamp": "2026-02-21T14:41:43.354792Z"
}

==> anc/logs/records/llm_log/designer_promotion_356_medium.json <==
{
  "design_id": 356,
  "current_fidelity": "medium",
  "consensus_objective": 0.3405094223576555,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.341, threshold=0.1 for high",
  "timestamp": "2026-02-21T14:48:38.807872Z"
}

==> anc/logs/records/llm_log/designer_promotion_357_low.json <==
{
  "design_id": 357,
  "current_fidelity": "low",
  "consensus_objective": 0.48544320333382784,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.485, threshold=0.5 for medium",
  "timestamp": "2026-02-21T14:53:13.194838Z"
}

==> anc/logs/records/llm_log/designer_promotion_357_medium.json <==
{
  "design_id": 357,
  "current_fidelity": "medium",
  "consensus_objective": 0.07740731908552229,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.077, threshold=0.1 for high",
  "timestamp": "2026-02-21T14:58:45.778725Z"
}

==> anc/logs/records/llm_log/designer_promotion_358_low.json <==
{
  "design_id": 358,
  "current_fidelity": "low",
  "consensus_objective": 0.5520864286900107,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.552, threshold=0.5 for medium",
  "timestamp": "2026-02-21T15:53:29.701376Z"
}

==> anc/logs/records/llm_log/designer_promotion_359_low.json <==
{
  "design_id": 359,
  "current_fidelity": "low",
  "consensus_objective": 0.5342976996491116,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.534, threshold=0.5 for medium",
  "timestamp": "2026-02-21T15:58:13.840313Z"
}

==> anc/logs/records/llm_log/designer_promotion_360_low.json <==
{
  "design_id": 360,
  "current_fidelity": "low",
  "consensus_objective": 0.46420407252641943,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.464, threshold=0.5 for medium",
  "timestamp": "2026-02-21T16:02:28.354990Z"
}

==> anc/logs/records/llm_log/designer_promotion_360_medium.json <==
{
  "design_id": 360,
  "current_fidelity": "medium",
  "consensus_objective": 0.31715028576604753,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.317, threshold=0.1 for high",
  "timestamp": "2026-02-21T16:10:00.150432Z"
}

==> anc/logs/records/llm_log/designer_promotion_362_low.json <==
{
  "design_id": 362,
  "current_fidelity": "low",
  "consensus_objective": 0.4679417290439344,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.468, threshold=0.5 for medium",
  "timestamp": "2026-02-22T11:14:08.786297Z"
}

==> anc/logs/records/llm_log/designer_promotion_362_medium.json <==
{
  "design_id": 362,
  "current_fidelity": "medium",
  "consensus_objective": 0.16597459419436006,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.166, threshold=0.1 for high",
  "timestamp": "2026-02-22T11:21:43.663116Z"
}

==> anc/logs/records/llm_log/designer_promotion_363_low.json <==
{
  "design_id": 363,
  "current_fidelity": "low",
  "consensus_objective": 0.34329066320646967,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.343, threshold=0.5 for medium",
  "timestamp": "2026-02-22T11:24:55.942259Z"
}

==> anc/logs/records/llm_log/designer_promotion_363_medium.json <==
{
  "design_id": 363,
  "current_fidelity": "medium",
  "consensus_objective": 0.10359614890449496,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.104, threshold=0.1 for high",
  "timestamp": "2026-02-22T11:34:14.751987Z"
}

==> anc/logs/records/llm_log/designer_promotion_364_low.json <==
{
  "design_id": 364,
  "current_fidelity": "low",
  "consensus_objective": 0.48041264705255743,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.480, threshold=0.5 for medium",
  "timestamp": "2026-02-22T11:38:04.679477Z"
}

==> anc/logs/records/llm_log/designer_promotion_364_medium.json <==
{
  "design_id": 364,
  "current_fidelity": "medium",
  "consensus_objective": 0.09231634130877159,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.092, threshold=0.1 for high",
  "timestamp": "2026-02-22T11:44:09.270306Z"
}

==> anc/logs/records/llm_log/designer_promotion_365_low.json <==
{
  "design_id": 365,
  "current_fidelity": "low",
  "consensus_objective": 0.43317438825558546,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.433, threshold=0.5 for medium",
  "timestamp": "2026-02-22T13:15:26.919403Z"
}

==> anc/logs/records/llm_log/designer_promotion_365_medium.json <==
{
  "design_id": 365,
  "current_fidelity": "medium",
  "consensus_objective": 0.14874164783325794,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.149, threshold=0.1 for high",
  "timestamp": "2026-02-22T13:25:32.435159Z"
}

==> anc/logs/records/llm_log/designer_promotion_366_low.json <==
{
  "design_id": 366,
  "current_fidelity": "low",
  "consensus_objective": 0.5514068243575484,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.551, threshold=0.5 for medium",
  "timestamp": "2026-02-22T13:29:22.836578Z"
}

==> anc/logs/records/llm_log/designer_promotion_367_low.json <==
{
  "design_id": 367,
  "current_fidelity": "low",
  "consensus_objective": 0.4010067761841858,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.401, threshold=0.5 for medium",
  "timestamp": "2026-02-22T13:32:32.089068Z"
}

==> anc/logs/records/llm_log/designer_promotion_367_medium.json <==
{
  "design_id": 367,
  "current_fidelity": "medium",
  "consensus_objective": 0.4571255832193521,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.457, threshold=0.1 for high",
  "timestamp": "2026-02-22T13:56:13.144949Z"
}

==> anc/logs/records/llm_log/designer_promotion_368_low.json <==
{
  "design_id": 368,
  "current_fidelity": "low",
  "consensus_objective": 0.5211642699030156,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.521, threshold=0.5 for medium",
  "timestamp": "2026-02-22T13:59:55.852613Z"
}

==> anc/logs/records/llm_log/designer_promotion_369_low.json <==
{
  "design_id": 369,
  "current_fidelity": "low",
  "consensus_objective": 0.4468110523982628,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.447, threshold=0.5 for medium",
  "timestamp": "2026-02-22T14:02:41.265782Z"
}

==> anc/logs/records/llm_log/designer_promotion_369_medium.json <==
{
  "design_id": 369,
  "current_fidelity": "medium",
  "consensus_objective": 0.2837715353332515,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.284, threshold=0.1 for high",
  "timestamp": "2026-02-22T14:07:59.233218Z"
}

==> anc/logs/records/llm_log/designer_promotion_370_low.json <==
{
  "design_id": 370,
  "current_fidelity": "low",
  "consensus_objective": 0.4913608094337555,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.491, threshold=0.5 for medium",
  "timestamp": "2026-02-22T14:11:38.047916Z"
}

==> anc/logs/records/llm_log/designer_promotion_370_medium.json <==
{
  "design_id": 370,
  "current_fidelity": "medium",
  "consensus_objective": 0.1938153983317223,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.194, threshold=0.1 for high",
  "timestamp": "2026-02-22T14:20:35.115470Z"
}

==> anc/logs/records/llm_log/designer_promotion_371_low.json <==
{
  "design_id": 371,
  "current_fidelity": "low",
  "consensus_objective": 0.4794468268116896,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.479, threshold=0.5 for medium",
  "timestamp": "2026-02-22T14:23:44.201252Z"
}

==> anc/logs/records/llm_log/designer_promotion_371_medium.json <==
{
  "design_id": 371,
  "current_fidelity": "medium",
  "consensus_objective": 0.30816169896816054,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.308, threshold=0.1 for high",
  "timestamp": "2026-02-22T14:28:51.994207Z"
}

==> anc/logs/records/llm_log/designer_promotion_372_low.json <==
{
  "design_id": 372,
  "current_fidelity": "low",
  "consensus_objective": 0.5352074867745608,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.535, threshold=0.5 for medium",
  "timestamp": "2026-02-22T14:36:21.131885Z"
}

==> anc/logs/records/llm_log/designer_promotion_373_low.json <==
{
  "design_id": 373,
  "current_fidelity": "low",
  "consensus_objective": 0.5066995017122714,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.507, threshold=0.5 for medium",
  "timestamp": "2026-02-22T14:39:12.194821Z"
}

==> anc/logs/records/llm_log/designer_promotion_374_low.json <==
{
  "design_id": 374,
  "current_fidelity": "low",
  "consensus_objective": 0.4617619836025087,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-22T14:42:48.662768Z"
}

==> anc/logs/records/llm_log/designer_promotion_374_medium.json <==
{
  "design_id": 374,
  "current_fidelity": "medium",
  "consensus_objective": 0.0781200024988878,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.078, threshold=0.1 for high",
  "timestamp": "2026-02-22T14:49:16.894291Z"
}

==> anc/logs/records/llm_log/designer_promotion_375_low.json <==
{
  "design_id": 375,
  "current_fidelity": "low",
  "consensus_objective": 0.41132301875014315,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.411, threshold=0.5 for medium",
  "timestamp": "2026-02-22T16:23:12.740540Z"
}

==> anc/logs/records/llm_log/designer_promotion_375_medium.json <==
{
  "design_id": 375,
  "current_fidelity": "medium",
  "consensus_objective": 0.3528443918424667,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.353, threshold=0.1 for high",
  "timestamp": "2026-02-22T16:29:58.026654Z"
}

==> anc/logs/records/llm_log/designer_promotion_376_low.json <==
{
  "design_id": 376,
  "current_fidelity": "low",
  "consensus_objective": 0.7033677296707785,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.703, threshold=0.5 for medium",
  "timestamp": "2026-02-22T16:33:05.712948Z"
}

==> anc/logs/records/llm_log/designer_promotion_377_low.json <==
{
  "design_id": 377,
  "current_fidelity": "low",
  "consensus_objective": 0.3938524649006526,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.394, threshold=0.5 for medium",
  "timestamp": "2026-02-22T16:35:36.770795Z"
}

==> anc/logs/records/llm_log/designer_promotion_377_medium.json <==
{
  "design_id": 377,
  "current_fidelity": "medium",
  "consensus_objective": 0.36324979699680904,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.363, threshold=0.1 for high",
  "timestamp": "2026-02-22T16:43:19.263350Z"
}

==> anc/logs/records/llm_log/designer_promotion_378_low.json <==
{
  "design_id": 378,
  "current_fidelity": "low",
  "consensus_objective": 0.6567986007789767,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.657, threshold=0.5 for medium",
  "timestamp": "2026-02-22T16:47:03.556884Z"
}

==> anc/logs/records/llm_log/designer_promotion_379_low.json <==
{
  "design_id": 379,
  "current_fidelity": "low",
  "consensus_objective": 0.5111201337762222,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.511, threshold=0.5 for medium",
  "timestamp": "2026-02-22T16:50:10.386695Z"
}

==> anc/logs/records/llm_log/designer_promotion_381_low.json <==
{
  "design_id": 381,
  "current_fidelity": "low",
  "consensus_objective": 0.6485330497658129,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.649, threshold=0.5 for medium",
  "timestamp": "2026-02-23T01:00:36.252267Z"
}

==> anc/logs/records/llm_log/designer_promotion_382_low.json <==
{
  "design_id": 382,
  "current_fidelity": "low",
  "consensus_objective": 0.8982369065764801,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.898, threshold=0.5 for medium",
  "timestamp": "2026-02-23T01:04:34.774853Z"
}

==> anc/logs/records/llm_log/designer_promotion_383_low.json <==
{
  "design_id": 383,
  "current_fidelity": "low",
  "consensus_objective": 0.5522120380845591,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.552, threshold=0.5 for medium",
  "timestamp": "2026-02-23T01:09:11.682465Z"
}

==> anc/logs/records/llm_log/designer_promotion_384_low.json <==
{
  "design_id": 384,
  "current_fidelity": "low",
  "consensus_objective": 0.5594048688138401,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.559, threshold=0.5 for medium",
  "timestamp": "2026-02-23T01:12:33.245023Z"
}

==> anc/logs/records/llm_log/designer_promotion_385_low.json <==
{
  "design_id": 385,
  "current_fidelity": "low",
  "consensus_objective": 0.5357373116955421,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.536, threshold=0.5 for medium",
  "timestamp": "2026-02-23T01:17:48.000449Z"
}

==> anc/logs/records/llm_log/designer_promotion_386_low.json <==
{
  "design_id": 386,
  "current_fidelity": "low",
  "consensus_objective": 0.4323369150855525,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.432, threshold=0.5 for medium",
  "timestamp": "2026-02-23T01:21:10.348327Z"
}

==> anc/logs/records/llm_log/designer_promotion_386_medium.json <==
{
  "design_id": 386,
  "current_fidelity": "medium",
  "consensus_objective": 0.08594055167612363,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.086, threshold=0.1 for high",
  "timestamp": "2026-02-23T01:30:10.285943Z"
}

==> anc/logs/records/llm_log/designer_promotion_387_low.json <==
{
  "design_id": 387,
  "current_fidelity": "low",
  "consensus_objective": 0.5496982438948423,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.550, threshold=0.5 for medium",
  "timestamp": "2026-02-23T03:38:24.267230Z"
}

==> anc/logs/records/llm_log/designer_promotion_388_low.json <==
{
  "design_id": 388,
  "current_fidelity": "low",
  "consensus_objective": 0.356288370741883,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.356, threshold=0.5 for medium",
  "timestamp": "2026-02-23T03:42:47.514449Z"
}

==> anc/logs/records/llm_log/designer_promotion_388_medium.json <==
{
  "design_id": 388,
  "current_fidelity": "medium",
  "consensus_objective": 0.3938247433171415,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.394, threshold=0.1 for high",
  "timestamp": "2026-02-23T04:07:33.981279Z"
}

==> anc/logs/records/llm_log/designer_promotion_389_low.json <==
{
  "design_id": 389,
  "current_fidelity": "low",
  "consensus_objective": 0.6386968800797554,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.639, threshold=0.5 for medium",
  "timestamp": "2026-02-23T04:11:23.089139Z"
}

==> anc/logs/records/llm_log/designer_promotion_390_low.json <==
{
  "design_id": 390,
  "current_fidelity": "low",
  "consensus_objective": 0.45847106039489777,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.458, threshold=0.5 for medium",
  "timestamp": "2026-02-23T04:14:39.311970Z"
}

==> anc/logs/records/llm_log/designer_promotion_390_medium.json <==
{
  "design_id": 390,
  "current_fidelity": "medium",
  "consensus_objective": 0.32731458801448354,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.327, threshold=0.1 for high",
  "timestamp": "2026-02-23T04:21:21.848922Z"
}

==> anc/logs/records/llm_log/designer_promotion_391_low.json <==
{
  "design_id": 391,
  "current_fidelity": "low",
  "consensus_objective": 0.5938202527282864,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.594, threshold=0.5 for medium",
  "timestamp": "2026-02-23T04:25:41.235978Z"
}

==> anc/logs/records/llm_log/designer_promotion_392_low.json <==
{
  "design_id": 392,
  "current_fidelity": "low",
  "consensus_objective": 0.47117412852712254,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.471, threshold=0.5 for medium",
  "timestamp": "2026-02-23T04:29:16.488315Z"
}

==> anc/logs/records/llm_log/designer_promotion_392_medium.json <==
{
  "design_id": 392,
  "current_fidelity": "medium",
  "consensus_objective": 0.0778847967706546,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.078, threshold=0.1 for high",
  "timestamp": "2026-02-23T04:38:49.537514Z"
}

==> anc/logs/records/llm_log/designer_promotion_393_low.json <==
{
  "design_id": 393,
  "current_fidelity": "low",
  "consensus_objective": 0.45786575839300414,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.458, threshold=0.5 for medium",
  "timestamp": "2026-02-23T06:36:23.598257Z"
}

==> anc/logs/records/llm_log/designer_promotion_393_medium.json <==
{
  "design_id": 393,
  "current_fidelity": "medium",
  "consensus_objective": 0.1078940854987724,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.108, threshold=0.1 for high",
  "timestamp": "2026-02-23T06:47:31.212241Z"
}

==> anc/logs/records/llm_log/designer_promotion_394_low.json <==
{
  "design_id": 394,
  "current_fidelity": "low",
  "consensus_objective": 0.39127597048023405,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.391, threshold=0.5 for medium",
  "timestamp": "2026-02-23T06:50:41.525668Z"
}

==> anc/logs/records/llm_log/designer_promotion_394_medium.json <==
{
  "design_id": 394,
  "current_fidelity": "medium",
  "consensus_objective": 0.4029917930533861,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.403, threshold=0.1 for high",
  "timestamp": "2026-02-23T07:15:30.384529Z"
}

==> anc/logs/records/llm_log/designer_promotion_395_low.json <==
{
  "design_id": 395,
  "current_fidelity": "low",
  "consensus_objective": 0.601842189276816,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.602, threshold=0.5 for medium",
  "timestamp": "2026-02-23T07:19:56.078098Z"
}

==> anc/logs/records/llm_log/designer_promotion_396_low.json <==
{
  "design_id": 396,
  "current_fidelity": "low",
  "consensus_objective": 0.4523113377897448,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.452, threshold=0.5 for medium",
  "timestamp": "2026-02-23T07:23:36.529886Z"
}

==> anc/logs/records/llm_log/designer_promotion_396_medium.json <==
{
  "design_id": 396,
  "current_fidelity": "medium",
  "consensus_objective": 0.3489468843760178,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.349, threshold=0.1 for high",
  "timestamp": "2026-02-23T07:49:05.978558Z"
}

==> anc/logs/records/llm_log/designer_promotion_397_low.json <==
{
  "design_id": 397,
  "current_fidelity": "low",
  "consensus_objective": 0.581999148336879,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.582, threshold=0.5 for medium",
  "timestamp": "2026-02-23T07:53:28.369592Z"
}

==> anc/logs/records/llm_log/designer_promotion_398_low.json <==
{
  "design_id": 398,
  "current_fidelity": "low",
  "consensus_objective": 0.4353858018980317,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.435, threshold=0.5 for medium",
  "timestamp": "2026-02-23T07:56:29.154290Z"
}

==> anc/logs/records/llm_log/designer_promotion_398_medium.json <==
{
  "design_id": 398,
  "current_fidelity": "medium",
  "consensus_objective": 0.3094165977220578,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.309, threshold=0.1 for high",
  "timestamp": "2026-02-23T08:02:12.711860Z"
}

==> anc/logs/records/llm_log/designer_promotion_399_low.json <==
{
  "design_id": 399,
  "current_fidelity": "low",
  "consensus_objective": 0.5401737232956798,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.540, threshold=0.5 for medium",
  "timestamp": "2026-02-23T08:06:00.328602Z"
}

==> anc/logs/records/llm_log/designer_promotion_400_low.json <==
{
  "design_id": 400,
  "current_fidelity": "low",
  "consensus_objective": 0.48950459113492883,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.490, threshold=0.5 for medium",
  "timestamp": "2026-02-23T08:09:05.685735Z"
}

==> anc/logs/records/llm_log/designer_promotion_400_medium.json <==
{
  "design_id": 400,
  "current_fidelity": "medium",
  "consensus_objective": 0.35718776395357943,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.357, threshold=0.1 for high",
  "timestamp": "2026-02-23T08:14:44.787511Z"
}

==> anc/logs/records/llm_log/designer_promotion_402_low.json <==
{
  "design_id": 402,
  "current_fidelity": "low",
  "consensus_objective": 0.6181229255965207,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.618, threshold=0.5 for medium",
  "timestamp": "2026-02-24T04:19:19.137985Z"
}

==> anc/logs/records/llm_log/designer_promotion_403_low.json <==
{
  "design_id": 403,
  "current_fidelity": "low",
  "consensus_objective": 0.3842462151139059,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.384, threshold=0.5 for medium",
  "timestamp": "2026-02-24T04:22:36.493665Z"
}

==> anc/logs/records/llm_log/designer_promotion_403_medium.json <==
{
  "design_id": 403,
  "current_fidelity": "medium",
  "consensus_objective": 0.32987458683430526,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.330, threshold=0.1 for high",
  "timestamp": "2026-02-24T04:29:32.732038Z"
}

==> anc/logs/records/llm_log/designer_promotion_404_low.json <==
{
  "design_id": 404,
  "current_fidelity": "low",
  "consensus_objective": 0.5502669258179803,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.550, threshold=0.5 for medium",
  "timestamp": "2026-02-24T04:34:11.618442Z"
}

==> anc/logs/records/llm_log/designer_promotion_405_low.json <==
{
  "design_id": 405,
  "current_fidelity": "low",
  "consensus_objective": 0.39333095554363434,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.393, threshold=0.5 for medium",
  "timestamp": "2026-02-24T04:38:25.595258Z"
}

==> anc/logs/records/llm_log/designer_promotion_405_medium.json <==
{
  "design_id": 405,
  "current_fidelity": "medium",
  "consensus_objective": 0.4021661290205896,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.402, threshold=0.1 for high",
  "timestamp": "2026-02-24T04:44:57.260681Z"
}

==> anc/logs/records/llm_log/designer_promotion_406_low.json <==
{
  "design_id": 406,
  "current_fidelity": "low",
  "consensus_objective": 0.49795246998970666,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.498, threshold=0.5 for medium",
  "timestamp": "2026-02-24T04:49:22.622926Z"
}

==> anc/logs/records/llm_log/designer_promotion_406_medium.json <==
{
  "design_id": 406,
  "current_fidelity": "medium",
  "consensus_objective": 0.4197436312085582,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.420, threshold=0.1 for high",
  "timestamp": "2026-02-24T04:54:58.661870Z"
}

==> anc/logs/records/llm_log/designer_promotion_407_low.json <==
{
  "design_id": 407,
  "current_fidelity": "low",
  "consensus_objective": 0.5124296228311285,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.512, threshold=0.5 for medium",
  "timestamp": "2026-02-24T04:58:22.989098Z"
}

==> anc/logs/records/llm_log/designer_promotion_408_low.json <==
{
  "design_id": 408,
  "current_fidelity": "low",
  "consensus_objective": 0.4358575324262768,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.436, threshold=0.5 for medium",
  "timestamp": "2026-02-24T05:02:37.029084Z"
}

==> anc/logs/records/llm_log/designer_promotion_408_medium.json <==
{
  "design_id": 408,
  "current_fidelity": "medium",
  "consensus_objective": 0.36134441779867,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.361, threshold=0.1 for high",
  "timestamp": "2026-02-24T05:08:24.261580Z"
}

==> anc/logs/records/llm_log/designer_promotion_409_low.json <==
{
  "design_id": 409,
  "current_fidelity": "low",
  "consensus_objective": 0.4873418679735241,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.487, threshold=0.5 for medium",
  "timestamp": "2026-02-24T05:12:25.024912Z"
}

==> anc/logs/records/llm_log/designer_promotion_409_medium.json <==
{
  "design_id": 409,
  "current_fidelity": "medium",
  "consensus_objective": 0.09415471013050862,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.094, threshold=0.1 for high",
  "timestamp": "2026-02-24T05:23:58.931457Z"
}

==> anc/logs/records/llm_log/designer_promotion_410_low.json <==
{
  "design_id": 410,
  "current_fidelity": "low",
  "consensus_objective": 0.5766390968023175,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.577, threshold=0.5 for medium",
  "timestamp": "2026-02-24T07:12:42.314793Z"
}

==> anc/logs/records/llm_log/designer_promotion_411_low.json <==
{
  "design_id": 411,
  "current_fidelity": "low",
  "consensus_objective": 0.8152807584374377,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.815, threshold=0.5 for medium",
  "timestamp": "2026-02-24T07:16:16.740520Z"
}

==> anc/logs/records/llm_log/designer_promotion_412_low.json <==
{
  "design_id": 412,
  "current_fidelity": "low",
  "consensus_objective": 0.5648159767206484,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.565, threshold=0.5 for medium",
  "timestamp": "2026-02-24T07:20:33.229035Z"
}

==> anc/logs/records/llm_log/designer_promotion_413_low.json <==
{
  "design_id": 413,
  "current_fidelity": "low",
  "consensus_objective": 0.3601390849618952,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.360, threshold=0.5 for medium",
  "timestamp": "2026-02-24T07:25:01.789824Z"
}

==> anc/logs/records/llm_log/designer_promotion_413_medium.json <==
{
  "design_id": 413,
  "current_fidelity": "medium",
  "consensus_objective": 0.15362094286395583,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.154, threshold=0.1 for high",
  "timestamp": "2026-02-24T07:40:32.549782Z"
}

==> anc/logs/records/llm_log/hebo_tune_321.json <==
{
  "design_id": 321,
  "parent_design_id": 320,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.07732699243683458,
  "parent_metric": 0.3721143243378516,
  "improvement": " (-0.3, -79.2%)",
  "best_params": {
    "alpha": 9.472216524891135,
    "beta": 35.49525303831097,
    "gamma": 0.33129334811521727,
    "delta": 0.08229791440580601,
    "epsilon": 0.001172475755490816,
    "zeta": 0.022613615234648877,
    "kappa": 1.0267805844623246,
    "xl_thr": 316.61187854722937,
    "xl_sharp": 2.1099599945450045,
    "eta": 0.3321119651870279,
    "band_sharp": 0.05079464283345415,
    "xs_star": 0.5599246964116061,
    "xs_tail": 0.5128778175550989,
    "xs_tail_sharp": 0.10997557268828653,
    "tail_mu": 0.4154137870756087,
    "xl_norm": 15292.311320487264,
    "lr": 2.432426280602975
  },
  "summary_path": "llm_log/hebo_summary_1771567616.json",
  "timestamp": "2026-02-20T06:06:57.695472Z"
}

==> anc/logs/records/llm_log/hebo_tune_340.json <==
{
  "design_id": 340,
  "parent_design_id": 339,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.03199943223249683,
  "parent_metric": 0.17153738416054568,
  "improvement": " (-0.1, -81.3%)",
  "best_params": {
    "alpha": 11.235688545467662,
    "beta": 42.065836370860744,
    "gamma": 0.2819943585895177,
    "delta": 0.08011935294338683,
    "epsilon": 0.0008499622412916972,
    "zeta": 0.021103039084417227,
    "kappa": 1.0149193688089313,
    "xl_thr": 1000.3796589090533,
    "xl_sharp": 2.025190326911722,
    "eta": 0.33545291056844456,
    "band_sharp": 0.0631761859969521,
    "xs_star": 0.09088502600125771,
    "xs_tail": 0.5307996641843192,
    "xs_tail_sharp": 0.10683792079112468,
    "tail_mu": 0.42418219271682006,
    "xl_norm": 10086.845894852242,
    "amp_p": 1.7527681875518892,
    "amp_floor": 0.009278703549877046,
    "lr": 2.98620780605473
  },
  "summary_path": "llm_log/hebo_summary_1771669019.json",
  "timestamp": "2026-02-21T10:17:01.533301Z"
}

==> anc/logs/records/llm_log/hebo_tune_361.json <==
{
  "design_id": 361,
  "parent_design_id": 357,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.04476245392613132,
  "parent_metric": 0.046559287637589965,
  "improvement": " (-0.0, -3.9%)",
  "best_params": {
    "alpha": 11.262989707496319,
    "beta": 42.051384654748354,
    "gamma": 0.28199437260627747,
    "delta": 0.08011359077072285,
    "epsilon": 0.0008130244896113255,
    "zeta": 0.026918229763201205,
    "kappa": 0.9833248110712547,
    "xl_thr": 988.3894443869891,
    "xl_sharp": 2.001713672791543,
    "eta": 0.3350345430695834,
    "band_sharp": 0.06324478686463281,
    "xs_star": 0.08359360369577766,
    "xs_tail": 0.5299413116940794,
    "xs_tail_sharp": 0.1011292859873549,
    "tail_mu": 0.4239059788187218,
    "xl_norm": 9251.105699614132,
    "amp_p": 1.6342303128218385,
    "amp_floor": 0.009282858116020544,
    "floor_mix": 0.9999993561554852,
    "gate_floor": 0.04999598639926169,
    "gate_pow": 0.6954480847223247,
    "lr": 2.98627314126861
  },
  "summary_path": "llm_log/hebo_summary_1771758629.json",
  "timestamp": "2026-02-22T11:10:30.863870Z"
}

==> anc/logs/records/llm_log/hebo_tune_380.json <==
{
  "design_id": 380,
  "parent_design_id": 360,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.10608290591675619,
  "parent_metric": 0.32135249682134237,
  "improvement": " (-0.2, -67.0%)",
  "best_params": {
    "alpha": 31.502485873316463,
    "beta": 91.50944263747377,
    "gamma": 0.3039298104521389,
    "delta": 0.08447270745354496,
    "epsilon": 0.00023409728281509592,
    "zeta": 0.0030059797126088168,
    "kappa": 0.8774891722886079,
    "xl_thr": 6635.795309106795,
    "xl_sharp": 2.39330419425236,
    "eta": 0.18577542191245733,
    "band_sharp": 0.12478389634486174,
    "xs_star": 0.4890735652522749,
    "stag_margin": 0.20745491163769436,
    "stag_sharp": 0.012790941546173565,
    "win_floor": 0.15801796181881358,
    "win_pow": 0.577376239444872,
    "win_edge_pow": 1.0431200328487458,
    "win_logit_cap": 5.459308552849998,
    "xl_temp": 0.9715800139065602,
    "xl_tail_mult": 7.958816973983766,
    "tail_pow": 3.0315002578028385,
    "temp_cap": 6.765985867897925,
    "lr": 1.206498383226955
  },
  "summary_path": "llm_log/hebo_summary_1771808221.json",
  "timestamp": "2026-02-23T00:57:02.935057Z"
}

==> anc/logs/records/llm_log/hebo_tune_401.json <==
{
  "design_id": 401,
  "parent_design_id": 400,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.11926317004702057,
  "parent_metric": 0.35680734791367785,
  "improvement": " (-0.2, -66.6%)",
  "best_params": {
    "alpha": 8.571243380060926,
    "beta": 32.19501034954162,
    "gamma": 0.34914900458284026,
    "delta": 0.0681169181592405,
    "epsilon": 0.0006006376598709629,
    "zeta": 0.025452379409594807,
    "kappa": 0.9729545490104339,
    "xl_thr": 320.54689731763017,
    "xl_sharp": 1.7537985068808664,
    "eta_frac": 0.7836989592712212,
    "band_sharp": 0.05031153933412768,
    "xs_star": 0.6793616580736854,
    "xs_tail": 0.49934276918573695,
    "xs_tail_sharp": 0.016535536648730188,
    "tail_mu": 0.4059711759309325,
    "tail_floor": 0.05397665586734208,
    "xl_norm": 15249.194849720376,
    "amp_sigma": 1.156303742670224,
    "amp_p": 2.598144403420096,
    "amp_floor": 0.05546062416816861,
    "floor_pow": 2.020842742927941,
    "floor_mix": 0.6006904971477652,
    "amp_tau": 0.01964320727951571,
    "lr": 2.930052925520562
  },
  "summary_path": "llm_log/hebo_summary_1771906560.json",
  "timestamp": "2026-02-24T04:16:01.936078Z"
}

==> anc/logs/records/llm_log/meta_agent/round_1.json <==
{
  "meta_round_id": 1,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is currently stalled: recent designs keep “passing” levels with unsolved_fraction≈0.49 but show worsening tail efficiency (median_step blowing up at N≈640–905), often much worse than earlier best designs (e.g., Design 45–47). This indicates optimization is being steered toward gate-passing rather than maintaining budget headroom and stable tail scaling. The objective set still contains several proxies that over-interpret unsolved_fraction as a meaningful success probability despite run_till_median artifacts, injecting noise and misdirected pressure.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "R²-weighted extrapolation is fragile with few points and can reward optimistic fits; also largely redundant with better AIC/robust variants.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 1,
        "assessment": "Uses u as a smooth reliability signal (misleading when u≈0.49 is a measurement artifact), adding mostly-noisy penalties.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 2,
        "assessment": "AICc mix is better than Obj0/1, but still treats u as restart probability; keep only as weak scaling proxy.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 3,
        "assessment": "Censor/budget-aware but still blends u into cost; moderate usefulness as a generic predictor.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 4,
        "assessment": "Strongly penalizes u_max above ~0.15, which conflicts with run_till_median behavior; tends to add constant penalty + noise.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 5,
        "assessment": "Heavily inflates cost by 1/(1-u) and margin penalties; misaligned given u≈0.49 is intended and not a true failure rate.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 6,
        "assessment": "Relatively mild u handling (adds floor), but still interprets u continuously; keep as weak regularizer only.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 7,
        "assessment": "Good: treats u>=0.5 mainly as failure/censoring and adds a lower-bound; helpful for discouraging brittle tail failures.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 8,
        "assessment": "Still uses u as probability (p) and adds failure penalties; moderate but not schedule-faithful.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 9,
        "assessment": "Reasonable restart-cost proxy, but still continuous-u; keep low-weight.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 10,
        "assessment": "Robust fit + poly prior is good, but includes explicit u-target penalties (u_target=0.20) that are miscalibrated here.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 11,
        "assessment": "Adds a learned p_target>=0.65 margin; not compatible with run_till_median pinning; mostly noise.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 12,
        "assessment": "AICc + prior is fine, but margin term assumes meaningful distance below 0.5; keep only lightly.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 13,
        "assessment": "Reasonable robust power-law on a restart proxy, but still p-based; keep low.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 14,
        "assessment": "Better than many early ones due to explicit budget-censor term, but still uses p continuously; low weight.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware fitting is conceptually strong; keep moderate (but watch optimizer cost/instability).",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 16,
        "assessment": "Mixes many terms and includes explicit u-target pressure; also introduces a reach reward that can be gamed; low weight.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 17,
        "assessment": "Disagrees with the rest (negative median tau) and is effectively a different optimization target; should remain disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Discrete robustness thresholds (0.2/0.3) are miscalibrated for this evaluator; also low agreement; near-disable.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 19,
        "assessment": "Schedule-aware but has extreme output scale and can dominate; keep only as a tiny tie-break signal.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 20,
        "assessment": "Good: reach-dominant with tail slope/slack tie-breakers on successful prefix only; aligns with schedule mechanics.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 21,
        "assessment": "Good: reach plus explicit headroom (slack) and next-level clearance using only successful prefix; strong discriminator among N-equal designs.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 22,
        "assessment": "Very aligned: successful-prefix only, focuses on clearance N* via predicted median/budget and tail headroom; does not penalize u≈0.49.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 23,
        "assessment": "Useful conservative worst-window clearance idea, but implementation has budget-translation quirks; keep moderate.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 24,
        "assessment": "Strong: reach + conservative predicted ratio failure point + budget-cliff penalty; good at rejecting “barely-pass then explode”.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 25,
        "assessment": "Good: optimizes robust scheduled clearance under strict ratio safety, plus hazard penalties for tail accelerations.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 26,
        "assessment": "Strong gated tail-headroom-to-1280 score; good at separating designs at/above ~453 where tail matters.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/acceleration + explicit margin(log(max_steps/median)) is exactly what current search needs; despite low agreement, it targets the failure mode directly.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 28,
        "assessment": "Best-aligned right now: explicitly scores the critical 640→905→1280 two-jump headroom and penalizes local k>2; treats u as binary failure only.",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 29,
        "assessment": "Reasonable reach+success-only scaling+censor consistency; keep moderate to avoid overfitting reach alone.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 with extra frontier robustness terms; keep moderate (high redundancy).",
        "weight_multiplier": 1.1
      },
      {
        "objective_id": 31,
        "assessment": "Lexicographic reach is good, but tie-break weights are extremely small so it can ignore massive tail slowdowns; keep moderate but not dominant.",
        "weight_multiplier": 0.9
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except to add a binary “first-failure” censor constraint, (2) score tail headroom primarily via ratios median_step/max_steps at the last 2–4 successful Ns and conservative lookahead to the next 1–2 scheduled Ns, and (3) explicitly penalize tail-local log-log exponents/acceleration relative to the schedule’s budget growth (i.e., compare growth of log(median_step) vs growth of log(max_steps) across the last few levels). Avoid any objective that targets u<0.3 or treats (1-u) as a true solve probability under run_till_median; treat u only as a hard censor indicator at 0.5 and optionally as a tiny tie-break when u>=0.5 (severity of failure). Keep output magnitudes normalized (e.g., O(1–50)) to prevent domination by scale."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.44 | 0.85 | 0.54 | 0.67 | 0.46 | 0.48 | 0.81 | 0.60 | 0.78 | 0.48 | 0.45 | 0.74 | 0.55 | 0.25 | 0.81 | 0.23 | -0.51 | 0.22 | 0.69 | 0.45 | 0.76 | 0.62 | 0.29 | 0.68 | 0.27 | 0.74 | 0.15 | 0.75 | 0.76 | 0.76 | 0.82 |\n| 1 | 0.44 | 1.00 | 0.46 | 0.54 | 0.61 | 0.67 | 0.41 | 0.46 | 0.74 | 0.48 | 0.72 | 0.75 | 0.51 | 0.64 | 0.63 | 0.49 | 0.52 | -0.17 | 0.37 | 0.61 | 0.48 | 0.55 | 0.41 | 0.08 | 0.41 | 0.09 | 0.47 | -0.02 | 0.58 | 0.58 | 0.58 | 0.54 |\n| 2 | 0.85 | 0.46 | 1.00 | 0.59 | 0.73 | 0.52 | 0.54 | 0.84 | 0.60 | 0.75 | 0.51 | 0.48 | 0.76 | 0.48 | 0.22 | 0.81 | 0.28 | -0.42 | 0.31 | 0.67 | 0.43 | 0.67 | 0.54 | 0.29 | 0.64 | 0.28 | 0.68 | 0.13 | 0.70 | 0.70 | 0.70 | 0.73 |\n| 3 | 0.54 | 0.54 | 0.59 | 1.00 | 0.75 | 0.76 | 0.70 | 0.66 | 0.57 | 0.49 | 0.72 | 0.54 | 0.68 | 0.40 | 0.26 | 0.69 | 0.56 | -0.12 | 0.56 | 0.59 | 0.35 | 0.56 | 0.40 | 0.33 | 0.55 | 0.31 | 0.55 | 0.15 | 0.61 | 0.55 | 0.54 | 0.53 |\n| 4 | 0.67 | 0.61 | 0.73 | 0.75 | 1.00 | 0.71 | 0.60 | 0.73 | 0.62 | 0.60 | 0.70 | 0.60 | 0.70 | 0.47 | 0.32 | 0.75 | 0.49 | -0.24 | 0.47 | 0.70 | 0.48 | 0.63 | 0.48 | 0.27 | 0.61 | 0.27 | 0.63 | 0.10 | 0.70 | 0.67 | 0.67 | 0.65 |\n| 5 | 0.46 | 0.67 | 0.52 | 0.76 | 0.71 | 1.00 | 0.67 | 0.56 | 0.64 | 0.41 | 0.81 | 0.63 | 0.63 | 0.42 | 0.41 | 0.60 | 0.71 | -0.01 | 0.65 | 0.53 | 0.41 | 0.50 | 0.36 | 0.28 | 0.45 | 0.31 | 0.45 | 0.17 | 0.54 | 0.49 | 0.48 | 0.46 |\n| 6 | 0.48 | 0.41 | 0.54 | 0.70 | 0.60 | 0.67 | 1.00 | 0.60 | 0.46 | 0.40 | 0.59 | 0.46 | 0.62 | 0.28 | 0.15 | 0.63 | 0.54 | -0.06 | 0.60 | 0.45 | 0.29 | 0.45 | 0.30 | 0.47 | 0.50 | 0.44 | 0.46 | 0.32 | 0.49 | 0.43 | 0.43 | 0.43 |\n| 7 | 0.81 | 0.46 | 0.84 | 0.66 | 0.73 | 0.56 | 0.60 | 1.00 | 0.63 | 0.76 | 0.55 | 0.50 | 0.85 | 0.49 | 0.22 | 0.94 | 0.32 | -0.38 | 0.34 | 0.68 | 0.39 | 0.69 | 0.54 | 0.33 | 0.67 | 0.31 | 0.70 | 0.16 | 0.73 | 0.73 | 0.73 | 0.74 |\n| 8 | 0.60 | 0.74 | 0.60 | 0.57 | 0.62 | 0.64 | 0.46 | 0.63 | 1.00 | 0.63 | 0.68 | 0.67 | 0.64 | 0.72 | 0.56 | 0.62 | 0.45 | -0.26 | 0.34 | 0.65 | 0.45 | 0.69 | 0.57 | 0.16 | 0.51 | 0.16 | 0.58 | 0.07 | 0.67 | 0.65 | 0.65 | 0.68 |\n| 9 | 0.78 | 0.48 | 0.75 | 0.49 | 0.60 | 0.41 | 0.40 | 0.76 | 0.63 | 1.00 | 0.47 | 0.55 | 0.73 | 0.61 | 0.29 | 0.71 | 0.18 | -0.54 | 0.15 | 0.75 | 0.47 | 0.73 | 0.58 | 0.16 | 0.62 | 0.13 | 0.69 | 0.00 | 0.77 | 0.82 | 0.82 | 0.84 |\n| 10 | 0.48 | 0.72 | 0.51 | 0.72 | 0.70 | 0.81 | 0.59 | 0.55 | 0.68 | 0.47 | 1.00 | 0.67 | 0.62 | 0.50 | 0.46 | 0.58 | 0.62 | -0.10 | 0.52 | 0.58 | 0.43 | 0.53 | 0.39 | 0.20 | 0.47 | 0.22 | 0.49 | 0.09 | 0.58 | 0.55 | 0.55 | 0.52 |\n| 11 | 0.45 | 0.75 | 0.48 | 0.54 | 0.60 | 0.63 | 0.46 | 0.50 | 0.67 | 0.55 | 0.67 | 1.00 | 0.55 | 0.57 | 0.50 | 0.50 | 0.50 | -0.16 | 0.38 | 0.63 | 0.38 | 0.52 | 0.38 | 0.09 | 0.42 | 0.08 | 0.46 | -0.05 | 0.57 | 0.58 | 0.59 | 0.52 |\n| 12 | 0.74 | 0.51 | 0.76 | 0.68 | 0.70 | 0.63 | 0.62 | 0.85 | 0.64 | 0.73 | 0.62 | 0.55 | 1.00 | 0.49 | 0.29 | 0.85 | 0.43 | -0.32 | 0.37 | 0.69 | 0.36 | 0.65 | 0.51 | 0.30 | 0.61 | 0.28 | 0.64 | 0.15 | 0.70 | 0.70 | 0.70 | 0.71 |\n| 13 | 0.55 | 0.64 | 0.48 | 0.40 | 0.47 | 0.42 | 0.28 | 0.49 | 0.72 | 0.61 | 0.50 | 0.57 | 0.49 | 1.00 | 0.55 | 0.50 | 0.23 | -0.47 | 0.10 | 0.63 | 0.38 | 0.67 | 0.61 | 0.05 | 0.46 | 0.03 | 0.54 | -0.05 | 0.62 | 0.65 | 0.65 | 0.66 |\n| 14 | 0.25 | 0.63 | 0.22 | 0.26 | 0.32 | 0.41 | 0.15 | 0.22 | 0.56 | 0.29 | 0.46 | 0.50 | 0.29 | 0.55 | 1.00 | 0.25 | 0.36 | -0.09 | 0.18 | 0.36 | 0.37 | 0.37 | 0.36 | -0.08 | 0.18 | -0.00 | 0.23 | -0.04 | 0.34 | 0.34 | 0.35 | 0.34 |\n| 15 | 0.81 | 0.49 | 0.81 | 0.69 | 0.75 | 0.60 | 0.63 | 0.94 | 0.62 | 0.71 | 0.58 | 0.50 | 0.85 | 0.50 | 0.25 | 1.00 | 0.36 | -0.36 | 0.36 | 0.70 | 0.40 | 0.70 | 0.55 | 0.35 | 0.68 | 0.32 | 0.72 | 0.18 | 0.75 | 0.75 | 0.75 | 0.75 |\n| 16 | 0.23 | 0.52 | 0.28 | 0.56 | 0.49 | 0.71 | 0.54 | 0.32 | 0.45 | 0.18 | 0.62 | 0.50 | 0.43 | 0.23 | 0.36 | 0.36 | 1.00 | 0.23 | 0.67 | 0.31 | 0.17 | 0.27 | 0.16 | 0.22 | 0.23 | 0.23 | 0.22 | 0.17 | 0.31 | 0.27 | 0.27 | 0.23 |\n| 17 | -0.51 | -0.17 | -0.42 | -0.12 | -0.24 | -0.01 | -0.06 | -0.38 | -0.26 | -0.54 | -0.10 | -0.16 | -0.32 | -0.47 | -0.09 | -0.36 | 0.23 | 1.00 | 0.24 | -0.44 | -0.22 | -0.47 | -0.46 | -0.06 | -0.41 | -0.01 | -0.47 | 0.04 | -0.45 | -0.49 | -0.49 | -0.53 |\n| 18 | 0.22 | 0.37 | 0.31 | 0.56 | 0.47 | 0.65 | 0.60 | 0.34 | 0.34 | 0.15 | 0.52 | 0.38 | 0.37 | 0.10 | 0.18 | 0.36 | 0.67 | 0.24 | 1.00 | 0.23 | 0.22 | 0.22 | 0.10 | 0.33 | 0.24 | 0.39 | 0.22 | 0.30 | 0.26 | 0.18 | 0.18 | 0.16 |\n| 19 | 0.69 | 0.61 | 0.67 | 0.59 | 0.70 | 0.53 | 0.45 | 0.68 | 0.65 | 0.75 | 0.58 | 0.63 | 0.69 | 0.63 | 0.36 | 0.70 | 0.31 | -0.44 | 0.23 | 1.00 | 0.47 | 0.74 | 0.56 | 0.17 | 0.64 | 0.15 | 0.71 | -0.02 | 0.81 | 0.83 | 0.84 | 0.81 |\n| 20 | 0.45 | 0.48 | 0.43 | 0.35 | 0.48 | 0.41 | 0.29 | 0.39 | 0.45 | 0.47 | 0.43 | 0.38 | 0.36 | 0.38 | 0.37 | 0.40 | 0.17 | -0.22 | 0.22 | 0.47 | 1.00 | 0.54 | 0.31 | 0.06 | 0.44 | 0.10 | 0.50 | -0.00 | 0.61 | 0.51 | 0.51 | 0.56 |\n| 21 | 0.76 | 0.55 | 0.67 | 0.56 | 0.63 | 0.50 | 0.45 | 0.69 | 0.69 | 0.73 | 0.53 | 0.52 | 0.65 | 0.67 | 0.37 | 0.70 | 0.27 | -0.47 | 0.22 | 0.74 | 0.54 | 1.00 | 0.69 | 0.25 | 0.69 | 0.22 | 0.78 | 0.11 | 0.83 | 0.77 | 0.77 | 0.83 |\n| 22 | 0.62 | 0.41 | 0.54 | 0.40 | 0.48 | 0.36 | 0.30 | 0.54 | 0.57 | 0.58 | 0.39 | 0.38 | 0.51 | 0.61 | 0.36 | 0.55 | 0.16 | -0.46 | 0.10 | 0.56 | 0.31 | 0.69 | 1.00 | 0.23 | 0.53 | 0.23 | 0.58 | 0.15 | 0.61 | 0.58 | 0.58 | 0.66 |\n| 23 | 0.29 | 0.08 | 0.29 | 0.33 | 0.27 | 0.28 | 0.47 | 0.33 | 0.16 | 0.16 | 0.20 | 0.09 | 0.30 | 0.05 | -0.08 | 0.35 | 0.22 | -0.06 | 0.33 | 0.17 | 0.06 | 0.25 | 0.23 | 1.00 | 0.46 | 0.61 | 0.34 | 0.53 | 0.24 | 0.18 | 0.18 | 0.22 |\n| 24 | 0.68 | 0.41 | 0.64 | 0.55 | 0.61 | 0.45 | 0.50 | 0.67 | 0.51 | 0.62 | 0.47 | 0.42 | 0.61 | 0.46 | 0.18 | 0.68 | 0.23 | -0.41 | 0.24 | 0.64 | 0.44 | 0.69 | 0.53 | 0.46 | 1.00 | 0.31 | 0.83 | 0.17 | 0.74 | 0.65 | 0.66 | 0.70 |\n| 25 | 0.27 | 0.09 | 0.28 | 0.31 | 0.27 | 0.31 | 0.44 | 0.31 | 0.16 | 0.13 | 0.22 | 0.08 | 0.28 | 0.03 | -0.00 | 0.32 | 0.23 | -0.01 | 0.39 | 0.15 | 0.10 | 0.22 | 0.23 | 0.61 | 0.31 | 1.00 | 0.24 | 0.66 | 0.18 | 0.14 | 0.14 | 0.17 |\n| 26 | 0.74 | 0.47 | 0.68 | 0.55 | 0.63 | 0.45 | 0.46 | 0.70 | 0.58 | 0.69 | 0.49 | 0.46 | 0.64 | 0.54 | 0.23 | 0.72 | 0.22 | -0.47 | 0.22 | 0.71 | 0.50 | 0.78 | 0.58 | 0.34 | 0.83 | 0.24 | 1.00 | 0.10 | 0.83 | 0.73 | 0.73 | 0.78 |\n| 27 | 0.15 | -0.02 | 0.13 | 0.15 | 0.10 | 0.17 | 0.32 | 0.16 | 0.07 | 0.00 | 0.09 | -0.05 | 0.15 | -0.05 | -0.04 | 0.18 | 0.17 | 0.04 | 0.30 | -0.02 | -0.00 | 0.11 | 0.15 | 0.53 | 0.17 | 0.66 | 0.10 | 1.00 | 0.03 | -0.01 | -0.01 | 0.05 |\n| 28 | 0.75 | 0.58 | 0.70 | 0.61 | 0.70 | 0.54 | 0.49 | 0.73 | 0.67 | 0.77 | 0.58 | 0.57 | 0.70 | 0.62 | 0.34 | 0.75 | 0.31 | -0.45 | 0.26 | 0.81 | 0.61 | 0.83 | 0.61 | 0.24 | 0.74 | 0.18 | 0.83 | 0.03 | 1.00 | 0.86 | 0.87 | 0.88 |\n| 29 | 0.76 | 0.58 | 0.70 | 0.55 | 0.67 | 0.49 | 0.43 | 0.73 | 0.65 | 0.82 | 0.55 | 0.58 | 0.70 | 0.65 | 0.34 | 0.75 | 0.27 | -0.49 | 0.18 | 0.83 | 0.51 | 0.77 | 0.58 | 0.18 | 0.65 | 0.14 | 0.73 | -0.01 | 0.86 | 1.00 | 0.99 | 0.89 |\n| 30 | 0.76 | 0.58 | 0.70 | 0.54 | 0.67 | 0.48 | 0.43 | 0.73 | 0.65 | 0.82 | 0.55 | 0.59 | 0.70 | 0.65 | 0.35 | 0.75 | 0.27 | -0.49 | 0.18 | 0.84 | 0.51 | 0.77 | 0.58 | 0.18 | 0.66 | 0.14 | 0.73 | -0.01 | 0.87 | 0.99 | 1.00 | 0.89 |\n| 31 | 0.82 | 0.54 | 0.73 | 0.53 | 0.65 | 0.46 | 0.43 | 0.74 | 0.68 | 0.84 | 0.52 | 0.52 | 0.71 | 0.66 | 0.34 | 0.75 | 0.23 | -0.53 | 0.16 | 0.81 | 0.56 | 0.83 | 0.66 | 0.22 | 0.70 | 0.17 | 0.78 | 0.05 | 0.88 | 0.89 | 0.89 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.030, median_tau=0.60, range=[-0.51, 0.85]\n- Objective 1: default_weight=0.028, median_tau=0.51, range=[-0.17, 0.75]\n- Objective 2: default_weight=0.036, median_tau=0.59, range=[-0.42, 0.85]\n- Objective 3: default_weight=0.037, median_tau=0.55, range=[-0.12, 0.76]\n- Objective 4: default_weight=0.046, median_tau=0.62, range=[-0.24, 0.75]\n- Objective 5: default_weight=0.041, median_tau=0.50, range=[-0.01, 0.81]\n- Objective 6: default_weight=0.023, median_tau=0.46, range=[-0.06, 0.70]\n- Objective 7: default_weight=0.031, median_tau=0.63, range=[-0.38, 0.94]\n- Objective 8: default_weight=0.030, median_tau=0.62, range=[-0.26, 0.74]\n- Objective 9: default_weight=0.030, median_tau=0.60, range=[-0.54, 0.84]\n- Objective 10: default_weight=0.026, median_tau=0.53, range=[-0.10, 0.81]\n- Objective 11: default_weight=0.025, median_tau=0.50, range=[-0.16, 0.75]\n- Objective 12: default_weight=0.031, median_tau=0.63, range=[-0.32, 0.85]\n- Objective 13: default_weight=0.024, median_tau=0.50, range=[-0.47, 0.72]\n- Objective 14: default_weight=0.015, median_tau=0.32, range=[-0.09, 0.63]\n- Objective 15: default_weight=0.031, median_tau=0.63, range=[-0.36, 0.94]\n- Objective 16: default_weight=0.015, median_tau=0.28, range=[0.16, 0.71]\n- Objective 17: default_weight=0.000, median_tau=-0.32, range=[-0.54, 0.24]\n- Objective 18: default_weight=0.016, median_tau=0.30, range=[0.10, 0.67]\n- Objective 19: default_weight=0.038, median_tau=0.63, range=[-0.44, 0.84]\n- Objective 20: default_weight=0.023, median_tau=0.41, range=[-0.22, 0.61]\n- Objective 21: default_weight=0.039, median_tau=0.65, range=[-0.47, 0.83]\n- Objective 22: default_weight=0.034, median_tau=0.51, range=[-0.46, 0.69]\n- Objective 23: default_weight=0.018, median_tau=0.24, range=[-0.08, 0.61]\n- Objective 24: default_weight=0.044, median_tau=0.53, range=[-0.41, 0.83]\n- Objective 25: default_weight=0.022, median_tau=0.23, range=[-0.01, 0.66]\n- Objective 26: default_weight=0.059, median_tau=0.58, range=[-0.47, 0.83]\n- Objective 27: default_weight=0.011, median_tau=0.10, range=[-0.05, 0.66]\n- Objective 28: default_weight=0.078, median_tau=0.62, range=[-0.45, 0.88]\n- Objective 29: default_weight=0.035, median_tau=0.65, range=[-0.49, 0.99]\n- Objective 30: default_weight=0.039, median_tau=0.65, range=[-0.49, 0.99]\n- Objective 31: default_weight=0.044, median_tau=0.66, range=[-0.53, 0.89]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 208: xs-scaled bump: stable, not faster\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=457, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1285, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1480, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5627, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8808, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=62703, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=216888, fidelity=high\n\n### Design 207: Tunable tail xs-on bump (a_on)\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=304, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=486, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=655, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2325, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4424, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7417, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25388, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=284509, fidelity=high\n\n### Design 206: Norm-Gaussian xs-on bump (worse)\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=272, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1149, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1483, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3906, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14753, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=48590, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=387766, fidelity=high\n\n### Design 205: HEBO_tuned_Zero-slope xs-on bump stabilized\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1104, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1675, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3737, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9438, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=60918, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=168363, fidelity=high\n\n### Design 204: Zero-slope xs-on bump stabilized\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=347, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=529, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=749, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1446, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4289, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8350, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61416, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=235825, fidelity=high\n\n### Design 203: Tapered xs-on bump still unstable\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=295, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2993, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3773, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14573, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=49144, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.55, median_step=454610, fidelity=high\n\n### Design 202: Violated-side xs boost destabilized\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=162, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=903, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2504, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4858, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15745, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=76811, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.64, median_step=566706, fidelity=high\n\n### Design 201: Split xs off vs hold gains\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=231, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=932, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1846, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4330, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11208, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=53964, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=398812, fidelity=high\n\n### Design 200: Hard-sat ramp gate: no gain\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.44, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=182, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=401, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=775, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1794, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4015, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13651, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=48786, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.52, median_step=426490, fidelity=high\n\n### Design 199: Exp-sat gate: no scaling gain\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=892, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2874, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11334, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=43447, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.53, median_step=435469, fidelity=high\n\n**Top Designs**:\nTop designs across 32 objectives (31 unique):\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.048\nTop in: consensus (#1), obj_0 (#1), obj_2 (#3), obj_4 (#2), obj_6 (#3), obj_9 (#3), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_29 (#3), obj_30 (#3), obj_31 (#1)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.049\nTop in: consensus (#2), obj_2 (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_24 (#2), obj_26 (#3), obj_31 (#3)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.052\nTop in: consensus (#3), obj_0 (#3), obj_1 (#2), obj_4 (#1), obj_7 (#2), obj_8 (#2), obj_11 (#3), obj_15 (#3), obj_19 (#2), obj_20 (#3), obj_21 (#3), obj_22 (#2), obj_28 (#3), obj_29 (#2), obj_30 (#1), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.078\nTop in: obj_0 (#2), obj_1 (#1), obj_4 (#3), obj_7 (#3), obj_8 (#3), obj_9 (#2), obj_19 (#3), obj_29 (#1), obj_30 (#2)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.088\nTop in: obj_23 (#1), obj_26 (#2)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.090\nTop in: obj_20 (#1), obj_24 (#3), obj_28 (#1)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.101\nTop in: obj_23 (#2), obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.108\nTop in: obj_24 (#1), obj_26 (#1)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 32: Fixed warp+smootherstep (78)\nConsensus score: 0.126\nTop in: obj_13 (#1)\nObjective scores:\n  - objective_0: 6.912\n  - objective_1: 7.476\n  - objective_2: 6.746\n  - objective_3: 7.301\n  - objective_4: 19.18\n  - objective_5: 13.86\n  - objective_6: 7.609\n  - objective_7: 5.584\n  - objective_8: 5.75\n  - objective_9: 6.179\n  - objective_10: 15.03\n  - objective_11: 6.317\n  - objective_12: 7.257\n  - objective_13: 6.187\n  - objective_14: 7.289\n  - objective_15: 5.785\n  - objective_16: 12.24\n  - objective_17: 1205\n  - objective_18: 571.7\n  - objective_19: -2663\n  - objective_20: -8.603\n  - objective_21: -9.503\n  - objective_22: -10.65\n  - objective_23: -3.988\n  - objective_24: -10.53\n  - objective_25: -1.83\n  - objective_26: 12.41\n  - objective_27: 4.026\n  - objective_28: 7.537\n  - objective_29: 9.382\n  - objective_30: 8.59\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=97, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=240, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=395, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=723, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1182, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2709, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4685, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11323, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18395, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=63876, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=256338, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.129\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 55: HEBO_tuned_Tie-only dxs smoothing helps\nConsensus score: 0.131\nTop in: obj_23 (#3)\nObjective scores:\n  - objective_0: 5.576\n  - objective_1: 8.435\n  - objective_2: 6.488\n  - objective_3: 7.181\n  - objective_4: 19.61\n  - objective_5: 13.45\n  - objective_6: 6.474\n  - objective_7: 5.717\n  - objective_8: 5.977\n  - objective_9: 6.563\n  - objective_10: 15.02\n  - objective_11: 7.08\n  - objective_12: 7.346\n  - objective_13: 6.702\n  - objective_14: 7.599\n  - objective_15: 5.861\n  - objective_16: 12.09\n  - objective_17: 965.3\n  - objective_18: 544.8\n  - objective_19: -2276\n  - objective_20: 44.76\n  - objective_21: -9.357\n  - objective_22: -10.66\n  - objective_23: -9.083\n  - objective_24: -11.03\n  - objective_25: -8.227\n  - objective_26: 3.652\n  - objective_27: 0.8962\n  - objective_28: 7.166\n  - objective_29: 14.69\n  - objective_30: 14\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=161, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=751, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1975, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2385, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3486, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4661, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11982, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25008, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44511, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=94224, fidelity=high\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.139\nTop in: obj_3 (#1), obj_5 (#1), obj_6 (#1), obj_7 (#1), obj_8 (#1), obj_14 (#1), obj_15 (#1), obj_16 (#1)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 41: xl-adaptive stag margin (107)\nConsensus score: 0.153\nTop in: obj_2 (#2), obj_5 (#2), obj_6 (#2), obj_10 (#1), obj_12 (#1), obj_14 (#2), obj_15 (#2)\nObjective scores:\n  - objective_0: 7.706\n  - objective_1: 7.598\n  - objective_2: 6.141\n  - objective_3: 8.424\n  - objective_4: 19.17\n  - objective_5: 12.81\n  - objective_6: 6.113\n  - objective_7: 5.299\n  - objective_8: 5.534\n  - objective_9: 6.402\n  - objective_10: 14.09\n  - objective_11: 6.292\n  - objective_12: 6.874\n  - objective_13: 6.366\n  - objective_14: 7.01\n  - objective_15: 5.391\n  - objective_16: 10.57\n  - objective_17: 765.4\n  - objective_18: 530.6\n  - objective_19: -2213\n  - objective_20: 48.65\n  - objective_21: -8.936\n  - objective_22: -10.19\n  - objective_23: -4.574\n  - objective_24: -9.599\n  - objective_25: -4.963\n  - objective_26: 35.84\n  - objective_27: 0.6049\n  - objective_28: 21.14\n  - objective_29: 19.37\n  - objective_30: 18.57\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=483, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1447, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2517, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4528, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8777, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16887, fidelity=medium\n\n### Design 42: Symmetric power-odds warp (96)\nConsensus score: 0.189\nTop in: obj_3 (#3), obj_5 (#3), obj_10 (#3)\nObjective scores:\n  - objective_0: 9.265\n  - objective_1: 7.47\n  - objective_2: 6.723\n  - objective_3: 6.905\n  - objective_4: 19.97\n  - objective_5: 12.98\n  - objective_6: 6.421\n  - objective_7: 6.305\n  - objective_8: 5.584\n  - objective_9: 6.527\n  - objective_10: 14.4\n  - objective_11: 6.21\n  - objective_12: 7.025\n  - objective_13: 6.373\n  - objective_14: 7.055\n  - objective_15: 6.359\n  - objective_16: 10.72\n  - objective_17: 768.7\n  - objective_18: 547.4\n  - objective_19: -2205\n  - objective_20: 48.93\n  - objective_21: -8.621\n  - objective_22: -9.683\n  - objective_23: -3.584\n  - objective_24: -9.343\n  - objective_25: -0.7769\n  - objective_26: 15.33\n  - objective_27: 3.286\n  - objective_28: 23.6\n  - objective_29: 19.28\n  - objective_30: 18.58\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=132, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=405, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=646, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1253, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3019, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=3823, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12948, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27472, fidelity=medium\n\n### Design 28: Smootherstep window amp (67)\nConsensus score: 0.200\nTop in: obj_13 (#2)\nObjective scores:\n  - objective_0: 7.858\n  - objective_1: 7.566\n  - objective_2: 7.045\n  - objective_3: 7.496\n  - objective_4: 19.72\n  - objective_5: 14.87\n  - objective_6: 8.15\n  - objective_7: 6.707\n  - objective_8: 5.928\n  - objective_9: 6.217\n  - objective_10: 15.15\n  - objective_11: 6.312\n  - objective_12: 7.373\n  - objective_13: 6.197\n  - objective_14: 7.386\n  - objective_15: 6.885\n  - objective_16: 12.81\n  - objective_17: 1214\n  - objective_18: 590.1\n  - objective_19: -2598\n  - objective_20: -8.395\n  - objective_21: -9.227\n  - objective_22: -10.13\n  - objective_23: -2.652\n  - objective_24: -10.32\n  - objective_25: -0.4414\n  - objective_26: 12.19\n  - objective_27: 4.529\n  - objective_28: 9.61\n  - objective_29: 9.475\n  - objective_30: 8.734\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=178, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=376, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=550, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=910, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2418, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5093, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10429, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22678, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=101922, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=450789, fidelity=high\n\n### Design 21: HEBO_tuned_Power-shaped floored window\nConsensus score: 0.201\nTop in: obj_3 (#2)\nObjective scores:\n  - objective_0: 8.249\n  - objective_1: 7.58\n  - objective_2: 7.103\n  - objective_3: 6.852\n  - objective_4: 19.36\n  - objective_5: 13.26\n  - objective_6: 6.473\n  - objective_7: 5.524\n  - objective_8: 5.677\n  - objective_9: 6.638\n  - objective_10: 14.74\n  - objective_11: 6.273\n  - objective_12: 7.117\n  - objective_13: 6.496\n  - objective_14: 7.105\n  - objective_15: 5.612\n  - objective_16: 10.92\n  - objective_17: 771\n  - objective_18: 543.8\n  - objective_19: -2219\n  - objective_20: 48.84\n  - objective_21: -8.63\n  - objective_22: -9.681\n  - objective_23: -0.2856\n  - objective_24: -8.685\n  - objective_25: 1.392\n  - objective_26: 28.07\n  - objective_27: 3.352\n  - objective_28: 22.7\n  - objective_29: 19.36\n  - objective_30: 18.59\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=38, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=52, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=94, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=304, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=386, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=839, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1727, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2366, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5679, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10337, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32071, fidelity=medium\n\n### Design 83: u2-norm + sqrt gap_eff gate\nConsensus score: 0.230\nTop in: obj_18 (#3), obj_27 (#3)\nObjective scores:\n  - objective_0: 8.551\n  - objective_1: 8.287\n  - objective_2: 6.751\n  - objective_3: 7.193\n  - objective_4: 20.02\n  - objective_5: 13.15\n  - objective_6: 6.363\n  - objective_7: 5.712\n  - objective_8: 6.028\n  - objective_9: 7.077\n  - objective_10: 15\n  - objective_11: 6.854\n  - objective_12: 7.264\n  - objective_13: 6.798\n  - objective_14: 7.433\n  - objective_15: 5.759\n  - objective_16: 11.04\n  - objective_17: 637.1\n  - objective_18: 523.9\n  - objective_19: -1756\n  - objective_20: 259.4\n  - objective_21: -8.416\n  - objective_22: -9.683\n  - objective_23: -8.613\n  - objective_24: -9.948\n  - objective_25: -7.465\n  - objective_26: 33.24\n  - objective_27: 0.4279\n  - objective_28: 48.29\n  - objective_29: 24.53\n  - objective_30: 23.89\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=358, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=641, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1441, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1857, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4008, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6090, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9424, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18500, fidelity=medium\n\n### Design 79: u2-gate + bounded top2 c_mem\nConsensus score: 0.231\nTop in: obj_18 (#1)\nObjective scores:\n  - objective_0: 7.887\n  - objective_1: 8.331\n  - objective_2: 6.863\n  - objective_3: 7.202\n  - objective_4: 19.95\n  - objective_5: 13.2\n  - objective_6: 6.363\n  - objective_7: 5.672\n  - objective_8: 5.982\n  - objective_9: 7.07\n  - objective_10: 15.04\n  - objective_11: 6.869\n  - objective_12: 7.264\n  - objective_13: 6.813\n  - objective_14: 7.407\n  - objective_15: 5.719\n  - objective_16: 10.93\n  - objective_17: 635.6\n  - objective_18: 523.1\n  - objective_19: -1807\n  - objective_20: 259.5\n  - objective_21: -8.355\n  - objective_22: -9.689\n  - objective_23: -8.166\n  - objective_24: -9.912\n  - objective_25: -8.719\n  - objective_26: 34.28\n  - objective_27: 0.7523\n  - objective_28: 48.27\n  - objective_29: 24.57\n  - objective_30: 23.9\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=290, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=709, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1099, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2843, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5163, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=8112, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17577, fidelity=medium\n\n### Design 44: Bounded xl-gain on release\nConsensus score: 0.237\nTop in: obj_12 (#2)\nObjective scores:\n  - objective_0: 9.787\n  - objective_1: 7.571\n  - objective_2: 7.385\n  - objective_3: 8.597\n  - objective_4: 20.63\n  - objective_5: 13.47\n  - objective_6: 6.505\n  - objective_7: 6.212\n  - objective_8: 5.677\n  - objective_9: 6.434\n  - objective_10: 14.49\n  - objective_11: 6.257\n  - objective_12: 6.974\n  - objective_13: 6.383\n  - objective_14: 7.138\n  - objective_15: 6.258\n  - objective_16: 10.93\n  - objective_17: 769.8\n  - objective_18: 547.3\n  - objective_19: -2219\n  - objective_20: 48.89\n  - objective_21: -8.719\n  - objective_22: -9.678\n  - objective_23: -1.854\n  - objective_24: -8.982\n  - objective_25: -0.8437\n  - objective_26: 38.95\n  - objective_27: 2.172\n  - objective_28: 22.89\n  - objective_29: 19.36\n  - objective_30: 18.62\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=126, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=363, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=525, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1516, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2317, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5222, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12063, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=31080, fidelity=medium\n\n### Design 23: Smoothstep window amp\nConsensus score: 0.240\nTop in: obj_13 (#3)\nObjective scores:\n  - objective_0: 8.066\n  - objective_1: 7.598\n  - objective_2: 7.248\n  - objective_3: 7.887\n  - objective_4: 20.52\n  - objective_5: 15.13\n  - objective_6: 8.36\n  - objective_7: 7.704\n  - objective_8: 5.991\n  - objective_9: 6.229\n  - objective_10: 15.23\n  - objective_11: 6.346\n  - objective_12: 7.42\n  - objective_13: 6.223\n  - objective_14: 7.478\n  - objective_15: 7.892\n  - objective_16: 13.02\n  - objective_17: 1216\n  - objective_18: 597.5\n  - objective_19: -2538\n  - objective_20: -8.231\n  - objective_21: -8.9\n  - objective_22: -10.09\n  - objective_23: -1.352\n  - objective_24: -10.03\n  - objective_25: 1.817\n  - objective_26: 14.5\n  - objective_27: 5.987\n  - objective_28: 11.67\n  - objective_29: 9.482\n  - objective_30: 8.756\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=481, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=598, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1211, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2360, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4842, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13321, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23037, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=119782, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=605665, fidelity=high\n\n### Design 11: HEBO_tuned_Near-gamma xs release gate\nConsensus score: 0.242\nTop in: obj_16 (#3)\nObjective scores:\n  - objective_0: 12.67\n  - objective_1: 7.591\n  - objective_2: 11.22\n  - objective_3: 7.218\n  - objective_4: 24.45\n  - objective_5: 13.25\n  - objective_6: 6.46\n  - objective_7: 8.396\n  - objective_8: 5.754\n  - objective_9: 7.028\n  - objective_10: 15.09\n  - objective_11: 6.232\n  - objective_12: 7.25\n  - objective_13: 6.603\n  - objective_14: 7.068\n  - objective_15: 8.443\n  - objective_16: 10.54\n  - objective_17: 630.4\n  - objective_18: 546.9\n  - objective_19: -1924\n  - objective_20: 259.4\n  - objective_21: -8.38\n  - objective_22: -9.695\n  - objective_23: -8.391\n  - objective_24: -9.956\n  - objective_25: -7.037\n  - objective_26: 30.08\n  - objective_27: 1.113\n  - objective_28: 48.17\n  - objective_29: 24.29\n  - objective_30: 23.5\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=100, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=96, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=198, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=486, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1379, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=3597, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=8299, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12409, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.264\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 31: Warped smootherstep window (74)\nConsensus score: 0.285\nTop in: obj_1 (#3), obj_10 (#2), obj_11 (#2), obj_12 (#3), obj_14 (#3)\nObjective scores:\n  - objective_0: 9.768\n  - objective_1: 7.429\n  - objective_2: 7.473\n  - objective_3: 8.97\n  - objective_4: 20.64\n  - objective_5: 13.18\n  - objective_6: 8.714\n  - objective_7: 6.885\n  - objective_8: 5.617\n  - objective_9: 6.427\n  - objective_10: 14.2\n  - objective_11: 6.164\n  - objective_12: 6.979\n  - objective_13: 6.349\n  - objective_14: 7.049\n  - objective_15: 6.955\n  - objective_16: 10.82\n  - objective_17: 769.7\n  - objective_18: 546.8\n  - objective_19: -2150\n  - objective_20: 48.93\n  - objective_21: -8.441\n  - objective_22: -9.674\n  - objective_23: 2.126\n  - objective_24: -8.302\n  - objective_25: 4.15\n  - objective_26: 49.3\n  - objective_27: 5.105\n  - objective_28: 23.26\n  - objective_29: 19.28\n  - objective_30: 18.55\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=353, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=880, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1689, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1929, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5328, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8660, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34121, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.285\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 59: Spread-norm tie gate helps\nConsensus score: 0.290\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 11.19\n  - objective_1: 8.629\n  - objective_2: 7.716\n  - objective_3: 7.214\n  - objective_4: 21.01\n  - objective_5: 13.56\n  - objective_6: 6.449\n  - objective_7: 5.823\n  - objective_8: 6.107\n  - objective_9: 7.107\n  - objective_10: 15.15\n  - objective_11: 7.061\n  - objective_12: 7.304\n  - objective_13: 6.894\n  - objective_14: 7.593\n  - objective_15: 5.872\n  - objective_16: 11.16\n  - objective_17: 638.7\n  - objective_18: 523.5\n  - objective_19: -1785\n  - objective_20: 259.5\n  - objective_21: -8.37\n  - objective_22: -9.684\n  - objective_23: -8.208\n  - objective_24: -9.918\n  - objective_25: -8.781\n  - objective_26: 32.82\n  - objective_27: 0.5677\n  - objective_28: 48.34\n  - objective_29: 24.7\n  - objective_30: 24.04\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=341, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1383, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2323, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3265, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5458, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9654, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20731, fidelity=medium\n\n### Design 8: xl-history-gated xs release\nConsensus score: 0.643\nTop in: obj_16 (#2)\nObjective scores:\n  - objective_0: 23.45\n  - objective_1: 7.8\n  - objective_2: 24.85\n  - objective_3: 11.69\n  - objective_4: 33.12\n  - objective_5: 14.87\n  - objective_6: 11.91\n  - objective_7: 22.31\n  - objective_8: 6.11\n  - objective_9: 17.42\n  - objective_10: 15.13\n  - objective_11: 16.93\n  - objective_12: 13.25\n  - objective_13: 6.741\n  - objective_14: 7.068\n  - objective_15: 22.29\n  - objective_16: 10.44\n  - objective_17: 435.5\n  - objective_18: 564.7\n  - objective_19: -1017\n  - objective_20: 214.2\n  - objective_21: -7.226\n  - objective_22: -7.701\n  - objective_23: 0.4353\n  - objective_24: -7.289\n  - objective_25: 1.417\n  - objective_26: 133.4\n  - objective_27: 2.477\n  - objective_28: 126\n  - objective_29: 34.39\n  - objective_30: 33.7\n  - objective_31: -226\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=89, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=282, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=610, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1606, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4246, fidelity=low\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.795\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.829\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.848\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.918\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.965\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Recent designs reach N=640 under the adaptive schedule, but this is largely driven by hovering just below the unsolved_fraction<0.5 gate while median_step explodes at higher N (often approaching the m...\nDirections: Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap o...\nWeight adjustments: {0: 0.3}\n\n**Round 2** (breakthrough_needed):\nAssessment: Progress is effectively stalled: across many designs the unsolved_fraction hovers at ~0.48–0.49 over a wide N range, indicating the dynamics are not improving solve probability beyond the schedule gat...\nDirections: Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (...\nWeight adjustments: {0: 0.3, 1: 0.15}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is currently stalled: recent designs keep “passing” levels with unsolved_fraction≈0.49 but show worsening tail efficiency (median_step blowing up at N≈640–905), often much worse than earlier best designs (e.g., Design 45–47). This indicates optimization is being steered toward gate-passing rather than maintaining budget headroom and stable tail scaling. The objective set still contains several proxies that over-interpret unsolved_fraction as a meaningful success probability despite run_till_median artifacts, injecting noise and misdirected pressure.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"R²-weighted extrapolation is fragile with few points and can reward optimistic fits; also largely redundant with better AIC/robust variants.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Uses u as a smooth reliability signal (misleading when u≈0.49 is a measurement artifact), adding mostly-noisy penalties.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"AICc mix is better than Obj0/1, but still treats u as restart probability; keep only as weak scaling proxy.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Censor/budget-aware but still blends u into cost; moderate usefulness as a generic predictor.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Strongly penalizes u_max above ~0.15, which conflicts with run_till_median behavior; tends to add constant penalty + noise.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Heavily inflates cost by 1/(1-u) and margin penalties; misaligned given u≈0.49 is intended and not a true failure rate.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Relatively mild u handling (adds floor), but still interprets u continuously; keep as weak regularizer only.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Good: treats u>=0.5 mainly as failure/censoring and adds a lower-bound; helpful for discouraging brittle tail failures.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Still uses u as probability (p) and adds failure penalties; moderate but not schedule-faithful.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Reasonable restart-cost proxy, but still continuous-u; keep low-weight.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Robust fit + poly prior is good, but includes explicit u-target penalties (u_target=0.20) that are miscalibrated here.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Adds a learned p_target>=0.65 margin; not compatible with run_till_median pinning; mostly noise.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"AICc + prior is fine, but margin term assumes meaningful distance below 0.5; keep only lightly.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Reasonable robust power-law on a restart proxy, but still p-based; keep low.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Better than many early ones due to explicit budget-censor term, but still uses p continuously; low weight.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware fitting is conceptually strong; keep moderate (but watch optimizer cost/instability).\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Mixes many terms and includes explicit u-target pressure; also introduces a reach reward that can be gamed; low weight.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Disagrees with the rest (negative median tau) and is effectively a different optimization target; should remain disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Discrete robustness thresholds (0.2/0.3) are miscalibrated for this evaluator; also low agreement; near-disable.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Schedule-aware but has extreme output scale and can dominate; keep only as a tiny tie-break signal.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Good: reach-dominant with tail slope/slack tie-breakers on successful prefix only; aligns with schedule mechanics.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Good: reach plus explicit headroom (slack) and next-level clearance using only successful prefix; strong discriminator among N-equal designs.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Very aligned: successful-prefix only, focuses on clearance N* via predicted median/budget and tail headroom; does not penalize u≈0.49.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Useful conservative worst-window clearance idea, but implementation has budget-translation quirks; keep moderate.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Strong: reach + conservative predicted ratio failure point + budget-cliff penalty; good at rejecting “barely-pass then explode”.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Good: optimizes robust scheduled clearance under strict ratio safety, plus hazard penalties for tail accelerations.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Strong gated tail-headroom-to-1280 score; good at separating designs at/above ~453 where tail matters.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/acceleration + explicit margin(log(max_steps/median)) is exactly what current search needs; despite low agreement, it targets the failure mode directly.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Best-aligned right now: explicitly scores the critical 640→905→1280 two-jump headroom and penalizes local k>2; treats u as binary failure only.\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reasonable reach+success-only scaling+censor consistency; keep moderate to avoid overfitting reach alone.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 with extra frontier robustness terms; keep moderate (high redundancy).\",\n      \"weight_multiplier\": 1.1\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Lexicographic reach is good, but tie-break weights are extremely small so it can ignore massive tail slowdowns; keep moderate but not dominant.\",\n      \"weight_multiplier\": 0.9\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except to add a binary “first-failure” censor constraint, (2) score tail headroom primarily via ratios median_step/max_steps at the last 2–4 successful Ns and conservative lookahead to the next 1–2 scheduled Ns, and (3) explicitly penalize tail-local log-log exponents/acceleration relative to the schedule’s budget growth (i.e., compare growth of log(median_step) vs growth of log(max_steps) across the last few levels). Avoid any objective that targets u<0.3 or treats (1-u) as a true solve probability under run_till_median; treat u only as a hard censor indicator at 0.5 and optionally as a tiny tie-break when u>=0.5 (severity of failure). Keep output magnitudes normalized (e.g., O(1–50)) to prevent domination by scale.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T00:08:43.563903Z"
}

==> anc/logs/records/llm_log/meta_agent/round_10.json <==
{
  "meta_round_id": 10,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "The search has clearly reached the “post‑1280 regime”: multiple designs reliably clear the schedule gate through N=1810 (uf<0.5) at high fidelity. However, recent iterations are regressing on tail efficiency (median_step at 1810 and implied headroom to 2560), suggesting optimization is currently overfitting small/mid‑N behavior or exploiting objective loopholes. The bottleneck is no longer reach to 1810, but reducing median_step/schedule_budget at 1280–1810 and preventing budget‑cliff growth toward 2560.",
    "research_phase": "refining",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Extrapolation-fit proxy is not schedule-faithful and can mis-score runs given the intended uf≈0.49 behavior; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 1,
        "assessment": "Penalizes reliability/uf in a way that conflicts with run_till_median’s intended uf≈0.49; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Model-averaged scaling proxy still bakes in assumptions about uf and censoring that fight the schedule gate semantics; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 3,
        "assessment": "Not schedule-faithful and mixes uf/budget in ways that can reward the wrong regimes; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 4,
        "assessment": "Smooth reliability penalties strongly dislike uf≈0.49 (intended), creating perverse pressure; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Explicitly discourages near-0.5 uf (intended), so it is misaligned; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Success-probability shaping conflicts with schedule gate semantics; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware but still grades uf below 0.5 indirectly; not aligned with the intended evaluator behavior; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 8,
        "assessment": "Adds failure penalties across scales that are redundant with the schedule gate and can mis-rank uf≈0.49 successes; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "Expected-steps proxy depends on uf values; conflicts with schedule-faithful pass/fail-only semantics; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 10,
        "assessment": "Mixes restart-style cost with explicit uf-margin shaping (misaligned with intended uf≈0.49); keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Reliability-margin target (e.g., p>=0.65) is incompatible with run_till_median outputs; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Includes explicit reliability margin and exponential-dominance penalties that conflict with evaluator semantics; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Uses p-adjusted steps and slope penalties; still indirectly grades uf; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Strongly penalizes uf proximity and censoring; not schedule-faithful; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware AIC fit but still uses uf continuously; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Includes explicit unsolved and budget-saturation penalties; not schedule-faithful; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Negative median_tau and highly disagreeing; demonstrably misleading; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Discrete robustness thresholds (u<=0.2/0.3) contradict intended uf≈0.49; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Uses soft-pass area around u≈0.5; can be useful but its shaping is redundant with newer schedule-budget headroom objectives and can pull optimization off the true tail bottleneck; keep off.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 20,
        "assessment": "Reach-first and schedule-gate aware; useful as a weak stabilizer, but it does not use schedule_budget headroom (key current bottleneck).",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 21,
        "assessment": "Good reach + tail-slope + next-N clearance conceptually; somewhat redundant with newer objectives that do schedule-budget ratio explicitly.",
        "weight_multiplier": 0.5
      },
      {
        "objective_id": 22,
        "assessment": "Clearance-N* under schedule budgets is aligned and pass/fail-only; keep as supporting signal.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 23,
        "assessment": "Low agreement and ratio/budget translation is complex; can introduce noise; downweight strongly.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 24,
        "assessment": "Reach + predicted ratio failure point is aligned; keep as secondary.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 25,
        "assessment": "Clearance N* in ratio space is aligned but low agreement; keep small weight for diversity.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail-only headroom-to-1280 is aligned but the project is now beyond that; keep small weight only as guardrail for 640→1280 stability.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent + margin penalties are potentially valuable but low agreement; keep small exploratory weight.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump headroom at 640→905→1280 is aligned but now mostly pre-tail; keep modest weight (helps avoid reintroducing cliffs before 1280).",
        "weight_multiplier": 0.5
      },
      {
        "objective_id": 29,
        "assessment": "Reach+scaling composite is schedule-faithful-ish (success-only fit), but it does not use schedule_budget headroom; keep small.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29; keep small.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 31,
        "assessment": "Lexicographic reach is aligned and strongly agrees with modern objectives; keep as a stabilizer but not dominant (it ignores headroom).",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 32,
        "assessment": "Negative median_tau / disagreement cluster; risky and can mis-rank; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Schedule-faithful reach with strong headroom and next-N clearance tie-breaks; well aligned with current bottleneck (tail headroom).",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 34,
        "assessment": "Similar to 33 with explicit schedule_budget usage and conservative worst-window next-N overshoot; strong alignment for post-1280 readiness.",
        "weight_multiplier": 2.0
      },
      {
        "objective_id": 35,
        "assessment": "Reach-dominant with explicit 1810/2560 overshoot and hazard; very aligned with current bottleneck; keep high weight.",
        "weight_multiplier": 2.3
      },
      {
        "objective_id": 36,
        "assessment": "Adds repeat-run stability penalties (mixed pass/fail + headroom dispersion). Potentially important for de-brittling, but low agreement; keep moderate.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 37,
        "assessment": "Schedule-faithful reach + smooth-max bottleneck over last-3 clears + next-2 jumps (1280→1810→2560 focus) + hazard; strong main objective.",
        "weight_multiplier": 2.6
      },
      {
        "objective_id": 38,
        "assessment": "Adds explicit tail-local exponent constraint (k>2) and predicted@2560 headroom; useful to suppress accelerating tails; keep high.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 39,
        "assessment": "Clean schedule-faithful reach plus smooth-max headroom and explicit multi-cliff hazard through 2560; best match to the current post-1280 bottleneck; make dominant.",
        "weight_multiplier": 3.0
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom using schedule_budget(N, cap=1e6), not run max_steps. Each new objective should (i) keep reach as the primary term, but (ii) minimize a smooth-max of log(median_step/schedule_budget) over the last 2–3 cleared levels PLUS conservative worst-window predictions at 1810 and 2560, and (iii) add an explicit “budget-cliff” hazard term on log-ratio jumps across 905→1280→1810→2560 (predicted when unobserved). At least one objective should incorporate repeat robustness: penalize mixed pass/fail at the same N and dispersion (MAD) of log headroom among passing repeats, weighted toward larger N."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: Predict log10 expected steps at N=2000 incl. success-rate + scaling\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: Censor-aware AIC model avg scaling to N=2000 w/ failure lower-bounds\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: Predict log10 expected steps at N=2000 with success+scaling+coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: AIC-avg log10 expected solve-steps at N=2000 incl. success+coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: AIC-avg robust scaling to log10 expected steps@2000 + reliability\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: AIC-avg log10(restart-steps)@2000 + smooth reliability margin\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: AIC-avg log10 expected restart-steps@2000 + slope & reliability\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: Predict log10(p-adjusted steps@2000) with smooth coverage & slope penalties\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: Predict log10 restart-steps@2000 with reliability margin & censoring\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: AIC-weighted censored scaling fit of restart-steps to N=2000\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n### Objective 35\n- Description: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 36\n- Description: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n### Objective 37\n- Description: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 38\n- Description: Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n### Objective 39\n- Description: Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.22) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: quadratic scaling in N\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Schedule-faithful objective (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # list of (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)\n    cap_hi = 1e6\n\n    def _ratio_at(Nq: float) -> float:\n        # use observed if present in cleared; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            med = float(meds[int(idx[-1])])\n        else:\n            tfit = int(min(7, len(Ns)))\n            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))\n            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)\n        r = med / max(bud, 1.0)\n        return float(np.clip(r, 1e-6, 1e6))\n\n    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))\n        log_ratios.append(math.log(r))\n\n    # include predictions at 2560, and at 1810 if not yet cleared\n    log_ratios.append(math.log(_ratio_at(2560.0)))\n    if N_cleared < 1810.0:\n        log_ratios.append(math.log(_ratio_at(1810.0)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)\n\n    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---\n    # 905→1280→1810 and 1810→2560\n    r905 = _ratio_at(905.0)\n    r1280 = _ratio_at(1280.0)\n    r1810 = _ratio_at(1810.0)\n    r2560 = _ratio_at(2560.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n    d3 = math.log(r2560) - math.log(r1810)\n\n    # gates so hazard doesn't matter too much before entering the regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # weights (keep penalties O(1–100) so reach dominates)\n    if variant == 2:\n        w_sm, w_h = 32.0, 24.0\n    elif variant == 3:\n        w_sm, w_h = 26.0, 28.0\n    else:\n        w_sm, w_h = 28.0, 22.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 | 35 | 36 | 37 | 38 | 39 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.44 | 0.88 | 0.48 | 0.77 | 0.41 | 0.39 | 0.82 | 0.52 | 0.73 | 0.36 | 0.37 | 0.73 | 0.60 | 0.30 | 0.81 | 0.22 | -0.51 | 0.17 | 0.73 | 0.62 | 0.80 | 0.65 | 0.10 | 0.58 | 0.15 | 0.69 | 0.06 | 0.78 | 0.77 | 0.77 | 0.81 | -0.13 | 0.76 | 0.76 | 0.78 | 0.14 | 0.80 | 0.53 | 0.78 |\n| 1 | 0.44 | 1.00 | 0.46 | 0.59 | 0.56 | 0.73 | 0.46 | 0.49 | 0.81 | 0.41 | 0.72 | 0.79 | 0.51 | 0.70 | 0.72 | 0.51 | 0.61 | -0.10 | 0.41 | 0.48 | 0.51 | 0.46 | 0.34 | -0.11 | 0.21 | 0.03 | 0.31 | 0.07 | 0.46 | 0.49 | 0.49 | 0.45 | -0.28 | 0.37 | 0.36 | 0.39 | 0.19 | 0.40 | 0.38 | 0.43 |\n| 2 | 0.88 | 0.46 | 1.00 | 0.50 | 0.82 | 0.44 | 0.42 | 0.86 | 0.53 | 0.73 | 0.39 | 0.39 | 0.76 | 0.58 | 0.30 | 0.84 | 0.25 | -0.46 | 0.21 | 0.72 | 0.61 | 0.75 | 0.61 | 0.10 | 0.56 | 0.16 | 0.66 | 0.06 | 0.76 | 0.74 | 0.74 | 0.77 | -0.12 | 0.73 | 0.73 | 0.76 | 0.16 | 0.77 | 0.54 | 0.78 |\n| 3 | 0.48 | 0.59 | 0.50 | 1.00 | 0.60 | 0.68 | 0.56 | 0.56 | 0.62 | 0.35 | 0.68 | 0.57 | 0.53 | 0.50 | 0.49 | 0.58 | 0.57 | -0.08 | 0.50 | 0.43 | 0.42 | 0.45 | 0.30 | 0.02 | 0.29 | 0.15 | 0.38 | 0.17 | 0.46 | 0.41 | 0.41 | 0.41 | -0.15 | 0.37 | 0.36 | 0.41 | 0.29 | 0.40 | 0.45 | 0.47 |\n| 4 | 0.77 | 0.56 | 0.82 | 0.60 | 1.00 | 0.57 | 0.47 | 0.82 | 0.57 | 0.64 | 0.51 | 0.49 | 0.75 | 0.59 | 0.37 | 0.83 | 0.38 | -0.35 | 0.32 | 0.73 | 0.63 | 0.72 | 0.57 | 0.08 | 0.51 | 0.16 | 0.61 | 0.06 | 0.74 | 0.70 | 0.70 | 0.71 | -0.13 | 0.66 | 0.64 | 0.69 | 0.16 | 0.68 | 0.52 | 0.71 |\n| 5 | 0.41 | 0.73 | 0.44 | 0.68 | 0.57 | 1.00 | 0.67 | 0.50 | 0.76 | 0.29 | 0.80 | 0.71 | 0.49 | 0.52 | 0.63 | 0.53 | 0.76 | 0.04 | 0.63 | 0.37 | 0.44 | 0.39 | 0.28 | 0.01 | 0.19 | 0.20 | 0.25 | 0.25 | 0.39 | 0.36 | 0.36 | 0.35 | -0.14 | 0.29 | 0.27 | 0.32 | 0.37 | 0.31 | 0.48 | 0.41 |\n| 6 | 0.39 | 0.46 | 0.42 | 0.56 | 0.47 | 0.67 | 1.00 | 0.49 | 0.52 | 0.24 | 0.57 | 0.48 | 0.40 | 0.35 | 0.37 | 0.51 | 0.55 | 0.00 | 0.57 | 0.31 | 0.35 | 0.36 | 0.24 | 0.21 | 0.29 | 0.35 | 0.27 | 0.37 | 0.35 | 0.28 | 0.28 | 0.30 | 0.05 | 0.28 | 0.27 | 0.31 | 0.49 | 0.30 | 0.56 | 0.41 |\n| 7 | 0.82 | 0.49 | 0.86 | 0.56 | 0.82 | 0.50 | 0.49 | 1.00 | 0.58 | 0.70 | 0.44 | 0.44 | 0.79 | 0.59 | 0.34 | 0.96 | 0.31 | -0.40 | 0.27 | 0.70 | 0.58 | 0.74 | 0.59 | 0.11 | 0.54 | 0.19 | 0.64 | 0.10 | 0.74 | 0.72 | 0.72 | 0.74 | -0.12 | 0.70 | 0.69 | 0.72 | 0.19 | 0.73 | 0.56 | 0.77 |\n| 8 | 0.52 | 0.81 | 0.53 | 0.62 | 0.57 | 0.76 | 0.52 | 0.58 | 1.00 | 0.46 | 0.73 | 0.74 | 0.58 | 0.72 | 0.72 | 0.59 | 0.61 | -0.12 | 0.42 | 0.49 | 0.51 | 0.53 | 0.40 | -0.07 | 0.25 | 0.08 | 0.36 | 0.13 | 0.50 | 0.49 | 0.50 | 0.50 | -0.26 | 0.41 | 0.41 | 0.43 | 0.25 | 0.45 | 0.44 | 0.50 |\n| 9 | 0.73 | 0.41 | 0.73 | 0.35 | 0.64 | 0.29 | 0.24 | 0.70 | 0.46 | 1.00 | 0.29 | 0.35 | 0.74 | 0.61 | 0.27 | 0.67 | 0.11 | -0.62 | 0.01 | 0.75 | 0.53 | 0.73 | 0.60 | 0.04 | 0.56 | -0.01 | 0.69 | -0.12 | 0.77 | 0.83 | 0.83 | 0.83 | -0.20 | 0.78 | 0.80 | 0.80 | -0.04 | 0.80 | 0.36 | 0.69 |\n| 10 | 0.36 | 0.72 | 0.39 | 0.68 | 0.51 | 0.80 | 0.57 | 0.44 | 0.73 | 0.29 | 1.00 | 0.73 | 0.48 | 0.53 | 0.68 | 0.47 | 0.74 | 0.03 | 0.57 | 0.35 | 0.42 | 0.36 | 0.21 | -0.08 | 0.13 | 0.09 | 0.22 | 0.18 | 0.36 | 0.34 | 0.34 | 0.33 | -0.22 | 0.25 | 0.25 | 0.29 | 0.29 | 0.29 | 0.38 | 0.36 |\n| 11 | 0.37 | 0.79 | 0.39 | 0.57 | 0.49 | 0.71 | 0.48 | 0.44 | 0.74 | 0.35 | 0.73 | 1.00 | 0.46 | 0.58 | 0.68 | 0.45 | 0.65 | -0.02 | 0.46 | 0.41 | 0.40 | 0.37 | 0.28 | -0.10 | 0.15 | 0.03 | 0.24 | 0.08 | 0.37 | 0.39 | 0.39 | 0.36 | -0.25 | 0.29 | 0.28 | 0.31 | 0.22 | 0.32 | 0.35 | 0.36 |\n| 12 | 0.73 | 0.51 | 0.76 | 0.53 | 0.75 | 0.49 | 0.40 | 0.79 | 0.58 | 0.74 | 0.48 | 0.46 | 1.00 | 0.63 | 0.39 | 0.79 | 0.34 | -0.40 | 0.22 | 0.72 | 0.53 | 0.70 | 0.54 | 0.02 | 0.47 | 0.08 | 0.60 | 0.02 | 0.71 | 0.73 | 0.73 | 0.72 | -0.21 | 0.65 | 0.65 | 0.69 | 0.12 | 0.68 | 0.46 | 0.71 |\n| 13 | 0.60 | 0.70 | 0.58 | 0.50 | 0.59 | 0.52 | 0.35 | 0.59 | 0.72 | 0.61 | 0.53 | 0.58 | 0.63 | 1.00 | 0.58 | 0.59 | 0.37 | -0.37 | 0.18 | 0.61 | 0.59 | 0.64 | 0.52 | -0.13 | 0.34 | -0.04 | 0.48 | -0.04 | 0.60 | 0.63 | 0.63 | 0.63 | -0.36 | 0.53 | 0.55 | 0.56 | 0.09 | 0.59 | 0.39 | 0.57 |\n| 14 | 0.30 | 0.72 | 0.30 | 0.49 | 0.37 | 0.63 | 0.37 | 0.34 | 0.72 | 0.27 | 0.68 | 0.68 | 0.39 | 0.58 | 1.00 | 0.36 | 0.62 | -0.01 | 0.39 | 0.32 | 0.39 | 0.32 | 0.23 | -0.18 | 0.05 | -0.01 | 0.16 | 0.11 | 0.29 | 0.29 | 0.30 | 0.29 | -0.31 | 0.20 | 0.21 | 0.23 | 0.20 | 0.25 | 0.28 | 0.29 |\n| 15 | 0.81 | 0.51 | 0.84 | 0.58 | 0.83 | 0.53 | 0.51 | 0.96 | 0.59 | 0.67 | 0.47 | 0.45 | 0.79 | 0.59 | 0.36 | 1.00 | 0.34 | -0.38 | 0.29 | 0.70 | 0.58 | 0.74 | 0.59 | 0.12 | 0.54 | 0.19 | 0.64 | 0.12 | 0.74 | 0.71 | 0.72 | 0.74 | -0.11 | 0.69 | 0.68 | 0.72 | 0.21 | 0.72 | 0.57 | 0.76 |\n| 16 | 0.22 | 0.61 | 0.25 | 0.57 | 0.38 | 0.76 | 0.55 | 0.31 | 0.61 | 0.11 | 0.74 | 0.65 | 0.34 | 0.37 | 0.62 | 0.34 | 1.00 | 0.24 | 0.66 | 0.20 | 0.26 | 0.20 | 0.11 | -0.06 | 0.01 | 0.13 | 0.07 | 0.25 | 0.20 | 0.18 | 0.18 | 0.17 | -0.15 | 0.10 | 0.08 | 0.13 | 0.34 | 0.13 | 0.30 | 0.22 |\n| 17 | -0.51 | -0.10 | -0.46 | -0.08 | -0.35 | 0.04 | 0.00 | -0.40 | -0.12 | -0.62 | 0.03 | -0.02 | -0.40 | -0.37 | -0.01 | -0.38 | 0.24 | 1.00 | 0.29 | -0.54 | -0.33 | -0.54 | -0.52 | -0.06 | -0.50 | 0.05 | -0.57 | 0.18 | -0.55 | -0.57 | -0.57 | -0.58 | 0.13 | -0.64 | -0.67 | -0.62 | 0.14 | -0.62 | -0.22 | -0.50 |\n| 18 | 0.17 | 0.41 | 0.21 | 0.50 | 0.32 | 0.63 | 0.57 | 0.27 | 0.42 | 0.01 | 0.57 | 0.46 | 0.22 | 0.18 | 0.39 | 0.29 | 0.66 | 0.29 | 1.00 | 0.09 | 0.20 | 0.13 | 0.06 | 0.09 | 0.03 | 0.30 | 0.05 | 0.40 | 0.13 | 0.06 | 0.06 | 0.07 | 0.04 | 0.04 | 0.01 | 0.06 | 0.49 | 0.05 | 0.37 | 0.17 |\n| 19 | 0.73 | 0.48 | 0.72 | 0.43 | 0.73 | 0.37 | 0.31 | 0.70 | 0.49 | 0.75 | 0.35 | 0.41 | 0.72 | 0.61 | 0.32 | 0.70 | 0.20 | -0.54 | 0.09 | 1.00 | 0.60 | 0.77 | 0.61 | 0.03 | 0.57 | 0.03 | 0.70 | -0.09 | 0.83 | 0.85 | 0.86 | 0.85 | -0.20 | 0.76 | 0.79 | 0.80 | 0.00 | 0.83 | 0.41 | 0.70 |\n| 20 | 0.62 | 0.51 | 0.61 | 0.42 | 0.63 | 0.44 | 0.35 | 0.58 | 0.51 | 0.53 | 0.42 | 0.40 | 0.53 | 0.59 | 0.39 | 0.58 | 0.26 | -0.33 | 0.20 | 0.60 | 1.00 | 0.67 | 0.47 | -0.06 | 0.41 | 0.05 | 0.52 | -0.01 | 0.69 | 0.61 | 0.61 | 0.65 | -0.24 | 0.58 | 0.60 | 0.61 | 0.11 | 0.64 | 0.45 | 0.61 |\n| 21 | 0.80 | 0.46 | 0.75 | 0.45 | 0.72 | 0.39 | 0.36 | 0.74 | 0.53 | 0.73 | 0.36 | 0.37 | 0.70 | 0.64 | 0.32 | 0.74 | 0.20 | -0.54 | 0.13 | 0.77 | 0.67 | 1.00 | 0.72 | 0.11 | 0.62 | 0.14 | 0.75 | 0.04 | 0.86 | 0.80 | 0.80 | 0.84 | -0.14 | 0.79 | 0.82 | 0.82 | 0.11 | 0.84 | 0.52 | 0.80 |\n| 22 | 0.65 | 0.34 | 0.61 | 0.30 | 0.57 | 0.28 | 0.24 | 0.59 | 0.40 | 0.60 | 0.21 | 0.28 | 0.54 | 0.52 | 0.23 | 0.59 | 0.11 | -0.52 | 0.06 | 0.61 | 0.47 | 0.72 | 1.00 | 0.13 | 0.54 | 0.14 | 0.60 | 0.03 | 0.66 | 0.64 | 0.64 | 0.69 | -0.07 | 0.67 | 0.67 | 0.65 | 0.11 | 0.67 | 0.45 | 0.64 |\n| 23 | 0.10 | -0.11 | 0.10 | 0.02 | 0.08 | 0.01 | 0.21 | 0.11 | -0.07 | 0.04 | -0.08 | -0.10 | 0.02 | -0.13 | -0.18 | 0.12 | -0.06 | -0.06 | 0.09 | 0.03 | -0.06 | 0.11 | 0.13 | 1.00 | 0.42 | 0.59 | 0.22 | 0.38 | 0.11 | 0.05 | 0.05 | 0.08 | 0.67 | 0.15 | 0.15 | 0.16 | 0.37 | 0.12 | 0.33 | 0.18 |\n| 24 | 0.58 | 0.21 | 0.56 | 0.29 | 0.51 | 0.19 | 0.29 | 0.54 | 0.25 | 0.56 | 0.13 | 0.15 | 0.47 | 0.34 | 0.05 | 0.54 | 0.01 | -0.50 | 0.03 | 0.57 | 0.41 | 0.62 | 0.54 | 0.42 | 1.00 | 0.25 | 0.76 | 0.07 | 0.65 | 0.58 | 0.59 | 0.62 | 0.17 | 0.67 | 0.68 | 0.68 | 0.15 | 0.65 | 0.47 | 0.61 |\n| 25 | 0.15 | 0.03 | 0.16 | 0.15 | 0.16 | 0.20 | 0.35 | 0.19 | 0.08 | -0.01 | 0.09 | 0.03 | 0.08 | -0.04 | -0.01 | 0.19 | 0.13 | 0.05 | 0.30 | 0.03 | 0.05 | 0.14 | 0.14 | 0.59 | 0.25 | 1.00 | 0.13 | 0.63 | 0.09 | 0.03 | 0.03 | 0.06 | 0.45 | 0.10 | 0.08 | 0.10 | 0.50 | 0.09 | 0.42 | 0.20 |\n| 26 | 0.69 | 0.31 | 0.66 | 0.38 | 0.61 | 0.25 | 0.27 | 0.64 | 0.36 | 0.69 | 0.22 | 0.24 | 0.60 | 0.48 | 0.16 | 0.64 | 0.07 | -0.57 | 0.05 | 0.70 | 0.52 | 0.75 | 0.60 | 0.22 | 0.76 | 0.13 | 1.00 | -0.01 | 0.80 | 0.72 | 0.72 | 0.75 | -0.02 | 0.76 | 0.81 | 0.79 | 0.07 | 0.77 | 0.44 | 0.70 |\n| 27 | 0.06 | 0.07 | 0.06 | 0.17 | 0.06 | 0.25 | 0.37 | 0.10 | 0.13 | -0.12 | 0.18 | 0.08 | 0.02 | -0.04 | 0.11 | 0.12 | 0.25 | 0.18 | 0.40 | -0.09 | -0.01 | 0.04 | 0.03 | 0.38 | 0.07 | 0.63 | -0.01 | 1.00 | -0.04 | -0.10 | -0.10 | -0.06 | 0.31 | -0.05 | -0.06 | -0.04 | 0.65 | -0.04 | 0.39 | 0.12 |\n| 28 | 0.78 | 0.46 | 0.76 | 0.46 | 0.74 | 0.39 | 0.35 | 0.74 | 0.50 | 0.77 | 0.36 | 0.37 | 0.71 | 0.60 | 0.29 | 0.74 | 0.20 | -0.55 | 0.13 | 0.83 | 0.69 | 0.86 | 0.66 | 0.11 | 0.65 | 0.09 | 0.80 | -0.04 | 1.00 | 0.87 | 0.88 | 0.90 | -0.13 | 0.83 | 0.85 | 0.88 | 0.06 | 0.88 | 0.47 | 0.77 |\n| 29 | 0.77 | 0.49 | 0.74 | 0.41 | 0.70 | 0.36 | 0.28 | 0.72 | 0.49 | 0.83 | 0.34 | 0.39 | 0.73 | 0.63 | 0.29 | 0.71 | 0.18 | -0.57 | 0.06 | 0.85 | 0.61 | 0.80 | 0.64 | 0.05 | 0.58 | 0.03 | 0.72 | -0.10 | 0.87 | 1.00 | 0.99 | 0.93 | -0.18 | 0.84 | 0.85 | 0.86 | -0.02 | 0.89 | 0.40 | 0.74 |\n| 30 | 0.77 | 0.49 | 0.74 | 0.41 | 0.70 | 0.36 | 0.28 | 0.72 | 0.50 | 0.83 | 0.34 | 0.39 | 0.73 | 0.63 | 0.30 | 0.72 | 0.18 | -0.57 | 0.06 | 0.86 | 0.61 | 0.80 | 0.64 | 0.05 | 0.59 | 0.03 | 0.72 | -0.10 | 0.88 | 0.99 | 1.00 | 0.93 | -0.18 | 0.84 | 0.85 | 0.86 | -0.02 | 0.89 | 0.40 | 0.74 |\n| 31 | 0.81 | 0.45 | 0.77 | 0.41 | 0.71 | 0.35 | 0.30 | 0.74 | 0.50 | 0.83 | 0.33 | 0.36 | 0.72 | 0.63 | 0.29 | 0.74 | 0.17 | -0.58 | 0.07 | 0.85 | 0.65 | 0.84 | 0.69 | 0.08 | 0.62 | 0.06 | 0.75 | -0.06 | 0.90 | 0.93 | 0.93 | 1.00 | -0.15 | 0.86 | 0.89 | 0.89 | 0.03 | 0.93 | 0.44 | 0.78 |\n| 32 | -0.13 | -0.28 | -0.12 | -0.15 | -0.13 | -0.14 | 0.05 | -0.12 | -0.26 | -0.20 | -0.22 | -0.25 | -0.21 | -0.36 | -0.31 | -0.11 | -0.15 | 0.13 | 0.04 | -0.20 | -0.24 | -0.14 | -0.07 | 0.67 | 0.17 | 0.45 | -0.02 | 0.31 | -0.13 | -0.18 | -0.18 | -0.15 | 1.00 | -0.06 | -0.09 | -0.09 | 0.25 | -0.12 | 0.11 | -0.08 |\n| 33 | 0.76 | 0.37 | 0.73 | 0.37 | 0.66 | 0.29 | 0.28 | 0.70 | 0.41 | 0.78 | 0.25 | 0.29 | 0.65 | 0.53 | 0.20 | 0.69 | 0.10 | -0.64 | 0.04 | 0.76 | 0.58 | 0.79 | 0.67 | 0.15 | 0.67 | 0.10 | 0.76 | -0.05 | 0.83 | 0.84 | 0.84 | 0.86 | -0.06 | 1.00 | 0.89 | 0.87 | 0.02 | 0.87 | 0.44 | 0.74 |\n| 34 | 0.76 | 0.36 | 0.73 | 0.36 | 0.64 | 0.27 | 0.27 | 0.69 | 0.41 | 0.80 | 0.25 | 0.28 | 0.65 | 0.55 | 0.21 | 0.68 | 0.08 | -0.67 | 0.01 | 0.79 | 0.60 | 0.82 | 0.67 | 0.15 | 0.68 | 0.08 | 0.81 | -0.06 | 0.85 | 0.85 | 0.85 | 0.89 | -0.09 | 0.89 | 1.00 | 0.92 | 0.04 | 0.92 | 0.46 | 0.78 |\n| 35 | 0.78 | 0.39 | 0.76 | 0.41 | 0.69 | 0.32 | 0.31 | 0.72 | 0.43 | 0.80 | 0.29 | 0.31 | 0.69 | 0.56 | 0.23 | 0.72 | 0.13 | -0.62 | 0.06 | 0.80 | 0.61 | 0.82 | 0.65 | 0.16 | 0.68 | 0.10 | 0.79 | -0.04 | 0.88 | 0.86 | 0.86 | 0.89 | -0.09 | 0.87 | 0.92 | 1.00 | 0.06 | 0.91 | 0.48 | 0.81 |\n| 36 | 0.14 | 0.19 | 0.16 | 0.29 | 0.16 | 0.37 | 0.49 | 0.19 | 0.25 | -0.04 | 0.29 | 0.22 | 0.12 | 0.09 | 0.20 | 0.21 | 0.34 | 0.14 | 0.49 | 0.00 | 0.11 | 0.11 | 0.11 | 0.37 | 0.15 | 0.50 | 0.07 | 0.65 | 0.06 | -0.02 | -0.02 | 0.03 | 0.25 | 0.02 | 0.04 | 0.06 | 1.00 | 0.06 | 0.57 | 0.24 |\n| 37 | 0.80 | 0.40 | 0.77 | 0.40 | 0.68 | 0.31 | 0.30 | 0.73 | 0.45 | 0.80 | 0.29 | 0.32 | 0.68 | 0.59 | 0.25 | 0.72 | 0.13 | -0.62 | 0.05 | 0.83 | 0.64 | 0.84 | 0.67 | 0.12 | 0.65 | 0.09 | 0.77 | -0.04 | 0.88 | 0.89 | 0.89 | 0.93 | -0.12 | 0.87 | 0.92 | 0.91 | 0.06 | 1.00 | 0.48 | 0.82 |\n| 38 | 0.53 | 0.38 | 0.54 | 0.45 | 0.52 | 0.48 | 0.56 | 0.56 | 0.44 | 0.36 | 0.38 | 0.35 | 0.46 | 0.39 | 0.28 | 0.57 | 0.30 | -0.22 | 0.37 | 0.41 | 0.45 | 0.52 | 0.45 | 0.33 | 0.47 | 0.42 | 0.44 | 0.39 | 0.47 | 0.40 | 0.40 | 0.44 | 0.11 | 0.44 | 0.46 | 0.48 | 0.57 | 0.48 | 1.00 | 0.64 |\n| 39 | 0.78 | 0.43 | 0.78 | 0.47 | 0.71 | 0.41 | 0.41 | 0.77 | 0.50 | 0.69 | 0.36 | 0.36 | 0.71 | 0.57 | 0.29 | 0.76 | 0.22 | -0.50 | 0.17 | 0.70 | 0.61 | 0.80 | 0.64 | 0.18 | 0.61 | 0.20 | 0.70 | 0.12 | 0.77 | 0.74 | 0.74 | 0.78 | -0.08 | 0.74 | 0.78 | 0.81 | 0.24 | 0.82 | 0.64 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.021, median_tau=0.62, range=[-0.51, 0.88]\n- Objective 1: default_weight=0.017, median_tau=0.46, range=[-0.28, 0.81]\n- Objective 2: default_weight=0.025, median_tau=0.61, range=[-0.46, 0.88]\n- Objective 3: default_weight=0.021, median_tau=0.45, range=[-0.15, 0.68]\n- Objective 4: default_weight=0.031, median_tau=0.60, range=[-0.35, 0.83]\n- Objective 5: default_weight=0.022, median_tau=0.39, range=[-0.14, 0.80]\n- Objective 6: default_weight=0.013, median_tau=0.36, range=[0.00, 0.67]\n- Objective 7: default_weight=0.024, median_tau=0.59, range=[-0.40, 0.96]\n- Objective 8: default_weight=0.023, median_tau=0.50, range=[-0.26, 0.81]\n- Objective 9: default_weight=0.031, median_tau=0.60, range=[-0.62, 0.83]\n- Objective 10: default_weight=0.020, median_tau=0.36, range=[-0.22, 0.80]\n- Objective 11: default_weight=0.024, median_tau=0.37, range=[-0.25, 0.79]\n- Objective 12: default_weight=0.041, median_tau=0.58, range=[-0.40, 0.79]\n- Objective 13: default_weight=0.045, median_tau=0.57, range=[-0.37, 0.72]\n- Objective 14: default_weight=0.026, median_tau=0.30, range=[-0.31, 0.72]\n- Objective 15: default_weight=0.057, median_tau=0.59, range=[-0.38, 0.96]\n- Objective 16: default_weight=0.009, median_tau=0.24, range=[-0.15, 0.76]\n- Objective 17: default_weight=0.000, median_tau=-0.38, range=[-0.67, 0.29]\n- Objective 18: default_weight=0.007, median_tau=0.20, range=[0.01, 0.66]\n- Objective 19: default_weight=0.025, median_tau=0.61, range=[-0.54, 0.86]\n- Objective 20: default_weight=0.020, median_tau=0.52, range=[-0.33, 0.69]\n- Objective 21: default_weight=0.028, median_tau=0.67, range=[-0.54, 0.86]\n- Objective 22: default_weight=0.025, median_tau=0.54, range=[-0.52, 0.72]\n- Objective 23: default_weight=0.005, median_tau=0.10, range=[-0.18, 0.67]\n- Objective 24: default_weight=0.027, median_tau=0.47, range=[-0.50, 0.76]\n- Objective 25: default_weight=0.008, median_tau=0.13, range=[-0.04, 0.63]\n- Objective 26: default_weight=0.042, median_tau=0.60, range=[-0.57, 0.81]\n- Objective 27: default_weight=0.005, median_tau=0.07, range=[-0.12, 0.65]\n- Objective 28: default_weight=0.058, median_tau=0.66, range=[-0.55, 0.90]\n- Objective 29: default_weight=0.024, median_tau=0.63, range=[-0.57, 0.99]\n- Objective 30: default_weight=0.026, median_tau=0.63, range=[-0.57, 0.99]\n- Objective 31: default_weight=0.030, median_tau=0.65, range=[-0.58, 0.93]\n- Objective 32: default_weight=0.000, median_tau=-0.13, range=[-0.36, 0.67]\n- Objective 33: default_weight=0.027, median_tau=0.65, range=[-0.64, 0.89]\n- Objective 34: default_weight=0.030, median_tau=0.64, range=[-0.67, 0.92]\n- Objective 35: default_weight=0.033, median_tau=0.65, range=[-0.62, 0.92]\n- Objective 36: default_weight=0.009, median_tau=0.16, range=[-0.04, 0.65]\n- Objective 37: default_weight=0.041, median_tau=0.65, range=[-0.62, 0.93]\n- Objective 38: default_weight=0.031, median_tau=0.44, range=[-0.22, 0.64]\n- Objective 39: default_weight=0.050, median_tau=0.64, range=[-0.50, 0.82]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 392: Capped over-γ shoulder still brittle\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=306, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=476, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=768, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1254, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2579, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5410, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8950, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18591, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=24699, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=85853, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=232464, fidelity=high\n\n### Design 391: Mixed-edge floor: fast small-N, weak at \nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=189, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=239, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=614, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=861, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1717, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4089, fidelity=low\n\n### Design 390: Flipped weak-band floor regresses\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=142, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=203, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=420, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=471, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=908, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1568, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3696, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10614, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=31539, fidelity=medium\n\n### Design 389: Relative over-γ shoulder (389)\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=363, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1265, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1824, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4752, fidelity=low\n\n### Design 388: Smooth-max floor: better @640, fails @개\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=133, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=192, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=312, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=448, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=535, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=786, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1391, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3041, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8717, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28901, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.57, median_step=116091, fidelity=medium\n\n### Design 387: Decouple over-γ edge sharpness\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=207, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=579, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1563, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2273, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4181, fidelity=low\n\n### Design 386: Over-γ shoulder slows scaling\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=429, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=986, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=1486, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2544, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4994, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6380, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14579, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27708, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=90493, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=271670, fidelity=high\n\n### Design 385: xl-mixed floor slowed tail\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=256, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=394, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=766, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2362, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9384, fidelity=low\n\n### Design 384: Mid-hump gate worsens overall\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=144, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=433, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1143, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1425, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2259, fidelity=low\n\n### Design 383: Soft-cap law regressed at tail\nObjective: 39\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=63, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=261, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=442, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=785, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1660, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2918, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5030, fidelity=low\n\n**Top Designs**:\nTop designs across 40 objectives (39 unique):\n\n### Design 353: Gate-floor didn’t de-brittle 347\nConsensus score: 0.008\nTop in: consensus (#1), obj_0 (#1), obj_2 (#1), obj_4 (#3), obj_7 (#3), obj_20 (#1), obj_21 (#1), obj_22 (#2), obj_23 (#1), obj_24 (#2), obj_28 (#1), obj_31 (#1), obj_33 (#1), obj_34 (#1), obj_35 (#1), obj_36 (#1), obj_37 (#1), obj_38 (#1), obj_39 (#1)\nObjective scores:\n  - objective_0: 4.828\n  - objective_1: 6.95\n  - objective_2: 5.262\n  - objective_3: 6.891\n  - objective_4: 18.56\n  - objective_5: 11.05\n  - objective_6: 5.599\n  - objective_7: 4.85\n  - objective_8: 5.16\n  - objective_9: 5.947\n  - objective_10: 13.9\n  - objective_11: 6.054\n  - objective_12: 6.913\n  - objective_13: 6.017\n  - objective_14: 6.826\n  - objective_15: 5.121\n  - objective_16: 10.81\n  - objective_17: 1494\n  - objective_18: 536.2\n  - objective_19: -2872\n  - objective_20: -9.687\n  - objective_21: -10.32\n  - objective_22: -12.16\n  - objective_23: -9.41\n  - objective_24: -11.96\n  - objective_25: -5.417\n  - objective_26: 19.4\n  - objective_27: 1.652\n  - objective_28: 0.8803\n  - objective_29: 4.001\n  - objective_30: 3.164\n  - objective_31: -1810\n  - objective_32: 4.871\n  - objective_33: -1762\n  - objective_34: -1810\n  - objective_35: -1695\n  - objective_36: -1137\n  - objective_37: -1809\n  - objective_38: -1459\n  - objective_39: -1542\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=218, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=431, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=620, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=917, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1438, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2294, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2976, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6030, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9793, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16996, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=50928, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=73120, fidelity=high\n\n### Design 340: HEBO_tuned_State-gated floor weakens release\nConsensus score: 0.010\nTop in: consensus (#2), obj_1 (#1), obj_2 (#2), obj_4 (#1), obj_7 (#1), obj_8 (#3), obj_9 (#2), obj_13 (#1), obj_15 (#3), obj_24 (#1), obj_29 (#1), obj_30 (#1), obj_31 (#2), obj_34 (#3), obj_35 (#3), obj_37 (#2), obj_38 (#3), obj_39 (#3)\nObjective scores:\n  - objective_0: 4.96\n  - objective_1: 6.729\n  - objective_2: 5.435\n  - objective_3: 9.506\n  - objective_4: 18.49\n  - objective_5: 10.93\n  - objective_6: 5.895\n  - objective_7: 4.822\n  - objective_8: 5.114\n  - objective_9: 5.769\n  - objective_10: 13.05\n  - objective_11: 5.91\n  - objective_12: 6.676\n  - objective_13: 5.861\n  - objective_14: 6.795\n  - objective_15: 5.093\n  - objective_16: 10.73\n  - objective_17: 1493\n  - objective_18: 548.6\n  - objective_19: -2785\n  - objective_20: -9.454\n  - objective_21: -10.27\n  - objective_22: -11.64\n  - objective_23: -6.783\n  - objective_24: -12.05\n  - objective_25: -1.509\n  - objective_26: 5.929\n  - objective_27: 1.711\n  - objective_28: 2.649\n  - objective_29: 3.855\n  - objective_30: 3.045\n  - objective_31: -1810\n  - objective_32: 7.074\n  - objective_33: -1673\n  - objective_34: -1809\n  - objective_35: -1508\n  - objective_36: 710.4\n  - objective_37: -1734\n  - objective_38: -1203\n  - objective_39: -1350\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=252, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=515, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=821, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1242, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1531, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2037, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3278, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4814, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7802, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14019, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41919, fidelity=medium\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=95503, fidelity=high\n\n### Design 361: HEBO_tuned_Gate_pow floor hurts scaling\nConsensus score: 0.015\nTop in: consensus (#3), obj_2 (#3), obj_20 (#2), obj_21 (#2), obj_22 (#3), obj_28 (#2), obj_34 (#2), obj_35 (#2), obj_37 (#3), obj_38 (#2), obj_39 (#2)\nObjective scores:\n  - objective_0: 4.941\n  - objective_1: 6.968\n  - objective_2: 5.489\n  - objective_3: 6.903\n  - objective_4: 18.62\n  - objective_5: 11.35\n  - objective_6: 5.765\n  - objective_7: 4.939\n  - objective_8: 5.232\n  - objective_9: 5.953\n  - objective_10: 13.99\n  - objective_11: 6.08\n  - objective_12: 6.93\n  - objective_13: 5.992\n  - objective_14: 6.873\n  - objective_15: 5.21\n  - objective_16: 11.05\n  - objective_17: 1499\n  - objective_18: 550\n  - objective_19: -2852\n  - objective_20: -9.554\n  - objective_21: -10.32\n  - objective_22: -11.65\n  - objective_23: -6.62\n  - objective_24: -11.41\n  - objective_25: -4.645\n  - objective_26: 25.32\n  - objective_27: 1.509\n  - objective_28: 1.843\n  - objective_29: 4.039\n  - objective_30: 3.205\n  - objective_31: -1810\n  - objective_32: 13.25\n  - objective_33: -1685\n  - objective_34: -1809\n  - objective_35: -1584\n  - objective_36: 70.24\n  - objective_37: -1730\n  - objective_38: -1310\n  - objective_39: -1439\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=609, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=980, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1686, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2063, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4056, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5222, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9736, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20005, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=54087, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=111277, fidelity=high\n\n### Design 357: Gate_pow floor hurts scaling\nConsensus score: 0.022\nTop in: obj_4 (#2), obj_29 (#3), obj_30 (#3), obj_31 (#3), obj_33 (#3)\nObjective scores:\n  - objective_0: 5.03\n  - objective_1: 6.794\n  - objective_2: 5.519\n  - objective_3: 6.911\n  - objective_4: 18.54\n  - objective_5: 11.15\n  - objective_6: 5.951\n  - objective_7: 4.869\n  - objective_8: 5.158\n  - objective_9: 5.944\n  - objective_10: 13.96\n  - objective_11: 5.981\n  - objective_12: 6.914\n  - objective_13: 5.979\n  - objective_14: 6.855\n  - objective_15: 5.141\n  - objective_16: 10.85\n  - objective_17: 1496\n  - objective_18: 549.2\n  - objective_19: -2860\n  - objective_20: -9.462\n  - objective_21: -10.23\n  - objective_22: -11.65\n  - objective_23: -4.764\n  - objective_24: -10.96\n  - objective_25: -3.505\n  - objective_26: 29.59\n  - objective_27: 2.343\n  - objective_28: 2.756\n  - objective_29: 3.969\n  - objective_30: 3.139\n  - objective_31: -1810\n  - objective_32: 17.63\n  - objective_33: -1705\n  - objective_34: -1808\n  - objective_35: -1472\n  - objective_36: 1043\n  - objective_37: -1702\n  - objective_38: -1167\n  - objective_39: -1339\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=265, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=729, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=903, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=944, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1422, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1969, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3288, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4414, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10580, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15853, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=40421, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=110005, fidelity=high\n\n### Design 347: XL-adaptive floor mix is brittle\nConsensus score: 0.027\nTop in: obj_0 (#3), obj_1 (#2), obj_13 (#2), obj_19 (#3), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 4.927\n  - objective_1: 6.785\n  - objective_2: 5.555\n  - objective_3: 6.915\n  - objective_4: 18.56\n  - objective_5: 11.2\n  - objective_6: 5.969\n  - objective_7: 4.889\n  - objective_8: 5.179\n  - objective_9: 5.942\n  - objective_10: 14\n  - objective_11: 5.961\n  - objective_12: 6.918\n  - objective_13: 5.892\n  - objective_14: 6.856\n  - objective_15: 5.16\n  - objective_16: 10.9\n  - objective_17: 1491\n  - objective_18: 541.2\n  - objective_19: -2900\n  - objective_20: -9.432\n  - objective_21: -10.24\n  - objective_22: -11.65\n  - objective_23: -4.15\n  - objective_24: -10.83\n  - objective_25: -3.064\n  - objective_26: 30.92\n  - objective_27: 2.43\n  - objective_28: 3.036\n  - objective_29: 3.941\n  - objective_30: 3.116\n  - objective_31: -1810\n  - objective_32: 16.53\n  - objective_33: -1704\n  - objective_34: -1808\n  - objective_35: -1438\n  - objective_36: 1352\n  - objective_37: -1688\n  - objective_38: -1103\n  - objective_39: -1293\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=583, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=791, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2344, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9550, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15802, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=39448, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=116716, fidelity=high\n\n### Design 355: Quadratic gate-floor regresses\nConsensus score: 0.028\nTop in: obj_20 (#3), obj_21 (#3), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.006\n  - objective_1: 6.899\n  - objective_2: 5.572\n  - objective_3: 6.905\n  - objective_4: 18.61\n  - objective_5: 11.26\n  - objective_6: 5.897\n  - objective_7: 4.933\n  - objective_8: 5.225\n  - objective_9: 5.948\n  - objective_10: 13.92\n  - objective_11: 6.028\n  - objective_12: 6.926\n  - objective_13: 5.983\n  - objective_14: 6.887\n  - objective_15: 5.204\n  - objective_16: 11.04\n  - objective_17: 1498\n  - objective_18: 542.2\n  - objective_19: -2819\n  - objective_20: -9.545\n  - objective_21: -10.29\n  - objective_22: -11.65\n  - objective_23: -4.091\n  - objective_24: -10.84\n  - objective_25: -3.166\n  - objective_26: 34.16\n  - objective_27: 2.183\n  - objective_28: 1.905\n  - objective_29: 4.016\n  - objective_30: 3.198\n  - objective_31: -1810\n  - objective_32: 18.81\n  - objective_33: -1671\n  - objective_34: -1807\n  - objective_35: -1474\n  - objective_36: 1014\n  - objective_37: -1683\n  - objective_38: -1145\n  - objective_39: -1337\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=584, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=660, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=921, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1174, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1174, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2177, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3297, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6578, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11277, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21646, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=41471, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=121619, fidelity=high\n\n### Design 392: Capped over-γ shoulder still brittle\nConsensus score: 0.032\nTop in: obj_19 (#1), obj_33 (#2)\nObjective scores:\n  - objective_0: 5.142\n  - objective_1: 7.297\n  - objective_2: 5.843\n  - objective_3: 6.943\n  - objective_4: 18.94\n  - objective_5: 12.67\n  - objective_6: 6.083\n  - objective_7: 5.246\n  - objective_8: 5.53\n  - objective_9: 5.998\n  - objective_10: 14.36\n  - objective_11: 6.251\n  - objective_12: 7.036\n  - objective_13: 6.078\n  - objective_14: 7.189\n  - objective_15: 5.518\n  - objective_16: 12.02\n  - objective_17: 1513\n  - objective_18: 552.3\n  - objective_19: -2902\n  - objective_20: -9.282\n  - objective_21: -10.07\n  - objective_22: -11.15\n  - objective_23: -4.128\n  - objective_24: -10.97\n  - objective_25: -2.982\n  - objective_26: 25.92\n  - objective_27: 3.415\n  - objective_28: 4.31\n  - objective_29: 4.301\n  - objective_30: 3.489\n  - objective_31: -1810\n  - objective_32: 17.34\n  - objective_33: -1724\n  - objective_34: -1808\n  - objective_35: -1380\n  - objective_36: 1997\n  - objective_37: -1622\n  - objective_38: -994.6\n  - objective_39: -1176\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=306, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=476, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=768, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1254, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2579, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5410, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8950, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18591, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=24699, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=85853, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=232464, fidelity=high\n\n### Design 386: Over-γ shoulder slows scaling\nConsensus score: 0.037\nTop in: obj_19 (#2)\nObjective scores:\n  - objective_0: 5.137\n  - objective_1: 7.344\n  - objective_2: 5.924\n  - objective_3: 6.96\n  - objective_4: 18.97\n  - objective_5: 12.93\n  - objective_6: 6.317\n  - objective_7: 5.27\n  - objective_8: 5.55\n  - objective_9: 6.002\n  - objective_10: 14.23\n  - objective_11: 6.317\n  - objective_12: 7.053\n  - objective_13: 6.102\n  - objective_14: 7.15\n  - objective_15: 5.541\n  - objective_16: 12.1\n  - objective_17: 1510\n  - objective_18: 567\n  - objective_19: -2900\n  - objective_20: -9.252\n  - objective_21: -10.12\n  - objective_22: -11.15\n  - objective_23: -3.259\n  - objective_24: -10.81\n  - objective_25: -1.901\n  - objective_26: 28.13\n  - objective_27: 3.031\n  - objective_28: 4.565\n  - objective_29: 4.305\n  - objective_30: 3.517\n  - objective_31: -1810\n  - objective_32: 22.23\n  - objective_33: -1646\n  - objective_34: -1808\n  - objective_35: -1349\n  - objective_36: 2277\n  - objective_37: -1608\n  - objective_38: -965.7\n  - objective_39: -1161\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=429, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=986, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=1486, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2544, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4994, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6380, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14579, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27708, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=90493, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=271670, fidelity=high\n\n### Design 364: Gate-dependent pow regresses tail\nConsensus score: 0.041\nTop in: obj_1 (#3), obj_13 (#3)\nObjective scores:\n  - objective_0: 5.348\n  - objective_1: 6.79\n  - objective_2: 5.802\n  - objective_3: 6.96\n  - objective_4: 18.66\n  - objective_5: 11.71\n  - objective_6: 6.25\n  - objective_7: 5.099\n  - objective_8: 5.289\n  - objective_9: 5.952\n  - objective_10: 13.98\n  - objective_11: 5.966\n  - objective_12: 6.949\n  - objective_13: 5.945\n  - objective_14: 7.001\n  - objective_15: 5.37\n  - objective_16: 11.28\n  - objective_17: 1502\n  - objective_18: 561.1\n  - objective_19: -2816\n  - objective_20: -9.244\n  - objective_21: -10.1\n  - objective_22: -11.14\n  - objective_23: -2.581\n  - objective_24: -10.56\n  - objective_25: -1.049\n  - objective_26: 31.05\n  - objective_27: 3.648\n  - objective_28: 4.771\n  - objective_29: 3.995\n  - objective_30: 3.194\n  - objective_31: -1810\n  - objective_32: 21.51\n  - objective_33: -1689\n  - objective_34: -1808\n  - objective_35: -1300\n  - objective_36: 2654\n  - objective_37: -1608\n  - objective_38: -890.1\n  - objective_39: -1115\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=459, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1406, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2109, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3335, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6205, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8681, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18415, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=55884, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=196075, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.070\nTop in: obj_23 (#3), obj_26 (#1)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\n  - objective_35: -935.8\n  - objective_36: 5178\n  - objective_37: -975.5\n  - objective_38: -56.97\n  - objective_39: -629.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 321: HEBO_tuned_Over-damped xl-tail release\nConsensus score: 0.078\nTop in: obj_23 (#2), obj_24 (#3), obj_26 (#2)\nObjective scores:\n  - objective_0: 6.289\n  - objective_1: 7.177\n  - objective_2: 6.481\n  - objective_3: 10.16\n  - objective_4: 18.89\n  - objective_5: 12.54\n  - objective_6: 6.985\n  - objective_7: 5.212\n  - objective_8: 5.433\n  - objective_9: 6.012\n  - objective_10: 14.3\n  - objective_11: 6.123\n  - objective_12: 6.944\n  - objective_13: 6.026\n  - objective_14: 7.132\n  - objective_15: 5.416\n  - objective_16: 11.3\n  - objective_17: 1188\n  - objective_18: 553.2\n  - objective_19: -2697\n  - objective_20: -8.918\n  - objective_21: -9.646\n  - objective_22: -11.16\n  - objective_23: -9.327\n  - objective_24: -11.55\n  - objective_25: -3.651\n  - objective_26: -0.4434\n  - objective_27: 3.562\n  - objective_28: 4.447\n  - objective_29: 9.193\n  - objective_30: 8.397\n  - objective_31: -1280\n  - objective_32: 2.865\n  - objective_33: -1179\n  - objective_34: -1275\n  - objective_35: -910.7\n  - objective_36: 5490\n  - objective_37: -960.9\n  - objective_38: -3.675\n  - objective_39: -598.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=372, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=720, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16136, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26153, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=118834, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.086\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\n  - objective_35: -900\n  - objective_36: 998.9\n  - objective_37: -847.2\n  - objective_38: -445.3\n  - objective_39: -803.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.092\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\n  - objective_35: -898.2\n  - objective_36: 1125\n  - objective_37: -840.3\n  - objective_38: -424.2\n  - objective_39: -794\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.096\nTop in: obj_26 (#3)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\n  - objective_35: -882.2\n  - objective_36: 5842\n  - objective_37: -941.3\n  - objective_38: 53.38\n  - objective_39: -562.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.140\nTop in: obj_9 (#3)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\n  - objective_35: -819.4\n  - objective_36: 2108\n  - objective_37: -802\n  - objective_38: -247.4\n  - objective_39: -737.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 345: Floor mix ablation regresses\nConsensus score: 0.147\nTop in: obj_3 (#2), obj_5 (#3), obj_7 (#2), obj_8 (#1), obj_12 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 6.694\n  - objective_1: 6.931\n  - objective_2: 6.309\n  - objective_3: 6.469\n  - objective_4: 18.57\n  - objective_5: 10.88\n  - objective_6: 7.176\n  - objective_7: 4.846\n  - objective_8: 5.043\n  - objective_9: 5.991\n  - objective_10: 13.1\n  - objective_11: 5.953\n  - objective_12: 6.596\n  - objective_13: 6.053\n  - objective_14: 6.728\n  - objective_15: 4.989\n  - objective_16: 9.857\n  - objective_17: 933.5\n  - objective_18: 531.3\n  - objective_19: -2329\n  - objective_20: 44.89\n  - objective_21: -9.261\n  - objective_22: -10.67\n  - objective_23: -1.565\n  - objective_24: -9.235\n  - objective_25: 0.6896\n  - objective_26: 14.05\n  - objective_27: 2.811\n  - objective_28: 8.734\n  - objective_29: 13.82\n  - objective_30: 13.1\n  - objective_31: -905\n  - objective_32: 22.45\n  - objective_33: -762.4\n  - objective_34: -901.5\n  - objective_35: -799.5\n  - objective_36: 3157\n  - objective_37: -777.4\n  - objective_38: -78.37\n  - objective_39: -686.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=499, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=662, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=987, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1399, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2044, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4330, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8409, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26074, fidelity=medium\n\n### Design 362: Damped xl-floor worsens tail\nConsensus score: 0.166\nTop in: obj_3 (#3), obj_8 (#2), obj_12 (#3), obj_15 (#2)\nObjective scores:\n  - objective_0: 6.73\n  - objective_1: 6.998\n  - objective_2: 6.422\n  - objective_3: 6.47\n  - objective_4: 18.65\n  - objective_5: 11.08\n  - objective_6: 7.128\n  - objective_7: 4.861\n  - objective_8: 5.106\n  - objective_9: 6.008\n  - objective_10: 13.39\n  - objective_11: 5.979\n  - objective_12: 6.619\n  - objective_13: 6.019\n  - objective_14: 6.799\n  - objective_15: 5.005\n  - objective_16: 9.986\n  - objective_17: 935.1\n  - objective_18: 526.8\n  - objective_19: -2373\n  - objective_20: 44.78\n  - objective_21: -9.192\n  - objective_22: -10.67\n  - objective_23: -0.6792\n  - objective_24: -9.068\n  - objective_25: 2.004\n  - objective_26: 19.26\n  - objective_27: 3.722\n  - objective_28: 7.786\n  - objective_29: 13.9\n  - objective_30: 13.18\n  - objective_31: -905\n  - objective_32: 21.5\n  - objective_33: -773.7\n  - objective_34: -900\n  - objective_35: -787.9\n  - objective_36: 3905\n  - objective_37: -749.6\n  - objective_38: 44.83\n  - objective_39: -638.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=100, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=294, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=575, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=886, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1468, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5685, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7728, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26609, fidelity=medium\n\n### Design 370: Smoothstep gate helped mid, hurt tail\nConsensus score: 0.194\nTop in: obj_14 (#1)\nObjective scores:\n  - objective_0: 6.629\n  - objective_1: 6.98\n  - objective_2: 6.588\n  - objective_3: 6.495\n  - objective_4: 18.63\n  - objective_5: 11.15\n  - objective_6: 7.382\n  - objective_7: 4.953\n  - objective_8: 5.127\n  - objective_9: 5.998\n  - objective_10: 13.19\n  - objective_11: 5.986\n  - objective_12: 6.629\n  - objective_13: 6.059\n  - objective_14: 6.675\n  - objective_15: 5.095\n  - objective_16: 10.09\n  - objective_17: 937.1\n  - objective_18: 536.9\n  - objective_19: -2347\n  - objective_20: 44.87\n  - objective_21: -9.203\n  - objective_22: -10.16\n  - objective_23: 0.159\n  - objective_24: -8.936\n  - objective_25: 3.033\n  - objective_26: 20.02\n  - objective_27: 3.786\n  - objective_28: 8.574\n  - objective_29: 13.87\n  - objective_30: 13.18\n  - objective_31: -905\n  - objective_32: 25.22\n  - objective_33: -742.3\n  - objective_34: -899.3\n  - objective_35: -778.5\n  - objective_36: 4534\n  - objective_37: -722.5\n  - objective_38: 147.4\n  - objective_39: -596.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=32, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=214, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=594, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=910, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=988, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1375, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1886, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3177, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5737, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8620, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32235, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.337\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\n  - objective_35: -453.2\n  - objective_36: 572.1\n  - objective_37: -461.3\n  - objective_38: -158.4\n  - objective_39: -463.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.358\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\n  - objective_35: -453.1\n  - objective_36: 584.6\n  - objective_37: -459.1\n  - objective_38: -61.64\n  - objective_39: -462.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.359\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\n  - objective_35: -453.1\n  - objective_36: 891\n  - objective_37: -452.8\n  - objective_38: -65.21\n  - objective_39: -450.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.368\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\n  - objective_35: -453\n  - objective_36: 1158\n  - objective_37: -448.2\n  - objective_38: -47.85\n  - objective_39: -443\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 349: gxl smoothing lagged the win\nConsensus score: 0.479\nTop in: obj_5 (#1), obj_6 (#1), obj_10 (#2)\nObjective scores:\n  - objective_0: 11.98\n  - objective_1: 6.804\n  - objective_2: 10.37\n  - objective_3: 6.554\n  - objective_4: 23.54\n  - objective_5: 10.63\n  - objective_6: 5.435\n  - objective_7: 6.99\n  - objective_8: 5.219\n  - objective_9: 11.41\n  - objective_10: 12.62\n  - objective_11: 5.795\n  - objective_12: 8.155\n  - objective_13: 6.32\n  - objective_14: 6.95\n  - objective_15: 7.065\n  - objective_16: 9.048\n  - objective_17: 503.8\n  - objective_18: 499.4\n  - objective_19: -1360\n  - objective_20: 206.2\n  - objective_21: -7.907\n  - objective_22: -9.183\n  - objective_23: -4.815\n  - objective_24: -8.635\n  - objective_25: -5.416\n  - objective_26: 78.91\n  - objective_27: 0.8657\n  - objective_28: 85.37\n  - objective_29: 28.71\n  - objective_30: 28.11\n  - objective_31: -320\n  - objective_32: 7.235\n  - objective_33: -277.8\n  - objective_34: -318.3\n  - objective_35: -317.3\n  - objective_36: 235.9\n  - objective_37: -345.7\n  - objective_38: -115.9\n  - objective_39: -374.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=687, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1579, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1884, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3127, fidelity=low\n\n### Design 368: Gate-quad mix: mixed, no win\nConsensus score: 0.509\nTop in: obj_5 (#2), obj_6 (#3), obj_10 (#3), obj_18 (#3)\nObjective scores:\n  - objective_0: 12.31\n  - objective_1: 7.301\n  - objective_2: 10.52\n  - objective_3: 6.484\n  - objective_4: 23.78\n  - objective_5: 10.8\n  - objective_6: 5.577\n  - objective_7: 7.486\n  - objective_8: 5.289\n  - objective_9: 11.39\n  - objective_10: 12.68\n  - objective_11: 6.037\n  - objective_12: 8.115\n  - objective_13: 6.304\n  - objective_14: 6.962\n  - objective_15: 7.498\n  - objective_16: 9.132\n  - objective_17: 505.6\n  - objective_18: 496.8\n  - objective_19: -1319\n  - objective_20: 206.4\n  - objective_21: -7.921\n  - objective_22: -9.182\n  - objective_23: -3.902\n  - objective_24: -8.446\n  - objective_25: -3.555\n  - objective_26: 79.26\n  - objective_27: 0.8974\n  - objective_28: 85.48\n  - objective_29: 28.85\n  - objective_30: 28.27\n  - objective_31: -320\n  - objective_32: 10.57\n  - objective_33: -261.6\n  - objective_34: -317.7\n  - objective_35: -316.4\n  - objective_36: 732.6\n  - objective_37: -335.3\n  - objective_38: -17.5\n  - objective_39: -366.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=333, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=436, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=678, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1039, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1139, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1366, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1961, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3664, fidelity=low\n\n### Design 336: Ungated amp_floor: mixed gains\nConsensus score: 0.516\nTop in: obj_6 (#2), obj_11 (#3), obj_16 (#1)\nObjective scores:\n  - objective_0: 12.59\n  - objective_1: 7.037\n  - objective_2: 10.33\n  - objective_3: 6.669\n  - objective_4: 23.61\n  - objective_5: 11.01\n  - objective_6: 5.525\n  - objective_7: 7.186\n  - objective_8: 5.254\n  - objective_9: 11.49\n  - objective_10: 12.87\n  - objective_11: 5.759\n  - objective_12: 8.379\n  - objective_13: 6.313\n  - objective_14: 6.758\n  - objective_15: 7.198\n  - objective_16: 8.928\n  - objective_17: 503.7\n  - objective_18: 503.8\n  - objective_19: -1437\n  - objective_20: 206.3\n  - objective_21: -7.901\n  - objective_22: -9.208\n  - objective_23: -3.328\n  - objective_24: -8.319\n  - objective_25: -3.227\n  - objective_26: 82.53\n  - objective_27: 1.2\n  - objective_28: 85.33\n  - objective_29: 28.77\n  - objective_30: 28.12\n  - objective_31: -320\n  - objective_32: 9.829\n  - objective_33: -269.9\n  - objective_34: -317\n  - objective_35: -315.9\n  - objective_36: 1009\n  - objective_37: -339\n  - objective_38: 41.54\n  - objective_39: -359.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=361, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1021, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1272, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1442, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2916, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.530\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\n  - objective_35: -316.7\n  - objective_36: 679\n  - objective_37: -333.3\n  - objective_38: -11.75\n  - objective_39: -366.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 385: xl-mixed floor slowed tail\nConsensus score: 0.537\nTop in: obj_3 (#1), obj_10 (#1), obj_12 (#1)\nObjective scores:\n  - objective_0: 10.35\n  - objective_1: 6.989\n  - objective_2: 7.988\n  - objective_3: 5.949\n  - objective_4: 24.06\n  - objective_5: 12.37\n  - objective_6: 10.76\n  - objective_7: 8.587\n  - objective_8: 5.255\n  - objective_9: 7.094\n  - objective_10: 12.59\n  - objective_11: 5.788\n  - objective_12: 6.274\n  - objective_13: 6.217\n  - objective_14: 6.696\n  - objective_15: 8.587\n  - objective_16: 9.698\n  - objective_17: 614.1\n  - objective_18: 528\n  - objective_19: -1854\n  - objective_20: 199.5\n  - objective_21: -7.841\n  - objective_22: -8.601\n  - objective_23: 2.652\n  - objective_24: -7.547\n  - objective_25: 5.634\n  - objective_26: 58.83\n  - objective_27: 4.612\n  - objective_28: 49.8\n  - objective_29: 23.85\n  - objective_30: 23.21\n  - objective_31: -453\n  - objective_32: 26.07\n  - objective_33: -281.6\n  - objective_34: -445.2\n  - objective_35: -421.5\n  - objective_36: 5718\n  - objective_37: -352.4\n  - objective_38: 710.6\n  - objective_39: -329.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=256, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=394, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=766, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2362, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9384, fidelity=low\n\n### Design 330: Log-Hill amp_norm regresses\nConsensus score: 0.548\nTop in: obj_16 (#2)\nObjective scores:\n  - objective_0: 12\n  - objective_1: 7.17\n  - objective_2: 9.698\n  - objective_3: 6.782\n  - objective_4: 22.87\n  - objective_5: 11\n  - objective_6: 5.646\n  - objective_7: 6.932\n  - objective_8: 5.242\n  - objective_9: 11.34\n  - objective_10: 13.06\n  - objective_11: 5.887\n  - objective_12: 8.211\n  - objective_13: 6.285\n  - objective_14: 6.777\n  - objective_15: 6.995\n  - objective_16: 8.963\n  - objective_17: 503\n  - objective_18: 508.1\n  - objective_19: -1463\n  - objective_20: 206.3\n  - objective_21: -7.793\n  - objective_22: -9.201\n  - objective_23: -2.733\n  - objective_24: -8.162\n  - objective_25: -1.908\n  - objective_26: 84.18\n  - objective_27: 1.803\n  - objective_28: 85.42\n  - objective_29: 28.86\n  - objective_30: 28.25\n  - objective_31: -320\n  - objective_32: 11.84\n  - objective_33: -253.2\n  - objective_34: -316.2\n  - objective_35: -315.4\n  - objective_36: 1368\n  - objective_37: -333.7\n  - objective_38: 107.6\n  - objective_39: -343.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=373, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=563, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1436, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1546, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3344, fidelity=low\n\n### Design 326: Stretched-exp amp_norm (log-xl)\nConsensus score: 0.560\nTop in: obj_16 (#3)\nObjective scores:\n  - objective_0: 12.55\n  - objective_1: 7.282\n  - objective_2: 10.14\n  - objective_3: 6.731\n  - objective_4: 23.43\n  - objective_5: 11.29\n  - objective_6: 5.717\n  - objective_7: 7.212\n  - objective_8: 5.305\n  - objective_9: 11.42\n  - objective_10: 13.05\n  - objective_11: 5.986\n  - objective_12: 8.27\n  - objective_13: 6.4\n  - objective_14: 6.894\n  - objective_15: 7.214\n  - objective_16: 9.031\n  - objective_17: 505.1\n  - objective_18: 515.4\n  - objective_19: -1454\n  - objective_20: 206.3\n  - objective_21: -7.837\n  - objective_22: -8.707\n  - objective_23: -2.634\n  - objective_24: -8.146\n  - objective_25: -1.778\n  - objective_26: 83.58\n  - objective_27: 1.545\n  - objective_28: 85.44\n  - objective_29: 28.92\n  - objective_30: 28.3\n  - objective_31: -320\n  - objective_32: 12.49\n  - objective_33: -240.7\n  - objective_34: -316.3\n  - objective_35: -315.3\n  - objective_36: 1432\n  - objective_37: -332.6\n  - objective_38: 118.7\n  - objective_39: -340.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=454, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1345, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1578, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3448, fidelity=low\n\n### Design 379: Hinge floor saturates too early\nConsensus score: 0.646\nTop in: obj_14 (#2)\nObjective scores:\n  - objective_0: 12.66\n  - objective_1: 7.133\n  - objective_2: 11.27\n  - objective_3: 6.917\n  - objective_4: 24.64\n  - objective_5: 11.73\n  - objective_6: 12.25\n  - objective_7: 10.57\n  - objective_8: 5.331\n  - objective_9: 11.17\n  - objective_10: 13.5\n  - objective_11: 5.856\n  - objective_12: 7.969\n  - objective_13: 6.39\n  - objective_14: 6.692\n  - objective_15: 10.48\n  - objective_16: 9.104\n  - objective_17: 505.2\n  - objective_18: 525.1\n  - objective_19: -1517\n  - objective_20: 206.6\n  - objective_21: -7.677\n  - objective_22: -8.694\n  - objective_23: -0.6129\n  - objective_24: -7.824\n  - objective_25: 0.6445\n  - objective_26: 83.88\n  - objective_27: 2.61\n  - objective_28: 85.66\n  - objective_29: 28.86\n  - objective_30: 28.22\n  - objective_31: -320\n  - objective_32: 19.3\n  - objective_33: -191.1\n  - objective_34: -315.1\n  - objective_35: -313.7\n  - objective_36: 2924\n  - objective_37: -310.1\n  - objective_38: 364.4\n  - objective_39: -294.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1024, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1707, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4561, fidelity=low\n\n### Design 378: Earlier p_eff ramp regresses low-N\nConsensus score: 0.660\nTop in: obj_27 (#1), obj_36 (#2)\nObjective scores:\n  - objective_0: 16.13\n  - objective_1: 7.16\n  - objective_2: 14.69\n  - objective_3: 10.12\n  - objective_4: 28.11\n  - objective_5: 11.08\n  - objective_6: 5.589\n  - objective_7: 10.52\n  - objective_8: 5.559\n  - objective_9: 17.28\n  - objective_10: 13.79\n  - objective_11: 5.834\n  - objective_12: 12.8\n  - objective_13: 6.522\n  - objective_14: 7.085\n  - objective_15: 10.5\n  - objective_16: 9.528\n  - objective_17: 426.6\n  - objective_18: 497.7\n  - objective_19: -824\n  - objective_20: 213.6\n  - objective_21: -7.548\n  - objective_22: -9.2\n  - objective_23: -6.32\n  - objective_24: -8.669\n  - objective_25: -8.311\n  - objective_26: 126.6\n  - objective_27: 0.08936\n  - objective_28: 125.6\n  - objective_29: 33.82\n  - objective_30: 33.24\n  - objective_31: -226\n  - objective_32: 1.339\n  - objective_33: -211.3\n  - objective_34: -225.7\n  - objective_35: -225.7\n  - objective_36: -379.1\n  - objective_37: -260\n  - objective_38: -166.7\n  - objective_39: -271.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=162, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=399, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=619, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1181, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1652, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2077, fidelity=low\n\n### Design 343: GM floor-gate regresses speed\nConsensus score: 0.663\nTop in: obj_27 (#3), obj_36 (#3)\nObjective scores:\n  - objective_0: 16.02\n  - objective_1: 6.977\n  - objective_2: 14.83\n  - objective_3: 10.16\n  - objective_4: 28.19\n  - objective_5: 11.01\n  - objective_6: 5.634\n  - objective_7: 10.62\n  - objective_8: 5.582\n  - objective_9: 17.28\n  - objective_10: 13.92\n  - objective_11: 5.944\n  - objective_12: 12.79\n  - objective_13: 6.486\n  - objective_14: 7.152\n  - objective_15: 10.66\n  - objective_16: 9.702\n  - objective_17: 427.3\n  - objective_18: 497.7\n  - objective_19: -811.8\n  - objective_20: 213.6\n  - objective_21: -7.507\n  - objective_22: -9.184\n  - objective_23: -6.899\n  - objective_24: -8.772\n  - objective_25: -8.566\n  - objective_26: 123.9\n  - objective_27: 0.2106\n  - objective_28: 125.6\n  - objective_29: 33.86\n  - objective_30: 33.29\n  - objective_31: -226\n  - objective_32: 0.6257\n  - objective_33: -212.8\n  - objective_34: -225.8\n  - objective_35: -225.9\n  - objective_36: -342.5\n  - objective_37: -257.4\n  - objective_38: -145.4\n  - objective_39: -269.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=82, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=708, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=853, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1218, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1983, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2298, fidelity=low\n\n### Design 289: Base leak gated too tightly\nConsensus score: 0.669\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 14.95\n  - objective_1: 7.312\n  - objective_2: 14.49\n  - objective_3: 7.16\n  - objective_4: 27.78\n  - objective_5: 12.88\n  - objective_6: 12.02\n  - objective_7: 12.79\n  - objective_8: 5.595\n  - objective_9: 11.19\n  - objective_10: 13.45\n  - objective_11: 5.958\n  - objective_12: 8.001\n  - objective_13: 6.357\n  - objective_14: 6.692\n  - objective_15: 12.82\n  - objective_16: 9.626\n  - objective_17: 511.3\n  - objective_18: 539.5\n  - objective_19: -1477\n  - objective_20: 206.8\n  - objective_21: -7.591\n  - objective_22: -8.171\n  - objective_23: -0.2968\n  - objective_24: -7.799\n  - objective_25: 1.332\n  - objective_26: 81.49\n  - objective_27: 2.337\n  - objective_28: 85.96\n  - objective_29: 29.09\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 20.12\n  - objective_33: -214.7\n  - objective_34: -315.2\n  - objective_35: -312.9\n  - objective_36: 3086\n  - objective_37: -301.3\n  - objective_38: 390.1\n  - objective_39: -283.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=209, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2237, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6055, fidelity=low\n\n### Design 384: Mid-hump gate worsens overall\nConsensus score: 0.677\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 15.88\n  - objective_1: 7.563\n  - objective_2: 14.43\n  - objective_3: 10.21\n  - objective_4: 27.82\n  - objective_5: 11.07\n  - objective_6: 5.625\n  - objective_7: 10.53\n  - objective_8: 5.525\n  - objective_9: 17.12\n  - objective_10: 14.15\n  - objective_11: 6.189\n  - objective_12: 12.66\n  - objective_13: 6.571\n  - objective_14: 7.015\n  - objective_15: 10.53\n  - objective_16: 9.45\n  - objective_17: 424.7\n  - objective_18: 496.3\n  - objective_19: -862\n  - objective_20: 213.7\n  - objective_21: -7.42\n  - objective_22: -9.199\n  - objective_23: -4.626\n  - objective_24: -8.207\n  - objective_25: -6.003\n  - objective_26: 131.4\n  - objective_27: 0.8227\n  - objective_28: 125.6\n  - objective_29: 33.98\n  - objective_30: 33.41\n  - objective_31: -226\n  - objective_32: 4.559\n  - objective_33: -201.5\n  - objective_34: -224.7\n  - objective_35: -225.1\n  - objective_36: 104.3\n  - objective_37: -259.5\n  - objective_38: -63.5\n  - objective_39: -272.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=144, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=433, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1143, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1425, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2259, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.825\nTop in: obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\n  - objective_35: -102.4\n  - objective_36: 1236\n  - objective_37: -133.3\n  - objective_38: 227.8\n  - objective_39: -123.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 351: Leaky mix regressed early dynamics\nConsensus score: 0.889\nTop in: obj_11 (#1), obj_17 (#1), obj_18 (#1), obj_22 (#1)\nObjective scores:\n  - objective_0: 266.8\n  - objective_1: 49.68\n  - objective_2: 275.2\n  - objective_3: inf (failed)\n  - objective_4: 44.33\n  - objective_5: 38.51\n  - objective_6: 140.4\n  - objective_7: inf (failed)\n  - objective_8: 13.8\n  - objective_9: 230.2\n  - objective_10: 172.7\n  - objective_11: 4.601\n  - objective_12: 249.3\n  - objective_13: 11.81\n  - objective_14: 8.234\n  - objective_15: 172.4\n  - objective_16: 39.22\n  - objective_17: 246.4\n  - objective_18: 397.4\n  - objective_19: 4020\n  - objective_20: 310\n  - objective_21: -2.511\n  - objective_22: -12.18\n  - objective_23: -2.951\n  - objective_24: -4.349\n  - objective_25: 81\n  - objective_26: 628\n  - objective_27: 8.455\n  - objective_28: 571.7\n  - objective_29: 88.96\n  - objective_30: 88.72\n  - objective_31: -9.998\n  - objective_32: 0.4767\n  - objective_33: 20.26\n  - objective_34: -9.843\n  - objective_35: -4.236\n  - objective_36: -114.7\n  - objective_37: -8.081\n  - objective_38: 115.1\n  - objective_39: 10.13\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.53, median_step=106, fidelity=low\n\n### Design 341: Weak-band threshold killed floor\nConsensus score: 0.979\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 135.9\n  - objective_1: 31.87\n  - objective_2: 178.4\n  - objective_3: inf (failed)\n  - objective_4: 45.06\n  - objective_5: 30.16\n  - objective_6: 11.95\n  - objective_7: 225.6\n  - objective_8: 11.46\n  - objective_9: 163.6\n  - objective_10: 205.2\n  - objective_11: 250.2\n  - objective_12: 171.2\n  - objective_13: 10.16\n  - objective_14: 8.536\n  - objective_15: 174.8\n  - objective_16: 42.06\n  - objective_17: 251.6\n  - objective_18: 655.1\n  - objective_19: 3631\n  - objective_20: 273.9\n  - objective_21: -2.739\n  - objective_22: -3.115\n  - objective_23: -1.271\n  - objective_24: -3.85\n  - objective_25: 1.107\n  - objective_26: 576.4\n  - objective_27: 2\n  - objective_28: 525.5\n  - objective_29: 78.59\n  - objective_30: 78.35\n  - objective_31: -14\n  - objective_32: 4.905\n  - objective_33: 75.97\n  - objective_34: -12.33\n  - objective_35: -8.116\n  - objective_36: 4666\n  - objective_37: 30.57\n  - objective_38: 883.9\n  - objective_39: 150.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.55, median_step=221, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.989\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\n  - objective_35: -8.938\n  - objective_36: 7123\n  - objective_37: 30.57\n  - objective_38: 1275\n  - objective_39: 256.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.996\nTop in: obj_9 (#1), obj_11 (#2)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\n  - objective_35: 1e+06\n  - objective_36: 5.002e+05\n  - objective_37: 5.002e+05\n  - objective_38: 5.002e+05\n  - objective_39: 5.002e+05\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 7** (stuck):\nAssessment: Search is still bottlenecked at tail efficiency/headroom rather than pass/fail reliability: multiple older designs clear to N=1280, but median_step at the frontier remains high enough that the next sc...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the ...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.1, 20: 2.2, 21: 2.4, 22: 2.6, 23: 1.2, 24: 1.8, 25: 0.9, 26: 2.0, 27: 0.3, 28: 2.6, 29: 1.2, 30: 0.4, 31: 3.0, 32: 0.0, 33: 3.0, 34: 3.4, 35: 3.8, 36: 0.3}\n\n**Round 8** (refining):\nAssessment: Progress has moved from “can we scale at all?” to “can we clear the post‑1280 bottleneck efficiently”: top designs now reliably clear to N=1810 under the schedule gate (uf<0.5). Recent variants largel...\nDirections: Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.2, 20: 0.8, 21: 0.9, 22: 0.8, 23: 0.3, 24: 0.8, 25: 0.4, 26: 0.4, 27: 0.3, 29: 0.7, 30: 0.7, 31: 0.4, 32: 0.0, 33: 1.2, 34: 1.8, 35: 2.2, 36: 0.5, 37: 3.0}\n\n**Round 9** (refining):\nAssessment: The search has successfully produced multiple designs that clear the schedule gate through N=1810 (uf<0.5), so the core dynamics can scale deep into high-fidelity. The current bottleneck is tail effic...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.0, 20: 0.8, 22: 1.2, 23: 0.2, 24: 0.9, 25: 0.4, 26: 0.6, 27: 0.3, 28: 1.4, 29: 0.6, 30: 0.4, 31: 0.6, 32: 0.0, 33: 1.8, 34: 2.4, 35: 2.8, 36: 0.6, 37: 3.0, 38: 1.8}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"The search has clearly reached the “post‑1280 regime”: multiple designs reliably clear the schedule gate through N=1810 (uf<0.5) at high fidelity. However, recent iterations are regressing on tail efficiency (median_step at 1810 and implied headroom to 2560), suggesting optimization is currently overfitting small/mid‑N behavior or exploiting objective loopholes. The bottleneck is no longer reach to 1810, but reducing median_step/schedule_budget at 1280–1810 and preventing budget‑cliff growth toward 2560.\",\n  \"research_phase\": \"refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Extrapolation-fit proxy is not schedule-faithful and can mis-score runs given the intended uf≈0.49 behavior; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Penalizes reliability/uf in a way that conflicts with run_till_median’s intended uf≈0.49; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Model-averaged scaling proxy still bakes in assumptions about uf and censoring that fight the schedule gate semantics; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Not schedule-faithful and mixes uf/budget in ways that can reward the wrong regimes; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Smooth reliability penalties strongly dislike uf≈0.49 (intended), creating perverse pressure; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Explicitly discourages near-0.5 uf (intended), so it is misaligned; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Success-probability shaping conflicts with schedule gate semantics; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware but still grades uf below 0.5 indirectly; not aligned with the intended evaluator behavior; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Adds failure penalties across scales that are redundant with the schedule gate and can mis-rank uf≈0.49 successes; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Expected-steps proxy depends on uf values; conflicts with schedule-faithful pass/fail-only semantics; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Mixes restart-style cost with explicit uf-margin shaping (misaligned with intended uf≈0.49); keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Reliability-margin target (e.g., p>=0.65) is incompatible with run_till_median outputs; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Includes explicit reliability margin and exponential-dominance penalties that conflict with evaluator semantics; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Uses p-adjusted steps and slope penalties; still indirectly grades uf; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Strongly penalizes uf proximity and censoring; not schedule-faithful; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware AIC fit but still uses uf continuously; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Includes explicit unsolved and budget-saturation penalties; not schedule-faithful; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Negative median_tau and highly disagreeing; demonstrably misleading; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Discrete robustness thresholds (u<=0.2/0.3) contradict intended uf≈0.49; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Uses soft-pass area around u≈0.5; can be useful but its shaping is redundant with newer schedule-budget headroom objectives and can pull optimization off the true tail bottleneck; keep off.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-first and schedule-gate aware; useful as a weak stabilizer, but it does not use schedule_budget headroom (key current bottleneck).\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Good reach + tail-slope + next-N clearance conceptually; somewhat redundant with newer objectives that do schedule-budget ratio explicitly.\",\n      \"weight_multiplier\": 0.5\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Clearance-N* under schedule budgets is aligned and pass/fail-only; keep as supporting signal.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Low agreement and ratio/budget translation is complex; can introduce noise; downweight strongly.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach + predicted ratio failure point is aligned; keep as secondary.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Clearance N* in ratio space is aligned but low agreement; keep small weight for diversity.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail-only headroom-to-1280 is aligned but the project is now beyond that; keep small weight only as guardrail for 640→1280 stability.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent + margin penalties are potentially valuable but low agreement; keep small exploratory weight.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump headroom at 640→905→1280 is aligned but now mostly pre-tail; keep modest weight (helps avoid reintroducing cliffs before 1280).\",\n      \"weight_multiplier\": 0.5\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reach+scaling composite is schedule-faithful-ish (success-only fit), but it does not use schedule_budget headroom; keep small.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29; keep small.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Lexicographic reach is aligned and strongly agrees with modern objectives; keep as a stabilizer but not dominant (it ignores headroom).\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Negative median_tau / disagreement cluster; risky and can mis-rank; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Schedule-faithful reach with strong headroom and next-N clearance tie-breaks; well aligned with current bottleneck (tail headroom).\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Similar to 33 with explicit schedule_budget usage and conservative worst-window next-N overshoot; strong alignment for post-1280 readiness.\",\n      \"weight_multiplier\": 2.0\n    },\n    {\n      \"objective_id\": 35,\n      \"assessment\": \"Reach-dominant with explicit 1810/2560 overshoot and hazard; very aligned with current bottleneck; keep high weight.\",\n      \"weight_multiplier\": 2.3\n    },\n    {\n      \"objective_id\": 36,\n      \"assessment\": \"Adds repeat-run stability penalties (mixed pass/fail + headroom dispersion). Potentially important for de-brittling, but low agreement; keep moderate.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 37,\n      \"assessment\": \"Schedule-faithful reach + smooth-max bottleneck over last-3 clears + next-2 jumps (1280→1810→2560 focus) + hazard; strong main objective.\",\n      \"weight_multiplier\": 2.6\n    },\n    {\n      \"objective_id\": 38,\n      \"assessment\": \"Adds explicit tail-local exponent constraint (k>2) and predicted@2560 headroom; useful to suppress accelerating tails; keep high.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 39,\n      \"assessment\": \"Clean schedule-faithful reach plus smooth-max headroom and explicit multi-cliff hazard through 2560; best match to the current post-1280 bottleneck; make dominant.\",\n      \"weight_multiplier\": 3.0\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom using schedule_budget(N, cap=1e6), not run max_steps. Each new objective should (i) keep reach as the primary term, but (ii) minimize a smooth-max of log(median_step/schedule_budget) over the last 2–3 cleared levels PLUS conservative worst-window predictions at 1810 and 2560, and (iii) add an explicit “budget-cliff” hazard term on log-ratio jumps across 905→1280→1810→2560 (predicted when unobserved). At least one objective should incorporate repeat robustness: penalize mixed pass/fail at the same N and dispersion (MAD) of log headroom among passing repeats, weighted toward larger N.\"\n}"
    }
  ],
  "timestamp": "2026-02-23T06:31:26.653024Z"
}

==> anc/logs/records/llm_log/meta_agent/round_11.json <==
{
  "meta_round_id": 11,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "The search has achieved reliable schedule-clearance deep into the high-fidelity regime (multiple designs clear through N=1810 with the intended uf≈0.49), so “reach” is no longer the bottleneck. The limiting factor is now tail efficiency/headroom: median_step grows too fast post-905/1280 and predicted clearance at 1810→2560 looks fragile (budget-cliff hazards). Recent iterations have mostly regressed relative to the best-known designs (e.g., 340/353), suggesting objective shaping is largely right but design-space moves are not improving the tail.",
    "research_phase": "refining",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Non-schedule-faithful extrapolation; can be misled by uf≈0.49 and small-n fits; redundant with newer reach/headroom objectives.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 1,
        "assessment": "Scaling+reliability proxy penalizes uf below 0.5 (undesired) and is dominated by older extrapolation assumptions.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "AIC power/exp averaging still uses restart-style penalties that implicitly dislike uf≈0.49; no longer aligned with schedule gating.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 3,
        "assessment": "Censor/fit mixture is not schedule-faithful and tends to over-focus on step magnitudes rather than clearance headroom under schedule budgets.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 4,
        "assessment": "Reliability penalty conflicts with intended uf behavior; also mixes fit objectives that are now superseded by reach/headroom scoring.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Strongly penalizes uf≈0.49 via 1/(1-u); directly contradicts the intended evaluation behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Adds success-prob penalties that treat uf as probabilistic failure, not as a schedule gate artifact; misaligned.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware but still interprets uf continuously; partially misaligned with schedule-faithful goal.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 8,
        "assessment": "Failure penalties use mean(softplus(uf-0.5)) and thus still grades uf below 0.5; not schedule-faithful enough.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "Restart-expected-steps proxy treats uf as true failure probability; conflicts with run_till_median behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 10,
        "assessment": "Reliability-margin shaping is incompatible with intended uf≈0.49; also over-parameterized for small-n scaling fits.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Explicitly targets p_target≥0.65 (i.e., uf≤0.35), which is incompatible with the evaluator’s intended uf≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Uses restart model and margin penalties that grade uf below 0.5; misaligned with schedule-faithful optimization.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "p-amplified steps proxy penalizes uf below 0.5 continuously; not compatible with intended gate semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Adds explicit margin penalties targeting uf well below 0.5; conflicts with intended behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware AIC is useful in spirit, but still uses uf as a continuous signal; now dominated by schedule-faithful headroom objectives.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Mixes penalties on uf and budget saturation and a reward on N_last; not schedule-faithful and can push wrong tradeoffs.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Disagrees with almost all objectives (negative median tau) and yields pathological scales; harmful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Weakly aligned and grades uf continuously; provides little additional guidance beyond better headroom objectives.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Soft-pass area can be informative but is not strictly schedule-faithful and can reward hovering near the gate; redundant now.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 20,
        "assessment": "Reach-first with tail slope/slack tie-breakers; broadly aligned but less specific to post-1280/2560 readiness than newer variants.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 21,
        "assessment": "Reach + next-N clearance tie-break is aligned; still less schedule-budget-faithful than the newest (33–40) set.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 22,
        "assessment": "Clearance N* based on successful-prefix medians/max_steps is close to desired; keep as a low-weight stabilizer.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 23,
        "assessment": "Low agreement and uses extra budget translation heuristics; can be noisy/misleading.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 24,
        "assessment": "Reach + predicted ratio failure point is useful but partially redundant with later ratio/headroom objectives.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 25,
        "assessment": "Very low agreement and sensitive to windowing; keep off to avoid optimizing a quirky proxy.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail headroom-to-1280 objective; valuable historically, but now the frontier is post-1280/1810→2560.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/margin objective has low agreement and can over-penalize benign tail behavior; not primary anymore.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump 640→905→1280 headroom was useful; now mostly redundant and can distract from 1810→2560 bottleneck.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 29,
        "assessment": "Composite reach+slope+pred@2000; not schedule-faithful (still uses step extrapolation) and duplicates reach signal.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 with extra terms; not schedule-faithful enough and redundant.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 31,
        "assessment": "Schedule-faithful lexicographic reach is aligned but uses extreme scale separation that can reduce tie-break resolution; keep tiny weight as guardrail.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 32,
        "assessment": "Negative median tau (disagreement) and can select odd designs; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Schedule-faithful reach with tail headroom + next-N clearance; strong alignment and high agreement; good secondary anchor.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 34,
        "assessment": "Reach-dominant, schedule-budget headroom, explicit hazard and optional repeat robustness; very aligned with current bottleneck.",
        "weight_multiplier": 2.0
      },
      {
        "objective_id": 35,
        "assessment": "Same family as 34 but emphasizes post-1280 bottleneck ratios and hazard; good for pushing 1810→2560 readiness.",
        "weight_multiplier": 2.2
      },
      {
        "objective_id": 36,
        "assessment": "Smooth-max bottleneck + hazard + repeat stability; useful, but lower agreement/weight than 37–40; keep moderate.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 37,
        "assessment": "Clean schedule-faithful reach + smooth-max headroom + hazard with good agreement; strong tie-breaker objective.",
        "weight_multiplier": 2.4
      },
      {
        "objective_id": 38,
        "assessment": "Adds exponent(k>2) control plus 2560 prediction; helpful for suppressing tail blow-ups; keep moderate-high.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 39,
        "assessment": "Very strong alignment: schedule-faithful reach plus smooth-max headroom and explicit multi-cliff hazard up to 2560; excellent for current regime.",
        "weight_multiplier": 3.0
      },
      {
        "objective_id": 40,
        "assessment": "Most complete schedule-faithful proxy (reach + headroom + multi-cliff hazard, optional robustness); best single driver for post-1280 optimization.",
        "weight_multiplier": 3.2
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom ONLY using schedule_budget(N, cap=1e6). Each objective should be reach-dominant (-max cleared scheduled N), with a tie-break that (i) uses a smooth-max of log(median_step/schedule_budget) over the last 3 cleared levels PLUS conservative worst-window predictions at {1810,2560}, and (ii) includes an explicit multi-step hazard penalty on log-ratio jumps across 905→1280→1810→2560 (predicted if unobserved), gated so hazards don’t dominate before entering those regimes. Optionally add a small repeat-robustness term (mixed pass/fail at same N + MAD of log headroom among passing repeats), but do not use uf values except for the pass/fail gate and a single censor lower-bound consistency check."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: Predict log10 expected steps at N=2000 incl. success-rate + scaling\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: Censor-aware AIC model avg scaling to N=2000 w/ failure lower-bounds\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: Predict log10 expected steps at N=2000 with success+scaling+coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: AIC-avg log10 expected solve-steps at N=2000 incl. success+coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: AIC-avg robust scaling to log10 expected steps@2000 + reliability\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: AIC-avg log10(restart-steps)@2000 + smooth reliability margin\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: AIC-avg log10 expected restart-steps@2000 + slope & reliability\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: Predict log10(p-adjusted steps@2000) with smooth coverage & slope penalties\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: Predict log10 restart-steps@2000 with reliability margin & censoring\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: AIC-weighted censored scaling fit of restart-steps to N=2000\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n### Objective 35\n- Description: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 36\n- Description: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n### Objective 37\n- Description: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 38\n- Description: Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n### Objective 39\n- Description: Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.22) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: quadratic scaling in N\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Schedule-faithful objective (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # list of (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)\n    cap_hi = 1e6\n\n    def _ratio_at(Nq: float) -> float:\n        # use observed if present in cleared; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            med = float(meds[int(idx[-1])])\n        else:\n            tfit = int(min(7, len(Ns)))\n            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))\n            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)\n        r = med / max(bud, 1.0)\n        return float(np.clip(r, 1e-6, 1e6))\n\n    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))\n        log_ratios.append(math.log(r))\n\n    # include predictions at 2560, and at 1810 if not yet cleared\n    log_ratios.append(math.log(_ratio_at(2560.0)))\n    if N_cleared < 1810.0:\n        log_ratios.append(math.log(_ratio_at(1810.0)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)\n\n    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---\n    # 905→1280→1810 and 1810→2560\n    r905 = _ratio_at(905.0)\n    r1280 = _ratio_at(1280.0)\n    r1810 = _ratio_at(1810.0)\n    r2560 = _ratio_at(2560.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n    d3 = math.log(r2560) - math.log(r1810)\n\n    # gates so hazard doesn't matter too much before entering the regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # weights (keep penalties O(1–100) so reach dominates)\n    if variant == 2:\n        w_sm, w_h = 32.0, 24.0\n    elif variant == 3:\n        w_sm, w_h = 26.0, 28.0\n    else:\n        w_sm, w_h = 28.0, 22.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n### Objective 40\n- Description: Schedule-faithful reach (max cleared scheduled N via uf<0.5 only) with tie-breaks: smooth-max log(headroom)=log(median_step/schedule_budget) on last clears + conservative preds@1810/2560, explicit budget-cliff hazard (905→1280→1810→2560), and optional repeat-robustness.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.20) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-12))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:\n    \"\"\"Budget implied by the provided schedule; MUST be used for headroom (not run max_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _infer_current_N_cap(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560\n    if 'medium' in fset:\n        return 1280\n    return 640\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits; fallback is quadratic-in-N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: k=2 scaling\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    # --- schedule-faithful cleared prefix under current fidelity cap ---\n    N_cap_cur = int(_infer_current_N_cap(experiment_results))\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # (N, median_of_passing_medians)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # Headroom always uses schedule_budget(..., cap=1e6)\n    cap_hi = 1e6\n\n    # tail for fits\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def _pred_med(Nq: float) -> float:\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    def _ratio_hi(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        med = float(meds[int(idx[-1])]) if idx.size else _pred_med(Nq)\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))\n\n    # (2) Smooth-max bottleneck of log(headroom ratio) over last 2–3 cleared + preds@1810/2560\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))\n        log_ratios.append(math.log(r))\n\n    for Nt in (1810.0, 2560.0):\n        log_ratios.append(math.log(_ratio_hi(Nt)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.20)\n\n    # (3) Budget-cliff hazard on log-ratio jumps: 905→1280→1810→2560 (pred if unobserved)\n    r905 = _ratio_hi(905.0)\n    r1280 = _ratio_hi(1280.0)\n    r1810 = _ratio_hi(1810.0)\n    r2560 = _ratio_hi(2560.0)\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    # gates so hazards don't dominate pre-regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # (4) Repeat robustness (variant 2/3): mixed pass/fail at same N + MAD of log headroom among passing repeats\n    stab_pen = 0.0\n    if variant in (2, 3):\n        num = 0.0\n        den = 0.0\n        for N, runs in byN.items():\n            if len(runs) < 2:\n                continue\n            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n            p = float(np.mean(passes))\n            mix = 4.0 * p * (1.0 - p)  # 0..1\n\n            bud = schedule_budget(int(N), cap=cap_hi)\n            lrs = []\n            for r in runs:\n                if not _is_pass(r):\n                    continue\n                try:\n                    m = float(r.get('median_step', np.nan))\n                except Exception:\n                    continue\n                if np.isfinite(m) and m > 0:\n                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n                    lrs.append(math.log(rr))\n            if len(lrs) >= 2:\n                lrs = np.asarray(lrs, dtype=float)\n                mad = float(np.median(np.abs(lrs - np.median(lrs))))\n            else:\n                mad = 0.0\n\n            wN = float(math.log1p(max(N, 1.0)))  # larger N weighted more\n            num += wN * (1.2 * mix + 0.8 * mad)\n            den += wN\n\n        stab_pen = float(num / max(den, 1e-12))\n\n    # weights: keep tie-break O(1..100) so reach dominates\n    if variant == 2:\n        w_sm, w_h, w_s = 30.0, 26.0, 18.0\n    elif variant == 3:\n        w_sm, w_h, w_s = 28.0, 32.0, 22.0\n    else:\n        w_sm, w_h, w_s = 28.0, 24.0, 0.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard + w_s * stab_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 | 35 | 36 | 37 | 38 | 39 | 40 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.43 | 0.88 | 0.47 | 0.77 | 0.40 | 0.37 | 0.82 | 0.50 | 0.73 | 0.35 | 0.35 | 0.73 | 0.60 | 0.29 | 0.80 | 0.20 | -0.51 | 0.16 | 0.72 | 0.63 | 0.80 | 0.65 | 0.08 | 0.56 | 0.14 | 0.69 | 0.05 | 0.78 | 0.77 | 0.77 | 0.81 | -0.15 | 0.76 | 0.76 | 0.78 | 0.13 | 0.79 | 0.52 | 0.78 | 0.76 |\n| 1 | 0.43 | 1.00 | 0.45 | 0.57 | 0.55 | 0.73 | 0.43 | 0.48 | 0.81 | 0.40 | 0.71 | 0.79 | 0.51 | 0.69 | 0.71 | 0.49 | 0.61 | -0.10 | 0.40 | 0.47 | 0.51 | 0.46 | 0.34 | -0.13 | 0.19 | 0.01 | 0.30 | 0.06 | 0.45 | 0.48 | 0.48 | 0.44 | -0.30 | 0.36 | 0.35 | 0.38 | 0.18 | 0.39 | 0.37 | 0.42 | 0.42 |\n| 2 | 0.88 | 0.45 | 1.00 | 0.49 | 0.82 | 0.43 | 0.40 | 0.86 | 0.52 | 0.72 | 0.37 | 0.38 | 0.76 | 0.58 | 0.29 | 0.83 | 0.23 | -0.47 | 0.20 | 0.71 | 0.62 | 0.76 | 0.62 | 0.08 | 0.55 | 0.15 | 0.66 | 0.05 | 0.76 | 0.74 | 0.74 | 0.77 | -0.14 | 0.73 | 0.73 | 0.76 | 0.15 | 0.77 | 0.53 | 0.78 | 0.77 |\n| 3 | 0.47 | 0.57 | 0.49 | 1.00 | 0.59 | 0.68 | 0.56 | 0.55 | 0.61 | 0.34 | 0.67 | 0.55 | 0.52 | 0.49 | 0.49 | 0.58 | 0.56 | -0.07 | 0.50 | 0.41 | 0.42 | 0.44 | 0.29 | 0.01 | 0.28 | 0.14 | 0.37 | 0.17 | 0.44 | 0.40 | 0.40 | 0.40 | -0.15 | 0.35 | 0.34 | 0.39 | 0.29 | 0.39 | 0.45 | 0.46 | 0.46 |\n| 4 | 0.77 | 0.55 | 0.82 | 0.59 | 1.00 | 0.55 | 0.45 | 0.82 | 0.57 | 0.63 | 0.49 | 0.47 | 0.75 | 0.59 | 0.36 | 0.83 | 0.36 | -0.35 | 0.31 | 0.72 | 0.64 | 0.72 | 0.57 | 0.06 | 0.50 | 0.15 | 0.61 | 0.06 | 0.74 | 0.70 | 0.71 | 0.71 | -0.15 | 0.66 | 0.64 | 0.68 | 0.15 | 0.68 | 0.52 | 0.71 | 0.69 |\n| 5 | 0.40 | 0.73 | 0.43 | 0.68 | 0.55 | 1.00 | 0.63 | 0.49 | 0.76 | 0.28 | 0.80 | 0.71 | 0.47 | 0.51 | 0.64 | 0.51 | 0.75 | 0.05 | 0.63 | 0.36 | 0.43 | 0.38 | 0.27 | -0.01 | 0.17 | 0.18 | 0.23 | 0.24 | 0.37 | 0.35 | 0.35 | 0.34 | -0.15 | 0.28 | 0.26 | 0.30 | 0.36 | 0.30 | 0.46 | 0.39 | 0.40 |\n| 6 | 0.37 | 0.43 | 0.40 | 0.56 | 0.45 | 0.63 | 1.00 | 0.47 | 0.49 | 0.21 | 0.55 | 0.45 | 0.37 | 0.33 | 0.36 | 0.49 | 0.52 | 0.02 | 0.56 | 0.29 | 0.34 | 0.34 | 0.21 | 0.21 | 0.28 | 0.35 | 0.25 | 0.37 | 0.33 | 0.26 | 0.26 | 0.28 | 0.06 | 0.26 | 0.25 | 0.29 | 0.50 | 0.28 | 0.56 | 0.39 | 0.40 |\n| 7 | 0.82 | 0.48 | 0.86 | 0.55 | 0.82 | 0.49 | 0.47 | 1.00 | 0.57 | 0.68 | 0.43 | 0.43 | 0.78 | 0.58 | 0.33 | 0.96 | 0.29 | -0.40 | 0.26 | 0.70 | 0.59 | 0.74 | 0.59 | 0.10 | 0.53 | 0.18 | 0.64 | 0.10 | 0.74 | 0.71 | 0.71 | 0.74 | -0.13 | 0.69 | 0.68 | 0.72 | 0.19 | 0.72 | 0.56 | 0.77 | 0.76 |\n| 8 | 0.50 | 0.81 | 0.52 | 0.61 | 0.57 | 0.76 | 0.49 | 0.57 | 1.00 | 0.45 | 0.72 | 0.74 | 0.57 | 0.72 | 0.72 | 0.58 | 0.61 | -0.11 | 0.42 | 0.48 | 0.50 | 0.51 | 0.39 | -0.09 | 0.22 | 0.06 | 0.34 | 0.12 | 0.49 | 0.49 | 0.49 | 0.49 | -0.28 | 0.40 | 0.39 | 0.42 | 0.24 | 0.44 | 0.42 | 0.49 | 0.49 |\n| 9 | 0.73 | 0.40 | 0.72 | 0.34 | 0.63 | 0.28 | 0.21 | 0.68 | 0.45 | 1.00 | 0.28 | 0.33 | 0.74 | 0.62 | 0.26 | 0.66 | 0.10 | -0.62 | -0.00 | 0.74 | 0.54 | 0.73 | 0.60 | 0.02 | 0.55 | -0.02 | 0.68 | -0.13 | 0.77 | 0.83 | 0.83 | 0.82 | -0.22 | 0.78 | 0.80 | 0.79 | -0.04 | 0.79 | 0.35 | 0.68 | 0.66 |\n| 10 | 0.35 | 0.71 | 0.37 | 0.67 | 0.49 | 0.80 | 0.55 | 0.43 | 0.72 | 0.28 | 1.00 | 0.72 | 0.46 | 0.52 | 0.68 | 0.45 | 0.75 | 0.04 | 0.57 | 0.33 | 0.40 | 0.34 | 0.19 | -0.09 | 0.10 | 0.08 | 0.20 | 0.18 | 0.34 | 0.33 | 0.32 | 0.31 | -0.23 | 0.24 | 0.23 | 0.28 | 0.29 | 0.28 | 0.37 | 0.34 | 0.34 |\n| 11 | 0.35 | 0.79 | 0.38 | 0.55 | 0.47 | 0.71 | 0.45 | 0.43 | 0.74 | 0.33 | 0.72 | 1.00 | 0.45 | 0.57 | 0.69 | 0.43 | 0.65 | -0.01 | 0.46 | 0.40 | 0.39 | 0.36 | 0.26 | -0.13 | 0.12 | 0.01 | 0.22 | 0.07 | 0.36 | 0.38 | 0.38 | 0.35 | -0.27 | 0.27 | 0.27 | 0.30 | 0.22 | 0.30 | 0.33 | 0.34 | 0.34 |\n| 12 | 0.73 | 0.51 | 0.76 | 0.52 | 0.75 | 0.47 | 0.37 | 0.78 | 0.57 | 0.74 | 0.46 | 0.45 | 1.00 | 0.63 | 0.38 | 0.79 | 0.32 | -0.40 | 0.21 | 0.71 | 0.54 | 0.70 | 0.54 | -0.01 | 0.45 | 0.06 | 0.60 | 0.01 | 0.71 | 0.72 | 0.72 | 0.72 | -0.24 | 0.64 | 0.65 | 0.68 | 0.11 | 0.68 | 0.44 | 0.70 | 0.70 |\n| 13 | 0.60 | 0.69 | 0.58 | 0.49 | 0.59 | 0.51 | 0.33 | 0.58 | 0.72 | 0.62 | 0.52 | 0.57 | 0.63 | 1.00 | 0.57 | 0.58 | 0.36 | -0.36 | 0.18 | 0.61 | 0.60 | 0.64 | 0.52 | -0.14 | 0.33 | -0.04 | 0.47 | -0.04 | 0.60 | 0.63 | 0.63 | 0.62 | -0.37 | 0.53 | 0.55 | 0.55 | 0.08 | 0.58 | 0.38 | 0.57 | 0.56 |\n| 14 | 0.29 | 0.71 | 0.29 | 0.49 | 0.36 | 0.64 | 0.36 | 0.33 | 0.72 | 0.26 | 0.68 | 0.69 | 0.38 | 0.57 | 1.00 | 0.35 | 0.62 | 0.01 | 0.40 | 0.31 | 0.38 | 0.30 | 0.22 | -0.20 | 0.03 | -0.02 | 0.14 | 0.10 | 0.28 | 0.28 | 0.29 | 0.28 | -0.32 | 0.18 | 0.19 | 0.21 | 0.20 | 0.23 | 0.27 | 0.28 | 0.28 |\n| 15 | 0.80 | 0.49 | 0.83 | 0.58 | 0.83 | 0.51 | 0.49 | 0.96 | 0.58 | 0.66 | 0.45 | 0.43 | 0.79 | 0.58 | 0.35 | 1.00 | 0.33 | -0.38 | 0.28 | 0.70 | 0.59 | 0.73 | 0.58 | 0.10 | 0.53 | 0.19 | 0.64 | 0.11 | 0.74 | 0.71 | 0.71 | 0.73 | -0.13 | 0.68 | 0.67 | 0.71 | 0.20 | 0.71 | 0.57 | 0.76 | 0.75 |\n| 16 | 0.20 | 0.61 | 0.23 | 0.56 | 0.36 | 0.75 | 0.52 | 0.29 | 0.61 | 0.10 | 0.75 | 0.65 | 0.32 | 0.36 | 0.62 | 0.33 | 1.00 | 0.25 | 0.66 | 0.19 | 0.24 | 0.19 | 0.10 | -0.08 | -0.01 | 0.11 | 0.06 | 0.24 | 0.19 | 0.17 | 0.17 | 0.16 | -0.16 | 0.08 | 0.07 | 0.11 | 0.33 | 0.11 | 0.29 | 0.20 | 0.22 |\n| 17 | -0.51 | -0.10 | -0.47 | -0.07 | -0.35 | 0.05 | 0.02 | -0.40 | -0.11 | -0.62 | 0.04 | -0.01 | -0.40 | -0.36 | 0.01 | -0.38 | 0.25 | 1.00 | 0.29 | -0.55 | -0.35 | -0.55 | -0.52 | -0.05 | -0.50 | 0.05 | -0.57 | 0.18 | -0.55 | -0.57 | -0.57 | -0.58 | 0.15 | -0.64 | -0.67 | -0.62 | 0.14 | -0.62 | -0.22 | -0.50 | -0.48 |\n| 18 | 0.16 | 0.40 | 0.20 | 0.50 | 0.31 | 0.63 | 0.56 | 0.26 | 0.42 | -0.00 | 0.57 | 0.46 | 0.21 | 0.18 | 0.40 | 0.28 | 0.66 | 0.29 | 1.00 | 0.08 | 0.19 | 0.12 | 0.05 | 0.08 | 0.02 | 0.29 | 0.04 | 0.39 | 0.12 | 0.05 | 0.05 | 0.06 | 0.04 | 0.03 | -0.00 | 0.05 | 0.48 | 0.04 | 0.36 | 0.16 | 0.18 |\n| 19 | 0.72 | 0.47 | 0.71 | 0.41 | 0.72 | 0.36 | 0.29 | 0.70 | 0.48 | 0.74 | 0.33 | 0.40 | 0.71 | 0.61 | 0.31 | 0.70 | 0.19 | -0.55 | 0.08 | 1.00 | 0.62 | 0.77 | 0.62 | 0.01 | 0.55 | 0.02 | 0.70 | -0.10 | 0.83 | 0.85 | 0.85 | 0.85 | -0.22 | 0.76 | 0.79 | 0.79 | -0.00 | 0.82 | 0.40 | 0.70 | 0.68 |\n| 20 | 0.63 | 0.51 | 0.62 | 0.42 | 0.64 | 0.43 | 0.34 | 0.59 | 0.50 | 0.54 | 0.40 | 0.39 | 0.54 | 0.60 | 0.38 | 0.59 | 0.24 | -0.35 | 0.19 | 0.62 | 1.00 | 0.69 | 0.49 | -0.07 | 0.41 | 0.04 | 0.53 | -0.02 | 0.70 | 0.62 | 0.62 | 0.66 | -0.26 | 0.59 | 0.61 | 0.62 | 0.10 | 0.66 | 0.45 | 0.62 | 0.60 |\n| 21 | 0.80 | 0.46 | 0.76 | 0.44 | 0.72 | 0.38 | 0.34 | 0.74 | 0.51 | 0.73 | 0.34 | 0.36 | 0.70 | 0.64 | 0.30 | 0.73 | 0.19 | -0.55 | 0.12 | 0.77 | 0.69 | 1.00 | 0.72 | 0.09 | 0.61 | 0.12 | 0.75 | 0.03 | 0.87 | 0.80 | 0.80 | 0.84 | -0.16 | 0.79 | 0.82 | 0.82 | 0.11 | 0.84 | 0.51 | 0.80 | 0.78 |\n| 22 | 0.65 | 0.34 | 0.62 | 0.29 | 0.57 | 0.27 | 0.21 | 0.59 | 0.39 | 0.60 | 0.19 | 0.26 | 0.54 | 0.52 | 0.22 | 0.58 | 0.10 | -0.52 | 0.05 | 0.62 | 0.49 | 0.72 | 1.00 | 0.11 | 0.53 | 0.12 | 0.60 | 0.01 | 0.67 | 0.64 | 0.64 | 0.69 | -0.09 | 0.67 | 0.67 | 0.65 | 0.09 | 0.67 | 0.43 | 0.64 | 0.62 |\n| 23 | 0.08 | -0.13 | 0.08 | 0.01 | 0.06 | -0.01 | 0.21 | 0.10 | -0.09 | 0.02 | -0.09 | -0.13 | -0.01 | -0.14 | -0.20 | 0.10 | -0.08 | -0.05 | 0.08 | 0.01 | -0.07 | 0.09 | 0.11 | 1.00 | 0.41 | 0.60 | 0.21 | 0.38 | 0.09 | 0.03 | 0.03 | 0.06 | 0.68 | 0.13 | 0.14 | 0.15 | 0.37 | 0.10 | 0.33 | 0.16 | 0.17 |\n| 24 | 0.56 | 0.19 | 0.55 | 0.28 | 0.50 | 0.17 | 0.28 | 0.53 | 0.22 | 0.55 | 0.10 | 0.12 | 0.45 | 0.33 | 0.03 | 0.53 | -0.01 | -0.50 | 0.02 | 0.55 | 0.41 | 0.61 | 0.53 | 0.41 | 1.00 | 0.25 | 0.75 | 0.07 | 0.64 | 0.57 | 0.57 | 0.61 | 0.17 | 0.66 | 0.68 | 0.67 | 0.15 | 0.64 | 0.47 | 0.61 | 0.60 |\n| 25 | 0.14 | 0.01 | 0.15 | 0.14 | 0.15 | 0.18 | 0.35 | 0.18 | 0.06 | -0.02 | 0.08 | 0.01 | 0.06 | -0.04 | -0.02 | 0.19 | 0.11 | 0.05 | 0.29 | 0.02 | 0.04 | 0.12 | 0.12 | 0.60 | 0.25 | 1.00 | 0.13 | 0.63 | 0.08 | 0.02 | 0.02 | 0.04 | 0.45 | 0.09 | 0.08 | 0.10 | 0.51 | 0.08 | 0.43 | 0.19 | 0.21 |\n| 26 | 0.69 | 0.30 | 0.66 | 0.37 | 0.61 | 0.23 | 0.25 | 0.64 | 0.34 | 0.68 | 0.20 | 0.22 | 0.60 | 0.47 | 0.14 | 0.64 | 0.06 | -0.57 | 0.04 | 0.70 | 0.53 | 0.75 | 0.60 | 0.21 | 0.75 | 0.13 | 1.00 | -0.01 | 0.79 | 0.71 | 0.71 | 0.74 | -0.03 | 0.76 | 0.81 | 0.79 | 0.06 | 0.77 | 0.44 | 0.70 | 0.68 |\n| 27 | 0.05 | 0.06 | 0.05 | 0.17 | 0.06 | 0.24 | 0.37 | 0.10 | 0.12 | -0.13 | 0.18 | 0.07 | 0.01 | -0.04 | 0.10 | 0.11 | 0.24 | 0.18 | 0.39 | -0.10 | -0.02 | 0.03 | 0.01 | 0.38 | 0.07 | 0.63 | -0.01 | 1.00 | -0.05 | -0.11 | -0.11 | -0.07 | 0.31 | -0.06 | -0.06 | -0.04 | 0.65 | -0.04 | 0.39 | 0.11 | 0.13 |\n| 28 | 0.78 | 0.45 | 0.76 | 0.44 | 0.74 | 0.37 | 0.33 | 0.74 | 0.49 | 0.77 | 0.34 | 0.36 | 0.71 | 0.60 | 0.28 | 0.74 | 0.19 | -0.55 | 0.12 | 0.83 | 0.70 | 0.87 | 0.67 | 0.09 | 0.64 | 0.08 | 0.79 | -0.05 | 1.00 | 0.87 | 0.87 | 0.90 | -0.15 | 0.83 | 0.85 | 0.88 | 0.06 | 0.88 | 0.46 | 0.77 | 0.75 |\n| 29 | 0.77 | 0.48 | 0.74 | 0.40 | 0.70 | 0.35 | 0.26 | 0.71 | 0.49 | 0.83 | 0.33 | 0.38 | 0.72 | 0.63 | 0.28 | 0.71 | 0.17 | -0.57 | 0.05 | 0.85 | 0.62 | 0.80 | 0.64 | 0.03 | 0.57 | 0.02 | 0.71 | -0.11 | 0.87 | 1.00 | 0.99 | 0.93 | -0.20 | 0.84 | 0.84 | 0.86 | -0.02 | 0.88 | 0.39 | 0.73 | 0.71 |\n| 30 | 0.77 | 0.48 | 0.74 | 0.40 | 0.71 | 0.35 | 0.26 | 0.71 | 0.49 | 0.83 | 0.32 | 0.38 | 0.72 | 0.63 | 0.29 | 0.71 | 0.17 | -0.57 | 0.05 | 0.85 | 0.62 | 0.80 | 0.64 | 0.03 | 0.57 | 0.02 | 0.71 | -0.11 | 0.87 | 0.99 | 1.00 | 0.93 | -0.20 | 0.84 | 0.84 | 0.86 | -0.02 | 0.89 | 0.39 | 0.73 | 0.71 |\n| 31 | 0.81 | 0.44 | 0.77 | 0.40 | 0.71 | 0.34 | 0.28 | 0.74 | 0.49 | 0.82 | 0.31 | 0.35 | 0.72 | 0.62 | 0.28 | 0.73 | 0.16 | -0.58 | 0.06 | 0.85 | 0.66 | 0.84 | 0.69 | 0.06 | 0.61 | 0.04 | 0.74 | -0.07 | 0.90 | 0.93 | 0.93 | 1.00 | -0.17 | 0.85 | 0.89 | 0.88 | 0.02 | 0.92 | 0.43 | 0.78 | 0.76 |\n| 32 | -0.15 | -0.30 | -0.14 | -0.15 | -0.15 | -0.15 | 0.06 | -0.13 | -0.28 | -0.22 | -0.23 | -0.27 | -0.24 | -0.37 | -0.32 | -0.13 | -0.16 | 0.15 | 0.04 | -0.22 | -0.26 | -0.16 | -0.09 | 0.68 | 0.17 | 0.45 | -0.03 | 0.31 | -0.15 | -0.20 | -0.20 | -0.17 | 1.00 | -0.08 | -0.11 | -0.11 | 0.25 | -0.14 | 0.10 | -0.10 | -0.09 |\n| 33 | 0.76 | 0.36 | 0.73 | 0.35 | 0.66 | 0.28 | 0.26 | 0.69 | 0.40 | 0.78 | 0.24 | 0.27 | 0.64 | 0.53 | 0.18 | 0.68 | 0.08 | -0.64 | 0.03 | 0.76 | 0.59 | 0.79 | 0.67 | 0.13 | 0.66 | 0.09 | 0.76 | -0.06 | 0.83 | 0.84 | 0.84 | 0.85 | -0.08 | 1.00 | 0.89 | 0.86 | 0.01 | 0.87 | 0.42 | 0.74 | 0.71 |\n| 34 | 0.76 | 0.35 | 0.73 | 0.34 | 0.64 | 0.26 | 0.25 | 0.68 | 0.39 | 0.80 | 0.23 | 0.27 | 0.65 | 0.55 | 0.19 | 0.67 | 0.07 | -0.67 | -0.00 | 0.79 | 0.61 | 0.82 | 0.67 | 0.14 | 0.68 | 0.08 | 0.81 | -0.06 | 0.85 | 0.84 | 0.84 | 0.89 | -0.11 | 0.89 | 1.00 | 0.92 | 0.04 | 0.92 | 0.45 | 0.78 | 0.76 |\n| 35 | 0.78 | 0.38 | 0.76 | 0.39 | 0.68 | 0.30 | 0.29 | 0.72 | 0.42 | 0.79 | 0.28 | 0.30 | 0.68 | 0.55 | 0.21 | 0.71 | 0.11 | -0.62 | 0.05 | 0.79 | 0.62 | 0.82 | 0.65 | 0.15 | 0.67 | 0.10 | 0.79 | -0.04 | 0.88 | 0.86 | 0.86 | 0.88 | -0.11 | 0.86 | 0.92 | 1.00 | 0.06 | 0.91 | 0.47 | 0.81 | 0.79 |\n| 36 | 0.13 | 0.18 | 0.15 | 0.29 | 0.15 | 0.36 | 0.50 | 0.19 | 0.24 | -0.04 | 0.29 | 0.22 | 0.11 | 0.08 | 0.20 | 0.20 | 0.33 | 0.14 | 0.48 | -0.00 | 0.10 | 0.11 | 0.09 | 0.37 | 0.15 | 0.51 | 0.06 | 0.65 | 0.06 | -0.02 | -0.02 | 0.02 | 0.25 | 0.01 | 0.04 | 0.06 | 1.00 | 0.06 | 0.58 | 0.23 | 0.26 |\n| 37 | 0.79 | 0.39 | 0.77 | 0.39 | 0.68 | 0.30 | 0.28 | 0.72 | 0.44 | 0.79 | 0.28 | 0.30 | 0.68 | 0.58 | 0.23 | 0.71 | 0.11 | -0.62 | 0.04 | 0.82 | 0.66 | 0.84 | 0.67 | 0.10 | 0.64 | 0.08 | 0.77 | -0.04 | 0.88 | 0.88 | 0.89 | 0.92 | -0.14 | 0.87 | 0.92 | 0.91 | 0.06 | 1.00 | 0.47 | 0.82 | 0.80 |\n| 38 | 0.52 | 0.37 | 0.53 | 0.45 | 0.52 | 0.46 | 0.56 | 0.56 | 0.42 | 0.35 | 0.37 | 0.33 | 0.44 | 0.38 | 0.27 | 0.57 | 0.29 | -0.22 | 0.36 | 0.40 | 0.45 | 0.51 | 0.43 | 0.33 | 0.47 | 0.43 | 0.44 | 0.39 | 0.46 | 0.39 | 0.39 | 0.43 | 0.10 | 0.42 | 0.45 | 0.47 | 0.58 | 0.47 | 1.00 | 0.63 | 0.65 |\n| 39 | 0.78 | 0.42 | 0.78 | 0.46 | 0.71 | 0.39 | 0.39 | 0.77 | 0.49 | 0.68 | 0.34 | 0.34 | 0.70 | 0.57 | 0.28 | 0.76 | 0.20 | -0.50 | 0.16 | 0.70 | 0.62 | 0.80 | 0.64 | 0.16 | 0.61 | 0.19 | 0.70 | 0.11 | 0.77 | 0.73 | 0.73 | 0.78 | -0.10 | 0.74 | 0.78 | 0.81 | 0.23 | 0.82 | 0.63 | 1.00 | 0.98 |\n| 40 | 0.76 | 0.42 | 0.77 | 0.46 | 0.69 | 0.40 | 0.40 | 0.76 | 0.49 | 0.66 | 0.34 | 0.34 | 0.70 | 0.56 | 0.28 | 0.75 | 0.22 | -0.48 | 0.18 | 0.68 | 0.60 | 0.78 | 0.62 | 0.17 | 0.60 | 0.21 | 0.68 | 0.13 | 0.75 | 0.71 | 0.71 | 0.76 | -0.09 | 0.71 | 0.76 | 0.79 | 0.26 | 0.80 | 0.65 | 0.98 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.021, median_tau=0.64, range=[-0.51, 0.88]\n- Objective 1: default_weight=0.016, median_tau=0.44, range=[-0.30, 0.81]\n- Objective 2: default_weight=0.024, median_tau=0.62, range=[-0.47, 0.88]\n- Objective 3: default_weight=0.019, median_tau=0.44, range=[-0.15, 0.68]\n- Objective 4: default_weight=0.029, median_tau=0.60, range=[-0.35, 0.83]\n- Objective 5: default_weight=0.021, median_tau=0.39, range=[-0.15, 0.80]\n- Objective 6: default_weight=0.013, median_tau=0.36, range=[0.02, 0.63]\n- Objective 7: default_weight=0.023, median_tau=0.59, range=[-0.40, 0.96]\n- Objective 8: default_weight=0.021, median_tau=0.49, range=[-0.28, 0.81]\n- Objective 9: default_weight=0.029, median_tau=0.61, range=[-0.62, 0.83]\n- Objective 10: default_weight=0.018, median_tau=0.34, range=[-0.23, 0.80]\n- Objective 11: default_weight=0.021, median_tau=0.36, range=[-0.27, 0.79]\n- Objective 12: default_weight=0.039, median_tau=0.58, range=[-0.40, 0.79]\n- Objective 13: default_weight=0.042, median_tau=0.56, range=[-0.37, 0.72]\n- Objective 14: default_weight=0.024, median_tau=0.29, range=[-0.32, 0.72]\n- Objective 15: default_weight=0.054, median_tau=0.59, range=[-0.38, 0.96]\n- Objective 16: default_weight=0.008, median_tau=0.22, range=[-0.16, 0.75]\n- Objective 17: default_weight=0.000, median_tau=-0.39, range=[-0.67, 0.29]\n- Objective 18: default_weight=0.006, median_tau=0.18, range=[-0.00, 0.66]\n- Objective 19: default_weight=0.024, median_tau=0.62, range=[-0.55, 0.85]\n- Objective 20: default_weight=0.019, median_tau=0.53, range=[-0.35, 0.70]\n- Objective 21: default_weight=0.027, median_tau=0.69, range=[-0.55, 0.87]\n- Objective 22: default_weight=0.023, median_tau=0.53, range=[-0.52, 0.72]\n- Objective 23: default_weight=0.004, median_tau=0.08, range=[-0.20, 0.68]\n- Objective 24: default_weight=0.026, median_tau=0.48, range=[-0.50, 0.75]\n- Objective 25: default_weight=0.007, median_tau=0.12, range=[-0.04, 0.63]\n- Objective 26: default_weight=0.040, median_tau=0.60, range=[-0.57, 0.81]\n- Objective 27: default_weight=0.005, median_tau=0.06, range=[-0.13, 0.65]\n- Objective 28: default_weight=0.056, median_tau=0.68, range=[-0.55, 0.90]\n- Objective 29: default_weight=0.023, median_tau=0.64, range=[-0.57, 0.99]\n- Objective 30: default_weight=0.025, median_tau=0.64, range=[-0.57, 0.99]\n- Objective 31: default_weight=0.030, median_tau=0.68, range=[-0.58, 0.93]\n- Objective 32: default_weight=0.000, median_tau=-0.14, range=[-0.37, 0.68]\n- Objective 33: default_weight=0.026, median_tau=0.65, range=[-0.64, 0.89]\n- Objective 34: default_weight=0.028, median_tau=0.64, range=[-0.67, 0.92]\n- Objective 35: default_weight=0.032, median_tau=0.66, range=[-0.62, 0.92]\n- Objective 36: default_weight=0.008, median_tau=0.15, range=[-0.04, 0.65]\n- Objective 37: default_weight=0.040, median_tau=0.66, range=[-0.62, 0.92]\n- Objective 38: default_weight=0.029, median_tau=0.43, range=[-0.22, 0.65]\n- Objective 39: default_weight=0.047, median_tau=0.64, range=[-0.50, 0.98]\n- Objective 40: default_weight=0.052, median_tau=0.64, range=[-0.48, 0.98]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 413: Tail-floor gate too broad (c-gap)\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=305, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=435, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=841, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1787, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2992, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8172, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19017, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=51281, fidelity=medium\n\n### Design 412: Squared hinge: stable, not faster\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=121, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=223, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=732, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1967, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4295, fidelity=low\n\n### Design 411: Global stall-gate anti-stall regressed\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=95, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=180, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=836, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2151, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4711, fidelity=low\n\n### Design 410: Unshifted hinge regresses tail\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=217, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=483, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=781, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1271, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2841, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5502, fidelity=low\n\n### Design 409: Softplus-hinge exp cutoff\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=149, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=264, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=408, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=479, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1372, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2320, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4477, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8174, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17762, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34528, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=74136, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=220048, fidelity=high\n\n### Design 408: Tail-floor too strict via rhs gate\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=132, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=228, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=347, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=535, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=940, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1308, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=1912, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2579, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7329, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26984, fidelity=medium\n\n### Design 407: EMA stall-detector: mixed/regress\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=376, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=614, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=827, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4138, fidelity=low\n\n### Design 406: Tail-floor gating helped small-N only\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=277, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=340, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=506, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=626, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1089, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2017, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3793, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6118, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27520, fidelity=medium\n\n### Design 405: Anti-stall via rhs_base: mixed\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=128, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=218, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=437, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=557, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=932, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2114, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3063, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5374, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=33478, fidelity=medium\n\n### Design 404: Over-sharp tail floor regressed\nObjective: 40\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=198, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=277, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=535, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=829, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1219, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1975, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4174, fidelity=low\n\n**Top Designs**:\nTop designs across 41 objectives (40 unique):\n\n### Design 353: Gate-floor didn’t de-brittle 347\nConsensus score: 0.003\nTop in: consensus (#1), obj_0 (#1), obj_2 (#1), obj_4 (#3), obj_7 (#3), obj_20 (#1), obj_21 (#1), obj_22 (#2), obj_23 (#1), obj_24 (#2), obj_28 (#1), obj_31 (#1), obj_33 (#1), obj_34 (#1), obj_35 (#1), obj_36 (#1), obj_37 (#1), obj_38 (#1), obj_39 (#1), obj_40 (#1)\nObjective scores:\n  - objective_0: 4.828\n  - objective_1: 6.95\n  - objective_2: 5.262\n  - objective_3: 6.891\n  - objective_4: 18.56\n  - objective_5: 11.05\n  - objective_6: 5.599\n  - objective_7: 4.85\n  - objective_8: 5.16\n  - objective_9: 5.947\n  - objective_10: 13.9\n  - objective_11: 6.054\n  - objective_12: 6.913\n  - objective_13: 6.017\n  - objective_14: 6.826\n  - objective_15: 5.121\n  - objective_16: 10.81\n  - objective_17: 1494\n  - objective_18: 536.2\n  - objective_19: -2872\n  - objective_20: -9.687\n  - objective_21: -10.32\n  - objective_22: -12.16\n  - objective_23: -9.41\n  - objective_24: -11.96\n  - objective_25: -5.417\n  - objective_26: 19.4\n  - objective_27: 1.652\n  - objective_28: 0.8803\n  - objective_29: 4.001\n  - objective_30: 3.164\n  - objective_31: -1810\n  - objective_32: 4.871\n  - objective_33: -1762\n  - objective_34: -1810\n  - objective_35: -1695\n  - objective_36: -1137\n  - objective_37: -1809\n  - objective_38: -1459\n  - objective_39: -1542\n  - objective_40: -1513\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=218, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=431, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=620, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=917, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1438, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2294, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2976, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6030, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9793, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16996, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=50928, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=73120, fidelity=high\n\n### Design 340: HEBO_tuned_State-gated floor weakens release\nConsensus score: 0.008\nTop in: consensus (#2), obj_1 (#1), obj_2 (#2), obj_4 (#1), obj_7 (#1), obj_8 (#3), obj_9 (#2), obj_13 (#1), obj_15 (#3), obj_24 (#1), obj_29 (#1), obj_30 (#1), obj_31 (#2), obj_34 (#3), obj_35 (#3), obj_37 (#2), obj_38 (#3), obj_39 (#3), obj_40 (#3)\nObjective scores:\n  - objective_0: 4.96\n  - objective_1: 6.729\n  - objective_2: 5.435\n  - objective_3: 9.506\n  - objective_4: 18.49\n  - objective_5: 10.93\n  - objective_6: 5.895\n  - objective_7: 4.822\n  - objective_8: 5.114\n  - objective_9: 5.769\n  - objective_10: 13.05\n  - objective_11: 5.91\n  - objective_12: 6.676\n  - objective_13: 5.861\n  - objective_14: 6.795\n  - objective_15: 5.093\n  - objective_16: 10.73\n  - objective_17: 1493\n  - objective_18: 548.6\n  - objective_19: -2785\n  - objective_20: -9.454\n  - objective_21: -10.27\n  - objective_22: -11.64\n  - objective_23: -6.783\n  - objective_24: -12.05\n  - objective_25: -1.509\n  - objective_26: 5.929\n  - objective_27: 1.711\n  - objective_28: 2.649\n  - objective_29: 3.855\n  - objective_30: 3.045\n  - objective_31: -1810\n  - objective_32: 7.074\n  - objective_33: -1673\n  - objective_34: -1809\n  - objective_35: -1508\n  - objective_36: 710.4\n  - objective_37: -1734\n  - objective_38: -1203\n  - objective_39: -1350\n  - objective_40: -1304\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=252, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=515, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=821, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1242, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1531, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2037, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3278, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4814, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7802, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14019, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41919, fidelity=medium\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=95503, fidelity=high\n\n### Design 361: HEBO_tuned_Gate_pow floor hurts scaling\nConsensus score: 0.008\nTop in: consensus (#3), obj_2 (#3), obj_20 (#2), obj_21 (#2), obj_22 (#3), obj_28 (#2), obj_34 (#2), obj_35 (#2), obj_37 (#3), obj_38 (#2), obj_39 (#2), obj_40 (#2)\nObjective scores:\n  - objective_0: 4.941\n  - objective_1: 6.968\n  - objective_2: 5.489\n  - objective_3: 6.903\n  - objective_4: 18.62\n  - objective_5: 11.35\n  - objective_6: 5.765\n  - objective_7: 4.939\n  - objective_8: 5.232\n  - objective_9: 5.953\n  - objective_10: 13.99\n  - objective_11: 6.08\n  - objective_12: 6.93\n  - objective_13: 5.992\n  - objective_14: 6.873\n  - objective_15: 5.21\n  - objective_16: 11.05\n  - objective_17: 1499\n  - objective_18: 550\n  - objective_19: -2852\n  - objective_20: -9.554\n  - objective_21: -10.32\n  - objective_22: -11.65\n  - objective_23: -6.62\n  - objective_24: -11.41\n  - objective_25: -4.645\n  - objective_26: 25.32\n  - objective_27: 1.509\n  - objective_28: 1.843\n  - objective_29: 4.039\n  - objective_30: 3.205\n  - objective_31: -1810\n  - objective_32: 13.25\n  - objective_33: -1685\n  - objective_34: -1809\n  - objective_35: -1584\n  - objective_36: 70.24\n  - objective_37: -1730\n  - objective_38: -1310\n  - objective_39: -1439\n  - objective_40: -1402\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=609, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=980, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1686, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2063, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4056, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5222, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9736, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20005, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=54087, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=111277, fidelity=high\n\n### Design 357: Gate_pow floor hurts scaling\nConsensus score: 0.014\nTop in: obj_4 (#2), obj_29 (#3), obj_30 (#3), obj_31 (#3), obj_33 (#3)\nObjective scores:\n  - objective_0: 5.03\n  - objective_1: 6.794\n  - objective_2: 5.519\n  - objective_3: 6.911\n  - objective_4: 18.54\n  - objective_5: 11.15\n  - objective_6: 5.951\n  - objective_7: 4.869\n  - objective_8: 5.158\n  - objective_9: 5.944\n  - objective_10: 13.96\n  - objective_11: 5.981\n  - objective_12: 6.914\n  - objective_13: 5.979\n  - objective_14: 6.855\n  - objective_15: 5.141\n  - objective_16: 10.85\n  - objective_17: 1496\n  - objective_18: 549.2\n  - objective_19: -2860\n  - objective_20: -9.462\n  - objective_21: -10.23\n  - objective_22: -11.65\n  - objective_23: -4.764\n  - objective_24: -10.96\n  - objective_25: -3.505\n  - objective_26: 29.59\n  - objective_27: 2.343\n  - objective_28: 2.756\n  - objective_29: 3.969\n  - objective_30: 3.139\n  - objective_31: -1810\n  - objective_32: 17.63\n  - objective_33: -1705\n  - objective_34: -1808\n  - objective_35: -1472\n  - objective_36: 1043\n  - objective_37: -1702\n  - objective_38: -1167\n  - objective_39: -1339\n  - objective_40: -1294\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=265, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=729, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=903, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=944, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1422, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1969, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3288, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4414, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10580, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15853, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=40421, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=110005, fidelity=high\n\n### Design 355: Quadratic gate-floor regresses\nConsensus score: 0.019\nTop in: obj_20 (#3), obj_21 (#3), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.006\n  - objective_1: 6.899\n  - objective_2: 5.572\n  - objective_3: 6.905\n  - objective_4: 18.61\n  - objective_5: 11.26\n  - objective_6: 5.897\n  - objective_7: 4.933\n  - objective_8: 5.225\n  - objective_9: 5.948\n  - objective_10: 13.92\n  - objective_11: 6.028\n  - objective_12: 6.926\n  - objective_13: 5.983\n  - objective_14: 6.887\n  - objective_15: 5.204\n  - objective_16: 11.04\n  - objective_17: 1498\n  - objective_18: 542.2\n  - objective_19: -2819\n  - objective_20: -9.545\n  - objective_21: -10.29\n  - objective_22: -11.65\n  - objective_23: -4.091\n  - objective_24: -10.84\n  - objective_25: -3.166\n  - objective_26: 34.16\n  - objective_27: 2.183\n  - objective_28: 1.905\n  - objective_29: 4.016\n  - objective_30: 3.198\n  - objective_31: -1810\n  - objective_32: 18.81\n  - objective_33: -1671\n  - objective_34: -1807\n  - objective_35: -1474\n  - objective_36: 1014\n  - objective_37: -1683\n  - objective_38: -1145\n  - objective_39: -1337\n  - objective_40: -1292\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=584, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=660, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=921, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1174, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1174, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2177, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3297, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6578, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11277, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21646, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=41471, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=121619, fidelity=high\n\n### Design 347: XL-adaptive floor mix is brittle\nConsensus score: 0.020\nTop in: obj_0 (#3), obj_1 (#2), obj_13 (#2), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 4.927\n  - objective_1: 6.785\n  - objective_2: 5.555\n  - objective_3: 6.915\n  - objective_4: 18.56\n  - objective_5: 11.2\n  - objective_6: 5.969\n  - objective_7: 4.889\n  - objective_8: 5.179\n  - objective_9: 5.942\n  - objective_10: 14\n  - objective_11: 5.961\n  - objective_12: 6.918\n  - objective_13: 5.892\n  - objective_14: 6.856\n  - objective_15: 5.16\n  - objective_16: 10.9\n  - objective_17: 1491\n  - objective_18: 541.2\n  - objective_19: -2900\n  - objective_20: -9.432\n  - objective_21: -10.24\n  - objective_22: -11.65\n  - objective_23: -4.15\n  - objective_24: -10.83\n  - objective_25: -3.064\n  - objective_26: 30.92\n  - objective_27: 2.43\n  - objective_28: 3.036\n  - objective_29: 3.941\n  - objective_30: 3.116\n  - objective_31: -1810\n  - objective_32: 16.53\n  - objective_33: -1704\n  - objective_34: -1808\n  - objective_35: -1438\n  - objective_36: 1352\n  - objective_37: -1688\n  - objective_38: -1103\n  - objective_39: -1293\n  - objective_40: -1244\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=583, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=791, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2344, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9550, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15802, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=39448, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=116716, fidelity=high\n\n### Design 409: Softplus-hinge exp cutoff\nConsensus score: 0.023\nTop in: obj_19 (#1)\nObjective scores:\n  - objective_0: 5.123\n  - objective_1: 7.366\n  - objective_2: 5.831\n  - objective_3: 6.935\n  - objective_4: 18.98\n  - objective_5: 12.9\n  - objective_6: 6.064\n  - objective_7: 5.256\n  - objective_8: 5.545\n  - objective_9: 6.009\n  - objective_10: 14.3\n  - objective_11: 6.256\n  - objective_12: 7.054\n  - objective_13: 6.089\n  - objective_14: 7.209\n  - objective_15: 5.528\n  - objective_16: 12.09\n  - objective_17: 1509\n  - objective_18: 551.1\n  - objective_19: -2965\n  - objective_20: -9.448\n  - objective_21: -10.25\n  - objective_22: -11.16\n  - objective_23: -3.42\n  - objective_24: -10.82\n  - objective_25: -2.992\n  - objective_26: 33.07\n  - objective_27: 2.239\n  - objective_28: 2.618\n  - objective_29: 4.379\n  - objective_30: 3.559\n  - objective_31: -1810\n  - objective_32: 21.71\n  - objective_33: -1647\n  - objective_34: -1808\n  - objective_35: -1461\n  - objective_36: 1244\n  - objective_37: -1663\n  - objective_38: -1109\n  - objective_39: -1306\n  - objective_40: -1259\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=149, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=264, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=408, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=479, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1372, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2320, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4477, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8174, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17762, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34528, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=74136, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=220048, fidelity=high\n\n### Design 392: Capped over-γ shoulder still brittle\nConsensus score: 0.025\nTop in: obj_19 (#2), obj_33 (#2)\nObjective scores:\n  - objective_0: 5.142\n  - objective_1: 7.297\n  - objective_2: 5.843\n  - objective_3: 6.943\n  - objective_4: 18.94\n  - objective_5: 12.67\n  - objective_6: 6.083\n  - objective_7: 5.246\n  - objective_8: 5.53\n  - objective_9: 5.998\n  - objective_10: 14.36\n  - objective_11: 6.251\n  - objective_12: 7.036\n  - objective_13: 6.078\n  - objective_14: 7.189\n  - objective_15: 5.518\n  - objective_16: 12.02\n  - objective_17: 1513\n  - objective_18: 552.3\n  - objective_19: -2902\n  - objective_20: -9.282\n  - objective_21: -10.07\n  - objective_22: -11.15\n  - objective_23: -4.128\n  - objective_24: -10.97\n  - objective_25: -2.982\n  - objective_26: 25.92\n  - objective_27: 3.415\n  - objective_28: 4.31\n  - objective_29: 4.301\n  - objective_30: 3.489\n  - objective_31: -1810\n  - objective_32: 17.34\n  - objective_33: -1724\n  - objective_34: -1808\n  - objective_35: -1380\n  - objective_36: 1997\n  - objective_37: -1622\n  - objective_38: -994.6\n  - objective_39: -1176\n  - objective_40: -1118\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=306, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=476, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=768, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1254, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2579, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5410, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8950, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18591, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=24699, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=85853, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=232464, fidelity=high\n\n### Design 386: Over-γ shoulder slows scaling\nConsensus score: 0.031\nTop in: obj_19 (#3)\nObjective scores:\n  - objective_0: 5.137\n  - objective_1: 7.344\n  - objective_2: 5.924\n  - objective_3: 6.96\n  - objective_4: 18.97\n  - objective_5: 12.93\n  - objective_6: 6.317\n  - objective_7: 5.27\n  - objective_8: 5.55\n  - objective_9: 6.002\n  - objective_10: 14.23\n  - objective_11: 6.317\n  - objective_12: 7.053\n  - objective_13: 6.102\n  - objective_14: 7.15\n  - objective_15: 5.541\n  - objective_16: 12.1\n  - objective_17: 1510\n  - objective_18: 567\n  - objective_19: -2900\n  - objective_20: -9.252\n  - objective_21: -10.12\n  - objective_22: -11.15\n  - objective_23: -3.259\n  - objective_24: -10.81\n  - objective_25: -1.901\n  - objective_26: 28.13\n  - objective_27: 3.031\n  - objective_28: 4.565\n  - objective_29: 4.305\n  - objective_30: 3.517\n  - objective_31: -1810\n  - objective_32: 22.23\n  - objective_33: -1646\n  - objective_34: -1808\n  - objective_35: -1349\n  - objective_36: 2277\n  - objective_37: -1608\n  - objective_38: -965.7\n  - objective_39: -1161\n  - objective_40: -1101\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=429, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=986, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=1486, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2544, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4994, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6380, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14579, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27708, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=90493, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=271670, fidelity=high\n\n### Design 364: Gate-dependent pow regresses tail\nConsensus score: 0.033\nTop in: obj_1 (#3), obj_13 (#3)\nObjective scores:\n  - objective_0: 5.348\n  - objective_1: 6.79\n  - objective_2: 5.802\n  - objective_3: 6.96\n  - objective_4: 18.66\n  - objective_5: 11.71\n  - objective_6: 6.25\n  - objective_7: 5.099\n  - objective_8: 5.289\n  - objective_9: 5.952\n  - objective_10: 13.98\n  - objective_11: 5.966\n  - objective_12: 6.949\n  - objective_13: 5.945\n  - objective_14: 7.001\n  - objective_15: 5.37\n  - objective_16: 11.28\n  - objective_17: 1502\n  - objective_18: 561.1\n  - objective_19: -2816\n  - objective_20: -9.244\n  - objective_21: -10.1\n  - objective_22: -11.14\n  - objective_23: -2.581\n  - objective_24: -10.56\n  - objective_25: -1.049\n  - objective_26: 31.05\n  - objective_27: 3.648\n  - objective_28: 4.771\n  - objective_29: 3.995\n  - objective_30: 3.194\n  - objective_31: -1810\n  - objective_32: 21.51\n  - objective_33: -1689\n  - objective_34: -1808\n  - objective_35: -1300\n  - objective_36: 2654\n  - objective_37: -1608\n  - objective_38: -890.1\n  - objective_39: -1115\n  - objective_40: -1051\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=459, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1406, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2109, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3335, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6205, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8681, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18415, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=55884, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=196075, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.078\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\n  - objective_35: -900\n  - objective_36: 998.9\n  - objective_37: -847.2\n  - objective_38: -445.3\n  - objective_39: -803.4\n  - objective_40: -793.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.083\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\n  - objective_35: -898.2\n  - objective_36: 1125\n  - objective_37: -840.3\n  - objective_38: -424.2\n  - objective_39: -794\n  - objective_40: -784.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.095\nTop in: obj_23 (#3), obj_26 (#1)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\n  - objective_35: -935.8\n  - objective_36: 5178\n  - objective_37: -975.5\n  - objective_38: -56.97\n  - objective_39: -629.4\n  - objective_40: -572.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 321: HEBO_tuned_Over-damped xl-tail release\nConsensus score: 0.109\nTop in: obj_23 (#2), obj_24 (#3), obj_26 (#2)\nObjective scores:\n  - objective_0: 6.289\n  - objective_1: 7.177\n  - objective_2: 6.481\n  - objective_3: 10.16\n  - objective_4: 18.89\n  - objective_5: 12.54\n  - objective_6: 6.985\n  - objective_7: 5.212\n  - objective_8: 5.433\n  - objective_9: 6.012\n  - objective_10: 14.3\n  - objective_11: 6.123\n  - objective_12: 6.944\n  - objective_13: 6.026\n  - objective_14: 7.132\n  - objective_15: 5.416\n  - objective_16: 11.3\n  - objective_17: 1188\n  - objective_18: 553.2\n  - objective_19: -2697\n  - objective_20: -8.918\n  - objective_21: -9.646\n  - objective_22: -11.16\n  - objective_23: -9.327\n  - objective_24: -11.55\n  - objective_25: -3.651\n  - objective_26: -0.4434\n  - objective_27: 3.562\n  - objective_28: 4.447\n  - objective_29: 9.193\n  - objective_30: 8.397\n  - objective_31: -1280\n  - objective_32: 2.865\n  - objective_33: -1179\n  - objective_34: -1275\n  - objective_35: -910.7\n  - objective_36: 5490\n  - objective_37: -960.9\n  - objective_38: -3.675\n  - objective_39: -598.6\n  - objective_40: -539\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=372, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=720, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16136, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26153, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=118834, fidelity=high\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.125\nTop in: obj_9 (#3)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\n  - objective_35: -819.4\n  - objective_36: 2108\n  - objective_37: -802\n  - objective_38: -247.4\n  - objective_39: -737.7\n  - objective_40: -722\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.133\nTop in: obj_26 (#3)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\n  - objective_35: -882.2\n  - objective_36: 5842\n  - objective_37: -941.3\n  - objective_38: 53.38\n  - objective_39: -562.5\n  - objective_40: -500.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 345: Floor mix ablation regresses\nConsensus score: 0.139\nTop in: obj_3 (#2), obj_5 (#3), obj_7 (#2), obj_8 (#1), obj_12 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 6.694\n  - objective_1: 6.931\n  - objective_2: 6.309\n  - objective_3: 6.469\n  - objective_4: 18.57\n  - objective_5: 10.88\n  - objective_6: 7.176\n  - objective_7: 4.846\n  - objective_8: 5.043\n  - objective_9: 5.991\n  - objective_10: 13.1\n  - objective_11: 5.953\n  - objective_12: 6.596\n  - objective_13: 6.053\n  - objective_14: 6.728\n  - objective_15: 4.989\n  - objective_16: 9.857\n  - objective_17: 933.5\n  - objective_18: 531.3\n  - objective_19: -2329\n  - objective_20: 44.89\n  - objective_21: -9.261\n  - objective_22: -10.67\n  - objective_23: -1.565\n  - objective_24: -9.235\n  - objective_25: 0.6896\n  - objective_26: 14.05\n  - objective_27: 2.811\n  - objective_28: 8.734\n  - objective_29: 13.82\n  - objective_30: 13.1\n  - objective_31: -905\n  - objective_32: 22.45\n  - objective_33: -762.4\n  - objective_34: -901.5\n  - objective_35: -799.5\n  - objective_36: 3157\n  - objective_37: -777.4\n  - objective_38: -78.37\n  - objective_39: -686.3\n  - objective_40: -665.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=499, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=662, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=987, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1399, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2044, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4330, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8409, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26074, fidelity=medium\n\n### Design 362: Damped xl-floor worsens tail\nConsensus score: 0.162\nTop in: obj_3 (#3), obj_8 (#2), obj_12 (#3), obj_15 (#2)\nObjective scores:\n  - objective_0: 6.73\n  - objective_1: 6.998\n  - objective_2: 6.422\n  - objective_3: 6.47\n  - objective_4: 18.65\n  - objective_5: 11.08\n  - objective_6: 7.128\n  - objective_7: 4.861\n  - objective_8: 5.106\n  - objective_9: 6.008\n  - objective_10: 13.39\n  - objective_11: 5.979\n  - objective_12: 6.619\n  - objective_13: 6.019\n  - objective_14: 6.799\n  - objective_15: 5.005\n  - objective_16: 9.986\n  - objective_17: 935.1\n  - objective_18: 526.8\n  - objective_19: -2373\n  - objective_20: 44.78\n  - objective_21: -9.192\n  - objective_22: -10.67\n  - objective_23: -0.6792\n  - objective_24: -9.068\n  - objective_25: 2.004\n  - objective_26: 19.26\n  - objective_27: 3.722\n  - objective_28: 7.786\n  - objective_29: 13.9\n  - objective_30: 13.18\n  - objective_31: -905\n  - objective_32: 21.5\n  - objective_33: -773.7\n  - objective_34: -900\n  - objective_35: -787.9\n  - objective_36: 3905\n  - objective_37: -749.6\n  - objective_38: 44.83\n  - objective_39: -638.8\n  - objective_40: -614.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=100, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=294, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=575, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=886, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1468, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5685, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7728, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26609, fidelity=medium\n\n### Design 370: Smoothstep gate helped mid, hurt tail\nConsensus score: 0.193\nTop in: obj_14 (#1)\nObjective scores:\n  - objective_0: 6.629\n  - objective_1: 6.98\n  - objective_2: 6.588\n  - objective_3: 6.495\n  - objective_4: 18.63\n  - objective_5: 11.15\n  - objective_6: 7.382\n  - objective_7: 4.953\n  - objective_8: 5.127\n  - objective_9: 5.998\n  - objective_10: 13.19\n  - objective_11: 5.986\n  - objective_12: 6.629\n  - objective_13: 6.059\n  - objective_14: 6.675\n  - objective_15: 5.095\n  - objective_16: 10.09\n  - objective_17: 937.1\n  - objective_18: 536.9\n  - objective_19: -2347\n  - objective_20: 44.87\n  - objective_21: -9.203\n  - objective_22: -10.16\n  - objective_23: 0.159\n  - objective_24: -8.936\n  - objective_25: 3.033\n  - objective_26: 20.02\n  - objective_27: 3.786\n  - objective_28: 8.574\n  - objective_29: 13.87\n  - objective_30: 13.18\n  - objective_31: -905\n  - objective_32: 25.22\n  - objective_33: -742.3\n  - objective_34: -899.3\n  - objective_35: -778.5\n  - objective_36: 4534\n  - objective_37: -722.5\n  - objective_38: 147.4\n  - objective_39: -596.3\n  - objective_40: -569.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=32, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=214, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=594, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=910, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=988, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1375, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1886, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3177, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5737, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8620, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32235, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.327\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\n  - objective_35: -453.2\n  - objective_36: 572.1\n  - objective_37: -461.3\n  - objective_38: -158.4\n  - objective_39: -463.8\n  - objective_40: -463.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.345\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\n  - objective_35: -453.1\n  - objective_36: 584.6\n  - objective_37: -459.1\n  - objective_38: -61.64\n  - objective_39: -462.8\n  - objective_40: -462.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.350\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\n  - objective_35: -453.1\n  - objective_36: 891\n  - objective_37: -452.8\n  - objective_38: -65.21\n  - objective_39: -450.6\n  - objective_40: -449.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.363\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\n  - objective_35: -453\n  - objective_36: 1158\n  - objective_37: -448.2\n  - objective_38: -47.85\n  - objective_39: -443\n  - objective_40: -441.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 349: gxl smoothing lagged the win\nConsensus score: 0.458\nTop in: obj_5 (#1), obj_6 (#1), obj_10 (#2)\nObjective scores:\n  - objective_0: 11.98\n  - objective_1: 6.804\n  - objective_2: 10.37\n  - objective_3: 6.554\n  - objective_4: 23.54\n  - objective_5: 10.63\n  - objective_6: 5.435\n  - objective_7: 6.99\n  - objective_8: 5.219\n  - objective_9: 11.41\n  - objective_10: 12.62\n  - objective_11: 5.795\n  - objective_12: 8.155\n  - objective_13: 6.32\n  - objective_14: 6.95\n  - objective_15: 7.065\n  - objective_16: 9.048\n  - objective_17: 503.8\n  - objective_18: 499.4\n  - objective_19: -1360\n  - objective_20: 206.2\n  - objective_21: -7.907\n  - objective_22: -9.183\n  - objective_23: -4.815\n  - objective_24: -8.635\n  - objective_25: -5.416\n  - objective_26: 78.91\n  - objective_27: 0.8657\n  - objective_28: 85.37\n  - objective_29: 28.71\n  - objective_30: 28.11\n  - objective_31: -320\n  - objective_32: 7.235\n  - objective_33: -277.8\n  - objective_34: -318.3\n  - objective_35: -317.3\n  - objective_36: 235.9\n  - objective_37: -345.7\n  - objective_38: -115.9\n  - objective_39: -374.3\n  - objective_40: -374.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=687, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1579, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1884, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3127, fidelity=low\n\n### Design 368: Gate-quad mix: mixed, no win\nConsensus score: 0.489\nTop in: obj_5 (#2), obj_6 (#3), obj_10 (#3), obj_18 (#3)\nObjective scores:\n  - objective_0: 12.31\n  - objective_1: 7.301\n  - objective_2: 10.52\n  - objective_3: 6.484\n  - objective_4: 23.78\n  - objective_5: 10.8\n  - objective_6: 5.577\n  - objective_7: 7.486\n  - objective_8: 5.289\n  - objective_9: 11.39\n  - objective_10: 12.68\n  - objective_11: 6.037\n  - objective_12: 8.115\n  - objective_13: 6.304\n  - objective_14: 6.962\n  - objective_15: 7.498\n  - objective_16: 9.132\n  - objective_17: 505.6\n  - objective_18: 496.8\n  - objective_19: -1319\n  - objective_20: 206.4\n  - objective_21: -7.921\n  - objective_22: -9.182\n  - objective_23: -3.902\n  - objective_24: -8.446\n  - objective_25: -3.555\n  - objective_26: 79.26\n  - objective_27: 0.8974\n  - objective_28: 85.48\n  - objective_29: 28.85\n  - objective_30: 28.27\n  - objective_31: -320\n  - objective_32: 10.57\n  - objective_33: -261.6\n  - objective_34: -317.7\n  - objective_35: -316.4\n  - objective_36: 732.6\n  - objective_37: -335.3\n  - objective_38: -17.5\n  - objective_39: -366.1\n  - objective_40: -366.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=333, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=436, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=678, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1039, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1139, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1366, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1961, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3664, fidelity=low\n\n### Design 336: Ungated amp_floor: mixed gains\nConsensus score: 0.501\nTop in: obj_6 (#2), obj_11 (#3), obj_16 (#1)\nObjective scores:\n  - objective_0: 12.59\n  - objective_1: 7.037\n  - objective_2: 10.33\n  - objective_3: 6.669\n  - objective_4: 23.61\n  - objective_5: 11.01\n  - objective_6: 5.525\n  - objective_7: 7.186\n  - objective_8: 5.254\n  - objective_9: 11.49\n  - objective_10: 12.87\n  - objective_11: 5.759\n  - objective_12: 8.379\n  - objective_13: 6.313\n  - objective_14: 6.758\n  - objective_15: 7.198\n  - objective_16: 8.928\n  - objective_17: 503.7\n  - objective_18: 503.8\n  - objective_19: -1437\n  - objective_20: 206.3\n  - objective_21: -7.901\n  - objective_22: -9.208\n  - objective_23: -3.328\n  - objective_24: -8.319\n  - objective_25: -3.227\n  - objective_26: 82.53\n  - objective_27: 1.2\n  - objective_28: 85.33\n  - objective_29: 28.77\n  - objective_30: 28.12\n  - objective_31: -320\n  - objective_32: 9.829\n  - objective_33: -269.9\n  - objective_34: -317\n  - objective_35: -315.9\n  - objective_36: 1009\n  - objective_37: -339\n  - objective_38: 41.54\n  - objective_39: -359.3\n  - objective_40: -359\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=361, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1021, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1272, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1442, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2916, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.504\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\n  - objective_35: -316.7\n  - objective_36: 679\n  - objective_37: -333.3\n  - objective_38: -11.75\n  - objective_39: -366.5\n  - objective_40: -366.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 330: Log-Hill amp_norm regresses\nConsensus score: 0.539\nTop in: obj_16 (#2)\nObjective scores:\n  - objective_0: 12\n  - objective_1: 7.17\n  - objective_2: 9.698\n  - objective_3: 6.782\n  - objective_4: 22.87\n  - objective_5: 11\n  - objective_6: 5.646\n  - objective_7: 6.932\n  - objective_8: 5.242\n  - objective_9: 11.34\n  - objective_10: 13.06\n  - objective_11: 5.887\n  - objective_12: 8.211\n  - objective_13: 6.285\n  - objective_14: 6.777\n  - objective_15: 6.995\n  - objective_16: 8.963\n  - objective_17: 503\n  - objective_18: 508.1\n  - objective_19: -1463\n  - objective_20: 206.3\n  - objective_21: -7.793\n  - objective_22: -9.201\n  - objective_23: -2.733\n  - objective_24: -8.162\n  - objective_25: -1.908\n  - objective_26: 84.18\n  - objective_27: 1.803\n  - objective_28: 85.42\n  - objective_29: 28.86\n  - objective_30: 28.25\n  - objective_31: -320\n  - objective_32: 11.84\n  - objective_33: -253.2\n  - objective_34: -316.2\n  - objective_35: -315.4\n  - objective_36: 1368\n  - objective_37: -333.7\n  - objective_38: 107.6\n  - objective_39: -343.4\n  - objective_40: -342.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=373, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=563, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1436, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1546, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3344, fidelity=low\n\n### Design 385: xl-mixed floor slowed tail\nConsensus score: 0.551\nTop in: obj_3 (#1), obj_10 (#1), obj_12 (#1)\nObjective scores:\n  - objective_0: 10.35\n  - objective_1: 6.989\n  - objective_2: 7.988\n  - objective_3: 5.949\n  - objective_4: 24.06\n  - objective_5: 12.37\n  - objective_6: 10.76\n  - objective_7: 8.587\n  - objective_8: 5.255\n  - objective_9: 7.094\n  - objective_10: 12.59\n  - objective_11: 5.788\n  - objective_12: 6.274\n  - objective_13: 6.217\n  - objective_14: 6.696\n  - objective_15: 8.587\n  - objective_16: 9.698\n  - objective_17: 614.1\n  - objective_18: 528\n  - objective_19: -1854\n  - objective_20: 199.5\n  - objective_21: -7.841\n  - objective_22: -8.601\n  - objective_23: 2.652\n  - objective_24: -7.547\n  - objective_25: 5.634\n  - objective_26: 58.83\n  - objective_27: 4.612\n  - objective_28: 49.8\n  - objective_29: 23.85\n  - objective_30: 23.21\n  - objective_31: -453\n  - objective_32: 26.07\n  - objective_33: -281.6\n  - objective_34: -445.2\n  - objective_35: -421.5\n  - objective_36: 5718\n  - objective_37: -352.4\n  - objective_38: 710.6\n  - objective_39: -329.8\n  - objective_40: -324.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=256, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=394, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=766, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2362, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9384, fidelity=low\n\n### Design 378: Earlier p_eff ramp regresses low-N\nConsensus score: 0.653\nTop in: obj_27 (#1), obj_36 (#2)\nObjective scores:\n  - objective_0: 16.13\n  - objective_1: 7.16\n  - objective_2: 14.69\n  - objective_3: 10.12\n  - objective_4: 28.11\n  - objective_5: 11.08\n  - objective_6: 5.589\n  - objective_7: 10.52\n  - objective_8: 5.559\n  - objective_9: 17.28\n  - objective_10: 13.79\n  - objective_11: 5.834\n  - objective_12: 12.8\n  - objective_13: 6.522\n  - objective_14: 7.085\n  - objective_15: 10.5\n  - objective_16: 9.528\n  - objective_17: 426.6\n  - objective_18: 497.7\n  - objective_19: -824\n  - objective_20: 213.6\n  - objective_21: -7.548\n  - objective_22: -9.2\n  - objective_23: -6.32\n  - objective_24: -8.669\n  - objective_25: -8.311\n  - objective_26: 126.6\n  - objective_27: 0.08936\n  - objective_28: 125.6\n  - objective_29: 33.82\n  - objective_30: 33.24\n  - objective_31: -226\n  - objective_32: 1.339\n  - objective_33: -211.3\n  - objective_34: -225.7\n  - objective_35: -225.7\n  - objective_36: -379.1\n  - objective_37: -260\n  - objective_38: -166.7\n  - objective_39: -271.6\n  - objective_40: -271.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=162, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=399, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=619, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1181, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1652, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2077, fidelity=low\n\n### Design 379: Hinge floor saturates too early\nConsensus score: 0.653\nTop in: obj_14 (#2)\nObjective scores:\n  - objective_0: 12.66\n  - objective_1: 7.133\n  - objective_2: 11.27\n  - objective_3: 6.917\n  - objective_4: 24.64\n  - objective_5: 11.73\n  - objective_6: 12.25\n  - objective_7: 10.57\n  - objective_8: 5.331\n  - objective_9: 11.17\n  - objective_10: 13.5\n  - objective_11: 5.856\n  - objective_12: 7.969\n  - objective_13: 6.39\n  - objective_14: 6.692\n  - objective_15: 10.48\n  - objective_16: 9.104\n  - objective_17: 505.2\n  - objective_18: 525.1\n  - objective_19: -1517\n  - objective_20: 206.6\n  - objective_21: -7.677\n  - objective_22: -8.694\n  - objective_23: -0.6129\n  - objective_24: -7.824\n  - objective_25: 0.6445\n  - objective_26: 83.88\n  - objective_27: 2.61\n  - objective_28: 85.66\n  - objective_29: 28.86\n  - objective_30: 28.22\n  - objective_31: -320\n  - objective_32: 19.3\n  - objective_33: -191.1\n  - objective_34: -315.1\n  - objective_35: -313.7\n  - objective_36: 2924\n  - objective_37: -310.1\n  - objective_38: 364.4\n  - objective_39: -294.2\n  - objective_40: -293.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1024, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1707, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4561, fidelity=low\n\n### Design 343: GM floor-gate regresses speed\nConsensus score: 0.656\nTop in: obj_27 (#3), obj_36 (#3)\nObjective scores:\n  - objective_0: 16.02\n  - objective_1: 6.977\n  - objective_2: 14.83\n  - objective_3: 10.16\n  - objective_4: 28.19\n  - objective_5: 11.01\n  - objective_6: 5.634\n  - objective_7: 10.62\n  - objective_8: 5.582\n  - objective_9: 17.28\n  - objective_10: 13.92\n  - objective_11: 5.944\n  - objective_12: 12.79\n  - objective_13: 6.486\n  - objective_14: 7.152\n  - objective_15: 10.66\n  - objective_16: 9.702\n  - objective_17: 427.3\n  - objective_18: 497.7\n  - objective_19: -811.8\n  - objective_20: 213.6\n  - objective_21: -7.507\n  - objective_22: -9.184\n  - objective_23: -6.899\n  - objective_24: -8.772\n  - objective_25: -8.566\n  - objective_26: 123.9\n  - objective_27: 0.2106\n  - objective_28: 125.6\n  - objective_29: 33.86\n  - objective_30: 33.29\n  - objective_31: -226\n  - objective_32: 0.6257\n  - objective_33: -212.8\n  - objective_34: -225.8\n  - objective_35: -225.9\n  - objective_36: -342.5\n  - objective_37: -257.4\n  - objective_38: -145.4\n  - objective_39: -269.8\n  - objective_40: -270.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=82, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=708, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=853, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1218, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1983, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2298, fidelity=low\n\n### Design 407: EMA stall-detector: mixed/regress\nConsensus score: 0.665\nTop in: obj_16 (#3)\nObjective scores:\n  - objective_0: 12.68\n  - objective_1: 7.187\n  - objective_2: 10.86\n  - objective_3: 6.907\n  - objective_4: 24.17\n  - objective_5: 11.68\n  - objective_6: 12.29\n  - objective_7: 10.03\n  - objective_8: 5.288\n  - objective_9: 11.35\n  - objective_10: 13.47\n  - objective_11: 5.887\n  - objective_12: 8.147\n  - objective_13: 6.439\n  - objective_14: 6.763\n  - objective_15: 10\n  - objective_16: 8.985\n  - objective_17: 503.5\n  - objective_18: 523.4\n  - objective_19: -1519\n  - objective_20: 206.6\n  - objective_21: -7.763\n  - objective_22: -8.703\n  - objective_23: 0.3008\n  - objective_24: -7.662\n  - objective_25: 1.804\n  - objective_26: 85.29\n  - objective_27: 2.685\n  - objective_28: 85.57\n  - objective_29: 28.92\n  - objective_30: 28.26\n  - objective_31: -320\n  - objective_32: 19.13\n  - objective_33: -225.9\n  - objective_34: -314.6\n  - objective_35: -313\n  - objective_36: 3681\n  - objective_37: -297.6\n  - objective_38: 487.4\n  - objective_39: -277.1\n  - objective_40: -275.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=376, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=614, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=827, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4138, fidelity=low\n\n### Design 384: Mid-hump gate worsens overall\nConsensus score: 0.665\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 15.88\n  - objective_1: 7.563\n  - objective_2: 14.43\n  - objective_3: 10.21\n  - objective_4: 27.82\n  - objective_5: 11.07\n  - objective_6: 5.625\n  - objective_7: 10.53\n  - objective_8: 5.525\n  - objective_9: 17.12\n  - objective_10: 14.15\n  - objective_11: 6.189\n  - objective_12: 12.66\n  - objective_13: 6.571\n  - objective_14: 7.015\n  - objective_15: 10.53\n  - objective_16: 9.45\n  - objective_17: 424.7\n  - objective_18: 496.3\n  - objective_19: -862\n  - objective_20: 213.7\n  - objective_21: -7.42\n  - objective_22: -9.199\n  - objective_23: -4.626\n  - objective_24: -8.207\n  - objective_25: -6.003\n  - objective_26: 131.4\n  - objective_27: 0.8227\n  - objective_28: 125.6\n  - objective_29: 33.98\n  - objective_30: 33.41\n  - objective_31: -226\n  - objective_32: 4.559\n  - objective_33: -201.5\n  - objective_34: -224.7\n  - objective_35: -225.1\n  - objective_36: 104.3\n  - objective_37: -259.5\n  - objective_38: -63.5\n  - objective_39: -272.3\n  - objective_40: -272.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=144, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=433, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1143, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1425, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2259, fidelity=low\n\n### Design 289: Base leak gated too tightly\nConsensus score: 0.669\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 14.95\n  - objective_1: 7.312\n  - objective_2: 14.49\n  - objective_3: 7.16\n  - objective_4: 27.78\n  - objective_5: 12.88\n  - objective_6: 12.02\n  - objective_7: 12.79\n  - objective_8: 5.595\n  - objective_9: 11.19\n  - objective_10: 13.45\n  - objective_11: 5.958\n  - objective_12: 8.001\n  - objective_13: 6.357\n  - objective_14: 6.692\n  - objective_15: 12.82\n  - objective_16: 9.626\n  - objective_17: 511.3\n  - objective_18: 539.5\n  - objective_19: -1477\n  - objective_20: 206.8\n  - objective_21: -7.591\n  - objective_22: -8.171\n  - objective_23: -0.2968\n  - objective_24: -7.799\n  - objective_25: 1.332\n  - objective_26: 81.49\n  - objective_27: 2.337\n  - objective_28: 85.96\n  - objective_29: 29.09\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 20.12\n  - objective_33: -214.7\n  - objective_34: -315.2\n  - objective_35: -312.9\n  - objective_36: 3086\n  - objective_37: -301.3\n  - objective_38: 390.1\n  - objective_39: -283.7\n  - objective_40: -282.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=209, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2237, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6055, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.820\nTop in: obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\n  - objective_35: -102.4\n  - objective_36: 1236\n  - objective_37: -133.3\n  - objective_38: 227.8\n  - objective_39: -123.4\n  - objective_40: -123.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 351: Leaky mix regressed early dynamics\nConsensus score: 0.886\nTop in: obj_11 (#1), obj_17 (#1), obj_18 (#1), obj_22 (#1)\nObjective scores:\n  - objective_0: 266.8\n  - objective_1: 49.68\n  - objective_2: 275.2\n  - objective_3: inf (failed)\n  - objective_4: 44.33\n  - objective_5: 38.51\n  - objective_6: 140.4\n  - objective_7: inf (failed)\n  - objective_8: 13.8\n  - objective_9: 230.2\n  - objective_10: 172.7\n  - objective_11: 4.601\n  - objective_12: 249.3\n  - objective_13: 11.81\n  - objective_14: 8.234\n  - objective_15: 172.4\n  - objective_16: 39.22\n  - objective_17: 246.4\n  - objective_18: 397.4\n  - objective_19: 4020\n  - objective_20: 310\n  - objective_21: -2.511\n  - objective_22: -12.18\n  - objective_23: -2.951\n  - objective_24: -4.349\n  - objective_25: 81\n  - objective_26: 628\n  - objective_27: 8.455\n  - objective_28: 571.7\n  - objective_29: 88.96\n  - objective_30: 88.72\n  - objective_31: -9.998\n  - objective_32: 0.4767\n  - objective_33: 20.26\n  - objective_34: -9.843\n  - objective_35: -4.236\n  - objective_36: -114.7\n  - objective_37: -8.081\n  - objective_38: 115.1\n  - objective_39: 10.13\n  - objective_40: 10.03\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.53, median_step=106, fidelity=low\n\n### Design 341: Weak-band threshold killed floor\nConsensus score: 0.979\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 135.9\n  - objective_1: 31.87\n  - objective_2: 178.4\n  - objective_3: inf (failed)\n  - objective_4: 45.06\n  - objective_5: 30.16\n  - objective_6: 11.95\n  - objective_7: 225.6\n  - objective_8: 11.46\n  - objective_9: 163.6\n  - objective_10: 205.2\n  - objective_11: 250.2\n  - objective_12: 171.2\n  - objective_13: 10.16\n  - objective_14: 8.536\n  - objective_15: 174.8\n  - objective_16: 42.06\n  - objective_17: 251.6\n  - objective_18: 655.1\n  - objective_19: 3631\n  - objective_20: 273.9\n  - objective_21: -2.739\n  - objective_22: -3.115\n  - objective_23: -1.271\n  - objective_24: -3.85\n  - objective_25: 1.107\n  - objective_26: 576.4\n  - objective_27: 2\n  - objective_28: 525.5\n  - objective_29: 78.59\n  - objective_30: 78.35\n  - objective_31: -14\n  - objective_32: 4.905\n  - objective_33: 75.97\n  - objective_34: -12.33\n  - objective_35: -8.116\n  - objective_36: 4666\n  - objective_37: 30.57\n  - objective_38: 883.9\n  - objective_39: 150.1\n  - objective_40: 150.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.55, median_step=221, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.990\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\n  - objective_35: -8.938\n  - objective_36: 7123\n  - objective_37: 30.57\n  - objective_38: 1275\n  - objective_39: 256.4\n  - objective_40: 256.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.999\nTop in: obj_9 (#1), obj_11 (#2)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\n  - objective_35: 1e+06\n  - objective_36: 5.002e+05\n  - objective_37: 5.002e+05\n  - objective_38: 5.002e+05\n  - objective_39: 5.002e+05\n  - objective_40: 5.002e+05\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 8** (refining):\nAssessment: Progress has moved from “can we scale at all?” to “can we clear the post‑1280 bottleneck efficiently”: top designs now reliably clear to N=1810 under the schedule gate (uf<0.5). Recent variants largel...\nDirections: Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.2, 20: 0.8, 21: 0.9, 22: 0.8, 23: 0.3, 24: 0.8, 25: 0.4, 26: 0.4, 27: 0.3, 29: 0.7, 30: 0.7, 31: 0.4, 32: 0.0, 33: 1.2, 34: 1.8, 35: 2.2, 36: 0.5, 37: 3.0}\n\n**Round 9** (refining):\nAssessment: The search has successfully produced multiple designs that clear the schedule gate through N=1810 (uf<0.5), so the core dynamics can scale deep into high-fidelity. The current bottleneck is tail effic...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.0, 20: 0.8, 22: 1.2, 23: 0.2, 24: 0.9, 25: 0.4, 26: 0.6, 27: 0.3, 28: 1.4, 29: 0.6, 30: 0.4, 31: 0.6, 32: 0.0, 33: 1.8, 34: 2.4, 35: 2.8, 36: 0.6, 37: 3.0, 38: 1.8}\n\n**Round 10** (refining):\nAssessment: The search has clearly reached the “post‑1280 regime”: multiple designs reliably clear the schedule gate through N=1810 (uf<0.5) at high fidelity. However, recent iterations are regressing on tail eff...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom using schedule_budget(N, cap=1e6), not run max_steps. Each new objec...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.0, 20: 0.4, 21: 0.5, 22: 0.9, 23: 0.1, 24: 0.6, 25: 0.3, 26: 0.2, 27: 0.2, 28: 0.5, 29: 0.3, 30: 0.2, 31: 0.6, 32: 0.0, 33: 1.6, 34: 2.0, 35: 2.3, 36: 0.8, 37: 2.6, 38: 1.8, 39: 3.0}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"The search has achieved reliable schedule-clearance deep into the high-fidelity regime (multiple designs clear through N=1810 with the intended uf≈0.49), so “reach” is no longer the bottleneck. The limiting factor is now tail efficiency/headroom: median_step grows too fast post-905/1280 and predicted clearance at 1810→2560 looks fragile (budget-cliff hazards). Recent iterations have mostly regressed relative to the best-known designs (e.g., 340/353), suggesting objective shaping is largely right but design-space moves are not improving the tail.\",\n  \"research_phase\": \"refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Non-schedule-faithful extrapolation; can be misled by uf≈0.49 and small-n fits; redundant with newer reach/headroom objectives.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Scaling+reliability proxy penalizes uf below 0.5 (undesired) and is dominated by older extrapolation assumptions.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"AIC power/exp averaging still uses restart-style penalties that implicitly dislike uf≈0.49; no longer aligned with schedule gating.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Censor/fit mixture is not schedule-faithful and tends to over-focus on step magnitudes rather than clearance headroom under schedule budgets.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Reliability penalty conflicts with intended uf behavior; also mixes fit objectives that are now superseded by reach/headroom scoring.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Strongly penalizes uf≈0.49 via 1/(1-u); directly contradicts the intended evaluation behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Adds success-prob penalties that treat uf as probabilistic failure, not as a schedule gate artifact; misaligned.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware but still interprets uf continuously; partially misaligned with schedule-faithful goal.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Failure penalties use mean(softplus(uf-0.5)) and thus still grades uf below 0.5; not schedule-faithful enough.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Restart-expected-steps proxy treats uf as true failure probability; conflicts with run_till_median behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Reliability-margin shaping is incompatible with intended uf≈0.49; also over-parameterized for small-n scaling fits.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Explicitly targets p_target≥0.65 (i.e., uf≤0.35), which is incompatible with the evaluator’s intended uf≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Uses restart model and margin penalties that grade uf below 0.5; misaligned with schedule-faithful optimization.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"p-amplified steps proxy penalizes uf below 0.5 continuously; not compatible with intended gate semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Adds explicit margin penalties targeting uf well below 0.5; conflicts with intended behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware AIC is useful in spirit, but still uses uf as a continuous signal; now dominated by schedule-faithful headroom objectives.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Mixes penalties on uf and budget saturation and a reward on N_last; not schedule-faithful and can push wrong tradeoffs.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Disagrees with almost all objectives (negative median tau) and yields pathological scales; harmful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Weakly aligned and grades uf continuously; provides little additional guidance beyond better headroom objectives.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Soft-pass area can be informative but is not strictly schedule-faithful and can reward hovering near the gate; redundant now.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-first with tail slope/slack tie-breakers; broadly aligned but less specific to post-1280/2560 readiness than newer variants.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Reach + next-N clearance tie-break is aligned; still less schedule-budget-faithful than the newest (33–40) set.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Clearance N* based on successful-prefix medians/max_steps is close to desired; keep as a low-weight stabilizer.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Low agreement and uses extra budget translation heuristics; can be noisy/misleading.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach + predicted ratio failure point is useful but partially redundant with later ratio/headroom objectives.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Very low agreement and sensitive to windowing; keep off to avoid optimizing a quirky proxy.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail headroom-to-1280 objective; valuable historically, but now the frontier is post-1280/1810→2560.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/margin objective has low agreement and can over-penalize benign tail behavior; not primary anymore.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump 640→905→1280 headroom was useful; now mostly redundant and can distract from 1810→2560 bottleneck.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Composite reach+slope+pred@2000; not schedule-faithful (still uses step extrapolation) and duplicates reach signal.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 with extra terms; not schedule-faithful enough and redundant.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Schedule-faithful lexicographic reach is aligned but uses extreme scale separation that can reduce tie-break resolution; keep tiny weight as guardrail.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Negative median tau (disagreement) and can select odd designs; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Schedule-faithful reach with tail headroom + next-N clearance; strong alignment and high agreement; good secondary anchor.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Reach-dominant, schedule-budget headroom, explicit hazard and optional repeat robustness; very aligned with current bottleneck.\",\n      \"weight_multiplier\": 2.0\n    },\n    {\n      \"objective_id\": 35,\n      \"assessment\": \"Same family as 34 but emphasizes post-1280 bottleneck ratios and hazard; good for pushing 1810→2560 readiness.\",\n      \"weight_multiplier\": 2.2\n    },\n    {\n      \"objective_id\": 36,\n      \"assessment\": \"Smooth-max bottleneck + hazard + repeat stability; useful, but lower agreement/weight than 37–40; keep moderate.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 37,\n      \"assessment\": \"Clean schedule-faithful reach + smooth-max headroom + hazard with good agreement; strong tie-breaker objective.\",\n      \"weight_multiplier\": 2.4\n    },\n    {\n      \"objective_id\": 38,\n      \"assessment\": \"Adds exponent(k>2) control plus 2560 prediction; helpful for suppressing tail blow-ups; keep moderate-high.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 39,\n      \"assessment\": \"Very strong alignment: schedule-faithful reach plus smooth-max headroom and explicit multi-cliff hazard up to 2560; excellent for current regime.\",\n      \"weight_multiplier\": 3.0\n    },\n    {\n      \"objective_id\": 40,\n      \"assessment\": \"Most complete schedule-faithful proxy (reach + headroom + multi-cliff hazard, optional robustness); best single driver for post-1280 optimization.\",\n      \"weight_multiplier\": 3.2\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom ONLY using schedule_budget(N, cap=1e6). Each objective should be reach-dominant (-max cleared scheduled N), with a tie-break that (i) uses a smooth-max of log(median_step/schedule_budget) over the last 3 cleared levels PLUS conservative worst-window predictions at {1810,2560}, and (ii) includes an explicit multi-step hazard penalty on log-ratio jumps across 905→1280→1810→2560 (predicted if unobserved), gated so hazards don’t dominate before entering those regimes. Optionally add a small repeat-robustness term (mixed pass/fail at same N + MAD of log headroom among passing repeats), but do not use uf values except for the pass/fail gate and a single censor lower-bound consistency check.\"\n}"
    }
  ],
  "timestamp": "2026-02-24T07:43:23.836013Z"
}

==> anc/logs/records/llm_log/meta_agent/round_2.json <==
{
  "meta_round_id": 2,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress remains largely stalled: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step grows sharply at N≈640–1280, indicating weak tail efficiency/headroom rather than real scaling improvement. Recent iterations mostly shuffle variants of gating/weighting but do not improve budget-clearance ratios at the frontier. The most informative signal right now is successful-prefix headroom (median_step/max_steps) and whether the tail trend steepens across the last 2–5 successful N’s.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "R²-weighted extrapolation is fragile with few points and can be gamed by near-threshold passing; not schedule-faithful and doesn’t directly measure frontier headroom.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 1,
        "assessment": "Uses continuous unsolved_fraction penalties that can misinterpret the intended u≈0.49 behavior; scaling fit still informative but reliability terms are somewhat misaligned.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 2,
        "assessment": "AICc-mixed extrapolation is more stable than (0), but still relies on restart-style inflation from u that is untrustworthy under run_till_median pinning.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 3,
        "assessment": "Adds useful censor/budget pressure, but still blends u continuously; okay as a weak auxiliary objective only.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 4,
        "assessment": "Strongly penalizes u at largest N (misaligned with u≈0.49 success regime); tends to push away from the schedule’s intended operating point.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 5,
        "assessment": "Over-penalizes marginal solved rates via 1/(1-u) despite u being pinned; can down-rank otherwise good reach designs.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 6,
        "assessment": "Similar issues to (1)/(2): uses p_eff with an arbitrary +0.05 floor; useful only as a mild smoothing prior.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware imputation is reasonable, but still treats u as meaningful below 0.5 and can overreact to tiny u changes around 0.49.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 8,
        "assessment": "Weighted log-log fit is fine, but explicit fail_pen on u>0.5 is redundant with schedule stop; keep low.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 9,
        "assessment": "Reasonable expected-steps proxy, but still depends on u as a calibrated probability; keep low.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 10,
        "assessment": "Adds margin penalties toward u_target=0.2 (misaligned); uncertainty premium is good but the reliability shaping is not.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 11,
        "assessment": "Tries to predict p_target>=0.65, which is not meaningful under u≈0.49; likely misguiding.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 12,
        "assessment": "Better than most extrapolators due to weaker reliance on u, but still includes a power-vs-exp mixture that can be noisy with limited tail points.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 13,
        "assessment": "Uses p^k amplification; under pinned u this becomes an arbitrary penalty; low utility.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 14,
        "assessment": "Reasonable headroom/censor shaping but still continuous-u dependent; low utility.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 15,
        "assessment": "Censored-model fitting is principled, but its restart adjustment still depends on u as probability; keep as weak auxiliary.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 16,
        "assessment": "Explicitly penalizes u away from 0.3, which conflicts with the u≈0.49 pass regime; harmful for current schedule dynamics.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 17,
        "assessment": "Negative median agreement and different scale/semantics; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Discrete robustness thresholds (0.2/0.3) are misaligned; mostly noise under pinned u.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 19,
        "assessment": "Good anti-truncation and operates near u≈0.5 without treating 0.49 as “bad”; useful as a shaping term against early-stop gaming.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 20,
        "assessment": "Reach-dominant with tail-slope/slack tie-breakers; largely aligned with schedule success semantics (u<0.5 only).",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 21,
        "assessment": "Strong schedule-faithful reach + tail robustness + next-N clearance; good discriminator among designs that reach similar N.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 22,
        "assessment": "Successful-prefix-only headroom/clearance scoring; explicitly avoids penalizing u≈0.49; highly aligned with current need (frontier headroom).",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 23,
        "assessment": "More complex clearance logic with weak agreement; can be informative but risks idiosyncratic ranking shifts.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 24,
        "assessment": "Reach-dominant + conservative predicted ratio-failure point; good tail hazard signal (cliff/jump) without using continuous u.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 25,
        "assessment": "Clearance N* based on worst-window ratio prediction plus tail-hazard penalties; valuable complement despite lower agreement.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail headroom-to-1280 score; good for focusing search once N≈453+ is reached.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/acceleration + explicit margin (max_steps/median) on last successes; directly targets the observed failure mode (budget cliff).",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump headroom (640→905→1280) with local exponent penalty and explicit budget predictions; very aligned with the schedule bottleneck.",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 29,
        "assessment": "Composite reach+success-only scaling with censor-consistency; aligned and robust, good complement to pure headroom objectives.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 30,
        "assessment": "Similar to (29) with extra frontier robustness terms; aligned and stable.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 31,
        "assessment": "Lexicographic schedule-faithful reach-first objective; best matches the adaptive schedule semantics and avoids u≈0.49 pitfalls. Keep high but not dominant alone (needs headroom tie-breakers).",
        "weight_multiplier": 1.6
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios median_step/max_steps (and their tail trend over the last 2–5 successes), and (3) are schedule-faithful by estimating clearance for the next 1–2 scheduled N values (e.g., 640→905→1280) using conservative worst-window local fits; add an explicit penalty for “budget cliffs” (sudden increases in log(median/max_steps)) so designs can’t pass by riding the cap."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.46 | 0.85 | 0.54 | 0.68 | 0.45 | 0.46 | 0.82 | 0.60 | 0.78 | 0.46 | 0.45 | 0.75 | 0.57 | 0.29 | 0.81 | 0.24 | -0.52 | 0.20 | 0.71 | 0.47 | 0.76 | 0.63 | 0.24 | 0.65 | 0.23 | 0.74 | 0.11 | 0.76 | 0.77 | 0.77 | 0.82 |\n| 1 | 0.46 | 1.00 | 0.47 | 0.57 | 0.63 | 0.68 | 0.45 | 0.49 | 0.76 | 0.48 | 0.71 | 0.77 | 0.52 | 0.66 | 0.67 | 0.51 | 0.54 | -0.17 | 0.38 | 0.59 | 0.50 | 0.55 | 0.40 | 0.03 | 0.37 | 0.07 | 0.46 | -0.01 | 0.56 | 0.57 | 0.57 | 0.53 |\n| 2 | 0.85 | 0.47 | 1.00 | 0.59 | 0.74 | 0.51 | 0.51 | 0.85 | 0.60 | 0.75 | 0.49 | 0.48 | 0.77 | 0.51 | 0.26 | 0.81 | 0.29 | -0.43 | 0.28 | 0.68 | 0.45 | 0.69 | 0.55 | 0.24 | 0.61 | 0.25 | 0.68 | 0.09 | 0.72 | 0.71 | 0.71 | 0.74 |\n| 3 | 0.54 | 0.57 | 0.59 | 1.00 | 0.74 | 0.74 | 0.68 | 0.65 | 0.59 | 0.49 | 0.70 | 0.56 | 0.68 | 0.44 | 0.32 | 0.68 | 0.56 | -0.14 | 0.53 | 0.58 | 0.37 | 0.55 | 0.40 | 0.25 | 0.49 | 0.27 | 0.53 | 0.14 | 0.60 | 0.54 | 0.54 | 0.52 |\n| 4 | 0.68 | 0.63 | 0.74 | 0.74 | 1.00 | 0.69 | 0.59 | 0.75 | 0.64 | 0.62 | 0.68 | 0.62 | 0.72 | 0.51 | 0.36 | 0.77 | 0.49 | -0.26 | 0.44 | 0.71 | 0.51 | 0.64 | 0.49 | 0.22 | 0.57 | 0.24 | 0.63 | 0.08 | 0.70 | 0.67 | 0.67 | 0.66 |\n| 5 | 0.45 | 0.68 | 0.51 | 0.74 | 0.69 | 1.00 | 0.70 | 0.55 | 0.66 | 0.39 | 0.81 | 0.65 | 0.60 | 0.44 | 0.46 | 0.59 | 0.72 | -0.00 | 0.65 | 0.49 | 0.44 | 0.48 | 0.33 | 0.21 | 0.38 | 0.27 | 0.41 | 0.18 | 0.51 | 0.45 | 0.45 | 0.44 |\n| 6 | 0.46 | 0.45 | 0.51 | 0.68 | 0.59 | 0.70 | 1.00 | 0.57 | 0.49 | 0.37 | 0.61 | 0.49 | 0.57 | 0.31 | 0.22 | 0.60 | 0.58 | -0.04 | 0.61 | 0.42 | 0.32 | 0.43 | 0.28 | 0.38 | 0.42 | 0.40 | 0.42 | 0.32 | 0.46 | 0.40 | 0.40 | 0.40 |\n| 7 | 0.82 | 0.49 | 0.85 | 0.65 | 0.75 | 0.55 | 0.57 | 1.00 | 0.65 | 0.76 | 0.54 | 0.52 | 0.85 | 0.53 | 0.28 | 0.95 | 0.34 | -0.39 | 0.32 | 0.70 | 0.42 | 0.69 | 0.55 | 0.26 | 0.63 | 0.26 | 0.70 | 0.13 | 0.73 | 0.73 | 0.73 | 0.75 |\n| 8 | 0.60 | 0.76 | 0.60 | 0.59 | 0.64 | 0.66 | 0.49 | 0.65 | 1.00 | 0.62 | 0.68 | 0.70 | 0.65 | 0.73 | 0.60 | 0.64 | 0.49 | -0.25 | 0.35 | 0.64 | 0.47 | 0.68 | 0.54 | 0.10 | 0.46 | 0.14 | 0.56 | 0.06 | 0.65 | 0.63 | 0.63 | 0.65 |\n| 9 | 0.78 | 0.48 | 0.75 | 0.49 | 0.62 | 0.39 | 0.37 | 0.76 | 0.62 | 1.00 | 0.44 | 0.53 | 0.75 | 0.63 | 0.32 | 0.72 | 0.19 | -0.55 | 0.13 | 0.76 | 0.46 | 0.73 | 0.59 | 0.14 | 0.60 | 0.10 | 0.71 | -0.04 | 0.78 | 0.83 | 0.83 | 0.84 |\n| 10 | 0.46 | 0.71 | 0.49 | 0.70 | 0.68 | 0.81 | 0.61 | 0.54 | 0.68 | 0.44 | 1.00 | 0.68 | 0.58 | 0.51 | 0.48 | 0.57 | 0.65 | -0.08 | 0.54 | 0.53 | 0.45 | 0.50 | 0.35 | 0.13 | 0.39 | 0.18 | 0.45 | 0.10 | 0.54 | 0.50 | 0.50 | 0.47 |\n| 11 | 0.45 | 0.77 | 0.48 | 0.56 | 0.62 | 0.65 | 0.49 | 0.52 | 0.70 | 0.53 | 0.68 | 1.00 | 0.55 | 0.60 | 0.55 | 0.52 | 0.53 | -0.15 | 0.39 | 0.60 | 0.41 | 0.51 | 0.36 | 0.04 | 0.37 | 0.07 | 0.44 | -0.03 | 0.55 | 0.55 | 0.56 | 0.50 |\n| 12 | 0.75 | 0.52 | 0.77 | 0.68 | 0.72 | 0.60 | 0.57 | 0.85 | 0.65 | 0.75 | 0.58 | 0.55 | 1.00 | 0.54 | 0.33 | 0.85 | 0.41 | -0.36 | 0.33 | 0.71 | 0.39 | 0.67 | 0.52 | 0.24 | 0.58 | 0.23 | 0.65 | 0.11 | 0.72 | 0.72 | 0.72 | 0.73 |\n| 13 | 0.57 | 0.66 | 0.51 | 0.44 | 0.51 | 0.44 | 0.31 | 0.53 | 0.73 | 0.63 | 0.51 | 0.60 | 0.54 | 1.00 | 0.58 | 0.54 | 0.27 | -0.46 | 0.12 | 0.64 | 0.42 | 0.68 | 0.60 | 0.01 | 0.44 | 0.01 | 0.55 | -0.05 | 0.63 | 0.65 | 0.66 | 0.66 |\n| 14 | 0.29 | 0.67 | 0.26 | 0.32 | 0.36 | 0.46 | 0.22 | 0.28 | 0.60 | 0.32 | 0.48 | 0.55 | 0.33 | 0.58 | 1.00 | 0.30 | 0.40 | -0.10 | 0.21 | 0.38 | 0.40 | 0.39 | 0.35 | -0.11 | 0.17 | -0.01 | 0.26 | -0.02 | 0.36 | 0.36 | 0.36 | 0.36 |\n| 15 | 0.81 | 0.51 | 0.81 | 0.68 | 0.77 | 0.59 | 0.60 | 0.95 | 0.64 | 0.72 | 0.57 | 0.52 | 0.85 | 0.54 | 0.30 | 1.00 | 0.38 | -0.37 | 0.34 | 0.71 | 0.44 | 0.70 | 0.55 | 0.28 | 0.64 | 0.27 | 0.71 | 0.14 | 0.75 | 0.74 | 0.74 | 0.75 |\n| 16 | 0.24 | 0.54 | 0.29 | 0.56 | 0.49 | 0.72 | 0.58 | 0.34 | 0.49 | 0.19 | 0.65 | 0.53 | 0.41 | 0.27 | 0.40 | 0.38 | 1.00 | 0.22 | 0.67 | 0.30 | 0.21 | 0.27 | 0.15 | 0.14 | 0.18 | 0.21 | 0.21 | 0.18 | 0.30 | 0.25 | 0.26 | 0.22 |\n| 17 | -0.52 | -0.17 | -0.43 | -0.14 | -0.26 | -0.00 | -0.04 | -0.39 | -0.25 | -0.55 | -0.08 | -0.15 | -0.36 | -0.46 | -0.10 | -0.37 | 0.22 | 1.00 | 0.24 | -0.47 | -0.22 | -0.49 | -0.49 | -0.07 | -0.43 | 0.00 | -0.50 | 0.09 | -0.48 | -0.52 | -0.52 | -0.55 |\n| 18 | 0.20 | 0.38 | 0.28 | 0.53 | 0.44 | 0.65 | 0.61 | 0.32 | 0.35 | 0.13 | 0.54 | 0.39 | 0.33 | 0.12 | 0.21 | 0.34 | 0.67 | 0.24 | 1.00 | 0.20 | 0.24 | 0.20 | 0.08 | 0.26 | 0.19 | 0.36 | 0.18 | 0.32 | 0.23 | 0.15 | 0.15 | 0.14 |\n| 19 | 0.71 | 0.59 | 0.68 | 0.58 | 0.71 | 0.49 | 0.42 | 0.70 | 0.64 | 0.76 | 0.53 | 0.60 | 0.71 | 0.64 | 0.38 | 0.71 | 0.30 | -0.47 | 0.20 | 1.00 | 0.48 | 0.75 | 0.58 | 0.14 | 0.62 | 0.12 | 0.72 | -0.05 | 0.82 | 0.85 | 0.85 | 0.83 |\n| 20 | 0.47 | 0.50 | 0.45 | 0.37 | 0.51 | 0.44 | 0.32 | 0.42 | 0.47 | 0.46 | 0.45 | 0.41 | 0.39 | 0.42 | 0.40 | 0.44 | 0.21 | -0.22 | 0.24 | 0.48 | 1.00 | 0.55 | 0.32 | 0.02 | 0.40 | 0.10 | 0.49 | -0.00 | 0.60 | 0.51 | 0.51 | 0.56 |\n| 21 | 0.76 | 0.55 | 0.69 | 0.55 | 0.64 | 0.48 | 0.43 | 0.69 | 0.68 | 0.73 | 0.50 | 0.51 | 0.67 | 0.68 | 0.39 | 0.70 | 0.27 | -0.49 | 0.20 | 0.75 | 0.55 | 1.00 | 0.70 | 0.21 | 0.67 | 0.20 | 0.78 | 0.08 | 0.84 | 0.77 | 0.77 | 0.83 |\n| 22 | 0.63 | 0.40 | 0.55 | 0.40 | 0.49 | 0.33 | 0.28 | 0.55 | 0.54 | 0.59 | 0.35 | 0.36 | 0.52 | 0.60 | 0.35 | 0.55 | 0.15 | -0.49 | 0.08 | 0.58 | 0.32 | 0.70 | 1.00 | 0.21 | 0.54 | 0.21 | 0.60 | 0.10 | 0.62 | 0.60 | 0.60 | 0.67 |\n| 23 | 0.24 | 0.03 | 0.24 | 0.25 | 0.22 | 0.21 | 0.38 | 0.26 | 0.10 | 0.14 | 0.13 | 0.04 | 0.24 | 0.01 | -0.11 | 0.28 | 0.14 | -0.07 | 0.26 | 0.14 | 0.02 | 0.21 | 0.21 | 1.00 | 0.46 | 0.59 | 0.30 | 0.48 | 0.21 | 0.15 | 0.15 | 0.19 |\n| 24 | 0.65 | 0.37 | 0.61 | 0.49 | 0.57 | 0.38 | 0.42 | 0.63 | 0.46 | 0.60 | 0.39 | 0.37 | 0.58 | 0.44 | 0.17 | 0.64 | 0.18 | -0.43 | 0.19 | 0.62 | 0.40 | 0.67 | 0.54 | 0.46 | 1.00 | 0.29 | 0.80 | 0.13 | 0.71 | 0.64 | 0.64 | 0.68 |\n| 25 | 0.23 | 0.07 | 0.25 | 0.27 | 0.24 | 0.27 | 0.40 | 0.26 | 0.14 | 0.10 | 0.18 | 0.07 | 0.23 | 0.01 | -0.01 | 0.27 | 0.21 | 0.00 | 0.36 | 0.12 | 0.10 | 0.20 | 0.21 | 0.59 | 0.29 | 1.00 | 0.21 | 0.64 | 0.15 | 0.11 | 0.11 | 0.13 |\n| 26 | 0.74 | 0.46 | 0.68 | 0.53 | 0.63 | 0.41 | 0.42 | 0.70 | 0.56 | 0.71 | 0.45 | 0.44 | 0.65 | 0.55 | 0.26 | 0.71 | 0.21 | -0.50 | 0.18 | 0.72 | 0.49 | 0.78 | 0.60 | 0.30 | 0.80 | 0.21 | 1.00 | 0.05 | 0.83 | 0.74 | 0.75 | 0.78 |\n| 27 | 0.11 | -0.01 | 0.09 | 0.14 | 0.08 | 0.18 | 0.32 | 0.13 | 0.06 | -0.04 | 0.10 | -0.03 | 0.11 | -0.05 | -0.02 | 0.14 | 0.18 | 0.09 | 0.32 | -0.05 | -0.00 | 0.08 | 0.10 | 0.48 | 0.13 | 0.64 | 0.05 | 1.00 | 0.00 | -0.05 | -0.05 | 0.00 |\n| 28 | 0.76 | 0.56 | 0.72 | 0.60 | 0.70 | 0.51 | 0.46 | 0.73 | 0.65 | 0.78 | 0.54 | 0.55 | 0.72 | 0.63 | 0.36 | 0.75 | 0.30 | -0.48 | 0.23 | 0.82 | 0.60 | 0.84 | 0.62 | 0.21 | 0.71 | 0.15 | 0.83 | 0.00 | 1.00 | 0.87 | 0.87 | 0.88 |\n| 29 | 0.77 | 0.57 | 0.71 | 0.54 | 0.67 | 0.45 | 0.40 | 0.73 | 0.63 | 0.83 | 0.50 | 0.55 | 0.72 | 0.65 | 0.36 | 0.74 | 0.25 | -0.52 | 0.15 | 0.85 | 0.51 | 0.77 | 0.60 | 0.15 | 0.64 | 0.11 | 0.74 | -0.05 | 0.87 | 1.00 | 0.99 | 0.90 |\n| 30 | 0.77 | 0.57 | 0.71 | 0.54 | 0.67 | 0.45 | 0.40 | 0.73 | 0.63 | 0.83 | 0.50 | 0.56 | 0.72 | 0.66 | 0.36 | 0.74 | 0.26 | -0.52 | 0.15 | 0.85 | 0.51 | 0.77 | 0.60 | 0.15 | 0.64 | 0.11 | 0.75 | -0.05 | 0.87 | 0.99 | 1.00 | 0.91 |\n| 31 | 0.82 | 0.53 | 0.74 | 0.52 | 0.66 | 0.44 | 0.40 | 0.75 | 0.65 | 0.84 | 0.47 | 0.50 | 0.73 | 0.66 | 0.36 | 0.75 | 0.22 | -0.55 | 0.14 | 0.83 | 0.56 | 0.83 | 0.67 | 0.19 | 0.68 | 0.13 | 0.78 | 0.00 | 0.88 | 0.90 | 0.91 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.030, median_tau=0.60, range=[-0.52, 0.85]\n- Objective 1: default_weight=0.029, median_tau=0.52, range=[-0.17, 0.77]\n- Objective 2: default_weight=0.036, median_tau=0.59, range=[-0.43, 0.85]\n- Objective 3: default_weight=0.037, median_tau=0.54, range=[-0.14, 0.74]\n- Objective 4: default_weight=0.048, median_tau=0.63, range=[-0.26, 0.77]\n- Objective 5: default_weight=0.040, median_tau=0.48, range=[-0.00, 0.81]\n- Objective 6: default_weight=0.021, median_tau=0.43, range=[-0.04, 0.70]\n- Objective 7: default_weight=0.031, median_tau=0.63, range=[-0.39, 0.95]\n- Objective 8: default_weight=0.031, median_tau=0.62, range=[-0.25, 0.76]\n- Objective 9: default_weight=0.030, median_tau=0.60, range=[-0.55, 0.84]\n- Objective 10: default_weight=0.025, median_tau=0.50, range=[-0.08, 0.81]\n- Objective 11: default_weight=0.026, median_tau=0.52, range=[-0.15, 0.77]\n- Objective 12: default_weight=0.030, median_tau=0.60, range=[-0.36, 0.85]\n- Objective 13: default_weight=0.027, median_tau=0.54, range=[-0.46, 0.73]\n- Objective 14: default_weight=0.018, median_tau=0.35, range=[-0.11, 0.67]\n- Objective 15: default_weight=0.032, median_tau=0.64, range=[-0.37, 0.95]\n- Objective 16: default_weight=0.016, median_tau=0.29, range=[0.14, 0.72]\n- Objective 17: default_weight=0.000, median_tau=-0.36, range=[-0.55, 0.24]\n- Objective 18: default_weight=0.014, median_tau=0.26, range=[0.08, 0.67]\n- Objective 19: default_weight=0.038, median_tau=0.62, range=[-0.47, 0.85]\n- Objective 20: default_weight=0.024, median_tau=0.44, range=[-0.22, 0.60]\n- Objective 21: default_weight=0.041, median_tau=0.67, range=[-0.49, 0.84]\n- Objective 22: default_weight=0.036, median_tau=0.52, range=[-0.49, 0.70]\n- Objective 23: default_weight=0.016, median_tau=0.21, range=[-0.11, 0.59]\n- Objective 24: default_weight=0.041, median_tau=0.49, range=[-0.43, 0.80]\n- Objective 25: default_weight=0.019, median_tau=0.21, range=[-0.01, 0.64]\n- Objective 26: default_weight=0.058, median_tau=0.56, range=[-0.50, 0.83]\n- Objective 27: default_weight=0.010, median_tau=0.09, range=[-0.05, 0.64]\n- Objective 28: default_weight=0.080, median_tau=0.63, range=[-0.48, 0.88]\n- Objective 29: default_weight=0.035, median_tau=0.63, range=[-0.52, 0.99]\n- Objective 30: default_weight=0.039, median_tau=0.63, range=[-0.52, 0.99]\n- Objective 31: default_weight=0.045, median_tau=0.66, range=[-0.55, 0.91]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 228: Near-gamma thr-shift regresses tail\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=174, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=274, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1143, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1943, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3382, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7531, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13829, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=62151, fidelity=medium\n\n### Design 227: Norm-gap gate hurt near-sol clauses\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=533, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1429, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2021, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3439, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6290, fidelity=low\n\n### Design 226: Band-pass assist regressed\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=75, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=200, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=416, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1021, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2643, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4895, fidelity=low\n\n### Design 225: Delay-only gain broke xl-release\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=191, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2043, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4809, fidelity=low\n\n### Design 224: Near-γ tie smoothing regresses\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=717, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1801, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2455, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3789, fidelity=low\n\n### Design 223: Abs sharpness floor regressed\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=114, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=200, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=443, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=578, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=965, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3785, fidelity=low\n\n### Design 222: Safe xl-sharp cap (near-tie)\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=570, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1136, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1776, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12780, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=35104, fidelity=medium\n\n### Design 221: Concave delay-only breakpoint\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=200, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=615, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1071, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2327, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5464, fidelity=low\n\n### Design 220: xl-sharp window (regressed)\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 219: Convex delay-only breakpoint\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=577, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9620, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12513, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=45158, fidelity=medium\n\n**Top Designs**:\nTop designs across 32 objectives (33 unique):\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.042\nTop in: consensus (#1), obj_2 (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_31 (#3)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.051\nTop in: consensus (#2), obj_0 (#1), obj_2 (#3), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_31 (#1)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.056\nTop in: consensus (#3), obj_0 (#3), obj_19 (#2), obj_20 (#3), obj_21 (#3), obj_22 (#2), obj_28 (#3), obj_29 (#3), obj_30 (#1), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 217: Delay-only hi-ramp coupling\nConsensus score: 0.060\nTop in: obj_9 (#3), obj_24 (#1), obj_26 (#1)\nObjective scores:\n  - objective_0: 5.459\n  - objective_1: 7.518\n  - objective_2: 6.581\n  - objective_3: 10.16\n  - objective_4: 19.06\n  - objective_5: 13.38\n  - objective_6: 7.012\n  - objective_7: 5.358\n  - objective_8: 5.585\n  - objective_9: 6.043\n  - objective_10: 14.28\n  - objective_11: 6.33\n  - objective_12: 7.019\n  - objective_13: 6.198\n  - objective_14: 7.176\n  - objective_15: 5.562\n  - objective_16: 11.78\n  - objective_17: 1197\n  - objective_18: 558.8\n  - objective_19: -2709\n  - objective_20: -8.85\n  - objective_21: -9.585\n  - objective_22: -11.16\n  - objective_23: -9.049\n  - objective_24: -11.55\n  - objective_25: -1.059\n  - objective_26: -0.2364\n  - objective_27: 3.748\n  - objective_28: 5.026\n  - objective_29: 9.402\n  - objective_30: 8.584\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=686, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1408, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2149, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7281, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18008, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32779, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=149179, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.065\nTop in: obj_20 (#1), obj_28 (#1)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 220: xl-sharp window (regressed)\nConsensus score: 0.069\nTop in: obj_1 (#2), obj_9 (#2), obj_13 (#1), obj_24 (#2), obj_26 (#3), obj_29 (#1), obj_30 (#3)\nObjective scores:\n  - objective_0: 6.621\n  - objective_1: 7.282\n  - objective_2: 6.787\n  - objective_3: 10.36\n  - objective_4: 19\n  - objective_5: 13.44\n  - objective_6: 7.402\n  - objective_7: 5.389\n  - objective_8: 5.577\n  - objective_9: 6.029\n  - objective_10: 14.11\n  - objective_11: 6.134\n  - objective_12: 7.018\n  - objective_13: 6.115\n  - objective_14: 7.117\n  - objective_15: 5.592\n  - objective_16: 11.82\n  - objective_17: 1198\n  - objective_18: 562.5\n  - objective_19: -2671\n  - objective_20: -8.709\n  - objective_21: -9.61\n  - objective_22: -10.66\n  - objective_23: -8.054\n  - objective_24: -11.55\n  - objective_25: -1.711\n  - objective_26: 0.8105\n  - objective_27: 4.159\n  - objective_28: 6.406\n  - objective_29: 9.323\n  - objective_30: 8.507\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.081\nTop in: obj_23 (#1)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.084\nTop in: obj_24 (#3), obj_26 (#2)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.088\nTop in: obj_0 (#2), obj_19 (#3), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.092\nTop in: obj_23 (#2), obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 55: HEBO_tuned_Tie-only dxs smoothing helps\nConsensus score: 0.106\nTop in: obj_23 (#3)\nObjective scores:\n  - objective_0: 5.576\n  - objective_1: 8.435\n  - objective_2: 6.488\n  - objective_3: 7.181\n  - objective_4: 19.61\n  - objective_5: 13.45\n  - objective_6: 6.474\n  - objective_7: 5.717\n  - objective_8: 5.977\n  - objective_9: 6.563\n  - objective_10: 15.02\n  - objective_11: 7.08\n  - objective_12: 7.346\n  - objective_13: 6.702\n  - objective_14: 7.599\n  - objective_15: 5.861\n  - objective_16: 12.09\n  - objective_17: 965.3\n  - objective_18: 544.8\n  - objective_19: -2276\n  - objective_20: 44.76\n  - objective_21: -9.357\n  - objective_22: -10.66\n  - objective_23: -9.083\n  - objective_24: -11.03\n  - objective_25: -8.227\n  - objective_26: 3.652\n  - objective_27: 0.8962\n  - objective_28: 7.166\n  - objective_29: 14.69\n  - objective_30: 14\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=161, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=751, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1975, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2385, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3486, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4661, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11982, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25008, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44511, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=94224, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.107\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 32: Fixed warp+smootherstep (78)\nConsensus score: 0.119\nTop in: obj_13 (#3)\nObjective scores:\n  - objective_0: 6.912\n  - objective_1: 7.476\n  - objective_2: 6.746\n  - objective_3: 7.301\n  - objective_4: 19.18\n  - objective_5: 13.86\n  - objective_6: 7.609\n  - objective_7: 5.584\n  - objective_8: 5.75\n  - objective_9: 6.179\n  - objective_10: 15.03\n  - objective_11: 6.317\n  - objective_12: 7.257\n  - objective_13: 6.187\n  - objective_14: 7.289\n  - objective_15: 5.785\n  - objective_16: 12.24\n  - objective_17: 1205\n  - objective_18: 571.7\n  - objective_19: -2663\n  - objective_20: -8.603\n  - objective_21: -9.503\n  - objective_22: -10.65\n  - objective_23: -3.988\n  - objective_24: -10.53\n  - objective_25: -1.83\n  - objective_26: 12.41\n  - objective_27: 4.026\n  - objective_28: 7.537\n  - objective_29: 9.382\n  - objective_30: 8.59\n  - objective_31: -1280\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=97, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=240, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=395, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=723, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1182, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2709, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4685, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11323, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18395, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=63876, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=256338, fidelity=high\n\n### Design 222: Safe xl-sharp cap (near-tie)\nConsensus score: 0.150\nTop in: obj_3 (#1), obj_4 (#2), obj_5 (#3), obj_6 (#2), obj_7 (#3), obj_8 (#2), obj_10 (#3), obj_12 (#1), obj_15 (#3)\nObjective scores:\n  - objective_0: 5.681\n  - objective_1: 7.302\n  - objective_2: 6.318\n  - objective_3: 6.532\n  - objective_4: 18.9\n  - objective_5: 12.6\n  - objective_6: 6.054\n  - objective_7: 5.177\n  - objective_8: 5.394\n  - objective_9: 6.048\n  - objective_10: 13.53\n  - objective_11: 6.13\n  - objective_12: 6.736\n  - objective_13: 6.224\n  - objective_14: 6.923\n  - objective_15: 5.32\n  - objective_16: 10.79\n  - objective_17: 946.9\n  - objective_18: 544.7\n  - objective_19: -2459\n  - objective_20: 44.74\n  - objective_21: -9.126\n  - objective_22: -10.18\n  - objective_23: -2.357\n  - objective_24: -9.429\n  - objective_25: -0.4794\n  - objective_26: 15.14\n  - objective_27: 2.985\n  - objective_28: 7.552\n  - objective_29: 14.26\n  - objective_30: 13.48\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=570, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1136, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1776, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12780, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=35104, fidelity=medium\n\n### Design 215: Near-gamma-only hi-ramp shift\nConsensus score: 0.155\nTop in: obj_1 (#1), obj_3 (#2), obj_4 (#1), obj_5 (#2), obj_6 (#3), obj_7 (#2), obj_8 (#1), obj_11 (#3), obj_12 (#2), obj_14 (#3), obj_15 (#2)\nObjective scores:\n  - objective_0: 5.41\n  - objective_1: 7.207\n  - objective_2: 6.348\n  - objective_3: 6.533\n  - objective_4: 18.88\n  - objective_5: 12.5\n  - objective_6: 6.06\n  - objective_7: 5.163\n  - objective_8: 5.378\n  - objective_9: 6.05\n  - objective_10: 13.68\n  - objective_11: 6.056\n  - objective_12: 6.74\n  - objective_13: 6.198\n  - objective_14: 6.908\n  - objective_15: 5.307\n  - objective_16: 10.74\n  - objective_17: 945.8\n  - objective_18: 537.5\n  - objective_19: -2463\n  - objective_20: 44.91\n  - objective_21: -9.237\n  - objective_22: -10.18\n  - objective_23: -2.262\n  - objective_24: -9.414\n  - objective_25: -0.4145\n  - objective_26: 11.98\n  - objective_27: 2.173\n  - objective_28: 8.924\n  - objective_29: 14.23\n  - objective_30: 13.45\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=71, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=580, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1012, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2334, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3729, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6158, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13287, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=36841, fidelity=medium\n\n### Design 210: Smooth hi-ramp w/ mid regressed\nConsensus score: 0.192\nTop in: obj_3 (#3)\nObjective scores:\n  - objective_0: 5.574\n  - objective_1: 7.377\n  - objective_2: 6.681\n  - objective_3: 6.549\n  - objective_4: 18.98\n  - objective_5: 12.76\n  - objective_6: 6.094\n  - objective_7: 5.23\n  - objective_8: 5.454\n  - objective_9: 6.071\n  - objective_10: 13.98\n  - objective_11: 6.147\n  - objective_12: 6.77\n  - objective_13: 6.212\n  - objective_14: 6.926\n  - objective_15: 5.376\n  - objective_16: 10.9\n  - objective_17: 948\n  - objective_18: 535.3\n  - objective_19: -2502\n  - objective_20: 44.81\n  - objective_21: -9.064\n  - objective_22: -10.17\n  - objective_23: 0.2\n  - objective_24: -8.955\n  - objective_25: 2.891\n  - objective_26: 21.62\n  - objective_27: 4.265\n  - objective_28: 8.047\n  - objective_29: 14.31\n  - objective_30: 13.54\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=62, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=253, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=538, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1237, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2459, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3954, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8867, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11138, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41140, fidelity=medium\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.206\nTop in: obj_5 (#1), obj_6 (#1), obj_7 (#1), obj_8 (#3), obj_15 (#1)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 219: Convex delay-only breakpoint\nConsensus score: 0.209\nTop in: obj_1 (#3), obj_4 (#3), obj_12 (#3), obj_13 (#2)\nObjective scores:\n  - objective_0: 7.383\n  - objective_1: 7.301\n  - objective_2: 6.699\n  - objective_3: 6.566\n  - objective_4: 18.94\n  - objective_5: 12.73\n  - objective_6: 6.181\n  - objective_7: 5.238\n  - objective_8: 5.441\n  - objective_9: 6.061\n  - objective_10: 13.62\n  - objective_11: 6.096\n  - objective_12: 6.763\n  - objective_13: 6.166\n  - objective_14: 6.97\n  - objective_15: 5.382\n  - objective_16: 10.91\n  - objective_17: 949\n  - objective_18: 542.4\n  - objective_19: -2450\n  - objective_20: 44.82\n  - objective_21: -8.937\n  - objective_22: -9.67\n  - objective_23: 0.04965\n  - objective_24: -8.992\n  - objective_25: 2.624\n  - objective_26: 21.01\n  - objective_27: 4.704\n  - objective_28: 8.166\n  - objective_29: 14.29\n  - objective_30: 13.53\n  - objective_31: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=577, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9620, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12513, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=45158, fidelity=medium\n\n### Design 41: xl-adaptive stag margin (107)\nConsensus score: 0.218\nTop in: obj_2 (#2)\nObjective scores:\n  - objective_0: 7.706\n  - objective_1: 7.598\n  - objective_2: 6.141\n  - objective_3: 8.424\n  - objective_4: 19.17\n  - objective_5: 12.81\n  - objective_6: 6.113\n  - objective_7: 5.299\n  - objective_8: 5.534\n  - objective_9: 6.402\n  - objective_10: 14.09\n  - objective_11: 6.292\n  - objective_12: 6.874\n  - objective_13: 6.366\n  - objective_14: 7.01\n  - objective_15: 5.391\n  - objective_16: 10.57\n  - objective_17: 765.4\n  - objective_18: 530.6\n  - objective_19: -2213\n  - objective_20: 48.65\n  - objective_21: -8.936\n  - objective_22: -10.19\n  - objective_23: -4.574\n  - objective_24: -9.599\n  - objective_25: -4.963\n  - objective_26: 35.84\n  - objective_27: 0.6049\n  - objective_28: 21.14\n  - objective_29: 19.37\n  - objective_30: 18.57\n  - objective_31: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=483, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1447, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2517, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4528, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8777, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16887, fidelity=medium\n\n### Design 83: u2-norm + sqrt gap_eff gate\nConsensus score: 0.290\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 8.551\n  - objective_1: 8.287\n  - objective_2: 6.751\n  - objective_3: 7.193\n  - objective_4: 20.02\n  - objective_5: 13.15\n  - objective_6: 6.363\n  - objective_7: 5.712\n  - objective_8: 6.028\n  - objective_9: 7.077\n  - objective_10: 15\n  - objective_11: 6.854\n  - objective_12: 7.264\n  - objective_13: 6.798\n  - objective_14: 7.433\n  - objective_15: 5.759\n  - objective_16: 11.04\n  - objective_17: 637.1\n  - objective_18: 523.9\n  - objective_19: -1756\n  - objective_20: 259.4\n  - objective_21: -8.416\n  - objective_22: -9.683\n  - objective_23: -8.613\n  - objective_24: -9.948\n  - objective_25: -7.465\n  - objective_26: 33.24\n  - objective_27: 0.4279\n  - objective_28: 48.29\n  - objective_29: 24.53\n  - objective_30: 23.89\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=358, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=641, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1441, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1857, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4008, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6090, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9424, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18500, fidelity=medium\n\n### Design 79: u2-gate + bounded top2 c_mem\nConsensus score: 0.295\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 7.887\n  - objective_1: 8.331\n  - objective_2: 6.863\n  - objective_3: 7.202\n  - objective_4: 19.95\n  - objective_5: 13.2\n  - objective_6: 6.363\n  - objective_7: 5.672\n  - objective_8: 5.982\n  - objective_9: 7.07\n  - objective_10: 15.04\n  - objective_11: 6.869\n  - objective_12: 7.264\n  - objective_13: 6.813\n  - objective_14: 7.407\n  - objective_15: 5.719\n  - objective_16: 10.93\n  - objective_17: 635.6\n  - objective_18: 523.1\n  - objective_19: -1807\n  - objective_20: 259.5\n  - objective_21: -8.355\n  - objective_22: -9.689\n  - objective_23: -8.166\n  - objective_24: -9.912\n  - objective_25: -8.719\n  - objective_26: 34.28\n  - objective_27: 0.7523\n  - objective_28: 48.27\n  - objective_29: 24.57\n  - objective_30: 23.9\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=290, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=709, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1099, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2843, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5163, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=8112, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17577, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.301\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 59: Spread-norm tie gate helps\nConsensus score: 0.326\nTop in: obj_18 (#3)\nObjective scores:\n  - objective_0: 11.19\n  - objective_1: 8.629\n  - objective_2: 7.716\n  - objective_3: 7.214\n  - objective_4: 21.01\n  - objective_5: 13.56\n  - objective_6: 6.449\n  - objective_7: 5.823\n  - objective_8: 6.107\n  - objective_9: 7.107\n  - objective_10: 15.15\n  - objective_11: 7.061\n  - objective_12: 7.304\n  - objective_13: 6.894\n  - objective_14: 7.593\n  - objective_15: 5.872\n  - objective_16: 11.16\n  - objective_17: 638.7\n  - objective_18: 523.5\n  - objective_19: -1785\n  - objective_20: 259.5\n  - objective_21: -8.37\n  - objective_22: -9.684\n  - objective_23: -8.208\n  - objective_24: -9.918\n  - objective_25: -8.781\n  - objective_26: 32.82\n  - objective_27: 0.5677\n  - objective_28: 48.34\n  - objective_29: 24.7\n  - objective_30: 24.04\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=341, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1383, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2323, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3265, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5458, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9654, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20731, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.334\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 223: Abs sharpness floor regressed\nConsensus score: 0.504\nTop in: obj_10 (#2), obj_16 (#2)\nObjective scores:\n  - objective_0: 12.2\n  - objective_1: 7.474\n  - objective_2: 11.27\n  - objective_3: 7.256\n  - objective_4: 24.47\n  - objective_5: 12.65\n  - objective_6: 6.135\n  - objective_7: 9.219\n  - objective_8: 5.602\n  - objective_9: 11.59\n  - objective_10: 13.41\n  - objective_11: 6.072\n  - objective_12: 8.618\n  - objective_13: 6.497\n  - objective_14: 6.928\n  - objective_15: 9.305\n  - objective_16: 9.531\n  - objective_17: 509\n  - objective_18: 527\n  - objective_19: -1518\n  - objective_20: 206.5\n  - objective_21: -7.747\n  - objective_22: -8.207\n  - objective_23: -3.35\n  - objective_24: -9.038\n  - objective_25: 2.541\n  - objective_26: 77.61\n  - objective_27: 2.227\n  - objective_28: 85.5\n  - objective_29: 29.16\n  - objective_30: 28.5\n  - objective_31: -320\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=114, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=200, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=443, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=578, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=965, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3785, fidelity=low\n\n### Design 225: Delay-only gain broke xl-release\nConsensus score: 0.520\nTop in: obj_10 (#1), obj_11 (#2), obj_14 (#1), obj_16 (#1)\nObjective scores:\n  - objective_0: 14.46\n  - objective_1: 7.331\n  - objective_2: 13.83\n  - objective_3: 6.95\n  - objective_4: 27.26\n  - objective_5: 12.65\n  - objective_6: 6.281\n  - objective_7: 11.54\n  - objective_8: 5.536\n  - objective_9: 11.33\n  - objective_10: 13.25\n  - objective_11: 5.953\n  - objective_12: 8.264\n  - objective_13: 6.434\n  - objective_14: 6.787\n  - objective_15: 11.47\n  - objective_16: 9.469\n  - objective_17: 511.5\n  - objective_18: 537.5\n  - objective_19: -1498\n  - objective_20: 206.6\n  - objective_21: -7.805\n  - objective_22: -8.194\n  - objective_23: -1.789\n  - objective_24: -8.026\n  - objective_25: -0.807\n  - objective_26: 80.73\n  - objective_27: 1.401\n  - objective_28: 85.71\n  - objective_29: 29.11\n  - objective_30: 28.42\n  - objective_31: -320\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=191, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2043, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4809, fidelity=low\n\n### Design 221: Concave delay-only breakpoint\nConsensus score: 0.532\nTop in: obj_14 (#2), obj_16 (#3)\nObjective scores:\n  - objective_0: 15.09\n  - objective_1: 7.502\n  - objective_2: 14.6\n  - objective_3: 7.125\n  - objective_4: 28.04\n  - objective_5: 12.98\n  - objective_6: 6.42\n  - objective_7: 12.37\n  - objective_8: 5.617\n  - objective_9: 11.36\n  - objective_10: 13.78\n  - objective_11: 6.083\n  - objective_12: 8.245\n  - objective_13: 6.4\n  - objective_14: 6.829\n  - objective_15: 12.28\n  - objective_16: 9.607\n  - objective_17: 512.3\n  - objective_18: 539.6\n  - objective_19: -1520\n  - objective_20: 206.7\n  - objective_21: -7.722\n  - objective_22: -8.184\n  - objective_23: -1.733\n  - objective_24: -8.029\n  - objective_25: -0.826\n  - objective_26: 79.59\n  - objective_27: 1.496\n  - objective_28: 85.84\n  - objective_29: 29.19\n  - objective_30: 28.5\n  - objective_31: -320\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=200, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=615, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1071, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2327, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5464, fidelity=low\n\n### Design 214: Tie+gamma band gate (dxs)\nConsensus score: 0.661\nTop in: obj_18 (#1)\nObjective scores:\n  - objective_0: 20.55\n  - objective_1: 8.871\n  - objective_2: 18.77\n  - objective_3: 10.82\n  - objective_4: 32.27\n  - objective_5: 13.58\n  - objective_6: 6.482\n  - objective_7: 14.39\n  - objective_8: 6.411\n  - objective_9: 18.36\n  - objective_10: 14.46\n  - objective_11: 7.092\n  - objective_12: 14.42\n  - objective_13: 7.066\n  - objective_14: 7.718\n  - objective_15: 14.4\n  - objective_16: 11.08\n  - objective_17: 446.7\n  - objective_18: 513.1\n  - objective_19: -771.3\n  - objective_20: 213.9\n  - objective_21: -7.308\n  - objective_22: -7.677\n  - objective_23: -3.74\n  - objective_24: -7.967\n  - objective_25: -2.734\n  - objective_26: 130.9\n  - objective_27: 1.203\n  - objective_28: 126.2\n  - objective_29: 34.75\n  - objective_30: 34.21\n  - objective_31: -226\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1834, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3015, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5215, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.779\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.846\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.913\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.934\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.977\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Recent designs reach N=640 under the adaptive schedule, but this is largely driven by hovering just below the unsolved_fraction<0.5 gate while median_step explodes at higher N (often approaching the m...\nDirections: Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap o...\nWeight adjustments: {0: 0.3}\n\n**Round 2** (breakthrough_needed):\nAssessment: Progress is effectively stalled: across many designs the unsolved_fraction hovers at ~0.48–0.49 over a wide N range, indicating the dynamics are not improving solve probability beyond the schedule gat...\nDirections: Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (...\nWeight adjustments: {0: 0.3, 1: 0.15}\n\n**Round 1** (stuck):\nAssessment: Progress is currently stalled: recent designs keep “passing” levels with unsolved_fraction≈0.49 but show worsening tail efficiency (median_step blowing up at N≈640–905), often much worse than earlier ...\nDirections: Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except to add a binary “first-failure” censor constraint, (2) score tail headroom primarily via ratios media...\nWeight adjustments: {0: 0.2, 1: 0.2, 2: 0.3, 3: 0.3, 4: 0.15, 5: 0.15, 6: 0.3, 7: 0.6, 8: 0.25, 9: 0.25, 10: 0.2, 11: 0.15, 12: 0.25, 13: 0.25, 14: 0.25, 15: 0.6, 16: 0.2, 17: 0.0, 18: 0.05, 19: 0.1, 20: 1.2, 21: 1.3, 22: 1.6, 23: 0.6, 24: 1.4, 25: 1.3, 26: 1.4, 27: 1.2, 28: 1.7, 29: 1.2, 30: 1.1, 31: 0.9}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress remains largely stalled: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step grows sharply at N≈640–1280, indicating weak tail efficiency/headroom rather than real scaling improvement. Recent iterations mostly shuffle variants of gating/weighting but do not improve budget-clearance ratios at the frontier. The most informative signal right now is successful-prefix headroom (median_step/max_steps) and whether the tail trend steepens across the last 2–5 successful N’s.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"R²-weighted extrapolation is fragile with few points and can be gamed by near-threshold passing; not schedule-faithful and doesn’t directly measure frontier headroom.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Uses continuous unsolved_fraction penalties that can misinterpret the intended u≈0.49 behavior; scaling fit still informative but reliability terms are somewhat misaligned.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"AICc-mixed extrapolation is more stable than (0), but still relies on restart-style inflation from u that is untrustworthy under run_till_median pinning.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Adds useful censor/budget pressure, but still blends u continuously; okay as a weak auxiliary objective only.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Strongly penalizes u at largest N (misaligned with u≈0.49 success regime); tends to push away from the schedule’s intended operating point.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Over-penalizes marginal solved rates via 1/(1-u) despite u being pinned; can down-rank otherwise good reach designs.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Similar issues to (1)/(2): uses p_eff with an arbitrary +0.05 floor; useful only as a mild smoothing prior.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware imputation is reasonable, but still treats u as meaningful below 0.5 and can overreact to tiny u changes around 0.49.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Weighted log-log fit is fine, but explicit fail_pen on u>0.5 is redundant with schedule stop; keep low.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Reasonable expected-steps proxy, but still depends on u as a calibrated probability; keep low.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Adds margin penalties toward u_target=0.2 (misaligned); uncertainty premium is good but the reliability shaping is not.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Tries to predict p_target>=0.65, which is not meaningful under u≈0.49; likely misguiding.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Better than most extrapolators due to weaker reliance on u, but still includes a power-vs-exp mixture that can be noisy with limited tail points.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Uses p^k amplification; under pinned u this becomes an arbitrary penalty; low utility.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Reasonable headroom/censor shaping but still continuous-u dependent; low utility.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censored-model fitting is principled, but its restart adjustment still depends on u as probability; keep as weak auxiliary.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Explicitly penalizes u away from 0.3, which conflicts with the u≈0.49 pass regime; harmful for current schedule dynamics.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Negative median agreement and different scale/semantics; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Discrete robustness thresholds (0.2/0.3) are misaligned; mostly noise under pinned u.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Good anti-truncation and operates near u≈0.5 without treating 0.49 as “bad”; useful as a shaping term against early-stop gaming.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-dominant with tail-slope/slack tie-breakers; largely aligned with schedule success semantics (u<0.5 only).\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Strong schedule-faithful reach + tail robustness + next-N clearance; good discriminator among designs that reach similar N.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Successful-prefix-only headroom/clearance scoring; explicitly avoids penalizing u≈0.49; highly aligned with current need (frontier headroom).\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"More complex clearance logic with weak agreement; can be informative but risks idiosyncratic ranking shifts.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach-dominant + conservative predicted ratio-failure point; good tail hazard signal (cliff/jump) without using continuous u.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Clearance N* based on worst-window ratio prediction plus tail-hazard penalties; valuable complement despite lower agreement.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail headroom-to-1280 score; good for focusing search once N≈453+ is reached.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/acceleration + explicit margin (max_steps/median) on last successes; directly targets the observed failure mode (budget cliff).\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump headroom (640→905→1280) with local exponent penalty and explicit budget predictions; very aligned with the schedule bottleneck.\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Composite reach+success-only scaling with censor-consistency; aligned and robust, good complement to pure headroom objectives.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to (29) with extra frontier robustness terms; aligned and stable.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Lexicographic schedule-faithful reach-first objective; best matches the adaptive schedule semantics and avoids u≈0.49 pitfalls. Keep high but not dominant alone (needs headroom tie-breakers).\",\n      \"weight_multiplier\": 1.6\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios median_step/max_steps (and their tail trend over the last 2–5 successes), and (3) are schedule-faithful by estimating clearance for the next 1–2 scheduled N values (e.g., 640→905→1280) using conservative worst-window local fits; add an explicit penalty for “budget cliffs” (sudden increases in log(median/max_steps)) so designs can’t pass by riding the cap.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T04:24:40.988079Z"
}

==> anc/logs/records/llm_log/meta_agent/round_3.json <==
{
  "meta_round_id": 3,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is still plateauing in the same regime: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step and budget-ratio deteriorate sharply around N≈640–1280. A few designs reliably reach N=1280, but do so with large step counts and limited headroom, so extrapolated performance to N≈2000+ is not improving. The main bottleneck is tail efficiency/headroom rather than the pass/fail gate.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Pure extrapolation from medians; can be gamed by early-scale behavior and ignores schedule/budget structure. Disagrees with reach/headroom objectives.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 1,
        "assessment": "Penalizes unsolved_fraction in the 0.45–0.50 band, which is intended behavior (run_till_median artifact). Pushes optimization in the wrong direction.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Restart-style inflation by 1/(1-u) strongly penalizes u≈0.49 even on successful levels; misaligned with schedule semantics.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 3,
        "assessment": "Better than most early objectives: treats u mainly as failure indicator (u>0.5) and focuses on budget/censoring; still somewhat scaling-fit fragile.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 4,
        "assessment": "Explicitly penalizes u_max unless very small (~0.15), which conflicts with intended u≈0.49 behavior; actively harmful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Uses steps/solved_fraction; heavily punishes u≈0.49 and will select against otherwise good schedule-faithful designs.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Still treats u as continuous failure probability (p_eff); misaligned with the gate-based schedule and tends to over-penalize u≈0.49.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware and uses u mainly for u≥0.5 failures; generally aligned with schedule behavior, but can still overfit small-n scaling.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 8,
        "assessment": "Penalizes failures via p=1-u even below 0.5; conflicts with intended unsolved_fraction behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "Expected-steps proxy depends continuously on 1-u; will punish u≈0.49 and distort rankings.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 10,
        "assessment": "Adds a reliability-margin penalty targeting u≈0.20; incompatible with the schedule’s intended u≈0.49 regime.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Models p(N) and penalizes p_target<0.65; this is not a valid proxy under run_till_median (u not a true solve probability).",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Penalizes margin below 0.38 unsolved; again misreads u≈0.49 as poor reliability rather than a measurement artifact.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Uses p^k amplification; strongly misaligned with intended u behavior and will bias search away from good tails.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Explicit u-target (~0.30) + p-adjustment; conflicts with schedule semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware (u≥0.5) which is good, but still divides by p_solve everywhere; keep only as a weak auxiliary.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 16,
        "assessment": "Penalizes u continuously around 0.30 and adds failure penalty; not compatible with intended u≈0.49 successes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Anti-consensus (negative median tau) and mixes metrics in a way that can rank bad/early-stopping designs well; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Heavily targets u≤0.2/0.3; misaligned with intended u≈0.49, despite some useful tail terms.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Schedule-faithful soft-pass area and anti-truncation; operates in the correct u≈0.45–0.55 band without demanding u≪0.5. Useful to prevent ‘cheap’ early stops.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 20,
        "assessment": "Reach-dominant (largest successful N) with tie-break tail scaling/slack; strongly aligned with the actual schedule objective.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 21,
        "assessment": "Reach + tail headroom and next-N clearance margin using successful prefix only; good discriminator among N_max ties.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 22,
        "assessment": "Clearance-N* objective based on median/max_steps headroom on successful prefix; explicitly avoids penalizing u≈0.49. This best targets the current failure mode (tail budget saturation).",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 23,
        "assessment": "Conservative worst-window clearance to 1280/2560 in ratio space; low agreement but directly targets headroom beyond the current plateau.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 24,
        "assessment": "Reach-dominant with predicted ratio-based failure point and budget-cliff penalty; good at detecting looming tail blowups.",
        "weight_multiplier": 1.5
      },
      {
        "objective_id": 25,
        "assessment": "Clearance N* under stricter safety ratio (0.60) + hazard penalties; low agreement but useful for pushing genuine headroom rather than barely-passing.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail headroom-to-1280 score; high agreement and focuses on the right regime once N_max is meaningful.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/acceleration plus explicit margin log(max_steps/median); good mechanistic proxy for ‘budget cliff’ risk, but lower agreement so keep moderate.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump (640→905→1280) headroom with local exponent penalty; very aligned with the schedule’s next bottleneck and high agreement.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 29,
        "assessment": "Reach + success-only scaling fit + censor-consistency; good conservative global proxy without treating u≈0.49 as failure probability.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 with extra frontier robustness terms; aligned and stable.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 31,
        "assessment": "Lexicographic schedule-faithful score (maximize max_solved_N, then frontier speed, then slope) using only thresholded success; best matches the research goal and avoids u-misinterpretation.",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 32,
        "assessment": "Tail headroom objective is conceptually right, but its median_tau≈0 makes it effectively ignored by consensus and it correlates mainly with a small subset (23/25/27). Treat as a prototype; needs a higher-agreement redesign rather than weighting tweaks.",
        "weight_multiplier": 1.0
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like obj_31/22) but with stronger tie-break on tail headroom: median_step/max_steps ratios on the last 2–4 successful Ns plus a budget-cliff jump penalty; (3) include a conservative ‘next scheduled N clearance’ term using worst-of tail-window fits in log ratio space, but designed to correlate with obj_20–22 (i.e., keep reach as primary and headroom as secondary via scale separation). Also create one objective that explicitly targets the 1280→1810→2560 transition by scoring predicted ratio overshoot at those next schedule Ns using only the successful prefix tail (no global small-N fits)."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.47 | 0.85 | 0.54 | 0.70 | 0.46 | 0.47 | 0.81 | 0.60 | 0.76 | 0.46 | 0.46 | 0.75 | 0.58 | 0.32 | 0.81 | 0.26 | -0.49 | 0.23 | 0.70 | 0.50 | 0.76 | 0.61 | 0.21 | 0.62 | 0.23 | 0.72 | 0.12 | 0.76 | 0.76 | 0.76 | 0.80 | 0.00 |\n| 1 | 0.47 | 1.00 | 0.49 | 0.59 | 0.63 | 0.70 | 0.49 | 0.51 | 0.78 | 0.47 | 0.73 | 0.79 | 0.54 | 0.68 | 0.69 | 0.54 | 0.57 | -0.15 | 0.40 | 0.58 | 0.52 | 0.54 | 0.38 | 0.00 | 0.34 | 0.07 | 0.44 | 0.02 | 0.55 | 0.55 | 0.55 | 0.52 | -0.15 |\n| 2 | 0.85 | 0.49 | 1.00 | 0.58 | 0.76 | 0.51 | 0.52 | 0.85 | 0.60 | 0.74 | 0.50 | 0.48 | 0.77 | 0.53 | 0.30 | 0.82 | 0.30 | -0.42 | 0.29 | 0.69 | 0.49 | 0.70 | 0.55 | 0.21 | 0.59 | 0.24 | 0.68 | 0.11 | 0.72 | 0.71 | 0.71 | 0.74 | 0.02 |\n| 3 | 0.54 | 0.59 | 0.58 | 1.00 | 0.71 | 0.74 | 0.69 | 0.64 | 0.62 | 0.47 | 0.70 | 0.59 | 0.66 | 0.47 | 0.38 | 0.67 | 0.58 | -0.12 | 0.54 | 0.55 | 0.39 | 0.53 | 0.36 | 0.18 | 0.42 | 0.25 | 0.50 | 0.17 | 0.56 | 0.51 | 0.51 | 0.50 | 0.01 |\n| 4 | 0.70 | 0.63 | 0.76 | 0.71 | 1.00 | 0.68 | 0.59 | 0.78 | 0.65 | 0.63 | 0.66 | 0.61 | 0.74 | 0.55 | 0.40 | 0.79 | 0.48 | -0.27 | 0.43 | 0.71 | 0.54 | 0.66 | 0.49 | 0.19 | 0.55 | 0.22 | 0.63 | 0.09 | 0.71 | 0.68 | 0.68 | 0.67 | 0.01 |\n| 5 | 0.46 | 0.70 | 0.51 | 0.74 | 0.68 | 1.00 | 0.73 | 0.56 | 0.69 | 0.38 | 0.82 | 0.68 | 0.59 | 0.48 | 0.52 | 0.60 | 0.74 | 0.01 | 0.66 | 0.47 | 0.45 | 0.47 | 0.31 | 0.15 | 0.34 | 0.25 | 0.39 | 0.21 | 0.49 | 0.43 | 0.43 | 0.42 | 0.02 |\n| 6 | 0.47 | 0.49 | 0.52 | 0.69 | 0.59 | 0.73 | 1.00 | 0.58 | 0.55 | 0.36 | 0.65 | 0.54 | 0.57 | 0.36 | 0.31 | 0.60 | 0.62 | -0.02 | 0.63 | 0.41 | 0.36 | 0.43 | 0.26 | 0.30 | 0.37 | 0.37 | 0.39 | 0.33 | 0.44 | 0.39 | 0.39 | 0.39 | 0.14 |\n| 7 | 0.81 | 0.51 | 0.85 | 0.64 | 0.78 | 0.56 | 0.58 | 1.00 | 0.66 | 0.75 | 0.55 | 0.53 | 0.85 | 0.56 | 0.33 | 0.95 | 0.36 | -0.37 | 0.34 | 0.70 | 0.46 | 0.70 | 0.54 | 0.22 | 0.59 | 0.25 | 0.68 | 0.13 | 0.73 | 0.72 | 0.72 | 0.74 | 0.02 |\n| 8 | 0.60 | 0.78 | 0.60 | 0.62 | 0.65 | 0.69 | 0.55 | 0.66 | 1.00 | 0.59 | 0.71 | 0.72 | 0.65 | 0.74 | 0.64 | 0.66 | 0.53 | -0.21 | 0.39 | 0.61 | 0.50 | 0.65 | 0.50 | 0.06 | 0.41 | 0.13 | 0.53 | 0.10 | 0.62 | 0.60 | 0.60 | 0.62 | -0.14 |\n| 9 | 0.76 | 0.47 | 0.74 | 0.47 | 0.63 | 0.38 | 0.36 | 0.75 | 0.59 | 1.00 | 0.43 | 0.50 | 0.75 | 0.62 | 0.32 | 0.71 | 0.19 | -0.56 | 0.13 | 0.75 | 0.47 | 0.73 | 0.59 | 0.13 | 0.60 | 0.08 | 0.71 | -0.04 | 0.78 | 0.83 | 0.83 | 0.83 | -0.08 |\n| 10 | 0.46 | 0.73 | 0.50 | 0.70 | 0.66 | 0.82 | 0.65 | 0.55 | 0.71 | 0.43 | 1.00 | 0.71 | 0.58 | 0.53 | 0.55 | 0.58 | 0.68 | -0.06 | 0.56 | 0.51 | 0.46 | 0.48 | 0.31 | 0.08 | 0.34 | 0.17 | 0.42 | 0.14 | 0.51 | 0.48 | 0.48 | 0.45 | -0.07 |\n| 11 | 0.46 | 0.79 | 0.48 | 0.59 | 0.61 | 0.68 | 0.54 | 0.53 | 0.72 | 0.50 | 0.71 | 1.00 | 0.55 | 0.61 | 0.60 | 0.53 | 0.57 | -0.13 | 0.42 | 0.57 | 0.43 | 0.50 | 0.34 | 0.01 | 0.33 | 0.06 | 0.42 | 0.01 | 0.52 | 0.53 | 0.53 | 0.48 | -0.14 |\n| 12 | 0.75 | 0.54 | 0.77 | 0.66 | 0.74 | 0.59 | 0.57 | 0.85 | 0.65 | 0.75 | 0.58 | 0.55 | 1.00 | 0.57 | 0.37 | 0.85 | 0.42 | -0.35 | 0.33 | 0.72 | 0.43 | 0.68 | 0.52 | 0.20 | 0.56 | 0.21 | 0.65 | 0.11 | 0.72 | 0.72 | 0.73 | 0.73 | 0.00 |\n| 13 | 0.58 | 0.68 | 0.53 | 0.47 | 0.55 | 0.48 | 0.36 | 0.56 | 0.74 | 0.62 | 0.53 | 0.61 | 0.57 | 1.00 | 0.60 | 0.57 | 0.32 | -0.42 | 0.16 | 0.64 | 0.47 | 0.67 | 0.57 | -0.02 | 0.42 | 0.01 | 0.55 | -0.03 | 0.62 | 0.65 | 0.65 | 0.65 | -0.23 |\n| 14 | 0.32 | 0.69 | 0.30 | 0.38 | 0.40 | 0.52 | 0.31 | 0.33 | 0.64 | 0.32 | 0.55 | 0.60 | 0.37 | 0.60 | 1.00 | 0.35 | 0.46 | -0.07 | 0.28 | 0.38 | 0.41 | 0.38 | 0.32 | -0.12 | 0.15 | -0.00 | 0.25 | 0.03 | 0.36 | 0.35 | 0.36 | 0.35 | -0.23 |\n| 15 | 0.81 | 0.54 | 0.82 | 0.67 | 0.79 | 0.60 | 0.60 | 0.95 | 0.66 | 0.71 | 0.58 | 0.53 | 0.85 | 0.57 | 0.35 | 1.00 | 0.40 | -0.35 | 0.36 | 0.71 | 0.47 | 0.70 | 0.54 | 0.23 | 0.60 | 0.26 | 0.69 | 0.15 | 0.74 | 0.73 | 0.73 | 0.74 | 0.03 |\n| 16 | 0.26 | 0.57 | 0.30 | 0.58 | 0.48 | 0.74 | 0.62 | 0.36 | 0.53 | 0.19 | 0.68 | 0.57 | 0.42 | 0.32 | 0.46 | 0.40 | 1.00 | 0.22 | 0.68 | 0.29 | 0.24 | 0.27 | 0.14 | 0.10 | 0.15 | 0.20 | 0.20 | 0.22 | 0.28 | 0.25 | 0.25 | 0.22 | 0.01 |\n| 17 | -0.49 | -0.15 | -0.42 | -0.12 | -0.27 | 0.01 | -0.02 | -0.37 | -0.21 | -0.56 | -0.06 | -0.13 | -0.35 | -0.42 | -0.07 | -0.35 | 0.22 | 1.00 | 0.24 | -0.48 | -0.24 | -0.49 | -0.51 | -0.08 | -0.45 | 0.01 | -0.52 | 0.11 | -0.49 | -0.53 | -0.53 | -0.56 | 0.10 |\n| 18 | 0.23 | 0.40 | 0.29 | 0.54 | 0.43 | 0.66 | 0.63 | 0.34 | 0.39 | 0.13 | 0.56 | 0.42 | 0.33 | 0.16 | 0.28 | 0.36 | 0.68 | 0.24 | 1.00 | 0.19 | 0.25 | 0.21 | 0.08 | 0.21 | 0.16 | 0.35 | 0.17 | 0.35 | 0.22 | 0.14 | 0.14 | 0.14 | 0.15 |\n| 19 | 0.70 | 0.58 | 0.69 | 0.55 | 0.71 | 0.47 | 0.41 | 0.70 | 0.61 | 0.75 | 0.51 | 0.57 | 0.72 | 0.64 | 0.38 | 0.71 | 0.29 | -0.48 | 0.19 | 1.00 | 0.52 | 0.76 | 0.59 | 0.12 | 0.61 | 0.11 | 0.73 | -0.04 | 0.83 | 0.85 | 0.86 | 0.84 | -0.08 |\n| 20 | 0.50 | 0.52 | 0.49 | 0.39 | 0.54 | 0.45 | 0.36 | 0.46 | 0.50 | 0.47 | 0.46 | 0.43 | 0.43 | 0.47 | 0.41 | 0.47 | 0.24 | -0.24 | 0.25 | 0.52 | 1.00 | 0.58 | 0.35 | 0.01 | 0.41 | 0.10 | 0.51 | 0.01 | 0.63 | 0.54 | 0.54 | 0.58 | -0.11 |\n| 21 | 0.76 | 0.54 | 0.70 | 0.53 | 0.66 | 0.47 | 0.43 | 0.70 | 0.65 | 0.73 | 0.48 | 0.50 | 0.68 | 0.67 | 0.38 | 0.70 | 0.27 | -0.49 | 0.21 | 0.76 | 0.58 | 1.00 | 0.70 | 0.20 | 0.66 | 0.20 | 0.78 | 0.08 | 0.85 | 0.78 | 0.78 | 0.83 | -0.04 |\n| 22 | 0.61 | 0.38 | 0.55 | 0.36 | 0.49 | 0.31 | 0.26 | 0.54 | 0.50 | 0.59 | 0.31 | 0.34 | 0.52 | 0.57 | 0.32 | 0.54 | 0.14 | -0.51 | 0.08 | 0.59 | 0.35 | 0.70 | 1.00 | 0.20 | 0.54 | 0.20 | 0.60 | 0.09 | 0.63 | 0.61 | 0.61 | 0.67 | 0.01 |\n| 23 | 0.21 | 0.00 | 0.21 | 0.18 | 0.19 | 0.15 | 0.30 | 0.22 | 0.06 | 0.13 | 0.08 | 0.01 | 0.20 | -0.02 | -0.12 | 0.23 | 0.10 | -0.08 | 0.21 | 0.12 | 0.01 | 0.20 | 0.20 | 1.00 | 0.45 | 0.57 | 0.29 | 0.43 | 0.20 | 0.14 | 0.14 | 0.17 | 0.69 |\n| 24 | 0.62 | 0.34 | 0.59 | 0.42 | 0.55 | 0.34 | 0.37 | 0.59 | 0.41 | 0.60 | 0.34 | 0.33 | 0.56 | 0.42 | 0.15 | 0.60 | 0.15 | -0.45 | 0.16 | 0.61 | 0.41 | 0.66 | 0.54 | 0.45 | 1.00 | 0.27 | 0.79 | 0.11 | 0.70 | 0.63 | 0.63 | 0.67 | 0.24 |\n| 25 | 0.23 | 0.07 | 0.24 | 0.25 | 0.22 | 0.25 | 0.37 | 0.25 | 0.13 | 0.08 | 0.17 | 0.06 | 0.21 | 0.01 | -0.00 | 0.26 | 0.20 | 0.01 | 0.35 | 0.11 | 0.10 | 0.20 | 0.20 | 0.57 | 0.27 | 1.00 | 0.20 | 0.63 | 0.15 | 0.10 | 0.10 | 0.12 | 0.47 |\n| 26 | 0.72 | 0.44 | 0.68 | 0.50 | 0.63 | 0.39 | 0.39 | 0.68 | 0.53 | 0.71 | 0.42 | 0.42 | 0.65 | 0.55 | 0.25 | 0.69 | 0.20 | -0.52 | 0.17 | 0.73 | 0.51 | 0.78 | 0.60 | 0.29 | 0.79 | 0.20 | 1.00 | 0.05 | 0.83 | 0.75 | 0.75 | 0.78 | 0.07 |\n| 27 | 0.12 | 0.02 | 0.11 | 0.17 | 0.09 | 0.21 | 0.33 | 0.13 | 0.10 | -0.04 | 0.14 | 0.01 | 0.11 | -0.03 | 0.03 | 0.15 | 0.22 | 0.11 | 0.35 | -0.04 | 0.01 | 0.08 | 0.09 | 0.43 | 0.11 | 0.63 | 0.05 | 1.00 | 0.00 | -0.05 | -0.05 | -0.00 | 0.39 |\n| 28 | 0.76 | 0.55 | 0.72 | 0.56 | 0.71 | 0.49 | 0.44 | 0.73 | 0.62 | 0.78 | 0.51 | 0.52 | 0.72 | 0.62 | 0.36 | 0.74 | 0.28 | -0.49 | 0.22 | 0.83 | 0.63 | 0.85 | 0.63 | 0.20 | 0.70 | 0.15 | 0.83 | 0.00 | 1.00 | 0.87 | 0.87 | 0.88 | -0.02 |\n| 29 | 0.76 | 0.55 | 0.71 | 0.51 | 0.68 | 0.43 | 0.39 | 0.72 | 0.60 | 0.83 | 0.48 | 0.53 | 0.72 | 0.65 | 0.35 | 0.73 | 0.25 | -0.53 | 0.14 | 0.85 | 0.54 | 0.78 | 0.61 | 0.14 | 0.63 | 0.10 | 0.75 | -0.05 | 0.87 | 1.00 | 0.99 | 0.91 | -0.07 |\n| 30 | 0.76 | 0.55 | 0.71 | 0.51 | 0.68 | 0.43 | 0.39 | 0.72 | 0.60 | 0.83 | 0.48 | 0.53 | 0.73 | 0.65 | 0.36 | 0.73 | 0.25 | -0.53 | 0.14 | 0.86 | 0.54 | 0.78 | 0.61 | 0.14 | 0.63 | 0.10 | 0.75 | -0.05 | 0.87 | 0.99 | 1.00 | 0.92 | -0.07 |\n| 31 | 0.80 | 0.52 | 0.74 | 0.50 | 0.67 | 0.42 | 0.39 | 0.74 | 0.62 | 0.83 | 0.45 | 0.48 | 0.73 | 0.65 | 0.35 | 0.74 | 0.22 | -0.56 | 0.14 | 0.84 | 0.58 | 0.83 | 0.67 | 0.17 | 0.67 | 0.12 | 0.78 | -0.00 | 0.88 | 0.91 | 0.92 | 1.00 | -0.05 |\n| 32 | 0.00 | -0.15 | 0.02 | 0.01 | 0.01 | 0.02 | 0.14 | 0.02 | -0.14 | -0.08 | -0.07 | -0.14 | 0.00 | -0.23 | -0.23 | 0.03 | 0.01 | 0.10 | 0.15 | -0.08 | -0.11 | -0.04 | 0.01 | 0.69 | 0.24 | 0.47 | 0.07 | 0.39 | -0.02 | -0.07 | -0.07 | -0.05 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.030, median_tau=0.59, range=[-0.49, 0.85]\n- Objective 1: default_weight=0.030, median_tau=0.53, range=[-0.15, 0.79]\n- Objective 2: default_weight=0.035, median_tau=0.56, range=[-0.42, 0.85]\n- Objective 3: default_weight=0.037, median_tau=0.54, range=[-0.12, 0.74]\n- Objective 4: default_weight=0.049, median_tau=0.63, range=[-0.27, 0.79]\n- Objective 5: default_weight=0.041, median_tau=0.48, range=[0.01, 0.82]\n- Objective 6: default_weight=0.021, median_tau=0.42, range=[-0.02, 0.73]\n- Objective 7: default_weight=0.030, median_tau=0.59, range=[-0.37, 0.95]\n- Objective 8: default_weight=0.031, median_tau=0.60, range=[-0.21, 0.78]\n- Objective 9: default_weight=0.030, median_tau=0.59, range=[-0.56, 0.83]\n- Objective 10: default_weight=0.025, median_tau=0.50, range=[-0.07, 0.82]\n- Objective 11: default_weight=0.027, median_tau=0.52, range=[-0.14, 0.79]\n- Objective 12: default_weight=0.030, median_tau=0.59, range=[-0.35, 0.85]\n- Objective 13: default_weight=0.028, median_tau=0.55, range=[-0.42, 0.74]\n- Objective 14: default_weight=0.018, median_tau=0.35, range=[-0.23, 0.69]\n- Objective 15: default_weight=0.031, median_tau=0.60, range=[-0.35, 0.95]\n- Objective 16: default_weight=0.016, median_tau=0.29, range=[0.01, 0.74]\n- Objective 17: default_weight=0.000, median_tau=-0.31, range=[-0.56, 0.24]\n- Objective 18: default_weight=0.015, median_tau=0.26, range=[0.08, 0.68]\n- Objective 19: default_weight=0.038, median_tau=0.60, range=[-0.48, 0.86]\n- Objective 20: default_weight=0.026, median_tau=0.46, range=[-0.24, 0.63]\n- Objective 21: default_weight=0.041, median_tau=0.65, range=[-0.49, 0.85]\n- Objective 22: default_weight=0.034, median_tau=0.49, range=[-0.51, 0.70]\n- Objective 23: default_weight=0.014, median_tau=0.18, range=[-0.12, 0.69]\n- Objective 24: default_weight=0.038, median_tau=0.44, range=[-0.45, 0.79]\n- Objective 25: default_weight=0.019, median_tau=0.20, range=[-0.00, 0.63]\n- Objective 26: default_weight=0.057, median_tau=0.54, range=[-0.52, 0.83]\n- Objective 27: default_weight=0.012, median_tau=0.10, range=[-0.05, 0.63]\n- Objective 28: default_weight=0.082, median_tau=0.62, range=[-0.49, 0.88]\n- Objective 29: default_weight=0.034, median_tau=0.60, range=[-0.53, 0.99]\n- Objective 30: default_weight=0.038, median_tau=0.61, range=[-0.53, 0.99]\n- Objective 31: default_weight=0.044, median_tau=0.64, range=[-0.56, 0.92]\n- Objective 32: default_weight=0.000, median_tau=0.00, range=[-0.23, 0.69]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 248: Weak-band abs-floor regresses tail\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=106, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=187, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=581, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1209, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1882, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5606, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9366, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16342, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=72348, fidelity=medium\n\n### Design 247: Global-mean g gate too strict\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 246: Endgame-gated hi-tail reached 1280\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 245: Logit-shift w_hi warp (245)\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 244: Ultra-late hi-boost regressed\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=106, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=824, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1344, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2619, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5917, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5857, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18559, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39989, fidelity=medium\n\n### Design 243: Tunable upper-edge exponent\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=615, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1202, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2189, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4640, fidelity=low\n\n### Design 242: Hinged hi-tail warp regressed\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1179, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2130, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3962, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8577, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16734, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=38388, fidelity=medium\n\n### Design 241: Tunable gamma-edge softening\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=464, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1249, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2505, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3667, fidelity=low\n\n### Design 240: Soft upper weak-band edge\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 239: Hi-warp boosted too early\nObjective: 32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=338, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=588, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1648, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3351, fidelity=low\n\n**Top Designs**:\nTop designs across 33 objectives (42 unique):\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.045\nTop in: consensus (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_31 (#3)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\n  - objective_32: 0.3728\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.046\nTop in: consensus (#2), obj_20 (#3), obj_23 (#1), obj_24 (#1), obj_26 (#1), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.051\nTop in: consensus (#3), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_31 (#1)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\n  - objective_32: 5.804\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.058\nTop in: obj_19 (#2), obj_21 (#3), obj_22 (#2), obj_29 (#3), obj_30 (#1), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\n  - objective_32: 7.354\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.064\nTop in: obj_20 (#1), obj_28 (#1)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\n  - objective_32: 2.484\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 217: Delay-only hi-ramp coupling\nConsensus score: 0.066\nTop in: obj_24 (#2), obj_26 (#2)\nObjective scores:\n  - objective_0: 5.459\n  - objective_1: 7.518\n  - objective_2: 6.581\n  - objective_3: 10.16\n  - objective_4: 19.06\n  - objective_5: 13.38\n  - objective_6: 7.012\n  - objective_7: 5.358\n  - objective_8: 5.585\n  - objective_9: 6.043\n  - objective_10: 14.28\n  - objective_11: 6.33\n  - objective_12: 7.019\n  - objective_13: 6.198\n  - objective_14: 7.176\n  - objective_15: 5.562\n  - objective_16: 11.78\n  - objective_17: 1197\n  - objective_18: 558.8\n  - objective_19: -2709\n  - objective_20: -8.85\n  - objective_21: -9.585\n  - objective_22: -11.16\n  - objective_23: -9.049\n  - objective_24: -11.55\n  - objective_25: -1.059\n  - objective_26: -0.2364\n  - objective_27: 3.748\n  - objective_28: 5.026\n  - objective_29: 9.402\n  - objective_30: 8.584\n  - objective_31: -1280\n  - objective_32: 3.703\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=686, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1408, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2149, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7281, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18008, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32779, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=149179, fidelity=high\n\n### Design 220: xl-sharp window (regressed)\nConsensus score: 0.072\nTop in: obj_1 (#3), obj_9 (#3), obj_13 (#1), obj_29 (#1), obj_30 (#3)\nObjective scores:\n  - objective_0: 6.621\n  - objective_1: 7.282\n  - objective_2: 6.787\n  - objective_3: 10.36\n  - objective_4: 19\n  - objective_5: 13.44\n  - objective_6: 7.402\n  - objective_7: 5.389\n  - objective_8: 5.577\n  - objective_9: 6.029\n  - objective_10: 14.11\n  - objective_11: 6.134\n  - objective_12: 7.018\n  - objective_13: 6.115\n  - objective_14: 7.117\n  - objective_15: 5.592\n  - objective_16: 11.82\n  - objective_17: 1198\n  - objective_18: 562.5\n  - objective_19: -2671\n  - objective_20: -8.709\n  - objective_21: -9.61\n  - objective_22: -10.66\n  - objective_23: -8.054\n  - objective_24: -11.55\n  - objective_25: -1.711\n  - objective_26: 0.8105\n  - objective_27: 4.159\n  - objective_28: 6.406\n  - objective_29: 9.323\n  - objective_30: 8.507\n  - objective_31: -1280\n  - objective_32: 3.823\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 236: Sigmoid hi-ramp reaches 1280\nConsensus score: 0.074\nTop in: obj_24 (#3)\nObjective scores:\n  - objective_0: 5.512\n  - objective_1: 7.468\n  - objective_2: 6.614\n  - objective_3: 10.26\n  - objective_4: 19.04\n  - objective_5: 13.4\n  - objective_6: 7.29\n  - objective_7: 5.339\n  - objective_8: 5.564\n  - objective_9: 6.043\n  - objective_10: 14.48\n  - objective_11: 6.297\n  - objective_12: 7.014\n  - objective_13: 6.247\n  - objective_14: 7.19\n  - objective_15: 5.543\n  - objective_16: 11.72\n  - objective_17: 1197\n  - objective_18: 560\n  - objective_19: -2735\n  - objective_20: -8.692\n  - objective_21: -9.62\n  - objective_22: -11.16\n  - objective_23: -7.935\n  - objective_24: -11.55\n  - objective_25: -0.7251\n  - objective_26: 0.9817\n  - objective_27: 3.649\n  - objective_28: 6.627\n  - objective_29: 9.384\n  - objective_30: 8.56\n  - objective_31: -1280\n  - objective_32: 3.063\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=377, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=693, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1219, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2401, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3933, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7705, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12817, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32455, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=153414, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.086\nTop in: obj_26 (#3)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\n  - objective_32: 0.7947\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.090\nTop in: obj_19 (#3), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\n  - objective_32: 11.71\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.100\nTop in: obj_23 (#2)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\n  - objective_32: -0.1473\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.111\nTop in: obj_23 (#3), obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.120\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 240: Soft upper weak-band edge\nConsensus score: 0.137\nTop in: obj_2 (#1), obj_3 (#2)\nObjective scores:\n  - objective_0: 5.431\n  - objective_1: 7.694\n  - objective_2: 5.862\n  - objective_3: 6.522\n  - objective_4: 19.14\n  - objective_5: 13.14\n  - objective_6: 6.104\n  - objective_7: 5.347\n  - objective_8: 5.582\n  - objective_9: 6.09\n  - objective_10: 13.63\n  - objective_11: 6.353\n  - objective_12: 6.797\n  - objective_13: 6.287\n  - objective_14: 7.071\n  - objective_15: 5.49\n  - objective_16: 11.25\n  - objective_17: 952.7\n  - objective_18: 536.8\n  - objective_19: -2418\n  - objective_20: 44.72\n  - objective_21: -9.269\n  - objective_22: -9.678\n  - objective_23: -4.894\n  - objective_24: -10.3\n  - objective_25: -1.246\n  - objective_26: 6.724\n  - objective_27: 1.566\n  - objective_28: 7.423\n  - objective_29: 14.5\n  - objective_30: 13.72\n  - objective_31: -905\n  - objective_32: 15.49\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 238: Decouple weak_band from breakpoint\nConsensus score: 0.137\nTop in: obj_0 (#2), obj_2 (#3)\nObjective scores:\n  - objective_0: 5.163\n  - objective_1: 7.628\n  - objective_2: 6.02\n  - objective_3: 6.542\n  - objective_4: 19.09\n  - objective_5: 12.94\n  - objective_6: 6.141\n  - objective_7: 5.323\n  - objective_8: 5.55\n  - objective_9: 6.08\n  - objective_10: 13.64\n  - objective_11: 6.342\n  - objective_12: 6.788\n  - objective_13: 6.254\n  - objective_14: 7.08\n  - objective_15: 5.466\n  - objective_16: 11.16\n  - objective_17: 951.8\n  - objective_18: 538.4\n  - objective_19: -2405\n  - objective_20: 44.77\n  - objective_21: -9.307\n  - objective_22: -9.675\n  - objective_23: -4.49\n  - objective_24: -9.988\n  - objective_25: -3.302\n  - objective_26: 7.443\n  - objective_27: 0.9347\n  - objective_28: 7.745\n  - objective_29: 14.44\n  - objective_30: 13.7\n  - objective_31: -905\n  - objective_32: 17.53\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=590, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1134, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2713, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4725, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9288, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20295, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39307, fidelity=medium\n\n### Design 242: Hinged hi-tail warp regressed\nConsensus score: 0.154\nTop in: obj_13 (#3)\nObjective scores:\n  - objective_0: 6.939\n  - objective_1: 7.518\n  - objective_2: 6.178\n  - objective_3: 6.542\n  - objective_4: 19\n  - objective_5: 12.94\n  - objective_6: 6.139\n  - objective_7: 5.276\n  - objective_8: 5.491\n  - objective_9: 6.063\n  - objective_10: 13.56\n  - objective_11: 6.215\n  - objective_12: 6.769\n  - objective_13: 6.172\n  - objective_14: 7.05\n  - objective_15: 5.419\n  - objective_16: 11.05\n  - objective_17: 950.5\n  - objective_18: 543.3\n  - objective_19: -2422\n  - objective_20: 44.79\n  - objective_21: -9.288\n  - objective_22: -9.677\n  - objective_23: -3.69\n  - objective_24: -9.717\n  - objective_25: -2.701\n  - objective_26: 9.547\n  - objective_27: 1.327\n  - objective_28: 7.884\n  - objective_29: 14.43\n  - objective_30: 13.65\n  - objective_31: -905\n  - objective_32: 20.61\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1179, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2130, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3962, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8577, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16734, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=38388, fidelity=medium\n\n### Design 235: Tanh warp helps tail slightly\nConsensus score: 0.156\nTop in: obj_0 (#3), obj_1 (#2), obj_3 (#1), obj_4 (#1), obj_5 (#3), obj_6 (#2), obj_7 (#1), obj_8 (#1), obj_12 (#2), obj_15 (#2)\nObjective scores:\n  - objective_0: 5.246\n  - objective_1: 7.253\n  - objective_2: 6.266\n  - objective_3: 6.512\n  - objective_4: 18.85\n  - objective_5: 12.31\n  - objective_6: 5.988\n  - objective_7: 5.124\n  - objective_8: 5.348\n  - objective_9: 6.044\n  - objective_10: 13.5\n  - objective_11: 6.116\n  - objective_12: 6.723\n  - objective_13: 6.197\n  - objective_14: 6.856\n  - objective_15: 5.267\n  - objective_16: 10.66\n  - objective_17: 945\n  - objective_18: 536\n  - objective_19: -2442\n  - objective_20: 44.87\n  - objective_21: -9.258\n  - objective_22: -10.18\n  - objective_23: -2.608\n  - objective_24: -9.477\n  - objective_25: -0.9673\n  - objective_26: 11.26\n  - objective_27: 2.06\n  - objective_28: 8.574\n  - objective_29: 14.2\n  - objective_30: 13.42\n  - objective_31: -905\n  - objective_32: 22.96\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1060, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3887, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5963, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12488, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=33301, fidelity=medium\n\n### Design 222: Safe xl-sharp cap (near-tie)\nConsensus score: 0.164\nTop in: obj_3 (#3), obj_4 (#3), obj_8 (#3), obj_12 (#3)\nObjective scores:\n  - objective_0: 5.681\n  - objective_1: 7.302\n  - objective_2: 6.318\n  - objective_3: 6.532\n  - objective_4: 18.9\n  - objective_5: 12.6\n  - objective_6: 6.054\n  - objective_7: 5.177\n  - objective_8: 5.394\n  - objective_9: 6.048\n  - objective_10: 13.53\n  - objective_11: 6.13\n  - objective_12: 6.736\n  - objective_13: 6.224\n  - objective_14: 6.923\n  - objective_15: 5.32\n  - objective_16: 10.79\n  - objective_17: 946.9\n  - objective_18: 544.7\n  - objective_19: -2459\n  - objective_20: 44.74\n  - objective_21: -9.126\n  - objective_22: -10.18\n  - objective_23: -2.357\n  - objective_24: -9.429\n  - objective_25: -0.4794\n  - objective_26: 15.14\n  - objective_27: 2.985\n  - objective_28: 7.552\n  - objective_29: 14.26\n  - objective_30: 13.48\n  - objective_31: -905\n  - objective_32: 20.89\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=570, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1136, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1776, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12780, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=35104, fidelity=medium\n\n### Design 215: Near-gamma-only hi-ramp shift\nConsensus score: 0.172\nTop in: obj_1 (#1), obj_4 (#2), obj_7 (#3), obj_8 (#2), obj_15 (#3)\nObjective scores:\n  - objective_0: 5.41\n  - objective_1: 7.207\n  - objective_2: 6.348\n  - objective_3: 6.533\n  - objective_4: 18.88\n  - objective_5: 12.5\n  - objective_6: 6.06\n  - objective_7: 5.163\n  - objective_8: 5.378\n  - objective_9: 6.05\n  - objective_10: 13.68\n  - objective_11: 6.056\n  - objective_12: 6.74\n  - objective_13: 6.198\n  - objective_14: 6.908\n  - objective_15: 5.307\n  - objective_16: 10.74\n  - objective_17: 945.8\n  - objective_18: 537.5\n  - objective_19: -2463\n  - objective_20: 44.91\n  - objective_21: -9.237\n  - objective_22: -10.18\n  - objective_23: -2.262\n  - objective_24: -9.414\n  - objective_25: -0.4145\n  - objective_26: 11.98\n  - objective_27: 2.173\n  - objective_28: 8.924\n  - objective_29: 14.23\n  - objective_30: 13.45\n  - objective_31: -905\n  - objective_32: 23.27\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=71, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=580, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1012, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2334, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3729, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6158, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13287, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=36841, fidelity=medium\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.196\nTop in: obj_2 (#2), obj_9 (#2), obj_12 (#1)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 219: Convex delay-only breakpoint\nConsensus score: 0.227\nTop in: obj_13 (#2)\nObjective scores:\n  - objective_0: 7.383\n  - objective_1: 7.301\n  - objective_2: 6.699\n  - objective_3: 6.566\n  - objective_4: 18.94\n  - objective_5: 12.73\n  - objective_6: 6.181\n  - objective_7: 5.238\n  - objective_8: 5.441\n  - objective_9: 6.061\n  - objective_10: 13.62\n  - objective_11: 6.096\n  - objective_12: 6.763\n  - objective_13: 6.166\n  - objective_14: 6.97\n  - objective_15: 5.382\n  - objective_16: 10.91\n  - objective_17: 949\n  - objective_18: 542.4\n  - objective_19: -2450\n  - objective_20: 44.82\n  - objective_21: -8.937\n  - objective_22: -9.67\n  - objective_23: 0.04965\n  - objective_24: -8.992\n  - objective_25: 2.624\n  - objective_26: 21.01\n  - objective_27: 4.704\n  - objective_28: 8.166\n  - objective_29: 14.29\n  - objective_30: 13.53\n  - objective_31: -905\n  - objective_32: 21.99\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=577, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9620, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12513, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=45158, fidelity=medium\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.236\nTop in: obj_5 (#2), obj_6 (#3), obj_7 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\n  - objective_32: 10.69\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 83: u2-norm + sqrt gap_eff gate\nConsensus score: 0.323\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 8.551\n  - objective_1: 8.287\n  - objective_2: 6.751\n  - objective_3: 7.193\n  - objective_4: 20.02\n  - objective_5: 13.15\n  - objective_6: 6.363\n  - objective_7: 5.712\n  - objective_8: 6.028\n  - objective_9: 7.077\n  - objective_10: 15\n  - objective_11: 6.854\n  - objective_12: 7.264\n  - objective_13: 6.798\n  - objective_14: 7.433\n  - objective_15: 5.759\n  - objective_16: 11.04\n  - objective_17: 637.1\n  - objective_18: 523.9\n  - objective_19: -1756\n  - objective_20: 259.4\n  - objective_21: -8.416\n  - objective_22: -9.683\n  - objective_23: -8.613\n  - objective_24: -9.948\n  - objective_25: -7.465\n  - objective_26: 33.24\n  - objective_27: 0.4279\n  - objective_28: 48.29\n  - objective_29: 24.53\n  - objective_30: 23.89\n  - objective_31: -453\n  - objective_32: -0.2353\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=358, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=641, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1441, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1857, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4008, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6090, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9424, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18500, fidelity=medium\n\n### Design 79: u2-gate + bounded top2 c_mem\nConsensus score: 0.326\nTop in: obj_18 (#3)\nObjective scores:\n  - objective_0: 7.887\n  - objective_1: 8.331\n  - objective_2: 6.863\n  - objective_3: 7.202\n  - objective_4: 19.95\n  - objective_5: 13.2\n  - objective_6: 6.363\n  - objective_7: 5.672\n  - objective_8: 5.982\n  - objective_9: 7.07\n  - objective_10: 15.04\n  - objective_11: 6.869\n  - objective_12: 7.264\n  - objective_13: 6.813\n  - objective_14: 7.407\n  - objective_15: 5.719\n  - objective_16: 10.93\n  - objective_17: 635.6\n  - objective_18: 523.1\n  - objective_19: -1807\n  - objective_20: 259.5\n  - objective_21: -8.355\n  - objective_22: -9.689\n  - objective_23: -8.166\n  - objective_24: -9.912\n  - objective_25: -8.719\n  - objective_26: 34.28\n  - objective_27: 0.7523\n  - objective_28: 48.27\n  - objective_29: 24.57\n  - objective_30: 23.9\n  - objective_31: -453\n  - objective_32: 0.05962\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=290, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=709, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1099, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2843, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5163, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=8112, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17577, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.331\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.344\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.354\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.355\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.362\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\n  - objective_32: -0.1767\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.504\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 239: Hi-warp boosted too early\nConsensus score: 0.510\nTop in: obj_5 (#1), obj_6 (#1), obj_10 (#1), obj_14 (#1), obj_16 (#1)\nObjective scores:\n  - objective_0: 8.334\n  - objective_1: 7.358\n  - objective_2: 8.651\n  - objective_3: 6.887\n  - objective_4: 22\n  - objective_5: 11.86\n  - objective_6: 5.886\n  - objective_7: 6.414\n  - objective_8: 5.401\n  - objective_9: 11.54\n  - objective_10: 13.13\n  - objective_11: 6.003\n  - objective_12: 8.542\n  - objective_13: 6.504\n  - objective_14: 6.78\n  - objective_15: 6.384\n  - objective_16: 9.178\n  - objective_17: 507.1\n  - objective_18: 524\n  - objective_19: -1516\n  - objective_20: 206.3\n  - objective_21: -7.819\n  - objective_22: -8.712\n  - objective_23: -3.248\n  - objective_24: -8.311\n  - objective_25: -2.3\n  - objective_26: 81.66\n  - objective_27: 1.513\n  - objective_28: 85.42\n  - objective_29: 29.08\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=338, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=588, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1648, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3351, fidelity=low\n\n### Design 241: Tunable gamma-edge softening\nConsensus score: 0.516\nTop in: obj_10 (#2), obj_11 (#2), obj_18 (#2)\nObjective scores:\n  - objective_0: 13.9\n  - objective_1: 7.329\n  - objective_2: 12.52\n  - objective_3: 7.058\n  - objective_4: 25.75\n  - objective_5: 12.7\n  - objective_6: 6.129\n  - objective_7: 9.55\n  - objective_8: 5.591\n  - objective_9: 11.6\n  - objective_10: 13.18\n  - objective_11: 5.949\n  - objective_12: 8.654\n  - objective_13: 6.49\n  - objective_14: 6.856\n  - objective_15: 9.666\n  - objective_16: 9.495\n  - objective_17: 506.7\n  - objective_18: 522.5\n  - objective_19: -1529\n  - objective_20: 206.4\n  - objective_21: -7.761\n  - objective_22: -8.208\n  - objective_23: -4.54\n  - objective_24: -8.836\n  - objective_25: -1.556\n  - objective_26: 76.54\n  - objective_27: 1.977\n  - objective_28: 85.48\n  - objective_29: 29.15\n  - objective_30: 28.47\n  - objective_31: -320\n  - objective_32: 11.15\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=464, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1249, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2505, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3667, fidelity=low\n\n### Design 237: Tanh hi-ramp regresses\nConsensus score: 0.527\nTop in: obj_16 (#2)\nObjective scores:\n  - objective_0: 10.36\n  - objective_1: 7.493\n  - objective_2: 9.931\n  - objective_3: 6.962\n  - objective_4: 23.27\n  - objective_5: 12.37\n  - objective_6: 6.047\n  - objective_7: 7.283\n  - objective_8: 5.53\n  - objective_9: 11.58\n  - objective_10: 13.31\n  - objective_11: 6.119\n  - objective_12: 8.565\n  - objective_13: 6.515\n  - objective_14: 6.834\n  - objective_15: 7.279\n  - objective_16: 9.387\n  - objective_17: 504.9\n  - objective_18: 524.4\n  - objective_19: -1538\n  - objective_20: 206.5\n  - objective_21: -7.887\n  - objective_22: -8.206\n  - objective_23: -2.998\n  - objective_24: -8.223\n  - objective_25: -1.58\n  - objective_26: 80.19\n  - objective_27: 1.374\n  - objective_28: 85.53\n  - objective_29: 29.17\n  - objective_30: 28.5\n  - objective_31: -320\n  - objective_32: 14.64\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=247, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=290, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=711, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1195, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1890, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3935, fidelity=low\n\n### Design 231: Post-power warp exp regresses\nConsensus score: 0.542\nTop in: obj_10 (#3)\nObjective scores:\n  - objective_0: 12.87\n  - objective_1: 7.45\n  - objective_2: 11.84\n  - objective_3: 6.881\n  - objective_4: 25.15\n  - objective_5: 12.64\n  - objective_6: 6.229\n  - objective_7: 9.265\n  - objective_8: 5.629\n  - objective_9: 11.38\n  - objective_10: 13.21\n  - objective_11: 6.049\n  - objective_12: 8.304\n  - objective_13: 6.434\n  - objective_14: 6.973\n  - objective_15: 9.276\n  - objective_16: 9.667\n  - objective_17: 514.5\n  - objective_18: 527.8\n  - objective_19: -1441\n  - objective_20: 206.6\n  - objective_21: -7.761\n  - objective_22: -8.192\n  - objective_23: -2.877\n  - objective_24: -8.445\n  - objective_25: -0.6531\n  - objective_26: 78.18\n  - objective_27: 1.399\n  - objective_28: 85.73\n  - objective_29: 29.18\n  - objective_30: 28.51\n  - objective_31: -320\n  - objective_32: 12.74\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=502, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1144, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2723, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4932, fidelity=low\n\n### Design 225: Delay-only gain broke xl-release\nConsensus score: 0.550\nTop in: obj_11 (#3), obj_14 (#2), obj_16 (#3)\nObjective scores:\n  - objective_0: 14.46\n  - objective_1: 7.331\n  - objective_2: 13.83\n  - objective_3: 6.95\n  - objective_4: 27.26\n  - objective_5: 12.65\n  - objective_6: 6.281\n  - objective_7: 11.54\n  - objective_8: 5.536\n  - objective_9: 11.33\n  - objective_10: 13.25\n  - objective_11: 5.953\n  - objective_12: 8.264\n  - objective_13: 6.434\n  - objective_14: 6.787\n  - objective_15: 11.47\n  - objective_16: 9.469\n  - objective_17: 511.5\n  - objective_18: 537.5\n  - objective_19: -1498\n  - objective_20: 206.6\n  - objective_21: -7.805\n  - objective_22: -8.194\n  - objective_23: -1.789\n  - objective_24: -8.026\n  - objective_25: -0.807\n  - objective_26: 80.73\n  - objective_27: 1.401\n  - objective_28: 85.71\n  - objective_29: 29.11\n  - objective_30: 28.42\n  - objective_31: -320\n  - objective_32: 17.69\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=191, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2043, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4809, fidelity=low\n\n### Design 221: Concave delay-only breakpoint\nConsensus score: 0.566\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 15.09\n  - objective_1: 7.502\n  - objective_2: 14.6\n  - objective_3: 7.125\n  - objective_4: 28.04\n  - objective_5: 12.98\n  - objective_6: 6.42\n  - objective_7: 12.37\n  - objective_8: 5.617\n  - objective_9: 11.36\n  - objective_10: 13.78\n  - objective_11: 6.083\n  - objective_12: 8.245\n  - objective_13: 6.4\n  - objective_14: 6.829\n  - objective_15: 12.28\n  - objective_16: 9.607\n  - objective_17: 512.3\n  - objective_18: 539.6\n  - objective_19: -1520\n  - objective_20: 206.7\n  - objective_21: -7.722\n  - objective_22: -8.184\n  - objective_23: -1.733\n  - objective_24: -8.029\n  - objective_25: -0.826\n  - objective_26: 79.59\n  - objective_27: 1.496\n  - objective_28: 85.84\n  - objective_29: 29.19\n  - objective_30: 28.5\n  - objective_31: -320\n  - objective_32: 18.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=200, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=615, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1071, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2327, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5464, fidelity=low\n\n### Design 214: Tie+gamma band gate (dxs)\nConsensus score: 0.693\nTop in: obj_18 (#1)\nObjective scores:\n  - objective_0: 20.55\n  - objective_1: 8.871\n  - objective_2: 18.77\n  - objective_3: 10.82\n  - objective_4: 32.27\n  - objective_5: 13.58\n  - objective_6: 6.482\n  - objective_7: 14.39\n  - objective_8: 6.411\n  - objective_9: 18.36\n  - objective_10: 14.46\n  - objective_11: 7.092\n  - objective_12: 14.42\n  - objective_13: 7.066\n  - objective_14: 7.718\n  - objective_15: 14.4\n  - objective_16: 11.08\n  - objective_17: 446.7\n  - objective_18: 513.1\n  - objective_19: -771.3\n  - objective_20: 213.9\n  - objective_21: -7.308\n  - objective_22: -7.677\n  - objective_23: -3.74\n  - objective_24: -7.967\n  - objective_25: -2.734\n  - objective_26: 130.9\n  - objective_27: 1.203\n  - objective_28: 126.2\n  - objective_29: 34.75\n  - objective_30: 34.21\n  - objective_31: -226\n  - objective_32: 8.694\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1834, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3015, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5215, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.784\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.856\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\n  - objective_32: -0.1222\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.915\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\n  - objective_32: 3.674\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.963\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.977\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 2** (breakthrough_needed):\nAssessment: Progress is effectively stalled: across many designs the unsolved_fraction hovers at ~0.48–0.49 over a wide N range, indicating the dynamics are not improving solve probability beyond the schedule gat...\nDirections: Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (...\nWeight adjustments: {0: 0.3, 1: 0.15}\n\n**Round 1** (stuck):\nAssessment: Progress is currently stalled: recent designs keep “passing” levels with unsolved_fraction≈0.49 but show worsening tail efficiency (median_step blowing up at N≈640–905), often much worse than earlier ...\nDirections: Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except to add a binary “first-failure” censor constraint, (2) score tail headroom primarily via ratios media...\nWeight adjustments: {0: 0.2, 1: 0.2, 2: 0.3, 3: 0.3, 4: 0.15, 5: 0.15, 6: 0.3, 7: 0.6, 8: 0.25, 9: 0.25, 10: 0.2, 11: 0.15, 12: 0.25, 13: 0.25, 14: 0.25, 15: 0.6, 16: 0.2, 17: 0.0, 18: 0.05, 19: 0.1, 20: 1.2, 21: 1.3, 22: 1.6, 23: 0.6, 24: 1.4, 25: 1.3, 26: 1.4, 27: 1.2, 28: 1.7, 29: 1.2, 30: 1.1, 31: 0.9}\n\n**Round 2** (stuck):\nAssessment: Progress remains largely stalled: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step grows sharply at N≈640–1280, indicating weak tail efficiency/headroom r...\nDirections: Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios medi...\nWeight adjustments: {0: 0.1, 1: 0.15, 2: 0.15, 3: 0.2, 4: 0.1, 5: 0.1, 6: 0.15, 7: 0.2, 8: 0.15, 9: 0.15, 10: 0.1, 11: 0.1, 12: 0.2, 13: 0.1, 14: 0.1, 15: 0.25, 16: 0.05, 17: 0.0, 18: 0.05, 19: 0.6, 20: 1.3, 21: 1.4, 22: 1.6, 23: 0.6, 24: 1.4, 25: 1.3, 26: 1.3, 27: 1.4, 28: 1.7, 29: 1.4, 30: 1.3, 31: 1.6}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is still plateauing in the same regime: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step and budget-ratio deteriorate sharply around N≈640–1280. A few designs reliably reach N=1280, but do so with large step counts and limited headroom, so extrapolated performance to N≈2000+ is not improving. The main bottleneck is tail efficiency/headroom rather than the pass/fail gate.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Pure extrapolation from medians; can be gamed by early-scale behavior and ignores schedule/budget structure. Disagrees with reach/headroom objectives.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Penalizes unsolved_fraction in the 0.45–0.50 band, which is intended behavior (run_till_median artifact). Pushes optimization in the wrong direction.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Restart-style inflation by 1/(1-u) strongly penalizes u≈0.49 even on successful levels; misaligned with schedule semantics.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Better than most early objectives: treats u mainly as failure indicator (u>0.5) and focuses on budget/censoring; still somewhat scaling-fit fragile.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Explicitly penalizes u_max unless very small (~0.15), which conflicts with intended u≈0.49 behavior; actively harmful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Uses steps/solved_fraction; heavily punishes u≈0.49 and will select against otherwise good schedule-faithful designs.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Still treats u as continuous failure probability (p_eff); misaligned with the gate-based schedule and tends to over-penalize u≈0.49.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware and uses u mainly for u≥0.5 failures; generally aligned with schedule behavior, but can still overfit small-n scaling.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Penalizes failures via p=1-u even below 0.5; conflicts with intended unsolved_fraction behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Expected-steps proxy depends continuously on 1-u; will punish u≈0.49 and distort rankings.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Adds a reliability-margin penalty targeting u≈0.20; incompatible with the schedule’s intended u≈0.49 regime.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Models p(N) and penalizes p_target<0.65; this is not a valid proxy under run_till_median (u not a true solve probability).\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Penalizes margin below 0.38 unsolved; again misreads u≈0.49 as poor reliability rather than a measurement artifact.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Uses p^k amplification; strongly misaligned with intended u behavior and will bias search away from good tails.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Explicit u-target (~0.30) + p-adjustment; conflicts with schedule semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware (u≥0.5) which is good, but still divides by p_solve everywhere; keep only as a weak auxiliary.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Penalizes u continuously around 0.30 and adds failure penalty; not compatible with intended u≈0.49 successes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Anti-consensus (negative median tau) and mixes metrics in a way that can rank bad/early-stopping designs well; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Heavily targets u≤0.2/0.3; misaligned with intended u≈0.49, despite some useful tail terms.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Schedule-faithful soft-pass area and anti-truncation; operates in the correct u≈0.45–0.55 band without demanding u≪0.5. Useful to prevent ‘cheap’ early stops.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-dominant (largest successful N) with tie-break tail scaling/slack; strongly aligned with the actual schedule objective.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Reach + tail headroom and next-N clearance margin using successful prefix only; good discriminator among N_max ties.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Clearance-N* objective based on median/max_steps headroom on successful prefix; explicitly avoids penalizing u≈0.49. This best targets the current failure mode (tail budget saturation).\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Conservative worst-window clearance to 1280/2560 in ratio space; low agreement but directly targets headroom beyond the current plateau.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach-dominant with predicted ratio-based failure point and budget-cliff penalty; good at detecting looming tail blowups.\",\n      \"weight_multiplier\": 1.5\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Clearance N* under stricter safety ratio (0.60) + hazard penalties; low agreement but useful for pushing genuine headroom rather than barely-passing.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail headroom-to-1280 score; high agreement and focuses on the right regime once N_max is meaningful.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/acceleration plus explicit margin log(max_steps/median); good mechanistic proxy for ‘budget cliff’ risk, but lower agreement so keep moderate.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump (640→905→1280) headroom with local exponent penalty; very aligned with the schedule’s next bottleneck and high agreement.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reach + success-only scaling fit + censor-consistency; good conservative global proxy without treating u≈0.49 as failure probability.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 with extra frontier robustness terms; aligned and stable.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Lexicographic schedule-faithful score (maximize max_solved_N, then frontier speed, then slope) using only thresholded success; best matches the research goal and avoids u-misinterpretation.\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Tail headroom objective is conceptually right, but its median_tau≈0 makes it effectively ignored by consensus and it correlates mainly with a small subset (23/25/27). Treat as a prototype; needs a higher-agreement redesign rather than weighting tweaks.\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like obj_31/22) but with stronger tie-break on tail headroom: median_step/max_steps ratios on the last 2–4 successful Ns plus a budget-cliff jump penalty; (3) include a conservative ‘next scheduled N clearance’ term using worst-of tail-window fits in log ratio space, but designed to correlate with obj_20–22 (i.e., keep reach as primary and headroom as secondary via scale separation). Also create one objective that explicitly targets the 1280→1810→2560 transition by scoring predicted ratio overshoot at those next schedule Ns using only the successful prefix tail (no global small-N fits).\"\n}"
    }
  ],
  "timestamp": "2026-02-19T09:09:42.988750Z"
}

==> anc/logs/records/llm_log/meta_agent/round_4.json <==
{
  "meta_round_id": 4,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress has produced multiple designs that reliably clear up to N=1280, but improvements are not translating into better tail headroom for the next scheduled jumps (≈1810, 2560). Recent iterations still show the same failure mode: “passing” with unsolved_fraction≈0.49 (schedule artifact) while median_step/budget margin degrades at the frontier. The optimization signal should be dominated by schedule-faithful reach + frontier headroom (median_step/max_steps), not by continuous reliability penalties below the 0.5 gate or long-range extrapolations from small N.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Over-extrapolates from small-N; can reward brittle/optimistic fits and ignores schedule-faithful reach/headroom structure.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 1,
        "assessment": "Penalizes unsolved_fraction smoothly below 0.5 (explicitly conflicts with schedule artifact u≈0.49); misaligned.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Better than Obj0, but still primarily an extrapolation-to-2000 objective; secondary at best vs schedule-faithful headroom.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 3,
        "assessment": "Uses soft penalties (over_u/near_budget) that still add pressure near u≈0.49; can distort rankings vs reach/headroom.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 4,
        "assessment": "Strongly penalizes u_max well below 0.5 (u_good=0.15); directly incompatible with intended u≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Uses steps/(1-u) and margin penalties that heavily punish u≈0.49; misaligned with evaluator semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Adds success-prob penalties even below the 0.5 gate; tends to fight the schedule artifact rather than optimize headroom.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 7,
        "assessment": "Mostly gate-faithful (treats uns>=0.5 as censored) but still a global extrapolation; keep only a small stabilizing weight.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 8,
        "assessment": "Failure penalty triggers mainly at u>=0.5; still an extrapolation proxy. Useful only as light regularizer.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 9,
        "assessment": "Reasonable censor-aware expected-steps proxy; still extrapolation-centric and not schedule-lexicographic.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 10,
        "assessment": "Explicitly penalizes u relative to u_target=0.20, i.e., penalizes u≈0.49 even on ‘success’; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Penalizes p_target<0.65 and other smooth reliability margins far below 0.5; conflicts with intended u≈0.49.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Margin target effectively prefers u far below 0.5; not schedule-faithful for this evaluator.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Inflates by p^k with k=1.5, strongly penalizing u≈0.49; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Soft penalties around u_target=0.30 and censor terms penalize u≈0.49; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Divides by p_solve even when u<0.5, thus punishing u≈0.49; despite censor-aware fit, misaligned here.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Penalizes unsolved_fraction below the gate (u_target=0.30); not schedule-faithful; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Negative agreement and can rank designs oppositely to consensus; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Explicit robustness penalties at u<=0.2/0.3 penalize u≈0.49; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Schedule-faithful around the u=0.5 gate (uses soft-pass, not sub-0.5 punishment) and discourages truncation; good supporting objective.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 20,
        "assessment": "Reach-dominant, schedule-faithful (success prefix only), with sensible tie-breakers; strong alignment with actual goal of clearing larger N.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 21,
        "assessment": "Reach + tail slack + next-N clearance margin directly targets the current bottleneck (headroom to 1810/2560).",
        "weight_multiplier": 1.5
      },
      {
        "objective_id": 22,
        "assessment": "Clearance-N* based on predicted median/budget (successful prefix only) is highly aligned and avoids penalizing u≈0.49.",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 23,
        "assessment": "Reach plus conservative worst-window clearance to 1280/2560 and ratio-trend penalties; good ‘pessimistic headroom’ signal.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 24,
        "assessment": "Reach-dominant with conservative predicted ratio failure point and budget-cliff penalty; good for avoiding frontier collapses.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 25,
        "assessment": "More specialized (ratio<=0.60 clearance); lower agreement but captures ‘deep slack’ which seems predictive of surviving next jumps.",
        "weight_multiplier": 1.1
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail-headroom-to-1280: useful to prevent optimizing only tiny N; keep strong but not dominant beyond 1280.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/acceleration + explicit margin on successful prefix; lower agreement but good as a tie-break to prevent steepening tails.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 28,
        "assessment": "Explicitly scores the 640→905→1280→… two-jump headroom (schedule-aware budgets) and penalizes k_local>2; very aligned.",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 29,
        "assessment": "Reach-first composite using successful points only + censor-consistency: useful as secondary check against ‘cheap’ reach.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 30,
        "assessment": "Similar to Obj29 with extra headroom/frontier terms; good secondary objective, but keep below the most schedule-faithful headroom ones.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 31,
        "assessment": "Schedule-faithful lexicographic reach (max_solved_N dominates) with slope/censor tie-breakers; excellent primary objective structure.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 32,
        "assessment": "Low/negative agreement and tends to disagree with reach/headroom winners; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Best-aligned: schedule-faithful cleared-level reach plus strong tail headroom, cliff, and worst-window next-jump clearance terms; directly targets the 1280→1810→2560 bottleneck.",
        "weight_multiplier": 2.0
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_step/max_steps ratios over the last 2–4 successful levels, (ii) conservative worst-window prediction of ratio overshoot at the next scheduled N (especially 1810 and 2560) relative to the schedule budget with a safety factor (e.g., 0.65–0.75), and (iii) explicit ‘budget cliff’ penalties for sharp increases in log(ratio) or log(median_step) at the tail. Include at most one censor constraint from the first true failure (uf>=0.5) as a lower-bound consistency check, but otherwise ignore uf values below 0.5 entirely."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.45 | 0.86 | 0.52 | 0.71 | 0.44 | 0.45 | 0.82 | 0.57 | 0.75 | 0.43 | 0.42 | 0.75 | 0.58 | 0.30 | 0.81 | 0.24 | -0.49 | 0.21 | 0.71 | 0.51 | 0.76 | 0.62 | 0.20 | 0.61 | 0.22 | 0.72 | 0.11 | 0.76 | 0.76 | 0.76 | 0.80 | -0.01 | 0.76 |\n| 1 | 0.45 | 1.00 | 0.46 | 0.59 | 0.61 | 0.71 | 0.49 | 0.49 | 0.78 | 0.44 | 0.73 | 0.79 | 0.52 | 0.68 | 0.70 | 0.52 | 0.59 | -0.12 | 0.41 | 0.55 | 0.51 | 0.51 | 0.35 | -0.03 | 0.29 | 0.06 | 0.40 | 0.04 | 0.51 | 0.52 | 0.52 | 0.48 | -0.18 | 0.40 |\n| 2 | 0.86 | 0.46 | 1.00 | 0.55 | 0.77 | 0.48 | 0.49 | 0.85 | 0.57 | 0.73 | 0.46 | 0.45 | 0.77 | 0.53 | 0.28 | 0.82 | 0.28 | -0.43 | 0.27 | 0.70 | 0.50 | 0.70 | 0.55 | 0.20 | 0.58 | 0.23 | 0.68 | 0.10 | 0.72 | 0.72 | 0.72 | 0.74 | 0.01 | 0.73 |\n| 3 | 0.52 | 0.59 | 0.55 | 1.00 | 0.68 | 0.73 | 0.67 | 0.61 | 0.62 | 0.42 | 0.69 | 0.58 | 0.62 | 0.47 | 0.40 | 0.64 | 0.58 | -0.09 | 0.53 | 0.52 | 0.39 | 0.51 | 0.33 | 0.14 | 0.39 | 0.23 | 0.47 | 0.17 | 0.53 | 0.48 | 0.48 | 0.47 | -0.02 | 0.43 |\n| 4 | 0.71 | 0.61 | 0.77 | 0.68 | 1.00 | 0.64 | 0.56 | 0.78 | 0.62 | 0.62 | 0.61 | 0.57 | 0.74 | 0.54 | 0.38 | 0.80 | 0.45 | -0.28 | 0.41 | 0.72 | 0.55 | 0.67 | 0.50 | 0.17 | 0.53 | 0.22 | 0.62 | 0.09 | 0.71 | 0.68 | 0.68 | 0.67 | -0.01 | 0.64 |\n| 5 | 0.44 | 0.71 | 0.48 | 0.73 | 0.64 | 1.00 | 0.72 | 0.53 | 0.70 | 0.34 | 0.81 | 0.69 | 0.56 | 0.48 | 0.55 | 0.57 | 0.75 | 0.04 | 0.66 | 0.44 | 0.45 | 0.44 | 0.28 | 0.12 | 0.29 | 0.24 | 0.35 | 0.23 | 0.45 | 0.40 | 0.40 | 0.39 | -0.02 | 0.34 |\n| 6 | 0.45 | 0.49 | 0.49 | 0.67 | 0.56 | 0.72 | 1.00 | 0.55 | 0.54 | 0.32 | 0.62 | 0.52 | 0.53 | 0.36 | 0.33 | 0.58 | 0.60 | -0.01 | 0.62 | 0.38 | 0.35 | 0.41 | 0.24 | 0.28 | 0.35 | 0.37 | 0.37 | 0.36 | 0.42 | 0.35 | 0.35 | 0.36 | 0.13 | 0.34 |\n| 7 | 0.82 | 0.49 | 0.85 | 0.61 | 0.78 | 0.53 | 0.55 | 1.00 | 0.63 | 0.73 | 0.51 | 0.50 | 0.84 | 0.55 | 0.31 | 0.95 | 0.34 | -0.37 | 0.32 | 0.70 | 0.47 | 0.71 | 0.54 | 0.21 | 0.58 | 0.24 | 0.68 | 0.13 | 0.73 | 0.72 | 0.72 | 0.74 | 0.00 | 0.71 |\n| 8 | 0.57 | 0.78 | 0.57 | 0.62 | 0.62 | 0.70 | 0.54 | 0.63 | 1.00 | 0.54 | 0.71 | 0.73 | 0.63 | 0.73 | 0.66 | 0.63 | 0.55 | -0.18 | 0.39 | 0.58 | 0.49 | 0.61 | 0.46 | 0.02 | 0.36 | 0.12 | 0.48 | 0.11 | 0.58 | 0.56 | 0.57 | 0.58 | -0.18 | 0.48 |\n| 9 | 0.75 | 0.44 | 0.73 | 0.42 | 0.62 | 0.34 | 0.32 | 0.73 | 0.54 | 1.00 | 0.38 | 0.45 | 0.74 | 0.60 | 0.28 | 0.69 | 0.15 | -0.57 | 0.09 | 0.75 | 0.46 | 0.72 | 0.59 | 0.12 | 0.58 | 0.06 | 0.71 | -0.07 | 0.77 | 0.83 | 0.83 | 0.83 | -0.09 | 0.79 |\n| 10 | 0.43 | 0.73 | 0.46 | 0.69 | 0.61 | 0.81 | 0.62 | 0.51 | 0.71 | 0.38 | 1.00 | 0.72 | 0.55 | 0.54 | 0.58 | 0.54 | 0.69 | -0.02 | 0.55 | 0.47 | 0.45 | 0.44 | 0.28 | 0.04 | 0.28 | 0.15 | 0.36 | 0.15 | 0.46 | 0.43 | 0.43 | 0.41 | -0.11 | 0.35 |\n| 11 | 0.42 | 0.79 | 0.45 | 0.58 | 0.57 | 0.69 | 0.52 | 0.50 | 0.73 | 0.45 | 0.72 | 1.00 | 0.52 | 0.60 | 0.63 | 0.50 | 0.60 | -0.08 | 0.43 | 0.52 | 0.42 | 0.45 | 0.30 | -0.03 | 0.27 | 0.05 | 0.36 | 0.04 | 0.47 | 0.48 | 0.48 | 0.44 | -0.18 | 0.37 |\n| 12 | 0.75 | 0.52 | 0.77 | 0.62 | 0.74 | 0.56 | 0.53 | 0.84 | 0.63 | 0.74 | 0.55 | 0.52 | 1.00 | 0.57 | 0.36 | 0.84 | 0.39 | -0.36 | 0.31 | 0.72 | 0.44 | 0.68 | 0.52 | 0.17 | 0.54 | 0.19 | 0.64 | 0.09 | 0.71 | 0.72 | 0.72 | 0.73 | -0.03 | 0.68 |\n| 13 | 0.58 | 0.68 | 0.53 | 0.47 | 0.54 | 0.48 | 0.36 | 0.55 | 0.73 | 0.60 | 0.54 | 0.60 | 0.57 | 1.00 | 0.59 | 0.56 | 0.33 | -0.40 | 0.16 | 0.64 | 0.48 | 0.65 | 0.55 | -0.05 | 0.39 | -0.01 | 0.52 | -0.03 | 0.60 | 0.64 | 0.64 | 0.64 | -0.26 | 0.53 |\n| 14 | 0.30 | 0.70 | 0.28 | 0.40 | 0.38 | 0.55 | 0.33 | 0.31 | 0.66 | 0.28 | 0.58 | 0.63 | 0.36 | 0.59 | 1.00 | 0.34 | 0.51 | -0.03 | 0.30 | 0.35 | 0.40 | 0.35 | 0.28 | -0.15 | 0.11 | -0.00 | 0.21 | 0.05 | 0.32 | 0.32 | 0.33 | 0.32 | -0.26 | 0.23 |\n| 15 | 0.81 | 0.52 | 0.82 | 0.64 | 0.80 | 0.57 | 0.58 | 0.95 | 0.63 | 0.69 | 0.54 | 0.50 | 0.84 | 0.56 | 0.34 | 1.00 | 0.37 | -0.36 | 0.34 | 0.71 | 0.48 | 0.71 | 0.54 | 0.22 | 0.58 | 0.25 | 0.68 | 0.14 | 0.74 | 0.73 | 0.73 | 0.74 | 0.01 | 0.70 |\n| 16 | 0.24 | 0.59 | 0.28 | 0.58 | 0.45 | 0.75 | 0.60 | 0.34 | 0.55 | 0.15 | 0.69 | 0.60 | 0.39 | 0.33 | 0.51 | 0.37 | 1.00 | 0.24 | 0.67 | 0.27 | 0.24 | 0.24 | 0.12 | 0.05 | 0.10 | 0.18 | 0.16 | 0.23 | 0.25 | 0.22 | 0.22 | 0.20 | -0.04 | 0.14 |\n| 17 | -0.49 | -0.12 | -0.43 | -0.09 | -0.28 | 0.04 | -0.01 | -0.37 | -0.18 | -0.57 | -0.02 | -0.08 | -0.36 | -0.40 | -0.03 | -0.36 | 0.24 | 1.00 | 0.26 | -0.48 | -0.24 | -0.50 | -0.51 | -0.09 | -0.46 | 0.02 | -0.53 | 0.13 | -0.49 | -0.53 | -0.53 | -0.56 | 0.08 | -0.60 |\n| 18 | 0.21 | 0.41 | 0.27 | 0.53 | 0.41 | 0.66 | 0.62 | 0.32 | 0.39 | 0.09 | 0.55 | 0.43 | 0.31 | 0.16 | 0.30 | 0.34 | 0.67 | 0.26 | 1.00 | 0.17 | 0.24 | 0.19 | 0.06 | 0.18 | 0.13 | 0.35 | 0.15 | 0.37 | 0.20 | 0.12 | 0.12 | 0.12 | 0.12 | 0.09 |\n| 19 | 0.71 | 0.55 | 0.70 | 0.52 | 0.72 | 0.44 | 0.38 | 0.70 | 0.58 | 0.75 | 0.47 | 0.52 | 0.72 | 0.64 | 0.35 | 0.71 | 0.27 | -0.48 | 0.17 | 1.00 | 0.52 | 0.76 | 0.60 | 0.11 | 0.60 | 0.09 | 0.72 | -0.05 | 0.82 | 0.86 | 0.86 | 0.84 | -0.09 | 0.77 |\n| 20 | 0.51 | 0.51 | 0.50 | 0.39 | 0.55 | 0.45 | 0.35 | 0.47 | 0.49 | 0.46 | 0.45 | 0.42 | 0.44 | 0.48 | 0.40 | 0.48 | 0.24 | -0.24 | 0.24 | 0.52 | 1.00 | 0.58 | 0.35 | -0.01 | 0.39 | 0.09 | 0.50 | 0.02 | 0.62 | 0.53 | 0.53 | 0.57 | -0.13 | 0.52 |\n| 21 | 0.76 | 0.51 | 0.70 | 0.51 | 0.67 | 0.44 | 0.41 | 0.71 | 0.61 | 0.72 | 0.44 | 0.45 | 0.68 | 0.65 | 0.35 | 0.71 | 0.24 | -0.50 | 0.19 | 0.76 | 0.58 | 1.00 | 0.70 | 0.19 | 0.65 | 0.19 | 0.78 | 0.07 | 0.84 | 0.78 | 0.78 | 0.83 | -0.04 | 0.77 |\n| 22 | 0.62 | 0.35 | 0.55 | 0.33 | 0.50 | 0.28 | 0.24 | 0.54 | 0.46 | 0.59 | 0.28 | 0.30 | 0.52 | 0.55 | 0.28 | 0.54 | 0.12 | -0.51 | 0.06 | 0.60 | 0.35 | 0.70 | 1.00 | 0.20 | 0.54 | 0.19 | 0.61 | 0.07 | 0.63 | 0.61 | 0.61 | 0.67 | 0.01 | 0.63 |\n| 23 | 0.20 | -0.03 | 0.20 | 0.14 | 0.17 | 0.12 | 0.28 | 0.21 | 0.02 | 0.12 | 0.04 | -0.03 | 0.17 | -0.05 | -0.15 | 0.22 | 0.05 | -0.09 | 0.18 | 0.11 | -0.01 | 0.19 | 0.20 | 1.00 | 0.46 | 0.57 | 0.29 | 0.40 | 0.19 | 0.13 | 0.13 | 0.16 | 0.69 | 0.23 |\n| 24 | 0.61 | 0.29 | 0.58 | 0.39 | 0.53 | 0.29 | 0.35 | 0.58 | 0.36 | 0.58 | 0.28 | 0.27 | 0.54 | 0.39 | 0.11 | 0.58 | 0.10 | -0.46 | 0.13 | 0.60 | 0.39 | 0.65 | 0.54 | 0.46 | 1.00 | 0.27 | 0.79 | 0.10 | 0.69 | 0.62 | 0.62 | 0.65 | 0.25 | 0.70 |\n| 25 | 0.22 | 0.06 | 0.23 | 0.23 | 0.22 | 0.24 | 0.37 | 0.24 | 0.12 | 0.06 | 0.15 | 0.05 | 0.19 | -0.01 | -0.00 | 0.25 | 0.18 | 0.02 | 0.35 | 0.09 | 0.09 | 0.19 | 0.19 | 0.57 | 0.27 | 1.00 | 0.19 | 0.63 | 0.14 | 0.08 | 0.08 | 0.11 | 0.47 | 0.16 |\n| 26 | 0.72 | 0.40 | 0.68 | 0.47 | 0.62 | 0.35 | 0.37 | 0.68 | 0.48 | 0.71 | 0.36 | 0.36 | 0.64 | 0.52 | 0.21 | 0.68 | 0.16 | -0.53 | 0.15 | 0.72 | 0.50 | 0.78 | 0.61 | 0.29 | 0.79 | 0.19 | 1.00 | 0.03 | 0.83 | 0.74 | 0.74 | 0.78 | 0.07 | 0.78 |\n| 27 | 0.11 | 0.04 | 0.10 | 0.17 | 0.09 | 0.23 | 0.36 | 0.13 | 0.11 | -0.07 | 0.15 | 0.04 | 0.09 | -0.03 | 0.05 | 0.14 | 0.23 | 0.13 | 0.37 | -0.05 | 0.02 | 0.07 | 0.07 | 0.40 | 0.10 | 0.63 | 0.03 | 1.00 | -0.01 | -0.06 | -0.06 | -0.02 | 0.36 | -0.01 |\n| 28 | 0.76 | 0.51 | 0.72 | 0.53 | 0.71 | 0.45 | 0.42 | 0.73 | 0.58 | 0.77 | 0.46 | 0.47 | 0.71 | 0.60 | 0.32 | 0.74 | 0.25 | -0.49 | 0.20 | 0.82 | 0.62 | 0.84 | 0.63 | 0.19 | 0.69 | 0.14 | 0.83 | -0.01 | 1.00 | 0.86 | 0.86 | 0.88 | -0.03 | 0.82 |\n| 29 | 0.76 | 0.52 | 0.72 | 0.48 | 0.68 | 0.40 | 0.35 | 0.72 | 0.56 | 0.83 | 0.43 | 0.48 | 0.72 | 0.64 | 0.32 | 0.73 | 0.22 | -0.53 | 0.12 | 0.86 | 0.53 | 0.78 | 0.61 | 0.13 | 0.62 | 0.08 | 0.74 | -0.06 | 0.86 | 1.00 | 0.99 | 0.92 | -0.08 | 0.84 |\n| 30 | 0.76 | 0.52 | 0.72 | 0.48 | 0.68 | 0.40 | 0.35 | 0.72 | 0.57 | 0.83 | 0.43 | 0.48 | 0.72 | 0.64 | 0.33 | 0.73 | 0.22 | -0.53 | 0.12 | 0.86 | 0.53 | 0.78 | 0.61 | 0.13 | 0.62 | 0.08 | 0.74 | -0.06 | 0.86 | 0.99 | 1.00 | 0.92 | -0.08 | 0.84 |\n| 31 | 0.80 | 0.48 | 0.74 | 0.47 | 0.67 | 0.39 | 0.36 | 0.74 | 0.58 | 0.83 | 0.41 | 0.44 | 0.73 | 0.64 | 0.32 | 0.74 | 0.20 | -0.56 | 0.12 | 0.84 | 0.57 | 0.83 | 0.67 | 0.16 | 0.65 | 0.11 | 0.78 | -0.02 | 0.88 | 0.92 | 0.92 | 1.00 | -0.06 | 0.86 |\n| 32 | -0.01 | -0.18 | 0.01 | -0.02 | -0.01 | -0.02 | 0.13 | 0.00 | -0.18 | -0.09 | -0.11 | -0.18 | -0.03 | -0.26 | -0.26 | 0.01 | -0.04 | 0.08 | 0.12 | -0.09 | -0.13 | -0.04 | 0.01 | 0.69 | 0.25 | 0.47 | 0.07 | 0.36 | -0.03 | -0.08 | -0.08 | -0.06 | 1.00 | 0.03 |\n| 33 | 0.76 | 0.40 | 0.73 | 0.43 | 0.64 | 0.34 | 0.34 | 0.71 | 0.48 | 0.79 | 0.35 | 0.37 | 0.68 | 0.53 | 0.23 | 0.70 | 0.14 | -0.60 | 0.09 | 0.77 | 0.52 | 0.77 | 0.63 | 0.23 | 0.70 | 0.16 | 0.78 | -0.01 | 0.82 | 0.84 | 0.84 | 0.86 | 0.03 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.029, median_tau=0.58, range=[-0.49, 0.86]\n- Objective 1: default_weight=0.029, median_tau=0.51, range=[-0.18, 0.79]\n- Objective 2: default_weight=0.035, median_tau=0.55, range=[-0.43, 0.86]\n- Objective 3: default_weight=0.035, median_tau=0.51, range=[-0.09, 0.73]\n- Objective 4: default_weight=0.048, median_tau=0.62, range=[-0.28, 0.80]\n- Objective 5: default_weight=0.038, median_tau=0.45, range=[-0.02, 0.81]\n- Objective 6: default_weight=0.019, median_tau=0.38, range=[-0.01, 0.72]\n- Objective 7: default_weight=0.029, median_tau=0.58, range=[-0.37, 0.95]\n- Objective 8: default_weight=0.029, median_tau=0.57, range=[-0.18, 0.78]\n- Objective 9: default_weight=0.029, median_tau=0.58, range=[-0.57, 0.83]\n- Objective 10: default_weight=0.023, median_tau=0.46, range=[-0.11, 0.81]\n- Objective 11: default_weight=0.024, median_tau=0.47, range=[-0.18, 0.79]\n- Objective 12: default_weight=0.029, median_tau=0.57, range=[-0.36, 0.84]\n- Objective 13: default_weight=0.027, median_tau=0.54, range=[-0.40, 0.73]\n- Objective 14: default_weight=0.016, median_tau=0.32, range=[-0.26, 0.70]\n- Objective 15: default_weight=0.029, median_tau=0.58, range=[-0.36, 0.95]\n- Objective 16: default_weight=0.014, median_tau=0.25, range=[-0.04, 0.75]\n- Objective 17: default_weight=0.000, median_tau=-0.36, range=[-0.60, 0.26]\n- Objective 18: default_weight=0.015, median_tau=0.26, range=[0.06, 0.67]\n- Objective 19: default_weight=0.037, median_tau=0.60, range=[-0.48, 0.86]\n- Objective 20: default_weight=0.026, median_tau=0.46, range=[-0.24, 0.62]\n- Objective 21: default_weight=0.040, median_tau=0.65, range=[-0.50, 0.84]\n- Objective 22: default_weight=0.035, median_tau=0.50, range=[-0.51, 0.70]\n- Objective 23: default_weight=0.013, median_tau=0.17, range=[-0.15, 0.69]\n- Objective 24: default_weight=0.039, median_tau=0.46, range=[-0.46, 0.79]\n- Objective 25: default_weight=0.018, median_tau=0.19, range=[-0.01, 0.63]\n- Objective 26: default_weight=0.055, median_tau=0.52, range=[-0.53, 0.83]\n- Objective 27: default_weight=0.011, median_tau=0.09, range=[-0.07, 0.63]\n- Objective 28: default_weight=0.080, median_tau=0.62, range=[-0.49, 0.88]\n- Objective 29: default_weight=0.034, median_tau=0.61, range=[-0.53, 0.99]\n- Objective 30: default_weight=0.038, median_tau=0.61, range=[-0.53, 0.99]\n- Objective 31: default_weight=0.044, median_tau=0.64, range=[-0.56, 0.92]\n- Objective 32: default_weight=0.000, median_tau=-0.02, range=[-0.26, 0.69]\n- Objective 33: default_weight=0.033, median_tau=0.53, range=[-0.60, 0.86]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 268: Neg-power mean tie: tail regression\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=48, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=286, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=685, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2413, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3848, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9204, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41075, fidelity=medium\n\n### Design 267: Over-squashed near-eff hurts head\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=642, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1183, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2720, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3297, fidelity=low\n\n### Design 266: C² tie-window hurts tail\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=329, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=487, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1069, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2100, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4587, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9995, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=57913, fidelity=medium\n\n### Design 265: Conditional floor too strict (regress)\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=234, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=448, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2382, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4082, fidelity=low\n\n### Design 264: G-pressure damper hurt tail\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=157, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=280, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=389, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=671, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=944, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1987, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4272, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7883, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22717, fidelity=medium\n\n### Design 263: Bounded-exp tie smoother (dxs)\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=34, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=181, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=778, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=872, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1844, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5216, fidelity=low\n\n### Design 262: C∞ bump tie-window (dxs) test\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=535, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1129, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2215, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3870, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10674, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22848, fidelity=medium\n\n### Design 261: Tunable tail damper helps low-N\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=547, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1308, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3312, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5630, fidelity=low\n\n### Design 260: Soft-cap pressure hurt frontier\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=95, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=304, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=437, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=724, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1591, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4630, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.61, median_step=12784, fidelity=low\n\n### Design 259: Compact-support tie-window (dxs)\nObjective: 33\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=528, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=547, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3936, fidelity=low\n\n**Top Designs**:\nTop designs across 34 objectives (43 unique):\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.030\nTop in: consensus (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_31 (#3), obj_33 (#1)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\n  - objective_32: 0.3728\n  - objective_33: -1252\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.036\nTop in: consensus (#2), obj_20 (#3), obj_23 (#1), obj_24 (#1), obj_26 (#1), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.041\nTop in: consensus (#3), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_31 (#1)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\n  - objective_32: 5.804\n  - objective_33: -1177\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.047\nTop in: obj_19 (#2), obj_21 (#3), obj_22 (#2), obj_29 (#3), obj_30 (#1), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\n  - objective_32: 7.354\n  - objective_33: -1161\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.048\nTop in: obj_20 (#1), obj_28 (#1), obj_33 (#2)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\n  - objective_32: 2.484\n  - objective_33: -1238\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 217: Delay-only hi-ramp coupling\nConsensus score: 0.053\nTop in: obj_24 (#2), obj_26 (#2)\nObjective scores:\n  - objective_0: 5.459\n  - objective_1: 7.518\n  - objective_2: 6.581\n  - objective_3: 10.16\n  - objective_4: 19.06\n  - objective_5: 13.38\n  - objective_6: 7.012\n  - objective_7: 5.358\n  - objective_8: 5.585\n  - objective_9: 6.043\n  - objective_10: 14.28\n  - objective_11: 6.33\n  - objective_12: 7.019\n  - objective_13: 6.198\n  - objective_14: 7.176\n  - objective_15: 5.562\n  - objective_16: 11.78\n  - objective_17: 1197\n  - objective_18: 558.8\n  - objective_19: -2709\n  - objective_20: -8.85\n  - objective_21: -9.585\n  - objective_22: -11.16\n  - objective_23: -9.049\n  - objective_24: -11.55\n  - objective_25: -1.059\n  - objective_26: -0.2364\n  - objective_27: 3.748\n  - objective_28: 5.026\n  - objective_29: 9.402\n  - objective_30: 8.584\n  - objective_31: -1280\n  - objective_32: 3.703\n  - objective_33: -1130\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=686, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1408, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2149, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7281, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18008, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32779, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=149179, fidelity=high\n\n### Design 236: Sigmoid hi-ramp reaches 1280\nConsensus score: 0.059\nTop in: obj_24 (#3)\nObjective scores:\n  - objective_0: 5.512\n  - objective_1: 7.468\n  - objective_2: 6.614\n  - objective_3: 10.26\n  - objective_4: 19.04\n  - objective_5: 13.4\n  - objective_6: 7.29\n  - objective_7: 5.339\n  - objective_8: 5.564\n  - objective_9: 6.043\n  - objective_10: 14.48\n  - objective_11: 6.297\n  - objective_12: 7.014\n  - objective_13: 6.247\n  - objective_14: 7.19\n  - objective_15: 5.543\n  - objective_16: 11.72\n  - objective_17: 1197\n  - objective_18: 560\n  - objective_19: -2735\n  - objective_20: -8.692\n  - objective_21: -9.62\n  - objective_22: -11.16\n  - objective_23: -7.935\n  - objective_24: -11.55\n  - objective_25: -0.7251\n  - objective_26: 0.9817\n  - objective_27: 3.649\n  - objective_28: 6.627\n  - objective_29: 9.384\n  - objective_30: 8.56\n  - objective_31: -1280\n  - objective_32: 3.063\n  - objective_33: -1150\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=377, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=693, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1219, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2401, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3933, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7705, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12817, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32455, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=153414, fidelity=high\n\n### Design 220: xl-sharp window (regressed)\nConsensus score: 0.060\nTop in: obj_9 (#3), obj_13 (#1), obj_29 (#1), obj_30 (#3)\nObjective scores:\n  - objective_0: 6.621\n  - objective_1: 7.282\n  - objective_2: 6.787\n  - objective_3: 10.36\n  - objective_4: 19\n  - objective_5: 13.44\n  - objective_6: 7.402\n  - objective_7: 5.389\n  - objective_8: 5.577\n  - objective_9: 6.029\n  - objective_10: 14.11\n  - objective_11: 6.134\n  - objective_12: 7.018\n  - objective_13: 6.115\n  - objective_14: 7.117\n  - objective_15: 5.592\n  - objective_16: 11.82\n  - objective_17: 1198\n  - objective_18: 562.5\n  - objective_19: -2671\n  - objective_20: -8.709\n  - objective_21: -9.61\n  - objective_22: -10.66\n  - objective_23: -8.054\n  - objective_24: -11.55\n  - objective_25: -1.711\n  - objective_26: 0.8105\n  - objective_27: 4.159\n  - objective_28: 6.406\n  - objective_29: 9.323\n  - objective_30: 8.507\n  - objective_31: -1280\n  - objective_32: 3.823\n  - objective_33: -1134\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.065\nTop in: obj_26 (#3), obj_33 (#3)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\n  - objective_32: 0.7947\n  - objective_33: -1229\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.076\nTop in: obj_19 (#3), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\n  - objective_32: 11.71\n  - objective_33: -1171\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.089\nTop in: obj_23 (#2)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\n  - objective_32: -0.1473\n  - objective_33: -891.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.100\nTop in: obj_23 (#3), obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.105\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 240: Soft upper weak-band edge\nConsensus score: 0.132\nTop in: obj_2 (#1), obj_3 (#2)\nObjective scores:\n  - objective_0: 5.431\n  - objective_1: 7.694\n  - objective_2: 5.862\n  - objective_3: 6.522\n  - objective_4: 19.14\n  - objective_5: 13.14\n  - objective_6: 6.104\n  - objective_7: 5.347\n  - objective_8: 5.582\n  - objective_9: 6.09\n  - objective_10: 13.63\n  - objective_11: 6.353\n  - objective_12: 6.797\n  - objective_13: 6.287\n  - objective_14: 7.071\n  - objective_15: 5.49\n  - objective_16: 11.25\n  - objective_17: 952.7\n  - objective_18: 536.8\n  - objective_19: -2418\n  - objective_20: 44.72\n  - objective_21: -9.269\n  - objective_22: -9.678\n  - objective_23: -4.894\n  - objective_24: -10.3\n  - objective_25: -1.246\n  - objective_26: 6.724\n  - objective_27: 1.566\n  - objective_28: 7.423\n  - objective_29: 14.5\n  - objective_30: 13.72\n  - objective_31: -905\n  - objective_32: 15.49\n  - objective_33: -737.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 238: Decouple weak_band from breakpoint\nConsensus score: 0.137\nTop in: obj_0 (#2), obj_2 (#3)\nObjective scores:\n  - objective_0: 5.163\n  - objective_1: 7.628\n  - objective_2: 6.02\n  - objective_3: 6.542\n  - objective_4: 19.09\n  - objective_5: 12.94\n  - objective_6: 6.141\n  - objective_7: 5.323\n  - objective_8: 5.55\n  - objective_9: 6.08\n  - objective_10: 13.64\n  - objective_11: 6.342\n  - objective_12: 6.788\n  - objective_13: 6.254\n  - objective_14: 7.08\n  - objective_15: 5.466\n  - objective_16: 11.16\n  - objective_17: 951.8\n  - objective_18: 538.4\n  - objective_19: -2405\n  - objective_20: 44.77\n  - objective_21: -9.307\n  - objective_22: -9.675\n  - objective_23: -4.49\n  - objective_24: -9.988\n  - objective_25: -3.302\n  - objective_26: 7.443\n  - objective_27: 0.9347\n  - objective_28: 7.745\n  - objective_29: 14.44\n  - objective_30: 13.7\n  - objective_31: -905\n  - objective_32: 17.53\n  - objective_33: -726.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=590, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1134, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2713, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4725, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9288, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20295, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39307, fidelity=medium\n\n### Design 242: Hinged hi-tail warp regressed\nConsensus score: 0.155\nTop in: obj_13 (#3)\nObjective scores:\n  - objective_0: 6.939\n  - objective_1: 7.518\n  - objective_2: 6.178\n  - objective_3: 6.542\n  - objective_4: 19\n  - objective_5: 12.94\n  - objective_6: 6.139\n  - objective_7: 5.276\n  - objective_8: 5.491\n  - objective_9: 6.063\n  - objective_10: 13.56\n  - objective_11: 6.215\n  - objective_12: 6.769\n  - objective_13: 6.172\n  - objective_14: 7.05\n  - objective_15: 5.419\n  - objective_16: 11.05\n  - objective_17: 950.5\n  - objective_18: 543.3\n  - objective_19: -2422\n  - objective_20: 44.79\n  - objective_21: -9.288\n  - objective_22: -9.677\n  - objective_23: -3.69\n  - objective_24: -9.717\n  - objective_25: -2.701\n  - objective_26: 9.547\n  - objective_27: 1.327\n  - objective_28: 7.884\n  - objective_29: 14.43\n  - objective_30: 13.65\n  - objective_31: -905\n  - objective_32: 20.61\n  - objective_33: -726.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1179, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2130, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3962, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8577, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16734, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=38388, fidelity=medium\n\n### Design 235: Tanh warp helps tail slightly\nConsensus score: 0.156\nTop in: obj_0 (#3), obj_1 (#3), obj_3 (#1), obj_4 (#1), obj_5 (#3), obj_6 (#2), obj_7 (#1), obj_8 (#1), obj_12 (#2), obj_15 (#2)\nObjective scores:\n  - objective_0: 5.246\n  - objective_1: 7.253\n  - objective_2: 6.266\n  - objective_3: 6.512\n  - objective_4: 18.85\n  - objective_5: 12.31\n  - objective_6: 5.988\n  - objective_7: 5.124\n  - objective_8: 5.348\n  - objective_9: 6.044\n  - objective_10: 13.5\n  - objective_11: 6.116\n  - objective_12: 6.723\n  - objective_13: 6.197\n  - objective_14: 6.856\n  - objective_15: 5.267\n  - objective_16: 10.66\n  - objective_17: 945\n  - objective_18: 536\n  - objective_19: -2442\n  - objective_20: 44.87\n  - objective_21: -9.258\n  - objective_22: -10.18\n  - objective_23: -2.608\n  - objective_24: -9.477\n  - objective_25: -0.9673\n  - objective_26: 11.26\n  - objective_27: 2.06\n  - objective_28: 8.574\n  - objective_29: 14.2\n  - objective_30: 13.42\n  - objective_31: -905\n  - objective_32: 22.96\n  - objective_33: -703.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1060, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3887, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5963, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12488, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=33301, fidelity=medium\n\n### Design 222: Safe xl-sharp cap (near-tie)\nConsensus score: 0.160\nTop in: obj_3 (#3), obj_4 (#3), obj_8 (#3), obj_12 (#3)\nObjective scores:\n  - objective_0: 5.681\n  - objective_1: 7.302\n  - objective_2: 6.318\n  - objective_3: 6.532\n  - objective_4: 18.9\n  - objective_5: 12.6\n  - objective_6: 6.054\n  - objective_7: 5.177\n  - objective_8: 5.394\n  - objective_9: 6.048\n  - objective_10: 13.53\n  - objective_11: 6.13\n  - objective_12: 6.736\n  - objective_13: 6.224\n  - objective_14: 6.923\n  - objective_15: 5.32\n  - objective_16: 10.79\n  - objective_17: 946.9\n  - objective_18: 544.7\n  - objective_19: -2459\n  - objective_20: 44.74\n  - objective_21: -9.126\n  - objective_22: -10.18\n  - objective_23: -2.357\n  - objective_24: -9.429\n  - objective_25: -0.4794\n  - objective_26: 15.14\n  - objective_27: 2.985\n  - objective_28: 7.552\n  - objective_29: 14.26\n  - objective_30: 13.48\n  - objective_31: -905\n  - objective_32: 20.89\n  - objective_33: -751.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=570, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1136, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1776, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12780, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=35104, fidelity=medium\n\n### Design 215: Near-gamma-only hi-ramp shift\nConsensus score: 0.170\nTop in: obj_1 (#1), obj_4 (#2), obj_7 (#3), obj_8 (#2), obj_15 (#3)\nObjective scores:\n  - objective_0: 5.41\n  - objective_1: 7.207\n  - objective_2: 6.348\n  - objective_3: 6.533\n  - objective_4: 18.88\n  - objective_5: 12.5\n  - objective_6: 6.06\n  - objective_7: 5.163\n  - objective_8: 5.378\n  - objective_9: 6.05\n  - objective_10: 13.68\n  - objective_11: 6.056\n  - objective_12: 6.74\n  - objective_13: 6.198\n  - objective_14: 6.908\n  - objective_15: 5.307\n  - objective_16: 10.74\n  - objective_17: 945.8\n  - objective_18: 537.5\n  - objective_19: -2463\n  - objective_20: 44.91\n  - objective_21: -9.237\n  - objective_22: -10.18\n  - objective_23: -2.262\n  - objective_24: -9.414\n  - objective_25: -0.4145\n  - objective_26: 11.98\n  - objective_27: 2.173\n  - objective_28: 8.924\n  - objective_29: 14.23\n  - objective_30: 13.45\n  - objective_31: -905\n  - objective_32: 23.27\n  - objective_33: -682\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=71, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=580, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1012, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2334, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3729, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6158, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13287, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=36841, fidelity=medium\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.186\nTop in: obj_2 (#2), obj_9 (#2), obj_12 (#1)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 219: Convex delay-only breakpoint\nConsensus score: 0.217\nTop in: obj_13 (#2)\nObjective scores:\n  - objective_0: 7.383\n  - objective_1: 7.301\n  - objective_2: 6.699\n  - objective_3: 6.566\n  - objective_4: 18.94\n  - objective_5: 12.73\n  - objective_6: 6.181\n  - objective_7: 5.238\n  - objective_8: 5.441\n  - objective_9: 6.061\n  - objective_10: 13.62\n  - objective_11: 6.096\n  - objective_12: 6.763\n  - objective_13: 6.166\n  - objective_14: 6.97\n  - objective_15: 5.382\n  - objective_16: 10.91\n  - objective_17: 949\n  - objective_18: 542.4\n  - objective_19: -2450\n  - objective_20: 44.82\n  - objective_21: -8.937\n  - objective_22: -9.67\n  - objective_23: 0.04965\n  - objective_24: -8.992\n  - objective_25: 2.624\n  - objective_26: 21.01\n  - objective_27: 4.704\n  - objective_28: 8.166\n  - objective_29: 14.29\n  - objective_30: 13.53\n  - objective_31: -905\n  - objective_32: 21.99\n  - objective_33: -767.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=577, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9620, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12513, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=45158, fidelity=medium\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.233\nTop in: obj_5 (#2), obj_6 (#3), obj_7 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\n  - objective_32: 10.69\n  - objective_33: -593.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.330\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.345\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.349\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.351\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.359\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\n  - objective_32: -0.1767\n  - objective_33: -440.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 255: w_hi shift gated by xl regressed\nConsensus score: 0.513\nTop in: obj_14 (#3), obj_16 (#2)\nObjective scores:\n  - objective_0: 12.23\n  - objective_1: 7.359\n  - objective_2: 11.11\n  - objective_3: 7.119\n  - objective_4: 24.5\n  - objective_5: 12.35\n  - objective_6: 6.054\n  - objective_7: 7.841\n  - objective_8: 5.52\n  - objective_9: 11.66\n  - objective_10: 13.82\n  - objective_11: 5.958\n  - objective_12: 8.718\n  - objective_13: 6.451\n  - objective_14: 6.778\n  - objective_15: 7.753\n  - objective_16: 9.369\n  - objective_17: 508.7\n  - objective_18: 525.3\n  - objective_19: -1561\n  - objective_20: 206.5\n  - objective_21: -7.898\n  - objective_22: -8.708\n  - objective_23: -4.044\n  - objective_24: -8.544\n  - objective_25: -2.764\n  - objective_26: 77.03\n  - objective_27: 0.8894\n  - objective_28: 85.49\n  - objective_29: 29.15\n  - objective_30: 28.48\n  - objective_31: -320\n  - objective_32: 11.82\n  - objective_33: -241.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=734, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1112, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2118, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3721, fidelity=low\n\n### Design 239: Hi-warp boosted too early\nConsensus score: 0.529\nTop in: obj_5 (#1), obj_6 (#1), obj_10 (#1), obj_16 (#1)\nObjective scores:\n  - objective_0: 8.334\n  - objective_1: 7.358\n  - objective_2: 8.651\n  - objective_3: 6.887\n  - objective_4: 22\n  - objective_5: 11.86\n  - objective_6: 5.886\n  - objective_7: 6.414\n  - objective_8: 5.401\n  - objective_9: 11.54\n  - objective_10: 13.13\n  - objective_11: 6.003\n  - objective_12: 8.542\n  - objective_13: 6.504\n  - objective_14: 6.78\n  - objective_15: 6.384\n  - objective_16: 9.178\n  - objective_17: 507.1\n  - objective_18: 524\n  - objective_19: -1516\n  - objective_20: 206.3\n  - objective_21: -7.819\n  - objective_22: -8.712\n  - objective_23: -3.248\n  - objective_24: -8.311\n  - objective_25: -2.3\n  - objective_26: 81.66\n  - objective_27: 1.513\n  - objective_28: 85.42\n  - objective_29: 29.08\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.34\n  - objective_33: -220.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=338, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=588, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1648, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3351, fidelity=low\n\n### Design 241: Tunable gamma-edge softening\nConsensus score: 0.530\nTop in: obj_10 (#2), obj_11 (#2)\nObjective scores:\n  - objective_0: 13.9\n  - objective_1: 7.329\n  - objective_2: 12.52\n  - objective_3: 7.058\n  - objective_4: 25.75\n  - objective_5: 12.7\n  - objective_6: 6.129\n  - objective_7: 9.55\n  - objective_8: 5.591\n  - objective_9: 11.6\n  - objective_10: 13.18\n  - objective_11: 5.949\n  - objective_12: 8.654\n  - objective_13: 6.49\n  - objective_14: 6.856\n  - objective_15: 9.666\n  - objective_16: 9.495\n  - objective_17: 506.7\n  - objective_18: 522.5\n  - objective_19: -1529\n  - objective_20: 206.4\n  - objective_21: -7.761\n  - objective_22: -8.208\n  - objective_23: -4.54\n  - objective_24: -8.836\n  - objective_25: -1.556\n  - objective_26: 76.54\n  - objective_27: 1.977\n  - objective_28: 85.48\n  - objective_29: 29.15\n  - objective_30: 28.47\n  - objective_31: -320\n  - objective_32: 11.15\n  - objective_33: -184.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=464, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1249, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2505, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3667, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.531\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 259: Compact-support tie-window (dxs)\nConsensus score: 0.546\nTop in: obj_14 (#2), obj_18 (#3)\nObjective scores:\n  - objective_0: 14.37\n  - objective_1: 7.518\n  - objective_2: 12.77\n  - objective_3: 6.933\n  - objective_4: 26.09\n  - objective_5: 12.59\n  - objective_6: 6.105\n  - objective_7: 9.525\n  - objective_8: 5.569\n  - objective_9: 11.67\n  - objective_10: 13.29\n  - objective_11: 6.074\n  - objective_12: 8.706\n  - objective_13: 6.466\n  - objective_14: 6.778\n  - objective_15: 9.531\n  - objective_16: 9.462\n  - objective_17: 511.1\n  - objective_18: 520.3\n  - objective_19: -1509\n  - objective_20: 206.6\n  - objective_21: -7.767\n  - objective_22: -8.707\n  - objective_23: -3.098\n  - objective_24: -8.242\n  - objective_25: -2.427\n  - objective_26: 77.91\n  - objective_27: 1.383\n  - objective_28: 85.53\n  - objective_29: 29.25\n  - objective_30: 28.55\n  - objective_31: -320\n  - objective_32: 15.48\n  - objective_33: -175.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=528, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=547, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3936, fidelity=low\n\n### Design 237: Tanh hi-ramp regresses\nConsensus score: 0.546\nTop in: obj_16 (#3)\nObjective scores:\n  - objective_0: 10.36\n  - objective_1: 7.493\n  - objective_2: 9.931\n  - objective_3: 6.962\n  - objective_4: 23.27\n  - objective_5: 12.37\n  - objective_6: 6.047\n  - objective_7: 7.283\n  - objective_8: 5.53\n  - objective_9: 11.58\n  - objective_10: 13.31\n  - objective_11: 6.119\n  - objective_12: 8.565\n  - objective_13: 6.515\n  - objective_14: 6.834\n  - objective_15: 7.279\n  - objective_16: 9.387\n  - objective_17: 504.9\n  - objective_18: 524.4\n  - objective_19: -1538\n  - objective_20: 206.5\n  - objective_21: -7.887\n  - objective_22: -8.206\n  - objective_23: -2.998\n  - objective_24: -8.223\n  - objective_25: -1.58\n  - objective_26: 80.19\n  - objective_27: 1.374\n  - objective_28: 85.53\n  - objective_29: 29.17\n  - objective_30: 28.5\n  - objective_31: -320\n  - objective_32: 14.64\n  - objective_33: -219.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=247, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=290, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=711, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1195, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1890, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3935, fidelity=low\n\n### Design 231: Post-power warp exp regresses\nConsensus score: 0.568\nTop in: obj_10 (#3)\nObjective scores:\n  - objective_0: 12.87\n  - objective_1: 7.45\n  - objective_2: 11.84\n  - objective_3: 6.881\n  - objective_4: 25.15\n  - objective_5: 12.64\n  - objective_6: 6.229\n  - objective_7: 9.265\n  - objective_8: 5.629\n  - objective_9: 11.38\n  - objective_10: 13.21\n  - objective_11: 6.049\n  - objective_12: 8.304\n  - objective_13: 6.434\n  - objective_14: 6.973\n  - objective_15: 9.276\n  - objective_16: 9.667\n  - objective_17: 514.5\n  - objective_18: 527.8\n  - objective_19: -1441\n  - objective_20: 206.6\n  - objective_21: -7.761\n  - objective_22: -8.192\n  - objective_23: -2.877\n  - objective_24: -8.445\n  - objective_25: -0.6531\n  - objective_26: 78.18\n  - objective_27: 1.399\n  - objective_28: 85.73\n  - objective_29: 29.18\n  - objective_30: 28.51\n  - objective_31: -320\n  - objective_32: 12.74\n  - objective_33: -194.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=502, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1144, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2723, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4932, fidelity=low\n\n### Design 225: Delay-only gain broke xl-release\nConsensus score: 0.574\nTop in: obj_11 (#3)\nObjective scores:\n  - objective_0: 14.46\n  - objective_1: 7.331\n  - objective_2: 13.83\n  - objective_3: 6.95\n  - objective_4: 27.26\n  - objective_5: 12.65\n  - objective_6: 6.281\n  - objective_7: 11.54\n  - objective_8: 5.536\n  - objective_9: 11.33\n  - objective_10: 13.25\n  - objective_11: 5.953\n  - objective_12: 8.264\n  - objective_13: 6.434\n  - objective_14: 6.787\n  - objective_15: 11.47\n  - objective_16: 9.469\n  - objective_17: 511.5\n  - objective_18: 537.5\n  - objective_19: -1498\n  - objective_20: 206.6\n  - objective_21: -7.805\n  - objective_22: -8.194\n  - objective_23: -1.789\n  - objective_24: -8.026\n  - objective_25: -0.807\n  - objective_26: 80.73\n  - objective_27: 1.401\n  - objective_28: 85.71\n  - objective_29: 29.11\n  - objective_30: 28.42\n  - objective_31: -320\n  - objective_32: 17.69\n  - objective_33: -209.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=191, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2043, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4809, fidelity=low\n\n### Design 253: w_hi logit-warp + skew regressed\nConsensus score: 0.612\nTop in: obj_1 (#2), obj_14 (#1)\nObjective scores:\n  - objective_0: 15.11\n  - objective_1: 7.209\n  - objective_2: 15.05\n  - objective_3: 6.977\n  - objective_4: 28.44\n  - objective_5: 12.72\n  - objective_6: 6.493\n  - objective_7: 12.9\n  - objective_8: 5.569\n  - objective_9: 11.12\n  - objective_10: 13.51\n  - objective_11: 5.981\n  - objective_12: 8.044\n  - objective_13: 6.329\n  - objective_14: 6.692\n  - objective_15: 12.85\n  - objective_16: 9.593\n  - objective_17: 513\n  - objective_18: 540.8\n  - objective_19: -1468\n  - objective_20: 206.6\n  - objective_21: -7.654\n  - objective_22: -8.177\n  - objective_23: -0.8204\n  - objective_24: -7.88\n  - objective_25: 0.2417\n  - objective_26: 84.03\n  - objective_27: 2.361\n  - objective_28: 85.88\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.74\n  - objective_33: -156.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=135, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2205, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5680, fidelity=low\n\n### Design 214: Tie+gamma band gate (dxs)\nConsensus score: 0.717\nTop in: obj_18 (#1)\nObjective scores:\n  - objective_0: 20.55\n  - objective_1: 8.871\n  - objective_2: 18.77\n  - objective_3: 10.82\n  - objective_4: 32.27\n  - objective_5: 13.58\n  - objective_6: 6.482\n  - objective_7: 14.39\n  - objective_8: 6.411\n  - objective_9: 18.36\n  - objective_10: 14.46\n  - objective_11: 7.092\n  - objective_12: 14.42\n  - objective_13: 7.066\n  - objective_14: 7.718\n  - objective_15: 14.4\n  - objective_16: 11.08\n  - objective_17: 446.7\n  - objective_18: 513.1\n  - objective_19: -771.3\n  - objective_20: 213.9\n  - objective_21: -7.308\n  - objective_22: -7.677\n  - objective_23: -3.74\n  - objective_24: -7.967\n  - objective_25: -2.734\n  - objective_26: 130.9\n  - objective_27: 1.203\n  - objective_28: 126.2\n  - objective_29: 34.75\n  - objective_30: 34.21\n  - objective_31: -226\n  - objective_32: 8.694\n  - objective_33: -155.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1834, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3015, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5215, fidelity=low\n\n### Design 252: Abs-gap gate regressed\nConsensus score: 0.762\nTop in: obj_18 (#2), obj_27 (#2)\nObjective scores:\n  - objective_0: 28.35\n  - objective_1: 9.353\n  - objective_2: 27.97\n  - objective_3: 18.34\n  - objective_4: 33.57\n  - objective_5: 14.65\n  - objective_6: 6.96\n  - objective_7: 22.64\n  - objective_8: 6.854\n  - objective_9: 25.99\n  - objective_10: 16.3\n  - objective_11: 7.374\n  - objective_12: 21.78\n  - objective_13: 7.289\n  - objective_14: 7.727\n  - objective_15: 22.73\n  - objective_16: 11.8\n  - objective_17: 383.7\n  - objective_18: 517.8\n  - objective_19: -284.9\n  - objective_20: 221.3\n  - objective_21: -6.897\n  - objective_22: -7.693\n  - objective_23: -5.801\n  - objective_24: -8.024\n  - objective_25: -5.956\n  - objective_26: 187.8\n  - objective_27: 0.4194\n  - objective_28: 167\n  - objective_29: 39.89\n  - objective_30: 39.35\n  - objective_31: -160\n  - objective_32: 1.459\n  - objective_33: -136.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=488, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=759, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3874, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.790\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.880\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\n  - objective_32: -0.1222\n  - objective_33: -34.45\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.926\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\n  - objective_32: 3.674\n  - objective_33: -1.14\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.978\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.984\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Progress is currently stalled: recent designs keep “passing” levels with unsolved_fraction≈0.49 but show worsening tail efficiency (median_step blowing up at N≈640–905), often much worse than earlier ...\nDirections: Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except to add a binary “first-failure” censor constraint, (2) score tail headroom primarily via ratios media...\nWeight adjustments: {0: 0.2, 1: 0.2, 2: 0.3, 3: 0.3, 4: 0.15, 5: 0.15, 6: 0.3, 7: 0.6, 8: 0.25, 9: 0.25, 10: 0.2, 11: 0.15, 12: 0.25, 13: 0.25, 14: 0.25, 15: 0.6, 16: 0.2, 17: 0.0, 18: 0.05, 19: 0.1, 20: 1.2, 21: 1.3, 22: 1.6, 23: 0.6, 24: 1.4, 25: 1.3, 26: 1.4, 27: 1.2, 28: 1.7, 29: 1.2, 30: 1.1, 31: 0.9}\n\n**Round 2** (stuck):\nAssessment: Progress remains largely stalled: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step grows sharply at N≈640–1280, indicating weak tail efficiency/headroom r...\nDirections: Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios medi...\nWeight adjustments: {0: 0.1, 1: 0.15, 2: 0.15, 3: 0.2, 4: 0.1, 5: 0.1, 6: 0.15, 7: 0.2, 8: 0.15, 9: 0.15, 10: 0.1, 11: 0.1, 12: 0.2, 13: 0.1, 14: 0.1, 15: 0.25, 16: 0.05, 17: 0.0, 18: 0.05, 19: 0.6, 20: 1.3, 21: 1.4, 22: 1.6, 23: 0.6, 24: 1.4, 25: 1.3, 26: 1.3, 27: 1.4, 28: 1.7, 29: 1.4, 30: 1.3, 31: 1.6}\n\n**Round 3** (breakthrough_needed):\nAssessment: Progress is still plateauing in the same regime: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step and budget-ratio deteriorate sharply around N≈640–1280. ...\nDirections: Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like ...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.3, 4: 0.0, 5: 0.0, 6: 0.05, 7: 0.3, 8: 0.0, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.1, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.3, 21: 1.4, 22: 1.7, 23: 0.9, 24: 1.5, 26: 1.3, 28: 1.6, 29: 1.4, 30: 1.3, 31: 1.7}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress has produced multiple designs that reliably clear up to N=1280, but improvements are not translating into better tail headroom for the next scheduled jumps (≈1810, 2560). Recent iterations still show the same failure mode: “passing” with unsolved_fraction≈0.49 (schedule artifact) while median_step/budget margin degrades at the frontier. The optimization signal should be dominated by schedule-faithful reach + frontier headroom (median_step/max_steps), not by continuous reliability penalties below the 0.5 gate or long-range extrapolations from small N.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Over-extrapolates from small-N; can reward brittle/optimistic fits and ignores schedule-faithful reach/headroom structure.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Penalizes unsolved_fraction smoothly below 0.5 (explicitly conflicts with schedule artifact u≈0.49); misaligned.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Better than Obj0, but still primarily an extrapolation-to-2000 objective; secondary at best vs schedule-faithful headroom.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Uses soft penalties (over_u/near_budget) that still add pressure near u≈0.49; can distort rankings vs reach/headroom.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Strongly penalizes u_max well below 0.5 (u_good=0.15); directly incompatible with intended u≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Uses steps/(1-u) and margin penalties that heavily punish u≈0.49; misaligned with evaluator semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Adds success-prob penalties even below the 0.5 gate; tends to fight the schedule artifact rather than optimize headroom.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Mostly gate-faithful (treats uns>=0.5 as censored) but still a global extrapolation; keep only a small stabilizing weight.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Failure penalty triggers mainly at u>=0.5; still an extrapolation proxy. Useful only as light regularizer.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Reasonable censor-aware expected-steps proxy; still extrapolation-centric and not schedule-lexicographic.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Explicitly penalizes u relative to u_target=0.20, i.e., penalizes u≈0.49 even on ‘success’; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Penalizes p_target<0.65 and other smooth reliability margins far below 0.5; conflicts with intended u≈0.49.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Margin target effectively prefers u far below 0.5; not schedule-faithful for this evaluator.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Inflates by p^k with k=1.5, strongly penalizing u≈0.49; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Soft penalties around u_target=0.30 and censor terms penalize u≈0.49; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Divides by p_solve even when u<0.5, thus punishing u≈0.49; despite censor-aware fit, misaligned here.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Penalizes unsolved_fraction below the gate (u_target=0.30); not schedule-faithful; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Negative agreement and can rank designs oppositely to consensus; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Explicit robustness penalties at u<=0.2/0.3 penalize u≈0.49; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Schedule-faithful around the u=0.5 gate (uses soft-pass, not sub-0.5 punishment) and discourages truncation; good supporting objective.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-dominant, schedule-faithful (success prefix only), with sensible tie-breakers; strong alignment with actual goal of clearing larger N.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Reach + tail slack + next-N clearance margin directly targets the current bottleneck (headroom to 1810/2560).\",\n      \"weight_multiplier\": 1.5\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Clearance-N* based on predicted median/budget (successful prefix only) is highly aligned and avoids penalizing u≈0.49.\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Reach plus conservative worst-window clearance to 1280/2560 and ratio-trend penalties; good ‘pessimistic headroom’ signal.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach-dominant with conservative predicted ratio failure point and budget-cliff penalty; good for avoiding frontier collapses.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"More specialized (ratio<=0.60 clearance); lower agreement but captures ‘deep slack’ which seems predictive of surviving next jumps.\",\n      \"weight_multiplier\": 1.1\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail-headroom-to-1280: useful to prevent optimizing only tiny N; keep strong but not dominant beyond 1280.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/acceleration + explicit margin on successful prefix; lower agreement but good as a tie-break to prevent steepening tails.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Explicitly scores the 640→905→1280→… two-jump headroom (schedule-aware budgets) and penalizes k_local>2; very aligned.\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reach-first composite using successful points only + censor-consistency: useful as secondary check against ‘cheap’ reach.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to Obj29 with extra headroom/frontier terms; good secondary objective, but keep below the most schedule-faithful headroom ones.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Schedule-faithful lexicographic reach (max_solved_N dominates) with slope/censor tie-breakers; excellent primary objective structure.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Low/negative agreement and tends to disagree with reach/headroom winners; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Best-aligned: schedule-faithful cleared-level reach plus strong tail headroom, cliff, and worst-window next-jump clearance terms; directly targets the 1280→1810→2560 bottleneck.\",\n      \"weight_multiplier\": 2.0\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_step/max_steps ratios over the last 2–4 successful levels, (ii) conservative worst-window prediction of ratio overshoot at the next scheduled N (especially 1810 and 2560) relative to the schedule budget with a safety factor (e.g., 0.65–0.75), and (iii) explicit ‘budget cliff’ penalties for sharp increases in log(ratio) or log(median_step) at the tail. Include at most one censor constraint from the first true failure (uf>=0.5) as a lower-bound consistency check, but otherwise ignore uf values below 0.5 entirely.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T11:12:11.579296Z"
}

==> anc/logs/records/llm_log/meta_agent/round_5.json <==
{
  "meta_round_id": 5,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "The search has produced multiple designs that reliably clear the schedule through N=1280, so the dynamics are not brittle at the pass/fail gate. However, tail efficiency/headroom is still the bottleneck: median_step grows to a large fraction of (or beyond) the schedule budget around N≈905–1280, and recent variants often regress earlier (e.g., failing at N=453). Net: progress on “reach” is good, but we are not yet converting it into safe clearance for the next scheduled jumps (≈1810, 2560).",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Pure extrapolation of median_step can be optimistic under censoring and does not reflect schedule-faithful reach/headroom; useful only as a weak auxiliary signal.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 1,
        "assessment": "Penalizes unsolved_fraction below 0.5 (and margins near 0.45), which conflicts with the evaluator’s intended u≈0.49 behavior; tends to push the optimizer the wrong way.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "AIC-mixed extrapolation is smoother than R² but still primarily step-extrapolation; can overvalue small-N trends and doesn’t directly enforce schedule headroom at frontier.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 3,
        "assessment": "Reasonable censor/near-budget modeling; only weakly sensitive to u<0.5. Still not reach-dominant, so keep as minor regularizer.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 4,
        "assessment": "Explicitly targets low unsolved_fraction (u_good=0.15), which is misaligned with the schedule artifact; likely suppresses good designs.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Strongly penalizes u≈0.49 via 1/solved; directly contradicts the schedule’s run_till_median behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Adds a p_last success penalty around p=0.5; misaligned with intended u≈0.49 and not reach-dominant.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware step extrapolation; generally agrees with the main cluster but still not schedule-faithful/reach-first.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 8,
        "assessment": "Mostly step-fit with failure penalties only above 0.5; acceptable but redundant with better reach/headroom objectives.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 9,
        "assessment": "Expected-steps modeling is fine, but it remains extrapolation-centric and can be gamed by short prefixes; keep low.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 10,
        "assessment": "Hard preference for u_target=0.20 and exponent≈1.2; conflicts with u≈0.49 artifact and can distort search.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Targets p_target≥0.65 explicitly; this is not what the schedule measures and will punish otherwise-strong designs.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Includes margin-to-0.5 shaping (u<=0.38) that effectively penalizes intended u≈0.49 behavior; avoid.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Reliability amplification via p^k will penalize the u≈0.49 regime; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Similar p-adjusted steps/power fit; again penalizes the intended near-0.5 regime and is not reach-first.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware fitting using uf>=0.5 only is compatible with schedule-faithful success; decent auxiliary scaling check.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 16,
        "assessment": "Explicit penalty to push u well below 0.5 (u_target=0.30) is misaligned with run_till_median outcomes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Disagrees strongly with the rest (negative median tau) and can invert incentives; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Explicitly prefers u<=0.3/0.2; conflicts with intended u≈0.49. Not useful here.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Schedule-aware shaping around the u=0.5 gate plus strong anti-truncation; good complementary signal to reach-dominant objectives.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 20,
        "assessment": "Reach-first with hard penalties for failing before key Ns; strong alignment with ‘push the frontier’ goal.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 21,
        "assessment": "Reach-first with solid tie-breakers (slack, tail slope/accel, next-N clearance); helpful for distinguishing many N_max=1280 designs.",
        "weight_multiplier": 2.0
      },
      {
        "objective_id": 22,
        "assessment": "Successful-prefix clearance N* concept is well matched to the bottleneck (budget headroom) without penalizing u≈0.49.",
        "weight_multiplier": 2.0
      },
      {
        "objective_id": 23,
        "assessment": "Conservative worst-window clearance toward 1280/2560 and tail slack; useful but somewhat complex/fragile—keep moderate.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 24,
        "assessment": "Reach-dominant plus conservative predicted failure point in ratio space; good ‘headroom to next jumps’ signal.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 25,
        "assessment": "Ratio-clearance N* at safety=0.60 is a good idea but has low agreement and can overreact to noisy tail fits; keep small.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 26,
        "assessment": "Tail-only headroom-to-1280 gate is useful for the regime we’re in (many reach 453–1280); keep fairly high.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/acceleration and margin penalties are relevant; low agreement suggests it’s best as a tie-breaker only.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump (640→905→1280) headroom predictor + k_local>2 penalty matches the observed failure mode; strong and actionable.",
        "weight_multiplier": 2.1
      },
      {
        "objective_id": 29,
        "assessment": "Composite reach + success-only scaling + censor-consistency; good secondary guardrail once reach saturates.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 with additional frontier robustness terms; keep as secondary support.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 31,
        "assessment": "Schedule-faithful lexicographic reach objective (max_solved_N dominates) is the right backbone for the current phase.",
        "weight_multiplier": 2.2
      },
      {
        "objective_id": 32,
        "assessment": "Negative median tau (disagrees with the main cluster); likely incentivizes a different, currently unhelpful direction—disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Strong schedule-faithful reach with heavy tail headroom and next-jump clearance tie-breakers; highly aligned with the bottleneck.",
        "weight_multiplier": 2.4
      },
      {
        "objective_id": 34,
        "assessment": "Best current formulation: schedule-faithful reach plus conservative next-N (and critical 1810/2560) budget-overshoot, cliffs, and a light censor check—exactly what we need to improve beyond N=1280.",
        "weight_multiplier": 2.6
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1280 bottleneck: (1) compute median_step / schedule_budget (not run max_steps) on the successful cleared prefix, and heavily score the tail (last 2–4) plus predicted ratios at the next scheduled Ns (1810, 2560) using a conservative worst-of-window tail fit; (2) add an explicit ‘budget-cliff’ hazard term (positive jump in log ratio or log median between 905→1280 and 1280→1810 predicted); (3) include at most one censor-consistency constraint using the first uf>=0.5 level to prevent overly optimistic extrapolation, but otherwise ignore failures. Keep objectives smooth, vmap-friendly, and avoid any penalty that depends continuously on uf when uf<0.5."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.44 | 0.86 | 0.50 | 0.72 | 0.42 | 0.44 | 0.82 | 0.55 | 0.73 | 0.40 | 0.41 | 0.73 | 0.58 | 0.29 | 0.81 | 0.23 | -0.48 | 0.21 | 0.71 | 0.53 | 0.77 | 0.62 | 0.18 | 0.59 | 0.21 | 0.71 | 0.11 | 0.75 | 0.75 | 0.75 | 0.79 | -0.03 | 0.75 | 0.76 |\n| 1 | 0.44 | 1.00 | 0.45 | 0.59 | 0.59 | 0.71 | 0.49 | 0.49 | 0.78 | 0.41 | 0.73 | 0.80 | 0.51 | 0.68 | 0.70 | 0.51 | 0.59 | -0.10 | 0.41 | 0.52 | 0.51 | 0.49 | 0.33 | -0.05 | 0.25 | 0.05 | 0.36 | 0.06 | 0.48 | 0.49 | 0.49 | 0.46 | -0.21 | 0.37 | 0.38 |\n| 2 | 0.86 | 0.45 | 1.00 | 0.52 | 0.78 | 0.46 | 0.48 | 0.85 | 0.55 | 0.72 | 0.43 | 0.43 | 0.76 | 0.53 | 0.27 | 0.82 | 0.27 | -0.42 | 0.26 | 0.70 | 0.52 | 0.71 | 0.56 | 0.19 | 0.57 | 0.22 | 0.67 | 0.10 | 0.72 | 0.72 | 0.72 | 0.75 | -0.01 | 0.72 | 0.72 |\n| 3 | 0.50 | 0.59 | 0.52 | 1.00 | 0.65 | 0.71 | 0.65 | 0.58 | 0.62 | 0.38 | 0.68 | 0.59 | 0.58 | 0.47 | 0.42 | 0.61 | 0.58 | -0.07 | 0.52 | 0.48 | 0.39 | 0.48 | 0.31 | 0.11 | 0.34 | 0.21 | 0.43 | 0.19 | 0.49 | 0.44 | 0.44 | 0.43 | -0.06 | 0.39 | 0.39 |\n| 4 | 0.72 | 0.59 | 0.78 | 0.65 | 1.00 | 0.61 | 0.54 | 0.79 | 0.60 | 0.61 | 0.58 | 0.55 | 0.74 | 0.55 | 0.37 | 0.80 | 0.43 | -0.28 | 0.38 | 0.72 | 0.56 | 0.68 | 0.51 | 0.16 | 0.52 | 0.21 | 0.62 | 0.09 | 0.71 | 0.68 | 0.68 | 0.68 | -0.03 | 0.63 | 0.62 |\n| 5 | 0.42 | 0.71 | 0.46 | 0.71 | 0.61 | 1.00 | 0.72 | 0.52 | 0.71 | 0.30 | 0.81 | 0.70 | 0.52 | 0.47 | 0.57 | 0.55 | 0.76 | 0.06 | 0.66 | 0.41 | 0.44 | 0.41 | 0.26 | 0.09 | 0.24 | 0.23 | 0.31 | 0.25 | 0.41 | 0.37 | 0.37 | 0.36 | -0.05 | 0.30 | 0.29 |\n| 6 | 0.44 | 0.49 | 0.48 | 0.65 | 0.54 | 0.72 | 1.00 | 0.54 | 0.55 | 0.29 | 0.63 | 0.53 | 0.50 | 0.36 | 0.36 | 0.57 | 0.60 | 0.01 | 0.61 | 0.36 | 0.36 | 0.39 | 0.24 | 0.25 | 0.32 | 0.36 | 0.34 | 0.37 | 0.40 | 0.33 | 0.33 | 0.35 | 0.09 | 0.32 | 0.31 |\n| 7 | 0.82 | 0.49 | 0.85 | 0.58 | 0.79 | 0.52 | 0.54 | 1.00 | 0.61 | 0.71 | 0.49 | 0.48 | 0.82 | 0.55 | 0.31 | 0.95 | 0.33 | -0.37 | 0.30 | 0.70 | 0.49 | 0.71 | 0.54 | 0.19 | 0.56 | 0.23 | 0.66 | 0.13 | 0.72 | 0.71 | 0.71 | 0.73 | -0.02 | 0.69 | 0.69 |\n| 8 | 0.55 | 0.78 | 0.55 | 0.62 | 0.60 | 0.71 | 0.55 | 0.61 | 1.00 | 0.49 | 0.72 | 0.74 | 0.60 | 0.72 | 0.67 | 0.61 | 0.57 | -0.14 | 0.40 | 0.55 | 0.49 | 0.57 | 0.42 | -0.00 | 0.31 | 0.11 | 0.43 | 0.13 | 0.54 | 0.52 | 0.53 | 0.54 | -0.20 | 0.44 | 0.46 |\n| 9 | 0.73 | 0.41 | 0.72 | 0.38 | 0.61 | 0.30 | 0.29 | 0.71 | 0.49 | 1.00 | 0.34 | 0.41 | 0.73 | 0.59 | 0.25 | 0.67 | 0.12 | -0.58 | 0.05 | 0.75 | 0.46 | 0.71 | 0.59 | 0.12 | 0.58 | 0.05 | 0.70 | -0.08 | 0.76 | 0.82 | 0.82 | 0.82 | -0.10 | 0.78 | 0.81 |\n| 10 | 0.40 | 0.73 | 0.43 | 0.68 | 0.58 | 0.81 | 0.63 | 0.49 | 0.72 | 0.34 | 1.00 | 0.73 | 0.52 | 0.53 | 0.61 | 0.52 | 0.70 | 0.01 | 0.56 | 0.42 | 0.44 | 0.41 | 0.24 | 0.00 | 0.22 | 0.13 | 0.31 | 0.17 | 0.42 | 0.39 | 0.39 | 0.37 | -0.15 | 0.30 | 0.31 |\n| 11 | 0.41 | 0.80 | 0.43 | 0.59 | 0.55 | 0.70 | 0.53 | 0.48 | 0.74 | 0.41 | 0.73 | 1.00 | 0.50 | 0.59 | 0.65 | 0.48 | 0.62 | -0.05 | 0.44 | 0.49 | 0.41 | 0.43 | 0.27 | -0.05 | 0.22 | 0.05 | 0.32 | 0.07 | 0.43 | 0.44 | 0.45 | 0.41 | -0.20 | 0.33 | 0.34 |\n| 12 | 0.73 | 0.51 | 0.76 | 0.58 | 0.74 | 0.52 | 0.50 | 0.82 | 0.60 | 0.73 | 0.52 | 0.50 | 1.00 | 0.58 | 0.36 | 0.83 | 0.36 | -0.36 | 0.28 | 0.72 | 0.45 | 0.68 | 0.52 | 0.14 | 0.51 | 0.17 | 0.62 | 0.09 | 0.70 | 0.71 | 0.71 | 0.71 | -0.06 | 0.65 | 0.66 |\n| 13 | 0.58 | 0.68 | 0.53 | 0.47 | 0.55 | 0.47 | 0.36 | 0.55 | 0.72 | 0.59 | 0.53 | 0.59 | 0.58 | 1.00 | 0.58 | 0.56 | 0.33 | -0.37 | 0.16 | 0.62 | 0.51 | 0.64 | 0.52 | -0.07 | 0.36 | -0.02 | 0.50 | -0.02 | 0.59 | 0.62 | 0.62 | 0.62 | -0.28 | 0.51 | 0.55 |\n| 14 | 0.29 | 0.70 | 0.27 | 0.42 | 0.37 | 0.57 | 0.36 | 0.31 | 0.67 | 0.25 | 0.61 | 0.65 | 0.36 | 0.58 | 1.00 | 0.34 | 0.54 | 0.00 | 0.33 | 0.33 | 0.39 | 0.33 | 0.25 | -0.16 | 0.07 | -0.00 | 0.18 | 0.08 | 0.29 | 0.29 | 0.30 | 0.29 | -0.28 | 0.19 | 0.21 |\n| 15 | 0.81 | 0.51 | 0.82 | 0.61 | 0.80 | 0.55 | 0.57 | 0.95 | 0.61 | 0.67 | 0.52 | 0.48 | 0.83 | 0.56 | 0.34 | 1.00 | 0.37 | -0.35 | 0.33 | 0.71 | 0.50 | 0.71 | 0.54 | 0.20 | 0.56 | 0.24 | 0.67 | 0.15 | 0.73 | 0.72 | 0.72 | 0.73 | -0.01 | 0.68 | 0.68 |\n| 16 | 0.23 | 0.59 | 0.27 | 0.58 | 0.43 | 0.76 | 0.60 | 0.33 | 0.57 | 0.12 | 0.70 | 0.62 | 0.36 | 0.33 | 0.54 | 0.37 | 1.00 | 0.26 | 0.67 | 0.25 | 0.25 | 0.23 | 0.10 | 0.02 | 0.07 | 0.17 | 0.13 | 0.25 | 0.23 | 0.20 | 0.20 | 0.18 | -0.08 | 0.11 | 0.11 |\n| 17 | -0.48 | -0.10 | -0.42 | -0.07 | -0.28 | 0.06 | 0.01 | -0.37 | -0.14 | -0.58 | 0.01 | -0.05 | -0.36 | -0.37 | 0.00 | -0.35 | 0.26 | 1.00 | 0.28 | -0.48 | -0.24 | -0.50 | -0.52 | -0.10 | -0.47 | 0.03 | -0.54 | 0.14 | -0.50 | -0.54 | -0.53 | -0.56 | 0.07 | -0.61 | -0.63 |\n| 18 | 0.21 | 0.41 | 0.26 | 0.52 | 0.38 | 0.66 | 0.61 | 0.30 | 0.40 | 0.05 | 0.56 | 0.44 | 0.28 | 0.16 | 0.33 | 0.33 | 0.67 | 0.28 | 1.00 | 0.15 | 0.24 | 0.17 | 0.04 | 0.15 | 0.10 | 0.34 | 0.12 | 0.38 | 0.18 | 0.10 | 0.10 | 0.10 | 0.09 | 0.07 | 0.05 |\n| 19 | 0.71 | 0.52 | 0.70 | 0.48 | 0.72 | 0.41 | 0.36 | 0.70 | 0.55 | 0.75 | 0.42 | 0.49 | 0.72 | 0.62 | 0.33 | 0.71 | 0.25 | -0.48 | 0.15 | 1.00 | 0.54 | 0.77 | 0.60 | 0.11 | 0.59 | 0.09 | 0.72 | -0.05 | 0.83 | 0.86 | 0.86 | 0.85 | -0.10 | 0.76 | 0.79 |\n| 20 | 0.53 | 0.51 | 0.52 | 0.39 | 0.56 | 0.44 | 0.36 | 0.49 | 0.49 | 0.46 | 0.44 | 0.41 | 0.45 | 0.51 | 0.39 | 0.50 | 0.25 | -0.24 | 0.24 | 0.54 | 1.00 | 0.60 | 0.37 | -0.02 | 0.38 | 0.08 | 0.50 | 0.02 | 0.62 | 0.54 | 0.54 | 0.58 | -0.15 | 0.51 | 0.54 |\n| 21 | 0.77 | 0.49 | 0.71 | 0.48 | 0.68 | 0.41 | 0.39 | 0.71 | 0.57 | 0.71 | 0.41 | 0.43 | 0.68 | 0.64 | 0.33 | 0.71 | 0.23 | -0.50 | 0.17 | 0.77 | 0.60 | 1.00 | 0.70 | 0.18 | 0.64 | 0.18 | 0.78 | 0.07 | 0.85 | 0.78 | 0.78 | 0.83 | -0.05 | 0.77 | 0.80 |\n| 22 | 0.62 | 0.33 | 0.56 | 0.31 | 0.51 | 0.26 | 0.24 | 0.54 | 0.42 | 0.59 | 0.24 | 0.27 | 0.52 | 0.52 | 0.25 | 0.54 | 0.10 | -0.52 | 0.04 | 0.60 | 0.37 | 0.70 | 1.00 | 0.19 | 0.54 | 0.18 | 0.61 | 0.06 | 0.63 | 0.62 | 0.62 | 0.67 | 0.00 | 0.64 | 0.66 |\n| 23 | 0.18 | -0.05 | 0.19 | 0.11 | 0.16 | 0.09 | 0.25 | 0.19 | -0.00 | 0.12 | 0.00 | -0.05 | 0.14 | -0.07 | -0.16 | 0.20 | 0.02 | -0.10 | 0.15 | 0.11 | -0.02 | 0.18 | 0.19 | 1.00 | 0.46 | 0.57 | 0.29 | 0.38 | 0.19 | 0.12 | 0.13 | 0.16 | 0.69 | 0.23 | 0.21 |\n| 24 | 0.59 | 0.25 | 0.57 | 0.34 | 0.52 | 0.24 | 0.32 | 0.56 | 0.31 | 0.58 | 0.22 | 0.22 | 0.51 | 0.36 | 0.07 | 0.56 | 0.07 | -0.47 | 0.10 | 0.59 | 0.38 | 0.64 | 0.54 | 0.46 | 1.00 | 0.27 | 0.79 | 0.09 | 0.68 | 0.61 | 0.61 | 0.64 | 0.25 | 0.69 | 0.69 |\n| 25 | 0.21 | 0.05 | 0.22 | 0.21 | 0.21 | 0.23 | 0.36 | 0.23 | 0.11 | 0.05 | 0.13 | 0.05 | 0.17 | -0.02 | -0.00 | 0.24 | 0.17 | 0.03 | 0.34 | 0.09 | 0.08 | 0.18 | 0.18 | 0.57 | 0.27 | 1.00 | 0.18 | 0.63 | 0.13 | 0.07 | 0.07 | 0.10 | 0.46 | 0.15 | 0.13 |\n| 26 | 0.71 | 0.36 | 0.67 | 0.43 | 0.62 | 0.31 | 0.34 | 0.66 | 0.43 | 0.70 | 0.31 | 0.32 | 0.62 | 0.50 | 0.18 | 0.67 | 0.13 | -0.54 | 0.12 | 0.72 | 0.50 | 0.78 | 0.61 | 0.29 | 0.79 | 0.18 | 1.00 | 0.03 | 0.83 | 0.74 | 0.74 | 0.77 | 0.07 | 0.78 | 0.82 |\n| 27 | 0.11 | 0.06 | 0.10 | 0.19 | 0.09 | 0.25 | 0.37 | 0.13 | 0.13 | -0.08 | 0.17 | 0.07 | 0.09 | -0.02 | 0.08 | 0.15 | 0.25 | 0.14 | 0.38 | -0.05 | 0.02 | 0.07 | 0.06 | 0.38 | 0.09 | 0.63 | 0.03 | 1.00 | -0.01 | -0.07 | -0.07 | -0.02 | 0.33 | -0.02 | -0.02 |\n| 28 | 0.75 | 0.48 | 0.72 | 0.49 | 0.71 | 0.41 | 0.40 | 0.72 | 0.54 | 0.76 | 0.42 | 0.43 | 0.70 | 0.59 | 0.29 | 0.73 | 0.23 | -0.50 | 0.18 | 0.83 | 0.62 | 0.85 | 0.63 | 0.19 | 0.68 | 0.13 | 0.83 | -0.01 | 1.00 | 0.86 | 0.87 | 0.88 | -0.04 | 0.82 | 0.84 |\n| 29 | 0.75 | 0.49 | 0.72 | 0.44 | 0.68 | 0.37 | 0.33 | 0.71 | 0.52 | 0.82 | 0.39 | 0.44 | 0.71 | 0.62 | 0.29 | 0.72 | 0.20 | -0.54 | 0.10 | 0.86 | 0.54 | 0.78 | 0.62 | 0.12 | 0.61 | 0.07 | 0.74 | -0.07 | 0.86 | 1.00 | 0.99 | 0.92 | -0.09 | 0.83 | 0.85 |\n| 30 | 0.75 | 0.49 | 0.72 | 0.44 | 0.68 | 0.37 | 0.33 | 0.71 | 0.53 | 0.82 | 0.39 | 0.45 | 0.71 | 0.62 | 0.30 | 0.72 | 0.20 | -0.53 | 0.10 | 0.86 | 0.54 | 0.78 | 0.62 | 0.13 | 0.61 | 0.07 | 0.74 | -0.07 | 0.87 | 0.99 | 1.00 | 0.92 | -0.09 | 0.83 | 0.85 |\n| 31 | 0.79 | 0.46 | 0.75 | 0.43 | 0.68 | 0.36 | 0.35 | 0.73 | 0.54 | 0.82 | 0.37 | 0.41 | 0.71 | 0.62 | 0.29 | 0.73 | 0.18 | -0.56 | 0.10 | 0.85 | 0.58 | 0.83 | 0.67 | 0.16 | 0.64 | 0.10 | 0.77 | -0.02 | 0.88 | 0.92 | 0.92 | 1.00 | -0.06 | 0.86 | 0.91 |\n| 32 | -0.03 | -0.21 | -0.01 | -0.06 | -0.03 | -0.05 | 0.09 | -0.02 | -0.20 | -0.10 | -0.15 | -0.20 | -0.06 | -0.28 | -0.28 | -0.01 | -0.08 | 0.07 | 0.09 | -0.10 | -0.15 | -0.05 | 0.00 | 0.69 | 0.25 | 0.46 | 0.07 | 0.33 | -0.04 | -0.09 | -0.09 | -0.06 | 1.00 | 0.03 | -0.00 |\n| 33 | 0.75 | 0.37 | 0.72 | 0.39 | 0.63 | 0.30 | 0.32 | 0.69 | 0.44 | 0.78 | 0.30 | 0.33 | 0.65 | 0.51 | 0.19 | 0.68 | 0.11 | -0.61 | 0.07 | 0.76 | 0.51 | 0.77 | 0.64 | 0.23 | 0.69 | 0.15 | 0.78 | -0.02 | 0.82 | 0.83 | 0.83 | 0.86 | 0.03 | 1.00 | 0.90 |\n| 34 | 0.76 | 0.38 | 0.72 | 0.39 | 0.62 | 0.29 | 0.31 | 0.69 | 0.46 | 0.81 | 0.31 | 0.34 | 0.66 | 0.55 | 0.21 | 0.68 | 0.11 | -0.63 | 0.05 | 0.79 | 0.54 | 0.80 | 0.66 | 0.21 | 0.69 | 0.13 | 0.82 | -0.02 | 0.84 | 0.85 | 0.85 | 0.91 | -0.00 | 0.90 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.028, median_tau=0.58, range=[-0.48, 0.86]\n- Objective 1: default_weight=0.026, median_tau=0.49, range=[-0.21, 0.80]\n- Objective 2: default_weight=0.034, median_tau=0.56, range=[-0.42, 0.86]\n- Objective 3: default_weight=0.032, median_tau=0.47, range=[-0.07, 0.71]\n- Objective 4: default_weight=0.045, median_tau=0.61, range=[-0.28, 0.80]\n- Objective 5: default_weight=0.035, median_tau=0.42, range=[-0.05, 0.81]\n- Objective 6: default_weight=0.018, median_tau=0.37, range=[0.01, 0.72]\n- Objective 7: default_weight=0.028, median_tau=0.57, range=[-0.37, 0.95]\n- Objective 8: default_weight=0.026, median_tau=0.54, range=[-0.20, 0.78]\n- Objective 9: default_weight=0.028, median_tau=0.58, range=[-0.58, 0.82]\n- Objective 10: default_weight=0.021, median_tau=0.42, range=[-0.15, 0.81]\n- Objective 11: default_weight=0.021, median_tau=0.43, range=[-0.20, 0.80]\n- Objective 12: default_weight=0.028, median_tau=0.58, range=[-0.36, 0.83]\n- Objective 13: default_weight=0.026, median_tau=0.54, range=[-0.37, 0.72]\n- Objective 14: default_weight=0.015, median_tau=0.30, range=[-0.28, 0.70]\n- Objective 15: default_weight=0.029, median_tau=0.59, range=[-0.35, 0.95]\n- Objective 16: default_weight=0.013, median_tau=0.25, range=[-0.08, 0.76]\n- Objective 17: default_weight=0.000, median_tau=-0.35, range=[-0.63, 0.28]\n- Objective 18: default_weight=0.013, median_tau=0.25, range=[0.04, 0.67]\n- Objective 19: default_weight=0.036, median_tau=0.60, range=[-0.48, 0.86]\n- Objective 20: default_weight=0.026, median_tau=0.47, range=[-0.24, 0.62]\n- Objective 21: default_weight=0.038, median_tau=0.64, range=[-0.50, 0.85]\n- Objective 22: default_weight=0.035, median_tau=0.52, range=[-0.52, 0.70]\n- Objective 23: default_weight=0.011, median_tau=0.15, range=[-0.16, 0.69]\n- Objective 24: default_weight=0.040, median_tau=0.49, range=[-0.47, 0.79]\n- Objective 25: default_weight=0.016, median_tau=0.17, range=[-0.02, 0.63]\n- Objective 26: default_weight=0.057, median_tau=0.56, range=[-0.54, 0.83]\n- Objective 27: default_weight=0.010, median_tau=0.09, range=[-0.08, 0.63]\n- Objective 28: default_weight=0.079, median_tau=0.63, range=[-0.50, 0.88]\n- Objective 29: default_weight=0.033, median_tau=0.61, range=[-0.54, 0.99]\n- Objective 30: default_weight=0.037, median_tau=0.61, range=[-0.53, 0.99]\n- Objective 31: default_weight=0.042, median_tau=0.63, range=[-0.56, 0.92]\n- Objective 32: default_weight=0.000, median_tau=-0.04, range=[-0.28, 0.69]\n- Objective 33: default_weight=0.034, median_tau=0.57, range=[-0.61, 0.90]\n- Objective 34: default_weight=0.039, median_tau=0.59, range=[-0.63, 0.91]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 288: Beta-bump xs-on (mixed)\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=90, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=271, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=288, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2042, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3561, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n\n### Design 287: Near-edge base floor too weak\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=666, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1224, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2057, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4773, fidelity=low\n\n### Design 286: Mem-only cap decoupling regressed\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=363, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=920, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6120, fidelity=low\n\n### Design 285: Dead-zone shift: mixed low-N\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=125, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=575, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1199, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2036, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3476, fidelity=low\n\n### Design 284: Base floor over-widens release\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=243, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=367, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=659, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1491, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2320, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4700, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12140, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28333, fidelity=medium\n\n### Design 283: Soft-knee shift: safe, not better\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=367, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=584, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1207, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2498, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4295, fidelity=low\n\n### Design 282: Window-gated floor too strict\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=253, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=504, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=579, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1209, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2734, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5287, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11748, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22628, fidelity=medium\n\n### Design 281: Dead-zone over-filters shift\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=348, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=828, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1882, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3689, fidelity=low\n\n### Design 280: Shift sharpening tames 905 tail\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 279: Push_up-gated band-floor\nObjective: 34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=726, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1585, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2936, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3941, fidelity=low\n\n**Top Designs**:\nTop designs across 35 objectives (45 unique):\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.025\nTop in: consensus (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_31 (#3), obj_33 (#1), obj_34 (#1)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\n  - objective_32: 0.3728\n  - objective_33: -1252\n  - objective_34: -1279\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.027\nTop in: consensus (#2), obj_20 (#3), obj_23 (#1), obj_24 (#1), obj_26 (#1), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.036\nTop in: consensus (#3), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_31 (#1), obj_34 (#3)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\n  - objective_32: 5.804\n  - objective_33: -1177\n  - objective_34: -1278\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.041\nTop in: obj_20 (#1), obj_28 (#1), obj_33 (#2)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\n  - objective_32: 2.484\n  - objective_33: -1238\n  - objective_34: -1278\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.043\nTop in: obj_19 (#2), obj_21 (#3), obj_22 (#2), obj_29 (#3), obj_30 (#1), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\n  - objective_32: 7.354\n  - objective_33: -1161\n  - objective_34: -1278\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.044\nTop in: obj_23 (#3), obj_24 (#2), obj_26 (#2)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 217: Delay-only hi-ramp coupling\nConsensus score: 0.046\nTop in: obj_24 (#3), obj_26 (#3)\nObjective scores:\n  - objective_0: 5.459\n  - objective_1: 7.518\n  - objective_2: 6.581\n  - objective_3: 10.16\n  - objective_4: 19.06\n  - objective_5: 13.38\n  - objective_6: 7.012\n  - objective_7: 5.358\n  - objective_8: 5.585\n  - objective_9: 6.043\n  - objective_10: 14.28\n  - objective_11: 6.33\n  - objective_12: 7.019\n  - objective_13: 6.198\n  - objective_14: 7.176\n  - objective_15: 5.562\n  - objective_16: 11.78\n  - objective_17: 1197\n  - objective_18: 558.8\n  - objective_19: -2709\n  - objective_20: -8.85\n  - objective_21: -9.585\n  - objective_22: -11.16\n  - objective_23: -9.049\n  - objective_24: -11.55\n  - objective_25: -1.059\n  - objective_26: -0.2364\n  - objective_27: 3.748\n  - objective_28: 5.026\n  - objective_29: 9.402\n  - objective_30: 8.584\n  - objective_31: -1280\n  - objective_32: 3.703\n  - objective_33: -1130\n  - objective_34: -1275\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=686, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1408, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2149, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7281, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18008, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32779, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=149179, fidelity=high\n\n### Design 220: xl-sharp window (regressed)\nConsensus score: 0.052\nTop in: obj_9 (#3), obj_13 (#1), obj_29 (#1), obj_30 (#3)\nObjective scores:\n  - objective_0: 6.621\n  - objective_1: 7.282\n  - objective_2: 6.787\n  - objective_3: 10.36\n  - objective_4: 19\n  - objective_5: 13.44\n  - objective_6: 7.402\n  - objective_7: 5.389\n  - objective_8: 5.577\n  - objective_9: 6.029\n  - objective_10: 14.11\n  - objective_11: 6.134\n  - objective_12: 7.018\n  - objective_13: 6.115\n  - objective_14: 7.117\n  - objective_15: 5.592\n  - objective_16: 11.82\n  - objective_17: 1198\n  - objective_18: 562.5\n  - objective_19: -2671\n  - objective_20: -8.709\n  - objective_21: -9.61\n  - objective_22: -10.66\n  - objective_23: -8.054\n  - objective_24: -11.55\n  - objective_25: -1.711\n  - objective_26: 0.8105\n  - objective_27: 4.159\n  - objective_28: 6.406\n  - objective_29: 9.323\n  - objective_30: 8.507\n  - objective_31: -1280\n  - objective_32: 3.823\n  - objective_33: -1134\n  - objective_34: -1273\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.054\nTop in: obj_33 (#3), obj_34 (#2)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\n  - objective_32: 0.7947\n  - objective_33: -1229\n  - objective_34: -1278\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.069\nTop in: obj_19 (#3), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\n  - objective_32: 11.71\n  - objective_33: -1171\n  - objective_34: -1276\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.085\nTop in: obj_23 (#2)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\n  - objective_32: -0.1473\n  - objective_33: -891.6\n  - objective_34: -904.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.095\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.099\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 240: Soft upper weak-band edge\nConsensus score: 0.129\nTop in: obj_2 (#1), obj_3 (#2)\nObjective scores:\n  - objective_0: 5.431\n  - objective_1: 7.694\n  - objective_2: 5.862\n  - objective_3: 6.522\n  - objective_4: 19.14\n  - objective_5: 13.14\n  - objective_6: 6.104\n  - objective_7: 5.347\n  - objective_8: 5.582\n  - objective_9: 6.09\n  - objective_10: 13.63\n  - objective_11: 6.353\n  - objective_12: 6.797\n  - objective_13: 6.287\n  - objective_14: 7.071\n  - objective_15: 5.49\n  - objective_16: 11.25\n  - objective_17: 952.7\n  - objective_18: 536.8\n  - objective_19: -2418\n  - objective_20: 44.72\n  - objective_21: -9.269\n  - objective_22: -9.678\n  - objective_23: -4.894\n  - objective_24: -10.3\n  - objective_25: -1.246\n  - objective_26: 6.724\n  - objective_27: 1.566\n  - objective_28: 7.423\n  - objective_29: 14.5\n  - objective_30: 13.72\n  - objective_31: -905\n  - objective_32: 15.49\n  - objective_33: -737.3\n  - objective_34: -904.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 238: Decouple weak_band from breakpoint\nConsensus score: 0.134\nTop in: obj_0 (#2), obj_2 (#3)\nObjective scores:\n  - objective_0: 5.163\n  - objective_1: 7.628\n  - objective_2: 6.02\n  - objective_3: 6.542\n  - objective_4: 19.09\n  - objective_5: 12.94\n  - objective_6: 6.141\n  - objective_7: 5.323\n  - objective_8: 5.55\n  - objective_9: 6.08\n  - objective_10: 13.64\n  - objective_11: 6.342\n  - objective_12: 6.788\n  - objective_13: 6.254\n  - objective_14: 7.08\n  - objective_15: 5.466\n  - objective_16: 11.16\n  - objective_17: 951.8\n  - objective_18: 538.4\n  - objective_19: -2405\n  - objective_20: 44.77\n  - objective_21: -9.307\n  - objective_22: -9.675\n  - objective_23: -4.49\n  - objective_24: -9.988\n  - objective_25: -3.302\n  - objective_26: 7.443\n  - objective_27: 0.9347\n  - objective_28: 7.745\n  - objective_29: 14.44\n  - objective_30: 13.7\n  - objective_31: -905\n  - objective_32: 17.53\n  - objective_33: -726.6\n  - objective_34: -903.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=590, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1134, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2713, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4725, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9288, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20295, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39307, fidelity=medium\n\n### Design 242: Hinged hi-tail warp regressed\nConsensus score: 0.152\nTop in: obj_13 (#3)\nObjective scores:\n  - objective_0: 6.939\n  - objective_1: 7.518\n  - objective_2: 6.178\n  - objective_3: 6.542\n  - objective_4: 19\n  - objective_5: 12.94\n  - objective_6: 6.139\n  - objective_7: 5.276\n  - objective_8: 5.491\n  - objective_9: 6.063\n  - objective_10: 13.56\n  - objective_11: 6.215\n  - objective_12: 6.769\n  - objective_13: 6.172\n  - objective_14: 7.05\n  - objective_15: 5.419\n  - objective_16: 11.05\n  - objective_17: 950.5\n  - objective_18: 543.3\n  - objective_19: -2422\n  - objective_20: 44.79\n  - objective_21: -9.288\n  - objective_22: -9.677\n  - objective_23: -3.69\n  - objective_24: -9.717\n  - objective_25: -2.701\n  - objective_26: 9.547\n  - objective_27: 1.327\n  - objective_28: 7.884\n  - objective_29: 14.43\n  - objective_30: 13.65\n  - objective_31: -905\n  - objective_32: 20.61\n  - objective_33: -726.9\n  - objective_34: -902.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1179, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2130, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3962, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8577, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16734, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=38388, fidelity=medium\n\n### Design 235: Tanh warp helps tail slightly\nConsensus score: 0.156\nTop in: obj_0 (#3), obj_3 (#1), obj_4 (#1), obj_7 (#1), obj_8 (#1), obj_12 (#2), obj_15 (#2)\nObjective scores:\n  - objective_0: 5.246\n  - objective_1: 7.253\n  - objective_2: 6.266\n  - objective_3: 6.512\n  - objective_4: 18.85\n  - objective_5: 12.31\n  - objective_6: 5.988\n  - objective_7: 5.124\n  - objective_8: 5.348\n  - objective_9: 6.044\n  - objective_10: 13.5\n  - objective_11: 6.116\n  - objective_12: 6.723\n  - objective_13: 6.197\n  - objective_14: 6.856\n  - objective_15: 5.267\n  - objective_16: 10.66\n  - objective_17: 945\n  - objective_18: 536\n  - objective_19: -2442\n  - objective_20: 44.87\n  - objective_21: -9.258\n  - objective_22: -10.18\n  - objective_23: -2.608\n  - objective_24: -9.477\n  - objective_25: -0.9673\n  - objective_26: 11.26\n  - objective_27: 2.06\n  - objective_28: 8.574\n  - objective_29: 14.2\n  - objective_30: 13.42\n  - objective_31: -905\n  - objective_32: 22.96\n  - objective_33: -703.2\n  - objective_34: -902.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1060, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3887, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5963, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12488, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=33301, fidelity=medium\n\n### Design 222: Safe xl-sharp cap (near-tie)\nConsensus score: 0.158\nTop in: obj_3 (#3), obj_4 (#3), obj_12 (#3)\nObjective scores:\n  - objective_0: 5.681\n  - objective_1: 7.302\n  - objective_2: 6.318\n  - objective_3: 6.532\n  - objective_4: 18.9\n  - objective_5: 12.6\n  - objective_6: 6.054\n  - objective_7: 5.177\n  - objective_8: 5.394\n  - objective_9: 6.048\n  - objective_10: 13.53\n  - objective_11: 6.13\n  - objective_12: 6.736\n  - objective_13: 6.224\n  - objective_14: 6.923\n  - objective_15: 5.32\n  - objective_16: 10.79\n  - objective_17: 946.9\n  - objective_18: 544.7\n  - objective_19: -2459\n  - objective_20: 44.74\n  - objective_21: -9.126\n  - objective_22: -10.18\n  - objective_23: -2.357\n  - objective_24: -9.429\n  - objective_25: -0.4794\n  - objective_26: 15.14\n  - objective_27: 2.985\n  - objective_28: 7.552\n  - objective_29: 14.26\n  - objective_30: 13.48\n  - objective_31: -905\n  - objective_32: 20.89\n  - objective_33: -751.6\n  - objective_34: -901.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=570, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1136, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1776, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12780, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=35104, fidelity=medium\n\n### Design 215: Near-gamma-only hi-ramp shift\nConsensus score: 0.170\nTop in: obj_1 (#1), obj_4 (#2), obj_7 (#3), obj_8 (#3), obj_15 (#3)\nObjective scores:\n  - objective_0: 5.41\n  - objective_1: 7.207\n  - objective_2: 6.348\n  - objective_3: 6.533\n  - objective_4: 18.88\n  - objective_5: 12.5\n  - objective_6: 6.06\n  - objective_7: 5.163\n  - objective_8: 5.378\n  - objective_9: 6.05\n  - objective_10: 13.68\n  - objective_11: 6.056\n  - objective_12: 6.74\n  - objective_13: 6.198\n  - objective_14: 6.908\n  - objective_15: 5.307\n  - objective_16: 10.74\n  - objective_17: 945.8\n  - objective_18: 537.5\n  - objective_19: -2463\n  - objective_20: 44.91\n  - objective_21: -9.237\n  - objective_22: -10.18\n  - objective_23: -2.262\n  - objective_24: -9.414\n  - objective_25: -0.4145\n  - objective_26: 11.98\n  - objective_27: 2.173\n  - objective_28: 8.924\n  - objective_29: 14.23\n  - objective_30: 13.45\n  - objective_31: -905\n  - objective_32: 23.27\n  - objective_33: -682\n  - objective_34: -901.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=71, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=580, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1012, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2334, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3729, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6158, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13287, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=36841, fidelity=medium\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.173\nTop in: obj_2 (#2), obj_9 (#2), obj_12 (#1)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 219: Convex delay-only breakpoint\nConsensus score: 0.210\nTop in: obj_13 (#2)\nObjective scores:\n  - objective_0: 7.383\n  - objective_1: 7.301\n  - objective_2: 6.699\n  - objective_3: 6.566\n  - objective_4: 18.94\n  - objective_5: 12.73\n  - objective_6: 6.181\n  - objective_7: 5.238\n  - objective_8: 5.441\n  - objective_9: 6.061\n  - objective_10: 13.62\n  - objective_11: 6.096\n  - objective_12: 6.763\n  - objective_13: 6.166\n  - objective_14: 6.97\n  - objective_15: 5.382\n  - objective_16: 10.91\n  - objective_17: 949\n  - objective_18: 542.4\n  - objective_19: -2450\n  - objective_20: 44.82\n  - objective_21: -8.937\n  - objective_22: -9.67\n  - objective_23: 0.04965\n  - objective_24: -8.992\n  - objective_25: 2.624\n  - objective_26: 21.01\n  - objective_27: 4.704\n  - objective_28: 8.166\n  - objective_29: 14.29\n  - objective_30: 13.53\n  - objective_31: -905\n  - objective_32: 21.99\n  - objective_33: -767.3\n  - objective_34: -898.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=577, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9620, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12513, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=45158, fidelity=medium\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.233\nTop in: obj_7 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\n  - objective_32: 10.69\n  - objective_33: -593.1\n  - objective_34: -637.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.328\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.346\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.347\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.348\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.357\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\n  - objective_32: -0.1767\n  - objective_33: -440.6\n  - objective_34: -452.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 277: Damping (G+R) hurts rigidity\nConsensus score: 0.513\nTop in: obj_5 (#1), obj_6 (#1), obj_8 (#2), obj_10 (#1), obj_16 (#1)\nObjective scores:\n  - objective_0: 8.916\n  - objective_1: 7.355\n  - objective_2: 8.441\n  - objective_3: 6.811\n  - objective_4: 21.58\n  - objective_5: 11.69\n  - objective_6: 5.847\n  - objective_7: 5.745\n  - objective_8: 5.374\n  - objective_9: 11.5\n  - objective_10: 13.09\n  - objective_11: 6.02\n  - objective_12: 8.371\n  - objective_13: 6.468\n  - objective_14: 6.832\n  - objective_15: 5.815\n  - objective_16: 9.146\n  - objective_17: 506.8\n  - objective_18: 519.6\n  - objective_19: -1496\n  - objective_20: 206.5\n  - objective_21: -7.926\n  - objective_22: -8.711\n  - objective_23: -4.052\n  - objective_24: -8.527\n  - objective_25: -3.455\n  - objective_26: 76.98\n  - objective_27: 0.6162\n  - objective_28: 85.43\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 11.41\n  - objective_33: -253.6\n  - objective_34: -318.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=645, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1025, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1934, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3436, fidelity=low\n\n### Design 279: Push_up-gated band-floor\nConsensus score: 0.533\nTop in: obj_10 (#3)\nObjective scores:\n  - objective_0: 12.06\n  - objective_1: 7.573\n  - objective_2: 10.98\n  - objective_3: 6.907\n  - objective_4: 24.29\n  - objective_5: 12.3\n  - objective_6: 6.064\n  - objective_7: 7.476\n  - objective_8: 5.598\n  - objective_9: 11.44\n  - objective_10: 13.14\n  - objective_11: 6.172\n  - objective_12: 8.542\n  - objective_13: 6.453\n  - objective_14: 6.888\n  - objective_15: 7.488\n  - objective_16: 9.606\n  - objective_17: 513.4\n  - objective_18: 527.8\n  - objective_19: -1444\n  - objective_20: 206.3\n  - objective_21: -7.898\n  - objective_22: -8.202\n  - objective_23: -5.15\n  - objective_24: -8.973\n  - objective_25: -3.019\n  - objective_26: 76\n  - objective_27: 0.6423\n  - objective_28: 85.53\n  - objective_29: 29.21\n  - objective_30: 28.55\n  - objective_31: -320\n  - objective_32: 7.807\n  - objective_33: -212.2\n  - objective_34: -318.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=726, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1585, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2936, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3941, fidelity=low\n\n### Design 239: Hi-warp boosted too early\nConsensus score: 0.542\nTop in: obj_5 (#2), obj_6 (#2), obj_10 (#2), obj_16 (#2)\nObjective scores:\n  - objective_0: 8.334\n  - objective_1: 7.358\n  - objective_2: 8.651\n  - objective_3: 6.887\n  - objective_4: 22\n  - objective_5: 11.86\n  - objective_6: 5.886\n  - objective_7: 6.414\n  - objective_8: 5.401\n  - objective_9: 11.54\n  - objective_10: 13.13\n  - objective_11: 6.003\n  - objective_12: 8.542\n  - objective_13: 6.504\n  - objective_14: 6.78\n  - objective_15: 6.384\n  - objective_16: 9.178\n  - objective_17: 507.1\n  - objective_18: 524\n  - objective_19: -1516\n  - objective_20: 206.3\n  - objective_21: -7.819\n  - objective_22: -8.712\n  - objective_23: -3.248\n  - objective_24: -8.311\n  - objective_25: -2.3\n  - objective_26: 81.66\n  - objective_27: 1.513\n  - objective_28: 85.42\n  - objective_29: 29.08\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.34\n  - objective_33: -220.6\n  - objective_34: -317\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=338, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=588, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1648, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3351, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.552\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 259: Compact-support tie-window (dxs)\nConsensus score: 0.569\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 14.37\n  - objective_1: 7.518\n  - objective_2: 12.77\n  - objective_3: 6.933\n  - objective_4: 26.09\n  - objective_5: 12.59\n  - objective_6: 6.105\n  - objective_7: 9.525\n  - objective_8: 5.569\n  - objective_9: 11.67\n  - objective_10: 13.29\n  - objective_11: 6.074\n  - objective_12: 8.706\n  - objective_13: 6.466\n  - objective_14: 6.778\n  - objective_15: 9.531\n  - objective_16: 9.462\n  - objective_17: 511.1\n  - objective_18: 520.3\n  - objective_19: -1509\n  - objective_20: 206.6\n  - objective_21: -7.767\n  - objective_22: -8.707\n  - objective_23: -3.098\n  - objective_24: -8.242\n  - objective_25: -2.427\n  - objective_26: 77.91\n  - objective_27: 1.383\n  - objective_28: 85.53\n  - objective_29: 29.25\n  - objective_30: 28.55\n  - objective_31: -320\n  - objective_32: 15.48\n  - objective_33: -175.4\n  - objective_34: -317.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=528, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=547, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3936, fidelity=low\n\n### Design 273: Near-sat-only p damping helps\nConsensus score: 0.582\nTop in: obj_5 (#3), obj_6 (#3), obj_16 (#3)\nObjective scores:\n  - objective_0: 9.539\n  - objective_1: 7.512\n  - objective_2: 9.071\n  - objective_3: 7.009\n  - objective_4: 22.14\n  - objective_5: 11.98\n  - objective_6: 5.975\n  - objective_7: 7.294\n  - objective_8: 5.428\n  - objective_9: 11.74\n  - objective_10: 13.37\n  - objective_11: 6.135\n  - objective_12: 8.686\n  - objective_13: 6.581\n  - objective_14: 6.849\n  - objective_15: 7.362\n  - objective_16: 9.197\n  - objective_17: 507\n  - objective_18: 521.1\n  - objective_19: -1551\n  - objective_20: 206.5\n  - objective_21: -7.817\n  - objective_22: -8.709\n  - objective_23: -0.9727\n  - objective_24: -7.864\n  - objective_25: 0.3484\n  - objective_26: 85.47\n  - objective_27: 2.163\n  - objective_28: 85.51\n  - objective_29: 29.15\n  - objective_30: 28.49\n  - objective_31: -320\n  - objective_32: 15.7\n  - objective_33: -238\n  - objective_34: -315.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=95, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=289, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=355, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=690, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1108, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1457, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3796, fidelity=low\n\n### Design 287: Near-edge base floor too weak\nConsensus score: 0.593\nTop in: obj_11 (#3)\nObjective scores:\n  - objective_0: 13.26\n  - objective_1: 7.296\n  - objective_2: 12.23\n  - objective_3: 7.081\n  - objective_4: 25.62\n  - objective_5: 12.47\n  - objective_6: 6.198\n  - objective_7: 10.01\n  - objective_8: 5.536\n  - objective_9: 11.41\n  - objective_10: 13.65\n  - objective_11: 5.929\n  - objective_12: 8.369\n  - objective_13: 6.423\n  - objective_14: 6.818\n  - objective_15: 9.928\n  - objective_16: 9.456\n  - objective_17: 510.2\n  - objective_18: 528.5\n  - objective_19: -1521\n  - objective_20: 206.5\n  - objective_21: -7.817\n  - objective_22: -8.194\n  - objective_23: -1.928\n  - objective_24: -8.049\n  - objective_25: -0.971\n  - objective_26: 81.56\n  - objective_27: 1.436\n  - objective_28: 85.7\n  - objective_29: 29.1\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 16.86\n  - objective_33: -208.3\n  - objective_34: -316.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=666, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1224, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2057, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4773, fidelity=low\n\n### Design 275: Bidirectional band-floor (regress)\nConsensus score: 0.634\nTop in: obj_1 (#3), obj_11 (#2)\nObjective scores:\n  - objective_0: 13.2\n  - objective_1: 7.215\n  - objective_2: 12.25\n  - objective_3: 6.938\n  - objective_4: 25.61\n  - objective_5: 12.49\n  - objective_6: 10.86\n  - objective_7: 11.18\n  - objective_8: 5.533\n  - objective_9: 11.22\n  - objective_10: 13.26\n  - objective_11: 5.878\n  - objective_12: 8.064\n  - objective_13: 6.403\n  - objective_14: 6.795\n  - objective_15: 11.14\n  - objective_16: 9.499\n  - objective_17: 511.7\n  - objective_18: 530.3\n  - objective_19: -1468\n  - objective_20: 206.7\n  - objective_21: -7.674\n  - objective_22: -8.18\n  - objective_23: 0.1744\n  - objective_24: -7.716\n  - objective_25: 1.423\n  - objective_26: 84.35\n  - objective_27: 2.495\n  - objective_28: 85.88\n  - objective_29: 29.01\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.65\n  - objective_33: -211\n  - objective_34: -314.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=651, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1083, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5642, fidelity=low\n\n### Design 253: w_hi logit-warp + skew regressed\nConsensus score: 0.638\nTop in: obj_1 (#2), obj_14 (#1)\nObjective scores:\n  - objective_0: 15.11\n  - objective_1: 7.209\n  - objective_2: 15.05\n  - objective_3: 6.977\n  - objective_4: 28.44\n  - objective_5: 12.72\n  - objective_6: 6.493\n  - objective_7: 12.9\n  - objective_8: 5.569\n  - objective_9: 11.12\n  - objective_10: 13.51\n  - objective_11: 5.981\n  - objective_12: 8.044\n  - objective_13: 6.329\n  - objective_14: 6.692\n  - objective_15: 12.85\n  - objective_16: 9.593\n  - objective_17: 513\n  - objective_18: 540.8\n  - objective_19: -1468\n  - objective_20: 206.6\n  - objective_21: -7.654\n  - objective_22: -8.177\n  - objective_23: -0.8204\n  - objective_24: -7.88\n  - objective_25: 0.2417\n  - objective_26: 84.03\n  - objective_27: 2.361\n  - objective_28: 85.88\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.74\n  - objective_33: -156.4\n  - objective_34: -314.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=135, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2205, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5680, fidelity=low\n\n### Design 269: Stretched-exp bump tail regresses\nConsensus score: 0.698\nTop in: obj_14 (#2)\nObjective scores:\n  - objective_0: 17.06\n  - objective_1: 7.636\n  - objective_2: 17.34\n  - objective_3: 7.008\n  - objective_4: 31.34\n  - objective_5: 14.2\n  - objective_6: 15.97\n  - objective_7: 16.17\n  - objective_8: 5.735\n  - objective_9: 11.3\n  - objective_10: 13.46\n  - objective_11: 6.176\n  - objective_12: 8.186\n  - objective_13: 6.492\n  - objective_14: 6.77\n  - objective_15: 16.18\n  - objective_16: 9.951\n  - objective_17: 517.3\n  - objective_18: 560.2\n  - objective_19: -1448\n  - objective_20: 207\n  - objective_21: -7.333\n  - objective_22: -8.132\n  - objective_23: 5.282\n  - objective_24: -6.884\n  - objective_25: 7.348\n  - objective_26: 93.74\n  - objective_27: 4.973\n  - objective_28: 86.34\n  - objective_29: 29.29\n  - objective_30: 28.62\n  - objective_31: -320\n  - objective_32: 27.93\n  - objective_33: -164.8\n  - objective_34: -310.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=89, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=203, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=500, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=874, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1775, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7959, fidelity=low\n\n### Design 214: Tie+gamma band gate (dxs)\nConsensus score: 0.731\nTop in: obj_18 (#1)\nObjective scores:\n  - objective_0: 20.55\n  - objective_1: 8.871\n  - objective_2: 18.77\n  - objective_3: 10.82\n  - objective_4: 32.27\n  - objective_5: 13.58\n  - objective_6: 6.482\n  - objective_7: 14.39\n  - objective_8: 6.411\n  - objective_9: 18.36\n  - objective_10: 14.46\n  - objective_11: 7.092\n  - objective_12: 14.42\n  - objective_13: 7.066\n  - objective_14: 7.718\n  - objective_15: 14.4\n  - objective_16: 11.08\n  - objective_17: 446.7\n  - objective_18: 513.1\n  - objective_19: -771.3\n  - objective_20: 213.9\n  - objective_21: -7.308\n  - objective_22: -7.677\n  - objective_23: -3.74\n  - objective_24: -7.967\n  - objective_25: -2.734\n  - objective_26: 130.9\n  - objective_27: 1.203\n  - objective_28: 126.2\n  - objective_29: 34.75\n  - objective_30: 34.21\n  - objective_31: -226\n  - objective_32: 8.694\n  - objective_33: -155.5\n  - objective_34: -224\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1834, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3015, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5215, fidelity=low\n\n### Design 252: Abs-gap gate regressed\nConsensus score: 0.773\nTop in: obj_18 (#3), obj_27 (#2)\nObjective scores:\n  - objective_0: 28.35\n  - objective_1: 9.353\n  - objective_2: 27.97\n  - objective_3: 18.34\n  - objective_4: 33.57\n  - objective_5: 14.65\n  - objective_6: 6.96\n  - objective_7: 22.64\n  - objective_8: 6.854\n  - objective_9: 25.99\n  - objective_10: 16.3\n  - objective_11: 7.374\n  - objective_12: 21.78\n  - objective_13: 7.289\n  - objective_14: 7.727\n  - objective_15: 22.73\n  - objective_16: 11.8\n  - objective_17: 383.7\n  - objective_18: 517.8\n  - objective_19: -284.9\n  - objective_20: 221.3\n  - objective_21: -6.897\n  - objective_22: -7.693\n  - objective_23: -5.801\n  - objective_24: -8.024\n  - objective_25: -5.956\n  - objective_26: 187.8\n  - objective_27: 0.4194\n  - objective_28: 167\n  - objective_29: 39.89\n  - objective_30: 39.35\n  - objective_31: -160\n  - objective_32: 1.459\n  - objective_33: -136.6\n  - objective_34: -158.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=488, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=759, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3874, fidelity=low\n\n### Design 272: Gap-only tie mix regresses hard\nConsensus score: 0.778\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 26.76\n  - objective_1: 9.051\n  - objective_2: 26.5\n  - objective_3: 17.03\n  - objective_4: 33.54\n  - objective_5: 14.29\n  - objective_6: 6.877\n  - objective_7: 21.38\n  - objective_8: 6.766\n  - objective_9: 25.27\n  - objective_10: 15.41\n  - objective_11: 7.184\n  - objective_12: 20.82\n  - objective_13: 7.22\n  - objective_14: 7.667\n  - objective_15: 21.38\n  - objective_16: 11.69\n  - objective_17: 383.3\n  - objective_18: 517.2\n  - objective_19: -241\n  - objective_20: 221.2\n  - objective_21: -6.771\n  - objective_22: -7.69\n  - objective_23: -5.856\n  - objective_24: -8.035\n  - objective_25: -5.871\n  - objective_26: 190\n  - objective_27: 1.375\n  - objective_28: 167\n  - objective_29: 39.77\n  - objective_30: 39.25\n  - objective_31: -160\n  - objective_32: 2.01\n  - objective_33: -119.1\n  - objective_34: -158.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=95, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=460, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=666, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1497, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1967, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3828, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.802\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.890\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\n  - objective_32: -0.1222\n  - objective_33: -34.45\n  - objective_34: -56.92\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.933\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\n  - objective_32: 3.674\n  - objective_33: -1.14\n  - objective_34: -25.45\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.983\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.986\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 2** (stuck):\nAssessment: Progress remains largely stalled: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step grows sharply at N≈640–1280, indicating weak tail efficiency/headroom r...\nDirections: Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios medi...\nWeight adjustments: {0: 0.1, 1: 0.15, 2: 0.15, 3: 0.2, 4: 0.1, 5: 0.1, 6: 0.15, 7: 0.2, 8: 0.15, 9: 0.15, 10: 0.1, 11: 0.1, 12: 0.2, 13: 0.1, 14: 0.1, 15: 0.25, 16: 0.05, 17: 0.0, 18: 0.05, 19: 0.6, 20: 1.3, 21: 1.4, 22: 1.6, 23: 0.6, 24: 1.4, 25: 1.3, 26: 1.3, 27: 1.4, 28: 1.7, 29: 1.4, 30: 1.3, 31: 1.6}\n\n**Round 3** (breakthrough_needed):\nAssessment: Progress is still plateauing in the same regime: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step and budget-ratio deteriorate sharply around N≈640–1280. ...\nDirections: Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like ...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.3, 4: 0.0, 5: 0.0, 6: 0.05, 7: 0.3, 8: 0.0, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.1, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.3, 21: 1.4, 22: 1.7, 23: 0.9, 24: 1.5, 26: 1.3, 28: 1.6, 29: 1.4, 30: 1.3, 31: 1.7}\n\n**Round 4** (stuck):\nAssessment: Progress has produced multiple designs that reliably clear up to N=1280, but improvements are not translating into better tail headroom for the next scheduled jumps (≈1810, 2560). Recent iterations st...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.05, 4: 0.0, 5: 0.0, 6: 0.05, 7: 0.1, 8: 0.05, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.8, 20: 1.4, 21: 1.5, 22: 1.7, 23: 1.2, 24: 1.6, 25: 1.1, 26: 1.4, 27: 0.8, 28: 1.7, 29: 1.4, 30: 1.3, 31: 1.8, 32: 0.0, 33: 2.0}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"The search has produced multiple designs that reliably clear the schedule through N=1280, so the dynamics are not brittle at the pass/fail gate. However, tail efficiency/headroom is still the bottleneck: median_step grows to a large fraction of (or beyond) the schedule budget around N≈905–1280, and recent variants often regress earlier (e.g., failing at N=453). Net: progress on “reach” is good, but we are not yet converting it into safe clearance for the next scheduled jumps (≈1810, 2560).\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Pure extrapolation of median_step can be optimistic under censoring and does not reflect schedule-faithful reach/headroom; useful only as a weak auxiliary signal.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Penalizes unsolved_fraction below 0.5 (and margins near 0.45), which conflicts with the evaluator’s intended u≈0.49 behavior; tends to push the optimizer the wrong way.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"AIC-mixed extrapolation is smoother than R² but still primarily step-extrapolation; can overvalue small-N trends and doesn’t directly enforce schedule headroom at frontier.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Reasonable censor/near-budget modeling; only weakly sensitive to u<0.5. Still not reach-dominant, so keep as minor regularizer.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Explicitly targets low unsolved_fraction (u_good=0.15), which is misaligned with the schedule artifact; likely suppresses good designs.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Strongly penalizes u≈0.49 via 1/solved; directly contradicts the schedule’s run_till_median behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Adds a p_last success penalty around p=0.5; misaligned with intended u≈0.49 and not reach-dominant.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware step extrapolation; generally agrees with the main cluster but still not schedule-faithful/reach-first.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Mostly step-fit with failure penalties only above 0.5; acceptable but redundant with better reach/headroom objectives.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Expected-steps modeling is fine, but it remains extrapolation-centric and can be gamed by short prefixes; keep low.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Hard preference for u_target=0.20 and exponent≈1.2; conflicts with u≈0.49 artifact and can distort search.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Targets p_target≥0.65 explicitly; this is not what the schedule measures and will punish otherwise-strong designs.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Includes margin-to-0.5 shaping (u<=0.38) that effectively penalizes intended u≈0.49 behavior; avoid.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Reliability amplification via p^k will penalize the u≈0.49 regime; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Similar p-adjusted steps/power fit; again penalizes the intended near-0.5 regime and is not reach-first.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware fitting using uf>=0.5 only is compatible with schedule-faithful success; decent auxiliary scaling check.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Explicit penalty to push u well below 0.5 (u_target=0.30) is misaligned with run_till_median outcomes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Disagrees strongly with the rest (negative median tau) and can invert incentives; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Explicitly prefers u<=0.3/0.2; conflicts with intended u≈0.49. Not useful here.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Schedule-aware shaping around the u=0.5 gate plus strong anti-truncation; good complementary signal to reach-dominant objectives.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-first with hard penalties for failing before key Ns; strong alignment with ‘push the frontier’ goal.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Reach-first with solid tie-breakers (slack, tail slope/accel, next-N clearance); helpful for distinguishing many N_max=1280 designs.\",\n      \"weight_multiplier\": 2.0\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Successful-prefix clearance N* concept is well matched to the bottleneck (budget headroom) without penalizing u≈0.49.\",\n      \"weight_multiplier\": 2.0\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Conservative worst-window clearance toward 1280/2560 and tail slack; useful but somewhat complex/fragile—keep moderate.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach-dominant plus conservative predicted failure point in ratio space; good ‘headroom to next jumps’ signal.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Ratio-clearance N* at safety=0.60 is a good idea but has low agreement and can overreact to noisy tail fits; keep small.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Tail-only headroom-to-1280 gate is useful for the regime we’re in (many reach 453–1280); keep fairly high.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/acceleration and margin penalties are relevant; low agreement suggests it’s best as a tie-breaker only.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump (640→905→1280) headroom predictor + k_local>2 penalty matches the observed failure mode; strong and actionable.\",\n      \"weight_multiplier\": 2.1\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Composite reach + success-only scaling + censor-consistency; good secondary guardrail once reach saturates.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 with additional frontier robustness terms; keep as secondary support.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Schedule-faithful lexicographic reach objective (max_solved_N dominates) is the right backbone for the current phase.\",\n      \"weight_multiplier\": 2.2\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Negative median tau (disagrees with the main cluster); likely incentivizes a different, currently unhelpful direction—disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Strong schedule-faithful reach with heavy tail headroom and next-jump clearance tie-breakers; highly aligned with the bottleneck.\",\n      \"weight_multiplier\": 2.4\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Best current formulation: schedule-faithful reach plus conservative next-N (and critical 1810/2560) budget-overshoot, cliffs, and a light censor check—exactly what we need to improve beyond N=1280.\",\n      \"weight_multiplier\": 2.6\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1280 bottleneck: (1) compute median_step / schedule_budget (not run max_steps) on the successful cleared prefix, and heavily score the tail (last 2–4) plus predicted ratios at the next scheduled Ns (1810, 2560) using a conservative worst-of-window tail fit; (2) add an explicit ‘budget-cliff’ hazard term (positive jump in log ratio or log median between 905→1280 and 1280→1810 predicted); (3) include at most one censor-consistency constraint using the first uf>=0.5 level to prevent overly optimistic extrapolation, but otherwise ignore failures. Keep objectives smooth, vmap-friendly, and avoid any penalty that depends continuously on uf when uf<0.5.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T13:56:17.421173Z"
}

==> anc/logs/records/llm_log/meta_agent/round_6.json <==
{
  "meta_round_id": 6,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "The search has produced multiple designs that clear the schedule through N=1280, indicating the core DMM dynamics are not fundamentally brittle at the uf<0.5 gate. However, progress is still bottlenecked by post-1280 headroom: median_step consumes too much of the schedule budget at 905/1280, and conservative extrapolations suggest failure at the next scheduled jumps (≈1810, 2560). Recent designs (299–308) regressed back to only clearing ~640, so the exploration is not yet consistently improving the tail regime.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Extrapolation-to-N=2000 from small-N medians; strongly confounded by schedule artifact (uf≈0.49 successes) and not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 1,
        "assessment": "Explicitly penalizes unsolved_fraction below 0.5 (via p_solve), which is known to be an intended artifact; misaligns with evaluator semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Restart-adjusted expected steps uses u continuously; inadvertently punishes intended uf≈0.49 behavior; not aligned with schedule-faithful success definition.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 3,
        "assessment": "Censor/unsolved shaping still treats u as continuous cost below 0.5; encourages moving u away from 0.49 rather than improving headroom/steps.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 4,
        "assessment": "Reliability penalty centered at u_good=0.15 conflicts with schedule artifact; will select against otherwise-good designs.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Uses eff=steps/(1-u); heavily penalizes uf≈0.49 successes; misaligned.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Soft floors on success probability still distort the pass/fail nature; tends to reward designs that game u rather than clear more levels with headroom.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware but still uses u continuously; not schedule-faithful regarding uf≈0.49.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 8,
        "assessment": "Continuous failure penalty around 0.5 (mean softplus(uns-0.5)) is OK, but still adds pressure on uf<0.5 points; not primarily targeting headroom.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "Expected-steps proxy uses u continuously; conflicts with intended uf≈0.49; can rank misleadingly.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 10,
        "assessment": "Adds explicit margin penalty to push u toward 0.2; directly contradicts schedule artifact; harmful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Fits p(N) and penalizes not reaching p_target≈0.65; incompatible with uf≈0.49 success artifact.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Margin penalty based on u<0.38; again conflicts with schedule semantics; suppress.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Reliability amplification via p^k still penalizes uf≈0.49 successes; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Explicitly penalizes unsolveds above 0.30 across scales; misaligned with schedule artifact.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware but still uses p_solve continuously and divides by it; conflicts with uf≈0.49 intended behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Penalizes unsolved_fraction relative to 0.30 and budget saturation; not schedule-faithful and encourages pushing u away from 0.49.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Anti-correlated with the main objective cluster (negative median tau); empirically misleading for this evaluator.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Heavily rewards u<=0.2/0.3 and penalizes brittleness near 0.5; contradicts intended uf≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Schedule-aware soft-pass around u≈0.5 and anti-truncation; generally aligned and encourages reaching more levels, but weaker focus on post-1280 headroom than newer reach+headroom objectives.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 20,
        "assessment": "Reach-dominant with clear tie-breaks on last successful median and tail slack; broadly aligned and useful for driving N upward.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 21,
        "assessment": "Successful-prefix reach with slack/tail/next-step clearance; strongly aligned with the current bottleneck (headroom to next scheduled N).",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 22,
        "assessment": "Clearance-N* style objective using only successful prefix and schedule budgets; properly avoids penalizing uf≈0.49; good headroom signal.",
        "weight_multiplier": 1.7
      },
      {
        "objective_id": 23,
        "assessment": "Worst-of-window clearance terms at 1280/2560 are directionally useful, but this objective is low-agreement/noisy; keep as a small diversity component.",
        "weight_multiplier": 0.7
      },
      {
        "objective_id": 24,
        "assessment": "Reach-dominant with conservative predicted failure point in ratio-space and budget-cliff penalty; aligns with ‘tail hazard’ problem.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 25,
        "assessment": "Clearance N* at a strict ratio threshold plus hazard penalties; somewhat low-agreement and can be overly sensitive; keep but downweight.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail headroom-to-1280 objective; high agreement and directly targets the relevant regime once N_max is large enough.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/margin penalties are sensible, but very low agreement; likely too weak/unstable as a main driver.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump (640→905→1280) headroom and k_local control; high agreement and strongly aligned with the current bottleneck preceding 1810/2560.",
        "weight_multiplier": 1.9
      },
      {
        "objective_id": 29,
        "assessment": "Reach-first composite using successful points only, with censor-consistency; aligned and helpful as a secondary scaling guardrail.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 with extra frontier robustness terms; aligned and redundant but still useful; moderate amplification.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 31,
        "assessment": "Lexicographic schedule-faithful reach (max_solved_N) with robust slope and censor penalty; very aligned, good anchor for consensus.",
        "weight_multiplier": 2.0
      },
      {
        "objective_id": 32,
        "assessment": "Negative median agreement (median_tau<0); likely ranks designs oppositely to the main goal cluster.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Schedule-faithful lexicographic reach with strong tail headroom/next-N clearance tie-breakers; high agreement and directly targets post-1280 hazard.",
        "weight_multiplier": 2.2
      },
      {
        "objective_id": 34,
        "assessment": "Reach-dominant schedule-faithful score with worst-window next-N clearance and cliff penalties; highly aligned and one of the best proxies for 1810/2560 readiness.",
        "weight_multiplier": 2.5
      },
      {
        "objective_id": 35,
        "assessment": "Current best-aligned objective: schedule-faithful reach dominates, with tail-heavy headroom and explicit post-1280 bottleneck/hazard checks (1810/2560). This matches the observed failure mode and should drive the right improvements.",
        "weight_multiplier": 3.0
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 readiness: (1) explicitly compute schedule_budget(N) and minimize a smooth-max of median_step/schedule_budget over the last 3 cleared Ns plus conservative worst-window predictions at the next two scheduled Ns (especially 1810 and 2560); (2) add a dedicated ‘budget-cliff’ hazard term focusing on predicted/observed jumps in log(median_step/schedule_budget) across 905→1280 and 1280→1810; (3) add a stability/robustness tie-breaker that penalizes large disagreement across repeated runs at the same N (if present) using only pass/fail plus headroom (median/budget), not uf magnitude."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n### Objective 35\n- Description: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 | 35 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.43 | 0.87 | 0.50 | 0.73 | 0.41 | 0.42 | 0.82 | 0.54 | 0.73 | 0.38 | 0.39 | 0.74 | 0.58 | 0.28 | 0.81 | 0.22 | -0.49 | 0.19 | 0.71 | 0.53 | 0.77 | 0.63 | 0.18 | 0.59 | 0.19 | 0.71 | 0.10 | 0.76 | 0.76 | 0.76 | 0.80 | -0.04 | 0.75 | 0.76 | 0.77 |\n| 1 | 0.43 | 1.00 | 0.44 | 0.59 | 0.58 | 0.70 | 0.48 | 0.48 | 0.79 | 0.39 | 0.72 | 0.80 | 0.50 | 0.68 | 0.71 | 0.50 | 0.60 | -0.09 | 0.40 | 0.51 | 0.51 | 0.47 | 0.32 | -0.07 | 0.24 | 0.03 | 0.35 | 0.06 | 0.47 | 0.48 | 0.48 | 0.44 | -0.23 | 0.36 | 0.37 | 0.39 |\n| 2 | 0.87 | 0.44 | 1.00 | 0.52 | 0.78 | 0.45 | 0.46 | 0.85 | 0.54 | 0.72 | 0.41 | 0.41 | 0.76 | 0.53 | 0.26 | 0.83 | 0.26 | -0.44 | 0.24 | 0.70 | 0.52 | 0.72 | 0.58 | 0.18 | 0.57 | 0.20 | 0.68 | 0.09 | 0.73 | 0.73 | 0.73 | 0.76 | -0.02 | 0.72 | 0.72 | 0.74 |\n| 3 | 0.50 | 0.59 | 0.52 | 1.00 | 0.64 | 0.71 | 0.63 | 0.58 | 0.62 | 0.37 | 0.68 | 0.59 | 0.57 | 0.48 | 0.43 | 0.61 | 0.58 | -0.08 | 0.51 | 0.47 | 0.40 | 0.47 | 0.30 | 0.08 | 0.33 | 0.19 | 0.42 | 0.18 | 0.49 | 0.43 | 0.44 | 0.43 | -0.08 | 0.39 | 0.38 | 0.43 |\n| 4 | 0.73 | 0.58 | 0.78 | 0.64 | 1.00 | 0.60 | 0.52 | 0.79 | 0.59 | 0.61 | 0.55 | 0.53 | 0.74 | 0.55 | 0.36 | 0.81 | 0.42 | -0.30 | 0.36 | 0.72 | 0.56 | 0.69 | 0.53 | 0.15 | 0.52 | 0.20 | 0.62 | 0.09 | 0.71 | 0.68 | 0.68 | 0.68 | -0.04 | 0.63 | 0.62 | 0.67 |\n| 5 | 0.41 | 0.70 | 0.45 | 0.71 | 0.60 | 1.00 | 0.71 | 0.50 | 0.71 | 0.28 | 0.81 | 0.69 | 0.50 | 0.47 | 0.57 | 0.54 | 0.75 | 0.06 | 0.65 | 0.39 | 0.44 | 0.40 | 0.25 | 0.07 | 0.23 | 0.22 | 0.30 | 0.26 | 0.40 | 0.35 | 0.35 | 0.35 | -0.07 | 0.29 | 0.28 | 0.33 |\n| 6 | 0.42 | 0.48 | 0.46 | 0.63 | 0.52 | 0.71 | 1.00 | 0.52 | 0.54 | 0.27 | 0.61 | 0.51 | 0.46 | 0.35 | 0.35 | 0.55 | 0.59 | 0.01 | 0.60 | 0.35 | 0.36 | 0.38 | 0.23 | 0.24 | 0.31 | 0.35 | 0.33 | 0.37 | 0.38 | 0.31 | 0.31 | 0.33 | 0.08 | 0.30 | 0.30 | 0.34 |\n| 7 | 0.82 | 0.48 | 0.85 | 0.58 | 0.79 | 0.50 | 0.52 | 1.00 | 0.60 | 0.70 | 0.46 | 0.47 | 0.81 | 0.55 | 0.30 | 0.96 | 0.32 | -0.38 | 0.28 | 0.70 | 0.49 | 0.71 | 0.56 | 0.18 | 0.56 | 0.22 | 0.67 | 0.13 | 0.73 | 0.72 | 0.72 | 0.74 | -0.03 | 0.70 | 0.69 | 0.73 |\n| 8 | 0.54 | 0.79 | 0.54 | 0.62 | 0.59 | 0.71 | 0.54 | 0.60 | 1.00 | 0.48 | 0.72 | 0.74 | 0.60 | 0.72 | 0.67 | 0.60 | 0.57 | -0.14 | 0.40 | 0.54 | 0.49 | 0.56 | 0.41 | -0.02 | 0.30 | 0.09 | 0.42 | 0.12 | 0.53 | 0.51 | 0.51 | 0.53 | -0.22 | 0.42 | 0.44 | 0.46 |\n| 9 | 0.73 | 0.39 | 0.72 | 0.37 | 0.61 | 0.28 | 0.27 | 0.70 | 0.48 | 1.00 | 0.31 | 0.39 | 0.74 | 0.59 | 0.24 | 0.67 | 0.11 | -0.60 | 0.03 | 0.75 | 0.44 | 0.71 | 0.60 | 0.11 | 0.58 | 0.04 | 0.71 | -0.09 | 0.76 | 0.83 | 0.83 | 0.83 | -0.10 | 0.78 | 0.81 | 0.80 |\n| 10 | 0.38 | 0.72 | 0.41 | 0.68 | 0.55 | 0.81 | 0.61 | 0.46 | 0.72 | 0.31 | 1.00 | 0.73 | 0.49 | 0.52 | 0.61 | 0.49 | 0.71 | 0.02 | 0.56 | 0.40 | 0.44 | 0.39 | 0.22 | -0.02 | 0.19 | 0.11 | 0.29 | 0.17 | 0.39 | 0.36 | 0.36 | 0.35 | -0.17 | 0.28 | 0.29 | 0.33 |\n| 11 | 0.39 | 0.80 | 0.41 | 0.59 | 0.53 | 0.69 | 0.51 | 0.47 | 0.74 | 0.39 | 0.73 | 1.00 | 0.49 | 0.59 | 0.66 | 0.47 | 0.62 | -0.04 | 0.43 | 0.47 | 0.41 | 0.41 | 0.26 | -0.07 | 0.20 | 0.03 | 0.30 | 0.06 | 0.41 | 0.42 | 0.43 | 0.39 | -0.23 | 0.31 | 0.32 | 0.35 |\n| 12 | 0.74 | 0.50 | 0.76 | 0.57 | 0.74 | 0.50 | 0.46 | 0.81 | 0.60 | 0.74 | 0.49 | 0.49 | 1.00 | 0.59 | 0.35 | 0.82 | 0.34 | -0.38 | 0.25 | 0.72 | 0.45 | 0.69 | 0.53 | 0.12 | 0.50 | 0.15 | 0.63 | 0.07 | 0.70 | 0.72 | 0.72 | 0.72 | -0.09 | 0.65 | 0.67 | 0.70 |\n| 13 | 0.58 | 0.68 | 0.53 | 0.48 | 0.55 | 0.47 | 0.35 | 0.55 | 0.72 | 0.59 | 0.52 | 0.59 | 0.59 | 1.00 | 0.57 | 0.56 | 0.34 | -0.37 | 0.16 | 0.62 | 0.51 | 0.64 | 0.52 | -0.08 | 0.35 | -0.03 | 0.51 | -0.03 | 0.59 | 0.62 | 0.62 | 0.62 | -0.30 | 0.50 | 0.55 | 0.54 |\n| 14 | 0.28 | 0.71 | 0.26 | 0.43 | 0.36 | 0.57 | 0.35 | 0.30 | 0.67 | 0.24 | 0.61 | 0.66 | 0.35 | 0.57 | 1.00 | 0.33 | 0.55 | 0.01 | 0.32 | 0.32 | 0.39 | 0.32 | 0.23 | -0.17 | 0.06 | -0.02 | 0.17 | 0.07 | 0.28 | 0.29 | 0.29 | 0.28 | -0.29 | 0.18 | 0.20 | 0.21 |\n| 15 | 0.81 | 0.50 | 0.83 | 0.61 | 0.81 | 0.54 | 0.55 | 0.96 | 0.60 | 0.67 | 0.49 | 0.47 | 0.82 | 0.56 | 0.33 | 1.00 | 0.35 | -0.36 | 0.31 | 0.71 | 0.50 | 0.72 | 0.55 | 0.19 | 0.56 | 0.23 | 0.67 | 0.14 | 0.74 | 0.72 | 0.72 | 0.74 | -0.02 | 0.69 | 0.69 | 0.73 |\n| 16 | 0.22 | 0.60 | 0.26 | 0.58 | 0.42 | 0.75 | 0.59 | 0.32 | 0.57 | 0.11 | 0.71 | 0.62 | 0.34 | 0.34 | 0.55 | 0.35 | 1.00 | 0.25 | 0.67 | 0.23 | 0.26 | 0.22 | 0.09 | -0.01 | 0.05 | 0.15 | 0.12 | 0.24 | 0.22 | 0.19 | 0.19 | 0.17 | -0.10 | 0.10 | 0.10 | 0.14 |\n| 17 | -0.49 | -0.09 | -0.44 | -0.08 | -0.30 | 0.06 | 0.01 | -0.38 | -0.14 | -0.60 | 0.02 | -0.04 | -0.38 | -0.37 | 0.01 | -0.36 | 0.25 | 1.00 | 0.29 | -0.50 | -0.24 | -0.51 | -0.53 | -0.10 | -0.48 | 0.03 | -0.55 | 0.15 | -0.51 | -0.55 | -0.55 | -0.57 | 0.07 | -0.62 | -0.64 | -0.59 |\n| 18 | 0.19 | 0.40 | 0.24 | 0.51 | 0.36 | 0.65 | 0.60 | 0.28 | 0.40 | 0.03 | 0.56 | 0.43 | 0.25 | 0.16 | 0.32 | 0.31 | 0.67 | 0.29 | 1.00 | 0.13 | 0.23 | 0.16 | 0.03 | 0.13 | 0.08 | 0.32 | 0.10 | 0.39 | 0.16 | 0.08 | 0.08 | 0.08 | 0.07 | 0.05 | 0.03 | 0.08 |\n| 19 | 0.71 | 0.51 | 0.70 | 0.47 | 0.72 | 0.39 | 0.35 | 0.70 | 0.54 | 0.75 | 0.40 | 0.47 | 0.72 | 0.62 | 0.32 | 0.71 | 0.23 | -0.50 | 0.13 | 1.00 | 0.53 | 0.76 | 0.61 | 0.09 | 0.58 | 0.07 | 0.72 | -0.06 | 0.83 | 0.85 | 0.86 | 0.85 | -0.11 | 0.76 | 0.79 | 0.79 |\n| 20 | 0.53 | 0.51 | 0.52 | 0.40 | 0.56 | 0.44 | 0.36 | 0.49 | 0.49 | 0.44 | 0.44 | 0.41 | 0.45 | 0.51 | 0.39 | 0.50 | 0.26 | -0.24 | 0.23 | 0.53 | 1.00 | 0.59 | 0.37 | -0.04 | 0.36 | 0.07 | 0.49 | 0.02 | 0.61 | 0.52 | 0.52 | 0.57 | -0.17 | 0.50 | 0.52 | 0.52 |\n| 21 | 0.77 | 0.47 | 0.72 | 0.47 | 0.69 | 0.40 | 0.38 | 0.71 | 0.56 | 0.71 | 0.39 | 0.41 | 0.69 | 0.64 | 0.32 | 0.72 | 0.22 | -0.51 | 0.16 | 0.76 | 0.59 | 1.00 | 0.71 | 0.17 | 0.63 | 0.17 | 0.78 | 0.07 | 0.85 | 0.78 | 0.78 | 0.83 | -0.06 | 0.77 | 0.80 | 0.80 |\n| 22 | 0.63 | 0.32 | 0.58 | 0.30 | 0.53 | 0.25 | 0.23 | 0.56 | 0.41 | 0.60 | 0.22 | 0.26 | 0.53 | 0.52 | 0.23 | 0.55 | 0.09 | -0.53 | 0.03 | 0.61 | 0.37 | 0.71 | 1.00 | 0.19 | 0.55 | 0.17 | 0.63 | 0.05 | 0.64 | 0.62 | 0.63 | 0.68 | -0.00 | 0.65 | 0.67 | 0.65 |\n| 23 | 0.18 | -0.07 | 0.18 | 0.08 | 0.15 | 0.07 | 0.24 | 0.18 | -0.02 | 0.11 | -0.02 | -0.07 | 0.12 | -0.08 | -0.17 | 0.19 | -0.01 | -0.10 | 0.13 | 0.09 | -0.04 | 0.17 | 0.19 | 1.00 | 0.47 | 0.58 | 0.28 | 0.39 | 0.18 | 0.12 | 0.12 | 0.15 | 0.69 | 0.22 | 0.21 | 0.22 |\n| 24 | 0.59 | 0.24 | 0.57 | 0.33 | 0.52 | 0.23 | 0.31 | 0.56 | 0.30 | 0.58 | 0.19 | 0.20 | 0.50 | 0.35 | 0.06 | 0.56 | 0.05 | -0.48 | 0.08 | 0.58 | 0.36 | 0.63 | 0.55 | 0.47 | 1.00 | 0.27 | 0.78 | 0.09 | 0.67 | 0.60 | 0.60 | 0.64 | 0.25 | 0.68 | 0.69 | 0.68 |\n| 25 | 0.19 | 0.03 | 0.20 | 0.19 | 0.20 | 0.22 | 0.35 | 0.22 | 0.09 | 0.04 | 0.11 | 0.03 | 0.15 | -0.03 | -0.02 | 0.23 | 0.15 | 0.03 | 0.32 | 0.07 | 0.07 | 0.17 | 0.17 | 0.58 | 0.27 | 1.00 | 0.17 | 0.63 | 0.12 | 0.06 | 0.06 | 0.09 | 0.47 | 0.14 | 0.12 | 0.14 |\n| 26 | 0.71 | 0.35 | 0.68 | 0.42 | 0.62 | 0.30 | 0.33 | 0.67 | 0.42 | 0.71 | 0.29 | 0.30 | 0.63 | 0.51 | 0.17 | 0.67 | 0.12 | -0.55 | 0.10 | 0.72 | 0.49 | 0.78 | 0.63 | 0.28 | 0.78 | 0.17 | 1.00 | 0.02 | 0.83 | 0.74 | 0.74 | 0.78 | 0.05 | 0.79 | 0.83 | 0.81 |\n| 27 | 0.10 | 0.06 | 0.09 | 0.18 | 0.09 | 0.26 | 0.37 | 0.13 | 0.12 | -0.09 | 0.17 | 0.06 | 0.07 | -0.03 | 0.07 | 0.14 | 0.24 | 0.15 | 0.39 | -0.06 | 0.02 | 0.07 | 0.05 | 0.39 | 0.09 | 0.63 | 0.02 | 1.00 | -0.02 | -0.07 | -0.07 | -0.03 | 0.33 | -0.02 | -0.02 | -0.01 |\n| 28 | 0.76 | 0.47 | 0.73 | 0.49 | 0.71 | 0.40 | 0.38 | 0.73 | 0.53 | 0.76 | 0.39 | 0.41 | 0.70 | 0.59 | 0.28 | 0.74 | 0.22 | -0.51 | 0.16 | 0.83 | 0.61 | 0.85 | 0.64 | 0.18 | 0.67 | 0.12 | 0.83 | -0.02 | 1.00 | 0.86 | 0.87 | 0.89 | -0.05 | 0.82 | 0.84 | 0.87 |\n| 29 | 0.76 | 0.48 | 0.73 | 0.43 | 0.68 | 0.35 | 0.31 | 0.72 | 0.51 | 0.83 | 0.36 | 0.42 | 0.72 | 0.62 | 0.29 | 0.72 | 0.19 | -0.55 | 0.08 | 0.85 | 0.52 | 0.78 | 0.62 | 0.12 | 0.60 | 0.06 | 0.74 | -0.07 | 0.86 | 1.00 | 0.99 | 0.92 | -0.10 | 0.83 | 0.85 | 0.87 |\n| 30 | 0.76 | 0.48 | 0.73 | 0.44 | 0.68 | 0.35 | 0.31 | 0.72 | 0.51 | 0.83 | 0.36 | 0.43 | 0.72 | 0.62 | 0.29 | 0.72 | 0.19 | -0.55 | 0.08 | 0.86 | 0.52 | 0.78 | 0.63 | 0.12 | 0.60 | 0.06 | 0.74 | -0.07 | 0.87 | 0.99 | 1.00 | 0.93 | -0.10 | 0.83 | 0.85 | 0.87 |\n| 31 | 0.80 | 0.44 | 0.76 | 0.43 | 0.68 | 0.35 | 0.33 | 0.74 | 0.53 | 0.83 | 0.35 | 0.39 | 0.72 | 0.62 | 0.28 | 0.74 | 0.17 | -0.57 | 0.08 | 0.85 | 0.57 | 0.83 | 0.68 | 0.15 | 0.64 | 0.09 | 0.78 | -0.03 | 0.89 | 0.92 | 0.93 | 1.00 | -0.07 | 0.85 | 0.90 | 0.89 |\n| 32 | -0.04 | -0.23 | -0.02 | -0.08 | -0.04 | -0.07 | 0.08 | -0.03 | -0.22 | -0.10 | -0.17 | -0.23 | -0.09 | -0.30 | -0.29 | -0.02 | -0.10 | 0.07 | 0.07 | -0.11 | -0.17 | -0.06 | -0.00 | 0.69 | 0.25 | 0.47 | 0.05 | 0.33 | -0.05 | -0.10 | -0.10 | -0.07 | 1.00 | 0.03 | -0.01 | -0.00 |\n| 33 | 0.75 | 0.36 | 0.72 | 0.39 | 0.63 | 0.29 | 0.30 | 0.70 | 0.42 | 0.78 | 0.28 | 0.31 | 0.65 | 0.50 | 0.18 | 0.69 | 0.10 | -0.62 | 0.05 | 0.76 | 0.50 | 0.77 | 0.65 | 0.22 | 0.68 | 0.14 | 0.79 | -0.02 | 0.82 | 0.83 | 0.83 | 0.85 | 0.03 | 1.00 | 0.89 | 0.87 |\n| 34 | 0.76 | 0.37 | 0.72 | 0.38 | 0.62 | 0.28 | 0.30 | 0.69 | 0.44 | 0.81 | 0.29 | 0.32 | 0.67 | 0.55 | 0.20 | 0.69 | 0.10 | -0.64 | 0.03 | 0.79 | 0.52 | 0.80 | 0.67 | 0.21 | 0.69 | 0.12 | 0.83 | -0.02 | 0.84 | 0.85 | 0.85 | 0.90 | -0.01 | 0.89 | 1.00 | 0.92 |\n| 35 | 0.77 | 0.39 | 0.74 | 0.43 | 0.67 | 0.33 | 0.34 | 0.73 | 0.46 | 0.80 | 0.33 | 0.35 | 0.70 | 0.54 | 0.21 | 0.73 | 0.14 | -0.59 | 0.08 | 0.79 | 0.52 | 0.80 | 0.65 | 0.22 | 0.68 | 0.14 | 0.81 | -0.01 | 0.87 | 0.87 | 0.87 | 0.89 | -0.00 | 0.87 | 0.92 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.027, median_tau=0.59, range=[-0.49, 0.87]\n- Objective 1: default_weight=0.024, median_tau=0.47, range=[-0.23, 0.80]\n- Objective 2: default_weight=0.032, median_tau=0.57, range=[-0.44, 0.87]\n- Objective 3: default_weight=0.030, median_tau=0.47, range=[-0.08, 0.71]\n- Objective 4: default_weight=0.042, median_tau=0.60, range=[-0.30, 0.81]\n- Objective 5: default_weight=0.031, median_tau=0.40, range=[-0.07, 0.81]\n- Objective 6: default_weight=0.016, median_tau=0.36, range=[0.01, 0.71]\n- Objective 7: default_weight=0.027, median_tau=0.58, range=[-0.38, 0.96]\n- Objective 8: default_weight=0.024, median_tau=0.53, range=[-0.22, 0.79]\n- Objective 9: default_weight=0.027, median_tau=0.59, range=[-0.60, 0.83]\n- Objective 10: default_weight=0.018, median_tau=0.39, range=[-0.17, 0.81]\n- Objective 11: default_weight=0.019, median_tau=0.41, range=[-0.23, 0.80]\n- Objective 12: default_weight=0.027, median_tau=0.59, range=[-0.38, 0.82]\n- Objective 13: default_weight=0.025, median_tau=0.54, range=[-0.37, 0.72]\n- Objective 14: default_weight=0.013, median_tau=0.29, range=[-0.29, 0.71]\n- Objective 15: default_weight=0.028, median_tau=0.60, range=[-0.36, 0.96]\n- Objective 16: default_weight=0.013, median_tau=0.24, range=[-0.10, 0.75]\n- Objective 17: default_weight=0.000, median_tau=-0.37, range=[-0.64, 0.29]\n- Objective 18: default_weight=0.012, median_tau=0.23, range=[0.03, 0.67]\n- Objective 19: default_weight=0.035, median_tau=0.61, range=[-0.50, 0.86]\n- Objective 20: default_weight=0.025, median_tau=0.49, range=[-0.24, 0.61]\n- Objective 21: default_weight=0.036, median_tau=0.64, range=[-0.51, 0.85]\n- Objective 22: default_weight=0.033, median_tau=0.53, range=[-0.53, 0.71]\n- Objective 23: default_weight=0.011, median_tau=0.15, range=[-0.17, 0.69]\n- Objective 24: default_weight=0.039, median_tau=0.50, range=[-0.48, 0.78]\n- Objective 25: default_weight=0.013, median_tau=0.15, range=[-0.03, 0.63]\n- Objective 26: default_weight=0.060, median_tau=0.62, range=[-0.55, 0.83]\n- Objective 27: default_weight=0.008, median_tau=0.07, range=[-0.09, 0.63]\n- Objective 28: default_weight=0.076, median_tau=0.64, range=[-0.51, 0.89]\n- Objective 29: default_weight=0.032, median_tau=0.62, range=[-0.55, 0.99]\n- Objective 30: default_weight=0.035, median_tau=0.62, range=[-0.55, 0.99]\n- Objective 31: default_weight=0.040, median_tau=0.64, range=[-0.57, 0.93]\n- Objective 32: default_weight=0.000, median_tau=-0.05, range=[-0.30, 0.69]\n- Objective 33: default_weight=0.036, median_tau=0.63, range=[-0.62, 0.89]\n- Objective 34: default_weight=0.039, median_tau=0.62, range=[-0.64, 0.92]\n- Objective 35: default_weight=0.045, median_tau=0.65, range=[-0.59, 0.92]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 308: Gap-correction tie: weak/neutral\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=36, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=77, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=122, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=281, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=305, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1234, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4386, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9485, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=47643, fidelity=medium\n\n### Design 307: Hysteretic tail latch regressed\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=89, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=122, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=203, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=705, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=989, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2172, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6171, fidelity=low\n\n### Design 306: Over-conservative tie gate\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=307, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1331, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2353, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3773, fidelity=low\n\n### Design 305: xl-shifted xs-tail gate (305)\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=161, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=389, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=405, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2590, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6001, fidelity=low\n\n### Design 304: Boltzmann top2 tie harmed tail\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=584, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1319, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1681, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5007, fidelity=low\n\n### Design 303: xl-normed xs-release (303)\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=124, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=182, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=341, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=502, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=983, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2100, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5106, fidelity=low\n\n### Design 302: xs-cap tail gate: mixed tail\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=128, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=192, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1384, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2541, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5209, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14823, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=51263, fidelity=medium\n\n### Design 301: g0-capped sqrt smoothmax\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=163, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=329, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=552, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2571, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2682, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6843, fidelity=low\n\n### Design 300: Bounded-gate + clamped LME tie\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=132, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=239, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=672, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1374, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1557, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3583, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5255, fidelity=low\n\n### Design 299: Over-narrow near-γ release regresses\nObjective: 35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=357, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=767, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1196, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1665, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2774, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4789, fidelity=low\n\n**Top Designs**:\nTop designs across 36 objectives (46 unique):\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.017\nTop in: consensus (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_31 (#3), obj_33 (#1), obj_34 (#1), obj_35 (#2)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\n  - objective_32: 0.3728\n  - objective_33: -1252\n  - objective_34: -1279\n  - objective_35: -1173\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.023\nTop in: consensus (#2), obj_20 (#3), obj_23 (#1), obj_24 (#1), obj_26 (#1), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\n  - objective_35: -935.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.028\nTop in: consensus (#3), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_31 (#1), obj_34 (#3), obj_35 (#3)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\n  - objective_32: 5.804\n  - objective_33: -1177\n  - objective_34: -1278\n  - objective_35: -1145\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.033\nTop in: obj_20 (#1), obj_28 (#1), obj_33 (#2), obj_35 (#1)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\n  - objective_32: 2.484\n  - objective_33: -1238\n  - objective_34: -1278\n  - objective_35: -1210\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.034\nTop in: obj_19 (#2), obj_21 (#3), obj_22 (#2), obj_29 (#3), obj_30 (#1), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\n  - objective_32: 7.354\n  - objective_33: -1161\n  - objective_34: -1278\n  - objective_35: -1107\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.035\nTop in: obj_23 (#3), obj_24 (#2), obj_26 (#2)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\n  - objective_35: -882.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 217: Delay-only hi-ramp coupling\nConsensus score: 0.038\nTop in: obj_24 (#3), obj_26 (#3)\nObjective scores:\n  - objective_0: 5.459\n  - objective_1: 7.518\n  - objective_2: 6.581\n  - objective_3: 10.16\n  - objective_4: 19.06\n  - objective_5: 13.38\n  - objective_6: 7.012\n  - objective_7: 5.358\n  - objective_8: 5.585\n  - objective_9: 6.043\n  - objective_10: 14.28\n  - objective_11: 6.33\n  - objective_12: 7.019\n  - objective_13: 6.198\n  - objective_14: 7.176\n  - objective_15: 5.562\n  - objective_16: 11.78\n  - objective_17: 1197\n  - objective_18: 558.8\n  - objective_19: -2709\n  - objective_20: -8.85\n  - objective_21: -9.585\n  - objective_22: -11.16\n  - objective_23: -9.049\n  - objective_24: -11.55\n  - objective_25: -1.059\n  - objective_26: -0.2364\n  - objective_27: 3.748\n  - objective_28: 5.026\n  - objective_29: 9.402\n  - objective_30: 8.584\n  - objective_31: -1280\n  - objective_32: 3.703\n  - objective_33: -1130\n  - objective_34: -1275\n  - objective_35: -906.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=686, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1408, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2149, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7281, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18008, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32779, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=149179, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.039\nTop in: obj_33 (#3), obj_34 (#2)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\n  - objective_32: 0.7947\n  - objective_33: -1229\n  - objective_34: -1278\n  - objective_35: -1130\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 220: xl-sharp window (regressed)\nConsensus score: 0.048\nTop in: obj_9 (#3), obj_13 (#1), obj_29 (#1), obj_30 (#3)\nObjective scores:\n  - objective_0: 6.621\n  - objective_1: 7.282\n  - objective_2: 6.787\n  - objective_3: 10.36\n  - objective_4: 19\n  - objective_5: 13.44\n  - objective_6: 7.402\n  - objective_7: 5.389\n  - objective_8: 5.577\n  - objective_9: 6.029\n  - objective_10: 14.11\n  - objective_11: 6.134\n  - objective_12: 7.018\n  - objective_13: 6.115\n  - objective_14: 7.117\n  - objective_15: 5.592\n  - objective_16: 11.82\n  - objective_17: 1198\n  - objective_18: 562.5\n  - objective_19: -2671\n  - objective_20: -8.709\n  - objective_21: -9.61\n  - objective_22: -10.66\n  - objective_23: -8.054\n  - objective_24: -11.55\n  - objective_25: -1.711\n  - objective_26: 0.8105\n  - objective_27: 4.159\n  - objective_28: 6.406\n  - objective_29: 9.323\n  - objective_30: 8.507\n  - objective_31: -1280\n  - objective_32: 3.823\n  - objective_33: -1134\n  - objective_34: -1273\n  - objective_35: -780.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.056\nTop in: obj_19 (#3), obj_29 (#2), obj_30 (#2)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\n  - objective_32: 11.71\n  - objective_33: -1171\n  - objective_34: -1276\n  - objective_35: -939.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.079\nTop in: obj_23 (#2)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\n  - objective_32: -0.1473\n  - objective_33: -891.6\n  - objective_34: -904.8\n  - objective_35: -899.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.087\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\n  - objective_35: -900\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.091\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\n  - objective_35: -898.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 240: Soft upper weak-band edge\nConsensus score: 0.112\nTop in: obj_2 (#1), obj_3 (#2)\nObjective scores:\n  - objective_0: 5.431\n  - objective_1: 7.694\n  - objective_2: 5.862\n  - objective_3: 6.522\n  - objective_4: 19.14\n  - objective_5: 13.14\n  - objective_6: 6.104\n  - objective_7: 5.347\n  - objective_8: 5.582\n  - objective_9: 6.09\n  - objective_10: 13.63\n  - objective_11: 6.353\n  - objective_12: 6.797\n  - objective_13: 6.287\n  - objective_14: 7.071\n  - objective_15: 5.49\n  - objective_16: 11.25\n  - objective_17: 952.7\n  - objective_18: 536.8\n  - objective_19: -2418\n  - objective_20: 44.72\n  - objective_21: -9.269\n  - objective_22: -9.678\n  - objective_23: -4.894\n  - objective_24: -10.3\n  - objective_25: -1.246\n  - objective_26: 6.724\n  - objective_27: 1.566\n  - objective_28: 7.423\n  - objective_29: 14.5\n  - objective_30: 13.72\n  - objective_31: -905\n  - objective_32: 15.49\n  - objective_33: -737.3\n  - objective_34: -904.1\n  - objective_35: -841\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 238: Decouple weak_band from breakpoint\nConsensus score: 0.119\nTop in: obj_0 (#2), obj_2 (#3)\nObjective scores:\n  - objective_0: 5.163\n  - objective_1: 7.628\n  - objective_2: 6.02\n  - objective_3: 6.542\n  - objective_4: 19.09\n  - objective_5: 12.94\n  - objective_6: 6.141\n  - objective_7: 5.323\n  - objective_8: 5.55\n  - objective_9: 6.08\n  - objective_10: 13.64\n  - objective_11: 6.342\n  - objective_12: 6.788\n  - objective_13: 6.254\n  - objective_14: 7.08\n  - objective_15: 5.466\n  - objective_16: 11.16\n  - objective_17: 951.8\n  - objective_18: 538.4\n  - objective_19: -2405\n  - objective_20: 44.77\n  - objective_21: -9.307\n  - objective_22: -9.675\n  - objective_23: -4.49\n  - objective_24: -9.988\n  - objective_25: -3.302\n  - objective_26: 7.443\n  - objective_27: 0.9347\n  - objective_28: 7.745\n  - objective_29: 14.44\n  - objective_30: 13.7\n  - objective_31: -905\n  - objective_32: 17.53\n  - objective_33: -726.6\n  - objective_34: -903.5\n  - objective_35: -840.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=590, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1134, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2713, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4725, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9288, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20295, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39307, fidelity=medium\n\n### Design 242: Hinged hi-tail warp regressed\nConsensus score: 0.133\nTop in: obj_13 (#3)\nObjective scores:\n  - objective_0: 6.939\n  - objective_1: 7.518\n  - objective_2: 6.178\n  - objective_3: 6.542\n  - objective_4: 19\n  - objective_5: 12.94\n  - objective_6: 6.139\n  - objective_7: 5.276\n  - objective_8: 5.491\n  - objective_9: 6.063\n  - objective_10: 13.56\n  - objective_11: 6.215\n  - objective_12: 6.769\n  - objective_13: 6.172\n  - objective_14: 7.05\n  - objective_15: 5.419\n  - objective_16: 11.05\n  - objective_17: 950.5\n  - objective_18: 543.3\n  - objective_19: -2422\n  - objective_20: 44.79\n  - objective_21: -9.288\n  - objective_22: -9.677\n  - objective_23: -3.69\n  - objective_24: -9.717\n  - objective_25: -2.701\n  - objective_26: 9.547\n  - objective_27: 1.327\n  - objective_28: 7.884\n  - objective_29: 14.43\n  - objective_30: 13.65\n  - objective_31: -905\n  - objective_32: 20.61\n  - objective_33: -726.9\n  - objective_34: -902.7\n  - objective_35: -831.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=284, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1179, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2130, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3962, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8577, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16734, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=38388, fidelity=medium\n\n### Design 235: Tanh warp helps tail slightly\nConsensus score: 0.135\nTop in: obj_0 (#3), obj_3 (#1), obj_4 (#1), obj_7 (#1), obj_8 (#1), obj_12 (#2), obj_15 (#2)\nObjective scores:\n  - objective_0: 5.246\n  - objective_1: 7.253\n  - objective_2: 6.266\n  - objective_3: 6.512\n  - objective_4: 18.85\n  - objective_5: 12.31\n  - objective_6: 5.988\n  - objective_7: 5.124\n  - objective_8: 5.348\n  - objective_9: 6.044\n  - objective_10: 13.5\n  - objective_11: 6.116\n  - objective_12: 6.723\n  - objective_13: 6.197\n  - objective_14: 6.856\n  - objective_15: 5.267\n  - objective_16: 10.66\n  - objective_17: 945\n  - objective_18: 536\n  - objective_19: -2442\n  - objective_20: 44.87\n  - objective_21: -9.258\n  - objective_22: -10.18\n  - objective_23: -2.608\n  - objective_24: -9.477\n  - objective_25: -0.9673\n  - objective_26: 11.26\n  - objective_27: 2.06\n  - objective_28: 8.574\n  - objective_29: 14.2\n  - objective_30: 13.42\n  - objective_31: -905\n  - objective_32: 22.96\n  - objective_33: -703.2\n  - objective_34: -902.2\n  - objective_35: -815.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1060, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3887, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5963, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12488, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=33301, fidelity=medium\n\n### Design 222: Safe xl-sharp cap (near-tie)\nConsensus score: 0.136\nTop in: obj_3 (#3), obj_4 (#3), obj_12 (#3)\nObjective scores:\n  - objective_0: 5.681\n  - objective_1: 7.302\n  - objective_2: 6.318\n  - objective_3: 6.532\n  - objective_4: 18.9\n  - objective_5: 12.6\n  - objective_6: 6.054\n  - objective_7: 5.177\n  - objective_8: 5.394\n  - objective_9: 6.048\n  - objective_10: 13.53\n  - objective_11: 6.13\n  - objective_12: 6.736\n  - objective_13: 6.224\n  - objective_14: 6.923\n  - objective_15: 5.32\n  - objective_16: 10.79\n  - objective_17: 946.9\n  - objective_18: 544.7\n  - objective_19: -2459\n  - objective_20: 44.74\n  - objective_21: -9.126\n  - objective_22: -10.18\n  - objective_23: -2.357\n  - objective_24: -9.429\n  - objective_25: -0.4794\n  - objective_26: 15.14\n  - objective_27: 2.985\n  - objective_28: 7.552\n  - objective_29: 14.26\n  - objective_30: 13.48\n  - objective_31: -905\n  - objective_32: 20.89\n  - objective_33: -751.6\n  - objective_34: -901.1\n  - objective_35: -812.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=570, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1136, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1776, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12780, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=35104, fidelity=medium\n\n### Design 215: Near-gamma-only hi-ramp shift\nConsensus score: 0.147\nTop in: obj_1 (#1), obj_4 (#2), obj_7 (#3), obj_8 (#3), obj_15 (#3)\nObjective scores:\n  - objective_0: 5.41\n  - objective_1: 7.207\n  - objective_2: 6.348\n  - objective_3: 6.533\n  - objective_4: 18.88\n  - objective_5: 12.5\n  - objective_6: 6.06\n  - objective_7: 5.163\n  - objective_8: 5.378\n  - objective_9: 6.05\n  - objective_10: 13.68\n  - objective_11: 6.056\n  - objective_12: 6.74\n  - objective_13: 6.198\n  - objective_14: 6.908\n  - objective_15: 5.307\n  - objective_16: 10.74\n  - objective_17: 945.8\n  - objective_18: 537.5\n  - objective_19: -2463\n  - objective_20: 44.91\n  - objective_21: -9.237\n  - objective_22: -10.18\n  - objective_23: -2.262\n  - objective_24: -9.414\n  - objective_25: -0.4145\n  - objective_26: 11.98\n  - objective_27: 2.173\n  - objective_28: 8.924\n  - objective_29: 14.23\n  - objective_30: 13.45\n  - objective_31: -905\n  - objective_32: 23.27\n  - objective_33: -682\n  - objective_34: -901.8\n  - objective_35: -811.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=71, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=580, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1012, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2334, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3729, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6158, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13287, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=36841, fidelity=medium\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.150\nTop in: obj_2 (#2), obj_9 (#2), obj_12 (#1)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\n  - objective_35: -819.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 219: Convex delay-only breakpoint\nConsensus score: 0.179\nTop in: obj_13 (#2)\nObjective scores:\n  - objective_0: 7.383\n  - objective_1: 7.301\n  - objective_2: 6.699\n  - objective_3: 6.566\n  - objective_4: 18.94\n  - objective_5: 12.73\n  - objective_6: 6.181\n  - objective_7: 5.238\n  - objective_8: 5.441\n  - objective_9: 6.061\n  - objective_10: 13.62\n  - objective_11: 6.096\n  - objective_12: 6.763\n  - objective_13: 6.166\n  - objective_14: 6.97\n  - objective_15: 5.382\n  - objective_16: 10.91\n  - objective_17: 949\n  - objective_18: 542.4\n  - objective_19: -2450\n  - objective_20: 44.82\n  - objective_21: -8.937\n  - objective_22: -9.67\n  - objective_23: 0.04965\n  - objective_24: -8.992\n  - objective_25: 2.624\n  - objective_26: 21.01\n  - objective_27: 4.704\n  - objective_28: 8.166\n  - objective_29: 14.29\n  - objective_30: 13.53\n  - objective_31: -905\n  - objective_32: 21.99\n  - objective_33: -767.3\n  - objective_34: -898.5\n  - objective_35: -781.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=577, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3225, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9620, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12513, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=45158, fidelity=medium\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.216\nTop in: obj_7 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\n  - objective_32: 10.69\n  - objective_33: -593.1\n  - objective_34: -637.6\n  - objective_35: -606.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.322\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\n  - objective_35: -453.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.340\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\n  - objective_35: -453.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.341\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\n  - objective_35: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.341\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\n  - objective_35: -453.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.350\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\n  - objective_32: -0.1767\n  - objective_33: -440.6\n  - objective_34: -452.3\n  - objective_35: -453.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 277: Damping (G+R) hurts rigidity\nConsensus score: 0.500\nTop in: obj_5 (#1), obj_6 (#1), obj_8 (#2), obj_10 (#1), obj_16 (#1)\nObjective scores:\n  - objective_0: 8.916\n  - objective_1: 7.355\n  - objective_2: 8.441\n  - objective_3: 6.811\n  - objective_4: 21.58\n  - objective_5: 11.69\n  - objective_6: 5.847\n  - objective_7: 5.745\n  - objective_8: 5.374\n  - objective_9: 11.5\n  - objective_10: 13.09\n  - objective_11: 6.02\n  - objective_12: 8.371\n  - objective_13: 6.468\n  - objective_14: 6.832\n  - objective_15: 5.815\n  - objective_16: 9.146\n  - objective_17: 506.8\n  - objective_18: 519.6\n  - objective_19: -1496\n  - objective_20: 206.5\n  - objective_21: -7.926\n  - objective_22: -8.711\n  - objective_23: -4.052\n  - objective_24: -8.527\n  - objective_25: -3.455\n  - objective_26: 76.98\n  - objective_27: 0.6162\n  - objective_28: 85.43\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 11.41\n  - objective_33: -253.6\n  - objective_34: -318.5\n  - objective_35: -316.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=645, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1025, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1934, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3436, fidelity=low\n\n### Design 279: Push_up-gated band-floor\nConsensus score: 0.516\nTop in: obj_10 (#3)\nObjective scores:\n  - objective_0: 12.06\n  - objective_1: 7.573\n  - objective_2: 10.98\n  - objective_3: 6.907\n  - objective_4: 24.29\n  - objective_5: 12.3\n  - objective_6: 6.064\n  - objective_7: 7.476\n  - objective_8: 5.598\n  - objective_9: 11.44\n  - objective_10: 13.14\n  - objective_11: 6.172\n  - objective_12: 8.542\n  - objective_13: 6.453\n  - objective_14: 6.888\n  - objective_15: 7.488\n  - objective_16: 9.606\n  - objective_17: 513.4\n  - objective_18: 527.8\n  - objective_19: -1444\n  - objective_20: 206.3\n  - objective_21: -7.898\n  - objective_22: -8.202\n  - objective_23: -5.15\n  - objective_24: -8.973\n  - objective_25: -3.019\n  - objective_26: 76\n  - objective_27: 0.6423\n  - objective_28: 85.53\n  - objective_29: 29.21\n  - objective_30: 28.55\n  - objective_31: -320\n  - objective_32: 7.807\n  - objective_33: -212.2\n  - objective_34: -318.8\n  - objective_35: -317.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=726, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1585, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2936, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3941, fidelity=low\n\n### Design 239: Hi-warp boosted too early\nConsensus score: 0.532\nTop in: obj_5 (#2), obj_6 (#2), obj_10 (#2), obj_16 (#2)\nObjective scores:\n  - objective_0: 8.334\n  - objective_1: 7.358\n  - objective_2: 8.651\n  - objective_3: 6.887\n  - objective_4: 22\n  - objective_5: 11.86\n  - objective_6: 5.886\n  - objective_7: 6.414\n  - objective_8: 5.401\n  - objective_9: 11.54\n  - objective_10: 13.13\n  - objective_11: 6.003\n  - objective_12: 8.542\n  - objective_13: 6.504\n  - objective_14: 6.78\n  - objective_15: 6.384\n  - objective_16: 9.178\n  - objective_17: 507.1\n  - objective_18: 524\n  - objective_19: -1516\n  - objective_20: 206.3\n  - objective_21: -7.819\n  - objective_22: -8.712\n  - objective_23: -3.248\n  - objective_24: -8.311\n  - objective_25: -2.3\n  - objective_26: 81.66\n  - objective_27: 1.513\n  - objective_28: 85.42\n  - objective_29: 29.08\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.34\n  - objective_33: -220.6\n  - objective_34: -317\n  - objective_35: -315.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=338, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=588, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1648, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3351, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.535\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\n  - objective_35: -316.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 299: Over-narrow near-γ release regresses\nConsensus score: 0.536\nTop in: obj_6 (#3), obj_18 (#1)\nObjective scores:\n  - objective_0: 10.46\n  - objective_1: 7.551\n  - objective_2: 9.048\n  - objective_3: 6.827\n  - objective_4: 22.27\n  - objective_5: 12.01\n  - objective_6: 5.973\n  - objective_7: 5.698\n  - objective_8: 5.624\n  - objective_9: 11.52\n  - objective_10: 13.17\n  - objective_11: 6.186\n  - objective_12: 8.45\n  - objective_13: 6.437\n  - objective_14: 7.113\n  - objective_15: 5.752\n  - objective_16: 9.663\n  - objective_17: 514.1\n  - objective_18: 512.6\n  - objective_19: -1394\n  - objective_20: 206.4\n  - objective_21: -7.895\n  - objective_22: -8.191\n  - objective_23: -4.463\n  - objective_24: -8.522\n  - objective_25: -4.315\n  - objective_26: 76.95\n  - objective_27: 0.5209\n  - objective_28: 85.7\n  - objective_29: 29.14\n  - objective_30: 28.53\n  - objective_31: -320\n  - objective_32: 10.95\n  - objective_33: -242.2\n  - objective_34: -318.2\n  - objective_35: -316.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=357, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=767, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1196, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1665, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2774, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4789, fidelity=low\n\n### Design 273: Near-sat-only p damping helps\nConsensus score: 0.570\nTop in: obj_5 (#3), obj_16 (#3)\nObjective scores:\n  - objective_0: 9.539\n  - objective_1: 7.512\n  - objective_2: 9.071\n  - objective_3: 7.009\n  - objective_4: 22.14\n  - objective_5: 11.98\n  - objective_6: 5.975\n  - objective_7: 7.294\n  - objective_8: 5.428\n  - objective_9: 11.74\n  - objective_10: 13.37\n  - objective_11: 6.135\n  - objective_12: 8.686\n  - objective_13: 6.581\n  - objective_14: 6.849\n  - objective_15: 7.362\n  - objective_16: 9.197\n  - objective_17: 507\n  - objective_18: 521.1\n  - objective_19: -1551\n  - objective_20: 206.5\n  - objective_21: -7.817\n  - objective_22: -8.709\n  - objective_23: -0.9727\n  - objective_24: -7.864\n  - objective_25: 0.3484\n  - objective_26: 85.47\n  - objective_27: 2.163\n  - objective_28: 85.51\n  - objective_29: 29.15\n  - objective_30: 28.49\n  - objective_31: -320\n  - objective_32: 15.7\n  - objective_33: -238\n  - objective_34: -315.1\n  - objective_35: -314\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=95, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=289, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=355, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=690, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1108, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1457, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3796, fidelity=low\n\n### Design 287: Near-edge base floor too weak\nConsensus score: 0.580\nTop in: obj_11 (#3)\nObjective scores:\n  - objective_0: 13.26\n  - objective_1: 7.296\n  - objective_2: 12.23\n  - objective_3: 7.081\n  - objective_4: 25.62\n  - objective_5: 12.47\n  - objective_6: 6.198\n  - objective_7: 10.01\n  - objective_8: 5.536\n  - objective_9: 11.41\n  - objective_10: 13.65\n  - objective_11: 5.929\n  - objective_12: 8.369\n  - objective_13: 6.423\n  - objective_14: 6.818\n  - objective_15: 9.928\n  - objective_16: 9.456\n  - objective_17: 510.2\n  - objective_18: 528.5\n  - objective_19: -1521\n  - objective_20: 206.5\n  - objective_21: -7.817\n  - objective_22: -8.194\n  - objective_23: -1.928\n  - objective_24: -8.049\n  - objective_25: -0.971\n  - objective_26: 81.56\n  - objective_27: 1.436\n  - objective_28: 85.7\n  - objective_29: 29.1\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 16.86\n  - objective_33: -208.3\n  - objective_34: -316.1\n  - objective_35: -314.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=666, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1224, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2057, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4773, fidelity=low\n\n### Design 275: Bidirectional band-floor (regress)\nConsensus score: 0.623\nTop in: obj_1 (#3), obj_11 (#2)\nObjective scores:\n  - objective_0: 13.2\n  - objective_1: 7.215\n  - objective_2: 12.25\n  - objective_3: 6.938\n  - objective_4: 25.61\n  - objective_5: 12.49\n  - objective_6: 10.86\n  - objective_7: 11.18\n  - objective_8: 5.533\n  - objective_9: 11.22\n  - objective_10: 13.26\n  - objective_11: 5.878\n  - objective_12: 8.064\n  - objective_13: 6.403\n  - objective_14: 6.795\n  - objective_15: 11.14\n  - objective_16: 9.499\n  - objective_17: 511.7\n  - objective_18: 530.3\n  - objective_19: -1468\n  - objective_20: 206.7\n  - objective_21: -7.674\n  - objective_22: -8.18\n  - objective_23: 0.1744\n  - objective_24: -7.716\n  - objective_25: 1.423\n  - objective_26: 84.35\n  - objective_27: 2.495\n  - objective_28: 85.88\n  - objective_29: 29.01\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.65\n  - objective_33: -211\n  - objective_34: -314.4\n  - objective_35: -312.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=651, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1083, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5642, fidelity=low\n\n### Design 289: Base leak gated too tightly\nConsensus score: 0.624\nTop in: obj_14 (#1)\nObjective scores:\n  - objective_0: 14.95\n  - objective_1: 7.312\n  - objective_2: 14.49\n  - objective_3: 7.16\n  - objective_4: 27.78\n  - objective_5: 12.88\n  - objective_6: 12.02\n  - objective_7: 12.79\n  - objective_8: 5.595\n  - objective_9: 11.19\n  - objective_10: 13.45\n  - objective_11: 5.958\n  - objective_12: 8.001\n  - objective_13: 6.357\n  - objective_14: 6.692\n  - objective_15: 12.82\n  - objective_16: 9.626\n  - objective_17: 511.3\n  - objective_18: 539.5\n  - objective_19: -1477\n  - objective_20: 206.8\n  - objective_21: -7.591\n  - objective_22: -8.171\n  - objective_23: -0.2968\n  - objective_24: -7.799\n  - objective_25: 1.332\n  - objective_26: 81.49\n  - objective_27: 2.337\n  - objective_28: 85.96\n  - objective_29: 29.09\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 20.12\n  - objective_33: -214.7\n  - objective_34: -315.2\n  - objective_35: -312.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=209, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2237, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6055, fidelity=low\n\n### Design 253: w_hi logit-warp + skew regressed\nConsensus score: 0.628\nTop in: obj_1 (#2), obj_14 (#2)\nObjective scores:\n  - objective_0: 15.11\n  - objective_1: 7.209\n  - objective_2: 15.05\n  - objective_3: 6.977\n  - objective_4: 28.44\n  - objective_5: 12.72\n  - objective_6: 6.493\n  - objective_7: 12.9\n  - objective_8: 5.569\n  - objective_9: 11.12\n  - objective_10: 13.51\n  - objective_11: 5.981\n  - objective_12: 8.044\n  - objective_13: 6.329\n  - objective_14: 6.692\n  - objective_15: 12.85\n  - objective_16: 9.593\n  - objective_17: 513\n  - objective_18: 540.8\n  - objective_19: -1468\n  - objective_20: 206.6\n  - objective_21: -7.654\n  - objective_22: -8.177\n  - objective_23: -0.8204\n  - objective_24: -7.88\n  - objective_25: 0.2417\n  - objective_26: 84.03\n  - objective_27: 2.361\n  - objective_28: 85.88\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.74\n  - objective_33: -156.4\n  - objective_34: -314.8\n  - objective_35: -313.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=135, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2205, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5680, fidelity=low\n\n### Design 269: Stretched-exp bump tail regresses\nConsensus score: 0.687\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 17.06\n  - objective_1: 7.636\n  - objective_2: 17.34\n  - objective_3: 7.008\n  - objective_4: 31.34\n  - objective_5: 14.2\n  - objective_6: 15.97\n  - objective_7: 16.17\n  - objective_8: 5.735\n  - objective_9: 11.3\n  - objective_10: 13.46\n  - objective_11: 6.176\n  - objective_12: 8.186\n  - objective_13: 6.492\n  - objective_14: 6.77\n  - objective_15: 16.18\n  - objective_16: 9.951\n  - objective_17: 517.3\n  - objective_18: 560.2\n  - objective_19: -1448\n  - objective_20: 207\n  - objective_21: -7.333\n  - objective_22: -8.132\n  - objective_23: 5.282\n  - objective_24: -6.884\n  - objective_25: 7.348\n  - objective_26: 93.74\n  - objective_27: 4.973\n  - objective_28: 86.34\n  - objective_29: 29.29\n  - objective_30: 28.62\n  - objective_31: -320\n  - objective_32: 27.93\n  - objective_33: -164.8\n  - objective_34: -310.5\n  - objective_35: -305.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=89, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=203, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=500, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=874, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1775, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7959, fidelity=low\n\n### Design 214: Tie+gamma band gate (dxs)\nConsensus score: 0.727\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 20.55\n  - objective_1: 8.871\n  - objective_2: 18.77\n  - objective_3: 10.82\n  - objective_4: 32.27\n  - objective_5: 13.58\n  - objective_6: 6.482\n  - objective_7: 14.39\n  - objective_8: 6.411\n  - objective_9: 18.36\n  - objective_10: 14.46\n  - objective_11: 7.092\n  - objective_12: 14.42\n  - objective_13: 7.066\n  - objective_14: 7.718\n  - objective_15: 14.4\n  - objective_16: 11.08\n  - objective_17: 446.7\n  - objective_18: 513.1\n  - objective_19: -771.3\n  - objective_20: 213.9\n  - objective_21: -7.308\n  - objective_22: -7.677\n  - objective_23: -3.74\n  - objective_24: -7.967\n  - objective_25: -2.734\n  - objective_26: 130.9\n  - objective_27: 1.203\n  - objective_28: 126.2\n  - objective_29: 34.75\n  - objective_30: 34.21\n  - objective_31: -226\n  - objective_32: 8.694\n  - objective_33: -155.5\n  - objective_34: -224\n  - objective_35: -224.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1834, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3015, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5215, fidelity=low\n\n### Design 291: AND-gate gap_eff is too strict\nConsensus score: 0.760\nTop in: obj_18 (#3)\nObjective scores:\n  - objective_0: 20.83\n  - objective_1: 8.87\n  - objective_2: 19.19\n  - objective_3: 10.98\n  - objective_4: 32.73\n  - objective_5: 13.87\n  - objective_6: 6.632\n  - objective_7: 14.84\n  - objective_8: 6.45\n  - objective_9: 18.16\n  - objective_10: 14.59\n  - objective_11: 7.112\n  - objective_12: 14.22\n  - objective_13: 6.965\n  - objective_14: 7.805\n  - objective_15: 14.86\n  - objective_16: 11.21\n  - objective_17: 447.3\n  - objective_18: 515.9\n  - objective_19: -750.9\n  - objective_20: 214\n  - objective_21: -7.262\n  - objective_22: -7.65\n  - objective_23: -0.8076\n  - objective_24: -7.515\n  - objective_25: -0.06688\n  - objective_26: 137.4\n  - objective_27: 1.649\n  - objective_28: 126.4\n  - objective_29: 34.76\n  - objective_30: 34.24\n  - objective_31: -226\n  - objective_32: 11.97\n  - objective_33: -146.4\n  - objective_34: -221.1\n  - objective_35: -222.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=125, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=397, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=870, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1461, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2082, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6463, fidelity=low\n\n### Design 252: Abs-gap gate regressed\nConsensus score: 0.787\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 28.35\n  - objective_1: 9.353\n  - objective_2: 27.97\n  - objective_3: 18.34\n  - objective_4: 33.57\n  - objective_5: 14.65\n  - objective_6: 6.96\n  - objective_7: 22.64\n  - objective_8: 6.854\n  - objective_9: 25.99\n  - objective_10: 16.3\n  - objective_11: 7.374\n  - objective_12: 21.78\n  - objective_13: 7.289\n  - objective_14: 7.727\n  - objective_15: 22.73\n  - objective_16: 11.8\n  - objective_17: 383.7\n  - objective_18: 517.8\n  - objective_19: -284.9\n  - objective_20: 221.3\n  - objective_21: -6.897\n  - objective_22: -7.693\n  - objective_23: -5.801\n  - objective_24: -8.024\n  - objective_25: -5.956\n  - objective_26: 187.8\n  - objective_27: 0.4194\n  - objective_28: 167\n  - objective_29: 39.89\n  - objective_30: 39.35\n  - objective_31: -160\n  - objective_32: 1.459\n  - objective_33: -136.6\n  - objective_34: -158.5\n  - objective_35: -159.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=488, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=759, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3874, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.831\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\n  - objective_35: -102.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.912\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\n  - objective_32: -0.1222\n  - objective_33: -34.45\n  - objective_34: -56.92\n  - objective_35: -56.99\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.947\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\n  - objective_32: 3.674\n  - objective_33: -1.14\n  - objective_34: -25.45\n  - objective_35: -21.63\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.985\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\n  - objective_35: 1e+06\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.990\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\n  - objective_35: -8.938\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 3** (breakthrough_needed):\nAssessment: Progress is still plateauing in the same regime: many designs “pass” levels with unsolved_fraction≈0.49 (a schedule artifact) while median_step and budget-ratio deteriorate sharply around N≈640–1280. ...\nDirections: Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like ...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.3, 4: 0.0, 5: 0.0, 6: 0.05, 7: 0.3, 8: 0.0, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.1, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.3, 21: 1.4, 22: 1.7, 23: 0.9, 24: 1.5, 26: 1.3, 28: 1.6, 29: 1.4, 30: 1.3, 31: 1.7}\n\n**Round 4** (stuck):\nAssessment: Progress has produced multiple designs that reliably clear up to N=1280, but improvements are not translating into better tail headroom for the next scheduled jumps (≈1810, 2560). Recent iterations st...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.05, 4: 0.0, 5: 0.0, 6: 0.05, 7: 0.1, 8: 0.05, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.8, 20: 1.4, 21: 1.5, 22: 1.7, 23: 1.2, 24: 1.6, 25: 1.1, 26: 1.4, 27: 0.8, 28: 1.7, 29: 1.4, 30: 1.3, 31: 1.8, 32: 0.0, 33: 2.0}\n\n**Round 5** (stuck):\nAssessment: The search has produced multiple designs that reliably clear the schedule through N=1280, so the dynamics are not brittle at the pass/fail gate. However, tail efficiency/headroom is still the bottlene...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.1, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.1, 8: 0.05, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.2, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.8, 21: 2.0, 22: 2.0, 23: 1.2, 24: 1.6, 25: 0.6, 26: 1.6, 27: 0.6, 28: 2.1, 29: 1.3, 30: 1.2, 31: 2.2, 32: 0.0, 33: 2.4, 34: 2.6}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"The search has produced multiple designs that clear the schedule through N=1280, indicating the core DMM dynamics are not fundamentally brittle at the uf<0.5 gate. However, progress is still bottlenecked by post-1280 headroom: median_step consumes too much of the schedule budget at 905/1280, and conservative extrapolations suggest failure at the next scheduled jumps (≈1810, 2560). Recent designs (299–308) regressed back to only clearing ~640, so the exploration is not yet consistently improving the tail regime.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Extrapolation-to-N=2000 from small-N medians; strongly confounded by schedule artifact (uf≈0.49 successes) and not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Explicitly penalizes unsolved_fraction below 0.5 (via p_solve), which is known to be an intended artifact; misaligns with evaluator semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Restart-adjusted expected steps uses u continuously; inadvertently punishes intended uf≈0.49 behavior; not aligned with schedule-faithful success definition.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Censor/unsolved shaping still treats u as continuous cost below 0.5; encourages moving u away from 0.49 rather than improving headroom/steps.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Reliability penalty centered at u_good=0.15 conflicts with schedule artifact; will select against otherwise-good designs.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Uses eff=steps/(1-u); heavily penalizes uf≈0.49 successes; misaligned.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Soft floors on success probability still distort the pass/fail nature; tends to reward designs that game u rather than clear more levels with headroom.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware but still uses u continuously; not schedule-faithful regarding uf≈0.49.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Continuous failure penalty around 0.5 (mean softplus(uns-0.5)) is OK, but still adds pressure on uf<0.5 points; not primarily targeting headroom.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Expected-steps proxy uses u continuously; conflicts with intended uf≈0.49; can rank misleadingly.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Adds explicit margin penalty to push u toward 0.2; directly contradicts schedule artifact; harmful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Fits p(N) and penalizes not reaching p_target≈0.65; incompatible with uf≈0.49 success artifact.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Margin penalty based on u<0.38; again conflicts with schedule semantics; suppress.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Reliability amplification via p^k still penalizes uf≈0.49 successes; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Explicitly penalizes unsolveds above 0.30 across scales; misaligned with schedule artifact.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware but still uses p_solve continuously and divides by it; conflicts with uf≈0.49 intended behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Penalizes unsolved_fraction relative to 0.30 and budget saturation; not schedule-faithful and encourages pushing u away from 0.49.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Anti-correlated with the main objective cluster (negative median tau); empirically misleading for this evaluator.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Heavily rewards u<=0.2/0.3 and penalizes brittleness near 0.5; contradicts intended uf≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Schedule-aware soft-pass around u≈0.5 and anti-truncation; generally aligned and encourages reaching more levels, but weaker focus on post-1280 headroom than newer reach+headroom objectives.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-dominant with clear tie-breaks on last successful median and tail slack; broadly aligned and useful for driving N upward.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Successful-prefix reach with slack/tail/next-step clearance; strongly aligned with the current bottleneck (headroom to next scheduled N).\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Clearance-N* style objective using only successful prefix and schedule budgets; properly avoids penalizing uf≈0.49; good headroom signal.\",\n      \"weight_multiplier\": 1.7\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Worst-of-window clearance terms at 1280/2560 are directionally useful, but this objective is low-agreement/noisy; keep as a small diversity component.\",\n      \"weight_multiplier\": 0.7\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach-dominant with conservative predicted failure point in ratio-space and budget-cliff penalty; aligns with ‘tail hazard’ problem.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Clearance N* at a strict ratio threshold plus hazard penalties; somewhat low-agreement and can be overly sensitive; keep but downweight.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail headroom-to-1280 objective; high agreement and directly targets the relevant regime once N_max is large enough.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/margin penalties are sensible, but very low agreement; likely too weak/unstable as a main driver.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump (640→905→1280) headroom and k_local control; high agreement and strongly aligned with the current bottleneck preceding 1810/2560.\",\n      \"weight_multiplier\": 1.9\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reach-first composite using successful points only, with censor-consistency; aligned and helpful as a secondary scaling guardrail.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 with extra frontier robustness terms; aligned and redundant but still useful; moderate amplification.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Lexicographic schedule-faithful reach (max_solved_N) with robust slope and censor penalty; very aligned, good anchor for consensus.\",\n      \"weight_multiplier\": 2.0\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Negative median agreement (median_tau<0); likely ranks designs oppositely to the main goal cluster.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Schedule-faithful lexicographic reach with strong tail headroom/next-N clearance tie-breakers; high agreement and directly targets post-1280 hazard.\",\n      \"weight_multiplier\": 2.2\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Reach-dominant schedule-faithful score with worst-window next-N clearance and cliff penalties; highly aligned and one of the best proxies for 1810/2560 readiness.\",\n      \"weight_multiplier\": 2.5\n    },\n    {\n      \"objective_id\": 35,\n      \"assessment\": \"Current best-aligned objective: schedule-faithful reach dominates, with tail-heavy headroom and explicit post-1280 bottleneck/hazard checks (1810/2560). This matches the observed failure mode and should drive the right improvements.\",\n      \"weight_multiplier\": 3.0\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 readiness: (1) explicitly compute schedule_budget(N) and minimize a smooth-max of median_step/schedule_budget over the last 3 cleared Ns plus conservative worst-window predictions at the next two scheduled Ns (especially 1810 and 2560); (2) add a dedicated ‘budget-cliff’ hazard term focusing on predicted/observed jumps in log(median_step/schedule_budget) across 905→1280 and 1280→1810; (3) add a stability/robustness tie-breaker that penalizes large disagreement across repeated runs at the same N (if present) using only pass/fail plus headroom (median/budget), not uf magnitude.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T15:45:32.683291Z"
}

==> anc/logs/records/llm_log/meta_agent/round_7.json <==
{
  "meta_round_id": 7,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Search is still bottlenecked at tail efficiency/headroom rather than pass/fail reliability: multiple older designs clear to N=1280, but median_step at the frontier remains high enough that the next scheduled jumps (≈1810, 2560) are not being demonstrated within the evaluation constraints. Recent optimization against objective_36 produced mid-N wins but regressed the 640→905 tail (e.g., 905 median_step inflated), suggesting the current steering signal is misaligned with post-905/post-1280 readiness. The objective set has converged toward a schedule-faithful “reach + headroom” cluster (≈20–22, 31, 33–35), and we should concentrate weight there and suppress any objective that grades unsolved_fraction below 0.5 (since 0.49 is intended).",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Pure extrapolation of steps@2000; not schedule-faithful and over-optimistic/unstable under early truncation. Misaligned with current bottleneck (frontier headroom).",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 1,
        "assessment": "Penalizes reliability continuously below 0.5 and mixes scaling models; conflicts with intended u≈0.49 behavior and can push the wrong direction.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "AIC-mixed steps@2000; still treats unsolved_fraction as graded cost and is not schedule-faithful. Adds noise without improving frontier readiness.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 3,
        "assessment": "Scaling fit with explicit unsolved/budget penalties; not schedule-faithful and tends to optimize small-N smoothness over frontier clearance.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 4,
        "assessment": "Explicitly penalizes u_max far below 0.5 (u_good=0.15), directly conflicting with intended u≈0.49 successes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Strongly inflates cost by 1/(1-u) and adds margin penalties well below 0.5; will incorrectly punish intended behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Smooth p-floor and success-penalty terms still grade reliability below 0.5; not aligned with schedule’s binary gate semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Has censor handling, but still converts u into graded cost below 0.5; can steer away from valid u≈0.49 regimes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 8,
        "assessment": "Reliability-weighted scaling fit; grades unsolved_fraction and adds fail penalties that can treat u≈0.49 as “worse”.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "Restart-cost proxy uses p=1-u continuously; violates the “do not penalize 0.49” requirement and is not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 10,
        "assessment": "Adds explicit rel_pen for u-target=0.2 and additional p-penalties; directly misaligned with intended u≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Fits a reliability margin model and penalizes p_target<0.65; will strongly punish intended u≈0.49 successes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Uses margin vs 0.5-u and penalizes based on u; not schedule-faithful for the intended u≈0.49 regime.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Inflates effort by p^k continuously and applies scaling penalties; not schedule-faithful and can mis-rank intended u≈0.49 runs.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Directly computes steps/p^k and adds reliability penalties below 0.5; conflicts with the evaluation semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware model is good, but still uses p_solve continuously; avoid to prevent penalizing intended u≈0.49.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Penalizes unsolved_fraction below 0.5 via softplus((u-u_target)/tau); not allowed under intended u≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Disagrees with the objective cluster (negative median tau) and optimizes a different notion (Neff/tts) that can mis-rank designs here.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Robustness penalties explicitly target u<=0.2/0.3; incompatible with intended u≈0.49. Low agreement with main cluster.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Although correlated with reach objectives, it still grades u below 0.5 (pass_soft), indirectly penalizing intended u≈0.49 passes. Keep only as a very weak shaping term, if at all.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 20,
        "assessment": "Good: reach-dominant, success-prefix only, schedule-faithful, and uses tail slope/slack tie-breaks. Aligns with clearing more scheduled levels.",
        "weight_multiplier": 2.2
      },
      {
        "objective_id": 21,
        "assessment": "Good: reach-dominant with next-N clearance and tail curvature/slack tie-breakers using only successful prefix (uf<0.5). Strongly aligned with post-1280 headroom needs.",
        "weight_multiplier": 2.4
      },
      {
        "objective_id": 22,
        "assessment": "Good: explicit clearance N* against schedule budgets and tail headroom integral; uses successes only and does not grade u<0.5.",
        "weight_multiplier": 2.6
      },
      {
        "objective_id": 23,
        "assessment": "Useful conservative worst-window clearance to 1280/2560 in ratio space; low median tau but targets exactly the tail-budget bottleneck. Keep moderate weight for diversity.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 24,
        "assessment": "Good: reach-dominant plus predicted ‘failure N’ in ratio space and cliff penalties, success-prefix only. Helpful for avoiding late budget cliffs.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 25,
        "assessment": "Targets robust ratio clearance (≤0.60) and hazard penalties; lower agreement but directly optimizes frontier headroom. Keep modest weight.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 26,
        "assessment": "Strong: gated tail headroom-to-1280 score; matches the current practical barrier (getting decisive headroom at 640/905/1280). Keep high.",
        "weight_multiplier": 2.0
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/margin penalties are relevant, but agreement is very low and can over-focus on local slope artifacts. Keep very small.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 28,
        "assessment": "Very strong: explicitly optimizes the 640→905→1280 two-jump headroom and penalizes local k>2 without grading u<0.5. This matches the key bottleneck.",
        "weight_multiplier": 2.6
      },
      {
        "objective_id": 29,
        "assessment": "Good: reach (max_solved_N) dominates and uses successes only; scaling/2000 extrapolation is secondary. Keep moderate as an additional tie-break family.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 but includes frontier robustness terms that reward smaller u below 0.5 (margin_succ), which can penalize intended u≈0.49. Downweight vs 29.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 31,
        "assessment": "Excellent schedule-faithful lexicographic reach objective (max cleared N dominates) with only tiny tie-breakers; very aligned and robust.",
        "weight_multiplier": 3.0
      },
      {
        "objective_id": 32,
        "assessment": "Negative median tau and concentrates on ratio predictions in a way that disagrees with the main cluster; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Strong: schedule-faithful lexicographic reach with heavy tail headroom and conservative next-N clearance. Good driver for post-1280 readiness.",
        "weight_multiplier": 3.0
      },
      {
        "objective_id": 34,
        "assessment": "Strong: explicit schedule budgets + conservative worst-window predictions at 1810/2560 and hazard/cliff penalties; highly aligned with the current tail bottleneck.",
        "weight_multiplier": 3.4
      },
      {
        "objective_id": 35,
        "assessment": "Strongest of the recent family: reach-dominant + tail-heavy headroom vs schedule budgets + post-1280 bottleneck checks + hazard + censor-consistency, without grading u<0.5.",
        "weight_multiplier": 3.8
      },
      {
        "objective_id": 36,
        "assessment": "Recent optimization against this produced mid-N wins but worse 640/905 tail medians and did not improve post-905 readiness. Keep only as a small robustness/stability regularizer.",
        "weight_multiplier": 0.3
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the frontier and just beyond it. Concretely: (1) reach-dominant cleared-schedule-N, with a smooth-max tie-break over the last 3 cleared ratios plus conservative worst-window predicted ratios at the next two scheduled Ns (prioritize 1280→1810→2560); (2) a ‘hazard’ objective that penalizes sharp increases in log(median/schedule_budget) across the tail transitions (905→1280, 1280→1810) using observed-or-conservative-predicted ratios; (3) optionally a repeat-stability tie-break that penalizes mixed pass/fail across repeats at the same N but otherwise uses only passing runs’ ratios—keep it small so it cannot dominate reach/headroom."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n### Objective 35\n- Description: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 36\n- Description: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 | 35 | 36 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.43 | 0.87 | 0.49 | 0.74 | 0.41 | 0.41 | 0.82 | 0.53 | 0.73 | 0.37 | 0.39 | 0.74 | 0.58 | 0.28 | 0.81 | 0.23 | -0.49 | 0.19 | 0.72 | 0.54 | 0.78 | 0.64 | 0.16 | 0.59 | 0.18 | 0.72 | 0.09 | 0.76 | 0.76 | 0.76 | 0.80 | -0.06 | 0.75 | 0.76 | 0.77 | 0.15 |\n| 1 | 0.43 | 1.00 | 0.44 | 0.59 | 0.57 | 0.71 | 0.46 | 0.48 | 0.79 | 0.40 | 0.72 | 0.79 | 0.51 | 0.68 | 0.71 | 0.50 | 0.61 | -0.10 | 0.40 | 0.50 | 0.50 | 0.47 | 0.32 | -0.08 | 0.23 | 0.02 | 0.35 | 0.04 | 0.47 | 0.49 | 0.49 | 0.45 | -0.25 | 0.36 | 0.37 | 0.39 | 0.16 |\n| 2 | 0.87 | 0.44 | 1.00 | 0.51 | 0.80 | 0.45 | 0.44 | 0.86 | 0.54 | 0.72 | 0.40 | 0.41 | 0.76 | 0.54 | 0.27 | 0.83 | 0.26 | -0.44 | 0.24 | 0.71 | 0.53 | 0.73 | 0.59 | 0.16 | 0.56 | 0.19 | 0.68 | 0.08 | 0.73 | 0.73 | 0.73 | 0.76 | -0.04 | 0.72 | 0.72 | 0.75 | 0.16 |\n| 3 | 0.49 | 0.59 | 0.51 | 1.00 | 0.62 | 0.70 | 0.60 | 0.57 | 0.62 | 0.36 | 0.67 | 0.58 | 0.55 | 0.48 | 0.45 | 0.59 | 0.58 | -0.07 | 0.51 | 0.45 | 0.40 | 0.46 | 0.30 | 0.06 | 0.32 | 0.17 | 0.41 | 0.17 | 0.47 | 0.42 | 0.42 | 0.42 | -0.10 | 0.38 | 0.37 | 0.42 | 0.29 |\n| 4 | 0.74 | 0.57 | 0.80 | 0.62 | 1.00 | 0.59 | 0.50 | 0.80 | 0.59 | 0.62 | 0.54 | 0.52 | 0.74 | 0.56 | 0.36 | 0.81 | 0.41 | -0.31 | 0.35 | 0.72 | 0.58 | 0.70 | 0.54 | 0.13 | 0.51 | 0.19 | 0.63 | 0.08 | 0.72 | 0.69 | 0.69 | 0.69 | -0.06 | 0.64 | 0.63 | 0.67 | 0.16 |\n| 5 | 0.41 | 0.71 | 0.45 | 0.70 | 0.59 | 1.00 | 0.69 | 0.51 | 0.72 | 0.29 | 0.81 | 0.69 | 0.50 | 0.48 | 0.59 | 0.54 | 0.76 | 0.05 | 0.65 | 0.39 | 0.44 | 0.40 | 0.26 | 0.05 | 0.22 | 0.20 | 0.30 | 0.25 | 0.40 | 0.36 | 0.36 | 0.36 | -0.09 | 0.29 | 0.28 | 0.33 | 0.35 |\n| 6 | 0.41 | 0.46 | 0.44 | 0.60 | 0.50 | 0.69 | 1.00 | 0.51 | 0.52 | 0.26 | 0.59 | 0.50 | 0.44 | 0.34 | 0.34 | 0.53 | 0.57 | 0.01 | 0.59 | 0.33 | 0.35 | 0.37 | 0.22 | 0.23 | 0.31 | 0.34 | 0.32 | 0.36 | 0.37 | 0.30 | 0.30 | 0.32 | 0.08 | 0.29 | 0.29 | 0.33 | 0.48 |\n| 7 | 0.82 | 0.48 | 0.86 | 0.57 | 0.80 | 0.51 | 0.51 | 1.00 | 0.59 | 0.70 | 0.46 | 0.47 | 0.80 | 0.56 | 0.31 | 0.96 | 0.32 | -0.39 | 0.28 | 0.70 | 0.51 | 0.72 | 0.57 | 0.17 | 0.56 | 0.21 | 0.67 | 0.11 | 0.73 | 0.72 | 0.72 | 0.74 | -0.05 | 0.70 | 0.69 | 0.73 | 0.19 |\n| 8 | 0.53 | 0.79 | 0.54 | 0.62 | 0.59 | 0.72 | 0.52 | 0.59 | 1.00 | 0.48 | 0.72 | 0.74 | 0.60 | 0.72 | 0.69 | 0.60 | 0.59 | -0.13 | 0.41 | 0.53 | 0.50 | 0.55 | 0.40 | -0.04 | 0.28 | 0.08 | 0.41 | 0.12 | 0.52 | 0.51 | 0.51 | 0.52 | -0.23 | 0.42 | 0.43 | 0.45 | 0.22 |\n| 9 | 0.73 | 0.40 | 0.72 | 0.36 | 0.62 | 0.29 | 0.26 | 0.70 | 0.48 | 1.00 | 0.31 | 0.39 | 0.74 | 0.60 | 0.25 | 0.67 | 0.12 | -0.60 | 0.03 | 0.75 | 0.46 | 0.72 | 0.60 | 0.09 | 0.57 | 0.02 | 0.71 | -0.10 | 0.76 | 0.83 | 0.83 | 0.83 | -0.12 | 0.78 | 0.81 | 0.80 | -0.03 |\n| 10 | 0.37 | 0.72 | 0.40 | 0.67 | 0.54 | 0.81 | 0.59 | 0.46 | 0.72 | 0.31 | 1.00 | 0.73 | 0.49 | 0.52 | 0.63 | 0.48 | 0.73 | 0.02 | 0.56 | 0.38 | 0.43 | 0.38 | 0.21 | -0.04 | 0.17 | 0.09 | 0.27 | 0.16 | 0.38 | 0.36 | 0.36 | 0.35 | -0.19 | 0.27 | 0.28 | 0.32 | 0.28 |\n| 11 | 0.39 | 0.79 | 0.41 | 0.58 | 0.52 | 0.69 | 0.50 | 0.47 | 0.74 | 0.39 | 0.73 | 1.00 | 0.49 | 0.59 | 0.67 | 0.47 | 0.63 | -0.05 | 0.43 | 0.46 | 0.40 | 0.41 | 0.26 | -0.08 | 0.19 | 0.02 | 0.30 | 0.06 | 0.41 | 0.42 | 0.43 | 0.39 | -0.24 | 0.31 | 0.32 | 0.35 | 0.18 |\n| 12 | 0.74 | 0.51 | 0.76 | 0.55 | 0.74 | 0.50 | 0.44 | 0.80 | 0.60 | 0.74 | 0.49 | 0.49 | 1.00 | 0.61 | 0.36 | 0.81 | 0.35 | -0.38 | 0.25 | 0.72 | 0.47 | 0.69 | 0.53 | 0.09 | 0.49 | 0.13 | 0.62 | 0.05 | 0.71 | 0.72 | 0.72 | 0.72 | -0.12 | 0.65 | 0.66 | 0.69 | 0.14 |\n| 13 | 0.58 | 0.68 | 0.54 | 0.48 | 0.56 | 0.48 | 0.34 | 0.56 | 0.72 | 0.60 | 0.52 | 0.59 | 0.61 | 1.00 | 0.57 | 0.57 | 0.35 | -0.37 | 0.17 | 0.62 | 0.53 | 0.63 | 0.51 | -0.09 | 0.35 | -0.04 | 0.50 | -0.04 | 0.59 | 0.62 | 0.63 | 0.62 | -0.31 | 0.51 | 0.55 | 0.55 | 0.07 |\n| 14 | 0.28 | 0.71 | 0.27 | 0.45 | 0.36 | 0.59 | 0.34 | 0.31 | 0.69 | 0.25 | 0.63 | 0.67 | 0.36 | 0.57 | 1.00 | 0.34 | 0.57 | 0.01 | 0.34 | 0.32 | 0.39 | 0.31 | 0.23 | -0.18 | 0.06 | -0.03 | 0.17 | 0.07 | 0.28 | 0.29 | 0.29 | 0.28 | -0.30 | 0.18 | 0.20 | 0.22 | 0.16 |\n| 15 | 0.81 | 0.50 | 0.83 | 0.59 | 0.81 | 0.54 | 0.53 | 0.96 | 0.60 | 0.67 | 0.48 | 0.47 | 0.81 | 0.57 | 0.34 | 1.00 | 0.35 | -0.37 | 0.31 | 0.71 | 0.52 | 0.72 | 0.57 | 0.17 | 0.56 | 0.22 | 0.67 | 0.13 | 0.74 | 0.72 | 0.72 | 0.74 | -0.04 | 0.69 | 0.69 | 0.73 | 0.21 |\n| 16 | 0.23 | 0.61 | 0.26 | 0.58 | 0.41 | 0.76 | 0.57 | 0.32 | 0.59 | 0.12 | 0.73 | 0.63 | 0.35 | 0.35 | 0.57 | 0.35 | 1.00 | 0.24 | 0.67 | 0.23 | 0.26 | 0.22 | 0.10 | -0.03 | 0.04 | 0.13 | 0.12 | 0.24 | 0.22 | 0.19 | 0.19 | 0.18 | -0.13 | 0.10 | 0.10 | 0.15 | 0.32 |\n| 17 | -0.49 | -0.10 | -0.44 | -0.07 | -0.31 | 0.05 | 0.01 | -0.39 | -0.13 | -0.60 | 0.02 | -0.05 | -0.38 | -0.37 | 0.01 | -0.37 | 0.24 | 1.00 | 0.28 | -0.51 | -0.26 | -0.52 | -0.54 | -0.10 | -0.49 | 0.03 | -0.56 | 0.16 | -0.52 | -0.55 | -0.55 | -0.57 | 0.08 | -0.63 | -0.65 | -0.59 | 0.13 |\n| 18 | 0.19 | 0.40 | 0.24 | 0.51 | 0.35 | 0.65 | 0.59 | 0.28 | 0.41 | 0.03 | 0.56 | 0.43 | 0.25 | 0.17 | 0.34 | 0.31 | 0.67 | 0.28 | 1.00 | 0.13 | 0.23 | 0.16 | 0.04 | 0.11 | 0.07 | 0.31 | 0.09 | 0.39 | 0.16 | 0.08 | 0.08 | 0.09 | 0.06 | 0.05 | 0.03 | 0.08 | 0.47 |\n| 19 | 0.72 | 0.50 | 0.71 | 0.45 | 0.72 | 0.39 | 0.33 | 0.70 | 0.53 | 0.75 | 0.38 | 0.46 | 0.72 | 0.62 | 0.32 | 0.71 | 0.23 | -0.51 | 0.13 | 1.00 | 0.55 | 0.77 | 0.62 | 0.08 | 0.57 | 0.06 | 0.72 | -0.07 | 0.83 | 0.86 | 0.86 | 0.85 | -0.13 | 0.76 | 0.79 | 0.79 | 0.01 |\n| 20 | 0.54 | 0.50 | 0.53 | 0.40 | 0.58 | 0.44 | 0.35 | 0.51 | 0.50 | 0.46 | 0.43 | 0.40 | 0.47 | 0.53 | 0.39 | 0.52 | 0.26 | -0.26 | 0.23 | 0.55 | 1.00 | 0.61 | 0.39 | -0.05 | 0.37 | 0.06 | 0.50 | 0.00 | 0.63 | 0.54 | 0.54 | 0.59 | -0.19 | 0.51 | 0.54 | 0.54 | 0.11 |\n| 21 | 0.78 | 0.47 | 0.73 | 0.46 | 0.70 | 0.40 | 0.37 | 0.72 | 0.55 | 0.72 | 0.38 | 0.41 | 0.69 | 0.63 | 0.31 | 0.72 | 0.22 | -0.52 | 0.16 | 0.77 | 0.61 | 1.00 | 0.71 | 0.16 | 0.63 | 0.16 | 0.78 | 0.06 | 0.85 | 0.78 | 0.78 | 0.83 | -0.08 | 0.77 | 0.81 | 0.81 | 0.12 |\n| 22 | 0.64 | 0.32 | 0.59 | 0.30 | 0.54 | 0.26 | 0.22 | 0.57 | 0.40 | 0.60 | 0.21 | 0.26 | 0.53 | 0.51 | 0.23 | 0.57 | 0.10 | -0.54 | 0.04 | 0.62 | 0.39 | 0.71 | 1.00 | 0.18 | 0.55 | 0.16 | 0.63 | 0.05 | 0.65 | 0.63 | 0.63 | 0.69 | -0.01 | 0.66 | 0.67 | 0.65 | 0.09 |\n| 23 | 0.16 | -0.08 | 0.16 | 0.06 | 0.13 | 0.05 | 0.23 | 0.17 | -0.04 | 0.09 | -0.04 | -0.08 | 0.09 | -0.09 | -0.18 | 0.17 | -0.03 | -0.10 | 0.11 | 0.08 | -0.05 | 0.16 | 0.18 | 1.00 | 0.46 | 0.58 | 0.27 | 0.37 | 0.16 | 0.10 | 0.10 | 0.14 | 0.69 | 0.21 | 0.20 | 0.21 | 0.37 |\n| 24 | 0.59 | 0.23 | 0.56 | 0.32 | 0.51 | 0.22 | 0.31 | 0.56 | 0.28 | 0.57 | 0.17 | 0.19 | 0.49 | 0.35 | 0.06 | 0.56 | 0.04 | -0.49 | 0.07 | 0.57 | 0.37 | 0.63 | 0.55 | 0.46 | 1.00 | 0.26 | 0.78 | 0.08 | 0.67 | 0.59 | 0.60 | 0.63 | 0.24 | 0.68 | 0.69 | 0.68 | 0.15 |\n| 25 | 0.18 | 0.02 | 0.19 | 0.17 | 0.19 | 0.20 | 0.34 | 0.21 | 0.08 | 0.02 | 0.09 | 0.02 | 0.13 | -0.04 | -0.03 | 0.22 | 0.13 | 0.03 | 0.31 | 0.06 | 0.06 | 0.16 | 0.16 | 0.58 | 0.26 | 1.00 | 0.16 | 0.62 | 0.11 | 0.05 | 0.05 | 0.08 | 0.47 | 0.13 | 0.11 | 0.13 | 0.49 |\n| 26 | 0.72 | 0.35 | 0.68 | 0.41 | 0.63 | 0.30 | 0.32 | 0.67 | 0.41 | 0.71 | 0.27 | 0.30 | 0.62 | 0.50 | 0.17 | 0.67 | 0.12 | -0.56 | 0.09 | 0.72 | 0.50 | 0.78 | 0.63 | 0.27 | 0.78 | 0.16 | 1.00 | 0.01 | 0.83 | 0.74 | 0.74 | 0.78 | 0.04 | 0.79 | 0.83 | 0.81 | 0.09 |\n| 27 | 0.09 | 0.04 | 0.08 | 0.17 | 0.08 | 0.25 | 0.36 | 0.11 | 0.12 | -0.10 | 0.16 | 0.06 | 0.05 | -0.04 | 0.07 | 0.13 | 0.24 | 0.16 | 0.39 | -0.07 | 0.00 | 0.06 | 0.05 | 0.37 | 0.08 | 0.62 | 0.01 | 1.00 | -0.03 | -0.08 | -0.08 | -0.04 | 0.32 | -0.03 | -0.04 | -0.02 | 0.66 |\n| 28 | 0.76 | 0.47 | 0.73 | 0.47 | 0.72 | 0.40 | 0.37 | 0.73 | 0.52 | 0.76 | 0.38 | 0.41 | 0.71 | 0.59 | 0.28 | 0.74 | 0.22 | -0.52 | 0.16 | 0.83 | 0.63 | 0.85 | 0.65 | 0.16 | 0.67 | 0.11 | 0.83 | -0.03 | 1.00 | 0.86 | 0.87 | 0.89 | -0.06 | 0.82 | 0.85 | 0.87 | 0.07 |\n| 29 | 0.76 | 0.49 | 0.73 | 0.42 | 0.69 | 0.36 | 0.30 | 0.72 | 0.51 | 0.83 | 0.36 | 0.42 | 0.72 | 0.62 | 0.29 | 0.72 | 0.19 | -0.55 | 0.08 | 0.86 | 0.54 | 0.78 | 0.63 | 0.10 | 0.59 | 0.05 | 0.74 | -0.08 | 0.86 | 1.00 | 0.99 | 0.92 | -0.11 | 0.83 | 0.85 | 0.86 | -0.01 |\n| 30 | 0.76 | 0.49 | 0.73 | 0.42 | 0.69 | 0.36 | 0.30 | 0.72 | 0.51 | 0.83 | 0.36 | 0.43 | 0.72 | 0.63 | 0.29 | 0.72 | 0.19 | -0.55 | 0.08 | 0.86 | 0.54 | 0.78 | 0.63 | 0.10 | 0.60 | 0.05 | 0.74 | -0.08 | 0.87 | 0.99 | 1.00 | 0.93 | -0.11 | 0.83 | 0.85 | 0.86 | -0.01 |\n| 31 | 0.80 | 0.45 | 0.76 | 0.42 | 0.69 | 0.36 | 0.32 | 0.74 | 0.52 | 0.83 | 0.35 | 0.39 | 0.72 | 0.62 | 0.28 | 0.74 | 0.18 | -0.57 | 0.09 | 0.85 | 0.59 | 0.83 | 0.69 | 0.14 | 0.63 | 0.08 | 0.78 | -0.04 | 0.89 | 0.92 | 0.93 | 1.00 | -0.08 | 0.85 | 0.90 | 0.89 | 0.04 |\n| 32 | -0.06 | -0.25 | -0.04 | -0.10 | -0.06 | -0.09 | 0.08 | -0.05 | -0.23 | -0.12 | -0.19 | -0.24 | -0.12 | -0.31 | -0.30 | -0.04 | -0.13 | 0.08 | 0.06 | -0.13 | -0.19 | -0.08 | -0.01 | 0.69 | 0.24 | 0.47 | 0.04 | 0.32 | -0.06 | -0.11 | -0.11 | -0.08 | 1.00 | 0.01 | -0.02 | -0.02 | 0.27 |\n| 33 | 0.75 | 0.36 | 0.72 | 0.38 | 0.64 | 0.29 | 0.29 | 0.70 | 0.42 | 0.78 | 0.27 | 0.31 | 0.65 | 0.51 | 0.18 | 0.69 | 0.10 | -0.63 | 0.05 | 0.76 | 0.51 | 0.77 | 0.66 | 0.21 | 0.68 | 0.13 | 0.79 | -0.03 | 0.82 | 0.83 | 0.83 | 0.85 | 0.01 | 1.00 | 0.89 | 0.87 | 0.02 |\n| 34 | 0.76 | 0.37 | 0.72 | 0.37 | 0.63 | 0.28 | 0.29 | 0.69 | 0.43 | 0.81 | 0.28 | 0.32 | 0.66 | 0.55 | 0.20 | 0.69 | 0.10 | -0.65 | 0.03 | 0.79 | 0.54 | 0.81 | 0.67 | 0.20 | 0.69 | 0.11 | 0.83 | -0.04 | 0.85 | 0.85 | 0.85 | 0.90 | -0.02 | 0.89 | 1.00 | 0.92 | 0.05 |\n| 35 | 0.77 | 0.39 | 0.75 | 0.42 | 0.67 | 0.33 | 0.33 | 0.73 | 0.45 | 0.80 | 0.32 | 0.35 | 0.69 | 0.55 | 0.22 | 0.73 | 0.15 | -0.59 | 0.08 | 0.79 | 0.54 | 0.81 | 0.65 | 0.21 | 0.68 | 0.13 | 0.81 | -0.02 | 0.87 | 0.86 | 0.86 | 0.89 | -0.02 | 0.87 | 0.92 | 1.00 | 0.06 |\n| 36 | 0.15 | 0.16 | 0.16 | 0.29 | 0.16 | 0.35 | 0.48 | 0.19 | 0.22 | -0.03 | 0.28 | 0.18 | 0.14 | 0.07 | 0.16 | 0.21 | 0.32 | 0.13 | 0.47 | 0.01 | 0.11 | 0.12 | 0.09 | 0.37 | 0.15 | 0.49 | 0.09 | 0.66 | 0.07 | -0.01 | -0.01 | 0.04 | 0.27 | 0.02 | 0.05 | 0.06 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.027, median_tau=0.58, range=[-0.49, 0.87]\n- Objective 1: default_weight=0.024, median_tau=0.46, range=[-0.25, 0.79]\n- Objective 2: default_weight=0.032, median_tau=0.55, range=[-0.44, 0.87]\n- Objective 3: default_weight=0.029, median_tau=0.45, range=[-0.10, 0.70]\n- Objective 4: default_weight=0.042, median_tau=0.59, range=[-0.31, 0.81]\n- Objective 5: default_weight=0.032, median_tau=0.40, range=[-0.09, 0.81]\n- Objective 6: default_weight=0.017, median_tau=0.35, range=[0.01, 0.69]\n- Objective 7: default_weight=0.027, median_tau=0.57, range=[-0.39, 0.96]\n- Objective 8: default_weight=0.024, median_tau=0.52, range=[-0.23, 0.79]\n- Objective 9: default_weight=0.027, median_tau=0.58, range=[-0.60, 0.83]\n- Objective 10: default_weight=0.018, median_tau=0.38, range=[-0.19, 0.81]\n- Objective 11: default_weight=0.019, median_tau=0.41, range=[-0.24, 0.79]\n- Objective 12: default_weight=0.027, median_tau=0.57, range=[-0.38, 0.81]\n- Objective 13: default_weight=0.026, median_tau=0.54, range=[-0.37, 0.72]\n- Objective 14: default_weight=0.014, median_tau=0.29, range=[-0.30, 0.71]\n- Objective 15: default_weight=0.027, median_tau=0.58, range=[-0.37, 0.96]\n- Objective 16: default_weight=0.013, median_tau=0.24, range=[-0.13, 0.76]\n- Objective 17: default_weight=0.000, median_tau=-0.37, range=[-0.65, 0.28]\n- Objective 18: default_weight=0.012, median_tau=0.23, range=[0.03, 0.67]\n- Objective 19: default_weight=0.035, median_tau=0.60, range=[-0.51, 0.86]\n- Objective 20: default_weight=0.025, median_tau=0.48, range=[-0.26, 0.63]\n- Objective 21: default_weight=0.037, median_tau=0.63, range=[-0.52, 0.85]\n- Objective 22: default_weight=0.034, median_tau=0.52, range=[-0.54, 0.71]\n- Objective 23: default_weight=0.010, median_tau=0.13, range=[-0.18, 0.69]\n- Objective 24: default_weight=0.038, median_tau=0.47, range=[-0.49, 0.78]\n- Objective 25: default_weight=0.012, median_tau=0.13, range=[-0.04, 0.62]\n- Objective 26: default_weight=0.055, median_tau=0.56, range=[-0.56, 0.83]\n- Objective 27: default_weight=0.008, median_tau=0.08, range=[-0.10, 0.66]\n- Objective 28: default_weight=0.077, median_tau=0.64, range=[-0.52, 0.89]\n- Objective 29: default_weight=0.032, median_tau=0.61, range=[-0.55, 0.99]\n- Objective 30: default_weight=0.035, median_tau=0.61, range=[-0.55, 0.99]\n- Objective 31: default_weight=0.040, median_tau=0.63, range=[-0.57, 0.93]\n- Objective 32: default_weight=0.000, median_tau=-0.06, range=[-0.31, 0.69]\n- Objective 33: default_weight=0.033, median_tau=0.58, range=[-0.63, 0.89]\n- Objective 34: default_weight=0.038, median_tau=0.59, range=[-0.65, 0.92]\n- Objective 35: default_weight=0.043, median_tau=0.60, range=[-0.59, 0.92]\n- Objective 36: default_weight=0.012, median_tau=0.16, range=[-0.03, 0.66]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 329: xl-adaptive window temp: mid-N win\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=247, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=540, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=651, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=962, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2420, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4466, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9356, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18272, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=70150, fidelity=medium\n\n### Design 328: xl-gated amp floor regresses\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=500, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=740, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=837, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1258, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2009, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2927, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6340, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13226, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41271, fidelity=medium\n\n### Design 327: Soft-cap window: still mixed scaling\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=95, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=307, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=670, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1238, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2975, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5437, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10203, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28869, fidelity=medium\n\n### Design 326: Stretched-exp amp_norm (log-xl)\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=454, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1345, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1578, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3448, fidelity=low\n\n### Design 325: Capped-logit window: mixed scaling\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=142, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=223, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=747, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1100, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2709, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5415, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12169, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25820, fidelity=medium\n\n### Design 324: amp_norm floor regresses low-N\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=328, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=353, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=587, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1984, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3895, fidelity=low\n\n### Design 323: Global tie-aware xs hurts scaling\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=162, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=361, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=918, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2239, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5928, fidelity=low\n\n### Design 322: Tunable amp_p: plateau unchanged\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=419, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=497, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=835, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1190, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1934, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3123, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4480, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13675, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28192, fidelity=medium\n\n### Design 321: HEBO_tuned_Over-damped xl-tail release\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=372, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=720, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16136, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26153, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=118834, fidelity=high\n\n### Design 320: Over-damped xl-tail release\nObjective: 36\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=80, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=142, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=348, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=521, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1130, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2482, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4402, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15729, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=58343, fidelity=medium\n\n**Top Designs**:\nTop designs across 37 objectives (46 unique):\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.018\nTop in: consensus (#1), obj_19 (#1), obj_21 (#2), obj_22 (#3), obj_33 (#1), obj_34 (#1), obj_35 (#2)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\n  - objective_32: 0.3728\n  - objective_33: -1252\n  - objective_34: -1279\n  - objective_35: -1173\n  - objective_36: 2091\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.029\nTop in: consensus (#2), obj_20 (#2), obj_21 (#1), obj_28 (#2), obj_31 (#1), obj_34 (#3), obj_35 (#3)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\n  - objective_32: 5.804\n  - objective_33: -1177\n  - objective_34: -1278\n  - objective_35: -1145\n  - objective_36: 2464\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.030\nTop in: consensus (#3), obj_20 (#1), obj_28 (#1), obj_33 (#2), obj_35 (#1)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\n  - objective_32: 2.484\n  - objective_33: -1238\n  - objective_34: -1278\n  - objective_35: -1210\n  - objective_36: 1696\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.031\nTop in: obj_20 (#3), obj_23 (#2), obj_24 (#2), obj_26 (#1), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\n  - objective_35: -935.8\n  - objective_36: 5178\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 321: HEBO_tuned_Over-damped xl-tail release\nConsensus score: 0.031\nTop in: obj_9 (#3), obj_13 (#1), obj_23 (#1), obj_24 (#1), obj_26 (#2), obj_29 (#1), obj_30 (#1), obj_31 (#3)\nObjective scores:\n  - objective_0: 6.289\n  - objective_1: 7.177\n  - objective_2: 6.481\n  - objective_3: 10.16\n  - objective_4: 18.89\n  - objective_5: 12.54\n  - objective_6: 6.985\n  - objective_7: 5.212\n  - objective_8: 5.433\n  - objective_9: 6.012\n  - objective_10: 14.3\n  - objective_11: 6.123\n  - objective_12: 6.944\n  - objective_13: 6.026\n  - objective_14: 7.132\n  - objective_15: 5.416\n  - objective_16: 11.3\n  - objective_17: 1188\n  - objective_18: 553.2\n  - objective_19: -2697\n  - objective_20: -8.918\n  - objective_21: -9.646\n  - objective_22: -11.16\n  - objective_23: -9.327\n  - objective_24: -11.55\n  - objective_25: -3.651\n  - objective_26: -0.4434\n  - objective_27: 3.562\n  - objective_28: 4.447\n  - objective_29: 9.193\n  - objective_30: 8.397\n  - objective_31: -1280\n  - objective_32: 2.865\n  - objective_33: -1179\n  - objective_34: -1275\n  - objective_35: -910.7\n  - objective_36: 5490\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=372, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=720, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16136, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26153, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=118834, fidelity=high\n\n### Design 45: Thr-linear xl gain (114)\nConsensus score: 0.035\nTop in: obj_19 (#2), obj_21 (#3), obj_22 (#2), obj_30 (#2), obj_31 (#2)\nObjective scores:\n  - objective_0: 5.393\n  - objective_1: 7.352\n  - objective_2: 6.263\n  - objective_3: 7.204\n  - objective_4: 18.98\n  - objective_5: 13.17\n  - objective_6: 6.249\n  - objective_7: 5.292\n  - objective_8: 5.518\n  - objective_9: 6.165\n  - objective_10: 14.97\n  - objective_11: 6.18\n  - objective_12: 7.184\n  - objective_13: 6.287\n  - objective_14: 7.127\n  - objective_15: 5.496\n  - objective_16: 11.59\n  - objective_17: 1196\n  - objective_18: 556.5\n  - objective_19: -2779\n  - objective_20: -8.914\n  - objective_21: -9.687\n  - objective_22: -11.17\n  - objective_23: -6.588\n  - objective_24: -11.02\n  - objective_25: -2.646\n  - objective_26: 11.66\n  - objective_27: 2.613\n  - objective_28: 4.61\n  - objective_29: 9.35\n  - objective_30: 8.487\n  - objective_31: -1280\n  - objective_32: 7.354\n  - objective_33: -1161\n  - objective_34: -1278\n  - objective_35: -1107\n  - objective_36: 2969\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=430, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2303, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4020, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6073, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15022, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=36525, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=115144, fidelity=high\n\n### Design 34: Dead-zone + smootherstep amp (81)\nConsensus score: 0.038\nTop in: obj_33 (#3), obj_34 (#2)\nObjective scores:\n  - objective_0: 6.844\n  - objective_1: 7.623\n  - objective_2: 6.337\n  - objective_3: 7.21\n  - objective_4: 19.31\n  - objective_5: 14.17\n  - objective_6: 6.643\n  - objective_7: 5.649\n  - objective_8: 5.851\n  - objective_9: 6.285\n  - objective_10: 14.97\n  - objective_11: 6.381\n  - objective_12: 7.336\n  - objective_13: 6.329\n  - objective_14: 7.389\n  - objective_15: 5.852\n  - objective_16: 12.54\n  - objective_17: 1208\n  - objective_18: 574.3\n  - objective_19: -2643\n  - objective_20: -8.758\n  - objective_21: -9.579\n  - objective_22: -10.66\n  - objective_23: -6.833\n  - objective_24: -11.54\n  - objective_25: -1.245\n  - objective_26: 0.4085\n  - objective_27: 3.443\n  - objective_28: 5.892\n  - objective_29: 9.482\n  - objective_30: 8.705\n  - objective_31: -1280\n  - objective_32: 0.7947\n  - objective_33: -1229\n  - objective_34: -1278\n  - objective_35: -1130\n  - objective_36: 2748\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1416, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2977, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5388, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9996, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23796, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=109554, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=230042, fidelity=high\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.046\nTop in: obj_24 (#3), obj_26 (#3)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\n  - objective_35: -882.2\n  - objective_36: 5842\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 39: One-sided stag window (106)\nConsensus score: 0.058\nTop in: obj_19 (#3), obj_29 (#3), obj_30 (#3)\nObjective scores:\n  - objective_0: 5.381\n  - objective_1: 7.351\n  - objective_2: 6.493\n  - objective_3: 7.216\n  - objective_4: 18.99\n  - objective_5: 13.07\n  - objective_6: 6.898\n  - objective_7: 5.299\n  - objective_8: 5.528\n  - objective_9: 6.156\n  - objective_10: 14.95\n  - objective_11: 6.214\n  - objective_12: 7.179\n  - objective_13: 6.277\n  - objective_14: 7.092\n  - objective_15: 5.503\n  - objective_16: 11.6\n  - objective_17: 1192\n  - objective_18: 553.2\n  - objective_19: -2772\n  - objective_20: -8.831\n  - objective_21: -9.625\n  - objective_22: -11.17\n  - objective_23: -4.213\n  - objective_24: -10.42\n  - objective_25: -1.697\n  - objective_26: 17.68\n  - objective_27: 4.031\n  - objective_28: 5.417\n  - objective_29: 9.336\n  - objective_30: 8.496\n  - objective_31: -1280\n  - objective_32: 11.71\n  - objective_33: -1171\n  - objective_34: -1276\n  - objective_35: -939.4\n  - objective_36: 5139\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=352, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1360, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2226, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3774, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9543, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14281, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=30401, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=130867, fidelity=high\n\n### Design 220: xl-sharp window (regressed)\nConsensus score: 0.063\nTop in: obj_13 (#3), obj_29 (#2)\nObjective scores:\n  - objective_0: 6.621\n  - objective_1: 7.282\n  - objective_2: 6.787\n  - objective_3: 10.36\n  - objective_4: 19\n  - objective_5: 13.44\n  - objective_6: 7.402\n  - objective_7: 5.389\n  - objective_8: 5.577\n  - objective_9: 6.029\n  - objective_10: 14.11\n  - objective_11: 6.134\n  - objective_12: 7.018\n  - objective_13: 6.115\n  - objective_14: 7.117\n  - objective_15: 5.592\n  - objective_16: 11.82\n  - objective_17: 1198\n  - objective_18: 562.5\n  - objective_19: -2671\n  - objective_20: -8.709\n  - objective_21: -9.61\n  - objective_22: -10.66\n  - objective_23: -8.054\n  - objective_24: -11.55\n  - objective_25: -1.711\n  - objective_26: 0.8105\n  - objective_27: 4.159\n  - objective_28: 6.406\n  - objective_29: 9.323\n  - objective_30: 8.507\n  - objective_31: -1280\n  - objective_32: 3.823\n  - objective_33: -1134\n  - objective_34: -1273\n  - objective_35: -780.6\n  - objective_36: 7059\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=107, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=344, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=496, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1716, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4071, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8809, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16276, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32352, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=182170, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.077\nTop in: obj_23 (#3)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\n  - objective_32: -0.1473\n  - objective_33: -891.6\n  - objective_34: -904.8\n  - objective_35: -899.3\n  - objective_36: 964.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.084\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\n  - objective_35: -900\n  - objective_36: 998.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.088\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\n  - objective_35: -898.2\n  - objective_36: 1125\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 240: Soft upper weak-band edge\nConsensus score: 0.105\nTop in: obj_2 (#1), obj_3 (#3), obj_36 (#2)\nObjective scores:\n  - objective_0: 5.431\n  - objective_1: 7.694\n  - objective_2: 5.862\n  - objective_3: 6.522\n  - objective_4: 19.14\n  - objective_5: 13.14\n  - objective_6: 6.104\n  - objective_7: 5.347\n  - objective_8: 5.582\n  - objective_9: 6.09\n  - objective_10: 13.63\n  - objective_11: 6.353\n  - objective_12: 6.797\n  - objective_13: 6.287\n  - objective_14: 7.071\n  - objective_15: 5.49\n  - objective_16: 11.25\n  - objective_17: 952.7\n  - objective_18: 536.8\n  - objective_19: -2418\n  - objective_20: 44.72\n  - objective_21: -9.269\n  - objective_22: -9.678\n  - objective_23: -4.894\n  - objective_24: -10.3\n  - objective_25: -1.246\n  - objective_26: 6.724\n  - objective_27: 1.566\n  - objective_28: 7.423\n  - objective_29: 14.5\n  - objective_30: 13.72\n  - objective_31: -905\n  - objective_32: 15.49\n  - objective_33: -737.3\n  - objective_34: -904.1\n  - objective_35: -841\n  - objective_36: 353.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 238: Decouple weak_band from breakpoint\nConsensus score: 0.112\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 5.163\n  - objective_1: 7.628\n  - objective_2: 6.02\n  - objective_3: 6.542\n  - objective_4: 19.09\n  - objective_5: 12.94\n  - objective_6: 6.141\n  - objective_7: 5.323\n  - objective_8: 5.55\n  - objective_9: 6.08\n  - objective_10: 13.64\n  - objective_11: 6.342\n  - objective_12: 6.788\n  - objective_13: 6.254\n  - objective_14: 7.08\n  - objective_15: 5.466\n  - objective_16: 11.16\n  - objective_17: 951.8\n  - objective_18: 538.4\n  - objective_19: -2405\n  - objective_20: 44.77\n  - objective_21: -9.307\n  - objective_22: -9.675\n  - objective_23: -4.49\n  - objective_24: -9.988\n  - objective_25: -3.302\n  - objective_26: 7.443\n  - objective_27: 0.9347\n  - objective_28: 7.745\n  - objective_29: 14.44\n  - objective_30: 13.7\n  - objective_31: -905\n  - objective_32: 17.53\n  - objective_33: -726.6\n  - objective_34: -903.5\n  - objective_35: -840.8\n  - objective_36: 604.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=590, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1134, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2713, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4725, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9288, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20295, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39307, fidelity=medium\n\n### Design 322: Tunable amp_p: plateau unchanged\nConsensus score: 0.121\nTop in: obj_1 (#1), obj_2 (#3), obj_3 (#1), obj_4 (#1), obj_5 (#3), obj_7 (#1), obj_8 (#1), obj_12 (#1), obj_13 (#2), obj_15 (#1)\nObjective scores:\n  - objective_0: 6.209\n  - objective_1: 7.019\n  - objective_2: 5.937\n  - objective_3: 6.495\n  - objective_4: 18.69\n  - objective_5: 11.57\n  - objective_6: 6.666\n  - objective_7: 4.967\n  - objective_8: 5.187\n  - objective_9: 6.013\n  - objective_10: 13.4\n  - objective_11: 5.974\n  - objective_12: 6.657\n  - objective_13: 6.099\n  - objective_14: 6.819\n  - objective_15: 5.11\n  - objective_16: 10.23\n  - objective_17: 938.5\n  - objective_18: 538.4\n  - objective_19: -2407\n  - objective_20: 44.91\n  - objective_21: -9.226\n  - objective_22: -10.18\n  - objective_23: -3.103\n  - objective_24: -9.888\n  - objective_25: 0.4669\n  - objective_26: 8.479\n  - objective_27: 2.467\n  - objective_28: 8.964\n  - objective_29: 13.99\n  - objective_30: 13.27\n  - objective_31: -905\n  - objective_32: 18.1\n  - objective_33: -747.3\n  - objective_34: -903.5\n  - objective_35: -815.1\n  - objective_36: 1862\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=419, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=497, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=835, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1190, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1934, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3123, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4480, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13675, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28192, fidelity=medium\n\n### Design 235: Tanh warp helps tail slightly\nConsensus score: 0.129\nTop in: obj_0 (#3), obj_3 (#2), obj_4 (#3), obj_7 (#2)\nObjective scores:\n  - objective_0: 5.246\n  - objective_1: 7.253\n  - objective_2: 6.266\n  - objective_3: 6.512\n  - objective_4: 18.85\n  - objective_5: 12.31\n  - objective_6: 5.988\n  - objective_7: 5.124\n  - objective_8: 5.348\n  - objective_9: 6.044\n  - objective_10: 13.5\n  - objective_11: 6.116\n  - objective_12: 6.723\n  - objective_13: 6.197\n  - objective_14: 6.856\n  - objective_15: 5.267\n  - objective_16: 10.66\n  - objective_17: 945\n  - objective_18: 536\n  - objective_19: -2442\n  - objective_20: 44.87\n  - objective_21: -9.258\n  - objective_22: -10.18\n  - objective_23: -2.608\n  - objective_24: -9.477\n  - objective_25: -0.9673\n  - objective_26: 11.26\n  - objective_27: 2.06\n  - objective_28: 8.574\n  - objective_29: 14.2\n  - objective_30: 13.42\n  - objective_31: -905\n  - objective_32: 22.96\n  - objective_33: -703.2\n  - objective_34: -902.2\n  - objective_35: -815.6\n  - objective_36: 2144\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=425, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=606, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1060, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3887, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5963, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12488, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=33301, fidelity=medium\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.144\nTop in: obj_2 (#2), obj_9 (#2), obj_12 (#2)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\n  - objective_35: -819.4\n  - objective_36: 2108\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 328: xl-gated amp floor regresses\nConsensus score: 0.156\nTop in: obj_1 (#3), obj_4 (#2), obj_7 (#3), obj_8 (#2), obj_12 (#3), obj_15 (#3)\nObjective scores:\n  - objective_0: 6.914\n  - objective_1: 7.165\n  - objective_2: 6.515\n  - objective_3: 6.545\n  - objective_4: 18.81\n  - objective_5: 12\n  - objective_6: 7.755\n  - objective_7: 5.124\n  - objective_8: 5.302\n  - objective_9: 6.031\n  - objective_10: 13.4\n  - objective_11: 6.108\n  - objective_12: 6.7\n  - objective_13: 6.141\n  - objective_14: 6.843\n  - objective_15: 5.267\n  - objective_16: 10.52\n  - objective_17: 943.6\n  - objective_18: 547.4\n  - objective_19: -2357\n  - objective_20: 44.96\n  - objective_21: -9.124\n  - objective_22: -10.17\n  - objective_23: -1.291\n  - objective_24: -9.225\n  - objective_25: 0.9467\n  - objective_26: 14.29\n  - objective_27: 3.037\n  - objective_28: 9.363\n  - objective_29: 14.05\n  - objective_30: 13.35\n  - objective_31: -905\n  - objective_32: 24.01\n  - objective_33: -726.5\n  - objective_34: -900.8\n  - objective_35: -798.1\n  - objective_36: 3303\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=500, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=740, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=837, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1258, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2009, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2927, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6340, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13226, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41271, fidelity=medium\n\n### Design 48: HEBO_tuned_Tunable xl gain breakpoint regressed\nConsensus score: 0.217\nTop in: obj_15 (#2)\nObjective scores:\n  - objective_0: 5.638\n  - objective_1: 7.518\n  - objective_2: 6.41\n  - objective_3: 6.766\n  - objective_4: 19.03\n  - objective_5: 12.18\n  - objective_6: 6.006\n  - objective_7: 5.156\n  - objective_8: 5.396\n  - objective_9: 6.607\n  - objective_10: 14.55\n  - objective_11: 6.292\n  - objective_12: 7.017\n  - objective_13: 6.499\n  - objective_14: 6.981\n  - objective_15: 5.247\n  - objective_16: 10.25\n  - objective_17: 761.2\n  - objective_18: 531\n  - objective_19: -2233\n  - objective_20: 48.66\n  - objective_21: -8.908\n  - objective_22: -10.19\n  - objective_23: -3.08\n  - objective_24: -9.196\n  - objective_25: -2.694\n  - objective_26: 22.09\n  - objective_27: 1.281\n  - objective_28: 21.35\n  - objective_29: 19.26\n  - objective_30: 18.48\n  - objective_31: -640\n  - objective_32: 10.69\n  - objective_33: -593.1\n  - objective_34: -637.6\n  - objective_35: -606.8\n  - objective_36: 1521\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=145, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=565, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=1332, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=2302, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4059, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7233, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16820, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.329\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\n  - objective_35: -453.2\n  - objective_36: 572.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 69: C∞ bump tie-gate (dxs) v1\nConsensus score: 0.334\nTop in: obj_36 (#3)\nObjective scores:\n  - objective_0: 11.47\n  - objective_1: 8.332\n  - objective_2: 8.002\n  - objective_3: 7.197\n  - objective_4: 21.26\n  - objective_5: 13.15\n  - objective_6: 6.393\n  - objective_7: 5.902\n  - objective_8: 6.022\n  - objective_9: 7.079\n  - objective_10: 15.04\n  - objective_11: 6.916\n  - objective_12: 7.256\n  - objective_13: 6.826\n  - objective_14: 7.447\n  - objective_15: 5.952\n  - objective_16: 11.04\n  - objective_17: 637\n  - objective_18: 525.5\n  - objective_19: -1757\n  - objective_20: 259.4\n  - objective_21: -8.211\n  - objective_22: -9.679\n  - objective_23: -8.626\n  - objective_24: -9.955\n  - objective_25: -7.668\n  - objective_26: 31.21\n  - objective_27: 2.106\n  - objective_28: 48.3\n  - objective_29: 24.53\n  - objective_30: 23.88\n  - objective_31: -453\n  - objective_32: -0.3123\n  - objective_33: -441.1\n  - objective_34: -452.7\n  - objective_35: -453.2\n  - objective_36: 376.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=445, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=953, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1426, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2436, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2325, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6485, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=10651, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18865, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.345\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\n  - objective_35: -453.1\n  - objective_36: 584.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.347\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\n  - objective_35: -453.1\n  - objective_36: 891\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.349\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\n  - objective_35: -453\n  - objective_36: 1158\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 76: g0-softened temp tie-gate\nConsensus score: 0.357\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 5.588\n  - objective_1: 8.477\n  - objective_2: 6.814\n  - objective_3: 7.246\n  - objective_4: 20.02\n  - objective_5: 13.71\n  - objective_6: 6.597\n  - objective_7: 5.827\n  - objective_8: 6.121\n  - objective_9: 7.09\n  - objective_10: 15.13\n  - objective_11: 6.936\n  - objective_12: 7.315\n  - objective_13: 6.823\n  - objective_14: 7.58\n  - objective_15: 5.876\n  - objective_16: 11.25\n  - objective_17: 640.3\n  - objective_18: 537.6\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.387\n  - objective_22: -9.182\n  - objective_23: -8.57\n  - objective_24: -9.946\n  - objective_25: -7.663\n  - objective_26: 32.43\n  - objective_27: 0.4273\n  - objective_28: 48.38\n  - objective_29: 24.65\n  - objective_30: 24\n  - objective_31: -453\n  - objective_32: -0.1767\n  - objective_33: -440.6\n  - objective_34: -452.3\n  - objective_35: -453.1\n  - objective_36: 985.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=675, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1018, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6856, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11522, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22864, fidelity=medium\n\n### Design 277: Damping (G+R) hurts rigidity\nConsensus score: 0.510\nTop in: obj_6 (#2), obj_10 (#3), obj_16 (#3)\nObjective scores:\n  - objective_0: 8.916\n  - objective_1: 7.355\n  - objective_2: 8.441\n  - objective_3: 6.811\n  - objective_4: 21.58\n  - objective_5: 11.69\n  - objective_6: 5.847\n  - objective_7: 5.745\n  - objective_8: 5.374\n  - objective_9: 11.5\n  - objective_10: 13.09\n  - objective_11: 6.02\n  - objective_12: 8.371\n  - objective_13: 6.468\n  - objective_14: 6.832\n  - objective_15: 5.815\n  - objective_16: 9.146\n  - objective_17: 506.8\n  - objective_18: 519.6\n  - objective_19: -1496\n  - objective_20: 206.5\n  - objective_21: -7.926\n  - objective_22: -8.711\n  - objective_23: -4.052\n  - objective_24: -8.527\n  - objective_25: -3.455\n  - objective_26: 76.98\n  - objective_27: 0.6162\n  - objective_28: 85.43\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 11.41\n  - objective_33: -253.6\n  - objective_34: -318.5\n  - objective_35: -316.6\n  - objective_36: 646.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=69, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=645, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1025, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1934, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3436, fidelity=low\n\n### Design 309: Tie-exponent monitor regressed\nConsensus score: 0.534\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 14.57\n  - objective_1: 7.345\n  - objective_2: 13.27\n  - objective_3: 7.026\n  - objective_4: 26.55\n  - objective_5: 12.4\n  - objective_6: 6.053\n  - objective_7: 10.07\n  - objective_8: 5.525\n  - objective_9: 11.64\n  - objective_10: 13.46\n  - objective_11: 5.947\n  - objective_12: 8.761\n  - objective_13: 6.444\n  - objective_14: 6.704\n  - objective_15: 10.08\n  - objective_16: 9.41\n  - objective_17: 509.8\n  - objective_18: 526.7\n  - objective_19: -1521\n  - objective_20: 206.3\n  - objective_21: -7.675\n  - objective_22: -8.71\n  - objective_23: -4.853\n  - objective_24: -8.646\n  - objective_25: 0.4847\n  - objective_26: 77.55\n  - objective_27: 3.622\n  - objective_28: 85.45\n  - objective_29: 29.15\n  - objective_30: 28.46\n  - objective_31: -320\n  - objective_32: 11.82\n  - objective_33: -192\n  - objective_34: -317.9\n  - objective_35: -317\n  - objective_36: 579.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=163, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=421, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=413, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1533, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2118, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3493, fidelity=low\n\n### Design 239: Hi-warp boosted too early\nConsensus score: 0.541\nTop in: obj_6 (#3)\nObjective scores:\n  - objective_0: 8.334\n  - objective_1: 7.358\n  - objective_2: 8.651\n  - objective_3: 6.887\n  - objective_4: 22\n  - objective_5: 11.86\n  - objective_6: 5.886\n  - objective_7: 6.414\n  - objective_8: 5.401\n  - objective_9: 11.54\n  - objective_10: 13.13\n  - objective_11: 6.003\n  - objective_12: 8.542\n  - objective_13: 6.504\n  - objective_14: 6.78\n  - objective_15: 6.384\n  - objective_16: 9.178\n  - objective_17: 507.1\n  - objective_18: 524\n  - objective_19: -1516\n  - objective_20: 206.3\n  - objective_21: -7.819\n  - objective_22: -8.712\n  - objective_23: -3.248\n  - objective_24: -8.311\n  - objective_25: -2.3\n  - objective_26: 81.66\n  - objective_27: 1.513\n  - objective_28: 85.42\n  - objective_29: 29.08\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.34\n  - objective_33: -220.6\n  - objective_34: -317\n  - objective_35: -315.8\n  - objective_36: 1064\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=338, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=588, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1648, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3351, fidelity=low\n\n### Design 299: Over-narrow near-γ release regresses\nConsensus score: 0.543\nTop in: obj_18 (#1)\nObjective scores:\n  - objective_0: 10.46\n  - objective_1: 7.551\n  - objective_2: 9.048\n  - objective_3: 6.827\n  - objective_4: 22.27\n  - objective_5: 12.01\n  - objective_6: 5.973\n  - objective_7: 5.698\n  - objective_8: 5.624\n  - objective_9: 11.52\n  - objective_10: 13.17\n  - objective_11: 6.186\n  - objective_12: 8.45\n  - objective_13: 6.437\n  - objective_14: 7.113\n  - objective_15: 5.752\n  - objective_16: 9.663\n  - objective_17: 514.1\n  - objective_18: 512.6\n  - objective_19: -1394\n  - objective_20: 206.4\n  - objective_21: -7.895\n  - objective_22: -8.191\n  - objective_23: -4.463\n  - objective_24: -8.522\n  - objective_25: -4.315\n  - objective_26: 76.95\n  - objective_27: 0.5209\n  - objective_28: 85.7\n  - objective_29: 29.14\n  - objective_30: 28.53\n  - objective_31: -320\n  - objective_32: 10.95\n  - objective_33: -242.2\n  - objective_34: -318.2\n  - objective_35: -316.9\n  - objective_36: 480.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=357, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=767, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1196, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1665, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2774, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4789, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.545\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\n  - objective_35: -316.7\n  - objective_36: 679\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 324: amp_norm floor regresses low-N\nConsensus score: 0.547\nTop in: obj_5 (#2), obj_8 (#3), obj_10 (#1), obj_16 (#2)\nObjective scores:\n  - objective_0: 12.61\n  - objective_1: 7.3\n  - objective_2: 10.53\n  - objective_3: 6.633\n  - objective_4: 23.8\n  - objective_5: 11.38\n  - objective_6: 7.987\n  - objective_7: 8.768\n  - objective_8: 5.302\n  - objective_9: 11.22\n  - objective_10: 12.94\n  - objective_11: 5.991\n  - objective_12: 7.976\n  - objective_13: 6.274\n  - objective_14: 6.753\n  - objective_15: 8.78\n  - objective_16: 9.068\n  - objective_17: 506\n  - objective_18: 517\n  - objective_19: -1422\n  - objective_20: 206.6\n  - objective_21: -7.794\n  - objective_22: -8.702\n  - objective_23: -2.988\n  - objective_24: -8.317\n  - objective_25: -1.641\n  - objective_26: 77.98\n  - objective_27: 1.418\n  - objective_28: 85.53\n  - objective_29: 28.97\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.9\n  - objective_33: -238.4\n  - objective_34: -317.8\n  - objective_35: -315.6\n  - objective_36: 1209\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=328, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=353, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=587, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1984, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3895, fidelity=low\n\n### Design 326: Stretched-exp amp_norm (log-xl)\nConsensus score: 0.554\nTop in: obj_5 (#1), obj_6 (#1), obj_10 (#2), obj_16 (#1), obj_18 (#3)\nObjective scores:\n  - objective_0: 12.55\n  - objective_1: 7.282\n  - objective_2: 10.14\n  - objective_3: 6.731\n  - objective_4: 23.43\n  - objective_5: 11.29\n  - objective_6: 5.717\n  - objective_7: 7.212\n  - objective_8: 5.305\n  - objective_9: 11.42\n  - objective_10: 13.05\n  - objective_11: 5.986\n  - objective_12: 8.27\n  - objective_13: 6.4\n  - objective_14: 6.894\n  - objective_15: 7.214\n  - objective_16: 9.031\n  - objective_17: 505.1\n  - objective_18: 515.4\n  - objective_19: -1454\n  - objective_20: 206.3\n  - objective_21: -7.837\n  - objective_22: -8.707\n  - objective_23: -2.634\n  - objective_24: -8.146\n  - objective_25: -1.778\n  - objective_26: 83.58\n  - objective_27: 1.545\n  - objective_28: 85.44\n  - objective_29: 28.92\n  - objective_30: 28.3\n  - objective_31: -320\n  - objective_32: 12.49\n  - objective_33: -240.7\n  - objective_34: -316.3\n  - objective_35: -315.3\n  - objective_36: 1432\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=454, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1345, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1578, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3448, fidelity=low\n\n### Design 287: Near-edge base floor too weak\nConsensus score: 0.590\nTop in: obj_11 (#3)\nObjective scores:\n  - objective_0: 13.26\n  - objective_1: 7.296\n  - objective_2: 12.23\n  - objective_3: 7.081\n  - objective_4: 25.62\n  - objective_5: 12.47\n  - objective_6: 6.198\n  - objective_7: 10.01\n  - objective_8: 5.536\n  - objective_9: 11.41\n  - objective_10: 13.65\n  - objective_11: 5.929\n  - objective_12: 8.369\n  - objective_13: 6.423\n  - objective_14: 6.818\n  - objective_15: 9.928\n  - objective_16: 9.456\n  - objective_17: 510.2\n  - objective_18: 528.5\n  - objective_19: -1521\n  - objective_20: 206.5\n  - objective_21: -7.817\n  - objective_22: -8.194\n  - objective_23: -1.928\n  - objective_24: -8.049\n  - objective_25: -0.971\n  - objective_26: 81.56\n  - objective_27: 1.436\n  - objective_28: 85.7\n  - objective_29: 29.1\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 16.86\n  - objective_33: -208.3\n  - objective_34: -316.1\n  - objective_35: -314.7\n  - objective_36: 1887\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=402, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=666, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1224, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2057, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4773, fidelity=low\n\n### Design 317: Softer amp_norm: mixed scaling\nConsensus score: 0.610\nTop in: obj_1 (#2)\nObjective scores:\n  - objective_0: 15.52\n  - objective_1: 7.022\n  - objective_2: 15.67\n  - objective_3: 7.098\n  - objective_4: 29.03\n  - objective_5: 12.96\n  - objective_6: 8.301\n  - objective_7: 14.24\n  - objective_8: 5.555\n  - objective_9: 11.22\n  - objective_10: 13.55\n  - objective_11: 9.622\n  - objective_12: 7.955\n  - objective_13: 6.406\n  - objective_14: 6.79\n  - objective_15: 14.21\n  - objective_16: 9.518\n  - objective_17: 511\n  - objective_18: 543.5\n  - objective_19: -1508\n  - objective_20: 206.8\n  - objective_21: -7.594\n  - objective_22: -8.186\n  - objective_23: -0.9345\n  - objective_24: -8.258\n  - objective_25: 2.604\n  - objective_26: 79.7\n  - objective_27: 2.57\n  - objective_28: 85.81\n  - objective_29: 28.95\n  - objective_30: 28.3\n  - objective_31: -320\n  - objective_32: 15.43\n  - objective_33: -198.7\n  - objective_34: -316.4\n  - objective_35: -313.9\n  - objective_36: 2596\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=115, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=307, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=515, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=830, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2620, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5333, fidelity=low\n\n### Design 289: Base leak gated too tightly\nConsensus score: 0.635\nTop in: obj_14 (#1)\nObjective scores:\n  - objective_0: 14.95\n  - objective_1: 7.312\n  - objective_2: 14.49\n  - objective_3: 7.16\n  - objective_4: 27.78\n  - objective_5: 12.88\n  - objective_6: 12.02\n  - objective_7: 12.79\n  - objective_8: 5.595\n  - objective_9: 11.19\n  - objective_10: 13.45\n  - objective_11: 5.958\n  - objective_12: 8.001\n  - objective_13: 6.357\n  - objective_14: 6.692\n  - objective_15: 12.82\n  - objective_16: 9.626\n  - objective_17: 511.3\n  - objective_18: 539.5\n  - objective_19: -1477\n  - objective_20: 206.8\n  - objective_21: -7.591\n  - objective_22: -8.171\n  - objective_23: -0.2968\n  - objective_24: -7.799\n  - objective_25: 1.332\n  - objective_26: 81.49\n  - objective_27: 2.337\n  - objective_28: 85.96\n  - objective_29: 29.09\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 20.12\n  - objective_33: -214.7\n  - objective_34: -315.2\n  - objective_35: -312.9\n  - objective_36: 3086\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=209, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2237, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6055, fidelity=low\n\n### Design 275: Bidirectional band-floor (regress)\nConsensus score: 0.636\nTop in: obj_11 (#2)\nObjective scores:\n  - objective_0: 13.2\n  - objective_1: 7.215\n  - objective_2: 12.25\n  - objective_3: 6.938\n  - objective_4: 25.61\n  - objective_5: 12.49\n  - objective_6: 10.86\n  - objective_7: 11.18\n  - objective_8: 5.533\n  - objective_9: 11.22\n  - objective_10: 13.26\n  - objective_11: 5.878\n  - objective_12: 8.064\n  - objective_13: 6.403\n  - objective_14: 6.795\n  - objective_15: 11.14\n  - objective_16: 9.499\n  - objective_17: 511.7\n  - objective_18: 530.3\n  - objective_19: -1468\n  - objective_20: 206.7\n  - objective_21: -7.674\n  - objective_22: -8.18\n  - objective_23: 0.1744\n  - objective_24: -7.716\n  - objective_25: 1.423\n  - objective_26: 84.35\n  - objective_27: 2.495\n  - objective_28: 85.88\n  - objective_29: 29.01\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.65\n  - objective_33: -211\n  - objective_34: -314.4\n  - objective_35: -312.8\n  - objective_36: 3482\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=212, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=651, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1083, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5642, fidelity=low\n\n### Design 253: w_hi logit-warp + skew regressed\nConsensus score: 0.637\nTop in: obj_14 (#2)\nObjective scores:\n  - objective_0: 15.11\n  - objective_1: 7.209\n  - objective_2: 15.05\n  - objective_3: 6.977\n  - objective_4: 28.44\n  - objective_5: 12.72\n  - objective_6: 6.493\n  - objective_7: 12.9\n  - objective_8: 5.569\n  - objective_9: 11.12\n  - objective_10: 13.51\n  - objective_11: 5.981\n  - objective_12: 8.044\n  - objective_13: 6.329\n  - objective_14: 6.692\n  - objective_15: 12.85\n  - objective_16: 9.593\n  - objective_17: 513\n  - objective_18: 540.8\n  - objective_19: -1468\n  - objective_20: 206.6\n  - objective_21: -7.654\n  - objective_22: -8.177\n  - objective_23: -0.8204\n  - objective_24: -7.88\n  - objective_25: 0.2417\n  - objective_26: 84.03\n  - objective_27: 2.361\n  - objective_28: 85.88\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.74\n  - objective_33: -156.4\n  - objective_34: -314.8\n  - objective_35: -313.6\n  - objective_36: 2693\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=135, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2205, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5680, fidelity=low\n\n### Design 214: Tie+gamma band gate (dxs)\nConsensus score: 0.733\nTop in: obj_18 (#2)\nObjective scores:\n  - objective_0: 20.55\n  - objective_1: 8.871\n  - objective_2: 18.77\n  - objective_3: 10.82\n  - objective_4: 32.27\n  - objective_5: 13.58\n  - objective_6: 6.482\n  - objective_7: 14.39\n  - objective_8: 6.411\n  - objective_9: 18.36\n  - objective_10: 14.46\n  - objective_11: 7.092\n  - objective_12: 14.42\n  - objective_13: 7.066\n  - objective_14: 7.718\n  - objective_15: 14.4\n  - objective_16: 11.08\n  - objective_17: 446.7\n  - objective_18: 513.1\n  - objective_19: -771.3\n  - objective_20: 213.9\n  - objective_21: -7.308\n  - objective_22: -7.677\n  - objective_23: -3.74\n  - objective_24: -7.967\n  - objective_25: -2.734\n  - objective_26: 130.9\n  - objective_27: 1.203\n  - objective_28: 126.2\n  - objective_29: 34.75\n  - objective_30: 34.21\n  - objective_31: -226\n  - objective_32: 8.694\n  - objective_33: -155.5\n  - objective_34: -224\n  - objective_35: -224.6\n  - objective_36: 617.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1834, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3015, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5215, fidelity=low\n\n### Design 1: baseline\nConsensus score: 0.753\nTop in: obj_36 (#1)\nObjective scores:\n  - objective_0: 19.31\n  - objective_1: 8.974\n  - objective_2: 20.44\n  - objective_3: 11.99\n  - objective_4: 33.13\n  - objective_5: 16.92\n  - objective_6: 11.98\n  - objective_7: 18.07\n  - objective_8: 6.869\n  - objective_9: 15.92\n  - objective_10: 15.92\n  - objective_11: 7.113\n  - objective_12: 15.19\n  - objective_13: 7.005\n  - objective_14: 7.847\n  - objective_15: 18.08\n  - objective_16: 12.27\n  - objective_17: 580.4\n  - objective_18: 553.9\n  - objective_19: 280.1\n  - objective_20: 270.8\n  - objective_21: -7.698\n  - objective_22: -9.604\n  - objective_23: -4.47\n  - objective_24: -7.897\n  - objective_25: 1.282\n  - objective_26: 80.08\n  - objective_27: 2.777\n  - objective_28: 86.22\n  - objective_29: 29.88\n  - objective_30: 29.29\n  - objective_31: -320\n  - objective_32: 13.43\n  - objective_33: 9.677\n  - objective_34: -9.995\n  - objective_35: -9.772\n  - objective_36: -171\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=high\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=high\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=241, fidelity=high\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=780, fidelity=high\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=3895, fidelity=high\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=37729, fidelity=high\n\n### Design 252: Abs-gap gate regressed\nConsensus score: 0.793\nTop in: obj_27 (#2)\nObjective scores:\n  - objective_0: 28.35\n  - objective_1: 9.353\n  - objective_2: 27.97\n  - objective_3: 18.34\n  - objective_4: 33.57\n  - objective_5: 14.65\n  - objective_6: 6.96\n  - objective_7: 22.64\n  - objective_8: 6.854\n  - objective_9: 25.99\n  - objective_10: 16.3\n  - objective_11: 7.374\n  - objective_12: 21.78\n  - objective_13: 7.289\n  - objective_14: 7.727\n  - objective_15: 22.73\n  - objective_16: 11.8\n  - objective_17: 383.7\n  - objective_18: 517.8\n  - objective_19: -284.9\n  - objective_20: 221.3\n  - objective_21: -6.897\n  - objective_22: -7.693\n  - objective_23: -5.801\n  - objective_24: -8.024\n  - objective_25: -5.956\n  - objective_26: 187.8\n  - objective_27: 0.4194\n  - objective_28: 167\n  - objective_29: 39.89\n  - objective_30: 39.35\n  - objective_31: -160\n  - objective_32: 1.459\n  - objective_33: -136.6\n  - objective_34: -158.5\n  - objective_35: -159.8\n  - objective_36: 1267\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=488, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=759, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3874, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.842\nTop in: obj_22 (#1), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\n  - objective_35: -102.4\n  - objective_36: 1236\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.918\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\n  - objective_32: -0.1222\n  - objective_33: -34.45\n  - objective_34: -56.92\n  - objective_35: -56.99\n  - objective_36: 2276\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 112: Coupled RMS norm: mem-dominated\nConsensus score: 0.953\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 107.6\n  - objective_1: 13.46\n  - objective_2: 111.7\n  - objective_3: 166.8\n  - objective_4: 43.2\n  - objective_5: 26.02\n  - objective_6: 115.8\n  - objective_7: 124.6\n  - objective_8: 9.562\n  - objective_9: 100.1\n  - objective_10: 180.4\n  - objective_11: 121\n  - objective_12: 102.1\n  - objective_13: 8.075\n  - objective_14: 7.595\n  - objective_15: 127.8\n  - objective_16: 32.39\n  - objective_17: 272.8\n  - objective_18: 591\n  - objective_19: 2361\n  - objective_20: 258.6\n  - objective_21: -4.24\n  - objective_22: -7.748\n  - objective_23: -2.5\n  - objective_24: -5.099\n  - objective_25: -1.101\n  - objective_26: 470.4\n  - objective_27: 2.704\n  - objective_28: 429.6\n  - objective_29: 66.57\n  - objective_30: 66.15\n  - objective_31: -28\n  - objective_32: 3.674\n  - objective_33: -1.14\n  - objective_34: -25.45\n  - objective_35: -21.63\n  - objective_36: 4659\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=131, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.54, median_step=868, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.991\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\n  - objective_35: -8.938\n  - objective_36: 7123\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.991\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\n  - objective_35: 1e+06\n  - objective_36: 5.002e+05\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 4** (stuck):\nAssessment: Progress has produced multiple designs that reliably clear up to N=1280, but improvements are not translating into better tail headroom for the next scheduled jumps (≈1810, 2560). Recent iterations st...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.05, 4: 0.0, 5: 0.0, 6: 0.05, 7: 0.1, 8: 0.05, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.8, 20: 1.4, 21: 1.5, 22: 1.7, 23: 1.2, 24: 1.6, 25: 1.1, 26: 1.4, 27: 0.8, 28: 1.7, 29: 1.4, 30: 1.3, 31: 1.8, 32: 0.0, 33: 2.0}\n\n**Round 5** (stuck):\nAssessment: The search has produced multiple designs that reliably clear the schedule through N=1280, so the dynamics are not brittle at the pass/fail gate. However, tail efficiency/headroom is still the bottlene...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.1, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.1, 8: 0.05, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.2, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.8, 21: 2.0, 22: 2.0, 23: 1.2, 24: 1.6, 25: 0.6, 26: 1.6, 27: 0.6, 28: 2.1, 29: 1.3, 30: 1.2, 31: 2.2, 32: 0.0, 33: 2.4, 34: 2.6}\n\n**Round 6** (stuck):\nAssessment: The search has produced multiple designs that clear the schedule through N=1280, indicating the core DMM dynamics are not fundamentally brittle at the uf<0.5 gate. However, progress is still bottlenec...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 rea...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.4, 21: 1.6, 22: 1.7, 23: 0.7, 24: 1.4, 25: 0.6, 26: 1.6, 27: 0.3, 28: 1.9, 29: 1.3, 30: 1.2, 31: 2.0, 32: 0.0, 33: 2.2, 34: 2.5, 35: 3.0}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Search is still bottlenecked at tail efficiency/headroom rather than pass/fail reliability: multiple older designs clear to N=1280, but median_step at the frontier remains high enough that the next scheduled jumps (≈1810, 2560) are not being demonstrated within the evaluation constraints. Recent optimization against objective_36 produced mid-N wins but regressed the 640→905 tail (e.g., 905 median_step inflated), suggesting the current steering signal is misaligned with post-905/post-1280 readiness. The objective set has converged toward a schedule-faithful “reach + headroom” cluster (≈20–22, 31, 33–35), and we should concentrate weight there and suppress any objective that grades unsolved_fraction below 0.5 (since 0.49 is intended).\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Pure extrapolation of steps@2000; not schedule-faithful and over-optimistic/unstable under early truncation. Misaligned with current bottleneck (frontier headroom).\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Penalizes reliability continuously below 0.5 and mixes scaling models; conflicts with intended u≈0.49 behavior and can push the wrong direction.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"AIC-mixed steps@2000; still treats unsolved_fraction as graded cost and is not schedule-faithful. Adds noise without improving frontier readiness.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Scaling fit with explicit unsolved/budget penalties; not schedule-faithful and tends to optimize small-N smoothness over frontier clearance.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Explicitly penalizes u_max far below 0.5 (u_good=0.15), directly conflicting with intended u≈0.49 successes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Strongly inflates cost by 1/(1-u) and adds margin penalties well below 0.5; will incorrectly punish intended behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Smooth p-floor and success-penalty terms still grade reliability below 0.5; not aligned with schedule’s binary gate semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Has censor handling, but still converts u into graded cost below 0.5; can steer away from valid u≈0.49 regimes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Reliability-weighted scaling fit; grades unsolved_fraction and adds fail penalties that can treat u≈0.49 as “worse”.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Restart-cost proxy uses p=1-u continuously; violates the “do not penalize 0.49” requirement and is not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Adds explicit rel_pen for u-target=0.2 and additional p-penalties; directly misaligned with intended u≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Fits a reliability margin model and penalizes p_target<0.65; will strongly punish intended u≈0.49 successes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Uses margin vs 0.5-u and penalizes based on u; not schedule-faithful for the intended u≈0.49 regime.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Inflates effort by p^k continuously and applies scaling penalties; not schedule-faithful and can mis-rank intended u≈0.49 runs.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Directly computes steps/p^k and adds reliability penalties below 0.5; conflicts with the evaluation semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware model is good, but still uses p_solve continuously; avoid to prevent penalizing intended u≈0.49.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Penalizes unsolved_fraction below 0.5 via softplus((u-u_target)/tau); not allowed under intended u≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Disagrees with the objective cluster (negative median tau) and optimizes a different notion (Neff/tts) that can mis-rank designs here.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Robustness penalties explicitly target u<=0.2/0.3; incompatible with intended u≈0.49. Low agreement with main cluster.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Although correlated with reach objectives, it still grades u below 0.5 (pass_soft), indirectly penalizing intended u≈0.49 passes. Keep only as a very weak shaping term, if at all.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Good: reach-dominant, success-prefix only, schedule-faithful, and uses tail slope/slack tie-breaks. Aligns with clearing more scheduled levels.\",\n      \"weight_multiplier\": 2.2\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Good: reach-dominant with next-N clearance and tail curvature/slack tie-breakers using only successful prefix (uf<0.5). Strongly aligned with post-1280 headroom needs.\",\n      \"weight_multiplier\": 2.4\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Good: explicit clearance N* against schedule budgets and tail headroom integral; uses successes only and does not grade u<0.5.\",\n      \"weight_multiplier\": 2.6\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Useful conservative worst-window clearance to 1280/2560 in ratio space; low median tau but targets exactly the tail-budget bottleneck. Keep moderate weight for diversity.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Good: reach-dominant plus predicted ‘failure N’ in ratio space and cliff penalties, success-prefix only. Helpful for avoiding late budget cliffs.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Targets robust ratio clearance (≤0.60) and hazard penalties; lower agreement but directly optimizes frontier headroom. Keep modest weight.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Strong: gated tail headroom-to-1280 score; matches the current practical barrier (getting decisive headroom at 640/905/1280). Keep high.\",\n      \"weight_multiplier\": 2.0\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/margin penalties are relevant, but agreement is very low and can over-focus on local slope artifacts. Keep very small.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Very strong: explicitly optimizes the 640→905→1280 two-jump headroom and penalizes local k>2 without grading u<0.5. This matches the key bottleneck.\",\n      \"weight_multiplier\": 2.6\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Good: reach (max_solved_N) dominates and uses successes only; scaling/2000 extrapolation is secondary. Keep moderate as an additional tie-break family.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 but includes frontier robustness terms that reward smaller u below 0.5 (margin_succ), which can penalize intended u≈0.49. Downweight vs 29.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Excellent schedule-faithful lexicographic reach objective (max cleared N dominates) with only tiny tie-breakers; very aligned and robust.\",\n      \"weight_multiplier\": 3.0\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Negative median tau and concentrates on ratio predictions in a way that disagrees with the main cluster; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Strong: schedule-faithful lexicographic reach with heavy tail headroom and conservative next-N clearance. Good driver for post-1280 readiness.\",\n      \"weight_multiplier\": 3.0\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Strong: explicit schedule budgets + conservative worst-window predictions at 1810/2560 and hazard/cliff penalties; highly aligned with the current tail bottleneck.\",\n      \"weight_multiplier\": 3.4\n    },\n    {\n      \"objective_id\": 35,\n      \"assessment\": \"Strongest of the recent family: reach-dominant + tail-heavy headroom vs schedule budgets + post-1280 bottleneck checks + hazard + censor-consistency, without grading u<0.5.\",\n      \"weight_multiplier\": 3.8\n    },\n    {\n      \"objective_id\": 36,\n      \"assessment\": \"Recent optimization against this produced mid-N wins but worse 640/905 tail medians and did not improve post-905 readiness. Keep only as a small robustness/stability regularizer.\",\n      \"weight_multiplier\": 0.3\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the frontier and just beyond it. Concretely: (1) reach-dominant cleared-schedule-N, with a smooth-max tie-break over the last 3 cleared ratios plus conservative worst-window predicted ratios at the next two scheduled Ns (prioritize 1280→1810→2560); (2) a ‘hazard’ objective that penalizes sharp increases in log(median/schedule_budget) across the tail transitions (905→1280, 1280→1810) using observed-or-conservative-predicted ratios; (3) optionally a repeat-stability tie-break that penalizes mixed pass/fail across repeats at the same N but otherwise uses only passing runs’ ratios—keep it small so it cannot dominate reach/headroom.\"\n}"
    }
  ],
  "timestamp": "2026-02-20T07:23:39.417668Z"
}

==> anc/logs/records/llm_log/meta_agent/round_8.json <==
{
  "meta_round_id": 8,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress has moved from “can we scale at all?” to “can we clear the post‑1280 bottleneck efficiently”: top designs now reliably clear to N=1810 under the schedule gate (uf<0.5). Recent variants largely regress, suggesting we are optimizing tie-break behavior (budget headroom / tail hazards) rather than basic satisfiability dynamics. The main remaining barrier is robust headroom for the next scheduled jump(s), especially 1810→2560 under the 1e6 cap, while avoiding budget-cliff accelerations.",
    "research_phase": "refining",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Old extrapolation-to-N=2000 fit; not schedule-faithful and can reward/penalize the wrong things under run_till_median censoring.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 1,
        "assessment": "Reliability-inflated expected-steps proxy tends to treat uf≈0.49 as graded badness; misaligned with the intended gate semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Model-averaged scaling extrapolation; still not schedule-faithful and can be dominated by censoring artifacts.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 3,
        "assessment": "Scaling-fit objective; not directly tied to clearing the schedule levels and can mis-handle gate/censoring.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 4,
        "assessment": "AICc averaging with explicit uf penalties below 0.5; conflicts with the schedule’s intended uf≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Strongly penalizes marginal solved rates (via 1/(1-u)); will systematically push away from the schedule’s uf≈0.49 regime.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Expected-steps smoothing with success-prob floors; still grades uf below 0.5 and is not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Censor-aware, but still mixes graded uf effects; redundant given newer schedule-faithful reach/headroom objectives.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 8,
        "assessment": "Reliability-adjusted log-log fit; still penalizes uf<0.5 continuously and can bias away from intended gate behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "AICc model averaging with restart proxy; not schedule-faithful and can be overly optimistic/unstable with few points.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 10,
        "assessment": "Adds explicit margin penalties (targets u<=0.2); directly conflicts with the schedule gate semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Fits p_target>=0.65 via logit(p); again treats uf as graded below 0.5 and is misaligned.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Restart proxy + AICc, but includes reliability margin around uf<0.5 and prefers u well below the gate; misaligned.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Expected-restart compute with p^k amplification; tends to punish uf≈0.49 even when schedule-faithful success.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "p-adjusted scaling with explicit u_target=0.30; conflicts with the gate-only semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Censor-aware extrapolation but still uses uf as graded reliability; redundant vs newer reach/headroom objectives.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Composite with explicit unsolved penalties and budget saturation; not strictly schedule-faithful w.r.t. uf<0.5.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Disagrees with the objective cluster (negative median tau) and can rank designs oppositely; unsafe.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Explicit robustness thresholds (u<=0.3/0.2) conflict with intended uf≈0.49 success behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Closer to gate-faithful (soft pass area), but can reward “skating” near 0.5 without ensuring headroom for next jumps.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 20,
        "assessment": "Reach-dominant with hard early-failure penalties; generally aligned, but tie-breakers are weaker than newer tail-headroom objectives.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 21,
        "assessment": "Reach + slack + next-step clearance; schedule-aligned and useful, though less targeted to post-1280 hazards than the newest ones.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 22,
        "assessment": "Successful-prefix clearance N* and tail headroom integral; good schedule-faithful shaping for headroom.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 23,
        "assessment": "Clearance-to-1280/2560 worst-window logic; helpful conceptually but low agreement/noisier in practice.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 24,
        "assessment": "Reach + predicted failure-N in ratio space + cliff penalty; aligned and still discriminative among high-reach designs.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 25,
        "assessment": "Clearance based on ratio<=0.60; useful but can be overly conservative/unstable depending on limited tail points.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 26,
        "assessment": "Gated headroom-to-1280 focus; less relevant now that top designs already exceed 1280, but still a mild safety shaper.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/margin penalties; conceptually aligned, but low agreement and can overfit noise in last few points.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump headroom (640→905→1280) with k_local; still relevant as a precondition for strong post-1280 behavior.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 29,
        "assessment": "Reach-first composite using only uf<0.5 for success; good alignment, but less targeted than post-1280 hazard objectives.",
        "weight_multiplier": 0.7
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29 with frontier robustness terms; aligned and moderately helpful as a stabilizer.",
        "weight_multiplier": 0.7
      },
      {
        "objective_id": 31,
        "assessment": "Lexicographic reach dominates extremely strongly; can underweight headroom improvements that matter for 1810→2560.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 32,
        "assessment": "Negative median tau / disagreement with the cluster; likely rewards the wrong structure (unsafe).",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Schedule-faithful reach with smooth-max headroom and next-N prediction; good, but less explicit post-1280 hazard modeling than 35–37.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 34,
        "assessment": "Schedule-faithful reach with next-N clearance vs schedule budgets and cliff/hazard shaping; strong and well-aligned.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 35,
        "assessment": "Reach-dominant with tail-heavy schedule-budget headroom plus explicit post-1280 bottleneck checks (1810/2560) and hazard penalties; highly aligned with the current bottleneck.",
        "weight_multiplier": 2.2
      },
      {
        "objective_id": 36,
        "assessment": "Adds smooth-max headroom and repeat-run stability; useful as a secondary robustness tie-breaker but low agreement suggests noisier signal.",
        "weight_multiplier": 0.5
      },
      {
        "objective_id": 37,
        "assessment": "Best current alignment: schedule-faithful cleared-N reach + smooth-max tail headroom + conservative next-2-N predictions focused on 1280→1810→2560 plus hazard penalties; targets exactly the present bottleneck.",
        "weight_multiplier": 3.0
      }
    ],
    "objective_directions": "Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max_steps), specifically minimizing a smooth-max of median_step/schedule_budget over {last 3 cleared, predicted at 2560} with a conservative worst-window tail fit. Add an explicit tail-local exponent constraint consistent with the schedule geometry (penalize local k = d log(med)/d log(N) > 2 over the last 2–4 cleared levels) and a post-1280 “budget-cliff” hazard term emphasizing jumps 905→1280 and 1280→1810 (and 1810→2560 predicted). Ensure no graded penalty for uf=0.49 anywhere; only use failures (uf>=0.5) for a single censor-consistency lower-bound check."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n### Objective 35\n- Description: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 36\n- Description: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n### Objective 37\n- Description: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 | 35 | 36 | 37 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.43 | 0.87 | 0.48 | 0.75 | 0.41 | 0.40 | 0.82 | 0.53 | 0.73 | 0.38 | 0.39 | 0.74 | 0.59 | 0.29 | 0.81 | 0.23 | -0.50 | 0.19 | 0.72 | 0.57 | 0.79 | 0.65 | 0.13 | 0.58 | 0.16 | 0.71 | 0.08 | 0.77 | 0.77 | 0.77 | 0.80 | -0.09 | 0.76 | 0.76 | 0.78 | 0.15 | 0.79 |\n| 1 | 0.43 | 1.00 | 0.45 | 0.59 | 0.57 | 0.72 | 0.47 | 0.48 | 0.80 | 0.40 | 0.73 | 0.80 | 0.51 | 0.69 | 0.71 | 0.50 | 0.61 | -0.10 | 0.41 | 0.49 | 0.51 | 0.47 | 0.33 | -0.09 | 0.22 | 0.02 | 0.33 | 0.05 | 0.46 | 0.48 | 0.48 | 0.44 | -0.26 | 0.36 | 0.36 | 0.39 | 0.18 | 0.40 |\n| 2 | 0.87 | 0.45 | 1.00 | 0.50 | 0.81 | 0.45 | 0.44 | 0.86 | 0.54 | 0.72 | 0.40 | 0.41 | 0.76 | 0.56 | 0.29 | 0.83 | 0.26 | -0.45 | 0.24 | 0.71 | 0.56 | 0.74 | 0.60 | 0.13 | 0.56 | 0.17 | 0.67 | 0.07 | 0.74 | 0.73 | 0.73 | 0.76 | -0.07 | 0.73 | 0.72 | 0.75 | 0.16 | 0.76 |\n| 3 | 0.48 | 0.59 | 0.50 | 1.00 | 0.61 | 0.69 | 0.58 | 0.56 | 0.62 | 0.36 | 0.67 | 0.58 | 0.54 | 0.49 | 0.47 | 0.58 | 0.57 | -0.08 | 0.51 | 0.44 | 0.41 | 0.46 | 0.31 | 0.04 | 0.31 | 0.15 | 0.40 | 0.16 | 0.47 | 0.42 | 0.42 | 0.42 | -0.12 | 0.37 | 0.37 | 0.42 | 0.29 | 0.41 |\n| 4 | 0.75 | 0.57 | 0.81 | 0.61 | 1.00 | 0.58 | 0.49 | 0.81 | 0.59 | 0.63 | 0.53 | 0.51 | 0.75 | 0.57 | 0.37 | 0.82 | 0.41 | -0.33 | 0.34 | 0.72 | 0.60 | 0.71 | 0.56 | 0.10 | 0.51 | 0.17 | 0.62 | 0.07 | 0.73 | 0.69 | 0.70 | 0.70 | -0.09 | 0.65 | 0.64 | 0.68 | 0.16 | 0.67 |\n| 5 | 0.41 | 0.72 | 0.45 | 0.69 | 0.58 | 1.00 | 0.69 | 0.51 | 0.74 | 0.29 | 0.81 | 0.70 | 0.50 | 0.50 | 0.61 | 0.54 | 0.76 | 0.05 | 0.65 | 0.38 | 0.45 | 0.40 | 0.27 | 0.04 | 0.21 | 0.20 | 0.28 | 0.25 | 0.40 | 0.35 | 0.36 | 0.36 | -0.11 | 0.29 | 0.28 | 0.33 | 0.36 | 0.32 |\n| 6 | 0.40 | 0.47 | 0.44 | 0.58 | 0.49 | 0.69 | 1.00 | 0.50 | 0.54 | 0.25 | 0.59 | 0.51 | 0.43 | 0.35 | 0.37 | 0.52 | 0.58 | 0.01 | 0.60 | 0.32 | 0.35 | 0.37 | 0.23 | 0.21 | 0.29 | 0.34 | 0.29 | 0.37 | 0.36 | 0.29 | 0.30 | 0.32 | 0.06 | 0.28 | 0.28 | 0.32 | 0.49 | 0.31 |\n| 7 | 0.82 | 0.48 | 0.86 | 0.56 | 0.81 | 0.51 | 0.50 | 1.00 | 0.60 | 0.70 | 0.46 | 0.47 | 0.80 | 0.57 | 0.33 | 0.96 | 0.33 | -0.39 | 0.29 | 0.71 | 0.54 | 0.73 | 0.58 | 0.14 | 0.54 | 0.19 | 0.66 | 0.11 | 0.73 | 0.72 | 0.72 | 0.74 | -0.08 | 0.70 | 0.69 | 0.73 | 0.19 | 0.73 |\n| 8 | 0.53 | 0.80 | 0.54 | 0.62 | 0.59 | 0.74 | 0.54 | 0.60 | 1.00 | 0.47 | 0.73 | 0.75 | 0.59 | 0.72 | 0.70 | 0.60 | 0.60 | -0.13 | 0.42 | 0.51 | 0.50 | 0.54 | 0.40 | -0.05 | 0.27 | 0.08 | 0.39 | 0.12 | 0.52 | 0.50 | 0.50 | 0.52 | -0.24 | 0.41 | 0.42 | 0.45 | 0.24 | 0.46 |\n| 9 | 0.73 | 0.40 | 0.72 | 0.36 | 0.63 | 0.29 | 0.25 | 0.70 | 0.47 | 1.00 | 0.32 | 0.38 | 0.75 | 0.61 | 0.26 | 0.67 | 0.13 | -0.61 | 0.03 | 0.75 | 0.49 | 0.72 | 0.60 | 0.06 | 0.56 | 0.00 | 0.70 | -0.11 | 0.77 | 0.83 | 0.83 | 0.83 | -0.16 | 0.78 | 0.81 | 0.80 | -0.03 | 0.79 |\n| 10 | 0.38 | 0.73 | 0.40 | 0.67 | 0.53 | 0.81 | 0.59 | 0.46 | 0.73 | 0.32 | 1.00 | 0.73 | 0.50 | 0.54 | 0.65 | 0.49 | 0.73 | 0.01 | 0.56 | 0.37 | 0.44 | 0.38 | 0.22 | -0.06 | 0.16 | 0.09 | 0.26 | 0.17 | 0.38 | 0.36 | 0.36 | 0.35 | -0.20 | 0.27 | 0.28 | 0.32 | 0.29 | 0.31 |\n| 11 | 0.39 | 0.80 | 0.41 | 0.58 | 0.51 | 0.70 | 0.51 | 0.47 | 0.75 | 0.38 | 0.73 | 1.00 | 0.49 | 0.60 | 0.68 | 0.47 | 0.64 | -0.05 | 0.44 | 0.45 | 0.41 | 0.40 | 0.27 | -0.08 | 0.18 | 0.03 | 0.29 | 0.07 | 0.41 | 0.42 | 0.42 | 0.39 | -0.24 | 0.31 | 0.32 | 0.35 | 0.20 | 0.35 |\n| 12 | 0.74 | 0.51 | 0.76 | 0.54 | 0.75 | 0.50 | 0.43 | 0.80 | 0.59 | 0.75 | 0.50 | 0.49 | 1.00 | 0.62 | 0.38 | 0.81 | 0.35 | -0.40 | 0.24 | 0.72 | 0.50 | 0.70 | 0.54 | 0.06 | 0.48 | 0.10 | 0.62 | 0.04 | 0.71 | 0.73 | 0.73 | 0.73 | -0.16 | 0.65 | 0.66 | 0.69 | 0.13 | 0.69 |\n| 13 | 0.59 | 0.69 | 0.56 | 0.49 | 0.57 | 0.50 | 0.35 | 0.57 | 0.72 | 0.61 | 0.54 | 0.60 | 0.62 | 1.00 | 0.58 | 0.58 | 0.37 | -0.37 | 0.18 | 0.62 | 0.55 | 0.64 | 0.52 | -0.11 | 0.34 | -0.04 | 0.50 | -0.04 | 0.60 | 0.63 | 0.63 | 0.62 | -0.33 | 0.52 | 0.55 | 0.55 | 0.08 | 0.58 |\n| 14 | 0.29 | 0.71 | 0.29 | 0.47 | 0.37 | 0.61 | 0.37 | 0.33 | 0.70 | 0.26 | 0.65 | 0.68 | 0.38 | 0.58 | 1.00 | 0.35 | 0.59 | -0.00 | 0.37 | 0.32 | 0.40 | 0.32 | 0.24 | -0.18 | 0.06 | -0.02 | 0.17 | 0.09 | 0.29 | 0.29 | 0.30 | 0.29 | -0.30 | 0.19 | 0.21 | 0.23 | 0.18 | 0.25 |\n| 15 | 0.81 | 0.50 | 0.83 | 0.58 | 0.82 | 0.54 | 0.52 | 0.96 | 0.60 | 0.67 | 0.49 | 0.47 | 0.81 | 0.58 | 0.35 | 1.00 | 0.36 | -0.37 | 0.31 | 0.71 | 0.54 | 0.73 | 0.58 | 0.14 | 0.54 | 0.20 | 0.66 | 0.12 | 0.74 | 0.72 | 0.72 | 0.74 | -0.08 | 0.68 | 0.68 | 0.72 | 0.20 | 0.72 |\n| 16 | 0.23 | 0.61 | 0.26 | 0.57 | 0.41 | 0.76 | 0.58 | 0.33 | 0.60 | 0.13 | 0.73 | 0.64 | 0.35 | 0.37 | 0.59 | 0.36 | 1.00 | 0.23 | 0.67 | 0.22 | 0.27 | 0.22 | 0.11 | -0.04 | 0.04 | 0.13 | 0.11 | 0.24 | 0.22 | 0.19 | 0.19 | 0.18 | -0.14 | 0.11 | 0.10 | 0.15 | 0.34 | 0.14 |\n| 17 | -0.50 | -0.10 | -0.45 | -0.08 | -0.33 | 0.05 | 0.01 | -0.39 | -0.13 | -0.61 | 0.01 | -0.05 | -0.40 | -0.37 | -0.00 | -0.37 | 0.23 | 1.00 | 0.28 | -0.53 | -0.29 | -0.53 | -0.53 | -0.08 | -0.49 | 0.05 | -0.57 | 0.17 | -0.53 | -0.57 | -0.56 | -0.58 | 0.10 | -0.63 | -0.66 | -0.60 | 0.14 | -0.61 |\n| 18 | 0.19 | 0.41 | 0.24 | 0.51 | 0.34 | 0.65 | 0.60 | 0.29 | 0.42 | 0.03 | 0.56 | 0.44 | 0.24 | 0.18 | 0.37 | 0.31 | 0.67 | 0.28 | 1.00 | 0.12 | 0.22 | 0.16 | 0.05 | 0.11 | 0.06 | 0.31 | 0.08 | 0.40 | 0.15 | 0.08 | 0.08 | 0.09 | 0.05 | 0.05 | 0.03 | 0.08 | 0.48 | 0.07 |\n| 19 | 0.72 | 0.49 | 0.71 | 0.44 | 0.72 | 0.38 | 0.32 | 0.71 | 0.51 | 0.75 | 0.37 | 0.45 | 0.72 | 0.62 | 0.32 | 0.71 | 0.22 | -0.53 | 0.12 | 1.00 | 0.57 | 0.77 | 0.62 | 0.05 | 0.57 | 0.04 | 0.72 | -0.08 | 0.83 | 0.86 | 0.86 | 0.86 | -0.16 | 0.77 | 0.79 | 0.80 | 0.00 | 0.83 |\n| 20 | 0.57 | 0.51 | 0.56 | 0.41 | 0.60 | 0.45 | 0.35 | 0.54 | 0.50 | 0.49 | 0.44 | 0.41 | 0.50 | 0.55 | 0.40 | 0.54 | 0.27 | -0.29 | 0.22 | 0.57 | 1.00 | 0.63 | 0.43 | -0.06 | 0.38 | 0.05 | 0.51 | -0.00 | 0.65 | 0.57 | 0.57 | 0.61 | -0.21 | 0.54 | 0.56 | 0.56 | 0.11 | 0.60 |\n| 21 | 0.79 | 0.47 | 0.74 | 0.46 | 0.71 | 0.40 | 0.37 | 0.73 | 0.54 | 0.72 | 0.38 | 0.40 | 0.70 | 0.64 | 0.32 | 0.73 | 0.22 | -0.53 | 0.16 | 0.77 | 0.63 | 1.00 | 0.72 | 0.13 | 0.62 | 0.14 | 0.77 | 0.05 | 0.86 | 0.79 | 0.79 | 0.83 | -0.11 | 0.78 | 0.81 | 0.81 | 0.12 | 0.83 |\n| 22 | 0.65 | 0.33 | 0.60 | 0.31 | 0.56 | 0.27 | 0.23 | 0.58 | 0.40 | 0.60 | 0.22 | 0.27 | 0.54 | 0.52 | 0.24 | 0.58 | 0.11 | -0.53 | 0.05 | 0.62 | 0.43 | 0.72 | 1.00 | 0.16 | 0.55 | 0.15 | 0.63 | 0.04 | 0.66 | 0.64 | 0.64 | 0.69 | -0.04 | 0.67 | 0.68 | 0.66 | 0.09 | 0.67 |\n| 23 | 0.13 | -0.09 | 0.13 | 0.04 | 0.10 | 0.04 | 0.21 | 0.14 | -0.05 | 0.06 | -0.06 | -0.08 | 0.06 | -0.11 | -0.18 | 0.14 | -0.04 | -0.08 | 0.11 | 0.05 | -0.06 | 0.13 | 0.16 | 1.00 | 0.44 | 0.59 | 0.25 | 0.38 | 0.14 | 0.07 | 0.08 | 0.11 | 0.69 | 0.18 | 0.17 | 0.18 | 0.37 | 0.14 |\n| 24 | 0.58 | 0.22 | 0.56 | 0.31 | 0.51 | 0.21 | 0.29 | 0.54 | 0.27 | 0.56 | 0.16 | 0.18 | 0.48 | 0.34 | 0.06 | 0.54 | 0.04 | -0.49 | 0.06 | 0.57 | 0.38 | 0.62 | 0.55 | 0.44 | 1.00 | 0.25 | 0.77 | 0.08 | 0.66 | 0.59 | 0.59 | 0.62 | 0.21 | 0.67 | 0.68 | 0.67 | 0.15 | 0.65 |\n| 25 | 0.16 | 0.02 | 0.17 | 0.15 | 0.17 | 0.20 | 0.34 | 0.19 | 0.08 | 0.00 | 0.09 | 0.03 | 0.10 | -0.04 | -0.02 | 0.20 | 0.13 | 0.05 | 0.31 | 0.04 | 0.05 | 0.14 | 0.15 | 0.59 | 0.25 | 1.00 | 0.15 | 0.62 | 0.09 | 0.03 | 0.03 | 0.06 | 0.47 | 0.11 | 0.09 | 0.11 | 0.50 | 0.09 |\n| 26 | 0.71 | 0.33 | 0.67 | 0.40 | 0.62 | 0.28 | 0.29 | 0.66 | 0.39 | 0.70 | 0.26 | 0.29 | 0.62 | 0.50 | 0.17 | 0.66 | 0.11 | -0.57 | 0.08 | 0.72 | 0.51 | 0.77 | 0.63 | 0.25 | 0.77 | 0.15 | 1.00 | -0.00 | 0.82 | 0.73 | 0.74 | 0.77 | 0.01 | 0.78 | 0.82 | 0.81 | 0.08 | 0.79 |\n| 27 | 0.08 | 0.05 | 0.07 | 0.16 | 0.07 | 0.25 | 0.37 | 0.11 | 0.12 | -0.11 | 0.17 | 0.07 | 0.04 | -0.04 | 0.09 | 0.12 | 0.24 | 0.17 | 0.40 | -0.08 | -0.00 | 0.05 | 0.04 | 0.38 | 0.08 | 0.62 | -0.00 | 1.00 | -0.03 | -0.09 | -0.09 | -0.05 | 0.32 | -0.04 | -0.05 | -0.03 | 0.66 | -0.03 |\n| 28 | 0.77 | 0.46 | 0.74 | 0.47 | 0.73 | 0.40 | 0.36 | 0.73 | 0.52 | 0.77 | 0.38 | 0.41 | 0.71 | 0.60 | 0.29 | 0.74 | 0.22 | -0.53 | 0.15 | 0.83 | 0.65 | 0.86 | 0.66 | 0.14 | 0.66 | 0.09 | 0.82 | -0.03 | 1.00 | 0.87 | 0.87 | 0.90 | -0.09 | 0.82 | 0.85 | 0.88 | 0.06 | 0.87 |\n| 29 | 0.77 | 0.48 | 0.73 | 0.42 | 0.69 | 0.35 | 0.29 | 0.72 | 0.50 | 0.83 | 0.36 | 0.42 | 0.73 | 0.63 | 0.29 | 0.72 | 0.19 | -0.57 | 0.08 | 0.86 | 0.57 | 0.79 | 0.64 | 0.07 | 0.59 | 0.03 | 0.73 | -0.09 | 0.87 | 1.00 | 0.99 | 0.93 | -0.14 | 0.83 | 0.85 | 0.86 | -0.02 | 0.89 |\n| 30 | 0.77 | 0.48 | 0.73 | 0.42 | 0.70 | 0.36 | 0.30 | 0.72 | 0.50 | 0.83 | 0.36 | 0.42 | 0.73 | 0.63 | 0.30 | 0.72 | 0.19 | -0.56 | 0.08 | 0.86 | 0.57 | 0.79 | 0.64 | 0.08 | 0.59 | 0.03 | 0.74 | -0.09 | 0.87 | 0.99 | 1.00 | 0.93 | -0.14 | 0.83 | 0.85 | 0.86 | -0.01 | 0.89 |\n| 31 | 0.80 | 0.44 | 0.76 | 0.42 | 0.70 | 0.36 | 0.32 | 0.74 | 0.52 | 0.83 | 0.35 | 0.39 | 0.73 | 0.62 | 0.29 | 0.74 | 0.18 | -0.58 | 0.09 | 0.86 | 0.61 | 0.83 | 0.69 | 0.11 | 0.62 | 0.06 | 0.77 | -0.05 | 0.90 | 0.93 | 0.93 | 1.00 | -0.11 | 0.85 | 0.90 | 0.89 | 0.03 | 0.93 |\n| 32 | -0.09 | -0.26 | -0.07 | -0.12 | -0.09 | -0.11 | 0.06 | -0.08 | -0.24 | -0.16 | -0.20 | -0.24 | -0.16 | -0.33 | -0.30 | -0.08 | -0.14 | 0.10 | 0.05 | -0.16 | -0.21 | -0.11 | -0.04 | 0.69 | 0.21 | 0.47 | 0.01 | 0.32 | -0.09 | -0.14 | -0.14 | -0.11 | 1.00 | -0.02 | -0.05 | -0.05 | 0.27 | -0.09 |\n| 33 | 0.76 | 0.36 | 0.73 | 0.37 | 0.65 | 0.29 | 0.28 | 0.70 | 0.41 | 0.78 | 0.27 | 0.31 | 0.65 | 0.52 | 0.19 | 0.68 | 0.11 | -0.63 | 0.05 | 0.77 | 0.54 | 0.78 | 0.67 | 0.18 | 0.67 | 0.11 | 0.78 | -0.04 | 0.82 | 0.83 | 0.83 | 0.85 | -0.02 | 1.00 | 0.89 | 0.87 | 0.02 | 0.87 |\n| 34 | 0.76 | 0.36 | 0.72 | 0.37 | 0.64 | 0.28 | 0.28 | 0.69 | 0.42 | 0.81 | 0.28 | 0.32 | 0.66 | 0.55 | 0.21 | 0.68 | 0.10 | -0.66 | 0.03 | 0.79 | 0.56 | 0.81 | 0.68 | 0.17 | 0.68 | 0.09 | 0.82 | -0.05 | 0.85 | 0.85 | 0.85 | 0.90 | -0.05 | 0.89 | 1.00 | 0.92 | 0.04 | 0.92 |\n| 35 | 0.78 | 0.39 | 0.75 | 0.42 | 0.68 | 0.33 | 0.32 | 0.73 | 0.45 | 0.80 | 0.32 | 0.35 | 0.69 | 0.55 | 0.23 | 0.72 | 0.15 | -0.60 | 0.08 | 0.80 | 0.56 | 0.81 | 0.66 | 0.18 | 0.67 | 0.11 | 0.81 | -0.03 | 0.88 | 0.86 | 0.86 | 0.89 | -0.05 | 0.87 | 0.92 | 1.00 | 0.06 | 0.90 |\n| 36 | 0.15 | 0.18 | 0.16 | 0.29 | 0.16 | 0.36 | 0.49 | 0.19 | 0.24 | -0.03 | 0.29 | 0.20 | 0.13 | 0.08 | 0.18 | 0.20 | 0.34 | 0.14 | 0.48 | 0.00 | 0.11 | 0.12 | 0.09 | 0.37 | 0.15 | 0.50 | 0.08 | 0.66 | 0.06 | -0.02 | -0.01 | 0.03 | 0.27 | 0.02 | 0.04 | 0.06 | 1.00 | 0.06 |\n| 37 | 0.79 | 0.40 | 0.76 | 0.41 | 0.67 | 0.32 | 0.31 | 0.73 | 0.46 | 0.79 | 0.31 | 0.35 | 0.69 | 0.58 | 0.25 | 0.72 | 0.14 | -0.61 | 0.07 | 0.83 | 0.60 | 0.83 | 0.67 | 0.14 | 0.65 | 0.09 | 0.79 | -0.03 | 0.87 | 0.89 | 0.89 | 0.93 | -0.09 | 0.87 | 0.92 | 0.90 | 0.06 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.026, median_tau=0.59, range=[-0.50, 0.87]\n- Objective 1: default_weight=0.022, median_tau=0.46, range=[-0.26, 0.80]\n- Objective 2: default_weight=0.030, median_tau=0.56, range=[-0.45, 0.87]\n- Objective 3: default_weight=0.026, median_tau=0.44, range=[-0.12, 0.69]\n- Objective 4: default_weight=0.040, median_tau=0.60, range=[-0.33, 0.82]\n- Objective 5: default_weight=0.029, median_tau=0.40, range=[-0.11, 0.81]\n- Objective 6: default_weight=0.016, median_tau=0.36, range=[0.01, 0.69]\n- Objective 7: default_weight=0.025, median_tau=0.58, range=[-0.39, 0.96]\n- Objective 8: default_weight=0.022, median_tau=0.51, range=[-0.24, 0.80]\n- Objective 9: default_weight=0.026, median_tau=0.60, range=[-0.61, 0.83]\n- Objective 10: default_weight=0.016, median_tau=0.38, range=[-0.20, 0.81]\n- Objective 11: default_weight=0.018, median_tau=0.41, range=[-0.24, 0.80]\n- Objective 12: default_weight=0.026, median_tau=0.59, range=[-0.40, 0.81]\n- Objective 13: default_weight=0.024, median_tau=0.55, range=[-0.37, 0.72]\n- Objective 14: default_weight=0.013, median_tau=0.29, range=[-0.30, 0.71]\n- Objective 15: default_weight=0.025, median_tau=0.58, range=[-0.37, 0.96]\n- Objective 16: default_weight=0.011, median_tau=0.23, range=[-0.14, 0.76]\n- Objective 17: default_weight=0.000, median_tau=-0.37, range=[-0.66, 0.28]\n- Objective 18: default_weight=0.011, median_tau=0.22, range=[0.03, 0.67]\n- Objective 19: default_weight=0.033, median_tau=0.62, range=[-0.53, 0.86]\n- Objective 20: default_weight=0.024, median_tau=0.50, range=[-0.29, 0.65]\n- Objective 21: default_weight=0.034, median_tau=0.64, range=[-0.53, 0.86]\n- Objective 22: default_weight=0.032, median_tau=0.54, range=[-0.53, 0.72]\n- Objective 23: default_weight=0.007, median_tau=0.11, range=[-0.18, 0.69]\n- Objective 24: default_weight=0.035, median_tau=0.48, range=[-0.49, 0.77]\n- Objective 25: default_weight=0.009, median_tau=0.11, range=[-0.04, 0.62]\n- Objective 26: default_weight=0.056, median_tau=0.62, range=[-0.57, 0.82]\n- Objective 27: default_weight=0.007, median_tau=0.07, range=[-0.11, 0.66]\n- Objective 28: default_weight=0.074, median_tau=0.66, range=[-0.53, 0.90]\n- Objective 29: default_weight=0.030, median_tau=0.63, range=[-0.57, 0.99]\n- Objective 30: default_weight=0.034, median_tau=0.63, range=[-0.56, 0.99]\n- Objective 31: default_weight=0.037, median_tau=0.62, range=[-0.58, 0.93]\n- Objective 32: default_weight=0.000, median_tau=-0.09, range=[-0.33, 0.69]\n- Objective 33: default_weight=0.035, median_tau=0.65, range=[-0.63, 0.89]\n- Objective 34: default_weight=0.038, median_tau=0.64, range=[-0.66, 0.92]\n- Objective 35: default_weight=0.044, median_tau=0.66, range=[-0.60, 0.92]\n- Objective 36: default_weight=0.011, median_tau=0.15, range=[-0.03, 0.66]\n- Objective 37: default_weight=0.053, median_tau=0.65, range=[-0.61, 0.93]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 350: Near-γ softmin monitor regresses\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=106, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=88, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=813, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2676, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3474, fidelity=low\n\n### Design 349: gxl smoothing lagged the win\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=687, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1579, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1884, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3127, fidelity=low\n\n### Design 348: Persistent tail-temp gate regressed\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=133, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=609, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1053, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3186, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5748, fidelity=low\n\n### Design 347: XL-adaptive floor mix is brittle\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=583, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=791, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2344, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9550, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15802, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=39448, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=116716, fidelity=high\n\n### Design 346: Broad temp mask: better mid, weak tail\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=120, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=128, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=205, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=547, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=947, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2817, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4411, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9947, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28874, fidelity=medium\n\n### Design 345: Floor mix ablation regresses\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=499, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=662, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=987, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1399, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2044, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4330, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8409, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26074, fidelity=medium\n\n### Design 344: Near-γ xl-temp slice: too weak\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=355, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=617, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1469, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2369, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5056, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10254, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28121, fidelity=medium\n\n### Design 343: GM floor-gate regresses speed\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=82, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=708, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=853, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1218, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1983, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2298, fidelity=low\n\n### Design 342: Cond xl-temp gating didn’t help tail\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=259, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=405, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=789, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1692, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3034, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5073, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11355, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=36084, fidelity=medium\n\n### Design 341: Weak-band threshold killed floor\nObjective: 37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.55, median_step=221, fidelity=low\n\n**Top Designs**:\nTop designs across 38 objectives (38 unique):\n\n### Design 340: HEBO_tuned_State-gated floor weakens release\nConsensus score: 0.009\nTop in: consensus (#1), obj_0 (#3), obj_1 (#1), obj_2 (#1), obj_4 (#1), obj_5 (#3), obj_7 (#1), obj_8 (#2), obj_9 (#2), obj_13 (#1), obj_15 (#2), obj_19 (#3), obj_20 (#1), obj_21 (#1), obj_22 (#2), obj_24 (#1), obj_28 (#1), obj_29 (#1), obj_30 (#1), obj_31 (#1), obj_33 (#2), obj_34 (#1), obj_35 (#1), obj_37 (#1)\nObjective scores:\n  - objective_0: 4.96\n  - objective_1: 6.729\n  - objective_2: 5.435\n  - objective_3: 9.506\n  - objective_4: 18.49\n  - objective_5: 10.93\n  - objective_6: 5.895\n  - objective_7: 4.822\n  - objective_8: 5.114\n  - objective_9: 5.769\n  - objective_10: 13.05\n  - objective_11: 5.91\n  - objective_12: 6.676\n  - objective_13: 5.861\n  - objective_14: 6.795\n  - objective_15: 5.093\n  - objective_16: 10.73\n  - objective_17: 1493\n  - objective_18: 548.6\n  - objective_19: -2785\n  - objective_20: -9.454\n  - objective_21: -10.27\n  - objective_22: -11.64\n  - objective_23: -6.783\n  - objective_24: -12.05\n  - objective_25: -1.509\n  - objective_26: 5.929\n  - objective_27: 1.711\n  - objective_28: 2.649\n  - objective_29: 3.855\n  - objective_30: 3.045\n  - objective_31: -1810\n  - objective_32: 7.074\n  - objective_33: -1673\n  - objective_34: -1809\n  - objective_35: -1508\n  - objective_36: 710.4\n  - objective_37: -1734\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=252, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=515, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=821, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1242, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1531, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2037, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3278, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4814, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7802, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14019, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41919, fidelity=medium\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=95503, fidelity=high\n\n### Design 46: Smoothstep hi-gain regressed\nConsensus score: 0.019\nTop in: consensus (#2), obj_19 (#2)\nObjective scores:\n  - objective_0: 5.629\n  - objective_1: 7.594\n  - objective_2: 6.066\n  - objective_3: 7.142\n  - objective_4: 19.07\n  - objective_5: 13.31\n  - objective_6: 6.255\n  - objective_7: 5.372\n  - objective_8: 5.604\n  - objective_9: 6.26\n  - objective_10: 15.06\n  - objective_11: 6.371\n  - objective_12: 7.245\n  - objective_13: 6.376\n  - objective_14: 7.18\n  - objective_15: 5.576\n  - objective_16: 11.81\n  - objective_17: 1198\n  - objective_18: 553.1\n  - objective_19: -2792\n  - objective_20: -8.884\n  - objective_21: -9.703\n  - objective_22: -11.17\n  - objective_23: -8.884\n  - objective_24: -11.52\n  - objective_25: -4.108\n  - objective_26: 1.751\n  - objective_27: 2.643\n  - objective_28: 4.882\n  - objective_29: 9.446\n  - objective_30: 8.579\n  - objective_31: -1280\n  - objective_32: 0.3728\n  - objective_33: -1252\n  - objective_34: -1279\n  - objective_35: -1173\n  - objective_36: 2091\n  - objective_37: -1124\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=215, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1036, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3129, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=4993, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7848, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14328, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=53376, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=116848, fidelity=high\n\n### Design 70: kappa-tied smoothmax tie-gate\nConsensus score: 0.027\nTop in: consensus (#3), obj_20 (#3), obj_28 (#2), obj_35 (#3)\nObjective scores:\n  - objective_0: 5.51\n  - objective_1: 8.162\n  - objective_2: 6.388\n  - objective_3: 7.146\n  - objective_4: 19.44\n  - objective_5: 13.3\n  - objective_6: 6.42\n  - objective_7: 5.632\n  - objective_8: 5.901\n  - objective_9: 6.401\n  - objective_10: 14.82\n  - objective_11: 6.914\n  - objective_12: 7.349\n  - objective_13: 6.522\n  - objective_14: 7.55\n  - objective_15: 5.835\n  - objective_16: 12.42\n  - objective_17: 1206\n  - objective_18: 543.2\n  - objective_19: -2511\n  - objective_20: -9.089\n  - objective_21: -9.685\n  - objective_22: -10.65\n  - objective_23: -7.467\n  - objective_24: -11.34\n  - objective_25: -8.207\n  - objective_26: 4.46\n  - objective_27: 1.674\n  - objective_28: 2.832\n  - objective_29: 9.623\n  - objective_30: 8.903\n  - objective_31: -1280\n  - objective_32: 2.484\n  - objective_33: -1238\n  - objective_34: -1278\n  - objective_35: -1210\n  - objective_36: 1696\n  - objective_37: -1136\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=368, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2236, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3231, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4660, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11587, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17687, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42802, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=77617, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=199612, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.029\nTop in: obj_23 (#2), obj_24 (#3), obj_26 (#1)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\n  - objective_35: -935.8\n  - objective_36: 5178\n  - objective_37: -975.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 47: Tunable xl gain breakpoint regressed\nConsensus score: 0.029\nTop in: obj_21 (#3)\nObjective scores:\n  - objective_0: 5.36\n  - objective_1: 7.483\n  - objective_2: 6.22\n  - objective_3: 7.202\n  - objective_4: 18.98\n  - objective_5: 13.05\n  - objective_6: 6.217\n  - objective_7: 5.307\n  - objective_8: 5.532\n  - objective_9: 6.159\n  - objective_10: 14.97\n  - objective_11: 6.325\n  - objective_12: 7.178\n  - objective_13: 6.275\n  - objective_14: 7.163\n  - objective_15: 5.512\n  - objective_16: 11.62\n  - objective_17: 1195\n  - objective_18: 555.5\n  - objective_19: -2754\n  - objective_20: -8.987\n  - objective_21: -9.764\n  - objective_22: -11.17\n  - objective_23: -7.123\n  - objective_24: -11.13\n  - objective_25: -3.302\n  - objective_26: 11.92\n  - objective_27: 1.915\n  - objective_28: 3.879\n  - objective_29: 9.38\n  - objective_30: 8.545\n  - objective_31: -1280\n  - objective_32: 5.804\n  - objective_33: -1177\n  - objective_34: -1278\n  - objective_35: -1145\n  - objective_36: 2464\n  - objective_37: -1107\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=755, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1161, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2097, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3921, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7507, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17714, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=39040, fidelity=high\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=114386, fidelity=high\n\n### Design 321: HEBO_tuned_Over-damped xl-tail release\nConsensus score: 0.030\nTop in: obj_13 (#3), obj_23 (#1), obj_24 (#2), obj_26 (#2)\nObjective scores:\n  - objective_0: 6.289\n  - objective_1: 7.177\n  - objective_2: 6.481\n  - objective_3: 10.16\n  - objective_4: 18.89\n  - objective_5: 12.54\n  - objective_6: 6.985\n  - objective_7: 5.212\n  - objective_8: 5.433\n  - objective_9: 6.012\n  - objective_10: 14.3\n  - objective_11: 6.123\n  - objective_12: 6.944\n  - objective_13: 6.026\n  - objective_14: 7.132\n  - objective_15: 5.416\n  - objective_16: 11.3\n  - objective_17: 1188\n  - objective_18: 553.2\n  - objective_19: -2697\n  - objective_20: -8.918\n  - objective_21: -9.646\n  - objective_22: -11.16\n  - objective_23: -9.327\n  - objective_24: -11.55\n  - objective_25: -3.651\n  - objective_26: -0.4434\n  - objective_27: 3.562\n  - objective_28: 4.447\n  - objective_29: 9.193\n  - objective_30: 8.397\n  - objective_31: -1280\n  - objective_32: 2.865\n  - objective_33: -1179\n  - objective_34: -1275\n  - objective_35: -910.7\n  - objective_36: 5490\n  - objective_37: -960.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=372, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=720, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16136, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26153, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=118834, fidelity=high\n\n### Design 347: XL-adaptive floor mix is brittle\nConsensus score: 0.036\nTop in: obj_0 (#2), obj_1 (#2), obj_2 (#2), obj_4 (#2), obj_7 (#3), obj_8 (#3), obj_13 (#2), obj_19 (#1), obj_20 (#2), obj_21 (#2), obj_22 (#1), obj_28 (#3), obj_29 (#2), obj_30 (#2), obj_31 (#2), obj_33 (#1), obj_34 (#2), obj_35 (#2), obj_37 (#2)\nObjective scores:\n  - objective_0: 4.927\n  - objective_1: 6.785\n  - objective_2: 5.555\n  - objective_3: 6.915\n  - objective_4: 18.56\n  - objective_5: 11.2\n  - objective_6: 5.969\n  - objective_7: 4.889\n  - objective_8: 5.179\n  - objective_9: 5.942\n  - objective_10: 14\n  - objective_11: 5.961\n  - objective_12: 6.918\n  - objective_13: 5.892\n  - objective_14: 6.856\n  - objective_15: 5.16\n  - objective_16: 10.9\n  - objective_17: 1491\n  - objective_18: 541.2\n  - objective_19: -2900\n  - objective_20: -9.432\n  - objective_21: -10.24\n  - objective_22: -11.65\n  - objective_23: -4.15\n  - objective_24: -10.83\n  - objective_25: -3.064\n  - objective_26: 30.92\n  - objective_27: 2.43\n  - objective_28: 3.036\n  - objective_29: 3.941\n  - objective_30: 3.116\n  - objective_31: -1810\n  - objective_32: 16.53\n  - objective_33: -1704\n  - objective_34: -1808\n  - objective_35: -1438\n  - objective_36: 1352\n  - objective_37: -1688\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=583, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=791, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2344, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9550, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15802, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=39448, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=116716, fidelity=high\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.043\nTop in: obj_26 (#3)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\n  - objective_35: -882.2\n  - objective_36: 5842\n  - objective_37: -941.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 85: Softmax-avg gap_eff gate\nConsensus score: 0.075\nTop in: obj_23 (#3)\nObjective scores:\n  - objective_0: 5.422\n  - objective_1: 8.035\n  - objective_2: 6.24\n  - objective_3: 7.174\n  - objective_4: 19.46\n  - objective_5: 13.22\n  - objective_6: 6.4\n  - objective_7: 5.611\n  - objective_8: 5.86\n  - objective_9: 6.533\n  - objective_10: 15.03\n  - objective_11: 6.776\n  - objective_12: 7.316\n  - objective_13: 6.575\n  - objective_14: 7.425\n  - objective_15: 5.755\n  - objective_16: 11.82\n  - objective_17: 961.3\n  - objective_18: 543.5\n  - objective_19: -2355\n  - objective_20: 44.82\n  - objective_21: -9.346\n  - objective_22: -11.17\n  - objective_23: -9.188\n  - objective_24: -11.05\n  - objective_25: -8.57\n  - objective_26: 1.686\n  - objective_27: 0.9357\n  - objective_28: 7.547\n  - objective_29: 14.55\n  - objective_30: 13.82\n  - objective_31: -905\n  - objective_32: -0.1473\n  - objective_33: -891.6\n  - objective_34: -904.8\n  - objective_35: -899.3\n  - objective_36: 964.7\n  - objective_37: -849.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=898, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2127, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3018, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4333, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=9102, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16762, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=42236, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=76402, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.080\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\n  - objective_35: -900\n  - objective_36: 998.9\n  - objective_37: -847.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.085\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\n  - objective_35: -898.2\n  - objective_36: 1125\n  - objective_37: -840.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 240: Soft upper weak-band edge\nConsensus score: 0.108\nTop in: obj_2 (#3)\nObjective scores:\n  - objective_0: 5.431\n  - objective_1: 7.694\n  - objective_2: 5.862\n  - objective_3: 6.522\n  - objective_4: 19.14\n  - objective_5: 13.14\n  - objective_6: 6.104\n  - objective_7: 5.347\n  - objective_8: 5.582\n  - objective_9: 6.09\n  - objective_10: 13.63\n  - objective_11: 6.353\n  - objective_12: 6.797\n  - objective_13: 6.287\n  - objective_14: 7.071\n  - objective_15: 5.49\n  - objective_16: 11.25\n  - objective_17: 952.7\n  - objective_18: 536.8\n  - objective_19: -2418\n  - objective_20: 44.72\n  - objective_21: -9.269\n  - objective_22: -9.678\n  - objective_23: -4.894\n  - objective_24: -10.3\n  - objective_25: -1.246\n  - objective_26: 6.724\n  - objective_27: 1.566\n  - objective_28: 7.423\n  - objective_29: 14.5\n  - objective_30: 13.72\n  - objective_31: -905\n  - objective_32: 15.49\n  - objective_33: -737.3\n  - objective_34: -904.1\n  - objective_35: -841\n  - objective_36: 353.9\n  - objective_37: -867.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=390, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1162, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8885, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21361, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=34114, fidelity=medium\n\n### Design 339: State-gated floor weakens release\nConsensus score: 0.119\nTop in: obj_29 (#3), obj_30 (#3), obj_31 (#3), obj_33 (#3), obj_34 (#3), obj_37 (#3)\nObjective scores:\n  - objective_0: 5.989\n  - objective_1: 7.216\n  - objective_2: 6.436\n  - objective_3: 7.321\n  - objective_4: 19.14\n  - objective_5: 13.61\n  - objective_6: 6.886\n  - objective_7: 6.082\n  - objective_8: 5.647\n  - objective_9: 6.022\n  - objective_10: 14.39\n  - objective_11: 6.206\n  - objective_12: 7.133\n  - objective_13: 6.063\n  - objective_14: 7.232\n  - objective_15: 6.353\n  - objective_16: 12.47\n  - objective_17: 1520\n  - objective_18: 586\n  - objective_19: -2774\n  - objective_20: -8.773\n  - objective_21: -9.437\n  - objective_22: -10.6\n  - objective_23: 3.291\n  - objective_24: -9.328\n  - objective_25: 8.484\n  - objective_26: 42.23\n  - objective_27: 7.013\n  - objective_28: 9.355\n  - objective_29: 4.249\n  - objective_30: 3.511\n  - objective_31: -1810\n  - objective_32: 33.88\n  - objective_33: -1585\n  - objective_34: -1801\n  - objective_35: -875.4\n  - objective_36: 6148\n  - objective_37: -1406\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=200, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=356, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=381, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=505, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=766, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1324, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2130, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3349, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7770, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15120, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28291, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=98372, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=691058, fidelity=high\n\n### Design 322: Tunable amp_p: plateau unchanged\nConsensus score: 0.122\nTop in: obj_3 (#2), obj_12 (#2), obj_15 (#3)\nObjective scores:\n  - objective_0: 6.209\n  - objective_1: 7.019\n  - objective_2: 5.937\n  - objective_3: 6.495\n  - objective_4: 18.69\n  - objective_5: 11.57\n  - objective_6: 6.666\n  - objective_7: 4.967\n  - objective_8: 5.187\n  - objective_9: 6.013\n  - objective_10: 13.4\n  - objective_11: 5.974\n  - objective_12: 6.657\n  - objective_13: 6.099\n  - objective_14: 6.819\n  - objective_15: 5.11\n  - objective_16: 10.23\n  - objective_17: 938.5\n  - objective_18: 538.4\n  - objective_19: -2407\n  - objective_20: 44.91\n  - objective_21: -9.226\n  - objective_22: -10.18\n  - objective_23: -3.103\n  - objective_24: -9.888\n  - objective_25: 0.4669\n  - objective_26: 8.479\n  - objective_27: 2.467\n  - objective_28: 8.964\n  - objective_29: 13.99\n  - objective_30: 13.27\n  - objective_31: -905\n  - objective_32: 18.1\n  - objective_33: -747.3\n  - objective_34: -903.5\n  - objective_35: -815.1\n  - objective_36: 1862\n  - objective_37: -820.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=419, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=497, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=835, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1190, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1934, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3123, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4480, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13675, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28192, fidelity=medium\n\n### Design 332: Linear xl-floor: mixed tail gains\nConsensus score: 0.132\nTop in: obj_3 (#3)\nObjective scores:\n  - objective_0: 5.943\n  - objective_1: 7.08\n  - objective_2: 6.285\n  - objective_3: 6.5\n  - objective_4: 18.73\n  - objective_5: 11.6\n  - objective_6: 6.197\n  - objective_7: 5.002\n  - objective_8: 5.228\n  - objective_9: 6.02\n  - objective_10: 13.4\n  - objective_11: 6.035\n  - objective_12: 6.666\n  - objective_13: 6.116\n  - objective_14: 6.895\n  - objective_15: 5.146\n  - objective_16: 10.32\n  - objective_17: 940.3\n  - objective_18: 535.9\n  - objective_19: -2413\n  - objective_20: 44.76\n  - objective_21: -9.241\n  - objective_22: -10.18\n  - objective_23: -2.267\n  - objective_24: -9.399\n  - objective_25: -0.424\n  - objective_26: 14.57\n  - objective_27: 2.487\n  - objective_28: 7.685\n  - objective_29: 14\n  - objective_30: 13.29\n  - objective_31: -905\n  - objective_32: 21.06\n  - objective_33: -746.8\n  - objective_34: -901.4\n  - objective_35: -810.3\n  - objective_36: 2472\n  - objective_37: -798.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=201, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=259, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=391, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=632, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=897, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1175, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2030, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3405, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7085, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11129, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=31154, fidelity=medium\n\n### Design 345: Floor mix ablation regresses\nConsensus score: 0.137\nTop in: obj_3 (#1), obj_4 (#3), obj_5 (#2), obj_7 (#2), obj_8 (#1), obj_12 (#1), obj_15 (#1)\nObjective scores:\n  - objective_0: 6.694\n  - objective_1: 6.931\n  - objective_2: 6.309\n  - objective_3: 6.469\n  - objective_4: 18.57\n  - objective_5: 10.88\n  - objective_6: 7.176\n  - objective_7: 4.846\n  - objective_8: 5.043\n  - objective_9: 5.991\n  - objective_10: 13.1\n  - objective_11: 5.953\n  - objective_12: 6.596\n  - objective_13: 6.053\n  - objective_14: 6.728\n  - objective_15: 4.989\n  - objective_16: 9.857\n  - objective_17: 933.5\n  - objective_18: 531.3\n  - objective_19: -2329\n  - objective_20: 44.89\n  - objective_21: -9.261\n  - objective_22: -10.67\n  - objective_23: -1.565\n  - objective_24: -9.235\n  - objective_25: 0.6896\n  - objective_26: 14.05\n  - objective_27: 2.811\n  - objective_28: 8.734\n  - objective_29: 13.82\n  - objective_30: 13.1\n  - objective_31: -905\n  - objective_32: 22.45\n  - objective_33: -762.4\n  - objective_34: -901.5\n  - objective_35: -799.5\n  - objective_36: 3157\n  - objective_37: -777.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=499, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=662, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=987, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1399, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2044, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4330, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8409, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26074, fidelity=medium\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.147\nTop in: obj_9 (#3), obj_12 (#3)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\n  - objective_35: -819.4\n  - objective_36: 2108\n  - objective_37: -802\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.339\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\n  - objective_35: -453.2\n  - objective_36: 572.1\n  - objective_37: -461.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.360\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\n  - objective_35: -453.1\n  - objective_36: 584.6\n  - objective_37: -459.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.360\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\n  - objective_35: -453.1\n  - objective_36: 891\n  - objective_37: -452.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.365\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\n  - objective_35: -453\n  - objective_36: 1158\n  - objective_37: -448.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 349: gxl smoothing lagged the win\nConsensus score: 0.506\nTop in: obj_1 (#3), obj_5 (#1), obj_6 (#1), obj_10 (#1), obj_11 (#3), obj_18 (#2), obj_36 (#3)\nObjective scores:\n  - objective_0: 11.98\n  - objective_1: 6.804\n  - objective_2: 10.37\n  - objective_3: 6.554\n  - objective_4: 23.54\n  - objective_5: 10.63\n  - objective_6: 5.435\n  - objective_7: 6.99\n  - objective_8: 5.219\n  - objective_9: 11.41\n  - objective_10: 12.62\n  - objective_11: 5.795\n  - objective_12: 8.155\n  - objective_13: 6.32\n  - objective_14: 6.95\n  - objective_15: 7.065\n  - objective_16: 9.048\n  - objective_17: 503.8\n  - objective_18: 499.4\n  - objective_19: -1360\n  - objective_20: 206.2\n  - objective_21: -7.907\n  - objective_22: -9.183\n  - objective_23: -4.815\n  - objective_24: -8.635\n  - objective_25: -5.416\n  - objective_26: 78.91\n  - objective_27: 0.8657\n  - objective_28: 85.37\n  - objective_29: 28.71\n  - objective_30: 28.11\n  - objective_31: -320\n  - objective_32: 7.235\n  - objective_33: -277.8\n  - objective_34: -318.3\n  - objective_35: -317.3\n  - objective_36: 235.9\n  - objective_37: -345.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=687, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1579, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1884, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3127, fidelity=low\n\n### Design 336: Ungated amp_floor: mixed gains\nConsensus score: 0.532\nTop in: obj_6 (#2), obj_10 (#2), obj_11 (#2), obj_16 (#1), obj_18 (#3)\nObjective scores:\n  - objective_0: 12.59\n  - objective_1: 7.037\n  - objective_2: 10.33\n  - objective_3: 6.669\n  - objective_4: 23.61\n  - objective_5: 11.01\n  - objective_6: 5.525\n  - objective_7: 7.186\n  - objective_8: 5.254\n  - objective_9: 11.49\n  - objective_10: 12.87\n  - objective_11: 5.759\n  - objective_12: 8.379\n  - objective_13: 6.313\n  - objective_14: 6.758\n  - objective_15: 7.198\n  - objective_16: 8.928\n  - objective_17: 503.7\n  - objective_18: 503.8\n  - objective_19: -1437\n  - objective_20: 206.3\n  - objective_21: -7.901\n  - objective_22: -9.208\n  - objective_23: -3.328\n  - objective_24: -8.319\n  - objective_25: -3.227\n  - objective_26: 82.53\n  - objective_27: 1.2\n  - objective_28: 85.33\n  - objective_29: 28.77\n  - objective_30: 28.12\n  - objective_31: -320\n  - objective_32: 9.829\n  - objective_33: -269.9\n  - objective_34: -317\n  - objective_35: -315.9\n  - objective_36: 1009\n  - objective_37: -339\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=361, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1021, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1272, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1442, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2916, fidelity=low\n\n### Design 309: Tie-exponent monitor regressed\nConsensus score: 0.548\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 14.57\n  - objective_1: 7.345\n  - objective_2: 13.27\n  - objective_3: 7.026\n  - objective_4: 26.55\n  - objective_5: 12.4\n  - objective_6: 6.053\n  - objective_7: 10.07\n  - objective_8: 5.525\n  - objective_9: 11.64\n  - objective_10: 13.46\n  - objective_11: 5.947\n  - objective_12: 8.761\n  - objective_13: 6.444\n  - objective_14: 6.704\n  - objective_15: 10.08\n  - objective_16: 9.41\n  - objective_17: 509.8\n  - objective_18: 526.7\n  - objective_19: -1521\n  - objective_20: 206.3\n  - objective_21: -7.675\n  - objective_22: -8.71\n  - objective_23: -4.853\n  - objective_24: -8.646\n  - objective_25: 0.4847\n  - objective_26: 77.55\n  - objective_27: 3.622\n  - objective_28: 85.45\n  - objective_29: 29.15\n  - objective_30: 28.46\n  - objective_31: -320\n  - objective_32: 11.82\n  - objective_33: -192\n  - objective_34: -317.9\n  - objective_35: -317\n  - objective_36: 579.9\n  - objective_37: -338.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=163, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=421, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=413, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1533, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2118, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3493, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.555\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\n  - objective_35: -316.7\n  - objective_36: 679\n  - objective_37: -333.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 330: Log-Hill amp_norm regresses\nConsensus score: 0.556\nTop in: obj_16 (#2)\nObjective scores:\n  - objective_0: 12\n  - objective_1: 7.17\n  - objective_2: 9.698\n  - objective_3: 6.782\n  - objective_4: 22.87\n  - objective_5: 11\n  - objective_6: 5.646\n  - objective_7: 6.932\n  - objective_8: 5.242\n  - objective_9: 11.34\n  - objective_10: 13.06\n  - objective_11: 5.887\n  - objective_12: 8.211\n  - objective_13: 6.285\n  - objective_14: 6.777\n  - objective_15: 6.995\n  - objective_16: 8.963\n  - objective_17: 503\n  - objective_18: 508.1\n  - objective_19: -1463\n  - objective_20: 206.3\n  - objective_21: -7.793\n  - objective_22: -9.201\n  - objective_23: -2.733\n  - objective_24: -8.162\n  - objective_25: -1.908\n  - objective_26: 84.18\n  - objective_27: 1.803\n  - objective_28: 85.42\n  - objective_29: 28.86\n  - objective_30: 28.25\n  - objective_31: -320\n  - objective_32: 11.84\n  - objective_33: -253.2\n  - objective_34: -316.2\n  - objective_35: -315.4\n  - objective_36: 1368\n  - objective_37: -333.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=373, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=563, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1436, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1546, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3344, fidelity=low\n\n### Design 324: amp_norm floor regresses low-N\nConsensus score: 0.558\nTop in: obj_10 (#3)\nObjective scores:\n  - objective_0: 12.61\n  - objective_1: 7.3\n  - objective_2: 10.53\n  - objective_3: 6.633\n  - objective_4: 23.8\n  - objective_5: 11.38\n  - objective_6: 7.987\n  - objective_7: 8.768\n  - objective_8: 5.302\n  - objective_9: 11.22\n  - objective_10: 12.94\n  - objective_11: 5.991\n  - objective_12: 7.976\n  - objective_13: 6.274\n  - objective_14: 6.753\n  - objective_15: 8.78\n  - objective_16: 9.068\n  - objective_17: 506\n  - objective_18: 517\n  - objective_19: -1422\n  - objective_20: 206.6\n  - objective_21: -7.794\n  - objective_22: -8.702\n  - objective_23: -2.988\n  - objective_24: -8.317\n  - objective_25: -1.641\n  - objective_26: 77.98\n  - objective_27: 1.418\n  - objective_28: 85.53\n  - objective_29: 28.97\n  - objective_30: 28.38\n  - objective_31: -320\n  - objective_32: 13.9\n  - objective_33: -238.4\n  - objective_34: -317.8\n  - objective_35: -315.6\n  - objective_36: 1209\n  - objective_37: -331.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=328, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=353, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=587, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=660, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1984, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3895, fidelity=low\n\n### Design 326: Stretched-exp amp_norm (log-xl)\nConsensus score: 0.567\nTop in: obj_16 (#3)\nObjective scores:\n  - objective_0: 12.55\n  - objective_1: 7.282\n  - objective_2: 10.14\n  - objective_3: 6.731\n  - objective_4: 23.43\n  - objective_5: 11.29\n  - objective_6: 5.717\n  - objective_7: 7.212\n  - objective_8: 5.305\n  - objective_9: 11.42\n  - objective_10: 13.05\n  - objective_11: 5.986\n  - objective_12: 8.27\n  - objective_13: 6.4\n  - objective_14: 6.894\n  - objective_15: 7.214\n  - objective_16: 9.031\n  - objective_17: 505.1\n  - objective_18: 515.4\n  - objective_19: -1454\n  - objective_20: 206.3\n  - objective_21: -7.837\n  - objective_22: -8.707\n  - objective_23: -2.634\n  - objective_24: -8.146\n  - objective_25: -1.778\n  - objective_26: 83.58\n  - objective_27: 1.545\n  - objective_28: 85.44\n  - objective_29: 28.92\n  - objective_30: 28.3\n  - objective_31: -320\n  - objective_32: 12.49\n  - objective_33: -240.7\n  - objective_34: -316.3\n  - objective_35: -315.3\n  - objective_36: 1432\n  - objective_37: -332.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=454, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1345, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1578, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3448, fidelity=low\n\n### Design 289: Base leak gated too tightly\nConsensus score: 0.654\nTop in: obj_14 (#1)\nObjective scores:\n  - objective_0: 14.95\n  - objective_1: 7.312\n  - objective_2: 14.49\n  - objective_3: 7.16\n  - objective_4: 27.78\n  - objective_5: 12.88\n  - objective_6: 12.02\n  - objective_7: 12.79\n  - objective_8: 5.595\n  - objective_9: 11.19\n  - objective_10: 13.45\n  - objective_11: 5.958\n  - objective_12: 8.001\n  - objective_13: 6.357\n  - objective_14: 6.692\n  - objective_15: 12.82\n  - objective_16: 9.626\n  - objective_17: 511.3\n  - objective_18: 539.5\n  - objective_19: -1477\n  - objective_20: 206.8\n  - objective_21: -7.591\n  - objective_22: -8.171\n  - objective_23: -0.2968\n  - objective_24: -7.799\n  - objective_25: 1.332\n  - objective_26: 81.49\n  - objective_27: 2.337\n  - objective_28: 85.96\n  - objective_29: 29.09\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 20.12\n  - objective_33: -214.7\n  - objective_34: -315.2\n  - objective_35: -312.9\n  - objective_36: 3086\n  - objective_37: -301.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=209, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2237, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6055, fidelity=low\n\n### Design 253: w_hi logit-warp + skew regressed\nConsensus score: 0.657\nTop in: obj_14 (#2)\nObjective scores:\n  - objective_0: 15.11\n  - objective_1: 7.209\n  - objective_2: 15.05\n  - objective_3: 6.977\n  - objective_4: 28.44\n  - objective_5: 12.72\n  - objective_6: 6.493\n  - objective_7: 12.9\n  - objective_8: 5.569\n  - objective_9: 11.12\n  - objective_10: 13.51\n  - objective_11: 5.981\n  - objective_12: 8.044\n  - objective_13: 6.329\n  - objective_14: 6.692\n  - objective_15: 12.85\n  - objective_16: 9.593\n  - objective_17: 513\n  - objective_18: 540.8\n  - objective_19: -1468\n  - objective_20: 206.6\n  - objective_21: -7.654\n  - objective_22: -8.177\n  - objective_23: -0.8204\n  - objective_24: -7.88\n  - objective_25: 0.2417\n  - objective_26: 84.03\n  - objective_27: 2.361\n  - objective_28: 85.88\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.74\n  - objective_33: -156.4\n  - objective_34: -314.8\n  - objective_35: -313.6\n  - objective_36: 2693\n  - objective_37: -309.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=135, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2205, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5680, fidelity=low\n\n### Design 343: GM floor-gate regresses speed\nConsensus score: 0.681\nTop in: obj_6 (#3), obj_18 (#1), obj_27 (#2), obj_36 (#1)\nObjective scores:\n  - objective_0: 16.02\n  - objective_1: 6.977\n  - objective_2: 14.83\n  - objective_3: 10.16\n  - objective_4: 28.19\n  - objective_5: 11.01\n  - objective_6: 5.634\n  - objective_7: 10.62\n  - objective_8: 5.582\n  - objective_9: 17.28\n  - objective_10: 13.92\n  - objective_11: 5.944\n  - objective_12: 12.79\n  - objective_13: 6.486\n  - objective_14: 7.152\n  - objective_15: 10.66\n  - objective_16: 9.702\n  - objective_17: 427.3\n  - objective_18: 497.7\n  - objective_19: -811.8\n  - objective_20: 213.6\n  - objective_21: -7.507\n  - objective_22: -9.184\n  - objective_23: -6.899\n  - objective_24: -8.772\n  - objective_25: -8.566\n  - objective_26: 123.9\n  - objective_27: 0.2106\n  - objective_28: 125.6\n  - objective_29: 33.86\n  - objective_30: 33.29\n  - objective_31: -226\n  - objective_32: 0.6257\n  - objective_33: -212.8\n  - objective_34: -225.8\n  - objective_35: -225.9\n  - objective_36: -342.5\n  - objective_37: -257.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=82, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=708, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=853, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1218, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1983, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2298, fidelity=low\n\n### Design 1: baseline\nConsensus score: 0.773\nTop in: obj_36 (#2)\nObjective scores:\n  - objective_0: 19.31\n  - objective_1: 8.974\n  - objective_2: 20.44\n  - objective_3: 11.99\n  - objective_4: 33.13\n  - objective_5: 16.92\n  - objective_6: 11.98\n  - objective_7: 18.07\n  - objective_8: 6.869\n  - objective_9: 15.92\n  - objective_10: 15.92\n  - objective_11: 7.113\n  - objective_12: 15.19\n  - objective_13: 7.005\n  - objective_14: 7.847\n  - objective_15: 18.08\n  - objective_16: 12.27\n  - objective_17: 580.4\n  - objective_18: 553.9\n  - objective_19: 280.1\n  - objective_20: 270.8\n  - objective_21: -7.698\n  - objective_22: -9.604\n  - objective_23: -4.47\n  - objective_24: -7.897\n  - objective_25: 1.282\n  - objective_26: 80.08\n  - objective_27: 2.777\n  - objective_28: 86.22\n  - objective_29: 29.88\n  - objective_30: 29.29\n  - objective_31: -320\n  - objective_32: 13.43\n  - objective_33: 9.677\n  - objective_34: -9.995\n  - objective_35: -9.772\n  - objective_36: -171\n  - objective_37: -14.48\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=high\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=high\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=241, fidelity=high\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=780, fidelity=high\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=3895, fidelity=high\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=37729, fidelity=high\n\n### Design 252: Abs-gap gate regressed\nConsensus score: 0.800\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 28.35\n  - objective_1: 9.353\n  - objective_2: 27.97\n  - objective_3: 18.34\n  - objective_4: 33.57\n  - objective_5: 14.65\n  - objective_6: 6.96\n  - objective_7: 22.64\n  - objective_8: 6.854\n  - objective_9: 25.99\n  - objective_10: 16.3\n  - objective_11: 7.374\n  - objective_12: 21.78\n  - objective_13: 7.289\n  - objective_14: 7.727\n  - objective_15: 22.73\n  - objective_16: 11.8\n  - objective_17: 383.7\n  - objective_18: 517.8\n  - objective_19: -284.9\n  - objective_20: 221.3\n  - objective_21: -6.897\n  - objective_22: -7.693\n  - objective_23: -5.801\n  - objective_24: -8.024\n  - objective_25: -5.956\n  - objective_26: 187.8\n  - objective_27: 0.4194\n  - objective_28: 167\n  - objective_29: 39.89\n  - objective_30: 39.35\n  - objective_31: -160\n  - objective_32: 1.459\n  - objective_33: -136.6\n  - objective_34: -158.5\n  - objective_35: -159.8\n  - objective_36: 1267\n  - objective_37: -173.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=488, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=759, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3874, fidelity=low\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.841\nTop in: obj_22 (#3), obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\n  - objective_35: -102.4\n  - objective_36: 1236\n  - objective_37: -133.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 137: Quantile-coupled norm (mixed)\nConsensus score: 0.921\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 56.64\n  - objective_1: 8.9\n  - objective_2: 59.65\n  - objective_3: 48.54\n  - objective_4: 34.73\n  - objective_5: 15.19\n  - objective_6: 10.52\n  - objective_7: 55.7\n  - objective_8: 7.305\n  - objective_9: 60.7\n  - objective_10: 15.83\n  - objective_11: 11.91\n  - objective_12: 54.69\n  - objective_13: 7.373\n  - objective_14: 7.575\n  - objective_15: 55.66\n  - objective_16: 12.17\n  - objective_17: 253.6\n  - objective_18: 536\n  - objective_19: 1470\n  - objective_20: 243.5\n  - objective_21: -5.407\n  - objective_22: -7.733\n  - objective_23: -5.062\n  - objective_24: -6.763\n  - objective_25: -4.543\n  - objective_26: 347.7\n  - objective_27: 1.522\n  - objective_28: 290.6\n  - objective_29: 54.51\n  - objective_30: 54.01\n  - objective_31: -57\n  - objective_32: -0.1222\n  - objective_33: -34.45\n  - objective_34: -56.92\n  - objective_35: -56.99\n  - objective_36: 2276\n  - objective_37: -46.26\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 341: Weak-band threshold killed floor\nConsensus score: 0.987\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 135.9\n  - objective_1: 31.87\n  - objective_2: 178.4\n  - objective_3: inf (failed)\n  - objective_4: 45.06\n  - objective_5: 30.16\n  - objective_6: 11.95\n  - objective_7: 225.6\n  - objective_8: 11.46\n  - objective_9: 163.6\n  - objective_10: 205.2\n  - objective_11: 250.2\n  - objective_12: 171.2\n  - objective_13: 10.16\n  - objective_14: 8.536\n  - objective_15: 174.8\n  - objective_16: 42.06\n  - objective_17: 251.6\n  - objective_18: 655.1\n  - objective_19: 3631\n  - objective_20: 273.9\n  - objective_21: -2.739\n  - objective_22: -3.115\n  - objective_23: -1.271\n  - objective_24: -3.85\n  - objective_25: 1.107\n  - objective_26: 576.4\n  - objective_27: 2\n  - objective_28: 525.5\n  - objective_29: 78.59\n  - objective_30: 78.35\n  - objective_31: -14\n  - objective_32: 4.905\n  - objective_33: 75.97\n  - objective_34: -12.33\n  - objective_35: -8.116\n  - objective_36: 4666\n  - objective_37: 30.57\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.55, median_step=221, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.991\nTop in: obj_9 (#1), obj_11 (#1)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\n  - objective_35: 1e+06\n  - objective_36: 5.002e+05\n  - objective_37: 5.002e+05\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.992\nTop in: obj_17 (#1)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\n  - objective_35: -8.938\n  - objective_36: 7123\n  - objective_37: 30.57\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 5** (stuck):\nAssessment: The search has produced multiple designs that reliably clear the schedule through N=1280, so the dynamics are not brittle at the pass/fail gate. However, tail efficiency/headroom is still the bottlene...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1...\nWeight adjustments: {0: 0.05, 1: 0.0, 2: 0.05, 3: 0.1, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.1, 8: 0.05, 9: 0.05, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.2, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.8, 21: 2.0, 22: 2.0, 23: 1.2, 24: 1.6, 25: 0.6, 26: 1.6, 27: 0.6, 28: 2.1, 29: 1.3, 30: 1.2, 31: 2.2, 32: 0.0, 33: 2.4, 34: 2.6}\n\n**Round 6** (stuck):\nAssessment: The search has produced multiple designs that clear the schedule through N=1280, indicating the core DMM dynamics are not fundamentally brittle at the uf<0.5 gate. However, progress is still bottlenec...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 rea...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.4, 21: 1.6, 22: 1.7, 23: 0.7, 24: 1.4, 25: 0.6, 26: 1.6, 27: 0.3, 28: 1.9, 29: 1.3, 30: 1.2, 31: 2.0, 32: 0.0, 33: 2.2, 34: 2.5, 35: 3.0}\n\n**Round 7** (stuck):\nAssessment: Search is still bottlenecked at tail efficiency/headroom rather than pass/fail reliability: multiple older designs clear to N=1280, but median_step at the frontier remains high enough that the next sc...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the ...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.1, 20: 2.2, 21: 2.4, 22: 2.6, 23: 1.2, 24: 1.8, 25: 0.9, 26: 2.0, 27: 0.3, 28: 2.6, 29: 1.2, 30: 0.4, 31: 3.0, 32: 0.0, 33: 3.0, 34: 3.4, 35: 3.8, 36: 0.3}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress has moved from “can we scale at all?” to “can we clear the post‑1280 bottleneck efficiently”: top designs now reliably clear to N=1810 under the schedule gate (uf<0.5). Recent variants largely regress, suggesting we are optimizing tie-break behavior (budget headroom / tail hazards) rather than basic satisfiability dynamics. The main remaining barrier is robust headroom for the next scheduled jump(s), especially 1810→2560 under the 1e6 cap, while avoiding budget-cliff accelerations.\",\n  \"research_phase\": \"refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Old extrapolation-to-N=2000 fit; not schedule-faithful and can reward/penalize the wrong things under run_till_median censoring.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Reliability-inflated expected-steps proxy tends to treat uf≈0.49 as graded badness; misaligned with the intended gate semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Model-averaged scaling extrapolation; still not schedule-faithful and can be dominated by censoring artifacts.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Scaling-fit objective; not directly tied to clearing the schedule levels and can mis-handle gate/censoring.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"AICc averaging with explicit uf penalties below 0.5; conflicts with the schedule’s intended uf≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Strongly penalizes marginal solved rates (via 1/(1-u)); will systematically push away from the schedule’s uf≈0.49 regime.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Expected-steps smoothing with success-prob floors; still grades uf below 0.5 and is not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-aware, but still mixes graded uf effects; redundant given newer schedule-faithful reach/headroom objectives.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Reliability-adjusted log-log fit; still penalizes uf<0.5 continuously and can bias away from intended gate behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"AICc model averaging with restart proxy; not schedule-faithful and can be overly optimistic/unstable with few points.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Adds explicit margin penalties (targets u<=0.2); directly conflicts with the schedule gate semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Fits p_target>=0.65 via logit(p); again treats uf as graded below 0.5 and is misaligned.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Restart proxy + AICc, but includes reliability margin around uf<0.5 and prefers u well below the gate; misaligned.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Expected-restart compute with p^k amplification; tends to punish uf≈0.49 even when schedule-faithful success.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"p-adjusted scaling with explicit u_target=0.30; conflicts with the gate-only semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Censor-aware extrapolation but still uses uf as graded reliability; redundant vs newer reach/headroom objectives.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Composite with explicit unsolved penalties and budget saturation; not strictly schedule-faithful w.r.t. uf<0.5.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Disagrees with the objective cluster (negative median tau) and can rank designs oppositely; unsafe.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Explicit robustness thresholds (u<=0.3/0.2) conflict with intended uf≈0.49 success behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Closer to gate-faithful (soft pass area), but can reward “skating” near 0.5 without ensuring headroom for next jumps.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Reach-dominant with hard early-failure penalties; generally aligned, but tie-breakers are weaker than newer tail-headroom objectives.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Reach + slack + next-step clearance; schedule-aligned and useful, though less targeted to post-1280 hazards than the newest ones.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Successful-prefix clearance N* and tail headroom integral; good schedule-faithful shaping for headroom.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Clearance-to-1280/2560 worst-window logic; helpful conceptually but low agreement/noisier in practice.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Reach + predicted failure-N in ratio space + cliff penalty; aligned and still discriminative among high-reach designs.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Clearance based on ratio<=0.60; useful but can be overly conservative/unstable depending on limited tail points.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated headroom-to-1280 focus; less relevant now that top designs already exceed 1280, but still a mild safety shaper.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/margin penalties; conceptually aligned, but low agreement and can overfit noise in last few points.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump headroom (640→905→1280) with k_local; still relevant as a precondition for strong post-1280 behavior.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reach-first composite using only uf<0.5 for success; good alignment, but less targeted than post-1280 hazard objectives.\",\n      \"weight_multiplier\": 0.7\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29 with frontier robustness terms; aligned and moderately helpful as a stabilizer.\",\n      \"weight_multiplier\": 0.7\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Lexicographic reach dominates extremely strongly; can underweight headroom improvements that matter for 1810→2560.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Negative median tau / disagreement with the cluster; likely rewards the wrong structure (unsafe).\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Schedule-faithful reach with smooth-max headroom and next-N prediction; good, but less explicit post-1280 hazard modeling than 35–37.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Schedule-faithful reach with next-N clearance vs schedule budgets and cliff/hazard shaping; strong and well-aligned.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 35,\n      \"assessment\": \"Reach-dominant with tail-heavy schedule-budget headroom plus explicit post-1280 bottleneck checks (1810/2560) and hazard penalties; highly aligned with the current bottleneck.\",\n      \"weight_multiplier\": 2.2\n    },\n    {\n      \"objective_id\": 36,\n      \"assessment\": \"Adds smooth-max headroom and repeat-run stability; useful as a secondary robustness tie-breaker but low agreement suggests noisier signal.\",\n      \"weight_multiplier\": 0.5\n    },\n    {\n      \"objective_id\": 37,\n      \"assessment\": \"Best current alignment: schedule-faithful cleared-N reach + smooth-max tail headroom + conservative next-2-N predictions focused on 1280→1810→2560 plus hazard penalties; targets exactly the present bottleneck.\",\n      \"weight_multiplier\": 3.0\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max_steps), specifically minimizing a smooth-max of median_step/schedule_budget over {last 3 cleared, predicted at 2560} with a conservative worst-window tail fit. Add an explicit tail-local exponent constraint consistent with the schedule geometry (penalize local k = d log(med)/d log(N) > 2 over the last 2–4 cleared levels) and a post-1280 “budget-cliff” hazard term emphasizing jumps 905→1280 and 1280→1810 (and 1810→2560 predicted). Ensure no graded penalty for uf=0.49 anywhere; only use failures (uf>=0.5) for a single censor-consistency lower-bound check.\"\n}"
    }
  ],
  "timestamp": "2026-02-21T12:17:44.571387Z"
}

==> anc/logs/records/llm_log/meta_agent/round_9.json <==
{
  "meta_round_id": 9,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "The search has successfully produced multiple designs that clear the schedule gate through N=1810 (uf<0.5), so the core dynamics can scale deep into high-fidelity. The current bottleneck is tail efficiency/headroom: median_step grows sharply in the 905→1280→1810 regime for many variants, and we still lack a design that convincingly clears to N=2560 with strong budget margin. Objective shaping should therefore be dominated by schedule-faithful reach plus post-1280 headroom/“cliff-hazard” tie-breakers (not graded uf below 0.5).",
    "research_phase": "refining",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Not schedule-faithful; extrapolations can mis-rank due to censoring/fit instability and encourages optimizing a proxy rather than clearing the schedule frontier.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 1,
        "assessment": "Penalizes unsolved_fraction below the 0.5 gate and mixes reliability/fit terms; conflicts with intended uf≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Model-averaged extrapolation still treats uf as graded reliability; can push away from the intended run_till_median regime.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 3,
        "assessment": "Uses soft penalties around uf and budget saturation; not aligned with the strict schedule gate semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 4,
        "assessment": "Reliability penalty targets uf well below 0.5, which is incompatible with the evaluator’s intended uf≈0.49 successes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 5,
        "assessment": "Strongly discourages uf≈0.5 via steps/solved inflation; systematically fights the evaluation protocol.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 6,
        "assessment": "Still grades success probability and adds floors; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 7,
        "assessment": "Censor-imputation + AIC averaging can be useful, but it still mixes in uf as a graded quantity; deprioritize.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 8,
        "assessment": "Penalizes failures anywhere and implicitly grades uf; not aligned with pass/fail-only success criterion.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 9,
        "assessment": "Restart-style expected steps is reasonable, but it still incorporates graded reliability and broad extrapolation; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 10,
        "assessment": "Explicit reliability-margin penalty encourages uf far below 0.5; conflicts with intended uf≈0.49 behavior.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 11,
        "assessment": "Fits/penalties depend on graded p_solve; not schedule-faithful to the continuation gate.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 12,
        "assessment": "Includes graded margin below the gate and exponential-mix penalties; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 13,
        "assessment": "Explicitly amplifies reliability (p^-k); will over-optimize uf away from 0.49.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 14,
        "assessment": "Penalizes unsolved_fraction in a graded way below 0.5; not aligned with the evaluator semantics.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 15,
        "assessment": "Similar issues: grades uf and blends censoring; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 16,
        "assessment": "Strong graded penalties on uf and budget fraction; not schedule-faithful.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 17,
        "assessment": "Anti-consensus and not aligned with the schedule gate; already effectively disabled by negative agreement.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 18,
        "assessment": "Graded robustness terms (u<=0.2/0.3) are incompatible with intended uf≈0.49 successes.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 19,
        "assessment": "Uses soft-pass area that grades uf below 0.5; this introduces noise-driven pressure to reduce uf rather than improve tail headroom.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 20,
        "assessment": "Mostly schedule-faithful reach with tail tie-breakers; useful but a bit hard-thresholded/less headroom-explicit than newer objectives.",
        "weight_multiplier": 0.8
      },
      {
        "objective_id": 21,
        "assessment": "Schedule-faithful successful-prefix objective with next-N clearance and tail trend penalties; good general-purpose frontier shaping.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 22,
        "assessment": "Schedule-faithful and explicitly targets schedule-budget headroom (median/max_steps) on the tail; good tie-breaker for post-1280 readiness.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 23,
        "assessment": "Low agreement and some complicated budget-translation logic; keep only as a weak diversity signal.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 24,
        "assessment": "Schedule-faithful reach + predicted failure-N in ratio space; useful conservative headroom forecasting.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 25,
        "assessment": "Clearance-N* based on worst-window ratio fits is conceptually good, but low agreement; keep small weight.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 26,
        "assessment": "Gated tail-only headroom-to-1280 score; helpful when exploring 640→1280 robustness, but less targeted to the current 1810→2560 bottleneck.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 27,
        "assessment": "Tail-local exponent/margin shaping is useful but low agreement; keep small as a stabilizer against sudden tail steepening.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 28,
        "assessment": "Two-jump headroom (640→905→1280) with k_local constraint; strong, schedule-aligned signal that correlates well with reach objectives.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 29,
        "assessment": "Reach+success-only scaling+censor consistency; reasonable but less schedule-budget-headroom-specific than the newest schedule-faithful objectives.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 30,
        "assessment": "Similar to 29; largely redundant and includes extra frontier terms that can reintroduce uf-noise sensitivity.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 31,
        "assessment": "Strong lexicographic reach is useful to prevent proxy-gaming, but its tie-breakers are extremely weak for post-1280 headroom; keep moderate so it doesn’t dominate.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 32,
        "assessment": "Anti-consensus (negative median tau) and partially redundant with newer tail-headroom objectives; disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 33,
        "assessment": "Schedule-faithful reach with smooth-max headroom over last clears + conservative next-N prediction and hazard; good alignment with current bottleneck.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 34,
        "assessment": "Schedule-faithful, explicitly uses schedule budgets and conservative worst-window predictions at critical next Ns; strong for 1280→1810→2560 readiness.",
        "weight_multiplier": 2.4
      },
      {
        "objective_id": 35,
        "assessment": "Reach-dominant with tail-heavy schedule-budget headroom, explicit post-1280 hazard, and a single censor check; this matches the current failure mode best.",
        "weight_multiplier": 2.8
      },
      {
        "objective_id": 36,
        "assessment": "Adds repeat-run stability penalties; potentially useful but lower agreement and can be irrelevant if repeats are rare.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 37,
        "assessment": "Strong schedule-faithful reach + smooth-max ratio over last clears and conservative next-2-N readiness (focus 1280→1810→2560) with hazard; prioritize.",
        "weight_multiplier": 3.0
      },
      {
        "objective_id": 38,
        "assessment": "Schedule-faithful reach plus smooth-max headroom and explicit k>2 / hazard shaping; good complement, but slightly less aligned than 35/37 for the post-1280 regime.",
        "weight_multiplier": 1.8
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2) minimize a smooth-max of median_step/schedule_budget over the last 3 cleared levels plus conservative worst-window predictions at N=2560 (and N=1810 if not yet cleared), and (3) add an explicit “budget-cliff hazard” penalty for increases in log(median/schedule_budget) across 905→1280→1810 and 1810→2560 (predicted if unobserved). Keep all penalties O(1–100) so reach (-N_cleared or -N_star) remains the dominant term."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n### Objective 2\n- Description: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n### Objective 3\n- Description: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n### Objective 4\n- Description: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n### Objective 5\n- Description: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 6\n- Description: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n### Objective 7\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n### Objective 8\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n### Objective 9\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n### Objective 10\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n### Objective 11\n- Description: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n### Objective 12\n- Description: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n### Objective 13\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n### Objective 14\n- Description: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n### Objective 15\n- Description: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n### Objective 16\n- Description: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 17\n- Description: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 18\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n### Objective 19\n- Description: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n### Objective 20\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 21\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 22\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 23\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 24\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 25\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 26\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 27\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n### Objective 28\n- Description: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n### Objective 29\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 30\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 31\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 32\n- Description: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n### Objective 33\n- Description: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 34\n- Description: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n### Objective 35\n- Description: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 36\n- Description: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n### Objective 37\n- Description: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n### Objective 38\n- Description: Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 | 9 | 10 | 11 | 12 | 13 | 14 | 15 | 16 | 17 | 18 | 19 | 20 | 21 | 22 | 23 | 24 | 25 | 26 | 27 | 28 | 29 | 30 | 31 | 32 | 33 | 34 | 35 | 36 | 37 | 38 |\n|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.45 | 0.87 | 0.49 | 0.76 | 0.43 | 0.40 | 0.82 | 0.54 | 0.74 | 0.38 | 0.39 | 0.73 | 0.60 | 0.31 | 0.81 | 0.24 | -0.51 | 0.19 | 0.73 | 0.60 | 0.79 | 0.65 | 0.12 | 0.58 | 0.17 | 0.70 | 0.08 | 0.78 | 0.77 | 0.77 | 0.81 | -0.11 | 0.76 | 0.77 | 0.79 | 0.15 | 0.80 | 0.53 |\n| 1 | 0.45 | 1.00 | 0.47 | 0.59 | 0.58 | 0.73 | 0.48 | 0.50 | 0.81 | 0.43 | 0.72 | 0.79 | 0.53 | 0.70 | 0.72 | 0.52 | 0.61 | -0.13 | 0.41 | 0.50 | 0.53 | 0.48 | 0.35 | -0.09 | 0.23 | 0.04 | 0.33 | 0.06 | 0.48 | 0.50 | 0.50 | 0.47 | -0.27 | 0.38 | 0.38 | 0.41 | 0.19 | 0.42 | 0.39 |\n| 2 | 0.87 | 0.47 | 1.00 | 0.51 | 0.81 | 0.47 | 0.44 | 0.86 | 0.55 | 0.73 | 0.41 | 0.41 | 0.76 | 0.58 | 0.31 | 0.84 | 0.27 | -0.47 | 0.23 | 0.72 | 0.59 | 0.75 | 0.61 | 0.12 | 0.56 | 0.17 | 0.67 | 0.07 | 0.75 | 0.74 | 0.74 | 0.77 | -0.10 | 0.73 | 0.73 | 0.76 | 0.16 | 0.76 | 0.55 |\n| 3 | 0.49 | 0.59 | 0.51 | 1.00 | 0.61 | 0.69 | 0.59 | 0.57 | 0.63 | 0.37 | 0.68 | 0.58 | 0.54 | 0.50 | 0.49 | 0.59 | 0.58 | -0.09 | 0.50 | 0.44 | 0.42 | 0.46 | 0.31 | 0.04 | 0.31 | 0.16 | 0.40 | 0.17 | 0.47 | 0.43 | 0.43 | 0.42 | -0.13 | 0.38 | 0.37 | 0.42 | 0.29 | 0.41 | 0.46 |\n| 4 | 0.76 | 0.58 | 0.81 | 0.61 | 1.00 | 0.59 | 0.49 | 0.82 | 0.59 | 0.64 | 0.53 | 0.51 | 0.75 | 0.59 | 0.39 | 0.83 | 0.41 | -0.34 | 0.34 | 0.73 | 0.62 | 0.72 | 0.57 | 0.09 | 0.51 | 0.17 | 0.62 | 0.07 | 0.73 | 0.70 | 0.70 | 0.71 | -0.12 | 0.66 | 0.65 | 0.69 | 0.16 | 0.68 | 0.52 |\n| 5 | 0.43 | 0.73 | 0.47 | 0.69 | 0.59 | 1.00 | 0.69 | 0.52 | 0.75 | 0.32 | 0.80 | 0.71 | 0.51 | 0.52 | 0.63 | 0.55 | 0.76 | 0.02 | 0.63 | 0.40 | 0.46 | 0.42 | 0.29 | 0.03 | 0.22 | 0.20 | 0.28 | 0.25 | 0.41 | 0.38 | 0.38 | 0.38 | -0.13 | 0.31 | 0.30 | 0.35 | 0.36 | 0.34 | 0.49 |\n| 6 | 0.40 | 0.48 | 0.44 | 0.59 | 0.49 | 0.69 | 1.00 | 0.50 | 0.54 | 0.26 | 0.59 | 0.51 | 0.43 | 0.36 | 0.39 | 0.52 | 0.58 | -0.00 | 0.59 | 0.33 | 0.36 | 0.37 | 0.24 | 0.21 | 0.30 | 0.34 | 0.29 | 0.37 | 0.37 | 0.30 | 0.30 | 0.32 | 0.04 | 0.29 | 0.29 | 0.33 | 0.49 | 0.32 | 0.56 |\n| 7 | 0.82 | 0.50 | 0.86 | 0.57 | 0.82 | 0.52 | 0.50 | 1.00 | 0.61 | 0.71 | 0.46 | 0.47 | 0.80 | 0.59 | 0.35 | 0.96 | 0.33 | -0.41 | 0.28 | 0.71 | 0.56 | 0.74 | 0.59 | 0.12 | 0.55 | 0.19 | 0.65 | 0.11 | 0.74 | 0.72 | 0.73 | 0.75 | -0.11 | 0.70 | 0.70 | 0.73 | 0.19 | 0.73 | 0.56 |\n| 8 | 0.54 | 0.81 | 0.55 | 0.63 | 0.59 | 0.75 | 0.54 | 0.61 | 1.00 | 0.49 | 0.73 | 0.74 | 0.60 | 0.73 | 0.71 | 0.61 | 0.61 | -0.15 | 0.42 | 0.52 | 0.52 | 0.55 | 0.41 | -0.05 | 0.27 | 0.09 | 0.39 | 0.13 | 0.53 | 0.51 | 0.52 | 0.53 | -0.26 | 0.43 | 0.44 | 0.46 | 0.25 | 0.48 | 0.45 |\n| 9 | 0.74 | 0.43 | 0.73 | 0.37 | 0.64 | 0.32 | 0.26 | 0.71 | 0.49 | 1.00 | 0.32 | 0.38 | 0.75 | 0.62 | 0.29 | 0.68 | 0.14 | -0.61 | 0.03 | 0.75 | 0.52 | 0.73 | 0.61 | 0.05 | 0.56 | 0.00 | 0.69 | -0.11 | 0.78 | 0.83 | 0.83 | 0.83 | -0.19 | 0.78 | 0.81 | 0.80 | -0.03 | 0.80 | 0.37 |\n| 10 | 0.38 | 0.72 | 0.41 | 0.68 | 0.53 | 0.80 | 0.59 | 0.46 | 0.73 | 0.32 | 1.00 | 0.73 | 0.50 | 0.54 | 0.67 | 0.49 | 0.74 | 0.00 | 0.56 | 0.37 | 0.44 | 0.38 | 0.22 | -0.06 | 0.16 | 0.09 | 0.25 | 0.17 | 0.38 | 0.36 | 0.36 | 0.35 | -0.22 | 0.28 | 0.28 | 0.32 | 0.29 | 0.32 | 0.39 |\n| 11 | 0.39 | 0.79 | 0.41 | 0.58 | 0.51 | 0.71 | 0.51 | 0.47 | 0.74 | 0.38 | 0.73 | 1.00 | 0.49 | 0.59 | 0.68 | 0.47 | 0.64 | -0.06 | 0.45 | 0.44 | 0.41 | 0.40 | 0.29 | -0.09 | 0.18 | 0.03 | 0.27 | 0.07 | 0.40 | 0.42 | 0.42 | 0.39 | -0.24 | 0.31 | 0.31 | 0.34 | 0.22 | 0.35 | 0.36 |\n| 12 | 0.73 | 0.53 | 0.76 | 0.54 | 0.75 | 0.51 | 0.43 | 0.80 | 0.60 | 0.75 | 0.50 | 0.49 | 1.00 | 0.63 | 0.40 | 0.81 | 0.36 | -0.40 | 0.24 | 0.72 | 0.52 | 0.70 | 0.54 | 0.04 | 0.47 | 0.09 | 0.61 | 0.04 | 0.71 | 0.73 | 0.73 | 0.73 | -0.20 | 0.65 | 0.66 | 0.69 | 0.13 | 0.69 | 0.47 |\n| 13 | 0.60 | 0.70 | 0.58 | 0.50 | 0.59 | 0.52 | 0.36 | 0.59 | 0.73 | 0.62 | 0.54 | 0.59 | 0.63 | 1.00 | 0.59 | 0.60 | 0.38 | -0.38 | 0.19 | 0.62 | 0.58 | 0.65 | 0.53 | -0.11 | 0.35 | -0.03 | 0.49 | -0.03 | 0.61 | 0.64 | 0.64 | 0.64 | -0.34 | 0.53 | 0.56 | 0.56 | 0.09 | 0.60 | 0.39 |\n| 14 | 0.31 | 0.72 | 0.31 | 0.49 | 0.39 | 0.63 | 0.39 | 0.35 | 0.71 | 0.29 | 0.67 | 0.68 | 0.40 | 0.59 | 1.00 | 0.37 | 0.61 | -0.03 | 0.38 | 0.34 | 0.41 | 0.34 | 0.25 | -0.17 | 0.07 | -0.01 | 0.18 | 0.10 | 0.31 | 0.31 | 0.32 | 0.31 | -0.31 | 0.21 | 0.23 | 0.25 | 0.19 | 0.27 | 0.29 |\n| 15 | 0.81 | 0.52 | 0.84 | 0.59 | 0.83 | 0.55 | 0.52 | 0.96 | 0.61 | 0.68 | 0.49 | 0.47 | 0.81 | 0.60 | 0.37 | 1.00 | 0.36 | -0.39 | 0.30 | 0.71 | 0.57 | 0.74 | 0.58 | 0.13 | 0.55 | 0.20 | 0.66 | 0.12 | 0.75 | 0.72 | 0.72 | 0.74 | -0.10 | 0.69 | 0.69 | 0.73 | 0.21 | 0.72 | 0.57 |\n| 16 | 0.24 | 0.61 | 0.27 | 0.58 | 0.41 | 0.76 | 0.58 | 0.33 | 0.61 | 0.14 | 0.74 | 0.64 | 0.36 | 0.38 | 0.61 | 0.36 | 1.00 | 0.21 | 0.66 | 0.23 | 0.27 | 0.23 | 0.12 | -0.04 | 0.04 | 0.13 | 0.10 | 0.25 | 0.23 | 0.20 | 0.21 | 0.20 | -0.15 | 0.12 | 0.11 | 0.16 | 0.34 | 0.15 | 0.32 |\n| 17 | -0.51 | -0.13 | -0.47 | -0.09 | -0.34 | 0.02 | -0.00 | -0.41 | -0.15 | -0.61 | 0.00 | -0.06 | -0.40 | -0.38 | -0.03 | -0.39 | 0.21 | 1.00 | 0.27 | -0.54 | -0.32 | -0.54 | -0.53 | -0.07 | -0.50 | 0.04 | -0.57 | 0.16 | -0.55 | -0.57 | -0.57 | -0.59 | 0.13 | -0.64 | -0.67 | -0.62 | 0.13 | -0.62 | -0.23 |\n| 18 | 0.19 | 0.41 | 0.23 | 0.50 | 0.34 | 0.63 | 0.59 | 0.28 | 0.42 | 0.03 | 0.56 | 0.45 | 0.24 | 0.19 | 0.38 | 0.30 | 0.66 | 0.27 | 1.00 | 0.11 | 0.22 | 0.15 | 0.07 | 0.10 | 0.06 | 0.30 | 0.08 | 0.39 | 0.15 | 0.08 | 0.08 | 0.09 | 0.05 | 0.05 | 0.03 | 0.08 | 0.49 | 0.07 | 0.38 |\n| 19 | 0.73 | 0.50 | 0.72 | 0.44 | 0.73 | 0.40 | 0.33 | 0.71 | 0.52 | 0.75 | 0.37 | 0.44 | 0.72 | 0.62 | 0.34 | 0.71 | 0.23 | -0.54 | 0.11 | 1.00 | 0.60 | 0.78 | 0.62 | 0.04 | 0.57 | 0.05 | 0.71 | -0.08 | 0.83 | 0.86 | 0.86 | 0.86 | -0.19 | 0.77 | 0.80 | 0.80 | 0.01 | 0.83 | 0.41 |\n| 20 | 0.60 | 0.53 | 0.59 | 0.42 | 0.62 | 0.46 | 0.36 | 0.56 | 0.52 | 0.52 | 0.44 | 0.41 | 0.52 | 0.58 | 0.41 | 0.57 | 0.27 | -0.32 | 0.22 | 0.60 | 1.00 | 0.66 | 0.46 | -0.06 | 0.40 | 0.06 | 0.52 | -0.00 | 0.68 | 0.60 | 0.60 | 0.64 | -0.23 | 0.57 | 0.59 | 0.60 | 0.11 | 0.63 | 0.45 |\n| 21 | 0.79 | 0.48 | 0.75 | 0.46 | 0.72 | 0.42 | 0.37 | 0.74 | 0.55 | 0.73 | 0.38 | 0.40 | 0.70 | 0.65 | 0.34 | 0.74 | 0.23 | -0.54 | 0.15 | 0.78 | 0.66 | 1.00 | 0.72 | 0.12 | 0.62 | 0.15 | 0.76 | 0.05 | 0.86 | 0.80 | 0.80 | 0.84 | -0.13 | 0.79 | 0.82 | 0.82 | 0.12 | 0.84 | 0.52 |\n| 22 | 0.65 | 0.35 | 0.61 | 0.31 | 0.57 | 0.29 | 0.24 | 0.59 | 0.41 | 0.61 | 0.22 | 0.29 | 0.54 | 0.53 | 0.25 | 0.58 | 0.12 | -0.53 | 0.07 | 0.62 | 0.46 | 0.72 | 1.00 | 0.14 | 0.54 | 0.14 | 0.61 | 0.03 | 0.67 | 0.64 | 0.64 | 0.69 | -0.06 | 0.67 | 0.67 | 0.66 | 0.11 | 0.67 | 0.45 |\n| 23 | 0.12 | -0.09 | 0.12 | 0.04 | 0.09 | 0.03 | 0.21 | 0.12 | -0.05 | 0.05 | -0.06 | -0.09 | 0.04 | -0.11 | -0.17 | 0.13 | -0.04 | -0.07 | 0.10 | 0.04 | -0.06 | 0.12 | 0.14 | 1.00 | 0.42 | 0.59 | 0.23 | 0.38 | 0.12 | 0.06 | 0.06 | 0.09 | 0.68 | 0.16 | 0.16 | 0.17 | 0.37 | 0.13 | 0.34 |\n| 24 | 0.58 | 0.23 | 0.56 | 0.31 | 0.51 | 0.22 | 0.30 | 0.55 | 0.27 | 0.56 | 0.16 | 0.18 | 0.47 | 0.35 | 0.07 | 0.55 | 0.04 | -0.50 | 0.06 | 0.57 | 0.40 | 0.62 | 0.54 | 0.42 | 1.00 | 0.25 | 0.76 | 0.08 | 0.66 | 0.59 | 0.59 | 0.62 | 0.18 | 0.67 | 0.68 | 0.68 | 0.15 | 0.65 | 0.48 |\n| 25 | 0.17 | 0.04 | 0.17 | 0.16 | 0.17 | 0.20 | 0.34 | 0.19 | 0.09 | 0.00 | 0.09 | 0.03 | 0.09 | -0.03 | -0.01 | 0.20 | 0.13 | 0.04 | 0.30 | 0.05 | 0.06 | 0.15 | 0.14 | 0.59 | 0.25 | 1.00 | 0.15 | 0.63 | 0.10 | 0.04 | 0.04 | 0.07 | 0.45 | 0.12 | 0.10 | 0.11 | 0.49 | 0.10 | 0.42 |\n| 26 | 0.70 | 0.33 | 0.67 | 0.40 | 0.62 | 0.28 | 0.29 | 0.65 | 0.39 | 0.69 | 0.25 | 0.27 | 0.61 | 0.49 | 0.18 | 0.66 | 0.10 | -0.57 | 0.08 | 0.71 | 0.52 | 0.76 | 0.61 | 0.23 | 0.76 | 0.15 | 1.00 | -0.00 | 0.80 | 0.72 | 0.73 | 0.76 | -0.01 | 0.77 | 0.81 | 0.80 | 0.08 | 0.78 | 0.45 |\n| 27 | 0.08 | 0.06 | 0.07 | 0.17 | 0.07 | 0.25 | 0.37 | 0.11 | 0.13 | -0.11 | 0.17 | 0.07 | 0.04 | -0.03 | 0.10 | 0.12 | 0.25 | 0.16 | 0.39 | -0.08 | -0.00 | 0.05 | 0.03 | 0.38 | 0.08 | 0.63 | -0.00 | 1.00 | -0.03 | -0.09 | -0.09 | -0.05 | 0.31 | -0.04 | -0.04 | -0.02 | 0.65 | -0.03 | 0.39 |\n| 28 | 0.78 | 0.48 | 0.75 | 0.47 | 0.73 | 0.41 | 0.37 | 0.74 | 0.53 | 0.78 | 0.38 | 0.40 | 0.71 | 0.61 | 0.31 | 0.75 | 0.23 | -0.55 | 0.15 | 0.83 | 0.68 | 0.86 | 0.67 | 0.12 | 0.66 | 0.10 | 0.80 | -0.03 | 1.00 | 0.87 | 0.88 | 0.90 | -0.12 | 0.83 | 0.85 | 0.88 | 0.07 | 0.88 | 0.48 |\n| 29 | 0.77 | 0.50 | 0.74 | 0.43 | 0.70 | 0.38 | 0.30 | 0.72 | 0.51 | 0.83 | 0.36 | 0.42 | 0.73 | 0.64 | 0.31 | 0.72 | 0.20 | -0.57 | 0.08 | 0.86 | 0.60 | 0.80 | 0.64 | 0.06 | 0.59 | 0.04 | 0.72 | -0.09 | 0.87 | 1.00 | 0.99 | 0.93 | -0.17 | 0.84 | 0.85 | 0.87 | -0.01 | 0.89 | 0.41 |\n| 30 | 0.77 | 0.50 | 0.74 | 0.43 | 0.70 | 0.38 | 0.30 | 0.73 | 0.52 | 0.83 | 0.36 | 0.42 | 0.73 | 0.64 | 0.32 | 0.72 | 0.21 | -0.57 | 0.08 | 0.86 | 0.60 | 0.80 | 0.64 | 0.06 | 0.59 | 0.04 | 0.73 | -0.09 | 0.88 | 0.99 | 1.00 | 0.93 | -0.17 | 0.84 | 0.85 | 0.87 | -0.01 | 0.89 | 0.41 |\n| 31 | 0.81 | 0.47 | 0.77 | 0.42 | 0.71 | 0.38 | 0.32 | 0.75 | 0.53 | 0.83 | 0.35 | 0.39 | 0.73 | 0.64 | 0.31 | 0.74 | 0.20 | -0.59 | 0.09 | 0.86 | 0.64 | 0.84 | 0.69 | 0.09 | 0.62 | 0.07 | 0.76 | -0.05 | 0.90 | 0.93 | 0.93 | 1.00 | -0.14 | 0.86 | 0.90 | 0.89 | 0.04 | 0.93 | 0.45 |\n| 32 | -0.11 | -0.27 | -0.10 | -0.13 | -0.12 | -0.13 | 0.04 | -0.11 | -0.26 | -0.19 | -0.22 | -0.24 | -0.20 | -0.34 | -0.31 | -0.10 | -0.15 | 0.13 | 0.05 | -0.19 | -0.23 | -0.13 | -0.06 | 0.68 | 0.18 | 0.45 | -0.01 | 0.31 | -0.12 | -0.17 | -0.17 | -0.14 | 1.00 | -0.05 | -0.08 | -0.08 | 0.26 | -0.11 | 0.12 |\n| 33 | 0.76 | 0.38 | 0.73 | 0.38 | 0.66 | 0.31 | 0.29 | 0.70 | 0.43 | 0.78 | 0.28 | 0.31 | 0.65 | 0.53 | 0.21 | 0.69 | 0.12 | -0.64 | 0.05 | 0.77 | 0.57 | 0.79 | 0.67 | 0.16 | 0.67 | 0.12 | 0.77 | -0.04 | 0.83 | 0.84 | 0.84 | 0.86 | -0.05 | 1.00 | 0.89 | 0.87 | 0.02 | 0.87 | 0.44 |\n| 34 | 0.77 | 0.38 | 0.73 | 0.37 | 0.65 | 0.30 | 0.29 | 0.70 | 0.44 | 0.81 | 0.28 | 0.31 | 0.66 | 0.56 | 0.23 | 0.69 | 0.11 | -0.67 | 0.03 | 0.80 | 0.59 | 0.82 | 0.67 | 0.16 | 0.68 | 0.10 | 0.81 | -0.04 | 0.85 | 0.85 | 0.85 | 0.90 | -0.08 | 0.89 | 1.00 | 0.92 | 0.05 | 0.92 | 0.46 |\n| 35 | 0.79 | 0.41 | 0.76 | 0.42 | 0.69 | 0.35 | 0.33 | 0.73 | 0.46 | 0.80 | 0.32 | 0.34 | 0.69 | 0.56 | 0.25 | 0.73 | 0.16 | -0.62 | 0.08 | 0.80 | 0.60 | 0.82 | 0.66 | 0.17 | 0.68 | 0.11 | 0.80 | -0.02 | 0.88 | 0.87 | 0.87 | 0.89 | -0.08 | 0.87 | 0.92 | 1.00 | 0.07 | 0.91 | 0.48 |\n| 36 | 0.15 | 0.19 | 0.16 | 0.29 | 0.16 | 0.36 | 0.49 | 0.19 | 0.25 | -0.03 | 0.29 | 0.22 | 0.13 | 0.09 | 0.19 | 0.21 | 0.34 | 0.13 | 0.49 | 0.01 | 0.11 | 0.12 | 0.11 | 0.37 | 0.15 | 0.49 | 0.08 | 0.65 | 0.07 | -0.01 | -0.01 | 0.04 | 0.26 | 0.02 | 0.05 | 0.07 | 1.00 | 0.07 | 0.58 |\n| 37 | 0.80 | 0.42 | 0.76 | 0.41 | 0.68 | 0.34 | 0.32 | 0.73 | 0.48 | 0.80 | 0.32 | 0.35 | 0.69 | 0.60 | 0.27 | 0.72 | 0.15 | -0.62 | 0.07 | 0.83 | 0.63 | 0.84 | 0.67 | 0.13 | 0.65 | 0.10 | 0.78 | -0.03 | 0.88 | 0.89 | 0.89 | 0.93 | -0.11 | 0.87 | 0.92 | 0.91 | 0.07 | 1.00 | 0.48 |\n| 38 | 0.53 | 0.39 | 0.55 | 0.46 | 0.52 | 0.49 | 0.56 | 0.56 | 0.45 | 0.37 | 0.39 | 0.36 | 0.47 | 0.39 | 0.29 | 0.57 | 0.32 | -0.23 | 0.38 | 0.41 | 0.45 | 0.52 | 0.45 | 0.34 | 0.48 | 0.42 | 0.45 | 0.39 | 0.48 | 0.41 | 0.41 | 0.45 | 0.12 | 0.44 | 0.46 | 0.48 | 0.58 | 0.48 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.025, median_tau=0.60, range=[-0.51, 0.87]\n- Objective 1: default_weight=0.022, median_tau=0.47, range=[-0.27, 0.81]\n- Objective 2: default_weight=0.030, median_tau=0.58, range=[-0.47, 0.87]\n- Objective 3: default_weight=0.026, median_tau=0.45, range=[-0.13, 0.69]\n- Objective 4: default_weight=0.038, median_tau=0.60, range=[-0.34, 0.83]\n- Objective 5: default_weight=0.029, median_tau=0.41, range=[-0.13, 0.80]\n- Objective 6: default_weight=0.015, median_tau=0.37, range=[-0.00, 0.69]\n- Objective 7: default_weight=0.025, median_tau=0.59, range=[-0.41, 0.96]\n- Objective 8: default_weight=0.022, median_tau=0.52, range=[-0.26, 0.81]\n- Objective 9: default_weight=0.024, median_tau=0.58, range=[-0.61, 0.83]\n- Objective 10: default_weight=0.016, median_tau=0.38, range=[-0.22, 0.80]\n- Objective 11: default_weight=0.017, median_tau=0.41, range=[-0.24, 0.79]\n- Objective 12: default_weight=0.024, median_tau=0.57, range=[-0.40, 0.81]\n- Objective 13: default_weight=0.024, median_tau=0.57, range=[-0.38, 0.73]\n- Objective 14: default_weight=0.013, median_tau=0.31, range=[-0.31, 0.72]\n- Objective 15: default_weight=0.025, median_tau=0.59, range=[-0.39, 0.96]\n- Objective 16: default_weight=0.011, median_tau=0.24, range=[-0.15, 0.76]\n- Objective 17: default_weight=0.000, median_tau=-0.38, range=[-0.67, 0.27]\n- Objective 18: default_weight=0.010, median_tau=0.22, range=[0.03, 0.66]\n- Objective 19: default_weight=0.031, median_tau=0.61, range=[-0.54, 0.86]\n- Objective 20: default_weight=0.024, median_tau=0.52, range=[-0.32, 0.68]\n- Objective 21: default_weight=0.034, median_tau=0.65, range=[-0.54, 0.86]\n- Objective 22: default_weight=0.031, median_tau=0.54, range=[-0.53, 0.72]\n- Objective 23: default_weight=0.007, median_tau=0.11, range=[-0.17, 0.68]\n- Objective 24: default_weight=0.034, median_tau=0.47, range=[-0.50, 0.76]\n- Objective 25: default_weight=0.010, median_tau=0.12, range=[-0.03, 0.63]\n- Objective 26: default_weight=0.049, median_tau=0.57, range=[-0.57, 0.81]\n- Objective 27: default_weight=0.007, median_tau=0.07, range=[-0.11, 0.65]\n- Objective 28: default_weight=0.071, median_tau=0.66, range=[-0.55, 0.90]\n- Objective 29: default_weight=0.029, median_tau=0.62, range=[-0.57, 0.99]\n- Objective 30: default_weight=0.032, median_tau=0.62, range=[-0.57, 0.99]\n- Objective 31: default_weight=0.037, median_tau=0.64, range=[-0.59, 0.93]\n- Objective 32: default_weight=0.000, median_tau=-0.12, range=[-0.34, 0.68]\n- Objective 33: default_weight=0.032, median_tau=0.61, range=[-0.64, 0.89]\n- Objective 34: default_weight=0.036, median_tau=0.62, range=[-0.67, 0.92]\n- Objective 35: default_weight=0.040, median_tau=0.63, range=[-0.62, 0.92]\n- Objective 36: default_weight=0.011, median_tau=0.16, range=[-0.03, 0.65]\n- Objective 37: default_weight=0.050, median_tau=0.64, range=[-0.62, 0.93]\n- Objective 38: default_weight=0.039, median_tau=0.45, range=[-0.23, 0.58]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 371: Concave floor over-released xs\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=82, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=291, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=353, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=573, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1147, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1982, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4642, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7510, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25490, fidelity=medium\n\n### Design 370: Smoothstep gate helped mid, hurt tail\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=32, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=214, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=594, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=910, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=988, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1375, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1886, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3177, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5737, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8620, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32235, fidelity=medium\n\n### Design 369: Safe-η + c/γ floor regressed\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=107, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=262, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=426, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=584, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=982, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1649, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3745, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9911, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=24526, fidelity=medium\n\n### Design 368: Gate-quad mix: mixed, no win\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=333, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=436, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=678, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1039, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1139, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1366, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1961, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3664, fidelity=low\n\n### Design 367: Eta-as-fraction: safe, still tails\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=542, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=526, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1078, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1782, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3210, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7082, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22155, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.68, median_step=155384, fidelity=medium\n\n### Design 366: Offset-power smoothing didn’t help\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=126, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=375, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=574, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1164, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1262, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1772, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3759, fidelity=low\n\n### Design 365: Floor coupling broke when η≥γ\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=125, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=476, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=451, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=761, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1603, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1761, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3486, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5328, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12038, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=37475, fidelity=medium\n\n### Design 364: Gate-dependent pow regresses tail\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=459, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1406, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2109, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3335, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6205, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8681, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18415, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=55884, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=196075, fidelity=high\n\n### Design 363: Log-Hill+floor amp_norm (med OK, obj bad\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=155, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=413, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=633, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=840, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1289, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2271, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2648, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5298, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16772, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30369, fidelity=medium\n\n### Design 362: Damped xl-floor worsens tail\nObjective: 38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=100, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=294, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=575, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=886, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1468, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5685, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7728, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26609, fidelity=medium\n\n**Top Designs**:\nTop designs across 39 objectives (37 unique):\n\n### Design 353: Gate-floor didn’t de-brittle 347\nConsensus score: 0.008\nTop in: consensus (#1), obj_0 (#1), obj_2 (#1), obj_4 (#3), obj_7 (#3), obj_19 (#2), obj_20 (#1), obj_21 (#1), obj_22 (#2), obj_23 (#1), obj_24 (#2), obj_28 (#1), obj_31 (#1), obj_33 (#1), obj_34 (#1), obj_35 (#1), obj_36 (#1), obj_37 (#1), obj_38 (#1)\nObjective scores:\n  - objective_0: 4.828\n  - objective_1: 6.95\n  - objective_2: 5.262\n  - objective_3: 6.891\n  - objective_4: 18.56\n  - objective_5: 11.05\n  - objective_6: 5.599\n  - objective_7: 4.85\n  - objective_8: 5.16\n  - objective_9: 5.947\n  - objective_10: 13.9\n  - objective_11: 6.054\n  - objective_12: 6.913\n  - objective_13: 6.017\n  - objective_14: 6.826\n  - objective_15: 5.121\n  - objective_16: 10.81\n  - objective_17: 1494\n  - objective_18: 536.2\n  - objective_19: -2872\n  - objective_20: -9.687\n  - objective_21: -10.32\n  - objective_22: -12.16\n  - objective_23: -9.41\n  - objective_24: -11.96\n  - objective_25: -5.417\n  - objective_26: 19.4\n  - objective_27: 1.652\n  - objective_28: 0.8803\n  - objective_29: 4.001\n  - objective_30: 3.164\n  - objective_31: -1810\n  - objective_32: 4.871\n  - objective_33: -1762\n  - objective_34: -1810\n  - objective_35: -1695\n  - objective_36: -1137\n  - objective_37: -1809\n  - objective_38: -1459\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=218, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=431, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=620, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=917, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1080, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1438, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2294, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2976, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6030, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9793, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16996, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=50928, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=73120, fidelity=high\n\n### Design 340: HEBO_tuned_State-gated floor weakens release\nConsensus score: 0.011\nTop in: consensus (#2), obj_1 (#1), obj_2 (#2), obj_4 (#1), obj_7 (#1), obj_8 (#3), obj_9 (#2), obj_13 (#1), obj_15 (#3), obj_24 (#1), obj_29 (#1), obj_30 (#1), obj_31 (#2), obj_34 (#3), obj_35 (#3), obj_37 (#2), obj_38 (#3)\nObjective scores:\n  - objective_0: 4.96\n  - objective_1: 6.729\n  - objective_2: 5.435\n  - objective_3: 9.506\n  - objective_4: 18.49\n  - objective_5: 10.93\n  - objective_6: 5.895\n  - objective_7: 4.822\n  - objective_8: 5.114\n  - objective_9: 5.769\n  - objective_10: 13.05\n  - objective_11: 5.91\n  - objective_12: 6.676\n  - objective_13: 5.861\n  - objective_14: 6.795\n  - objective_15: 5.093\n  - objective_16: 10.73\n  - objective_17: 1493\n  - objective_18: 548.6\n  - objective_19: -2785\n  - objective_20: -9.454\n  - objective_21: -10.27\n  - objective_22: -11.64\n  - objective_23: -6.783\n  - objective_24: -12.05\n  - objective_25: -1.509\n  - objective_26: 5.929\n  - objective_27: 1.711\n  - objective_28: 2.649\n  - objective_29: 3.855\n  - objective_30: 3.045\n  - objective_31: -1810\n  - objective_32: 7.074\n  - objective_33: -1673\n  - objective_34: -1809\n  - objective_35: -1508\n  - objective_36: 710.4\n  - objective_37: -1734\n  - objective_38: -1203\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=252, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=515, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=664, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=821, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1242, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1531, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2037, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3278, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4814, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7802, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14019, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=41919, fidelity=medium\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=95503, fidelity=high\n\n### Design 361: HEBO_tuned_Gate_pow floor hurts scaling\nConsensus score: 0.015\nTop in: consensus (#3), obj_2 (#3), obj_20 (#2), obj_21 (#2), obj_22 (#3), obj_28 (#2), obj_34 (#2), obj_35 (#2), obj_37 (#3), obj_38 (#2)\nObjective scores:\n  - objective_0: 4.941\n  - objective_1: 6.968\n  - objective_2: 5.489\n  - objective_3: 6.903\n  - objective_4: 18.62\n  - objective_5: 11.35\n  - objective_6: 5.765\n  - objective_7: 4.939\n  - objective_8: 5.232\n  - objective_9: 5.953\n  - objective_10: 13.99\n  - objective_11: 6.08\n  - objective_12: 6.93\n  - objective_13: 5.992\n  - objective_14: 6.873\n  - objective_15: 5.21\n  - objective_16: 11.05\n  - objective_17: 1499\n  - objective_18: 550\n  - objective_19: -2852\n  - objective_20: -9.554\n  - objective_21: -10.32\n  - objective_22: -11.65\n  - objective_23: -6.62\n  - objective_24: -11.41\n  - objective_25: -4.645\n  - objective_26: 25.32\n  - objective_27: 1.509\n  - objective_28: 1.843\n  - objective_29: 4.039\n  - objective_30: 3.205\n  - objective_31: -1810\n  - objective_32: 13.25\n  - objective_33: -1685\n  - objective_34: -1809\n  - objective_35: -1584\n  - objective_36: 70.24\n  - objective_37: -1730\n  - objective_38: -1310\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=609, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=980, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1686, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2063, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4056, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5222, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9736, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20005, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=54087, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=111277, fidelity=high\n\n### Design 357: Gate_pow floor hurts scaling\nConsensus score: 0.022\nTop in: obj_4 (#2), obj_19 (#3), obj_29 (#3), obj_30 (#3), obj_31 (#3), obj_33 (#2)\nObjective scores:\n  - objective_0: 5.03\n  - objective_1: 6.794\n  - objective_2: 5.519\n  - objective_3: 6.911\n  - objective_4: 18.54\n  - objective_5: 11.15\n  - objective_6: 5.951\n  - objective_7: 4.869\n  - objective_8: 5.158\n  - objective_9: 5.944\n  - objective_10: 13.96\n  - objective_11: 5.981\n  - objective_12: 6.914\n  - objective_13: 5.979\n  - objective_14: 6.855\n  - objective_15: 5.141\n  - objective_16: 10.85\n  - objective_17: 1496\n  - objective_18: 549.2\n  - objective_19: -2860\n  - objective_20: -9.462\n  - objective_21: -10.23\n  - objective_22: -11.65\n  - objective_23: -4.764\n  - objective_24: -10.96\n  - objective_25: -3.505\n  - objective_26: 29.59\n  - objective_27: 2.343\n  - objective_28: 2.756\n  - objective_29: 3.969\n  - objective_30: 3.139\n  - objective_31: -1810\n  - objective_32: 17.63\n  - objective_33: -1705\n  - objective_34: -1808\n  - objective_35: -1472\n  - objective_36: 1043\n  - objective_37: -1702\n  - objective_38: -1167\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=265, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=729, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=903, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=944, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1422, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1969, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3288, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4414, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10580, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15853, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=40421, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=110005, fidelity=high\n\n### Design 347: XL-adaptive floor mix is brittle\nConsensus score: 0.027\nTop in: obj_0 (#3), obj_1 (#2), obj_13 (#2), obj_19 (#1), obj_29 (#2), obj_30 (#2), obj_33 (#3)\nObjective scores:\n  - objective_0: 4.927\n  - objective_1: 6.785\n  - objective_2: 5.555\n  - objective_3: 6.915\n  - objective_4: 18.56\n  - objective_5: 11.2\n  - objective_6: 5.969\n  - objective_7: 4.889\n  - objective_8: 5.179\n  - objective_9: 5.942\n  - objective_10: 14\n  - objective_11: 5.961\n  - objective_12: 6.918\n  - objective_13: 5.892\n  - objective_14: 6.856\n  - objective_15: 5.16\n  - objective_16: 10.9\n  - objective_17: 1491\n  - objective_18: 541.2\n  - objective_19: -2900\n  - objective_20: -9.432\n  - objective_21: -10.24\n  - objective_22: -11.65\n  - objective_23: -4.15\n  - objective_24: -10.83\n  - objective_25: -3.064\n  - objective_26: 30.92\n  - objective_27: 2.43\n  - objective_28: 3.036\n  - objective_29: 3.941\n  - objective_30: 3.116\n  - objective_31: -1810\n  - objective_32: 16.53\n  - objective_33: -1704\n  - objective_34: -1808\n  - objective_35: -1438\n  - objective_36: 1352\n  - objective_37: -1688\n  - objective_38: -1103\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=583, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=791, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1382, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2344, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3047, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6662, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9550, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15802, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=39448, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=116716, fidelity=high\n\n### Design 355: Quadratic gate-floor regresses\nConsensus score: 0.028\nTop in: obj_20 (#3), obj_21 (#3), obj_28 (#3)\nObjective scores:\n  - objective_0: 5.006\n  - objective_1: 6.899\n  - objective_2: 5.572\n  - objective_3: 6.905\n  - objective_4: 18.61\n  - objective_5: 11.26\n  - objective_6: 5.897\n  - objective_7: 4.933\n  - objective_8: 5.225\n  - objective_9: 5.948\n  - objective_10: 13.92\n  - objective_11: 6.028\n  - objective_12: 6.926\n  - objective_13: 5.983\n  - objective_14: 6.887\n  - objective_15: 5.204\n  - objective_16: 11.04\n  - objective_17: 1498\n  - objective_18: 542.2\n  - objective_19: -2819\n  - objective_20: -9.545\n  - objective_21: -10.29\n  - objective_22: -11.65\n  - objective_23: -4.091\n  - objective_24: -10.84\n  - objective_25: -3.166\n  - objective_26: 34.16\n  - objective_27: 2.183\n  - objective_28: 1.905\n  - objective_29: 4.016\n  - objective_30: 3.198\n  - objective_31: -1810\n  - objective_32: 18.81\n  - objective_33: -1671\n  - objective_34: -1807\n  - objective_35: -1474\n  - objective_36: 1014\n  - objective_37: -1683\n  - objective_38: -1145\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=584, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=660, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=921, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1174, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1174, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2177, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3297, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6578, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11277, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21646, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=41471, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=121619, fidelity=high\n\n### Design 364: Gate-dependent pow regresses tail\nConsensus score: 0.039\nTop in: obj_1 (#3), obj_13 (#3)\nObjective scores:\n  - objective_0: 5.348\n  - objective_1: 6.79\n  - objective_2: 5.802\n  - objective_3: 6.96\n  - objective_4: 18.66\n  - objective_5: 11.71\n  - objective_6: 6.25\n  - objective_7: 5.099\n  - objective_8: 5.289\n  - objective_9: 5.952\n  - objective_10: 13.98\n  - objective_11: 5.966\n  - objective_12: 6.949\n  - objective_13: 5.945\n  - objective_14: 7.001\n  - objective_15: 5.37\n  - objective_16: 11.28\n  - objective_17: 1502\n  - objective_18: 561.1\n  - objective_19: -2816\n  - objective_20: -9.244\n  - objective_21: -10.1\n  - objective_22: -11.14\n  - objective_23: -2.581\n  - objective_24: -10.56\n  - objective_25: -1.049\n  - objective_26: 31.05\n  - objective_27: 3.648\n  - objective_28: 4.771\n  - objective_29: 3.995\n  - objective_30: 3.194\n  - objective_31: -1810\n  - objective_32: 21.51\n  - objective_33: -1689\n  - objective_34: -1808\n  - objective_35: -1300\n  - objective_36: 2654\n  - objective_37: -1608\n  - objective_38: -890.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=459, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1406, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2109, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3335, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6205, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8681, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18415, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=55884, fidelity=high\n  - batch=100, N=1810, ratio=4.3, run_till_median=True, max_steps=1000000, unsolved_fraction=0.49, median_step=196075, fidelity=high\n\n### Design 246: Endgame-gated hi-tail reached 1280\nConsensus score: 0.060\nTop in: obj_23 (#3), obj_26 (#1)\nObjective scores:\n  - objective_0: 5.697\n  - objective_1: 7.36\n  - objective_2: 6.468\n  - objective_3: 10.09\n  - objective_4: 19.01\n  - objective_5: 13.13\n  - objective_6: 6.244\n  - objective_7: 5.313\n  - objective_8: 5.547\n  - objective_9: 6.036\n  - objective_10: 14.17\n  - objective_11: 6.2\n  - objective_12: 6.997\n  - objective_13: 6.186\n  - objective_14: 7.166\n  - objective_15: 5.518\n  - objective_16: 11.66\n  - objective_17: 1196\n  - objective_18: 551.4\n  - objective_19: -2716\n  - objective_20: -8.962\n  - objective_21: -9.646\n  - objective_22: -11.17\n  - objective_23: -9.296\n  - objective_24: -11.55\n  - objective_25: -2.394\n  - objective_26: -0.4582\n  - objective_27: 3.409\n  - objective_28: 3.989\n  - objective_29: 9.353\n  - objective_30: 8.53\n  - objective_31: -1280\n  - objective_32: 2.407\n  - objective_33: -1172\n  - objective_34: -1275\n  - objective_35: -935.8\n  - objective_36: 5178\n  - objective_37: -975.5\n  - objective_38: -56.97\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1559, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2396, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8763, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18530, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28183, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=122277, fidelity=high\n\n### Design 321: HEBO_tuned_Over-damped xl-tail release\nConsensus score: 0.064\nTop in: obj_23 (#2), obj_24 (#3), obj_26 (#2)\nObjective scores:\n  - objective_0: 6.289\n  - objective_1: 7.177\n  - objective_2: 6.481\n  - objective_3: 10.16\n  - objective_4: 18.89\n  - objective_5: 12.54\n  - objective_6: 6.985\n  - objective_7: 5.212\n  - objective_8: 5.433\n  - objective_9: 6.012\n  - objective_10: 14.3\n  - objective_11: 6.123\n  - objective_12: 6.944\n  - objective_13: 6.026\n  - objective_14: 7.132\n  - objective_15: 5.416\n  - objective_16: 11.3\n  - objective_17: 1188\n  - objective_18: 553.2\n  - objective_19: -2697\n  - objective_20: -8.918\n  - objective_21: -9.646\n  - objective_22: -11.16\n  - objective_23: -9.327\n  - objective_24: -11.55\n  - objective_25: -3.651\n  - objective_26: -0.4434\n  - objective_27: 3.562\n  - objective_28: 4.447\n  - objective_29: 9.193\n  - objective_30: 8.397\n  - objective_31: -1280\n  - objective_32: 2.865\n  - objective_33: -1179\n  - objective_34: -1275\n  - objective_35: -910.7\n  - objective_36: 5490\n  - objective_37: -960.9\n  - objective_38: -3.675\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=372, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=720, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2178, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16136, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26153, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=118834, fidelity=high\n\n### Design 280: Shift sharpening tames 905 tail\nConsensus score: 0.081\nTop in: obj_26 (#3)\nObjective scores:\n  - objective_0: 5.752\n  - objective_1: 7.428\n  - objective_2: 6.589\n  - objective_3: 10.13\n  - objective_4: 19.04\n  - objective_5: 13.45\n  - objective_6: 6.492\n  - objective_7: 5.356\n  - objective_8: 5.576\n  - objective_9: 6.042\n  - objective_10: 14.31\n  - objective_11: 6.229\n  - objective_12: 7.018\n  - objective_13: 6.205\n  - objective_14: 7.177\n  - objective_15: 5.559\n  - objective_16: 11.78\n  - objective_17: 1198\n  - objective_18: 556.5\n  - objective_19: -2720\n  - objective_20: -8.908\n  - objective_21: -9.496\n  - objective_22: -11.16\n  - objective_23: -9.138\n  - objective_24: -11.55\n  - objective_25: -0.02052\n  - objective_26: -0.3871\n  - objective_27: 4.329\n  - objective_28: 4.463\n  - objective_29: 9.401\n  - objective_30: 8.577\n  - objective_31: -1280\n  - objective_32: 2.466\n  - objective_33: -1158\n  - objective_34: -1274\n  - objective_35: -882.2\n  - objective_36: 5842\n  - objective_37: -941.3\n  - objective_38: 53.38\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=531, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1159, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1870, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7076, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19695, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30198, fidelity=medium\n  - batch=100, N=1280, ratio=4.3, run_till_median=True, max_steps=819200, unsolved_fraction=0.49, median_step=143552, fidelity=high\n\n### Design 84: ū1-adaptive gap temperature\nConsensus score: 0.091\nTop in: obj_25 (#2)\nObjective scores:\n  - objective_0: 5.48\n  - objective_1: 8.22\n  - objective_2: 6.437\n  - objective_3: 7.169\n  - objective_4: 19.51\n  - objective_5: 13.2\n  - objective_6: 6.413\n  - objective_7: 5.639\n  - objective_8: 5.895\n  - objective_9: 6.54\n  - objective_10: 14.86\n  - objective_11: 6.927\n  - objective_12: 7.312\n  - objective_13: 6.631\n  - objective_14: 7.514\n  - objective_15: 5.781\n  - objective_16: 11.89\n  - objective_17: 962.6\n  - objective_18: 538.7\n  - objective_19: -2271\n  - objective_20: 44.84\n  - objective_21: -9.307\n  - objective_22: -11.16\n  - objective_23: -9.086\n  - objective_24: -11.04\n  - objective_25: -9.569\n  - objective_26: 1.818\n  - objective_27: 0.8178\n  - objective_28: 7.676\n  - objective_29: 14.6\n  - objective_30: 13.91\n  - objective_31: -905\n  - objective_32: 0.5467\n  - objective_33: -887.7\n  - objective_34: -904.7\n  - objective_35: -900\n  - objective_36: 998.9\n  - objective_37: -847.2\n  - objective_38: -445.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=757, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2589, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2499, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5323, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11866, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18159, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=40464, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=85068, fidelity=high\n\n### Design 60: Conservative tie-gate ≈ Design11\nConsensus score: 0.097\nTop in: obj_25 (#1)\nObjective scores:\n  - objective_0: 5.547\n  - objective_1: 8.335\n  - objective_2: 6.532\n  - objective_3: 7.192\n  - objective_4: 19.61\n  - objective_5: 13.59\n  - objective_6: 6.505\n  - objective_7: 5.724\n  - objective_8: 5.977\n  - objective_9: 6.56\n  - objective_10: 15.06\n  - objective_11: 6.957\n  - objective_12: 7.36\n  - objective_13: 6.649\n  - objective_14: 7.588\n  - objective_15: 5.868\n  - objective_16: 12.1\n  - objective_17: 965.7\n  - objective_18: 540\n  - objective_19: -2324\n  - objective_20: 44.87\n  - objective_21: -9.346\n  - objective_22: -10.66\n  - objective_23: -8.894\n  - objective_24: -11.02\n  - objective_25: -9.633\n  - objective_26: 2.044\n  - objective_27: 0.5922\n  - objective_28: 7.859\n  - objective_29: 14.67\n  - objective_30: 13.96\n  - objective_31: -905\n  - objective_32: 0.3452\n  - objective_33: -892.4\n  - objective_34: -904.6\n  - objective_35: -898.2\n  - objective_36: 1125\n  - objective_37: -840.3\n  - objective_38: -424.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1350, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1822, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3055, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5958, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11366, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19941, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=44338, fidelity=high\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=96924, fidelity=high\n\n### Design 245: Logit-shift w_hi warp (245)\nConsensus score: 0.143\nTop in: obj_9 (#3)\nObjective scores:\n  - objective_0: 7.491\n  - objective_1: 7.452\n  - objective_2: 5.863\n  - objective_3: 7.562\n  - objective_4: 19.12\n  - objective_5: 13.61\n  - objective_6: 6.35\n  - objective_7: 5.408\n  - objective_8: 5.601\n  - objective_9: 5.904\n  - objective_10: 13.36\n  - objective_11: 6.23\n  - objective_12: 6.661\n  - objective_13: 6.216\n  - objective_14: 7.09\n  - objective_15: 5.551\n  - objective_16: 11.51\n  - objective_17: 955.1\n  - objective_18: 564.1\n  - objective_19: -2331\n  - objective_20: 44.99\n  - objective_21: -9.06\n  - objective_22: -9.645\n  - objective_23: -6.597\n  - objective_24: -10.36\n  - objective_25: 0.2235\n  - objective_26: 21.59\n  - objective_27: 2.819\n  - objective_28: 8.412\n  - objective_29: 14.35\n  - objective_30: 13.6\n  - objective_31: -905\n  - objective_32: 13.63\n  - objective_33: -736.8\n  - objective_34: -903\n  - objective_35: -819.4\n  - objective_36: 2108\n  - objective_37: -802\n  - objective_38: -247.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=658, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1597, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3260, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9325, fidelity=low\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30263, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46511, fidelity=medium\n\n### Design 345: Floor mix ablation regresses\nConsensus score: 0.151\nTop in: obj_3 (#1), obj_5 (#3), obj_7 (#2), obj_8 (#1), obj_12 (#1), obj_15 (#1)\nObjective scores:\n  - objective_0: 6.694\n  - objective_1: 6.931\n  - objective_2: 6.309\n  - objective_3: 6.469\n  - objective_4: 18.57\n  - objective_5: 10.88\n  - objective_6: 7.176\n  - objective_7: 4.846\n  - objective_8: 5.043\n  - objective_9: 5.991\n  - objective_10: 13.1\n  - objective_11: 5.953\n  - objective_12: 6.596\n  - objective_13: 6.053\n  - objective_14: 6.728\n  - objective_15: 4.989\n  - objective_16: 9.857\n  - objective_17: 933.5\n  - objective_18: 531.3\n  - objective_19: -2329\n  - objective_20: 44.89\n  - objective_21: -9.261\n  - objective_22: -10.67\n  - objective_23: -1.565\n  - objective_24: -9.235\n  - objective_25: 0.6896\n  - objective_26: 14.05\n  - objective_27: 2.811\n  - objective_28: 8.734\n  - objective_29: 13.82\n  - objective_30: 13.1\n  - objective_31: -905\n  - objective_32: 22.45\n  - objective_33: -762.4\n  - objective_34: -901.5\n  - objective_35: -799.5\n  - objective_36: 3157\n  - objective_37: -777.4\n  - objective_38: -78.37\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=499, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=662, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=987, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1399, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2044, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4330, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8409, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26074, fidelity=medium\n\n### Design 362: Damped xl-floor worsens tail\nConsensus score: 0.168\nTop in: obj_3 (#2), obj_8 (#2), obj_12 (#2), obj_15 (#2)\nObjective scores:\n  - objective_0: 6.73\n  - objective_1: 6.998\n  - objective_2: 6.422\n  - objective_3: 6.47\n  - objective_4: 18.65\n  - objective_5: 11.08\n  - objective_6: 7.128\n  - objective_7: 4.861\n  - objective_8: 5.106\n  - objective_9: 6.008\n  - objective_10: 13.39\n  - objective_11: 5.979\n  - objective_12: 6.619\n  - objective_13: 6.019\n  - objective_14: 6.799\n  - objective_15: 5.005\n  - objective_16: 9.986\n  - objective_17: 935.1\n  - objective_18: 526.8\n  - objective_19: -2373\n  - objective_20: 44.78\n  - objective_21: -9.192\n  - objective_22: -10.67\n  - objective_23: -0.6792\n  - objective_24: -9.068\n  - objective_25: 2.004\n  - objective_26: 19.26\n  - objective_27: 3.722\n  - objective_28: 7.786\n  - objective_29: 13.9\n  - objective_30: 13.18\n  - objective_31: -905\n  - objective_32: 21.5\n  - objective_33: -773.7\n  - objective_34: -900\n  - objective_35: -787.9\n  - objective_36: 3905\n  - objective_37: -749.6\n  - objective_38: 44.83\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=100, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=294, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=575, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=886, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1468, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3089, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5685, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7728, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26609, fidelity=medium\n\n### Design 370: Smoothstep gate helped mid, hurt tail\nConsensus score: 0.193\nTop in: obj_12 (#3), obj_14 (#1)\nObjective scores:\n  - objective_0: 6.629\n  - objective_1: 6.98\n  - objective_2: 6.588\n  - objective_3: 6.495\n  - objective_4: 18.63\n  - objective_5: 11.15\n  - objective_6: 7.382\n  - objective_7: 4.953\n  - objective_8: 5.127\n  - objective_9: 5.998\n  - objective_10: 13.19\n  - objective_11: 5.986\n  - objective_12: 6.629\n  - objective_13: 6.059\n  - objective_14: 6.675\n  - objective_15: 5.095\n  - objective_16: 10.09\n  - objective_17: 937.1\n  - objective_18: 536.9\n  - objective_19: -2347\n  - objective_20: 44.87\n  - objective_21: -9.203\n  - objective_22: -10.16\n  - objective_23: 0.159\n  - objective_24: -8.936\n  - objective_25: 3.033\n  - objective_26: 20.02\n  - objective_27: 3.786\n  - objective_28: 8.574\n  - objective_29: 13.87\n  - objective_30: 13.18\n  - objective_31: -905\n  - objective_32: 25.22\n  - objective_33: -742.3\n  - objective_34: -899.3\n  - objective_35: -778.5\n  - objective_36: 4534\n  - objective_37: -722.5\n  - objective_38: 147.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=32, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=214, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=386, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=594, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=910, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=988, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1375, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1886, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3177, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=5737, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8620, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=32235, fidelity=medium\n\n### Design 57: Top2-only c_soft hurts\nConsensus score: 0.348\nTop in: obj_27 (#1)\nObjective scores:\n  - objective_0: 9.049\n  - objective_1: 8.483\n  - objective_2: 6.947\n  - objective_3: 7.219\n  - objective_4: 20.23\n  - objective_5: 13.53\n  - objective_6: 6.473\n  - objective_7: 5.803\n  - objective_8: 6.119\n  - objective_9: 7.102\n  - objective_10: 15.12\n  - objective_11: 6.977\n  - objective_12: 7.304\n  - objective_13: 6.868\n  - objective_14: 7.576\n  - objective_15: 5.851\n  - objective_16: 11.21\n  - objective_17: 639.2\n  - objective_18: 526.9\n  - objective_19: -1771\n  - objective_20: 259.5\n  - objective_21: -8.417\n  - objective_22: -9.683\n  - objective_23: -8.62\n  - objective_24: -9.954\n  - objective_25: -9.439\n  - objective_26: 30.24\n  - objective_27: 0.1431\n  - objective_28: 48.34\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3094\n  - objective_33: -441.4\n  - objective_34: -452.9\n  - objective_35: -453.2\n  - objective_36: 572.1\n  - objective_37: -461.3\n  - objective_38: -158.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=722, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1387, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2144, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6117, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=11491, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20651, fidelity=medium\n\n### Design 61: Compact-support tie gate (dxs)\nConsensus score: 0.367\nTop in: obj_32 (#1)\nObjective scores:\n  - objective_0: 8.52\n  - objective_1: 8.419\n  - objective_2: 6.951\n  - objective_3: 7.231\n  - objective_4: 20.21\n  - objective_5: 13.55\n  - objective_6: 6.516\n  - objective_7: 5.818\n  - objective_8: 6.091\n  - objective_9: 7.086\n  - objective_10: 15.12\n  - objective_11: 6.903\n  - objective_12: 7.301\n  - objective_13: 6.822\n  - objective_14: 7.518\n  - objective_15: 5.867\n  - objective_16: 11.18\n  - objective_17: 639.2\n  - objective_18: 530.7\n  - objective_19: -1786\n  - objective_20: 259.4\n  - objective_21: -8.218\n  - objective_22: -9.184\n  - objective_23: -8.618\n  - objective_24: -9.955\n  - objective_25: -6.377\n  - objective_26: 30.21\n  - objective_27: 2.526\n  - objective_28: 48.32\n  - objective_29: 24.62\n  - objective_30: 23.97\n  - objective_31: -453\n  - objective_32: -0.3208\n  - objective_33: -436.7\n  - objective_34: -452.7\n  - objective_35: -453.1\n  - objective_36: 584.6\n  - objective_37: -459.1\n  - objective_38: -61.64\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=332, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2209, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2283, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7344, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12698, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19672, fidelity=medium\n\n### Design 71: Entropy-corrected tie smoother\nConsensus score: 0.370\nTop in: obj_32 (#3)\nObjective scores:\n  - objective_0: 10.07\n  - objective_1: 8.406\n  - objective_2: 7.562\n  - objective_3: 7.248\n  - objective_4: 20.81\n  - objective_5: 13.73\n  - objective_6: 6.588\n  - objective_7: 5.932\n  - objective_8: 6.152\n  - objective_9: 7.102\n  - objective_10: 15.32\n  - objective_11: 6.855\n  - objective_12: 7.328\n  - objective_13: 6.799\n  - objective_14: 7.616\n  - objective_15: 5.985\n  - objective_16: 11.31\n  - objective_17: 640.7\n  - objective_18: 523.9\n  - objective_19: -1783\n  - objective_20: 259.5\n  - objective_21: -8.232\n  - objective_22: -9.681\n  - objective_23: -8.609\n  - objective_24: -9.956\n  - objective_25: -7.628\n  - objective_26: 30.35\n  - objective_27: 1.534\n  - objective_28: 48.37\n  - objective_29: 24.63\n  - objective_30: 23.98\n  - objective_31: -453\n  - objective_32: -0.3188\n  - objective_33: -436.5\n  - objective_34: -452.6\n  - objective_35: -453.1\n  - objective_36: 891\n  - objective_37: -452.8\n  - objective_38: -65.21\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=206, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=972, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2937, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=5860, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=14514, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22164, fidelity=medium\n\n### Design 74: Geom-mean temp tie gate\nConsensus score: 0.376\nTop in: obj_32 (#2)\nObjective scores:\n  - objective_0: 5.462\n  - objective_1: 8.331\n  - objective_2: 6.655\n  - objective_3: 7.246\n  - objective_4: 19.93\n  - objective_5: 13.61\n  - objective_6: 6.582\n  - objective_7: 5.793\n  - objective_8: 6.079\n  - objective_9: 7.075\n  - objective_10: 15.15\n  - objective_11: 6.842\n  - objective_12: 7.305\n  - objective_13: 6.788\n  - objective_14: 7.464\n  - objective_15: 5.842\n  - objective_16: 11.17\n  - objective_17: 639.2\n  - objective_18: 533.9\n  - objective_19: -1806\n  - objective_20: 259.6\n  - objective_21: -8.345\n  - objective_22: -9.185\n  - objective_23: -8.505\n  - objective_24: -9.955\n  - objective_25: -7.136\n  - objective_26: 30.55\n  - objective_27: 1.143\n  - objective_28: 48.34\n  - objective_29: 24.58\n  - objective_30: 23.91\n  - objective_31: -453\n  - objective_32: -0.3199\n  - objective_33: -435.8\n  - objective_34: -452.6\n  - objective_35: -453\n  - objective_36: 1158\n  - objective_37: -448.2\n  - objective_38: -47.85\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1154, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1851, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2838, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=4984, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=12919, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20960, fidelity=medium\n\n### Design 349: gxl smoothing lagged the win\nConsensus score: 0.496\nTop in: obj_5 (#1), obj_6 (#1), obj_10 (#1)\nObjective scores:\n  - objective_0: 11.98\n  - objective_1: 6.804\n  - objective_2: 10.37\n  - objective_3: 6.554\n  - objective_4: 23.54\n  - objective_5: 10.63\n  - objective_6: 5.435\n  - objective_7: 6.99\n  - objective_8: 5.219\n  - objective_9: 11.41\n  - objective_10: 12.62\n  - objective_11: 5.795\n  - objective_12: 8.155\n  - objective_13: 6.32\n  - objective_14: 6.95\n  - objective_15: 7.065\n  - objective_16: 9.048\n  - objective_17: 503.8\n  - objective_18: 499.4\n  - objective_19: -1360\n  - objective_20: 206.2\n  - objective_21: -7.907\n  - objective_22: -9.183\n  - objective_23: -4.815\n  - objective_24: -8.635\n  - objective_25: -5.416\n  - objective_26: 78.91\n  - objective_27: 0.8657\n  - objective_28: 85.37\n  - objective_29: 28.71\n  - objective_30: 28.11\n  - objective_31: -320\n  - objective_32: 7.235\n  - objective_33: -277.8\n  - objective_34: -318.3\n  - objective_35: -317.3\n  - objective_36: 235.9\n  - objective_37: -345.7\n  - objective_38: -115.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=275, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=438, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=687, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1579, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1884, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3127, fidelity=low\n\n### Design 368: Gate-quad mix: mixed, no win\nConsensus score: 0.525\nTop in: obj_3 (#3), obj_5 (#2), obj_6 (#3), obj_10 (#2), obj_18 (#2)\nObjective scores:\n  - objective_0: 12.31\n  - objective_1: 7.301\n  - objective_2: 10.52\n  - objective_3: 6.484\n  - objective_4: 23.78\n  - objective_5: 10.8\n  - objective_6: 5.577\n  - objective_7: 7.486\n  - objective_8: 5.289\n  - objective_9: 11.39\n  - objective_10: 12.68\n  - objective_11: 6.037\n  - objective_12: 8.115\n  - objective_13: 6.304\n  - objective_14: 6.962\n  - objective_15: 7.498\n  - objective_16: 9.132\n  - objective_17: 505.6\n  - objective_18: 496.8\n  - objective_19: -1319\n  - objective_20: 206.4\n  - objective_21: -7.921\n  - objective_22: -9.182\n  - objective_23: -3.902\n  - objective_24: -8.446\n  - objective_25: -3.555\n  - objective_26: 79.26\n  - objective_27: 0.8974\n  - objective_28: 85.48\n  - objective_29: 28.85\n  - objective_30: 28.27\n  - objective_31: -320\n  - objective_32: 10.57\n  - objective_33: -261.6\n  - objective_34: -317.7\n  - objective_35: -316.4\n  - objective_36: 732.6\n  - objective_37: -335.3\n  - objective_38: -17.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=333, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=436, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=678, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1039, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1139, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1366, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1961, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3664, fidelity=low\n\n### Design 336: Ungated amp_floor: mixed gains\nConsensus score: 0.527\nTop in: obj_6 (#2), obj_11 (#3), obj_16 (#1)\nObjective scores:\n  - objective_0: 12.59\n  - objective_1: 7.037\n  - objective_2: 10.33\n  - objective_3: 6.669\n  - objective_4: 23.61\n  - objective_5: 11.01\n  - objective_6: 5.525\n  - objective_7: 7.186\n  - objective_8: 5.254\n  - objective_9: 11.49\n  - objective_10: 12.87\n  - objective_11: 5.759\n  - objective_12: 8.379\n  - objective_13: 6.313\n  - objective_14: 6.758\n  - objective_15: 7.198\n  - objective_16: 8.928\n  - objective_17: 503.7\n  - objective_18: 503.8\n  - objective_19: -1437\n  - objective_20: 206.3\n  - objective_21: -7.901\n  - objective_22: -9.208\n  - objective_23: -3.328\n  - objective_24: -8.319\n  - objective_25: -3.227\n  - objective_26: 82.53\n  - objective_27: 1.2\n  - objective_28: 85.33\n  - objective_29: 28.77\n  - objective_30: 28.12\n  - objective_31: -320\n  - objective_32: 9.829\n  - objective_33: -269.9\n  - objective_34: -317\n  - objective_35: -315.9\n  - objective_36: 1009\n  - objective_37: -339\n  - objective_38: 41.54\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=113, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=266, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=361, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1021, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1272, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1442, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2916, fidelity=low\n\n### Design 247: Global-mean g gate too strict\nConsensus score: 0.546\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 4.85\n  - objective_1: 7.651\n  - objective_2: 6.642\n  - objective_3: 6.993\n  - objective_4: 19.97\n  - objective_5: 12.57\n  - objective_6: 6.1\n  - objective_7: 5.304\n  - objective_8: 5.602\n  - objective_9: 11.63\n  - objective_10: 13.35\n  - objective_11: 6.217\n  - objective_12: 8.608\n  - objective_13: 6.613\n  - objective_14: 6.95\n  - objective_15: 5.315\n  - objective_16: 9.532\n  - objective_17: 511.7\n  - objective_18: 529.2\n  - objective_19: -1495\n  - objective_20: 206.5\n  - objective_21: -7.893\n  - objective_22: -8.205\n  - objective_23: -4.153\n  - objective_24: -8.489\n  - objective_25: -3.332\n  - objective_26: 76.98\n  - objective_27: 0.7289\n  - objective_28: 85.55\n  - objective_29: 29.27\n  - objective_30: 28.6\n  - objective_31: -320\n  - objective_32: 13.22\n  - objective_33: -209.2\n  - objective_34: -318.2\n  - objective_35: -316.7\n  - objective_36: 679\n  - objective_37: -333.3\n  - objective_38: -11.75\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=613, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1244, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2287, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4033, fidelity=low\n\n### Design 330: Log-Hill amp_norm regresses\nConsensus score: 0.556\nTop in: obj_16 (#2)\nObjective scores:\n  - objective_0: 12\n  - objective_1: 7.17\n  - objective_2: 9.698\n  - objective_3: 6.782\n  - objective_4: 22.87\n  - objective_5: 11\n  - objective_6: 5.646\n  - objective_7: 6.932\n  - objective_8: 5.242\n  - objective_9: 11.34\n  - objective_10: 13.06\n  - objective_11: 5.887\n  - objective_12: 8.211\n  - objective_13: 6.285\n  - objective_14: 6.777\n  - objective_15: 6.995\n  - objective_16: 8.963\n  - objective_17: 503\n  - objective_18: 508.1\n  - objective_19: -1463\n  - objective_20: 206.3\n  - objective_21: -7.793\n  - objective_22: -9.201\n  - objective_23: -2.733\n  - objective_24: -8.162\n  - objective_25: -1.908\n  - objective_26: 84.18\n  - objective_27: 1.803\n  - objective_28: 85.42\n  - objective_29: 28.86\n  - objective_30: 28.25\n  - objective_31: -320\n  - objective_32: 11.84\n  - objective_33: -253.2\n  - objective_34: -316.2\n  - objective_35: -315.4\n  - objective_36: 1368\n  - objective_37: -333.7\n  - objective_38: 107.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=137, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=373, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=563, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1436, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1546, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3344, fidelity=low\n\n### Design 366: Offset-power smoothing didn’t help\nConsensus score: 0.557\nTop in: obj_10 (#3)\nObjective scores:\n  - objective_0: 12.53\n  - objective_1: 7.077\n  - objective_2: 10.52\n  - objective_3: 6.557\n  - objective_4: 23.79\n  - objective_5: 10.96\n  - objective_6: 5.77\n  - objective_7: 7.678\n  - objective_8: 5.302\n  - objective_9: 11.4\n  - objective_10: 12.79\n  - objective_11: 5.833\n  - objective_12: 8.184\n  - objective_13: 6.33\n  - objective_14: 6.832\n  - objective_15: 7.69\n  - objective_16: 9.104\n  - objective_17: 505.8\n  - objective_18: 501.4\n  - objective_19: -1357\n  - objective_20: 206.4\n  - objective_21: -7.868\n  - objective_22: -9.19\n  - objective_23: -2.855\n  - objective_24: -8.193\n  - objective_25: -2.089\n  - objective_26: 81.54\n  - objective_27: 1.38\n  - objective_28: 85.5\n  - objective_29: 28.69\n  - objective_30: 28.1\n  - objective_31: -320\n  - objective_32: 12.5\n  - objective_33: -253.4\n  - objective_34: -316.8\n  - objective_35: -315.5\n  - objective_36: 1290\n  - objective_37: -331.5\n  - objective_38: 91.91\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=126, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=375, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=574, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1164, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1262, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1772, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3759, fidelity=low\n\n### Design 326: Stretched-exp amp_norm (log-xl)\nConsensus score: 0.567\nTop in: obj_16 (#3)\nObjective scores:\n  - objective_0: 12.55\n  - objective_1: 7.282\n  - objective_2: 10.14\n  - objective_3: 6.731\n  - objective_4: 23.43\n  - objective_5: 11.29\n  - objective_6: 5.717\n  - objective_7: 7.212\n  - objective_8: 5.305\n  - objective_9: 11.42\n  - objective_10: 13.05\n  - objective_11: 5.986\n  - objective_12: 8.27\n  - objective_13: 6.4\n  - objective_14: 6.894\n  - objective_15: 7.214\n  - objective_16: 9.031\n  - objective_17: 505.1\n  - objective_18: 515.4\n  - objective_19: -1454\n  - objective_20: 206.3\n  - objective_21: -7.837\n  - objective_22: -8.707\n  - objective_23: -2.634\n  - objective_24: -8.146\n  - objective_25: -1.778\n  - objective_26: 83.58\n  - objective_27: 1.545\n  - objective_28: 85.44\n  - objective_29: 28.92\n  - objective_30: 28.3\n  - objective_31: -320\n  - objective_32: 12.49\n  - objective_33: -240.7\n  - objective_34: -316.3\n  - objective_35: -315.3\n  - objective_36: 1432\n  - objective_37: -332.6\n  - objective_38: 118.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=454, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1345, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1578, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3448, fidelity=low\n\n### Design 253: w_hi logit-warp + skew regressed\nConsensus score: 0.659\nTop in: obj_14 (#3)\nObjective scores:\n  - objective_0: 15.11\n  - objective_1: 7.209\n  - objective_2: 15.05\n  - objective_3: 6.977\n  - objective_4: 28.44\n  - objective_5: 12.72\n  - objective_6: 6.493\n  - objective_7: 12.9\n  - objective_8: 5.569\n  - objective_9: 11.12\n  - objective_10: 13.51\n  - objective_11: 5.981\n  - objective_12: 8.044\n  - objective_13: 6.329\n  - objective_14: 6.692\n  - objective_15: 12.85\n  - objective_16: 9.593\n  - objective_17: 513\n  - objective_18: 540.8\n  - objective_19: -1468\n  - objective_20: 206.6\n  - objective_21: -7.654\n  - objective_22: -8.177\n  - objective_23: -0.8204\n  - objective_24: -7.88\n  - objective_25: 0.2417\n  - objective_26: 84.03\n  - objective_27: 2.361\n  - objective_28: 85.88\n  - objective_29: 29.04\n  - objective_30: 28.37\n  - objective_31: -320\n  - objective_32: 19.74\n  - objective_33: -156.4\n  - objective_34: -314.8\n  - objective_35: -313.6\n  - objective_36: 2693\n  - objective_37: -309.2\n  - objective_38: 326.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=135, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1400, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2205, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5680, fidelity=low\n\n### Design 289: Base leak gated too tightly\nConsensus score: 0.663\nTop in: obj_14 (#2)\nObjective scores:\n  - objective_0: 14.95\n  - objective_1: 7.312\n  - objective_2: 14.49\n  - objective_3: 7.16\n  - objective_4: 27.78\n  - objective_5: 12.88\n  - objective_6: 12.02\n  - objective_7: 12.79\n  - objective_8: 5.595\n  - objective_9: 11.19\n  - objective_10: 13.45\n  - objective_11: 5.958\n  - objective_12: 8.001\n  - objective_13: 6.357\n  - objective_14: 6.692\n  - objective_15: 12.82\n  - objective_16: 9.626\n  - objective_17: 511.3\n  - objective_18: 539.5\n  - objective_19: -1477\n  - objective_20: 206.8\n  - objective_21: -7.591\n  - objective_22: -8.171\n  - objective_23: -0.2968\n  - objective_24: -7.799\n  - objective_25: 1.332\n  - objective_26: 81.49\n  - objective_27: 2.337\n  - objective_28: 85.96\n  - objective_29: 29.09\n  - objective_30: 28.44\n  - objective_31: -320\n  - objective_32: 20.12\n  - objective_33: -214.7\n  - objective_34: -315.2\n  - objective_35: -312.9\n  - objective_36: 3086\n  - objective_37: -301.3\n  - objective_38: 390.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=209, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=640, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2237, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6055, fidelity=low\n\n### Design 343: GM floor-gate regresses speed\nConsensus score: 0.677\nTop in: obj_18 (#3), obj_27 (#2), obj_36 (#2)\nObjective scores:\n  - objective_0: 16.02\n  - objective_1: 6.977\n  - objective_2: 14.83\n  - objective_3: 10.16\n  - objective_4: 28.19\n  - objective_5: 11.01\n  - objective_6: 5.634\n  - objective_7: 10.62\n  - objective_8: 5.582\n  - objective_9: 17.28\n  - objective_10: 13.92\n  - objective_11: 5.944\n  - objective_12: 12.79\n  - objective_13: 6.486\n  - objective_14: 7.152\n  - objective_15: 10.66\n  - objective_16: 9.702\n  - objective_17: 427.3\n  - objective_18: 497.7\n  - objective_19: -811.8\n  - objective_20: 213.6\n  - objective_21: -7.507\n  - objective_22: -9.184\n  - objective_23: -6.899\n  - objective_24: -8.772\n  - objective_25: -8.566\n  - objective_26: 123.9\n  - objective_27: 0.2106\n  - objective_28: 125.6\n  - objective_29: 33.86\n  - objective_30: 33.29\n  - objective_31: -226\n  - objective_32: 0.6257\n  - objective_33: -212.8\n  - objective_34: -225.8\n  - objective_35: -225.9\n  - objective_36: -342.5\n  - objective_37: -257.4\n  - objective_38: -145.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=82, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=708, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=853, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1218, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1983, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2298, fidelity=low\n\n### Design 252: Abs-gap gate regressed\nConsensus score: 0.791\nTop in: obj_27 (#3)\nObjective scores:\n  - objective_0: 28.35\n  - objective_1: 9.353\n  - objective_2: 27.97\n  - objective_3: 18.34\n  - objective_4: 33.57\n  - objective_5: 14.65\n  - objective_6: 6.96\n  - objective_7: 22.64\n  - objective_8: 6.854\n  - objective_9: 25.99\n  - objective_10: 16.3\n  - objective_11: 7.374\n  - objective_12: 21.78\n  - objective_13: 7.289\n  - objective_14: 7.727\n  - objective_15: 22.73\n  - objective_16: 11.8\n  - objective_17: 383.7\n  - objective_18: 517.8\n  - objective_19: -284.9\n  - objective_20: 221.3\n  - objective_21: -6.897\n  - objective_22: -7.693\n  - objective_23: -5.801\n  - objective_24: -8.024\n  - objective_25: -5.956\n  - objective_26: 187.8\n  - objective_27: 0.4194\n  - objective_28: 167\n  - objective_29: 39.89\n  - objective_30: 39.35\n  - objective_31: -160\n  - objective_32: 1.459\n  - objective_33: -136.6\n  - objective_34: -158.5\n  - objective_35: -159.8\n  - objective_36: 1267\n  - objective_37: -173.4\n  - objective_38: 206.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=78, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=488, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=759, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1976, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3874, fidelity=low\n\n### Design 1: baseline\nConsensus score: 0.809\nTop in: obj_36 (#3)\nObjective scores:\n  - objective_0: 19.31\n  - objective_1: 8.974\n  - objective_2: 20.44\n  - objective_3: 11.99\n  - objective_4: 33.13\n  - objective_5: 16.92\n  - objective_6: 11.98\n  - objective_7: 18.07\n  - objective_8: 6.869\n  - objective_9: 15.92\n  - objective_10: 15.92\n  - objective_11: 7.113\n  - objective_12: 15.19\n  - objective_13: 7.005\n  - objective_14: 7.847\n  - objective_15: 18.08\n  - objective_16: 12.27\n  - objective_17: 580.4\n  - objective_18: 553.9\n  - objective_19: 280.1\n  - objective_20: 270.8\n  - objective_21: -7.698\n  - objective_22: -9.604\n  - objective_23: -4.47\n  - objective_24: -7.897\n  - objective_25: 1.282\n  - objective_26: 80.08\n  - objective_27: 2.777\n  - objective_28: 86.22\n  - objective_29: 29.88\n  - objective_30: 29.29\n  - objective_31: -320\n  - objective_32: 13.43\n  - objective_33: 9.677\n  - objective_34: -9.995\n  - objective_35: -9.772\n  - objective_36: -171\n  - objective_37: -14.48\n  - objective_38: 92.03\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=high\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=high\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=241, fidelity=high\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=780, fidelity=high\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=3895, fidelity=high\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=37729, fidelity=high\n\n### Design 50: Softmin clause harms scaling\nConsensus score: 0.834\nTop in: obj_25 (#3)\nObjective scores:\n  - objective_0: 38.25\n  - objective_1: 10.79\n  - objective_2: 8.579e+05\n  - objective_3: 64.23\n  - objective_4: 38.27\n  - objective_5: 24.14\n  - objective_6: 37.08\n  - objective_7: 40.13\n  - objective_8: 8.156\n  - objective_9: 36.34\n  - objective_10: 45.88\n  - objective_11: 23.52\n  - objective_12: 35.98\n  - objective_13: 7.444\n  - objective_14: 7.737\n  - objective_15: 45.4\n  - objective_16: 32.1\n  - objective_17: 511.7\n  - objective_18: 743.6\n  - objective_19: 222.2\n  - objective_20: 303\n  - objective_21: -6.442\n  - objective_22: -11.22\n  - objective_23: -6.638\n  - objective_24: -8.052\n  - objective_25: -9.539\n  - objective_26: 237.2\n  - objective_27: 0.6483\n  - objective_28: 238.3\n  - objective_29: 47.55\n  - objective_30: 46.98\n  - objective_31: -113\n  - objective_32: 1.352\n  - objective_33: -86.7\n  - objective_34: -112.8\n  - objective_35: -102.4\n  - objective_36: 1236\n  - objective_37: -133.3\n  - objective_38: 227.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=244, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.5, median_step=10000, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=20000, unsolved_fraction=0.53, median_step=21263, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=40000, unsolved_fraction=0.57, median_step=46436, fidelity=high\n\n### Design 351: Leaky mix regressed early dynamics\nConsensus score: 0.907\nTop in: obj_11 (#1), obj_17 (#1), obj_18 (#1), obj_22 (#1)\nObjective scores:\n  - objective_0: 266.8\n  - objective_1: 49.68\n  - objective_2: 275.2\n  - objective_3: inf (failed)\n  - objective_4: 44.33\n  - objective_5: 38.51\n  - objective_6: 140.4\n  - objective_7: inf (failed)\n  - objective_8: 13.8\n  - objective_9: 230.2\n  - objective_10: 172.7\n  - objective_11: 4.601\n  - objective_12: 249.3\n  - objective_13: 11.81\n  - objective_14: 8.234\n  - objective_15: 172.4\n  - objective_16: 39.22\n  - objective_17: 246.4\n  - objective_18: 397.4\n  - objective_19: 4020\n  - objective_20: 310\n  - objective_21: -2.511\n  - objective_22: -12.18\n  - objective_23: -2.951\n  - objective_24: -4.349\n  - objective_25: 81\n  - objective_26: 628\n  - objective_27: 8.455\n  - objective_28: 571.7\n  - objective_29: 88.96\n  - objective_30: 88.72\n  - objective_31: -9.998\n  - objective_32: 0.4767\n  - objective_33: 20.26\n  - objective_34: -9.843\n  - objective_35: -4.236\n  - objective_36: -114.7\n  - objective_37: -8.081\n  - objective_38: 115.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.53, median_step=106, fidelity=low\n\n### Design 341: Weak-band threshold killed floor\nConsensus score: 0.979\nTop in: obj_17 (#3)\nObjective scores:\n  - objective_0: 135.9\n  - objective_1: 31.87\n  - objective_2: 178.4\n  - objective_3: inf (failed)\n  - objective_4: 45.06\n  - objective_5: 30.16\n  - objective_6: 11.95\n  - objective_7: 225.6\n  - objective_8: 11.46\n  - objective_9: 163.6\n  - objective_10: 205.2\n  - objective_11: 250.2\n  - objective_12: 171.2\n  - objective_13: 10.16\n  - objective_14: 8.536\n  - objective_15: 174.8\n  - objective_16: 42.06\n  - objective_17: 251.6\n  - objective_18: 655.1\n  - objective_19: 3631\n  - objective_20: 273.9\n  - objective_21: -2.739\n  - objective_22: -3.115\n  - objective_23: -1.271\n  - objective_24: -3.85\n  - objective_25: 1.107\n  - objective_26: 576.4\n  - objective_27: 2\n  - objective_28: 525.5\n  - objective_29: 78.59\n  - objective_30: 78.35\n  - objective_31: -14\n  - objective_32: 4.905\n  - objective_33: 75.97\n  - objective_34: -12.33\n  - objective_35: -8.116\n  - objective_36: 4666\n  - objective_37: 30.57\n  - objective_38: 883.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=78, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.55, median_step=221, fidelity=low\n\n### Design 14: Ramped below-γ window gate\nConsensus score: 0.988\nTop in: obj_17 (#2)\nObjective scores:\n  - objective_0: 184.2\n  - objective_1: 32.91\n  - objective_2: 195.1\n  - objective_3: inf (failed)\n  - objective_4: 43.56\n  - objective_5: 30.38\n  - objective_6: 25.25\n  - objective_7: 219.9\n  - objective_8: 11.88\n  - objective_9: 166.3\n  - objective_10: 314.2\n  - objective_11: 15.67\n  - objective_12: 174.3\n  - objective_13: 10.34\n  - objective_14: 8.303\n  - objective_15: 173.6\n  - objective_16: 35.45\n  - objective_17: 248.1\n  - objective_18: 640.6\n  - objective_19: 3551\n  - objective_20: 274.1\n  - objective_21: -2.827\n  - objective_22: -3.125\n  - objective_23: 0.6654\n  - objective_24: -3.456\n  - objective_25: 3.958\n  - objective_26: 576.8\n  - objective_27: 3.419\n  - objective_28: 525.6\n  - objective_29: 79.47\n  - objective_30: 79.21\n  - objective_31: -14\n  - objective_32: 8.299\n  - objective_33: 102.8\n  - objective_34: -11.04\n  - objective_35: -8.938\n  - objective_36: 7123\n  - objective_37: 30.57\n  - objective_38: 1275\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.53, median_step=212, fidelity=low\n\n### Design 180: Degree-norm dv regressed\nConsensus score: 0.996\nTop in: obj_9 (#1), obj_11 (#2)\nObjective scores:\n  - objective_0: 500\n  - objective_1: 500\n  - objective_2: 12.21\n  - objective_3: 500\n  - objective_4: 1e+05\n  - objective_5: 500\n  - objective_6: 500\n  - objective_7: 6.825\n  - objective_8: 5.829\n  - objective_9: 2.812\n  - objective_10: 5e+05\n  - objective_11: 5.456\n  - objective_12: 500\n  - objective_13: 7.364\n  - objective_14: 14.87\n  - objective_15: 500\n  - objective_16: 82.49\n  - objective_17: 377.1\n  - objective_18: 547.5\n  - objective_19: 4631\n  - objective_20: 1e+05\n  - objective_21: 200\n  - objective_22: 200\n  - objective_23: 200\n  - objective_24: 200\n  - objective_25: 200\n  - objective_26: 200\n  - objective_27: 200\n  - objective_28: 400\n  - objective_29: 122.7\n  - objective_30: 122.7\n  - objective_31: 0.002499\n  - objective_32: 300\n  - objective_33: 5.002e+05\n  - objective_34: 1e+06\n  - objective_35: 1e+06\n  - objective_36: 5.002e+05\n  - objective_37: 5.002e+05\n  - objective_38: 5.002e+05\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.63, median_step=67, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 6** (stuck):\nAssessment: The search has produced multiple designs that clear the schedule through N=1280, indicating the core DMM dynamics are not fundamentally brittle at the uf<0.5 gate. However, progress is still bottlenec...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 rea...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 20: 1.4, 21: 1.6, 22: 1.7, 23: 0.7, 24: 1.4, 25: 0.6, 26: 1.6, 27: 0.3, 28: 1.9, 29: 1.3, 30: 1.2, 31: 2.0, 32: 0.0, 33: 2.2, 34: 2.5, 35: 3.0}\n\n**Round 7** (stuck):\nAssessment: Search is still bottlenecked at tail efficiency/headroom rather than pass/fail reliability: multiple older designs clear to N=1280, but median_step at the frontier remains high enough that the next sc...\nDirections: Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the ...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.1, 20: 2.2, 21: 2.4, 22: 2.6, 23: 1.2, 24: 1.8, 25: 0.9, 26: 2.0, 27: 0.3, 28: 2.6, 29: 1.2, 30: 0.4, 31: 3.0, 32: 0.0, 33: 3.0, 34: 3.4, 35: 3.8, 36: 0.3}\n\n**Round 8** (refining):\nAssessment: Progress has moved from “can we scale at all?” to “can we clear the post‑1280 bottleneck efficiently”: top designs now reliably clear to N=1810 under the schedule gate (uf<0.5). Recent variants largel...\nDirections: Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max...\nWeight adjustments: {0: 0.0, 1: 0.0, 2: 0.0, 3: 0.0, 4: 0.0, 5: 0.0, 6: 0.0, 7: 0.0, 8: 0.0, 9: 0.0, 10: 0.0, 11: 0.0, 12: 0.0, 13: 0.0, 14: 0.0, 15: 0.0, 16: 0.0, 17: 0.0, 18: 0.0, 19: 0.2, 20: 0.8, 21: 0.9, 22: 0.8, 23: 0.3, 24: 0.8, 25: 0.4, 26: 0.4, 27: 0.3, 29: 0.7, 30: 0.7, 31: 0.4, 32: 0.0, 33: 1.2, 34: 1.8, 35: 2.2, 36: 0.5, 37: 3.0}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"The search has successfully produced multiple designs that clear the schedule gate through N=1810 (uf<0.5), so the core dynamics can scale deep into high-fidelity. The current bottleneck is tail efficiency/headroom: median_step grows sharply in the 905→1280→1810 regime for many variants, and we still lack a design that convincingly clears to N=2560 with strong budget margin. Objective shaping should therefore be dominated by schedule-faithful reach plus post-1280 headroom/“cliff-hazard” tie-breakers (not graded uf below 0.5).\",\n  \"research_phase\": \"refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Not schedule-faithful; extrapolations can mis-rank due to censoring/fit instability and encourages optimizing a proxy rather than clearing the schedule frontier.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Penalizes unsolved_fraction below the 0.5 gate and mixes reliability/fit terms; conflicts with intended uf≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Model-averaged extrapolation still treats uf as graded reliability; can push away from the intended run_till_median regime.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Uses soft penalties around uf and budget saturation; not aligned with the strict schedule gate semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Reliability penalty targets uf well below 0.5, which is incompatible with the evaluator’s intended uf≈0.49 successes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Strongly discourages uf≈0.5 via steps/solved inflation; systematically fights the evaluation protocol.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Still grades success probability and adds floors; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Censor-imputation + AIC averaging can be useful, but it still mixes in uf as a graded quantity; deprioritize.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Penalizes failures anywhere and implicitly grades uf; not aligned with pass/fail-only success criterion.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 9,\n      \"assessment\": \"Restart-style expected steps is reasonable, but it still incorporates graded reliability and broad extrapolation; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 10,\n      \"assessment\": \"Explicit reliability-margin penalty encourages uf far below 0.5; conflicts with intended uf≈0.49 behavior.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 11,\n      \"assessment\": \"Fits/penalties depend on graded p_solve; not schedule-faithful to the continuation gate.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 12,\n      \"assessment\": \"Includes graded margin below the gate and exponential-mix penalties; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 13,\n      \"assessment\": \"Explicitly amplifies reliability (p^-k); will over-optimize uf away from 0.49.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 14,\n      \"assessment\": \"Penalizes unsolved_fraction in a graded way below 0.5; not aligned with the evaluator semantics.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 15,\n      \"assessment\": \"Similar issues: grades uf and blends censoring; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 16,\n      \"assessment\": \"Strong graded penalties on uf and budget fraction; not schedule-faithful.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 17,\n      \"assessment\": \"Anti-consensus and not aligned with the schedule gate; already effectively disabled by negative agreement.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 18,\n      \"assessment\": \"Graded robustness terms (u<=0.2/0.3) are incompatible with intended uf≈0.49 successes.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 19,\n      \"assessment\": \"Uses soft-pass area that grades uf below 0.5; this introduces noise-driven pressure to reduce uf rather than improve tail headroom.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 20,\n      \"assessment\": \"Mostly schedule-faithful reach with tail tie-breakers; useful but a bit hard-thresholded/less headroom-explicit than newer objectives.\",\n      \"weight_multiplier\": 0.8\n    },\n    {\n      \"objective_id\": 21,\n      \"assessment\": \"Schedule-faithful successful-prefix objective with next-N clearance and tail trend penalties; good general-purpose frontier shaping.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 22,\n      \"assessment\": \"Schedule-faithful and explicitly targets schedule-budget headroom (median/max_steps) on the tail; good tie-breaker for post-1280 readiness.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 23,\n      \"assessment\": \"Low agreement and some complicated budget-translation logic; keep only as a weak diversity signal.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 24,\n      \"assessment\": \"Schedule-faithful reach + predicted failure-N in ratio space; useful conservative headroom forecasting.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 25,\n      \"assessment\": \"Clearance-N* based on worst-window ratio fits is conceptually good, but low agreement; keep small weight.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 26,\n      \"assessment\": \"Gated tail-only headroom-to-1280 score; helpful when exploring 640→1280 robustness, but less targeted to the current 1810→2560 bottleneck.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 27,\n      \"assessment\": \"Tail-local exponent/margin shaping is useful but low agreement; keep small as a stabilizer against sudden tail steepening.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 28,\n      \"assessment\": \"Two-jump headroom (640→905→1280) with k_local constraint; strong, schedule-aligned signal that correlates well with reach objectives.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 29,\n      \"assessment\": \"Reach+success-only scaling+censor consistency; reasonable but less schedule-budget-headroom-specific than the newest schedule-faithful objectives.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 30,\n      \"assessment\": \"Similar to 29; largely redundant and includes extra frontier terms that can reintroduce uf-noise sensitivity.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 31,\n      \"assessment\": \"Strong lexicographic reach is useful to prevent proxy-gaming, but its tie-breakers are extremely weak for post-1280 headroom; keep moderate so it doesn’t dominate.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 32,\n      \"assessment\": \"Anti-consensus (negative median tau) and partially redundant with newer tail-headroom objectives; disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 33,\n      \"assessment\": \"Schedule-faithful reach with smooth-max headroom over last clears + conservative next-N prediction and hazard; good alignment with current bottleneck.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 34,\n      \"assessment\": \"Schedule-faithful, explicitly uses schedule budgets and conservative worst-window predictions at critical next Ns; strong for 1280→1810→2560 readiness.\",\n      \"weight_multiplier\": 2.4\n    },\n    {\n      \"objective_id\": 35,\n      \"assessment\": \"Reach-dominant with tail-heavy schedule-budget headroom, explicit post-1280 hazard, and a single censor check; this matches the current failure mode best.\",\n      \"weight_multiplier\": 2.8\n    },\n    {\n      \"objective_id\": 36,\n      \"assessment\": \"Adds repeat-run stability penalties; potentially useful but lower agreement and can be irrelevant if repeats are rare.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 37,\n      \"assessment\": \"Strong schedule-faithful reach + smooth-max ratio over last clears and conservative next-2-N readiness (focus 1280→1810→2560) with hazard; prioritize.\",\n      \"weight_multiplier\": 3.0\n    },\n    {\n      \"objective_id\": 38,\n      \"assessment\": \"Schedule-faithful reach plus smooth-max headroom and explicit k>2 / hazard shaping; good complement, but slightly less aligned than 35/37 for the post-1280 regime.\",\n      \"weight_multiplier\": 1.8\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2) minimize a smooth-max of median_step/schedule_budget over the last 3 cleared levels plus conservative worst-window predictions at N=2560 (and N=1810 if not yet cleared), and (3) add an explicit “budget-cliff hazard” penalty for increases in log(median/schedule_budget) across 905→1280→1810 and 1810→2560 (predicted if unobserved). Keep all penalties O(1–100) so reach (-N_cleared or -N_star) remains the dominant term.\"\n}"
    }
  ],
  "timestamp": "2026-02-22T14:31:18.721927Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_1.json <==
{
  "objective_round_id": 1,
  "model_name": "gpt-5.2",
  "current_objective_id": 0,
  "new_objective_id": 32,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios median_step/max_steps (and their tail trend over the last 2–5 successes), and (3) are schedule-faithful by estimating clearance for the next 1–2 scheduled N values (e.g., 640→905→1280) using conservative worst-window local fits; add an explicit penalty for “budget cliffs” (sudden increases in log(median/max_steps)) so designs can’t pass by riding the cap.",
  "plan": {
    "objective_description": "Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that (1) use ONLY the successful prefix (unsolved_fraction<0.5) except for a single “first-failure” censor constraint, (2) score frontier headroom primarily via ratios median_step/max_steps (and their tail trend over the last 2–5 successes), and (3) are schedule-faithful by estimating clearance for the next 1–2 scheduled N values (e.g., 640→905→1280) using conservative worst-window local fits; add an explicit penalty for “budget cliffs” (sudden increases in log(median/max_steps)) so designs can’t pass by riding the cap.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n**Objective 0 (CURRENT):** Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 228 (Near-gamma thr-shift regresses tail): consensus_objective=0.2497\n  Objective values:\n    objective_0: 7.443901\n    objective_1: 7.438509\n    objective_2: 7.055412\n    objective_3: 6.628300\n    objective_4: 19.059438\n    objective_5: 13.355162\n    objective_6: 8.094298\n    objective_7: 5.361561\n    objective_8: 5.522940\n    objective_9: 6.081141\n    objective_10: 13.697500\n    objective_11: 6.185940\n    objective_12: 6.819670\n    objective_13: 6.235010\n    objective_14: 6.989214\n    objective_15: 5.503230\n    objective_16: 11.164956\n    objective_17: 952.511671\n    objective_18: 556.203338\n    objective_19: -2413.483223\n    objective_20: 45.099393\n    objective_21: -8.901885\n    objective_22: -9.645733\n    objective_23: 2.266102\n    objective_24: -8.635817\n    objective_25: 5.701639\n    objective_26: 21.921622\n    objective_27: 4.849923\n    objective_28: 10.792606\n    objective_29: 14.370371\n    objective_30: 13.612957\n    objective_31: -904.995183\n  Experiments:\n[\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 144,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 174,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 274,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 527,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1943,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3382,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7531,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13829,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 228,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62151,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 227 (Norm-gap gate hurt near-sol clauses): consensus_objective=0.6669\n  Objective values:\n    objective_0: 17.817956\n    objective_1: 8.666273\n    objective_2: 17.633874\n    objective_3: 10.886573\n    objective_4: 31.200720\n    objective_5: 13.970532\n    objective_6: 6.698074\n    objective_7: 13.599224\n    objective_8: 6.445844\n    objective_9: 17.827437\n    objective_10: 14.426043\n    objective_11: 6.996001\n    objective_12: 13.920744\n    objective_13: 6.969749\n    objective_14: 7.686029\n    objective_15: 13.583763\n    objective_16: 11.227475\n    objective_17: 448.738429\n    objective_18: 529.972603\n    objective_19: -742.192653\n    objective_20: 213.959332\n    objective_21: -7.280339\n    objective_22: -7.655686\n    objective_23: -3.106026\n    objective_24: -7.871823\n    objective_25: -0.905254\n    objective_26: 131.755526\n    objective_27: 1.611648\n    objective_28: 126.398269\n    objective_29: 34.663319\n    objective_30: 34.131306\n    objective_31: -225.996124\n  Experiments:\n[\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 96,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 417,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 533,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1429,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2021,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3439,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 227,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6290,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 226 (Band-pass assist regressed): consensus_objective=0.7416\n  Objective values:\n    objective_0: 30.115034\n    objective_1: 8.728546\n    objective_2: 31.279716\n    objective_3: 19.156002\n    objective_4: 33.545652\n    objective_5: 15.692305\n    objective_6: 7.484169\n    objective_7: 27.146872\n    objective_8: 6.878916\n    objective_9: 25.535788\n    objective_10: 16.172991\n    objective_11: 6.985695\n    objective_12: 22.410682\n    objective_13: 7.083364\n    objective_14: 7.528234\n    objective_15: 27.134485\n    objective_16: 11.960261\n    objective_17: 385.790455\n    objective_18: 554.306554\n    objective_19: -301.581150\n    objective_20: 221.530627\n    objective_21: -6.713470\n    objective_22: -7.182758\n    objective_23: -5.876658\n    objective_24: -8.048603\n    objective_25: -3.960957\n    objective_26: 183.887815\n    objective_27: 1.275632\n    objective_28: 167.231625\n    objective_29: 39.691531\n    objective_30: 39.161169\n    objective_31: -159.996216\n  Experiments:\n[\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 200,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 416,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1021,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2643,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 226,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4895,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 225 (Delay-only gain broke xl-release): consensus_objective=0.5202\n  Objective values:\n    objective_0: 14.455786\n    objective_1: 7.330580\n    objective_2: 13.832406\n    objective_3: 6.950398\n    objective_4: 27.255536\n    objective_5: 12.654363\n    objective_6: 6.281081\n    objective_7: 11.544291\n    objective_8: 5.535800\n    objective_9: 11.334084\n    objective_10: 13.246022\n    objective_11: 5.953302\n    objective_12: 8.263867\n    objective_13: 6.433525\n    objective_14: 6.786950\n    objective_15: 11.472564\n    objective_16: 9.469257\n    objective_17: 511.531755\n    objective_18: 537.452101\n    objective_19: -1498.400170\n    objective_20: 206.605664\n    objective_21: -7.805185\n    objective_22: -8.194243\n    objective_23: -1.788891\n    objective_24: -8.026180\n    objective_25: -0.806979\n    objective_26: 80.728494\n    objective_27: 1.401034\n    objective_28: 85.708542\n    objective_29: 29.110907\n    objective_30: 28.421047\n    objective_31: -319.996283\n  Experiments:\n[\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 65,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 96,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 191,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 301,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 606,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1080,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2043,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 225,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4809,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 224 (Near-γ tie smoothing regresses): consensus_objective=0.7293\n  Objective values:\n    objective_0: 29.223510\n    objective_1: 9.588035\n    objective_2: 29.224270\n    objective_3: 17.371679\n    objective_4: 33.612889\n    objective_5: 15.315371\n    objective_6: 7.103085\n    objective_7: 24.063401\n    objective_8: 7.043934\n    objective_9: 26.252695\n    objective_10: 15.569849\n    objective_11: 7.339544\n    objective_12: 22.456230\n    objective_13: 7.328523\n    objective_14: 7.836776\n    objective_15: 24.029055\n    objective_16: 12.192420\n    objective_17: 391.040046\n    objective_18: 536.063534\n    objective_19: -216.865531\n    objective_20: 221.173154\n    objective_21: -6.900098\n    objective_22: -7.193715\n    objective_23: -7.112271\n    objective_24: -8.348591\n    objective_25: -6.371523\n    objective_26: 186.582059\n    objective_27: 0.947634\n    objective_28: 167.010425\n    objective_29: 40.028300\n    objective_30: 39.482848\n    objective_31: -159.996306\n  Experiments:\n[\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 717,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1801,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2455,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 224,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3789,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 223 (Abs sharpness floor regressed): consensus_objective=0.5044\n  Objective values:\n    objective_0: 12.197748\n    objective_1: 7.474477\n    objective_2: 11.268136\n    objective_3: 7.256056\n    objective_4: 24.471833\n    objective_5: 12.653998\n    objective_6: 6.134684\n    objective_7: 9.218543\n    objective_8: 5.602391\n    objective_9: 11.593463\n    objective_10: 13.408268\n    objective_11: 6.071956\n    objective_12: 8.618147\n    objective_13: 6.497201\n    objective_14: 6.927941\n    objective_15: 9.304799\n    objective_16: 9.530619\n    objective_17: 508.962856\n    objective_18: 527.043727\n    objective_19: -1518.452276\n    objective_20: 206.536882\n    objective_21: -7.746574\n    objective_22: -8.206599\n    objective_23: -3.350459\n    objective_24: -9.038431\n    objective_25: 2.540835\n    objective_26: 77.609839\n    objective_27: 2.226816\n    objective_28: 85.503742\n    objective_29: 29.163650\n    objective_30: 28.499867\n    objective_31: -319.996383\n  Experiments:\n[\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 200,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 443,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 578,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 965,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3047,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 223,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3785,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 222 (Safe xl-sharp cap (near-tie)): consensus_objective=0.1496\n  Objective values:\n    objective_0: 5.680524\n    objective_1: 7.302412\n    objective_2: 6.317919\n    objective_3: 6.532136\n    objective_4: 18.899612\n    objective_5: 12.597723\n    objective_6: 6.053705\n    objective_7: 5.177351\n    objective_8: 5.393889\n    objective_9: 6.048204\n    objective_10: 13.532578\n    objective_11: 6.129729\n    objective_12: 6.735702\n    objective_13: 6.224431\n    objective_14: 6.922800\n    objective_15: 5.320459\n    objective_16: 10.790718\n    objective_17: 946.944347\n    objective_18: 544.734968\n    objective_19: -2459.362582\n    objective_20: 44.739293\n    objective_21: -9.126329\n    objective_22: -10.180258\n    objective_23: -2.357058\n    objective_24: -9.429245\n    objective_25: -0.479376\n    objective_26: 15.142953\n    objective_27: 2.985051\n    objective_28: 7.552406\n    objective_29: 14.258115\n    objective_30: 13.476100\n    objective_31: -904.995441\n  Experiments:\n[\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 152,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 351,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 570,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1136,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1776,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3089,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8662,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12780,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 222,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35104,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 221 (Concave delay-only breakpoint): consensus_objective=0.5316\n  Objective values:\n    objective_0: 15.086503\n    objective_1: 7.502288\n    objective_2: 14.601272\n    objective_3: 7.125293\n    objective_4: 28.037581\n    objective_5: 12.976461\n    objective_6: 6.420019\n    objective_7: 12.369787\n    objective_8: 5.616988\n    objective_9: 11.356293\n    objective_10: 13.775480\n    objective_11: 6.083133\n    objective_12: 8.245362\n    objective_13: 6.399540\n    objective_14: 6.828651\n    objective_15: 12.275221\n    objective_16: 9.607354\n    objective_17: 512.349299\n    objective_18: 539.578270\n    objective_19: -1520.046418\n    objective_20: 206.678537\n    objective_21: -7.721885\n    objective_22: -8.184176\n    objective_23: -1.733461\n    objective_24: -8.029144\n    objective_25: -0.826035\n    objective_26: 79.590279\n    objective_27: 1.496129\n    objective_28: 85.839542\n    objective_29: 29.186949\n    objective_30: 28.504624\n    objective_31: -319.996222\n  Experiments:\n[\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 66,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 200,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 316,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 615,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1071,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2327,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 221,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5464,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 220 (xl-sharp window (regressed)): consensus_objective=0.0694\n  Objective values:\n    objective_0: 6.621116\n    objective_1: 7.281689\n    objective_2: 6.786907\n    objective_3: 10.355481\n    objective_4: 18.999176\n    objective_5: 13.436241\n    objective_6: 7.402155\n    objective_7: 5.389230\n    objective_8: 5.576804\n    objective_9: 6.028923\n    objective_10: 14.111489\n    objective_11: 6.133915\n    objective_12: 7.018281\n    objective_13: 6.115232\n    objective_14: 7.117367\n    objective_15: 5.591855\n    objective_16: 11.820023\n    objective_17: 1198.142979\n    objective_18: 562.466360\n    objective_19: -2671.001414\n    objective_20: -8.709494\n    objective_21: -9.609701\n    objective_22: -10.658540\n    objective_23: -8.054151\n    objective_24: -11.554115\n    objective_25: -1.710834\n    objective_26: 0.810549\n    objective_27: 4.159404\n    objective_28: 6.406213\n    objective_29: 9.322867\n    objective_30: 8.506778\n    objective_31: -1279.994730\n  Experiments:\n[\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 105,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 107,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 344,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 496,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1053,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1716,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4071,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8809,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16276,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32352,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 220,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 182170,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 219 (Convex delay-only breakpoint): consensus_objective=0.2091\n  Objective values:\n    objective_0: 7.383324\n    objective_1: 7.300889\n    objective_2: 6.698620\n    objective_3: 6.566312\n    objective_4: 18.938848\n    objective_5: 12.734628\n    objective_6: 6.181217\n    objective_7: 5.238159\n    objective_8: 5.440822\n    objective_9: 6.060874\n    objective_10: 13.624446\n    objective_11: 6.096222\n    objective_12: 6.763304\n    objective_13: 6.165538\n    objective_14: 6.970313\n    objective_15: 5.382061\n    objective_16: 10.908327\n    objective_17: 949.024058\n    objective_18: 542.400829\n    objective_19: -2449.947080\n    objective_20: 44.822800\n    objective_21: -8.937227\n    objective_22: -9.669712\n    objective_23: 0.049651\n    objective_24: -8.992320\n    objective_25: 2.623694\n    objective_26: 21.011791\n    objective_27: 4.703618\n    objective_28: 8.166219\n    objective_29: 14.291835\n    objective_30: 13.534566\n    objective_31: -904.995327\n  Experiments:\n[\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 129,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 102,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 235,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 577,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1208,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2421,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3225,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9620,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12513,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 219,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45158,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    \\\"\\\"\\\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\\\"\\\"\\\"\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _infer_cap_from_results(results):\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 1e6\\n    if \\\"medium\\\" in fset:\\n        return 1e5\\n    if \\\"low\\\" in fset:\\n        return 1e4\\n    # fallback by observed budgets\\n    mx = max([float(r.get(\\\"max_steps\\\", 0.0)) for r in (results or [])] + [0.0])\\n    if mx >= 1e6:\\n        return 1e6\\n    if mx >= 1e5:\\n        return 1e5\\n    return 1e4\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef _budget_for_N(N: int, cap: float) -> float:\\n    # max_steps = min(50 * 2**count, cap)\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\\n\\n\\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\\n    \\\"\\\"\\\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\\\"\\\"\\\"\\n    Ns = np.asarray(Ns, dtype=float)\\n    ratios = np.asarray(ratios, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logR = np.log(np.maximum(ratios, 1e-12))\\n\\n    worst = 0.0\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logR[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\\n        else:\\n            pred_logR = float(logR[-1])\\n        pred = math.exp(pred_logR)\\n        pred = min(max(pred, 1e-12), 0.999999)\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    results = sorted(experiment_results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    succ = _successful_prefix_dedup(results)\\n    if not succ:\\n        return 300.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\\n    N_max = float(Ns[-1])\\n\\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\\n    safety = 0.68\\n    tau = 0.10\\n\\n    cap = _infer_cap_from_results(results)\\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\\n    # next 1–2 scheduled Ns after current max success\\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\\\"left\\\"))\\n    future = []\\n    for j in range(idx + 1, min(idx + 3, len(sched))):\\n        future.append(int(sched[j]))\\n\\n    # if we are already at end of schedule, just score tail\\n    if not future:\\n        future = []\\n\\n    # use a short tail for local fits (prevents small-N from dominating)\\n    tfit = int(min(7, len(succ)))\\n    Ns_tail = Ns[-tfit:]\\n    ratios_tail = ratios[-tfit:]\\n\\n    future_pen_terms = []\\n    for Nt in future:\\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\\n        # overshoot in multiplicative/log space\\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\\n\\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\\n\\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\\n    ktail = int(min(5, len(ratios)))\\n    tail = ratios[-ktail:]\\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\\n\\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\\n    trend_pen = 0.0\\n    if len(ratios) >= 3:\\n        ktr = int(min(5, len(ratios)))\\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\\n        dN = np.diff(logN)\\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\\n        # penalize only positive (ratio worsening with N)\\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\\n\\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\\n    cliff_pen = 0.0\\n    if len(ratios) >= 2:\\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\\n        # tolerate small; penalize sharp worsening\\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\\n\\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\\n    ff = _first_failure_index(results)\\n    censor_pen = 0.0\\n    if ff is not None:\\n        fail = results[ff]\\n        Nf = float(fail.get(\\\"N\\\", 0.0))\\n        msf = float(fail.get(\\\"max_steps\\\", 1.0))\\n        medf = float(fail.get(\\\"median_step\\\", msf))\\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\\n        # penalize if prediction is below censor LB (too optimistic)\\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\\n\\n    # --- mild reach tie-break (secondary; headroom dominates) ---\\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\\n\\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T04:25:50.555720Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_10.json <==
{
  "objective_round_id": 10,
  "model_name": "gpt-5.2",
  "current_objective_id": 40,
  "new_objective_id": 41,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom ONLY using schedule_budget(N, cap=1e6). Each objective should be reach-dominant (-max cleared scheduled N), with a tie-break that (i) uses a smooth-max of log(median_step/schedule_budget) over the last 3 cleared levels PLUS conservative worst-window predictions at {1810,2560}, and (ii) includes an explicit multi-step hazard penalty on log-ratio jumps across 905→1280→1810→2560 (predicted if unobserved), gated so hazards don’t dominate before entering those regimes. Optionally add a small repeat-robustness term (mixed pass/fail at same N + MAD of log headroom among passing repeats), but do not use uf values except for the pass/fail gate and a single censor lower-bound consistency check.",
  "plan": {
    "objective_description": "Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break smooth-max log(median_step/schedule_budget) on last-3 clears + conservative preds@{1810,2560}, plus gated multi-jump hazard (905→1280→1810→2560) and optional repeat-robustness/censor-check.",
    "objective_code": "import os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0.0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-12))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:\n    \"\"\"Headroom MUST be computed from this budget only.\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_N_cap(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560\n    if 'medium' in fset:\n        return 1280\n    return 640\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point conservative fallback: quadratic scaling\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1 balanced, 2 hazard-heavy, 3 robustness-heavy\n\n    cap_hi = 1e6  # ALWAYS for headroom\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; never grade uf when passing) ---\n    N_cap_cur = int(_infer_current_N_cap(experiment_results))\n    sched = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of (N, med_pass)\n    for N in sched:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach dominates\n    reach = -N_cleared\n\n    # local tail for conservative fits (success-only)\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    def ratio_hi(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        med = float(meds[int(idx[-1])]) if idx.size else pred_med(Nq)\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))\n\n    # (2) smooth-max bottleneck of log(med/sched_budget) over last-3 clears + preds@{1810,2560}\n    logs = []\n    lastk = int(min(3, len(Ns)))\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))\n        logs.append(math.log(r))\n\n    for Nt in (1810.0, 2560.0):\n        logs.append(math.log(ratio_hi(Nt)))\n\n    sm = _smoothmax(logs, tau=0.25)\n\n    # (3) multi-step hazard penalty on log-ratio jumps 905→1280→1810→2560 (pred if unobserved), gated\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n    r2560 = ratio_hi(2560.0)\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    # gates: hazards shouldn't dominate before entering those regimes\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    thr, scl = (0.10, 0.06)\n    if variant == 2:\n        thr, scl = (0.08, 0.05)\n\n    h1 = _softplus((d1 - thr) / scl)\n    h2 = _softplus((d2 - thr) / scl)\n    h3 = _softplus((d3 - thr) / scl)\n\n    # multi-step aspect: also penalize acceleration in jumps (d2-d1, d3-d2)\n    a1 = _softplus(((d2 - d1) - 0.02) / 0.06)\n    a2 = _softplus(((d3 - d2) - 0.02) / 0.06)\n\n    hazard = (g1 * 1.0 * h1 + g2 * 1.2 * h2 + g3 * 1.4 * h3) + (g2 * 0.6 * a1 + g3 * 0.8 * a2)\n\n    # (4) optional repeat robustness: mixed pass/fail + MAD(log headroom) among passing repeats\n    stab = 0.0\n    if variant in (2, 3):\n        num = 0.0\n        den = 0.0\n        for N, runs in byN.items():\n            if len(runs) < 2:\n                continue\n            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n            p = float(np.mean(passes))\n            mix = 4.0 * p * (1.0 - p)  # 0..1\n\n            bud = schedule_budget(int(N), cap=cap_hi)\n            lrs = []\n            for r in runs:\n                if not _is_pass(r):\n                    continue\n                try:\n                    m = float(r.get('median_step', np.nan))\n                except Exception:\n                    continue\n                if np.isfinite(m) and m > 0:\n                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n                    lrs.append(math.log(rr))\n            if len(lrs) >= 2:\n                lrs = np.asarray(lrs, dtype=float)\n                mad = float(np.median(np.abs(lrs - np.median(lrs))))\n            else:\n                mad = 0.0\n\n            wN = float(math.log1p(max(N, 1.0)))\n            num += wN * (1.2 * mix + 0.8 * mad)\n            den += wN\n\n        stab = float(num / max(den, 1e-12))\n\n    # (5) single censor lower-bound consistency check (uses uf only as fail-gate)\n    censor = 0.0\n    # first scheduled N with any failing run\n    sched_full = _schedule_Ns(N_cap=2560)\n    for N in sched_full:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        bad = None\n        for r in runs:\n            if not _is_pass(r):\n                bad = r\n                break\n        if bad is None:\n            continue\n        # LB: at least the schedule budget (and any recorded max_steps/median_step if larger)\n        B = schedule_budget(int(N), cap=cap_hi)\n        try:\n            ms = float(bad.get('max_steps', B) or B)\n        except Exception:\n            ms = B\n        try:\n            medf = float(bad.get('median_step', ms) or ms)\n        except Exception:\n            medf = ms\n        lb = float(max(B, ms, medf, 1.0))\n        pm = pred_med(float(N))\n        # penalize only if prediction is too optimistic (pm < lb)\n        z = math.log(max(lb / max(pm, 1e-12), 1e-12))\n        censor = 0.12 * _softplus(z / 0.20)\n        break\n\n    # weights: keep tie-break O(1) so reach is lexicographic by magnitude\n    if variant == 2:  # hazard-heavy\n        w_sm, w_h, w_s, w_c = 0.45, 0.40, 0.12, 0.10\n    elif variant == 3:  # robustness-heavy\n        w_sm, w_h, w_s, w_c = 0.40, 0.30, 0.22, 0.10\n    else:  # balanced\n        w_sm, w_h, w_s, w_c = 0.42, 0.32, 0.00, 0.10\n\n    obj = float(reach + w_sm * sm + w_h * hazard + w_s * stab + w_c * censor)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom ONLY using schedule_budget(N, cap=1e6). Each objective should be reach-dominant (-max cleared scheduled N), with a tie-break that (i) uses a smooth-max of log(median_step/schedule_budget) over the last 3 cleared levels PLUS conservative worst-window predictions at {1810,2560}, and (ii) includes an explicit multi-step hazard penalty on log-ratio jumps across 905→1280→1810→2560 (predicted if unobserved), gated so hazards don’t dominate before entering those regimes. Optionally add a small repeat-robustness term (mixed pass/fail at same N + MAD of log headroom among passing repeats), but do not use uf values except for the pass/fail gate and a single censor lower-bound consistency check.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: Predict log10 expected steps at N=2000 incl. success-rate + scaling\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: Censor-aware AIC model avg scaling to N=2000 w/ failure lower-bounds\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: Predict log10 expected steps at N=2000 with success+scaling+coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: AIC-avg log10 expected solve-steps at N=2000 incl. success+coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: AIC-avg robust scaling to log10 expected steps@2000 + reliability\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: AIC-avg log10(restart-steps)@2000 + smooth reliability margin\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: AIC-avg log10 expected restart-steps@2000 + slope & reliability\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: Predict log10(p-adjusted steps@2000) with smooth coverage & slope penalties\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: Predict log10 restart-steps@2000 with reliability margin & censoring\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: AIC-weighted censored scaling fit of restart-steps to N=2000\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n- Objective 35: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 36: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n- Objective 37: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 38: Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n- Objective 39: Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.22) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: quadratic scaling in N\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Schedule-faithful objective (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # list of (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)\n    cap_hi = 1e6\n\n    def _ratio_at(Nq: float) -> float:\n        # use observed if present in cleared; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            med = float(meds[int(idx[-1])])\n        else:\n            tfit = int(min(7, len(Ns)))\n            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))\n            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)\n        r = med / max(bud, 1.0)\n        return float(np.clip(r, 1e-6, 1e6))\n\n    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))\n        log_ratios.append(math.log(r))\n\n    # include predictions at 2560, and at 1810 if not yet cleared\n    log_ratios.append(math.log(_ratio_at(2560.0)))\n    if N_cleared < 1810.0:\n        log_ratios.append(math.log(_ratio_at(1810.0)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)\n\n    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---\n    # 905→1280→1810 and 1810→2560\n    r905 = _ratio_at(905.0)\n    r1280 = _ratio_at(1280.0)\n    r1810 = _ratio_at(1810.0)\n    r2560 = _ratio_at(2560.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n    d3 = math.log(r2560) - math.log(r1810)\n\n    # gates so hazard doesn't matter too much before entering the regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # weights (keep penalties O(1–100) so reach dominates)\n    if variant == 2:\n        w_sm, w_h = 32.0, 24.0\n    elif variant == 3:\n        w_sm, w_h = 26.0, 28.0\n    else:\n        w_sm, w_h = 28.0, 22.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n**Objective 40 (CURRENT):** Schedule-faithful reach (max cleared scheduled N via uf<0.5 only) with tie-breaks: smooth-max log(headroom)=log(median_step/schedule_budget) on last clears + conservative preds@1810/2560, explicit budget-cliff hazard (905→1280→1810→2560), and optional repeat-robustness.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.20) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-12))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:\n    \"\"\"Budget implied by the provided schedule; MUST be used for headroom (not run max_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _infer_current_N_cap(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560\n    if 'medium' in fset:\n        return 1280\n    return 640\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits; fallback is quadratic-in-N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: k=2 scaling\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    # --- schedule-faithful cleared prefix under current fidelity cap ---\n    N_cap_cur = int(_infer_current_N_cap(experiment_results))\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # (N, median_of_passing_medians)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # Headroom always uses schedule_budget(..., cap=1e6)\n    cap_hi = 1e6\n\n    # tail for fits\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def _pred_med(Nq: float) -> float:\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    def _ratio_hi(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        med = float(meds[int(idx[-1])]) if idx.size else _pred_med(Nq)\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))\n\n    # (2) Smooth-max bottleneck of log(headroom ratio) over last 2–3 cleared + preds@1810/2560\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))\n        log_ratios.append(math.log(r))\n\n    for Nt in (1810.0, 2560.0):\n        log_ratios.append(math.log(_ratio_hi(Nt)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.20)\n\n    # (3) Budget-cliff hazard on log-ratio jumps: 905→1280→1810→2560 (pred if unobserved)\n    r905 = _ratio_hi(905.0)\n    r1280 = _ratio_hi(1280.0)\n    r1810 = _ratio_hi(1810.0)\n    r2560 = _ratio_hi(2560.0)\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    # gates so hazards don't dominate pre-regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # (4) Repeat robustness (variant 2/3): mixed pass/fail at same N + MAD of log headroom among passing repeats\n    stab_pen = 0.0\n    if variant in (2, 3):\n        num = 0.0\n        den = 0.0\n        for N, runs in byN.items():\n            if len(runs) < 2:\n                continue\n            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n            p = float(np.mean(passes))\n            mix = 4.0 * p * (1.0 - p)  # 0..1\n\n            bud = schedule_budget(int(N), cap=cap_hi)\n            lrs = []\n            for r in runs:\n                if not _is_pass(r):\n                    continue\n                try:\n                    m = float(r.get('median_step', np.nan))\n                except Exception:\n                    continue\n                if np.isfinite(m) and m > 0:\n                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n                    lrs.append(math.log(rr))\n            if len(lrs) >= 2:\n                lrs = np.asarray(lrs, dtype=float)\n                mad = float(np.median(np.abs(lrs - np.median(lrs))))\n            else:\n                mad = 0.0\n\n            wN = float(math.log1p(max(N, 1.0)))  # larger N weighted more\n            num += wN * (1.2 * mix + 0.8 * mad)\n            den += wN\n\n        stab_pen = float(num / max(den, 1e-12))\n\n    # weights: keep tie-break O(1..100) so reach dominates\n    if variant == 2:\n        w_sm, w_h, w_s = 30.0, 26.0, 18.0\n    elif variant == 3:\n        w_sm, w_h, w_s = 28.0, 32.0, 22.0\n    else:\n        w_sm, w_h, w_s = 28.0, 24.0, 0.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard + w_s * stab_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 413 (Tail-floor gate too broad (c-gap)): consensus_objective=0.1395\n  Objective values:\n    objective_0: 7.306326\n    objective_1: 7.169357\n    objective_2: 6.464183\n    objective_3: 6.596826\n    objective_4: 18.884657\n    objective_5: 12.370777\n    objective_6: 7.897131\n    objective_7: 5.697799\n    objective_8: 5.395165\n    objective_9: 6.042904\n    objective_10: 13.561928\n    objective_11: 6.091210\n    objective_12: 6.741985\n    objective_13: 6.137312\n    objective_14: 6.994046\n    objective_15: 5.811410\n    objective_16: 10.784273\n    objective_17: 947.258784\n    objective_18: 558.396138\n    objective_19: -2375.685683\n    objective_20: 44.962985\n    objective_21: -9.047448\n    objective_22: -9.655647\n    objective_23: -2.295653\n    objective_24: -9.458086\n    objective_25: -0.688360\n    objective_26: 11.157341\n    objective_27: 2.644898\n    objective_28: 9.411126\n    objective_29: 14.082379\n    objective_30: 13.393756\n    objective_31: -904.995291\n    objective_32: 23.763638\n    objective_33: -719.827978\n    objective_34: -901.536769\n    objective_35: -813.551913\n    objective_36: 2317.331655\n    objective_37: -795.217522\n    objective_38: -217.357557\n    objective_39: -729.696998\n    objective_40: -713.812384\n  Experiments:\n[\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 87,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 175,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 305,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 435,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 518,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 841,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1295,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1787,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2992,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8172,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19017,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 413,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51281,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 412 (Squared hinge: stable, not faster): consensus_objective=0.5659\n  Objective values:\n    objective_0: 12.679767\n    objective_1: 7.207671\n    objective_2: 11.048619\n    objective_3: 6.942517\n    objective_4: 24.291522\n    objective_5: 11.986660\n    objective_6: 6.018883\n    objective_7: 8.363182\n    objective_8: 5.451981\n    objective_9: 11.381253\n    objective_10: 13.365533\n    objective_11: 5.878426\n    objective_12: 8.301731\n    objective_13: 6.330991\n    objective_14: 6.795116\n    objective_15: 8.377749\n    objective_16: 9.320379\n    objective_17: 508.414956\n    objective_18: 521.516079\n    objective_19: -1482.289799\n    objective_20: 206.515809\n    objective_21: -7.874719\n    objective_22: -8.700120\n    objective_23: -2.542445\n    objective_24: -8.146624\n    objective_25: -1.692697\n    objective_26: 80.408346\n    objective_27: 1.121852\n    objective_28: 85.605742\n    objective_29: 28.998313\n    objective_30: 28.336176\n    objective_31: -319.996340\n    objective_32: 14.816675\n    objective_33: -231.474583\n    objective_34: -316.753027\n    objective_35: -315.253973\n    objective_36: 1475.854396\n    objective_37: -327.248452\n    objective_38: 124.522215\n    objective_39: -334.678677\n    objective_40: -334.110027\n  Experiments:\n[\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 121,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 167,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 223,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 474,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 732,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1161,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1967,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 412,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4295,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 411 (Global stall-gate anti-stall regressed): consensus_objective=0.8467\n  Objective values:\n    objective_0: 29.935406\n    objective_1: 9.267710\n    objective_2: 31.101329\n    objective_3: 17.759363\n    objective_4: 33.574478\n    objective_5: 15.881214\n    objective_6: 7.479348\n    objective_7: 26.585435\n    objective_8: 6.922422\n    objective_9: 24.412224\n    objective_10: 15.581353\n    objective_11: 7.110256\n    objective_12: 21.055654\n    objective_13: 7.133054\n    objective_14: 7.584394\n    objective_15: 26.611059\n    objective_16: 12.038037\n    objective_17: 387.587244\n    objective_18: 553.497276\n    objective_19: -284.106858\n    objective_20: 221.586992\n    objective_21: -6.676526\n    objective_22: -7.191502\n    objective_23: -4.972202\n    objective_24: -7.804504\n    objective_25: -3.144766\n    objective_26: 185.265138\n    objective_27: 1.799722\n    objective_28: 167.194825\n    objective_29: 39.932403\n    objective_30: 39.364622\n    objective_31: -159.996215\n    objective_32: 7.800258\n    objective_33: -79.266823\n    objective_34: -157.669680\n    objective_35: -159.669716\n    objective_36: 2610.074667\n    objective_37: -139.072853\n    objective_38: 440.558311\n    objective_39: -114.233738\n    objective_40: -114.165317\n  Experiments:\n[\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 95,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 180,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 496,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 836,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2151,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 411,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4711,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 410 (Unshifted hinge regresses tail): consensus_objective=0.5761\n  Objective values:\n    objective_0: 13.622643\n    objective_1: 7.266719\n    objective_2: 12.658756\n    objective_3: 6.927213\n    objective_4: 26.005810\n    objective_5: 12.495795\n    objective_6: 6.270400\n    objective_7: 10.472762\n    objective_8: 5.592138\n    objective_9: 11.225177\n    objective_10: 13.255265\n    objective_11: 5.929129\n    objective_12: 8.056108\n    objective_13: 6.341670\n    objective_14: 6.963802\n    objective_15: 10.413982\n    objective_16: 9.638892\n    objective_17: 513.872922\n    objective_18: 530.694668\n    objective_19: -1448.923494\n    objective_20: 206.612645\n    objective_21: -7.755913\n    objective_22: -8.178987\n    objective_23: -2.813778\n    objective_24: -8.337271\n    objective_25: -1.362811\n    objective_26: 78.314222\n    objective_27: 1.164459\n    objective_28: 85.847142\n    objective_29: 29.035608\n    objective_30: 28.411572\n    objective_31: -319.996230\n    objective_32: 14.451129\n    objective_33: -212.933640\n    objective_34: -317.123511\n    objective_35: -315.248686\n    objective_36: 1291.605916\n    objective_37: -322.404843\n    objective_38: 88.677678\n    objective_39: -335.493869\n    objective_40: -335.019268\n  Experiments:\n[\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 78,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 152,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 217,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 483,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 781,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1271,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2841,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 410,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5502,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 409 (Softplus-hinge exp cutoff): consensus_objective=0.0229\n  Objective values:\n    objective_0: 5.123126\n    objective_1: 7.365883\n    objective_2: 5.830968\n    objective_3: 6.934912\n    objective_4: 18.977771\n    objective_5: 12.895728\n    objective_6: 6.063959\n    objective_7: 5.256327\n    objective_8: 5.545138\n    objective_9: 6.008664\n    objective_10: 14.303624\n    objective_11: 6.255835\n    objective_12: 7.054091\n    objective_13: 6.089229\n    objective_14: 7.208508\n    objective_15: 5.527965\n    objective_16: 12.085801\n    objective_17: 1508.567880\n    objective_18: 551.104034\n    objective_19: -2964.932568\n    objective_20: -9.447596\n    objective_21: -10.253686\n    objective_22: -11.157741\n    objective_23: -3.419535\n    objective_24: -10.824337\n    objective_25: -2.992149\n    objective_26: 33.071844\n    objective_27: 2.239431\n    objective_28: 2.617612\n    objective_29: 4.379249\n    objective_30: 3.559264\n    objective_31: -1809.994656\n    objective_32: 21.710425\n    objective_33: -1646.597127\n    objective_34: -1807.551769\n    objective_35: -1461.104560\n    objective_36: 1243.525483\n    objective_37: -1662.616088\n    objective_38: -1108.889381\n    objective_39: -1305.884787\n    objective_40: -1258.973792\n  Experiments:\n[\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 105,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 264,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 408,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 479,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1372,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 2320,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4477,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8174,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17762,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34528,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74136,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 409,\n    \"batch\": 100,\n    \"N\": 1810,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1000000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 220048,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 408 (Tail-floor too strict via rhs gate): consensus_objective=0.3621\n  Objective values:\n    objective_0: 9.115541\n    objective_1: 7.006786\n    objective_2: 7.273617\n    objective_3: 10.347161\n    objective_4: 20.127653\n    objective_5: 12.017415\n    objective_6: 9.462419\n    objective_7: 8.314473\n    objective_8: 5.315242\n    objective_9: 6.530498\n    objective_10: 14.038615\n    objective_11: 5.928413\n    objective_12: 7.451667\n    objective_13: 6.237977\n    objective_14: 6.841968\n    objective_15: 8.417439\n    objective_16: 10.098778\n    objective_17: 750.574759\n    objective_18: 538.721356\n    objective_19: -2183.253755\n    objective_20: 49.103154\n    objective_21: -8.620378\n    objective_22: -9.673629\n    objective_23: 1.286297\n    objective_24: -8.410652\n    objective_25: 3.366111\n    objective_26: 41.491988\n    objective_27: 3.872474\n    objective_28: 25.220613\n    objective_29: 18.953333\n    objective_30: 18.248670\n    objective_31: -639.995569\n    objective_32: 23.224937\n    objective_33: -498.352957\n    objective_34: -634.906924\n    objective_35: -584.054008\n    objective_36: 4960.696194\n    objective_37: -496.387837\n    objective_38: 434.786002\n    objective_39: -459.633828\n    objective_40: -447.360263\n  Experiments:\n[\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 132,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 228,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 347,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 349,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 535,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 940,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1308,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 1912,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2579,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7329,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 408,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26984,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 407 (EMA stall-detector: mixed/regress): consensus_objective=0.6646\n  Objective values:\n    objective_0: 12.684393\n    objective_1: 7.187230\n    objective_2: 10.861252\n    objective_3: 6.906905\n    objective_4: 24.168187\n    objective_5: 11.677413\n    objective_6: 12.289016\n    objective_7: 10.027758\n    objective_8: 5.288456\n    objective_9: 11.345827\n    objective_10: 13.466569\n    objective_11: 5.887038\n    objective_12: 8.147069\n    objective_13: 6.438552\n    objective_14: 6.763364\n    objective_15: 9.999802\n    objective_16: 8.985437\n    objective_17: 503.464751\n    objective_18: 523.415167\n    objective_19: -1518.594895\n    objective_20: 206.638427\n    objective_21: -7.762726\n    objective_22: -8.703433\n    objective_23: 0.300796\n    objective_24: -7.662182\n    objective_25: 1.803962\n    objective_26: 85.286643\n    objective_27: 2.685354\n    objective_28: 85.574342\n    objective_29: 28.922943\n    objective_30: 28.260739\n    objective_31: -319.996365\n    objective_32: 19.130655\n    objective_33: -225.879818\n    objective_34: -314.569690\n    objective_35: -313.021576\n    objective_36: 3680.799890\n    objective_37: -297.635299\n    objective_38: 487.443796\n    objective_39: -277.073702\n    objective_40: -275.721134\n  Experiments:\n[\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 133,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 169,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 301,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 376,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 614,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 827,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1400,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 407,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4138,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 406 (Tail-floor gating helped small-N only): consensus_objective=0.4202\n  Objective values:\n    objective_0: 9.226041\n    objective_1: 7.187214\n    objective_2: 7.568941\n    objective_3: 9.357803\n    objective_4: 20.070168\n    objective_5: 12.292202\n    objective_6: 9.488009\n    objective_7: 7.915132\n    objective_8: 5.365530\n    objective_9: 6.426424\n    objective_10: 13.964749\n    objective_11: 6.040312\n    objective_12: 7.038823\n    objective_13: 6.263084\n    objective_14: 6.933158\n    objective_15: 8.005838\n    objective_16: 10.243115\n    objective_17: 761.884631\n    objective_18: 547.570025\n    objective_19: -2132.110108\n    objective_20: 48.953896\n    objective_21: -8.669754\n    objective_22: -9.678064\n    objective_23: 3.279337\n    objective_24: -8.090215\n    objective_25: 5.678677\n    objective_26: 50.944950\n    objective_27: 4.650095\n    objective_28: 23.663186\n    objective_29: 19.048042\n    objective_30: 18.352692\n    objective_31: -639.995554\n    objective_32: 30.140279\n    objective_33: -427.113070\n    objective_34: -632.044320\n    objective_35: -574.030583\n    objective_36: 6435.142114\n    objective_37: -448.749595\n    objective_38: 674.257121\n    objective_39: -400.893986\n    objective_40: -385.370127\n  Experiments:\n[\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 120,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 277,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 340,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 506,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 626,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1089,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2017,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3793,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6118,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 406,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27520,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 405 (Anti-stall via rhs_base: mixed): consensus_objective=0.5057\n  Objective values:\n    objective_0: 9.650952\n    objective_1: 7.216709\n    objective_2: 8.120352\n    objective_3: 9.641023\n    objective_4: 20.627855\n    objective_5: 12.925057\n    objective_6: 10.013625\n    objective_7: 8.735012\n    objective_8: 5.446074\n    objective_9: 6.480045\n    objective_10: 14.169214\n    objective_11: 6.045245\n    objective_12: 7.184772\n    objective_13: 6.407401\n    objective_14: 6.948134\n    objective_15: 8.809817\n    objective_16: 10.415318\n    objective_17: 764.447435\n    objective_18: 553.059139\n    objective_19: -2198.102059\n    objective_20: 49.137979\n    objective_21: -8.496342\n    objective_22: -9.680416\n    objective_23: 6.633391\n    objective_24: -7.569180\n    objective_25: 9.436765\n    objective_26: 54.474634\n    objective_27: 6.380847\n    objective_28: 25.559669\n    objective_29: 19.099403\n    objective_30: 18.378201\n    objective_31: -639.995465\n    objective_32: 34.291833\n    objective_33: -462.009060\n    objective_34: -629.365542\n    objective_35: -557.670427\n    objective_36: 8868.660663\n    objective_37: -425.880056\n    objective_38: 1073.560277\n    objective_39: -300.780285\n    objective_40: -279.976109\n  Experiments:\n[\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 128,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 167,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 218,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 437,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 557,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 932,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3063,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5374,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 405,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33478,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 404 (Over-sharp tail floor regressed): consensus_objective=0.5501\n  Objective values:\n    objective_0: 11.713944\n    objective_1: 7.280253\n    objective_2: 9.433513\n    objective_3: 6.657866\n    objective_4: 22.706167\n    objective_5: 11.392268\n    objective_6: 5.919546\n    objective_7: 7.194514\n    objective_8: 5.352034\n    objective_9: 11.170496\n    objective_10: 12.929009\n    objective_11: 6.042442\n    objective_12: 7.946876\n    objective_13: 6.321699\n    objective_14: 6.814577\n    objective_15: 7.206280\n    objective_16: 9.180343\n    objective_17: 507.559161\n    objective_18: 518.284761\n    objective_19: -1400.771964\n    objective_20: 206.480436\n    objective_21: -7.888644\n    objective_22: -8.696893\n    objective_23: -2.844307\n    objective_24: -8.198869\n    objective_25: -2.088573\n    objective_26: 80.260867\n    objective_27: 1.046700\n    objective_28: 85.581542\n    objective_29: 28.959678\n    objective_30: 28.362228\n    objective_31: -319.996360\n    objective_32: 13.754610\n    objective_33: -244.547234\n    objective_34: -316.943087\n    objective_35: -315.504816\n    objective_36: 1293.935710\n    objective_37: -329.018626\n    objective_38: 91.577994\n    objective_39: -341.501166\n    objective_40: -341.003233\n  Experiments:\n[\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 277,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 438,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 535,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 829,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1219,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1975,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 404,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4174,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break smooth-max log(median_step/schedule_budget) on last-3 clears + conservative preds@{1810,2560}, plus gated multi-jump hazard (905→1280→1810→2560) and optional repeat-robustness/censor-check.\",\n  \"objective_code\": \"import os\\nimport math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _sigmoid(x: float) -> float:\\n    if x >= 0.0:\\n        z = math.exp(-x)\\n        return 1.0 / (1.0 + z)\\n    z = math.exp(x)\\n    return z / (1.0 + z)\\n\\n\\ndef _logsumexp(a: np.ndarray) -> float:\\n    a = np.asarray(a, dtype=float)\\n    m = float(np.max(a))\\n    return m + float(np.log(np.sum(np.exp(a - m))))\\n\\n\\ndef _smoothmax(vals, tau: float = 0.25) -> float:\\n    v = np.asarray(list(vals), dtype=float)\\n    if v.size == 0:\\n        return 0.0\\n    tau = float(max(tau, 1e-12))\\n    return float(tau * _logsumexp(v / tau))\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:\\n    \\\"\\\"\\\"Headroom MUST be computed from this budget only.\\\"\\\"\\\"\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_current_N_cap(results):\\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\\n    if 'high' in fset:\\n        return 2560\\n    if 'medium' in fset:\\n        return 1280\\n    return 640\\n\\n\\ndef _group_by_N(results):\\n    byN = {}\\n    for r in results or []:\\n        if not isinstance(r, dict) or 'N' not in r:\\n            continue\\n        try:\\n            N = int(r['N'])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n    return byN\\n\\n\\ndef _is_pass(r) -> bool:\\n    try:\\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\\n    except Exception:\\n        return False\\n\\n\\ndef _pass_medians(runs_at_N):\\n    meds = []\\n    for rr in runs_at_N:\\n        if not _is_pass(rr):\\n            continue\\n        try:\\n            m = float(rr.get('median_step', np.nan))\\n        except Exception:\\n            continue\\n        if np.isfinite(m) and m > 0:\\n            meds.append(float(m))\\n    return np.asarray(meds, dtype=float)\\n\\n\\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\\n    \\\"\\\"\\\"Conservative: max predicted log(med) among tail-window log-log fits.\\\"\\\"\\\"\\n    Ns = np.asarray(Ns, dtype=float)\\n    meds = np.asarray(meds, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logM = np.log(np.maximum(meds, 1.0))\\n\\n    worst = -1e300\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logM[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\\n        else:\\n            # single-point conservative fallback: quadratic scaling\\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1 balanced, 2 hazard-heavy, 3 robustness-heavy\\n\\n    cap_hi = 1e6  # ALWAYS for headroom\\n\\n    byN = _group_by_N(experiment_results)\\n    if not byN:\\n        return 1e6\\n\\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; never grade uf when passing) ---\\n    N_cap_cur = int(_infer_current_N_cap(experiment_results))\\n    sched = _schedule_Ns(N_cap=N_cap_cur)\\n\\n    cleared = []  # list of (N, med_pass)\\n    for N in sched:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pm = _pass_medians(runs)\\n        if pm.size == 0:\\n            break\\n        cleared.append((float(N), float(np.median(pm))))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys()))\\n        return float(5e5 + 100.0 * math.log1p(N0))\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\\n    N_cleared = float(Ns[-1])\\n\\n    # (1) reach dominates\\n    reach = -N_cleared\\n\\n    # local tail for conservative fits (success-only)\\n    tfit = int(min(7, len(Ns)))\\n    Ns_t = Ns[-tfit:]\\n    meds_t = meds[-tfit:]\\n\\n    def pred_med(Nq: float) -> float:\\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))\\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\\n\\n    def ratio_hi(Nq: float) -> float:\\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\\n        med = float(meds[int(idx[-1])]) if idx.size else pred_med(Nq)\\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\\n        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))\\n\\n    # (2) smooth-max bottleneck of log(med/sched_budget) over last-3 clears + preds@{1810,2560}\\n    logs = []\\n    lastk = int(min(3, len(Ns)))\\n    for i in range(-lastk, 0):\\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)\\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))\\n        logs.append(math.log(r))\\n\\n    for Nt in (1810.0, 2560.0):\\n        logs.append(math.log(ratio_hi(Nt)))\\n\\n    sm = _smoothmax(logs, tau=0.25)\\n\\n    # (3) multi-step hazard penalty on log-ratio jumps 905→1280→1810→2560 (pred if unobserved), gated\\n    r905 = ratio_hi(905.0)\\n    r1280 = ratio_hi(1280.0)\\n    r1810 = ratio_hi(1810.0)\\n    r2560 = ratio_hi(2560.0)\\n\\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\\n\\n    # gates: hazards shouldn't dominate before entering those regimes\\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\\n\\n    thr, scl = (0.10, 0.06)\\n    if variant == 2:\\n        thr, scl = (0.08, 0.05)\\n\\n    h1 = _softplus((d1 - thr) / scl)\\n    h2 = _softplus((d2 - thr) / scl)\\n    h3 = _softplus((d3 - thr) / scl)\\n\\n    # multi-step aspect: also penalize acceleration in jumps (d2-d1, d3-d2)\\n    a1 = _softplus(((d2 - d1) - 0.02) / 0.06)\\n    a2 = _softplus(((d3 - d2) - 0.02) / 0.06)\\n\\n    hazard = (g1 * 1.0 * h1 + g2 * 1.2 * h2 + g3 * 1.4 * h3) + (g2 * 0.6 * a1 + g3 * 0.8 * a2)\\n\\n    # (4) optional repeat robustness: mixed pass/fail + MAD(log headroom) among passing repeats\\n    stab = 0.0\\n    if variant in (2, 3):\\n        num = 0.0\\n        den = 0.0\\n        for N, runs in byN.items():\\n            if len(runs) < 2:\\n                continue\\n            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\\n            p = float(np.mean(passes))\\n            mix = 4.0 * p * (1.0 - p)  # 0..1\\n\\n            bud = schedule_budget(int(N), cap=cap_hi)\\n            lrs = []\\n            for r in runs:\\n                if not _is_pass(r):\\n                    continue\\n                try:\\n                    m = float(r.get('median_step', np.nan))\\n                except Exception:\\n                    continue\\n                if np.isfinite(m) and m > 0:\\n                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\\n                    lrs.append(math.log(rr))\\n            if len(lrs) >= 2:\\n                lrs = np.asarray(lrs, dtype=float)\\n                mad = float(np.median(np.abs(lrs - np.median(lrs))))\\n            else:\\n                mad = 0.0\\n\\n            wN = float(math.log1p(max(N, 1.0)))\\n            num += wN * (1.2 * mix + 0.8 * mad)\\n            den += wN\\n\\n        stab = float(num / max(den, 1e-12))\\n\\n    # (5) single censor lower-bound consistency check (uses uf only as fail-gate)\\n    censor = 0.0\\n    # first scheduled N with any failing run\\n    sched_full = _schedule_Ns(N_cap=2560)\\n    for N in sched_full:\\n        runs = byN.get(int(N))\\n        if not runs:\\n            continue\\n        bad = None\\n        for r in runs:\\n            if not _is_pass(r):\\n                bad = r\\n                break\\n        if bad is None:\\n            continue\\n        # LB: at least the schedule budget (and any recorded max_steps/median_step if larger)\\n        B = schedule_budget(int(N), cap=cap_hi)\\n        try:\\n            ms = float(bad.get('max_steps', B) or B)\\n        except Exception:\\n            ms = B\\n        try:\\n            medf = float(bad.get('median_step', ms) or ms)\\n        except Exception:\\n            medf = ms\\n        lb = float(max(B, ms, medf, 1.0))\\n        pm = pred_med(float(N))\\n        # penalize only if prediction is too optimistic (pm < lb)\\n        z = math.log(max(lb / max(pm, 1e-12), 1e-12))\\n        censor = 0.12 * _softplus(z / 0.20)\\n        break\\n\\n    # weights: keep tie-break O(1) so reach is lexicographic by magnitude\\n    if variant == 2:  # hazard-heavy\\n        w_sm, w_h, w_s, w_c = 0.45, 0.40, 0.12, 0.10\\n    elif variant == 3:  # robustness-heavy\\n        w_sm, w_h, w_s, w_c = 0.40, 0.30, 0.22, 0.10\\n    else:  # balanced\\n        w_sm, w_h, w_s, w_c = 0.42, 0.32, 0.00, 0.10\\n\\n    obj = float(reach + w_sm * sm + w_h * hazard + w_s * stab + w_c * censor)\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return obj\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-24T07:44:32.137119Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_2.json <==
{
  "objective_round_id": 2,
  "model_name": "gpt-5.2",
  "current_objective_id": 32,
  "new_objective_id": 33,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like obj_31/22) but with stronger tie-break on tail headroom: median_step/max_steps ratios on the last 2–4 successful Ns plus a budget-cliff jump penalty; (3) include a conservative ‘next scheduled N clearance’ term using worst-of tail-window fits in log ratio space, but designed to correlate with obj_20–22 (i.e., keep reach as primary and headroom as secondary via scale separation). Also create one objective that explicitly targets the 1280→1810→2560 transition by scoring predicted ratio overshoot at those next schedule Ns using only the successful prefix tail (no global small-N fits).",
  "plan": {
    "objective_description": "Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that (1) are strictly schedule-faithful: treat success as (unsolved_fraction<0.5) only, never as a continuous penalty below 0.5; (2) are lexicographic/reach-dominant (like obj_31/22) but with stronger tie-break on tail headroom: median_step/max_steps ratios on the last 2–4 successful Ns plus a budget-cliff jump penalty; (3) include a conservative ‘next scheduled N clearance’ term using worst-of tail-window fits in log ratio space, but designed to correlate with obj_20–22 (i.e., keep reach as primary and headroom as secondary via scale separation). Also create one objective that explicitly targets the 1280→1810→2560 transition by scoring predicted ratio overshoot at those next schedule Ns using only the successful prefix tail (no global small-N fits).\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n**Objective 32 (CURRENT):** Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 248 (Weak-band abs-floor regresses tail): consensus_objective=0.2810\n  Objective values:\n    objective_0: 7.135869\n    objective_1: 7.490888\n    objective_2: 7.106432\n    objective_3: 6.652105\n    objective_4: 19.372801\n    objective_5: 13.767733\n    objective_6: 6.733152\n    objective_7: 5.451568\n    objective_8: 5.648498\n    objective_9: 6.115902\n    objective_10: 13.927009\n    objective_11: 6.240165\n    objective_12: 6.876516\n    objective_13: 6.282262\n    objective_14: 7.109865\n    objective_15: 5.595359\n    objective_16: 11.489306\n    objective_17: 956.600824\n    objective_18: 556.492560\n    objective_19: -2390.820646\n    objective_20: 45.095504\n    objective_21: -8.863053\n    objective_22: -9.623748\n    objective_23: 2.232431\n    objective_24: -8.586895\n    objective_25: 5.634822\n    objective_26: 23.020780\n    objective_27: 4.896896\n    objective_28: 10.711590\n    objective_29: 14.372941\n    objective_30: 13.625329\n    objective_31: -904.995118\n    objective_32: 32.829916\n  Experiments:\n[\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 106,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 187,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 319,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 581,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1209,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1882,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5606,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9366,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16342,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 248,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72348,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 247 (Global-mean g gate too strict): consensus_objective=0.5045\n  Objective values:\n    objective_0: 4.849510\n    objective_1: 7.650502\n    objective_2: 6.641834\n    objective_3: 6.993082\n    objective_4: 19.971078\n    objective_5: 12.572212\n    objective_6: 6.100337\n    objective_7: 5.303785\n    objective_8: 5.602494\n    objective_9: 11.628863\n    objective_10: 13.346065\n    objective_11: 6.216539\n    objective_12: 8.607665\n    objective_13: 6.612654\n    objective_14: 6.949823\n    objective_15: 5.314895\n    objective_16: 9.532212\n    objective_17: 511.695082\n    objective_18: 529.191141\n    objective_19: -1495.127291\n    objective_20: 206.456059\n    objective_21: -7.892661\n    objective_22: -8.205049\n    objective_23: -4.153311\n    objective_24: -8.488544\n    objective_25: -3.331727\n    objective_26: 76.976135\n    objective_27: 0.728876\n    objective_28: 85.553342\n    objective_29: 29.271671\n    objective_30: 28.597923\n    objective_31: -319.996350\n    objective_32: 13.224079\n  Experiments:\n[\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 78,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 134,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 248,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 380,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 613,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1244,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2287,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 247,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4033,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 246 (Endgame-gated hi-tail reached 1280): consensus_objective=0.0458\n  Objective values:\n    objective_0: 5.696612\n    objective_1: 7.359761\n    objective_2: 6.468027\n    objective_3: 10.091731\n    objective_4: 19.007178\n    objective_5: 13.131689\n    objective_6: 6.243574\n    objective_7: 5.313336\n    objective_8: 5.546965\n    objective_9: 6.036108\n    objective_10: 14.165314\n    objective_11: 6.199529\n    objective_12: 6.997072\n    objective_13: 6.186422\n    objective_14: 7.166213\n    objective_15: 5.517509\n    objective_16: 11.664488\n    objective_17: 1196.369057\n    objective_18: 551.363369\n    objective_19: -2716.472861\n    objective_20: -8.961600\n    objective_21: -9.645986\n    objective_22: -11.166291\n    objective_23: -9.296097\n    objective_24: -11.554120\n    objective_25: -2.394349\n    objective_26: -0.458161\n    objective_27: 3.408757\n    objective_28: 3.988901\n    objective_29: 9.353003\n    objective_30: 8.529609\n    objective_31: -1279.994902\n    objective_32: 2.406755\n  Experiments:\n[\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.44999999999999996,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 153,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 121,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 317,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 555,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1559,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2396,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4010,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8763,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18530,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28183,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 246,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 122277,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 245 (Logit-shift w_hi warp (245)): consensus_objective=0.1961\n  Objective values:\n    objective_0: 7.491002\n    objective_1: 7.451739\n    objective_2: 5.862942\n    objective_3: 7.561700\n    objective_4: 19.118079\n    objective_5: 13.609520\n    objective_6: 6.349976\n    objective_7: 5.407868\n    objective_8: 5.600683\n    objective_9: 5.903882\n    objective_10: 13.358887\n    objective_11: 6.229650\n    objective_12: 6.660548\n    objective_13: 6.216297\n    objective_14: 7.089675\n    objective_15: 5.551287\n    objective_16: 11.514684\n    objective_17: 955.113090\n    objective_18: 564.147079\n    objective_19: -2331.290730\n    objective_20: 44.992363\n    objective_21: -9.060139\n    objective_22: -9.645476\n    objective_23: -6.597329\n    objective_24: -10.357911\n    objective_25: 0.223516\n    objective_26: 21.591744\n    objective_27: 2.818871\n    objective_28: 8.411502\n    objective_29: 14.351724\n    objective_30: 13.599570\n    objective_31: -904.995311\n    objective_32: 13.628660\n  Experiments:\n[\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 176,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 658,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 911,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1597,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3260,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9325,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30263,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 245,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46511,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 244 (Ultra-late hi-boost regressed): consensus_objective=0.1821\n  Objective values:\n    objective_0: 6.463185\n    objective_1: 7.459858\n    objective_2: 6.133180\n    objective_3: 6.533914\n    objective_4: 19.019360\n    objective_5: 12.764080\n    objective_6: 6.111993\n    objective_7: 5.276995\n    objective_8: 5.502626\n    objective_9: 6.075227\n    objective_10: 13.622620\n    objective_11: 6.250861\n    objective_12: 6.781960\n    objective_13: 6.217223\n    objective_14: 6.991675\n    objective_15: 5.420115\n    objective_16: 11.057324\n    objective_17: 950.221298\n    objective_18: 536.066247\n    objective_19: -2393.016504\n    objective_20: 44.976704\n    objective_21: -8.994883\n    objective_22: -10.171975\n    objective_23: -2.630402\n    objective_24: -9.817653\n    objective_25: 1.136277\n    objective_26: 9.621057\n    objective_27: 3.288700\n    objective_28: 9.543772\n    objective_29: 14.337465\n    objective_30: 13.565979\n    objective_31: -904.995379\n    objective_32: 22.215825\n  Experiments:\n[\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 106,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 185,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 318,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 824,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1344,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2619,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5917,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5857,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18559,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 244,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39989,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 243 (Tunable upper-edge exponent): consensus_objective=0.5432\n  Objective values:\n    objective_0: 14.945103\n    objective_1: 7.879704\n    objective_2: 13.595967\n    objective_3: 7.382656\n    objective_4: 26.955516\n    objective_5: 13.104863\n    objective_6: 6.288116\n    objective_7: 10.321784\n    objective_8: 5.686053\n    objective_9: 11.786231\n    objective_10: 14.004513\n    objective_11: 6.380257\n    objective_12: 8.829176\n    objective_13: 6.562713\n    objective_14: 6.873626\n    objective_15: 10.255612\n    objective_16: 9.641185\n    objective_17: 510.592419\n    objective_18: 535.753979\n    objective_19: -1575.002712\n    objective_20: 206.542285\n    objective_21: -7.848547\n    objective_22: -8.197960\n    objective_23: -2.769912\n    objective_24: -8.193967\n    objective_25: -1.896254\n    objective_26: 79.343905\n    objective_27: 1.043083\n    objective_28: 85.674742\n    objective_29: 29.399770\n    objective_30: 28.711329\n    objective_31: -319.996280\n    objective_32: 16.564579\n  Experiments:\n[\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 266,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 284,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 615,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2189,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 243,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4640,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 242 (Hinged hi-tail warp regressed): consensus_objective=0.1540\n  Objective values:\n    objective_0: 6.938874\n    objective_1: 7.517518\n    objective_2: 6.177711\n    objective_3: 6.542190\n    objective_4: 19.004087\n    objective_5: 12.940439\n    objective_6: 6.139030\n    objective_7: 5.276144\n    objective_8: 5.490780\n    objective_9: 6.063479\n    objective_10: 13.562520\n    objective_11: 6.215056\n    objective_12: 6.769112\n    objective_13: 6.172205\n    objective_14: 7.049981\n    objective_15: 5.418704\n    objective_16: 11.050482\n    objective_17: 950.458328\n    objective_18: 543.277650\n    objective_19: -2422.379154\n    objective_20: 44.791003\n    objective_21: -9.287626\n    objective_22: -9.676500\n    objective_23: -3.689998\n    objective_24: -9.717429\n    objective_25: -2.701054\n    objective_26: 9.546853\n    objective_27: 1.326611\n    objective_28: 7.883576\n    objective_29: 14.428705\n    objective_30: 13.648702\n    objective_31: -904.995388\n    objective_32: 20.613874\n  Experiments:\n[\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 232,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 284,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 423,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1179,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2130,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3962,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8577,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16734,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 242,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38388,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 241 (Tunable gamma-edge softening): consensus_objective=0.5156\n  Objective values:\n    objective_0: 13.895454\n    objective_1: 7.329017\n    objective_2: 12.522108\n    objective_3: 7.058310\n    objective_4: 25.752596\n    objective_5: 12.695051\n    objective_6: 6.129058\n    objective_7: 9.550115\n    objective_8: 5.590501\n    objective_9: 11.603870\n    objective_10: 13.183001\n    objective_11: 5.948978\n    objective_12: 8.654120\n    objective_13: 6.489921\n    objective_14: 6.855691\n    objective_15: 9.666448\n    objective_16: 9.494893\n    objective_17: 506.672965\n    objective_18: 522.536916\n    objective_19: -1529.459114\n    objective_20: 206.407363\n    objective_21: -7.760757\n    objective_22: -8.208341\n    objective_23: -4.539973\n    objective_24: -8.835916\n    objective_25: -1.556350\n    objective_26: 76.544177\n    objective_27: 1.976874\n    objective_28: 85.480142\n    objective_29: 29.146420\n    objective_30: 28.465156\n    objective_31: -319.996397\n    objective_32: 11.145432\n  Experiments:\n[\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 160,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 425,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 464,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1249,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2505,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 241,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3667,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 240 (Soft upper weak-band edge): consensus_objective=0.1367\n  Objective values:\n    objective_0: 5.431102\n    objective_1: 7.693854\n    objective_2: 5.862390\n    objective_3: 6.521897\n    objective_4: 19.139429\n    objective_5: 13.144002\n    objective_6: 6.103605\n    objective_7: 5.346955\n    objective_8: 5.581743\n    objective_9: 6.090146\n    objective_10: 13.633465\n    objective_11: 6.352767\n    objective_12: 6.797479\n    objective_13: 6.286778\n    objective_14: 7.071037\n    objective_15: 5.490065\n    objective_16: 11.248634\n    objective_17: 952.710212\n    objective_18: 536.804224\n    objective_19: -2417.601787\n    objective_20: 44.718982\n    objective_21: -9.269368\n    objective_22: -9.677909\n    objective_23: -4.894360\n    objective_24: -10.296843\n    objective_25: -1.246258\n    objective_26: 6.724288\n    objective_27: 1.565703\n    objective_28: 7.423257\n    objective_29: 14.498090\n    objective_30: 13.718455\n    objective_31: -904.995435\n    objective_32: 15.485532\n  Experiments:\n[\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 66,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 158,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 390,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 474,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1162,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2285,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6047,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8885,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21361,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 240,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34114,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 239 (Hi-warp boosted too early): consensus_objective=0.5105\n  Objective values:\n    objective_0: 8.333927\n    objective_1: 7.358322\n    objective_2: 8.650585\n    objective_3: 6.886595\n    objective_4: 21.999057\n    objective_5: 11.860038\n    objective_6: 5.886194\n    objective_7: 6.414280\n    objective_8: 5.400573\n    objective_9: 11.542732\n    objective_10: 13.130981\n    objective_11: 6.003451\n    objective_12: 8.542089\n    objective_13: 6.504446\n    objective_14: 6.780362\n    objective_15: 6.383513\n    objective_16: 9.177546\n    objective_17: 507.141093\n    objective_18: 523.993996\n    objective_19: -1516.092853\n    objective_20: 206.341604\n    objective_21: -7.818948\n    objective_22: -8.712024\n    objective_23: -3.248396\n    objective_24: -8.310586\n    objective_25: -2.299589\n    objective_26: 81.660262\n    objective_27: 1.512694\n    objective_28: 85.416942\n    objective_29: 29.080341\n    objective_30: 28.380671\n    objective_31: -319.996444\n    objective_32: 13.342427\n  Experiments:\n[\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 168,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 250,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 338,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 588,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1295,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1648,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 239,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3351,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_N_cap(results):\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 2560\\n    if \\\"medium\\\" in fset:\\n        return 1280\\n    if \\\"low\\\" in fset:\\n        return 640\\n    # fallback from observed max_steps\\n    mx = max([float(r.get(\\\"max_steps\\\", 0.0)) for r in (results or [])] + [0.0])\\n    if mx >= 1e6:\\n        return 2560\\n    if mx >= 1e5:\\n        return 1280\\n    return 640\\n\\n\\ndef _passes(run):\\n    return float(run.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5\\n\\n\\ndef _best_pass_run(runs_at_N):\\n    # among passing runs: prefer larger max_steps, then smaller median_step\\n    cand = [r for r in runs_at_N if _passes(r)]\\n    if not cand:\\n        return None\\n    def key(r):\\n        ms = float(r.get(\\\"max_steps\\\", 0.0) or 0.0)\\n        med = float(r.get(\\\"median_step\\\", 1e30) or 1e30)\\n        return (ms, -med)\\n    return max(cand, key=key)\\n\\n\\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\\n    Ns = np.asarray(Ns, dtype=float)\\n    ratios = np.asarray(ratios, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logR = np.log(np.maximum(ratios, 1e-12))\\n\\n    worst = 0.0\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logR[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\\n        else:\\n            pred_logR = float(logR[-1])\\n        pred = math.exp(pred_logR)\\n        pred = min(max(pred, 1e-12), 0.999999)\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e6\\n\\n    # group by N\\n    byN = {}\\n    for r in experiment_results:\\n        if \\\"N\\\" not in r:\\n            continue\\n        try:\\n            N = int(r[\\\"N\\\"])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n\\n    if not byN:\\n        return 1e6\\n\\n    N_cap = int(_infer_N_cap(experiment_results))\\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\\n\\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\\n    cleared = []  # list of dicts with N, median_step, max_steps\\n    for N in sched:\\n        runs = byN.get(int(N), None)\\n        if runs is None:\\n            break\\n        best = _best_pass_run(runs)\\n        if best is None:\\n            break\\n        med = float(best.get(\\\"median_step\\\", 1.0))\\n        ms = float(best.get(\\\"max_steps\\\", max(med, 1.0)))\\n        med = max(med, 1.0)\\n        ms = max(ms, 1.0)\\n        cleared.append({\\\"N\\\": float(N), \\\"med\\\": med, \\\"ms\\\": ms})\\n\\n    if not cleared:\\n        # no cleared level: keep smooth-ish but clearly bad\\n        N0 = float(min(byN.keys()))\\n        return 5e5 + 1e2 * math.log1p(N0)\\n\\n    Ns = np.array([c[\\\"N\\\"] for c in cleared], dtype=float)\\n    meds = np.array([c[\\\"med\\\"] for c in cleared], dtype=float)\\n    msteps = np.array([c[\\\"ms\\\"] for c in cleared], dtype=float)\\n\\n    N_max = float(Ns[-1])\\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\\n\\n    # (1) Reach (dominant)\\n    reach_term = -N_max\\n\\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\\n    K = int(min(4, len(ratios)))\\n    tail = ratios[-K:]\\n\\n    safety = 0.70\\n    tau = 0.10\\n\\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\\n    tail_ratio_med = float(np.median(tail))\\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\\n\\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\\n    cliff_pen = 0.0\\n    if len(tail) >= 2:\\n        dlogs = []\\n        for i in range(1, len(tail)):\\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\\n        # penalize positive jumps beyond a small tolerance\\n        cliff0, cliff_tau = 0.12, 0.05\\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\\n\\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\\\"left\\\"))\\n    future = []\\n    for j in range(idx + 1, min(idx + 3, len(sched))):\\n        future.append(float(sched[j]))\\n\\n    tfit = int(min(6, len(ratios)))\\n    Ns_tail = Ns[-tfit:]\\n    ratios_tail = ratios[-tfit:]\\n\\n    future_terms = []\\n    for Nt in future:\\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\\n\\n    # (5) Tail trend penalty (worsening ratios with N)\\n    trend_pen = 0.0\\n    if len(ratios_tail) >= 3:\\n        logN = np.log(np.maximum(Ns_tail, 1.0))\\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\\n        d = np.diff(logN)\\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\\n\\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\\n    obj = (\\n        reach_term\\n        + 40.0 * tail_ratio_med\\n        + 120.0 * tail_overs_pen\\n        + 90.0 * future_pen\\n        + 120.0 * cliff_pen\\n        + 40.0 * trend_pen\\n    )\\n\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T09:11:24.275509Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_3.json <==
{
  "objective_round_id": 3,
  "model_name": "gpt-5.2",
  "current_objective_id": 33,
  "new_objective_id": 34,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_step/max_steps ratios over the last 2–4 successful levels, (ii) conservative worst-window prediction of ratio overshoot at the next scheduled N (especially 1810 and 2560) relative to the schedule budget with a safety factor (e.g., 0.65–0.75), and (iii) explicit ‘budget cliff’ penalties for sharp increases in log(ratio) or log(median_step) at the tail. Include at most one censor constraint from the first true failure (uf>=0.5) as a lower-bound consistency check, but otherwise ignore uf values below 0.5 entirely.",
  "plan": {
    "objective_description": "Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.",
    "objective_code": "import os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (treat success as uf<0.5 only; never penalize uf=0.49) and are reach-dominant, with tie-breakers based on frontier headroom: (i) median_step/max_steps ratios over the last 2–4 successful levels, (ii) conservative worst-window prediction of ratio overshoot at the next scheduled N (especially 1810 and 2560) relative to the schedule budget with a safety factor (e.g., 0.65–0.75), and (iii) explicit ‘budget cliff’ penalties for sharp increases in log(ratio) or log(median_step) at the tail. Include at most one censor constraint from the first true failure (uf>=0.5) as a lower-bound consistency check, but otherwise ignore uf values below 0.5 entirely.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n**Objective 33 (CURRENT):** Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 268 (Neg-power mean tie: tail regression): consensus_objective=0.3900\n  Objective values:\n    objective_0: 10.231758\n    objective_1: 7.670229\n    objective_2: 7.747483\n    objective_3: 9.375288\n    objective_4: 21.037593\n    objective_5: 14.122081\n    objective_6: 10.231987\n    objective_7: 7.510985\n    objective_8: 5.744308\n    objective_9: 6.502196\n    objective_10: 14.509773\n    objective_11: 6.273664\n    objective_12: 7.155256\n    objective_13: 6.447629\n    objective_14: 7.102873\n    objective_15: 7.572938\n    objective_16: 11.073650\n    objective_17: 773.067134\n    objective_18: 562.190014\n    objective_19: -2214.876643\n    objective_20: 49.151027\n    objective_21: -8.450437\n    objective_22: -9.174008\n    objective_23: 3.489684\n    objective_24: -8.102795\n    objective_25: 5.587744\n    objective_26: 46.437190\n    objective_27: 4.967556\n    objective_28: 25.640888\n    objective_29: 19.451130\n    objective_30: 18.681580\n    objective_31: -639.995347\n    objective_32: 31.292683\n    objective_33: -454.638548\n  Experiments:\n[\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 286,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 685,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 929,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2413,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3848,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9204,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 268,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41075,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 267 (Over-squashed near-eff hurts head): consensus_objective=0.5101\n  Objective values:\n    objective_0: 12.041432\n    objective_1: 7.457755\n    objective_2: 10.873731\n    objective_3: 7.001074\n    objective_4: 24.324770\n    objective_5: 12.398568\n    objective_6: 6.030053\n    objective_7: 8.419120\n    objective_8: 5.544100\n    objective_9: 11.658056\n    objective_10: 13.435687\n    objective_11: 6.067834\n    objective_12: 8.740213\n    objective_13: 6.554981\n    objective_14: 6.858861\n    objective_15: 8.345437\n    objective_16: 9.418908\n    objective_17: 510.209453\n    objective_18: 532.540141\n    objective_19: -1530.563320\n    objective_20: 206.378283\n    objective_21: -7.884730\n    objective_22: -8.210944\n    objective_23: -4.739260\n    objective_24: -9.121399\n    objective_25: -1.191774\n    objective_26: 76.280999\n    objective_27: 0.798165\n    objective_28: 85.406142\n    objective_29: 29.161641\n    objective_30: 28.475758\n    objective_31: -319.996444\n    objective_32: 4.484965\n    objective_33: -235.359788\n  Experiments:\n[\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 120,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 276,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 642,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1183,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2720,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 267,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3297,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 266 (C² tie-window hurts tail): consensus_objective=0.4252\n  Objective values:\n    objective_0: 11.353892\n    objective_1: 7.853039\n    objective_2: 9.425825\n    objective_3: 9.812718\n    objective_4: 22.840290\n    objective_5: 14.832970\n    objective_6: 11.037473\n    objective_7: 9.385611\n    objective_8: 5.869165\n    objective_9: 6.558681\n    objective_10: 14.715224\n    objective_11: 6.400852\n    objective_12: 7.343685\n    objective_13: 6.499166\n    objective_14: 7.213203\n    objective_15: 9.404993\n    objective_16: 11.361153\n    objective_17: 778.084255\n    objective_18: 569.343693\n    objective_19: -2205.715445\n    objective_20: 49.262117\n    objective_21: -8.293980\n    objective_22: -9.150344\n    objective_23: 6.319680\n    objective_24: -7.682572\n    objective_25: 8.623776\n    objective_26: 51.809106\n    objective_27: 5.876288\n    objective_28: 27.819961\n    objective_29: 19.524376\n    objective_30: 18.777855\n    objective_31: -639.995194\n    objective_32: 35.199235\n    objective_33: -397.613700\n  Experiments:\n[\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 329,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 487,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1069,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4587,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9995,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 266,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57913,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 265 (Conditional floor too strict (regress)): consensus_objective=0.5386\n  Objective values:\n    objective_0: 9.547711\n    objective_1: 7.545807\n    objective_2: 9.849491\n    objective_3: 6.975029\n    objective_4: 23.261960\n    objective_5: 12.440336\n    objective_6: 6.101701\n    objective_7: 6.972683\n    objective_8: 5.571805\n    objective_9: 11.594788\n    objective_10: 13.498745\n    objective_11: 6.133118\n    objective_12: 8.575137\n    objective_13: 6.544454\n    objective_14: 6.923095\n    objective_15: 6.879785\n    objective_16: 9.494727\n    objective_17: 511.482764\n    objective_18: 525.577592\n    objective_19: -1511.035621\n    objective_20: 206.464519\n    objective_21: -7.847925\n    objective_22: -8.203732\n    objective_23: -4.084776\n    objective_24: -8.534324\n    objective_25: -3.013149\n    objective_26: 77.043711\n    objective_27: 0.885168\n    objective_28: 85.563142\n    objective_29: 29.200445\n    objective_30: 28.509346\n    objective_31: -319.996349\n    objective_32: 12.657840\n    objective_33: -208.166689\n  Experiments:\n[\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 121,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 234,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 448,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 613,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1239,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2382,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 265,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4082,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 264 (G-pressure damper hurt tail): consensus_objective=0.3111\n  Objective values:\n    objective_0: 8.004362\n    objective_1: 7.357021\n    objective_2: 6.848032\n    objective_3: 8.719095\n    objective_4: 19.122046\n    objective_5: 12.745360\n    objective_6: 6.463563\n    objective_7: 5.461019\n    objective_8: 5.470755\n    objective_9: 6.420024\n    objective_10: 14.348746\n    objective_11: 6.130097\n    objective_12: 6.907557\n    objective_13: 6.354410\n    objective_14: 7.032630\n    objective_15: 5.539140\n    objective_16: 10.432401\n    objective_17: 763.227301\n    objective_18: 548.033248\n    objective_19: -2232.844385\n    objective_20: 48.813080\n    objective_21: -8.800777\n    objective_22: -9.686659\n    objective_23: -1.114607\n    objective_24: -8.852671\n    objective_25: 0.371935\n    objective_26: 42.708658\n    objective_27: 2.433123\n    objective_28: 22.278831\n    objective_29: 19.216953\n    objective_30: 18.470838\n    objective_31: -639.995623\n    objective_32: 24.791741\n    objective_33: -435.095522\n  Experiments:\n[\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 117,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 157,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 280,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 389,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 671,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 944,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1987,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4272,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7883,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 264,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22717,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 263 (Bounded-exp tie smoother (dxs)): consensus_objective=0.6205\n  Objective values:\n    objective_0: 15.069235\n    objective_1: 7.529866\n    objective_2: 13.754312\n    objective_3: 7.131764\n    objective_4: 27.037575\n    objective_5: 13.029410\n    objective_6: 7.645842\n    objective_7: 11.724583\n    objective_8: 5.621424\n    objective_9: 11.694205\n    objective_10: 13.610101\n    objective_11: 6.088647\n    objective_12: 8.662089\n    objective_13: 6.448330\n    objective_14: 6.865408\n    objective_15: 11.728829\n    objective_16: 9.570875\n    objective_17: 512.197655\n    objective_18: 535.793560\n    objective_19: -1519.927673\n    objective_20: 206.738675\n    objective_21: -7.548753\n    objective_22: -8.189898\n    objective_23: 0.029523\n    objective_24: -7.731760\n    objective_25: 1.304672\n    objective_26: 82.774590\n    objective_27: 3.093158\n    objective_28: 85.789942\n    objective_29: 29.223590\n    objective_30: 28.543137\n    objective_31: -319.996239\n    objective_32: 22.406926\n    objective_33: -170.843253\n  Experiments:\n[\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 119,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 102,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 181,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 284,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 778,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 872,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1844,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 263,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5216,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 262 (C∞ bump tie-window (dxs) test): consensus_objective=0.2824\n  Objective values:\n    objective_0: 9.705217\n    objective_1: 7.586477\n    objective_2: 7.032015\n    objective_3: 8.760309\n    objective_4: 20.292405\n    objective_5: 13.445225\n    objective_6: 6.376457\n    objective_7: 5.598187\n    objective_8: 5.610413\n    objective_9: 6.444385\n    objective_10: 14.191010\n    objective_11: 6.186345\n    objective_12: 6.960170\n    objective_13: 6.374115\n    objective_14: 7.090375\n    objective_15: 5.676199\n    objective_16: 10.765592\n    objective_17: 768.740912\n    objective_18: 546.604332\n    objective_19: -2240.208122\n    objective_20: 48.857113\n    objective_21: -8.799217\n    objective_22: -9.688162\n    objective_23: -3.591444\n    objective_24: -9.328434\n    objective_25: -2.535872\n    objective_26: 33.739426\n    objective_27: 1.969695\n    objective_28: 22.688922\n    objective_29: 19.433256\n    objective_30: 18.678083\n    objective_31: -639.995601\n    objective_32: 18.479496\n    objective_33: -485.958536\n  Experiments:\n[\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 535,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1129,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2215,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3870,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10674,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 262,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22848,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 261 (Tunable tail damper helps low-N): consensus_objective=0.7205\n  Objective values:\n    objective_0: 20.374579\n    objective_1: 8.367782\n    objective_2: 20.687226\n    objective_3: 11.689883\n    objective_4: 33.141935\n    objective_5: 14.646237\n    objective_6: 6.980164\n    objective_7: 17.484579\n    objective_8: 6.365580\n    objective_9: 17.472387\n    objective_10: 14.806660\n    objective_11: 6.637644\n    objective_12: 13.735312\n    objective_13: 6.826469\n    objective_14: 7.444901\n    objective_15: 17.473207\n    objective_16: 11.037415\n    objective_17: 444.832515\n    objective_18: 551.386013\n    objective_19: -882.980278\n    objective_20: 214.078402\n    objective_21: -7.207011\n    objective_22: -7.677017\n    objective_23: -3.863742\n    objective_24: -7.993581\n    objective_25: -2.342261\n    objective_26: 126.895073\n    objective_27: 1.440344\n    objective_28: 126.266269\n    objective_29: 34.603718\n    objective_30: 34.009957\n    objective_31: -225.996172\n    objective_32: 12.259835\n    objective_33: -122.950712\n  Experiments:\n[\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 185,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 547,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1308,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 261,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5630,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 260 (Soft-cap pressure hurt frontier): consensus_objective=0.8433\n  Objective values:\n    objective_0: 23.789691\n    objective_1: 10.392390\n    objective_2: 24.099191\n    objective_3: 46.368248\n    objective_4: 47.557653\n    objective_5: 20.255345\n    objective_6: 9.872404\n    objective_7: 27.038193\n    objective_8: 6.874446\n    objective_9: 13.168353\n    objective_10: 56.170675\n    objective_11: 9.787188\n    objective_12: 17.766100\n    objective_13: 7.066911\n    objective_14: 7.745410\n    objective_15: 28.550859\n    objective_16: 34.828106\n    objective_17: 675.124952\n    objective_18: 643.197507\n    objective_19: -59.244812\n    objective_20: 221.631945\n    objective_21: -6.672549\n    objective_22: -7.193284\n    objective_23: -2.308361\n    objective_24: -7.300630\n    objective_25: -0.653682\n    objective_26: 191.263892\n    objective_27: 2.210261\n    objective_28: 191.322181\n    objective_29: 40.552738\n    objective_30: 40.064096\n    objective_31: -159.996202\n    objective_32: 9.321902\n    objective_33: -88.008992\n  Experiments:\n[\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 69,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 95,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 304,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 437,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 724,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1591,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4630,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 260,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.61,\n    \"median_step\": 12784,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 259 (Compact-support tie-window (dxs)): consensus_objective=0.5456\n  Objective values:\n    objective_0: 14.373467\n    objective_1: 7.517652\n    objective_2: 12.773051\n    objective_3: 6.932926\n    objective_4: 26.090947\n    objective_5: 12.593254\n    objective_6: 6.104931\n    objective_7: 9.524520\n    objective_8: 5.569029\n    objective_9: 11.668537\n    objective_10: 13.290632\n    objective_11: 6.073677\n    objective_12: 8.706437\n    objective_13: 6.465941\n    objective_14: 6.778054\n    objective_15: 9.530707\n    objective_16: 9.461567\n    objective_17: 511.095596\n    objective_18: 520.293796\n    objective_19: -1509.221455\n    objective_20: 206.562252\n    objective_21: -7.766727\n    objective_22: -8.707289\n    objective_23: -3.098376\n    objective_24: -8.241811\n    objective_25: -2.426626\n    objective_26: 77.908925\n    objective_27: 1.383239\n    objective_28: 85.533942\n    objective_29: 29.245990\n    objective_30: 28.549419\n    objective_31: -319.996360\n    objective_32: 15.483946\n    objective_33: -175.418556\n  Experiments:\n[\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 130,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 173,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 528,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 547,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 937,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1913,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 259,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3936,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\",\n  \"objective_code\": \"import os\\nimport math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _first_failure(results_sorted_byN):\\n    for r in results_sorted_byN:\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return r\\n    return None\\n\\n\\ndef _infer_caps(results):\\n    # N_cap and max_steps_cap implied by schedule fidelity\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 2560, 1e6\\n    if \\\"medium\\\" in fset:\\n        return 1280, 1e5\\n    if \\\"low\\\" in fset:\\n        return 640, 1e4\\n\\n    mx = max([float(r.get(\\\"max_steps\\\", 0.0) or 0.0) for r in (results or [])] + [0.0])\\n    if mx >= 1e6:\\n        return 2560, 1e6\\n    if mx >= 1e5:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\\n    Ns = []\\n    count_map = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if N > N_cap:\\n            break\\n        if Ns and N == Ns[-1]:\\n            # rounding collision: keep the larger count\\n            count_map[N] = max(count_map.get(N, -10**9), c)\\n            continue\\n        Ns.append(N)\\n        count_map[N] = max(count_map.get(N, -10**9), c)\\n        if N == N_cap:\\n            break\\n    Ns = sorted(set(Ns))\\n    return Ns, count_map\\n\\n\\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\\n    N = int(N)\\n    if N not in count_map:\\n        keys = np.array(sorted(count_map.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        N = int(keys[j])\\n    c = float(count_map[N])\\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\\n\\n\\ndef _passes(r):\\n    return float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5\\n\\n\\ndef _best_pass_run(runs_at_N):\\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\\n    cand = [r for r in runs_at_N if _passes(r)]\\n    if not cand:\\n        return None\\n\\n    def key(r):\\n        ms = float(r.get(\\\"max_steps\\\", 0.0) or 0.0)\\n        med = float(r.get(\\\"median_step\\\", 1e30) or 1e30)\\n        return (ms, -med)\\n\\n    return max(cand, key=key)\\n\\n\\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\\n    Ns = np.asarray(Ns, dtype=float)\\n    meds = np.asarray(meds, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logM = np.log(np.maximum(meds, 1.0))\\n\\n    worst = 0.0\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logM[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\\n        else:\\n            pred = float(meds[-1])\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\\n    # zero when ratio<=safety, smooth growth in log-space when above\\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\\n\\n\\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\\n\\ndef _objective_v1(results):\\n    \\\"\\\"\\\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\\\"\\\"\\\"\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    N_cap, max_steps_cap = _infer_caps(results)\\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\\n\\n    # group by N\\n    byN = {}\\n    for r in results:\\n        if \\\"N\\\" not in r:\\n            continue\\n        try:\\n            N = int(r[\\\"N\\\"])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n\\n    # cleared scheduled prefix\\n    cleared = []\\n    for N in sched_Ns:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        best = _best_pass_run(runs)\\n        if best is None:\\n            break\\n        med = float(best.get(\\\"median_step\\\", 1.0) or 1.0)\\n        med = max(med, 1.0)\\n        cleared.append((float(N), med))\\n\\n    if not cleared:\\n        # smooth-but-bad: no pass at smallest tested N\\n        N0 = float(min(byN.keys())) if byN else 1.0\\n        return 1e6 + 1e2 * math.log1p(N0)\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([t[1] for t in cleared], dtype=float)\\n    N_max = float(Ns[-1])\\n    med_at_max = float(meds[-1])\\n\\n    # schedule budgets (not run budgets) for headroom computation\\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\\n\\n    # (1) Reach dominates\\n    reach_term = -N_max\\n\\n    # (i) tail ratio headroom over last 2–4 successes\\n    K = int(min(4, len(ratios)))\\n    tail = ratios[-K:]\\n    tail_ratio_med = float(np.median(tail))\\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\\n\\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\\n    sched_arr = np.array(sched_Ns, dtype=float)\\n    idx = int(np.searchsorted(sched_arr, N_max, side=\\\"left\\\"))\\n    future = []\\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\\n        future.append(float(sched_arr[j]))\\n    for crit in (1810.0, 2560.0):\\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\\n            future.append(crit)\\n    future = sorted(set(future))\\n\\n    safety = 0.72  # within guidance 0.65–0.75\\n    fut_pens = []\\n    for Nt in future:\\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\\n\\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\\n    cliff_pen = 0.0\\n    if len(ratios) >= 2:\\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\\n        # tolerate mild drift; penalize sharp worsening\\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\\n\\n    # optional: tail acceleration (log median slope steepening)\\n    accel_pen = 0.0\\n    if len(meds) >= 3:\\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\\n        accel_pos = max(0.0, s2 - s1)\\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\\n\\n    # single censor-consistency check from first true failure (uf>=0.5)\\n    censor_pen = 0.0\\n    ff = _first_failure(results)\\n    if ff is not None:\\n        Nf = float(ff.get(\\\"N\\\", 0.0) or 0.0)\\n        if Nf > 0 and Nf > N_max:\\n            msf = float(ff.get(\\\"max_steps\\\", 1.0) or 1.0)\\n            medf = float(ff.get(\\\"median_step\\\", msf) or msf)\\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\\n            # penalize only if prediction is too optimistic vs lower bound\\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\\n\\n    # tiny frontier tie-breaker\\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\\n\\n    return float(\\n        reach_term\\n        + 1.2 * tail_headroom_pen\\n        + 2.0 * next_clear_pen\\n        + 1.0 * cliff_pen\\n        + accel_pen\\n        + censor_pen\\n        + tie\\n    )\\n\\n\\ndef _objective_v2(results):\\n    \\\"\\\"\\\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\\\"\\\"\\\"\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    N_cap, max_steps_cap = _infer_caps(results)\\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\\n\\n    byN = {}\\n    for r in results:\\n        if \\\"N\\\" not in r:\\n            continue\\n        try:\\n            N = int(r[\\\"N\\\"])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n\\n    # collect successful scheduled prefix (pass only)\\n    cleared = []\\n    for N in sched_Ns:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        best = _best_pass_run(runs)\\n        if best is None:\\n            break\\n        med = float(best.get(\\\"median_step\\\", 1.0) or 1.0)\\n        med = max(med, 1.0)\\n        cleared.append((float(N), med))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys())) if byN else 1.0\\n        return 1e6 + 1e2 * math.log1p(N0)\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([t[1] for t in cleared], dtype=float)\\n    N_max = float(Ns[-1])\\n\\n    safety = 0.70\\n\\n    # compute N* over the schedule up to cap\\n    okNs = []\\n    for Nt in sched_Ns:\\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\\n        if pred_med <= safety * bud:\\n            okNs.append(float(Nt))\\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\\n\\n    # reach-dominant objective\\n    reach_term = -N_star\\n\\n    # tie-breakers: tail ratio + cliff\\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\\n    K = int(min(4, len(ratios)))\\n    tail_ratio_med = float(np.median(ratios[-K:]))\\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\\n\\n    cliff = 0.0\\n    if len(ratios) >= 2:\\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\\n\\n    # mild preference to also truly clear current max success\\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\\n\\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\\n\\n\\ndef _objective_v3(results):\\n    \\\"\\\"\\\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\\\"\\\"\\\"\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    N_cap, max_steps_cap = _infer_caps(results)\\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\\n\\n    byN = {}\\n    for r in results:\\n        if \\\"N\\\" not in r:\\n            continue\\n        try:\\n            N = int(r[\\\"N\\\"])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n\\n    cleared = []\\n    for N in sched_Ns:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        best = _best_pass_run(runs)\\n        if best is None:\\n            break\\n        med = float(best.get(\\\"median_step\\\", 1.0) or 1.0)\\n        med = max(med, 1.0)\\n        cleared.append((float(N), med))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys())) if byN else 1.0\\n        return 1e6 + 1e2 * math.log1p(N0)\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([t[1] for t in cleared], dtype=float)\\n    N_max = float(Ns[-1])\\n\\n    reach_term = -N_max\\n\\n    # budgets + ratios\\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\\n\\n    # tail cliff hazards: max of last 3 deltas\\n    dlog_r_max = 0.0\\n    dlog_m_max = 0.0\\n    if len(ratios) >= 2:\\n        k = int(min(4, len(ratios)))\\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\\n        dlog_r_max = float(np.max(dlog_r))\\n        dlog_m_max = float(np.max(dlog_m))\\n\\n    cliff_pen = (\\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\\n    )\\n\\n    # critical overshoot checks (only if within schedule cap)\\n    safety = 0.70\\n    crit = []\\n    for Nt in (1280.0, 1810.0, 2560.0):\\n        if Nt <= float(N_cap) and Nt > 0:\\n            crit.append(Nt)\\n    # score those >= current max success more strongly\\n    pens = []\\n    for Nt in crit:\\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\\n        w = 1.0 if Nt >= N_max else 0.35\\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\\n    crit_pen = float(np.mean(pens)) if pens else 0.0\\n\\n    # tail ratio headroom (median of last 2–4)\\n    K = int(min(4, len(ratios)))\\n    tail_ratio_med = float(np.median(ratios[-K:]))\\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\\n\\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    variant = int(os.environ.get(\\\"OBJ_VARIANT\\\", \\\"1\\\"))\\n    if variant == 2:\\n        return _objective_v2(experiment_results)\\n    if variant == 3:\\n        return _objective_v3(experiment_results)\\n    return _objective_v1(experiment_results)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T11:14:08.968237Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_4.json <==
{
  "objective_round_id": 4,
  "model_name": "gpt-5.2",
  "current_objective_id": 34,
  "new_objective_id": 35,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1280 bottleneck: (1) compute median_step / schedule_budget (not run max_steps) on the successful cleared prefix, and heavily score the tail (last 2–4) plus predicted ratios at the next scheduled Ns (1810, 2560) using a conservative worst-of-window tail fit; (2) add an explicit ‘budget-cliff’ hazard term (positive jump in log ratio or log median between 905→1280 and 1280→1810 predicted); (3) include at most one censor-consistency constraint using the first uf>=0.5 level to prevent overly optimistic extrapolation, but otherwise ignore failures. Keep objectives smooth, vmap-friendly, and avoid any penalty that depends continuously on uf when uf<0.5.",
  "plan": {
    "objective_description": "Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (success iff uf<0.5; do not treat uf=0.49 as “worse”). Make them reach-dominant but with strong tie-breakers specifically for the post-1280 bottleneck: (1) compute median_step / schedule_budget (not run max_steps) on the successful cleared prefix, and heavily score the tail (last 2–4) plus predicted ratios at the next scheduled Ns (1810, 2560) using a conservative worst-of-window tail fit; (2) add an explicit ‘budget-cliff’ hazard term (positive jump in log ratio or log median between 905→1280 and 1280→1810 predicted); (3) include at most one censor-consistency constraint using the first uf>=0.5 level to prevent overly optimistic extrapolation, but otherwise ignore failures. Keep objectives smooth, vmap-friendly, and avoid any penalty that depends continuously on uf when uf<0.5.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n**Objective 34 (CURRENT):** Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 288 (Beta-bump xs-on (mixed)): consensus_objective=0.6435\n  Objective values:\n    objective_0: 12.905371\n    objective_1: 8.268181\n    objective_2: 11.871042\n    objective_3: 19.241945\n    objective_4: 32.752194\n    objective_5: 15.237742\n    objective_6: 7.554621\n    objective_7: 13.077863\n    objective_8: 5.557881\n    objective_9: 7.068606\n    objective_10: 14.855188\n    objective_11: 6.743555\n    objective_12: 6.766722\n    objective_13: 6.270582\n    objective_14: 6.877691\n    objective_15: 14.965632\n    objective_16: 17.575802\n    objective_17: 754.145127\n    objective_18: 595.872375\n    objective_19: -1360.349181\n    objective_20: 206.559986\n    objective_21: -7.679280\n    objective_22: -8.209977\n    objective_23: -3.075604\n    objective_24: -8.506442\n    objective_25: 0.238213\n    objective_26: 77.856471\n    objective_27: 2.599791\n    objective_28: 99.283164\n    objective_29: 30.791379\n    objective_30: 30.128841\n    objective_31: -319.996326\n    objective_32: 15.909932\n    objective_33: -138.335915\n    objective_34: -317.634139\n  Experiments:\n[\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 271,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 288,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 838,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2042,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3561,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 288,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.54,\n    \"median_step\": 10860,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 287 (Near-edge base floor too weak): consensus_objective=0.5927\n  Objective values:\n    objective_0: 13.256178\n    objective_1: 7.296321\n    objective_2: 12.228801\n    objective_3: 7.080595\n    objective_4: 25.622635\n    objective_5: 12.470606\n    objective_6: 6.197986\n    objective_7: 10.014109\n    objective_8: 5.536097\n    objective_9: 11.410547\n    objective_10: 13.654076\n    objective_11: 5.928686\n    objective_12: 8.369346\n    objective_13: 6.422768\n    objective_14: 6.818280\n    objective_15: 9.927816\n    objective_16: 9.455608\n    objective_17: 510.159564\n    objective_18: 528.471355\n    objective_19: -1520.788897\n    objective_20: 206.548523\n    objective_21: -7.816682\n    objective_22: -8.194253\n    objective_23: -1.927859\n    objective_24: -8.049156\n    objective_25: -0.970972\n    objective_26: 81.561632\n    objective_27: 1.436351\n    objective_28: 85.701342\n    objective_29: 29.103950\n    objective_30: 28.444478\n    objective_31: -319.996285\n    objective_32: 16.857614\n    objective_33: -208.347949\n    objective_34: -316.077209\n  Experiments:\n[\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 171,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 402,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 666,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1224,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2057,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 287,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4773,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 286 (Mem-only cap decoupling regressed): consensus_objective=0.8718\n  Objective values:\n    objective_0: 31.209951\n    objective_1: 8.759787\n    objective_2: 32.485110\n    objective_3: 14.749342\n    objective_4: 33.569707\n    objective_5: 16.093721\n    objective_6: 25.225337\n    objective_7: 29.825435\n    objective_8: 6.855403\n    objective_9: 23.994042\n    objective_10: 15.724838\n    objective_11: 7.864450\n    objective_12: 22.992736\n    objective_13: 7.087847\n    objective_14: 7.595501\n    objective_15: 29.774311\n    objective_16: 11.978828\n    objective_17: 387.956382\n    objective_18: 559.508810\n    objective_19: -263.621394\n    objective_20: 221.682240\n    objective_21: -6.480828\n    objective_22: -7.166161\n    objective_23: 0.630155\n    objective_24: -6.898257\n    objective_25: 2.817719\n    objective_26: 197.499830\n    objective_27: 3.824147\n    objective_28: 167.476625\n    objective_29: 39.708310\n    objective_30: 39.153031\n    objective_31: -159.996117\n    objective_32: 14.160773\n    objective_33: -72.848030\n    objective_34: -153.048382\n  Experiments:\n[\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 88,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 363,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 920,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1640,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 286,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6120,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 285 (Dead-zone shift: mixed low-N): consensus_objective=0.5166\n  Objective values:\n    objective_0: 8.326409\n    objective_1: 7.462193\n    objective_2: 9.492822\n    objective_3: 6.918995\n    objective_4: 22.906402\n    objective_5: 12.400062\n    objective_6: 6.030248\n    objective_7: 6.041289\n    objective_8: 5.529383\n    objective_9: 11.634657\n    objective_10: 13.202817\n    objective_11: 6.043436\n    objective_12: 8.674785\n    objective_13: 6.531086\n    objective_14: 6.841853\n    objective_15: 5.986125\n    objective_16: 9.396882\n    objective_17: 510.324309\n    objective_18: 527.162036\n    objective_19: -1511.460957\n    objective_20: 206.394927\n    objective_21: -7.932005\n    objective_22: -8.711715\n    objective_23: -4.596653\n    objective_24: -8.590243\n    objective_25: -4.321874\n    objective_26: 76.472461\n    objective_27: 0.724455\n    objective_28: 85.441942\n    objective_29: 29.201905\n    objective_30: 28.493875\n    objective_31: -319.996417\n    objective_32: 12.448359\n    objective_33: -212.521656\n    objective_34: -318.564407\n  Experiments:\n[\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 125,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 349,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 575,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1199,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2036,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 285,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3476,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 284 (Base floor over-widens release): consensus_objective=0.2934\n  Objective values:\n    objective_0: 8.832003\n    objective_1: 7.511885\n    objective_2: 6.641997\n    objective_3: 8.756339\n    objective_4: 19.597342\n    objective_5: 13.298132\n    objective_6: 6.432284\n    objective_7: 5.538312\n    objective_8: 5.654378\n    objective_9: 6.431953\n    objective_10: 14.176564\n    objective_11: 6.230063\n    objective_12: 6.974258\n    objective_13: 6.382081\n    objective_14: 7.058710\n    objective_15: 5.631008\n    objective_16: 10.889449\n    objective_17: 769.055258\n    objective_18: 546.551858\n    objective_19: -2179.510141\n    objective_20: 48.887210\n    objective_21: -8.745553\n    objective_22: -9.680757\n    objective_23: -2.748476\n    objective_24: -9.190079\n    objective_25: -1.639699\n    objective_26: 35.928227\n    objective_27: 1.962601\n    objective_28: 22.885884\n    objective_29: 19.340241\n    objective_30: 18.589020\n    objective_31: -639.995517\n    objective_32: 19.237842\n    objective_33: -490.592049\n    objective_34: -637.498892\n  Experiments:\n[\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 134,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 243,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 367,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 659,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1491,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2320,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4700,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12140,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 284,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28333,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 283 (Soft-knee shift: safe, not better): consensus_objective=0.5690\n  Objective values:\n    objective_0: 13.666830\n    objective_1: 7.706718\n    objective_2: 12.615353\n    objective_3: 6.961299\n    objective_4: 26.044996\n    objective_5: 12.892432\n    objective_6: 6.236819\n    objective_7: 8.903953\n    objective_8: 5.654639\n    objective_9: 11.571268\n    objective_10: 13.319084\n    objective_11: 6.221190\n    objective_12: 8.612274\n    objective_13: 6.515282\n    objective_14: 6.855373\n    objective_15: 8.836449\n    objective_16: 9.648262\n    objective_17: 513.977415\n    objective_18: 533.329824\n    objective_19: -1492.448617\n    objective_20: 206.502450\n    objective_21: -7.849537\n    objective_22: -8.201384\n    objective_23: -3.760234\n    objective_24: -8.528976\n    objective_25: -2.325553\n    objective_26: 77.363863\n    objective_27: 0.815887\n    objective_28: 85.605742\n    objective_29: 29.335160\n    objective_30: 28.632116\n    objective_31: -319.996316\n    objective_32: 13.139026\n    objective_33: -197.090135\n    objective_34: -317.977616\n  Experiments:\n[\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 367,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 584,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1207,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2498,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 283,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4295,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 282 (Window-gated floor too strict): consensus_objective=0.2655\n  Objective values:\n    objective_0: 8.413098\n    objective_1: 7.744965\n    objective_2: 6.269392\n    objective_3: 8.415856\n    objective_4: 19.304323\n    objective_5: 13.010480\n    objective_6: 6.294390\n    objective_7: 5.395900\n    objective_8: 5.607505\n    objective_9: 6.400296\n    objective_10: 14.089805\n    objective_11: 6.424065\n    objective_12: 6.900933\n    objective_13: 6.351299\n    objective_14: 7.064521\n    objective_15: 5.486899\n    objective_16: 10.770535\n    objective_17: 766.190015\n    objective_18: 543.799005\n    objective_19: -2177.267953\n    objective_20: 48.731031\n    objective_21: -8.883304\n    objective_22: -9.683246\n    objective_23: -4.453287\n    objective_24: -9.497309\n    objective_25: -3.044313\n    objective_26: 34.714286\n    objective_27: 1.057299\n    objective_28: 21.546199\n    objective_29: 19.410449\n    objective_30: 18.641909\n    objective_31: -639.995612\n    objective_32: 17.105345\n    objective_33: -476.656710\n    objective_34: -638.520111\n  Experiments:\n[\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 134,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 253,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 504,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 579,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1209,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2734,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5287,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11748,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 282,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22628,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 281 (Dead-zone over-filters shift): consensus_objective=0.5473\n  Objective values:\n    objective_0: 13.353529\n    objective_1: 7.480807\n    objective_2: 11.812168\n    objective_3: 6.999259\n    objective_4: 25.228213\n    objective_5: 12.369679\n    objective_6: 6.039052\n    objective_7: 8.756743\n    objective_8: 5.520674\n    objective_9: 11.670949\n    objective_10: 13.512268\n    objective_11: 6.083849\n    objective_12: 8.739824\n    objective_13: 6.510034\n    objective_14: 6.779731\n    objective_15: 8.685100\n    objective_16: 9.363368\n    objective_17: 509.349839\n    objective_18: 522.466087\n    objective_19: -1539.895641\n    objective_20: 206.547347\n    objective_21: -7.766342\n    objective_22: -8.709533\n    objective_23: -3.221737\n    objective_24: -8.319391\n    objective_25: -1.692530\n    objective_26: 77.761154\n    objective_27: 1.758256\n    objective_28: 85.484542\n    objective_29: 29.157165\n    objective_30: 28.443172\n    objective_31: -319.996396\n    objective_32: 14.914943\n    objective_33: -218.465935\n    objective_34: -317.956075\n  Experiments:\n[\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 229,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 348,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 828,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 898,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1882,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 281,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3689,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 280 (Shift sharpening tames 905 tail): consensus_objective=0.0437\n  Objective values:\n    objective_0: 5.751961\n    objective_1: 7.427561\n    objective_2: 6.588764\n    objective_3: 10.133247\n    objective_4: 19.036296\n    objective_5: 13.451142\n    objective_6: 6.491905\n    objective_7: 5.355560\n    objective_8: 5.576264\n    objective_9: 6.041510\n    objective_10: 14.311645\n    objective_11: 6.228593\n    objective_12: 7.018385\n    objective_13: 6.205348\n    objective_14: 7.177380\n    objective_15: 5.559401\n    objective_16: 11.784676\n    objective_17: 1197.577855\n    objective_18: 556.482688\n    objective_19: -2720.373761\n    objective_20: -8.907900\n    objective_21: -9.496325\n    objective_22: -11.164052\n    objective_23: -9.138003\n    objective_24: -11.554120\n    objective_25: -0.020519\n    objective_26: -0.387142\n    objective_27: 4.329402\n    objective_28: 4.462939\n    objective_29: 9.400553\n    objective_30: 8.576848\n    objective_31: -1279.994829\n    objective_32: 2.465514\n    objective_33: -1158.168026\n    objective_34: -1274.123258\n  Experiments:\n[\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 102,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 175,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 254,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 531,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1870,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4378,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7076,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19695,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30198,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 280,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 143552,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 279 (Push_up-gated band-floor): consensus_objective=0.5325\n  Objective values:\n    objective_0: 12.063912\n    objective_1: 7.573376\n    objective_2: 10.983238\n    objective_3: 6.906683\n    objective_4: 24.290297\n    objective_5: 12.296498\n    objective_6: 6.064338\n    objective_7: 7.476102\n    objective_8: 5.598051\n    objective_9: 11.437601\n    objective_10: 13.144375\n    objective_11: 6.171779\n    objective_12: 8.542457\n    objective_13: 6.452914\n    objective_14: 6.888099\n    objective_15: 7.487864\n    objective_16: 9.606206\n    objective_17: 513.404791\n    objective_18: 527.753904\n    objective_19: -1444.258085\n    objective_20: 206.345695\n    objective_21: -7.898148\n    objective_22: -8.202266\n    objective_23: -5.150475\n    objective_24: -8.972628\n    objective_25: -3.018563\n    objective_26: 75.999586\n    objective_27: 0.642305\n    objective_28: 85.534942\n    objective_29: 29.210826\n    objective_30: 28.545731\n    objective_31: -319.996364\n    objective_32: 7.807474\n    objective_33: -212.218982\n    objective_34: -318.787636\n  Experiments:\n[\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 148,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 266,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 430,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 726,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1585,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2936,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 279,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3941,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _sigmoid(x: float) -> float:\\n    # stable-ish scalar sigmoid\\n    if x >= 0:\\n        z = math.exp(-x)\\n        return 1.0 / (1.0 + z)\\n    z = math.exp(x)\\n    return z / (1.0 + z)\\n\\n\\ndef _infer_caps(results):\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 2560, 1e6\\n    if \\\"medium\\\" in fset:\\n        return 1280, 1e5\\n    if \\\"low\\\" in fset:\\n        return 640, 1e4\\n\\n    # fallback: infer from observed max_steps\\n    mx = 0.0\\n    for r in results or []:\\n        try:\\n            mx = max(mx, float(r.get(\\\"max_steps\\\", 0.0) or 0.0))\\n        except Exception:\\n            pass\\n    if mx >= 1e6:\\n        return 2560, 1e6\\n    if mx >= 1e5:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\\n    Ns = []\\n    count_map = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if N > N_cap:\\n            break\\n        count_map[N] = max(count_map.get(N, -10**9), c)\\n        Ns.append(N)\\n        if N == N_cap:\\n            break\\n    Ns = sorted(set(Ns))\\n    return Ns, count_map\\n\\n\\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\\n    N = int(N)\\n    if N not in count_map:\\n        keys = np.array(sorted(count_map.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        N = int(keys[j])\\n    c = float(count_map[N])\\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\\n\\n\\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\\n    \\\"\\\"\\\"Conservative: max predicted y among tail-window log-log fits (y>0).\\\"\\\"\\\"\\n    Ns = np.asarray(Ns, dtype=float)\\n    ys = np.asarray(ys, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logY = np.log(np.maximum(ys, 1e-12))\\n\\n    worst = -1e100\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logY[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\\n        else:\\n            pred = float(logY[-1])\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\\n    \\\"\\\"\\\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\\\"\\\"\\\"\\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e6\\n\\n    results = sorted(experiment_results, key=lambda r: float(r.get(\\\"N\\\", 0.0) or 0.0))\\n    N_cap, max_steps_cap = _infer_caps(results)\\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\\n\\n    # group runs by N\\n    byN = {}\\n    for r in results:\\n        try:\\n            N = int(r.get(\\\"N\\\"))\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n\\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\\n    cleared = []  # list of (N, med_step_pass_median)\\n    for N in sched_Ns:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pass_meds = []\\n        for rr in runs:\\n            try:\\n                uf = float(rr.get(\\\"unsolved_fraction\\\", 1.0))\\n                ms = float(rr.get(\\\"median_step\\\", np.nan))\\n            except Exception:\\n                continue\\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\\n                pass_meds.append(ms)\\n        if not pass_meds:\\n            break\\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\\n        cleared.append((float(N), max(1.0, med)))\\n\\n    if not cleared:\\n        # no cleared level: keep clearly bad\\n        N0 = float(min(byN.keys())) if byN else 1.0\\n        return float(1e6 + 1e2 * math.log1p(N0))\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([t[1] for t in cleared], dtype=float)\\n    N_max = float(Ns[-1])\\n\\n    # schedule budgets (NOT run-provided max_steps)\\n    budgets = np.array([\\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\\n    ], dtype=float)\\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\\n\\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\\n    reach_term = -N_max\\n\\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\\n    K = int(min(4, len(ratios)))\\n    tail_r = ratios[-K:]\\n    # tail weights: emphasize very end\\n    w = np.array([2 ** i for i in range(K)], dtype=float)\\n    w = w / (w.sum() + 1e-12)\\n\\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\\n\\n    # overshoot above safety (schedule-budget clearance proxy)\\n    safety_obs = 0.70\\n    tail_over = float(np.sum(w * np.array([\\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\\n    ], dtype=float)))\\n\\n    # --- conservative tail fits (worst-of-window) ---\\n    tfit = int(min(7, len(Ns)))\\n    Ns_t = Ns[-tfit:]\\n    meds_t = meds[-tfit:]\\n    ratios_t = ratios[-tfit:]\\n\\n    def pred_ratio(Nq: float) -> float:\\n        # worst-window fit in log-log ratio space\\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\\n        r = float(math.exp(logR))\\n        return float(np.clip(r, 1e-12, 1e12))\\n\\n    def pred_med(Nq: float) -> float:\\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\\n        m = float(math.exp(logM))\\n        return float(np.clip(m, 1.0, 1e30))\\n\\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\\n\\n    targets = [1810.0, 2560.0]\\n    safety_pred = 0.72\\n    pred_terms = []\\n    for Nt in targets:\\n        if Nt <= float(N_cap):\\n            rNt = pred_ratio(Nt)\\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\\n\\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\\n    # use observed ratios when present; otherwise predicted\\n    def ratio_at(Nq: float) -> float:\\n        idx = np.where(np.isclose(Ns, Nq))[0]\\n        if idx.size:\\n            return float(ratios[int(idx[-1])])\\n        return pred_ratio(Nq)\\n\\n    def med_at(Nq: float) -> float:\\n        idx = np.where(np.isclose(Ns, Nq))[0]\\n        if idx.size:\\n            return float(meds[int(idx[-1])])\\n        return pred_med(Nq)\\n\\n    hazard = 0.0\\n    # ratio-cliff thresholds\\n    thr_r, scl_r = 0.12, 0.05\\n    # median-cliff thresholds\\n    thr_m, scl_m = 0.85, 0.20\\n\\n    r905 = ratio_at(905.0)\\n    r1280 = ratio_at(1280.0)\\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\\n\\n    m905 = med_at(905.0)\\n    m1280 = med_at(1280.0)\\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\\n\\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\\n\\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\\n    hazard *= g_post\\n\\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\\n    censor_pen = 0.0\\n    first_fail = None\\n    for r in results:\\n        try:\\n            uf = float(r.get(\\\"unsolved_fraction\\\", 1.0))\\n        except Exception:\\n            continue\\n        if uf >= 0.5:\\n            first_fail = r\\n            break\\n\\n    if first_fail is not None:\\n        try:\\n            Nf = float(first_fail.get(\\\"N\\\", 0.0) or 0.0)\\n        except Exception:\\n            Nf = 0.0\\n        if Nf > 0:\\n            # lower bound on ratio implied by censoring at that scheduled budget\\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\\n            try:\\n                medf = float(first_fail.get(\\\"median_step\\\", Bf) or Bf)\\n            except Exception:\\n                medf = Bf\\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\\n            rpred = pred_ratio(Nf)\\n            # penalize only if prediction is too optimistic (below the LB)\\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\\n\\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\\n    obj = (\\n        reach_term\\n        + 45.0 * tail_over\\n        + 70.0 * (g_post * pred_pen)\\n        + 55.0 * hazard\\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\\n        + 25.0 * censor_pen\\n    )\\n\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T13:57:47.328510Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_5.json <==
{
  "objective_round_id": 5,
  "model_name": "gpt-5.2",
  "current_objective_id": 35,
  "new_objective_id": 36,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 readiness: (1) explicitly compute schedule_budget(N) and minimize a smooth-max of median_step/schedule_budget over the last 3 cleared Ns plus conservative worst-window predictions at the next two scheduled Ns (especially 1810 and 2560); (2) add a dedicated ‘budget-cliff’ hazard term focusing on predicted/observed jumps in log(median_step/schedule_budget) across 905→1280 and 1280→1810; (3) add a stability/robustness tie-breaker that penalizes large disagreement across repeated runs at the same N (if present) using only pass/fail plus headroom (median/budget), not uf magnitude.",
  "plan": {
    "objective_description": "Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).",
    "objective_code": "import os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (treat uf<0.5 as pass, never as a graded penalty below 0.5) and are reach-dominant, but with even sharper tie-breakers for post-1280 readiness: (1) explicitly compute schedule_budget(N) and minimize a smooth-max of median_step/schedule_budget over the last 3 cleared Ns plus conservative worst-window predictions at the next two scheduled Ns (especially 1810 and 2560); (2) add a dedicated ‘budget-cliff’ hazard term focusing on predicted/observed jumps in log(median_step/schedule_budget) across 905→1280 and 1280→1810; (3) add a stability/robustness tie-breaker that penalizes large disagreement across repeated runs at the same N (if present) using only pass/fail plus headroom (median/budget), not uf magnitude.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n**Objective 35 (CURRENT):** Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 308 (Gap-correction tie: weak/neutral): consensus_objective=0.3625\n  Objective values:\n    objective_0: 11.421749\n    objective_1: 7.566468\n    objective_2: 10.276230\n    objective_3: 9.362183\n    objective_4: 23.610330\n    objective_5: 14.391412\n    objective_6: 10.381417\n    objective_7: 9.510904\n    objective_8: 5.772134\n    objective_9: 6.505420\n    objective_10: 14.712494\n    objective_11: 6.209220\n    objective_12: 7.195412\n    objective_13: 6.428621\n    objective_14: 7.125906\n    objective_15: 9.540692\n    objective_16: 11.151709\n    objective_17: 774.329956\n    objective_18: 559.517800\n    objective_19: -2231.421311\n    objective_20: 49.175580\n    objective_21: -8.440113\n    objective_22: -9.165711\n    objective_23: 4.771228\n    objective_24: -7.913326\n    objective_25: 6.954338\n    objective_26: 49.383301\n    objective_27: 5.076031\n    objective_28: 26.004272\n    objective_29: 19.386313\n    objective_30: 18.659485\n    objective_31: -639.995287\n    objective_32: 31.832950\n    objective_33: -413.014269\n    objective_34: -630.781248\n    objective_35: -568.071726\n  Experiments:\n[\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 122,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 281,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 305,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1234,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2283,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4386,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9485,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 308,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47643,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 307 (Hysteretic tail latch regressed): consensus_objective=0.6387\n  Objective values:\n    objective_0: 14.384764\n    objective_1: 7.346471\n    objective_2: 13.675000\n    objective_3: 7.169458\n    objective_4: 27.005151\n    objective_5: 13.058549\n    objective_6: 11.281380\n    objective_7: 12.573723\n    objective_8: 5.627156\n    objective_9: 11.287088\n    objective_10: 13.478076\n    objective_11: 5.977577\n    objective_12: 8.087983\n    objective_13: 6.484060\n    objective_14: 6.917039\n    objective_15: 12.572287\n    objective_16: 9.662920\n    objective_17: 512.883950\n    objective_18: 540.665043\n    objective_19: -1480.349179\n    objective_20: 206.778066\n    objective_21: -7.543249\n    objective_22: -8.171991\n    objective_23: 0.187926\n    objective_24: -7.720293\n    objective_25: 1.897118\n    objective_26: 82.711458\n    objective_27: 2.768686\n    objective_28: 85.980942\n    objective_29: 29.112376\n    objective_30: 28.471148\n    objective_31: -319.996175\n    objective_32: 21.225876\n    objective_33: -200.766841\n    objective_34: -314.670501\n    objective_35: -312.451259\n  Experiments:\n[\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 89,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 122,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 203,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 318,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 705,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 989,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2172,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 307,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6171,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 306 (Over-conservative tie gate): consensus_objective=0.7768\n  Objective values:\n    objective_0: 25.365688\n    objective_1: 9.034374\n    objective_2: 26.717841\n    objective_3: 16.893637\n    objective_4: 33.546263\n    objective_5: 14.762653\n    objective_6: 7.033931\n    objective_7: 21.846989\n    objective_8: 6.811082\n    objective_9: 24.871184\n    objective_10: 15.517062\n    objective_11: 7.073551\n    objective_12: 20.801174\n    objective_13: 7.189533\n    objective_14: 7.723981\n    objective_15: 21.816038\n    objective_16: 11.793934\n    objective_17: 386.559593\n    objective_18: 535.470939\n    objective_19: -239.591161\n    objective_20: 221.286025\n    objective_21: -6.904237\n    objective_22: -7.196351\n    objective_23: -7.048551\n    objective_24: -8.342736\n    objective_25: -7.605178\n    objective_26: 183.799419\n    objective_27: 0.497593\n    objective_28: 167.007225\n    objective_29: 39.785314\n    objective_30: 39.245372\n    objective_31: -159.996325\n    objective_32: -0.021336\n    objective_33: -138.807360\n    objective_34: -159.176981\n    objective_35: -159.962152\n  Experiments:\n[\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 307,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 606,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1331,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2353,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 306,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3773,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 305 (xl-shifted xs-tail gate (305)): consensus_objective=0.6402\n  Objective values:\n    objective_0: 16.322690\n    objective_1: 7.692268\n    objective_2: 15.596350\n    objective_3: 7.045632\n    objective_4: 29.016268\n    objective_5: 13.776270\n    objective_6: 6.630638\n    objective_7: 13.450679\n    objective_8: 5.778973\n    objective_9: 11.590523\n    objective_10: 13.461444\n    objective_11: 6.176070\n    objective_12: 8.414600\n    objective_13: 6.515525\n    objective_14: 7.030085\n    objective_15: 13.417486\n    objective_16: 9.890306\n    objective_17: 517.482644\n    objective_18: 544.238439\n    objective_19: -1487.101912\n    objective_20: 206.697524\n    objective_21: -7.488619\n    objective_22: -8.176067\n    objective_23: -1.800400\n    objective_24: -8.048021\n    objective_25: 0.447969\n    objective_26: 79.310970\n    objective_27: 3.061404\n    objective_28: 85.946942\n    objective_29: 29.358673\n    objective_30: 28.665812\n    objective_31: -319.996168\n    objective_32: 22.096736\n    objective_33: -111.188666\n    objective_34: -316.031152\n    objective_35: -314.121299\n  Experiments:\n[\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 161,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 389,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 405,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2590,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 305,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6001,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 304 (Boltzmann top2 tie harmed tail): consensus_objective=0.6328\n  Objective values:\n    objective_0: 15.121119\n    objective_1: 7.639452\n    objective_2: 13.885380\n    objective_3: 7.072146\n    objective_4: 27.328381\n    objective_5: 13.240381\n    objective_6: 6.357137\n    objective_7: 11.255252\n    objective_8: 5.678638\n    objective_9: 11.700236\n    objective_10: 13.360104\n    objective_11: 6.145069\n    objective_12: 8.757967\n    objective_13: 6.545831\n    objective_14: 6.896449\n    objective_15: 11.201840\n    objective_16: 9.656196\n    objective_17: 514.124409\n    objective_18: 536.229142\n    objective_19: -1512.851718\n    objective_20: 206.539752\n    objective_21: -7.657842\n    objective_22: -8.193404\n    objective_23: 0.504850\n    objective_24: -7.649396\n    objective_25: 1.896164\n    objective_26: 88.159317\n    objective_27: 3.140659\n    objective_28: 85.748142\n    objective_29: 29.313799\n    objective_30: 28.603926\n    objective_31: -319.996250\n    objective_32: 19.834217\n    objective_33: -190.218691\n    objective_34: -313.473078\n    objective_35: -312.804313\n  Experiments:\n[\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 160,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 303,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 584,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1319,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1681,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 304,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5007,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 303 (xl-normed xs-release (303)): consensus_objective=0.6025\n  Objective values:\n    objective_0: 14.486266\n    objective_1: 7.334394\n    objective_2: 13.827121\n    objective_3: 6.894963\n    objective_4: 27.146028\n    objective_5: 12.924919\n    objective_6: 6.529362\n    objective_7: 11.779836\n    objective_8: 5.589469\n    objective_9: 11.352958\n    objective_10: 13.249210\n    objective_11: 5.951727\n    objective_12: 8.227947\n    objective_13: 6.451834\n    objective_14: 6.796255\n    objective_15: 11.791599\n    objective_16: 9.575393\n    objective_17: 513.222947\n    objective_18: 539.307617\n    objective_19: -1473.238903\n    objective_20: 206.677654\n    objective_21: -7.701721\n    objective_22: -8.190805\n    objective_23: -1.444826\n    objective_24: -7.974027\n    objective_25: -0.433711\n    objective_26: 80.214226\n    objective_27: 1.769777\n    objective_28: 85.767942\n    objective_29: 29.121882\n    objective_30: 28.428468\n    objective_31: -319.996256\n    objective_32: 19.706651\n    objective_33: -185.983316\n    objective_34: -316.148580\n    objective_35: -314.297376\n  Experiments:\n[\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 124,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 182,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 341,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 502,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 983,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 303,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5106,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 302 (xs-cap tail gate: mixed tail): consensus_objective=0.3404\n  Objective values:\n    objective_0: 11.608143\n    objective_1: 7.506992\n    objective_2: 10.523060\n    objective_3: 9.212782\n    objective_4: 23.950807\n    objective_5: 14.528161\n    objective_6: 7.243376\n    objective_7: 9.193215\n    objective_8: 5.870265\n    objective_9: 6.512482\n    objective_10: 14.913593\n    objective_11: 6.222954\n    objective_12: 7.197918\n    objective_13: 6.391458\n    objective_14: 7.208788\n    objective_15: 9.168202\n    objective_16: 11.358120\n    objective_17: 777.864911\n    objective_18: 562.362613\n    objective_19: -2212.977195\n    objective_20: 49.150843\n    objective_21: -8.378796\n    objective_22: -9.157922\n    objective_23: 1.164169\n    objective_24: -8.510144\n    objective_25: 2.650309\n    objective_26: 41.053776\n    objective_27: 3.494218\n    objective_28: 25.603667\n    objective_29: 19.393910\n    objective_30: 18.654918\n    objective_31: -639.995251\n    objective_32: 27.023896\n    objective_33: -429.459469\n    objective_34: -634.104918\n    objective_35: -586.500294\n  Experiments:\n[\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 128,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 171,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 192,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 504,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1384,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2541,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5209,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14823,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 302,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51263,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 301 (g0-capped sqrt smoothmax): consensus_objective=0.7712\n  Objective values:\n    objective_0: 16.615116\n    objective_1: 8.800623\n    objective_2: 17.325305\n    objective_3: 10.884780\n    objective_4: 30.952377\n    objective_5: 14.099808\n    objective_6: 6.740385\n    objective_7: 14.251397\n    objective_8: 6.439752\n    objective_9: 17.689126\n    objective_10: 14.450934\n    objective_11: 6.993123\n    objective_12: 13.837552\n    objective_13: 7.023047\n    objective_14: 7.671821\n    objective_15: 14.235902\n    objective_16: 11.240447\n    objective_17: 448.662829\n    objective_18: 529.898799\n    objective_19: -745.409247\n    objective_20: 213.904191\n    objective_21: -7.106790\n    objective_22: -7.645571\n    objective_23: 0.420783\n    objective_24: -7.329258\n    objective_25: 1.252657\n    objective_26: 141.803615\n    objective_27: 2.733406\n    objective_28: 126.508869\n    objective_29: 34.740010\n    objective_30: 34.210644\n    objective_31: -225.996081\n    objective_32: 14.458949\n    objective_33: -136.461550\n    objective_34: -219.502721\n    objective_35: -222.017056\n  Experiments:\n[\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 163,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 329,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 552,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1235,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2571,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2682,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 301,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6843,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 300 (Bounded-gate + clamped LME tie): consensus_objective=0.7256\n  Objective values:\n    objective_0: 20.953823\n    objective_1: 8.782351\n    objective_2: 19.470415\n    objective_3: 11.211329\n    objective_4: 32.912523\n    objective_5: 13.878516\n    objective_6: 6.609713\n    objective_7: 14.889518\n    objective_8: 6.418899\n    objective_9: 18.396577\n    objective_10: 14.786481\n    objective_11: 6.979875\n    objective_12: 14.568341\n    objective_13: 6.947084\n    objective_14: 7.685336\n    objective_15: 14.941204\n    objective_16: 11.116019\n    objective_17: 446.469014\n    objective_18: 519.268874\n    objective_19: -816.200282\n    objective_20: 213.970638\n    objective_21: -7.194918\n    objective_22: -7.675338\n    objective_23: -5.112941\n    objective_24: -8.230288\n    objective_25: -3.880527\n    objective_26: 125.484580\n    objective_27: 1.414275\n    objective_28: 126.191269\n    objective_29: 34.725189\n    objective_30: 34.163778\n    objective_31: -225.996197\n    objective_32: 7.779870\n    objective_33: -115.449242\n    objective_34: -224.051395\n    objective_35: -225.026839\n  Experiments:\n[\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 132,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 239,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 672,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1374,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1557,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3583,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 300,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5255,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 299 (Over-narrow near-γ release regresses): consensus_objective=0.5358\n  Objective values:\n    objective_0: 10.460554\n    objective_1: 7.551465\n    objective_2: 9.047980\n    objective_3: 6.827330\n    objective_4: 22.266381\n    objective_5: 12.007863\n    objective_6: 5.972791\n    objective_7: 5.698239\n    objective_8: 5.623593\n    objective_9: 11.524725\n    objective_10: 13.172745\n    objective_11: 6.185767\n    objective_12: 8.450082\n    objective_13: 6.437209\n    objective_14: 7.113136\n    objective_15: 5.751543\n    objective_16: 9.662904\n    objective_17: 514.129486\n    objective_18: 512.626573\n    objective_19: -1394.302090\n    objective_20: 206.424258\n    objective_21: -7.895227\n    objective_22: -8.190641\n    objective_23: -4.462570\n    objective_24: -8.522241\n    objective_25: -4.315158\n    objective_26: 76.952205\n    objective_27: 0.520868\n    objective_28: 85.704542\n    objective_29: 29.144961\n    objective_30: 28.533162\n    objective_31: -319.996285\n    objective_32: 10.950613\n    objective_33: -242.176347\n    objective_34: -318.187281\n    objective_35: -316.876273\n  Experiments:\n[\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 160,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 237,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 357,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 767,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1196,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1665,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2774,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 299,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4789,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\",\n  \"objective_code\": \"import os\\nimport math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _logsumexp(a: np.ndarray) -> float:\\n    a = np.asarray(a, dtype=float)\\n    m = float(np.max(a))\\n    return m + float(np.log(np.sum(np.exp(a - m))))\\n\\n\\ndef _smoothmax(vals, tau: float = 0.15) -> float:\\n    \\\"\\\"\\\"Smooth max of real numbers (tau in same units).\\\"\\\"\\\"\\n    v = np.asarray(list(vals), dtype=float)\\n    if v.size == 0:\\n        return 0.0\\n    tau = float(max(tau, 1e-9))\\n    return float(tau * _logsumexp(v / tau))\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\\n    \\\"\\\"\\\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\\\"\\\"\\\"\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_current_caps(results):\\n    # Current evaluation cap (schedule_low/medium/high)\\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\\n    if 'high' in fset:\\n        return 2560, 1e6\\n    if 'medium' in fset:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _group_by_N(results):\\n    byN = {}\\n    for r in results or []:\\n        if not isinstance(r, dict) or 'N' not in r:\\n            continue\\n        try:\\n            N = int(r['N'])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n    return byN\\n\\n\\ndef _is_pass(r) -> bool:\\n    try:\\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\\n    except Exception:\\n        return False\\n\\n\\ndef _best_pass_medians(runs_at_N):\\n    \\\"\\\"\\\"Return array of median_step for passing runs only (schedule-faithful).\\\"\\\"\\\"\\n    meds = []\\n    for rr in runs_at_N:\\n        if not _is_pass(rr):\\n            continue\\n        try:\\n            m = float(rr.get('median_step', np.nan))\\n        except Exception:\\n            continue\\n        if np.isfinite(m) and m > 0:\\n            meds.append(float(m))\\n    return np.asarray(meds, dtype=float)\\n\\n\\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\\n    \\\"\\\"\\\"Conservative: max predicted log(y) among tail-window log-log fits.\\\"\\\"\\\"\\n    Ns = np.asarray(Ns, dtype=float)\\n    ys = np.asarray(ys, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logY = np.log(np.maximum(ys, 1e-12))\\n\\n    worst = -1e300\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logY[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\\n        else:\\n            pred = float(logY[-1])\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\\n    \\\"\\\"\\\"0 when ratio<=safety; smooth in log-space when above.\\\"\\\"\\\"\\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\\n    return float(tau * _softplus(z / max(tau, 1e-12)))\\n\\n\\ndef _obj_v1(results):\\n    \\\"\\\"\\\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\\\"\\\"\\\"\\n    byN = _group_by_N(results)\\n    if not byN:\\n        return 1e6\\n\\n    # Current schedule prefix we can clear (schedule-faithful)\\n    N_cap_cur, cap_cur = _infer_current_caps(results)\\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\\n\\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\\n    for N in sched_cur:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pass_meds = _best_pass_medians(runs)\\n        if pass_meds.size == 0:\\n            break\\n        med = float(np.median(pass_meds))\\n        bud = schedule_budget(N, cap=cap_cur)\\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\\n\\n    if not cleared:\\n        # no cleared level: clearly bad but smooth-ish\\n        N0 = float(min(byN.keys()))\\n        return float(5e5 + 1e2 * math.log1p(N0))\\n\\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\\n    meds = np.array([c['med'] for c in cleared], dtype=float)\\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\\n\\n    N_max = float(Ns[-1])\\n\\n    # Reach-dominant term\\n    reach_term = -N_max\\n\\n    # --- tail fit support (use only cleared successes) ---\\n    tfit = int(min(7, len(Ns)))\\n    Ns_t = Ns[-tfit:]\\n    meds_t = meds[-tfit:]\\n\\n    def pred_med(Nq: float) -> float:\\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\\n\\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\\n    lastk = int(min(3, len(Ns)))\\n    ratios_last = []\\n    for i in range(-lastk, 0):\\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\\n\\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\\n    cap_hi = 1e6\\n    sched_full = _schedule_Ns(N_cap=2560)\\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\\n    next2 = []\\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\\n        next2.append(float(sched_full[j]))\\n\\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\\n    for crit in (1810.0, 2560.0):\\n        if crit > N_max and crit not in next2:\\n            next2.append(crit)\\n    # keep only two most relevant (prefer (1810,2560) if present)\\n    next2 = sorted(set(next2))\\n    # prioritize largest two targets (tends to pick 1810/2560)\\n    next2 = next2[-2:] if len(next2) > 2 else next2\\n\\n    ratios_future = []\\n    for Nt in next2:\\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\\n\\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\\n\\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\\n    def ratio_hi(Nq: float) -> float:\\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\\n        # if we have cleared this N, use observed med; else predicted\\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\\n\\n    r905 = ratio_hi(905.0)\\n    r1280 = ratio_hi(1280.0)\\n    r1810 = ratio_hi(1810.0)\\n\\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\\n\\n    # penalize upward jumps in log(ratio)\\n    hazard = (\\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\\n    )\\n\\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\\n    stab = 0.0\\n    wsum = 0.0\\n    for N, runs in byN.items():\\n        if len(runs) < 2:\\n            continue\\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\\n        p = float(np.mean(passes))\\n        mix = 4.0 * p * (1.0 - p)  # 0..1\\n\\n        # headroom from passing runs only\\n        med_pass = []\\n        for r in runs:\\n            if not _is_pass(r):\\n                continue\\n            try:\\n                m = float(r.get('median_step', np.nan))\\n            except Exception:\\n                continue\\n            if np.isfinite(m) and m > 0:\\n                med_pass.append(float(m))\\n        if len(med_pass) >= 2:\\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\\n            mad = float(np.median(np.abs(lr - np.median(lr))))\\n        else:\\n            mad = 0.0\\n\\n        # emphasize bigger N repeats\\n        wN = float(math.log1p(max(N, 1.0)))\\n        stab += wN * (1.2 * mix + 0.8 * mad)\\n        wsum += wN\\n\\n    stab_pen = float(stab / max(wsum, 1e-12))\\n\\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\\n    obj = (\\n        reach_term\\n        + 220.0 * smmax_log_ratio\\n        + 140.0 * hazard\\n        + 80.0 * stab_pen\\n    )\\n    return float(obj)\\n\\n\\ndef _obj_v2(results):\\n    \\\"\\\"\\\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\\\"\\\"\\\"\\n    v = float(_obj_v1(results))\\n    # amplify tail readiness when already past 640\\n    byN = _group_by_N(results)\\n    N_cap_cur, cap_cur = _infer_current_caps(results)\\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\\n    N_max = 0.0\\n    for N in sched_cur:\\n        runs = byN.get(int(N))\\n        if runs is None or _best_pass_medians(runs).size == 0:\\n            break\\n        N_max = float(N)\\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\\n    return float(v + 120.0 * g)\\n\\n\\ndef _obj_v3(results):\\n    \\\"\\\"\\\"Robustness-forward: upweight repeat stability penalties.\\\"\\\"\\\"\\n    base = _obj_v1(results)\\n    # add extra stability weight if repeats exist\\n    byN = _group_by_N(results)\\n    rep = any(len(v) >= 2 for v in byN.values())\\n    return float(base + (120.0 if rep else 0.0))\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\\n    if variant == 2:\\n        return _obj_v2(experiment_results)\\n    if variant == 3:\\n        return _obj_v3(experiment_results)\\n    return _obj_v1(experiment_results)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T15:47:18.121444Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_6.json <==
{
  "objective_round_id": 6,
  "model_name": "gpt-5.2",
  "current_objective_id": 36,
  "new_objective_id": 37,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the frontier and just beyond it. Concretely: (1) reach-dominant cleared-schedule-N, with a smooth-max tie-break over the last 3 cleared ratios plus conservative worst-window predicted ratios at the next two scheduled Ns (prioritize 1280→1810→2560); (2) a ‘hazard’ objective that penalizes sharp increases in log(median/schedule_budget) across the tail transitions (905→1280, 1280→1810) using observed-or-conservative-predicted ratios; (3) optionally a repeat-stability tie-break that penalizes mixed pass/fail across repeats at the same N but otherwise uses only passing runs’ ratios—keep it small so it cannot dominate reach/headroom.",
  "plan": {
    "objective_description": "Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (pass iff unsolved_fraction<0.5; do not grade u below 0.5) and that explicitly minimize (median_step / schedule_budget) headroom at the frontier and just beyond it. Concretely: (1) reach-dominant cleared-schedule-N, with a smooth-max tie-break over the last 3 cleared ratios plus conservative worst-window predicted ratios at the next two scheduled Ns (prioritize 1280→1810→2560); (2) a ‘hazard’ objective that penalizes sharp increases in log(median/schedule_budget) across the tail transitions (905→1280, 1280→1810) using observed-or-conservative-predicted ratios; (3) optionally a repeat-stability tie-break that penalizes mixed pass/fail across repeats at the same N but otherwise uses only passing runs’ ratios—keep it small so it cannot dominate reach/headroom.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n- Objective 35: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n**Objective 36 (CURRENT):** Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 329 (xl-adaptive window temp: mid-N win): consensus_objective=0.2013\n  Objective values:\n    objective_0: 7.490654\n    objective_1: 7.456669\n    objective_2: 6.951407\n    objective_3: 6.648270\n    objective_4: 19.198586\n    objective_5: 13.264031\n    objective_6: 7.629667\n    objective_7: 5.439787\n    objective_8: 5.571873\n    objective_9: 6.089809\n    objective_10: 13.820528\n    objective_11: 6.270645\n    objective_12: 6.838326\n    objective_13: 6.226324\n    objective_14: 7.022092\n    objective_15: 5.577413\n    objective_16: 11.286034\n    objective_17: 954.115668\n    objective_18: 553.925229\n    objective_19: -2368.554922\n    objective_20: 45.078543\n    objective_21: -8.929930\n    objective_22: -9.626953\n    objective_23: 0.907070\n    objective_24: -8.822278\n    objective_25: 3.966231\n    objective_26: 19.349877\n    objective_27: 3.946379\n    objective_28: 10.541138\n    objective_29: 14.311414\n    objective_30: 13.599200\n    objective_31: -904.995138\n    objective_32: 28.190244\n    objective_33: -683.630207\n    objective_34: -898.189505\n    objective_35: -772.396207\n    objective_36: 4891.819694\n  Experiments:\n[\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 171,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 247,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 540,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 651,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 962,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2420,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4466,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9356,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18272,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 329,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70150,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 328 (xl-gated amp floor regresses): consensus_objective=0.1560\n  Objective values:\n    objective_0: 6.914183\n    objective_1: 7.165234\n    objective_2: 6.514981\n    objective_3: 6.545070\n    objective_4: 18.812470\n    objective_5: 12.003775\n    objective_6: 7.755395\n    objective_7: 5.124326\n    objective_8: 5.302114\n    objective_9: 6.030664\n    objective_10: 13.402356\n    objective_11: 6.107552\n    objective_12: 6.699506\n    objective_13: 6.141069\n    objective_14: 6.842715\n    objective_15: 5.266886\n    objective_16: 10.524298\n    objective_17: 943.617296\n    objective_18: 547.384771\n    objective_19: -2356.767702\n    objective_20: 44.955715\n    objective_21: -9.124074\n    objective_22: -10.168399\n    objective_23: -1.291134\n    objective_24: -9.225110\n    objective_25: 0.946748\n    objective_26: 14.292373\n    objective_27: 3.037493\n    objective_28: 9.363382\n    objective_29: 14.052268\n    objective_30: 13.349269\n    objective_31: -904.995389\n    objective_32: 24.013973\n    objective_33: -726.512743\n    objective_34: -900.765333\n    objective_35: -798.087592\n    objective_36: 3303.225396\n  Experiments:\n[\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 120,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 156,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 232,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 500,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 740,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 837,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1258,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2009,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2927,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6340,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13226,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 328,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41271,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 327 (Soft-cap window: still mixed scaling): consensus_objective=0.2880\n  Objective values:\n    objective_0: 9.667420\n    objective_1: 7.587737\n    objective_2: 7.059379\n    objective_3: 8.542507\n    objective_4: 20.350259\n    objective_5: 13.264546\n    objective_6: 6.421365\n    objective_7: 5.722029\n    objective_8: 5.645518\n    objective_9: 6.415131\n    objective_10: 14.310037\n    objective_11: 6.237059\n    objective_12: 6.928168\n    objective_13: 6.355520\n    objective_14: 7.103828\n    objective_15: 5.782961\n    objective_16: 10.860408\n    objective_17: 770.156218\n    objective_18: 546.279285\n    objective_19: -2185.711423\n    objective_20: 48.839649\n    objective_21: -8.778212\n    objective_22: -9.678170\n    objective_23: -1.110031\n    objective_24: -8.831959\n    objective_25: 0.243359\n    objective_26: 42.743674\n    objective_27: 2.372112\n    objective_28: 22.395764\n    objective_29: 19.393067\n    objective_30: 18.680600\n    objective_31: -639.995504\n    objective_32: 24.773785\n    objective_33: -455.360815\n    objective_34: -635.789807\n    objective_35: -596.933315\n    objective_36: 3043.541587\n  Experiments:\n[\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 95,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 206,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 307,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 670,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1238,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2975,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5437,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10203,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 327,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28869,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 326 (Stretched-exp amp_norm (log-xl)): consensus_objective=0.5539\n  Objective values:\n    objective_0: 12.547978\n    objective_1: 7.281861\n    objective_2: 10.140301\n    objective_3: 6.731019\n    objective_4: 23.430755\n    objective_5: 11.291632\n    objective_6: 5.716903\n    objective_7: 7.211686\n    objective_8: 5.304889\n    objective_9: 11.420843\n    objective_10: 13.052930\n    objective_11: 5.986262\n    objective_12: 8.270239\n    objective_13: 6.400117\n    objective_14: 6.894249\n    objective_15: 7.214308\n    objective_16: 9.030930\n    objective_17: 505.097870\n    objective_18: 515.360686\n    objective_19: -1453.943936\n    objective_20: 206.339481\n    objective_21: -7.836714\n    objective_22: -8.707106\n    objective_23: -2.634473\n    objective_24: -8.145622\n    objective_25: -1.777698\n    objective_26: 83.581306\n    objective_27: 1.544795\n    objective_28: 85.436342\n    objective_29: 28.921634\n    objective_30: 28.300423\n    objective_31: -319.996446\n    objective_32: 12.491738\n    objective_33: -240.738098\n    objective_34: -316.293750\n    objective_35: -315.307117\n    objective_36: 1431.599168\n  Experiments:\n[\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 165,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 246,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 411,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 454,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 748,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1345,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1578,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 326,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3448,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 325 (Capped-logit window: mixed scaling): consensus_objective=0.2525\n  Objective values:\n    objective_0: 8.304391\n    objective_1: 7.656633\n    objective_2: 6.465247\n    objective_3: 8.485579\n    objective_4: 19.350901\n    objective_5: 13.204170\n    objective_6: 6.377828\n    objective_7: 5.450870\n    objective_8: 5.645457\n    objective_9: 6.418820\n    objective_10: 14.292672\n    objective_11: 6.329297\n    objective_12: 6.924510\n    objective_13: 6.374423\n    objective_14: 7.154794\n    objective_15: 5.541189\n    objective_16: 10.846839\n    objective_17: 769.724205\n    objective_18: 549.438725\n    objective_19: -2192.735129\n    objective_20: 48.787209\n    objective_21: -8.860287\n    objective_22: -9.680997\n    objective_23: -3.597415\n    objective_24: -9.342504\n    objective_25: -1.974811\n    objective_26: 36.293469\n    objective_27: 1.418093\n    objective_28: 21.939874\n    objective_29: 19.389712\n    objective_30: 18.641599\n    objective_31: -639.995555\n    objective_32: 19.915383\n    objective_33: -458.237054\n    objective_34: -638.087685\n    objective_35: -610.932735\n    objective_36: 1206.781582\n  Experiments:\n[\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 60,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 142,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 223,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 411,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 747,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2709,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5415,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12169,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 325,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25820,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 324 (amp_norm floor regresses low-N): consensus_objective=0.5472\n  Objective values:\n    objective_0: 12.613564\n    objective_1: 7.300244\n    objective_2: 10.525171\n    objective_3: 6.632549\n    objective_4: 23.796420\n    objective_5: 11.384864\n    objective_6: 7.986899\n    objective_7: 8.767772\n    objective_8: 5.302239\n    objective_9: 11.224546\n    objective_10: 12.936543\n    objective_11: 5.990806\n    objective_12: 7.975786\n    objective_13: 6.273753\n    objective_14: 6.753457\n    objective_15: 8.779531\n    objective_16: 9.067603\n    objective_17: 506.033454\n    objective_18: 517.034766\n    objective_19: -1422.078964\n    objective_20: 206.573591\n    objective_21: -7.793744\n    objective_22: -8.701883\n    objective_23: -2.988156\n    objective_24: -8.316878\n    objective_25: -1.641176\n    objective_26: 77.982115\n    objective_27: 1.418265\n    objective_28: 85.525742\n    objective_29: 28.971419\n    objective_30: 28.376039\n    objective_31: -319.996388\n    objective_32: 13.904791\n    objective_33: -238.351503\n    objective_34: -317.778207\n    objective_35: -315.637805\n    objective_36: 1209.395074\n  Experiments:\n[\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 188,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 328,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 353,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 587,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 660,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 902,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1984,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 324,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3895,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 323 (Global tie-aware xs hurts scaling): consensus_objective=0.8601\n  Objective values:\n    objective_0: 32.569212\n    objective_1: 9.287068\n    objective_2: 33.833621\n    objective_3: 15.994075\n    objective_4: 33.601453\n    objective_5: 16.578024\n    objective_6: 8.112589\n    objective_7: 30.258704\n    objective_8: 7.016788\n    objective_9: 25.250861\n    objective_10: 15.634469\n    objective_11: 12.101482\n    objective_12: 23.151670\n    objective_13: 7.174416\n    objective_14: 7.698149\n    objective_15: 30.224363\n    objective_16: 12.289793\n    objective_17: 391.573784\n    objective_18: 566.788745\n    objective_19: -249.523286\n    objective_20: 221.671936\n    objective_21: -6.606969\n    objective_22: -7.169910\n    objective_23: -3.152830\n    objective_24: -7.448806\n    objective_25: -1.644727\n    objective_26: 189.055563\n    objective_27: 1.858417\n    objective_28: 167.438225\n    objective_29: 39.944292\n    objective_30: 39.387345\n    objective_31: -159.996113\n    objective_32: 10.812025\n    objective_33: -58.953500\n    objective_34: -156.413074\n    objective_35: -158.932985\n    objective_36: 3498.835045\n  Experiments:\n[\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 162,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 361,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 918,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2239,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 323,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5928,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 322 (Tunable amp_p: plateau unchanged): consensus_objective=0.1207\n  Objective values:\n    objective_0: 6.209312\n    objective_1: 7.018618\n    objective_2: 5.937451\n    objective_3: 6.495431\n    objective_4: 18.689314\n    objective_5: 11.566277\n    objective_6: 6.666093\n    objective_7: 4.967428\n    objective_8: 5.187005\n    objective_9: 6.012617\n    objective_10: 13.404187\n    objective_11: 5.974463\n    objective_12: 6.656874\n    objective_13: 6.098648\n    objective_14: 6.819067\n    objective_15: 5.110347\n    objective_16: 10.225419\n    objective_17: 938.508737\n    objective_18: 538.355778\n    objective_19: -2406.609031\n    objective_20: 44.913557\n    objective_21: -9.226173\n    objective_22: -10.179530\n    objective_23: -3.103424\n    objective_24: -9.888409\n    objective_25: 0.466862\n    objective_26: 8.478663\n    objective_27: 2.466513\n    objective_28: 8.963983\n    objective_29: 13.986111\n    objective_30: 13.265188\n    objective_31: -904.995559\n    objective_32: 18.096206\n    objective_33: -747.258989\n    objective_34: -903.508992\n    objective_35: -815.146092\n    objective_36: 1861.791885\n  Experiments:\n[\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 193,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 266,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 419,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 497,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 835,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1934,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4480,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13675,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 322,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28192,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 320 (Over-damped xl-tail release): consensus_objective=0.3486\n  Objective values:\n    objective_0: 11.506016\n    objective_1: 7.467174\n    objective_2: 10.861680\n    objective_3: 9.934015\n    objective_4: 24.115712\n    objective_5: 14.456934\n    objective_6: 10.920533\n    objective_7: 10.513801\n    objective_8: 5.840828\n    objective_9: 6.588949\n    objective_10: 14.475147\n    objective_11: 6.191560\n    objective_12: 7.670483\n    objective_13: 6.359027\n    objective_14: 7.207929\n    objective_15: 10.595627\n    objective_16: 11.386971\n    objective_17: 777.908335\n    objective_18: 572.576762\n    objective_19: -2133.964705\n    objective_20: 49.285973\n    objective_21: -8.245479\n    objective_22: -9.148629\n    objective_23: 1.911403\n    objective_24: -8.395991\n    objective_25: 3.478584\n    objective_26: 40.122823\n    objective_27: 4.262443\n    objective_28: 28.216418\n    objective_29: 19.295683\n    objective_30: 18.591382\n    objective_31: -639.995207\n    objective_32: 28.266084\n    objective_33: -439.779237\n    objective_34: -633.819183\n    objective_35: -582.601833\n    objective_36: 5184.863803\n  Experiments:\n[\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 144,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 142,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 348,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 521,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1130,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2482,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4402,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15729,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 320,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58343,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 319 (Warp-t only regresses at high N): consensus_objective=0.6819\n  Objective values:\n    objective_0: 15.482643\n    objective_1: 7.506995\n    objective_2: 15.003409\n    objective_3: 6.963844\n    objective_4: 28.815427\n    objective_5: 13.700582\n    objective_6: 9.255833\n    objective_7: 13.264294\n    objective_8: 5.777496\n    objective_9: 11.161223\n    objective_10: 13.394970\n    objective_11: 6.092012\n    objective_12: 7.973895\n    objective_13: 6.438042\n    objective_14: 6.951274\n    objective_15: 13.276058\n    objective_16: 10.073449\n    objective_17: 519.094429\n    objective_18: 546.441727\n    objective_19: -1406.971981\n    objective_20: 206.767679\n    objective_21: -7.532295\n    objective_22: -8.135311\n    objective_23: 1.402668\n    objective_24: -7.451006\n    objective_25: 3.313722\n    objective_26: 88.647782\n    objective_27: 3.137176\n    objective_28: 86.298942\n    objective_29: 29.212290\n    objective_30: 28.555634\n    objective_31: -319.996068\n    objective_32: 22.264810\n    objective_33: -172.194667\n    objective_34: -312.873399\n    objective_35: -308.982072\n    objective_36: 4348.246525\n  Experiments:\n[\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 205,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 362,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 694,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1401,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2452,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 319,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7761,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _logsumexp(a: np.ndarray) -> float:\\n    a = np.asarray(a, dtype=float)\\n    m = float(np.max(a))\\n    return m + float(np.log(np.sum(np.exp(a - m))))\\n\\n\\ndef _smoothmax(vals, tau: float = 0.25) -> float:\\n    v = np.asarray(list(vals), dtype=float)\\n    if v.size == 0:\\n        return 0.0\\n    tau = float(max(tau, 1e-9))\\n    return float(tau * _logsumexp(v / tau))\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_caps(results):\\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\\n    if 'high' in fset:\\n        return 2560, 1e6\\n    if 'medium' in fset:\\n        return 1280, 1e5\\n    if 'low' in fset:\\n        return 640, 1e4\\n\\n    # fallback by observed max_steps\\n    mx = 0.0\\n    for r in results or []:\\n        try:\\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\\n        except Exception:\\n            pass\\n    if mx >= 1e6:\\n        return 2560, 1e6\\n    if mx >= 1e5:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _group_by_N(results):\\n    byN = {}\\n    for r in results or []:\\n        if not isinstance(r, dict) or 'N' not in r:\\n            continue\\n        try:\\n            N = int(r['N'])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n    return byN\\n\\n\\ndef _is_pass(r) -> bool:\\n    try:\\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\\n    except Exception:\\n        return False\\n\\n\\ndef _pass_medians(runs_at_N):\\n    meds = []\\n    for rr in runs_at_N:\\n        if not _is_pass(rr):\\n            continue\\n        try:\\n            m = float(rr.get('median_step', np.nan))\\n        except Exception:\\n            continue\\n        if np.isfinite(m) and m > 0:\\n            meds.append(float(m))\\n    return np.asarray(meds, dtype=float)\\n\\n\\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\\n    Ns = np.asarray(Ns, dtype=float)\\n    meds = np.asarray(meds, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logM = np.log(np.maximum(meds, 1.0))\\n\\n    worst = -1e300\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logM[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\\n        else:\\n            # single-point: assume quadratic scaling (conservative but not explosive)\\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    byN = _group_by_N(experiment_results)\\n    if not byN:\\n        return 1e6\\n\\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\\n\\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\\n    cleared = []  # (N, med_pass)\\n    for N in sched_cur:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pm = _pass_medians(runs)\\n        if pm.size == 0:\\n            break\\n        cleared.append((float(N), float(np.median(pm))))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys()))\\n        return float(5e5 + 100.0 * math.log1p(N0))\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\\n    N_cleared = float(Ns[-1])\\n\\n    # primary reach (dominant)\\n    reach_term = -N_cleared\\n\\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\\n    k_last = int(min(3, len(Ns)))\\n    logs = []\\n    for i in range(-k_last, 0):\\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\\n        r = float(meds[i] / max(bud, 1.0))\\n        r = float(np.clip(r, 0.05, 5.0))\\n        logs.append(math.log(r))\\n\\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\\n    cap_hi = 1e6\\n    sched_full = _schedule_Ns(N_cap=2560)\\n\\n    # choose next2 with priority on critical Ns\\n    crit = [1280.0, 1810.0, 2560.0]\\n    cand = [c for c in crit if c > N_cleared]\\n    next2 = cand[:2]\\n    if len(next2) < 2:\\n        for n in sched_full:\\n            if float(n) > N_cleared and float(n) not in next2:\\n                next2.append(float(n))\\n            if len(next2) >= 2:\\n                break\\n\\n    # local tail fit uses only cleared successes\\n    tfit = int(min(7, len(Ns)))\\n    Ns_t = Ns[-tfit:]\\n    meds_t = meds[-tfit:]\\n\\n    # gate: don't over-weight far-future when we're still below 640\\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\\n\\n    for Nt in next2:\\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\\n        r = float(pred_med / max(bud, 1.0))\\n        r = float(np.clip(r, 0.05, 5.0))\\n        logs.append(math.log(r))\\n\\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\\n\\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\\n    def _ratio_hi_at(Nq: float) -> float:\\n        # use observed if cleared contains Nq; else conservative prediction\\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\\n        if idx.size:\\n            m = float(meds[int(idx[-1])])\\n        else:\\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\\n\\n    r905 = _ratio_hi_at(905.0)\\n    r1280 = _ratio_hi_at(1280.0)\\n    r1810 = _ratio_hi_at(1810.0)\\n\\n    d1 = math.log(r1280) - math.log(r905)\\n    d2 = math.log(r1810) - math.log(r1280)\\n\\n    thr, scl = 0.10, 0.06\\n    hazard = (\\n        1.0 * _softplus((d1 - thr) / scl)\\n        + 1.4 * _softplus((d2 - thr) / scl)\\n    )\\n    hazard *= g_future\\n\\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\\n    stab_num = 0.0\\n    stab_den = 0.0\\n    for N, runs in byN.items():\\n        if len(runs) < 2:\\n            continue\\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\\n        p = float(np.mean(passes))\\n        mix = 4.0 * p * (1.0 - p)  # 0..1\\n\\n        bud = schedule_budget(int(N), cap=cap_hi)\\n        lr = []\\n        for r in runs:\\n            if not _is_pass(r):\\n                continue\\n            try:\\n                m = float(r.get('median_step', np.nan))\\n            except Exception:\\n                continue\\n            if np.isfinite(m) and m > 0:\\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\\n                lr.append(math.log(rr))\\n        if len(lr) >= 2:\\n            lr = np.asarray(lr, dtype=float)\\n            mad = float(np.median(np.abs(lr - np.median(lr))))\\n        else:\\n            mad = 0.0\\n\\n        wN = float(math.log1p(max(N, 1.0)))\\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\\n        stab_den += wN\\n\\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\\n\\n    # combine (reach dominates; tie-breaks are O(1–10))\\n    obj = (\\n        reach_term\\n        + 25.0 * smmax_log_ratio\\n        + 8.0 * hazard\\n        + 1.5 * stab_pen\\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\\n    )\\n\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-20T07:25:54.306847Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_7.json <==
{
  "objective_round_id": 7,
  "model_name": "gpt-5.2",
  "current_objective_id": 37,
  "new_objective_id": 38,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max_steps), specifically minimizing a smooth-max of median_step/schedule_budget over {last 3 cleared, predicted at 2560} with a conservative worst-window tail fit. Add an explicit tail-local exponent constraint consistent with the schedule geometry (penalize local k = d log(med)/d log(N) > 2 over the last 2–4 cleared levels) and a post-1280 “budget-cliff” hazard term emphasizing jumps 905→1280 and 1280→1810 (and 1810→2560 predicted). Ensure no graded penalty for uf=0.49 anywhere; only use failures (uf>=0.5) for a single censor-consistency lower-bound check.",
  "plan": {
    "objective_description": "Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.",
    "objective_code": "import os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new schedule-faithful objectives that (1) use ONLY pass/fail (uf<0.5) for reach, but (2) sharply optimize headroom for the next scheduled level(s) under the *schedule budget* (not run max_steps), specifically minimizing a smooth-max of median_step/schedule_budget over {last 3 cleared, predicted at 2560} with a conservative worst-window tail fit. Add an explicit tail-local exponent constraint consistent with the schedule geometry (penalize local k = d log(med)/d log(N) > 2 over the last 2–4 cleared levels) and a post-1280 “budget-cliff” hazard term emphasizing jumps 905→1280 and 1280→1810 (and 1810→2560 predicted). Ensure no graded penalty for uf=0.49 anywhere; only use failures (uf>=0.5) for a single censor-consistency lower-bound check.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n- Objective 35: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 36: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n**Objective 37 (CURRENT):** Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 350 (Near-γ softmin monitor regresses): consensus_objective=0.8069\n  Objective values:\n    objective_0: 30.210497\n    objective_1: 8.751800\n    objective_2: 30.930062\n    objective_3: 19.349328\n    objective_4: 33.538613\n    objective_5: 15.391259\n    objective_6: 7.465755\n    objective_7: 27.034387\n    objective_8: 6.750163\n    objective_9: 26.411944\n    objective_10: 17.124612\n    objective_11: 6.884329\n    objective_12: 23.372161\n    objective_13: 7.082515\n    objective_14: 7.595195\n    objective_15: 27.047678\n    objective_16: 11.592375\n    objective_17: 380.101015\n    objective_18: 550.345219\n    objective_19: -385.455144\n    objective_20: 221.449221\n    objective_21: -6.685250\n    objective_22: -7.201598\n    objective_23: -6.222569\n    objective_24: -8.253917\n    objective_25: -2.351904\n    objective_26: 183.186350\n    objective_27: 2.450319\n    objective_28: 166.947425\n    objective_29: 39.687466\n    objective_30: 39.125558\n    objective_31: -159.996365\n    objective_32: 2.637867\n    objective_33: -106.989593\n    objective_34: -158.186516\n    objective_35: -159.817610\n    objective_36: 2203.681611\n    objective_37: -151.531035\n  Experiments:\n[\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 106,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 88,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 188,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 269,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 813,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2676,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 350,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3474,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 349 (gxl smoothing lagged the win): consensus_objective=0.5062\n  Objective values:\n    objective_0: 11.984056\n    objective_1: 6.803691\n    objective_2: 10.365061\n    objective_3: 6.554224\n    objective_4: 23.539517\n    objective_5: 10.625956\n    objective_6: 5.435423\n    objective_7: 6.989760\n    objective_8: 5.218691\n    objective_9: 11.412198\n    objective_10: 12.615003\n    objective_11: 5.795245\n    objective_12: 8.154740\n    objective_13: 6.319664\n    objective_14: 6.950226\n    objective_15: 7.065257\n    objective_16: 9.048431\n    objective_17: 503.809751\n    objective_18: 499.364371\n    objective_19: -1359.537884\n    objective_20: 206.224204\n    objective_21: -7.906541\n    objective_22: -9.183132\n    objective_23: -4.815331\n    objective_24: -8.635390\n    objective_25: -5.416422\n    objective_26: 78.912707\n    objective_27: 0.865655\n    objective_28: 85.372142\n    objective_29: 28.706688\n    objective_30: 28.108814\n    objective_31: -319.996506\n    objective_32: 7.235152\n    objective_33: -277.756114\n    objective_34: -318.257869\n    objective_35: -317.317642\n    objective_36: 235.870288\n    objective_37: -345.711261\n  Experiments:\n[\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 88,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 156,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 275,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 438,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 687,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 807,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 970,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1579,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1884,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 349,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3127,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 348 (Persistent tail-temp gate regressed): consensus_objective=0.6366\n  Objective values:\n    objective_0: 15.699507\n    objective_1: 7.345213\n    objective_2: 15.214222\n    objective_3: 6.929273\n    objective_4: 28.598094\n    objective_5: 13.197973\n    objective_6: 6.486864\n    objective_7: 12.860033\n    objective_8: 5.696832\n    objective_9: 11.266217\n    objective_10: 13.366549\n    objective_11: 6.608104\n    objective_12: 8.098158\n    objective_13: 6.374605\n    objective_14: 6.865817\n    objective_15: 12.838385\n    objective_16: 9.807023\n    objective_17: 516.334001\n    objective_18: 540.255664\n    objective_19: -1450.759322\n    objective_20: 206.718773\n    objective_21: -7.584297\n    objective_22: -8.177667\n    objective_23: -1.659078\n    objective_24: -8.449763\n    objective_25: 2.629043\n    objective_26: 79.200690\n    objective_27: 2.341911\n    objective_28: 85.896342\n    objective_29: 29.157669\n    objective_30: 28.495925\n    objective_31: -319.996200\n    objective_32: 13.388600\n    objective_33: -169.528893\n    objective_34: -316.711706\n    objective_35: -314.241268\n    objective_36: 2012.071119\n    objective_37: -316.060747\n  Experiments:\n[\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 133,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 150,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 412,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 609,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1053,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3186,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 348,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5748,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 347 (XL-adaptive floor mix is brittle): consensus_objective=0.0359\n  Objective values:\n    objective_0: 4.926827\n    objective_1: 6.784887\n    objective_2: 5.555182\n    objective_3: 6.915366\n    objective_4: 18.562056\n    objective_5: 11.198061\n    objective_6: 5.968799\n    objective_7: 4.888806\n    objective_8: 5.179165\n    objective_9: 5.942009\n    objective_10: 13.996836\n    objective_11: 5.961266\n    objective_12: 6.918225\n    objective_13: 5.892260\n    objective_14: 6.856361\n    objective_15: 5.159984\n    objective_16: 10.903642\n    objective_17: 1490.883984\n    objective_18: 541.188068\n    objective_19: -2899.632006\n    objective_20: -9.432349\n    objective_21: -10.236401\n    objective_22: -11.650313\n    objective_23: -4.150262\n    objective_24: -10.829433\n    objective_25: -3.063935\n    objective_26: 30.923708\n    objective_27: 2.430435\n    objective_28: 3.035944\n    objective_29: 3.941227\n    objective_30: 3.116259\n    objective_31: -1809.994967\n    objective_32: 16.525958\n    objective_33: -1704.218407\n    objective_34: -1807.978259\n    objective_35: -1438.434805\n    objective_36: 1352.108037\n    objective_37: -1688.128098\n  Experiments:\n[\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 150,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 232,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 453,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 583,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 791,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 929,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1382,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 2344,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3047,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6662,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9550,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15802,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39448,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 347,\n    \"batch\": 100,\n    \"N\": 1810,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1000000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 116716,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 346 (Broad temp mask: better mid, weak tail): consensus_objective=0.2986\n  Objective values:\n    objective_0: 9.999795\n    objective_1: 7.224549\n    objective_2: 8.243672\n    objective_3: 8.844801\n    objective_4: 21.481173\n    objective_5: 13.069811\n    objective_6: 6.506347\n    objective_7: 7.400950\n    objective_8: 5.557135\n    objective_9: 6.412449\n    objective_10: 14.237510\n    objective_11: 6.015065\n    objective_12: 6.959711\n    objective_13: 6.274360\n    objective_14: 7.011420\n    objective_15: 7.452810\n    objective_16: 10.687140\n    objective_17: 767.585246\n    objective_18: 552.837051\n    objective_19: -2187.843314\n    objective_20: 48.920029\n    objective_21: -8.681654\n    objective_22: -9.679957\n    objective_23: -0.892659\n    objective_24: -8.791025\n    objective_25: 0.834124\n    objective_26: 40.809483\n    objective_27: 2.985581\n    objective_28: 23.244096\n    objective_29: 19.172790\n    objective_30: 18.482567\n    objective_31: -639.995520\n    objective_32: 25.446579\n    objective_33: -483.752270\n    objective_34: -636.024320\n    objective_35: -595.699674\n    objective_36: 3231.030155\n    objective_37: -550.409560\n  Experiments:\n[\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 120,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 128,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 205,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 319,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 547,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 947,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2817,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4411,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9947,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 346,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28874,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 345 (Floor mix ablation regresses): consensus_objective=0.1368\n  Objective values:\n    objective_0: 6.693579\n    objective_1: 6.931412\n    objective_2: 6.309243\n    objective_3: 6.469361\n    objective_4: 18.569785\n    objective_5: 10.878909\n    objective_6: 7.175853\n    objective_7: 4.846240\n    objective_8: 5.042772\n    objective_9: 5.991146\n    objective_10: 13.097820\n    objective_11: 5.953231\n    objective_12: 6.596255\n    objective_13: 6.053108\n    objective_14: 6.728284\n    objective_15: 4.988909\n    objective_16: 9.857320\n    objective_17: 933.508188\n    objective_18: 531.321957\n    objective_19: -2329.447275\n    objective_20: 44.886740\n    objective_21: -9.260567\n    objective_22: -10.666783\n    objective_23: -1.564839\n    objective_24: -9.235344\n    objective_25: 0.689613\n    objective_26: 14.050325\n    objective_27: 2.810831\n    objective_28: 8.734119\n    objective_29: 13.816698\n    objective_30: 13.103339\n    objective_31: -904.995608\n    objective_32: 22.452373\n    objective_33: -762.406322\n    objective_34: -901.506371\n    objective_35: -799.501712\n    objective_36: 3157.204017\n    objective_37: -777.442112\n  Experiments:\n[\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 140,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 499,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 662,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 987,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1032,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1399,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2044,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2832,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4330,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8409,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 345,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26074,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 344 (Near-γ xl-temp slice: too weak): consensus_objective=0.2858\n  Objective values:\n    objective_0: 9.204996\n    objective_1: 7.544538\n    objective_2: 6.869749\n    objective_3: 8.603250\n    objective_4: 19.913667\n    objective_5: 13.242668\n    objective_6: 6.411426\n    objective_7: 5.560850\n    objective_8: 5.631218\n    objective_9: 6.426264\n    objective_10: 14.390838\n    objective_11: 6.236078\n    objective_12: 6.937181\n    objective_13: 6.379018\n    objective_14: 7.026422\n    objective_15: 5.616191\n    objective_16: 10.787359\n    objective_17: 769.538895\n    objective_18: 543.304837\n    objective_19: -2239.874791\n    objective_20: 48.854132\n    objective_21: -8.750743\n    objective_22: -9.679674\n    objective_23: -1.392755\n    objective_24: -8.881941\n    objective_25: -0.140261\n    objective_26: 41.242772\n    objective_27: 2.330346\n    objective_28: 22.560631\n    objective_29: 19.343611\n    objective_30: 18.597457\n    objective_31: -639.995520\n    objective_32: 22.418380\n    objective_33: -472.578608\n    objective_34: -636.240847\n    objective_35: -598.498205\n    objective_36: 2809.212035\n    objective_37: -564.191811\n  Experiments:\n[\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 129,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 193,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 355,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 617,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1469,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2369,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5056,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10254,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 344,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28121,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 343 (GM floor-gate regresses speed): consensus_objective=0.6810\n  Objective values:\n    objective_0: 16.017752\n    objective_1: 6.976783\n    objective_2: 14.829117\n    objective_3: 10.162645\n    objective_4: 28.185471\n    objective_5: 11.008915\n    objective_6: 5.633759\n    objective_7: 10.624128\n    objective_8: 5.582353\n    objective_9: 17.279579\n    objective_10: 13.920015\n    objective_11: 5.944054\n    objective_12: 12.793981\n    objective_13: 6.486227\n    objective_14: 7.151977\n    objective_15: 10.656098\n    objective_16: 9.702175\n    objective_17: 427.303085\n    objective_18: 497.745971\n    objective_19: -811.780414\n    objective_20: 213.644211\n    objective_21: -7.506522\n    objective_22: -9.183899\n    objective_23: -6.899408\n    objective_24: -8.772003\n    objective_25: -8.565600\n    objective_26: 123.915941\n    objective_27: 0.210603\n    objective_28: 125.599869\n    objective_29: 33.857272\n    objective_30: 33.290484\n    objective_31: -225.996620\n    objective_32: 0.625678\n    objective_33: -212.833379\n    objective_34: -225.833122\n    objective_35: -225.904793\n    objective_36: -342.539305\n    objective_37: -257.449742\n  Experiments:\n[\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 173,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 293,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 473,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 708,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 853,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1218,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1983,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 343,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2298,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 342 (Cond xl-temp gating didn’t help tail): consensus_objective=0.3197\n  Objective values:\n    objective_0: 8.480783\n    objective_1: 7.530988\n    objective_2: 7.189021\n    objective_3: 8.949621\n    objective_4: 19.450350\n    objective_5: 13.360739\n    objective_6: 6.746761\n    objective_7: 5.735915\n    objective_8: 5.703793\n    objective_9: 6.436937\n    objective_10: 14.229481\n    objective_11: 6.253019\n    objective_12: 6.983065\n    objective_13: 6.389913\n    objective_14: 7.193447\n    objective_15: 5.816671\n    objective_16: 10.997551\n    objective_17: 772.186343\n    objective_18: 546.050800\n    objective_19: -2129.583495\n    objective_20: 48.978061\n    objective_21: -8.671630\n    objective_22: -9.673691\n    objective_23: 0.047090\n    objective_24: -8.646165\n    objective_25: 1.669069\n    objective_26: 42.592661\n    objective_27: 2.923025\n    objective_28: 23.741767\n    objective_29: 19.320190\n    objective_30: 18.611807\n    objective_31: -639.995414\n    objective_32: 24.199540\n    objective_33: -458.201018\n    objective_34: -634.895350\n    objective_35: -591.081771\n    objective_36: 3944.091861\n    objective_37: -523.701819\n  Experiments:\n[\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 91,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 173,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 259,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 405,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 789,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1692,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3034,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5073,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11355,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 342,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36084,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 341 (Weak-band threshold killed floor): consensus_objective=0.9870\n  Objective values:\n    objective_0: 135.909573\n    objective_1: 31.872211\n    objective_2: 178.417041\n    objective_3: Error: math range error\n    objective_4: 45.064129\n    objective_5: 30.162701\n    objective_6: 11.945073\n    objective_7: 225.635597\n    objective_8: 11.456088\n    objective_9: 163.631572\n    objective_10: 205.170226\n    objective_11: 250.184828\n    objective_12: 171.229010\n    objective_13: 10.158999\n    objective_14: 8.536029\n    objective_15: 174.810502\n    objective_16: 42.057432\n    objective_17: 251.641200\n    objective_18: 655.112182\n    objective_19: 3630.671991\n    objective_20: 273.890858\n    objective_21: -2.739362\n    objective_22: -3.115046\n    objective_23: -1.270688\n    objective_24: -3.850227\n    objective_25: 1.107163\n    objective_26: 576.404842\n    objective_27: 2.000373\n    objective_28: 525.548004\n    objective_29: 78.590952\n    objective_30: 78.348145\n    objective_31: -13.997809\n    objective_32: 4.905171\n    objective_33: 75.972794\n    objective_34: -12.330676\n    objective_35: -8.115690\n    objective_36: 4666.362918\n    objective_37: 30.570865\n  Experiments:\n[\n  {\n    \"design_id\": 341,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 341,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 78,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 341,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.55,\n    \"median_step\": 221,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\",\n  \"objective_code\": \"import os\\nimport math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _logsumexp(a: np.ndarray) -> float:\\n    a = np.asarray(a, dtype=float)\\n    m = float(np.max(a))\\n    return m + float(np.log(np.sum(np.exp(a - m))))\\n\\n\\ndef _smoothmax(vals, tau: float = 0.18) -> float:\\n    v = np.asarray(list(vals), dtype=float)\\n    if v.size == 0:\\n        return 0.0\\n    tau = float(max(tau, 1e-9))\\n    return float(tau * _logsumexp(v / tau))\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_caps(results):\\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\\n    if 'high' in fset:\\n        return 2560, 1e6\\n    if 'medium' in fset:\\n        return 1280, 1e5\\n    if 'low' in fset:\\n        return 640, 1e4\\n\\n    mx = 0.0\\n    for r in results or []:\\n        if not isinstance(r, dict):\\n            continue\\n        try:\\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\\n        except Exception:\\n            pass\\n    if mx >= 1e6:\\n        return 2560, 1e6\\n    if mx >= 1e5:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _group_by_N(results):\\n    byN = {}\\n    for r in results or []:\\n        if not isinstance(r, dict) or 'N' not in r:\\n            continue\\n        try:\\n            N = int(r['N'])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n    return byN\\n\\n\\ndef _is_pass(r) -> bool:\\n    try:\\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\\n    except Exception:\\n        return False\\n\\n\\ndef _pass_medians(runs_at_N):\\n    meds = []\\n    for rr in runs_at_N:\\n        if not _is_pass(rr):\\n            continue\\n        try:\\n            m = float(rr.get('median_step', np.nan))\\n        except Exception:\\n            continue\\n        if np.isfinite(m) and m > 0:\\n            meds.append(float(m))\\n    return np.asarray(meds, dtype=float)\\n\\n\\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\\n    # conservative: max predicted log(med) among tail-window log-log fits\\n    Ns = np.asarray(Ns, dtype=float)\\n    meds = np.asarray(meds, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logM = np.log(np.maximum(meds, 1.0))\\n\\n    worst = -1e300\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logM[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\\n        else:\\n            pred = float(logM[-1])\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef _first_failure_run_schedule_order(byN, sched_Ns):\\n    # failures only used for ONE censor-consistency check\\n    for N in sched_Ns:\\n        runs = byN.get(int(N))\\n        if not runs:\\n            continue\\n        # if any run at this N fails (uf>=0.5), treat as failure point\\n        for r in runs:\\n            try:\\n                uf = float(r.get('unsolved_fraction', 1.0))\\n            except Exception:\\n                uf = 1.0\\n            if uf >= 0.5:\\n                return int(N), r\\n    return None, None\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e6\\n\\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\\n\\n    byN = _group_by_N(experiment_results)\\n    if not byN:\\n        return 1e6\\n\\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\\n\\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\\n    cleared = []  # (N, med_pass)\\n    for N in sched_cur:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pm = _pass_medians(runs)\\n        if pm.size == 0:\\n            break\\n        cleared.append((float(N), float(np.median(pm))))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys()))\\n        return float(5e5 + 100.0 * math.log1p(N0))\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\\n    N_cleared = float(Ns[-1])\\n\\n    # (1) reach (dominant, schedule-faithful)\\n    reach_term = -N_cleared\\n\\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\\n\\n    # last-3 cleared ratios @ current cap\\n    last3 = int(min(3, len(Ns)))\\n    ratios_last = []\\n    for i in range(-last3, 0):\\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\\n\\n    # conservative prediction at 2560 under HIGH schedule budget\\n    cap_hi = 1e6\\n    tfit = int(min(7, len(Ns)))\\n    Ns_t = Ns[-tfit:]\\n    meds_t = meds[-tfit:]\\n\\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\\n\\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\\n\\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\\n    t = int(min(5, len(Ns)))\\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\\n    logM = np.log(np.maximum(meds[-t:], 1.0))\\n    if t >= 2:\\n        dlogN = np.diff(logN)\\n        dlogM = np.diff(logM)\\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\\n        k0, tauk = 2.0, 0.22\\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\\n    else:\\n        k_pen = 10.0\\n\\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\\n    # use observed med if present in cleared, else conservative tail prediction\\n    def med_at_or_pred(Nq: float) -> float:\\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\\n        if idx.size:\\n            return float(meds[int(idx[-1])])\\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\\n\\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\\n    r2560 = ratio_2560\\n\\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\\n\\n    thr, scl = 0.10, 0.06\\n    hazard = (\\n        1.2 * _softplus((d1 - thr) / scl)\\n        + 1.8 * _softplus((d2 - thr) / scl)\\n        + 1.6 * _softplus((d3 - thr) / scl)\\n    )\\n\\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\\n    censor_pen = 0.0\\n    if N_fail is not None and fail_run is not None:\\n        try:\\n            medf = float(fail_run.get('median_step', np.nan))\\n        except Exception:\\n            medf = np.nan\\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\\n        # penalize only if model is too optimistic vs the lower bound\\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\\n        censor_pen = 0.25 * _softplus(z / 0.20)\\n\\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\\n    if variant == 2:\\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\\n    elif variant == 3:\\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\\n    else:\\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\\n\\n    # final (lower is better)\\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return obj\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-21T12:18:58.843069Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_8.json <==
{
  "objective_round_id": 8,
  "model_name": "gpt-5.2",
  "current_objective_id": 38,
  "new_objective_id": 39,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2) minimize a smooth-max of median_step/schedule_budget over the last 3 cleared levels plus conservative worst-window predictions at N=2560 (and N=1810 if not yet cleared), and (3) add an explicit “budget-cliff hazard” penalty for increases in log(median/schedule_budget) across 905→1280→1810 and 1810→2560 (predicted if unobserved). Keep all penalties O(1–100) so reach (-N_cleared or -N_star) remains the dominant term.",
  "plan": {
    "objective_description": "Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).",
    "objective_code": "import os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.22) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: quadratic scaling in N\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Schedule-faithful objective (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # list of (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)\n    cap_hi = 1e6\n\n    def _ratio_at(Nq: float) -> float:\n        # use observed if present in cleared; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            med = float(meds[int(idx[-1])])\n        else:\n            tfit = int(min(7, len(Ns)))\n            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))\n            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)\n        r = med / max(bud, 1.0)\n        return float(np.clip(r, 1e-6, 1e6))\n\n    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))\n        log_ratios.append(math.log(r))\n\n    # include predictions at 2560, and at 1810 if not yet cleared\n    log_ratios.append(math.log(_ratio_at(2560.0)))\n    if N_cleared < 1810.0:\n        log_ratios.append(math.log(_ratio_at(1810.0)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)\n\n    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---\n    # 905→1280→1810 and 1810→2560\n    r905 = _ratio_at(905.0)\n    r1280 = _ratio_at(1280.0)\n    r1810 = _ratio_at(1810.0)\n    r2560 = _ratio_at(2560.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n    d3 = math.log(r2560) - math.log(r1810)\n\n    # gates so hazard doesn't matter too much before entering the regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # weights (keep penalties O(1–100) so reach dominates)\n    if variant == 2:\n        w_sm, w_h = 32.0, 24.0\n    elif variant == 3:\n        w_sm, w_h = 26.0, 28.0\n    else:\n        w_sm, w_h = 28.0, 22.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and that (1) compute headroom using schedule_budget(N, cap) rather than run max_steps, (2) minimize a smooth-max of median_step/schedule_budget over the last 3 cleared levels plus conservative worst-window predictions at N=2560 (and N=1810 if not yet cleared), and (3) add an explicit “budget-cliff hazard” penalty for increases in log(median/schedule_budget) across 905→1280→1810 and 1810→2560 (predicted if unobserved). Keep all penalties O(1–100) so reach (-N_cleared or -N_star) remains the dominant term.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: No description available\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: No description available\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: No description available\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: No description available\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: No description available\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: No description available\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: No description available\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n- Objective 35: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 36: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n- Objective 37: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n**Objective 38 (CURRENT):** Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 371 (Concave floor over-released xs): consensus_objective=0.3399\n  Objective values:\n    objective_0: 8.792390\n    objective_1: 7.215958\n    objective_2: 7.132384\n    objective_3: 8.743525\n    objective_4: 19.503840\n    objective_5: 12.680586\n    objective_6: 7.893365\n    objective_7: 6.404934\n    objective_8: 5.462724\n    objective_9: 6.398702\n    objective_10: 14.199033\n    objective_11: 6.022749\n    objective_12: 6.912744\n    objective_13: 6.314584\n    objective_14: 6.972560\n    objective_15: 6.476388\n    objective_16: 10.444373\n    objective_17: 762.749813\n    objective_18: 545.941771\n    objective_19: -2202.279170\n    objective_20: 48.836820\n    objective_21: -8.669903\n    objective_22: -9.682450\n    objective_23: 0.447374\n    objective_24: -8.540820\n    objective_25: 2.366694\n    objective_26: 46.971335\n    objective_27: 3.614900\n    objective_28: 22.462459\n    objective_29: 19.140221\n    objective_30: 18.425733\n    objective_31: -639.995578\n    objective_32: 26.867832\n    objective_33: -446.753924\n    objective_34: -634.331138\n    objective_35: -588.065524\n    objective_36: 4351.001997\n    objective_37: -516.937185\n    objective_38: 333.529458\n  Experiments:\n[\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 195,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 353,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 573,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1147,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1982,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4642,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7510,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 371,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25490,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 370 (Smoothstep gate helped mid, hurt tail): consensus_objective=0.1927\n  Objective values:\n    objective_0: 6.629014\n    objective_1: 6.979813\n    objective_2: 6.587567\n    objective_3: 6.495439\n    objective_4: 18.630821\n    objective_5: 11.151550\n    objective_6: 7.381856\n    objective_7: 4.953477\n    objective_8: 5.127290\n    objective_9: 5.998465\n    objective_10: 13.191198\n    objective_11: 5.986377\n    objective_12: 6.628919\n    objective_13: 6.059480\n    objective_14: 6.674575\n    objective_15: 5.094663\n    objective_16: 10.094044\n    objective_17: 937.126855\n    objective_18: 536.858293\n    objective_19: -2346.984029\n    objective_20: 44.871220\n    objective_21: -9.203421\n    objective_22: -10.163975\n    objective_23: 0.158994\n    objective_24: -8.935603\n    objective_25: 3.032574\n    objective_26: 20.016698\n    objective_27: 3.786271\n    objective_28: 8.573604\n    objective_29: 13.870154\n    objective_30: 13.176370\n    objective_31: -904.995511\n    objective_32: 25.216825\n    objective_33: -742.281247\n    objective_34: -899.310398\n    objective_35: -778.479502\n    objective_36: 4533.992255\n    objective_37: -722.504531\n    objective_38: 147.419025\n  Experiments:\n[\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 171,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 214,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 386,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 594,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 910,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 988,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1375,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1886,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5737,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8620,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 370,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32235,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 369 (Safe-η + c/γ floor regressed): consensus_objective=0.2734\n  Objective values:\n    objective_0: 9.611047\n    objective_1: 7.180546\n    objective_2: 7.758489\n    objective_3: 9.125747\n    objective_4: 20.984901\n    objective_5: 12.566628\n    objective_6: 8.920540\n    objective_7: 8.068994\n    objective_8: 5.416984\n    objective_9: 6.446015\n    objective_10: 14.169949\n    objective_11: 6.016108\n    objective_12: 7.095382\n    objective_13: 6.255401\n    objective_14: 7.015839\n    objective_15: 8.117305\n    objective_16: 10.354620\n    objective_17: 763.227776\n    objective_18: 554.310596\n    objective_19: -2192.217843\n    objective_20: 48.904662\n    objective_21: -8.758190\n    objective_22: -9.680788\n    objective_23: -2.347703\n    objective_24: -9.096376\n    objective_25: -1.137699\n    objective_26: 36.210491\n    objective_27: 2.147668\n    objective_28: 23.155241\n    objective_29: 19.080260\n    objective_30: 18.364901\n    objective_31: -639.995600\n    objective_32: 21.342888\n    objective_33: -475.127778\n    objective_34: -637.475513\n    objective_35: -603.575630\n    objective_36: 2258.851908\n    objective_37: -583.599726\n    objective_38: -7.702803\n  Experiments:\n[\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 107,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 105,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 251,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 262,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 426,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 584,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 982,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1649,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3745,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9911,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 369,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24526,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 368 (Gate-quad mix: mixed, no win): consensus_objective=0.5246\n  Objective values:\n    objective_0: 12.310013\n    objective_1: 7.301140\n    objective_2: 10.515511\n    objective_3: 6.483774\n    objective_4: 23.779441\n    objective_5: 10.804824\n    objective_6: 5.576716\n    objective_7: 7.485797\n    objective_8: 5.289486\n    objective_9: 11.390954\n    objective_10: 12.677977\n    objective_11: 6.037074\n    objective_12: 8.115449\n    objective_13: 6.303828\n    objective_14: 6.961530\n    objective_15: 7.497557\n    objective_16: 9.132159\n    objective_17: 505.619611\n    objective_18: 496.799433\n    objective_19: -1319.355027\n    objective_20: 206.365656\n    objective_21: -7.921401\n    objective_22: -9.182180\n    objective_23: -3.901961\n    objective_24: -8.445918\n    objective_25: -3.555119\n    objective_26: 79.260727\n    objective_27: 0.897352\n    objective_28: 85.479542\n    objective_29: 28.852057\n    objective_30: 28.274106\n    objective_31: -319.996427\n    objective_32: 10.570528\n    objective_33: -261.598069\n    objective_34: -317.747636\n    objective_35: -316.437226\n    objective_36: 732.585086\n    objective_37: -335.280424\n    objective_38: -17.500235\n  Experiments:\n[\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 145,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 333,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 436,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 678,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1039,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1139,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1366,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1961,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 368,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3664,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 367 (Eta-as-fraction: safe, still tails): consensus_objective=0.3456\n  Objective values:\n    objective_0: 9.014184\n    objective_1: 8.123034\n    objective_2: 8.342550\n    objective_3: 37.773705\n    objective_4: 44.205099\n    objective_5: 19.185315\n    objective_6: 10.878055\n    objective_7: 9.792754\n    objective_8: 5.692690\n    objective_9: 6.185750\n    objective_10: 27.455045\n    objective_11: 13.771955\n    objective_12: 8.493099\n    objective_13: 6.223870\n    objective_14: 7.265668\n    objective_15: 9.652664\n    objective_16: 42.428961\n    objective_17: 2112.891788\n    objective_18: 719.263557\n    objective_19: -1276.475516\n    objective_20: 48.915592\n    objective_21: -8.769015\n    objective_22: -9.685814\n    objective_23: -0.436225\n    objective_24: -8.721308\n    objective_25: 1.337502\n    objective_26: 41.557833\n    objective_27: 2.774286\n    objective_28: 31.230691\n    objective_29: 21.173801\n    objective_30: 20.530781\n    objective_31: -639.995541\n    objective_32: 23.288027\n    objective_33: -475.681674\n    objective_34: -635.788848\n    objective_35: -586.173517\n    objective_36: 3721.679664\n    objective_37: -539.569948\n    objective_38: 252.867377\n  Experiments:\n[\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 269,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 542,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 526,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1078,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1782,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3210,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7082,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22155,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 367,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.6799999999999999,\n    \"median_step\": 155384,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 366 (Offset-power smoothing didn’t help): consensus_objective=0.5566\n  Objective values:\n    objective_0: 12.525170\n    objective_1: 7.077076\n    objective_2: 10.519934\n    objective_3: 6.556973\n    objective_4: 23.787599\n    objective_5: 10.957621\n    objective_6: 5.769988\n    objective_7: 7.678047\n    objective_8: 5.302466\n    objective_9: 11.396134\n    objective_10: 12.793758\n    objective_11: 5.833160\n    objective_12: 8.183625\n    objective_13: 6.329879\n    objective_14: 6.832088\n    objective_15: 7.689811\n    objective_16: 9.104060\n    objective_17: 505.805591\n    objective_18: 501.371766\n    objective_19: -1357.155229\n    objective_20: 206.411190\n    objective_21: -7.868465\n    objective_22: -9.190281\n    objective_23: -2.855174\n    objective_24: -8.192948\n    objective_25: -2.089493\n    objective_26: 81.535832\n    objective_27: 1.380109\n    objective_28: 85.498542\n    objective_29: 28.689517\n    objective_30: 28.098225\n    objective_31: -319.996426\n    objective_32: 12.501941\n    objective_33: -253.407481\n    objective_34: -316.774926\n    objective_35: -315.506098\n    objective_36: 1289.878968\n    objective_37: -331.491997\n    objective_38: 91.912918\n  Experiments:\n[\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 126,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 303,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 375,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 574,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 811,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1164,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1262,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1772,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 366,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3759,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 365 (Floor coupling broke when η≥γ): consensus_objective=0.1694\n  Objective values:\n    objective_0: 5.977888\n    objective_1: 7.169149\n    objective_2: 6.470723\n    objective_3: 6.524902\n    objective_4: 18.798584\n    objective_5: 11.972087\n    objective_6: 7.645829\n    objective_7: 5.063889\n    objective_8: 5.283262\n    objective_9: 6.035432\n    objective_10: 13.406013\n    objective_11: 6.080570\n    objective_12: 6.699588\n    objective_13: 6.169732\n    objective_14: 6.875692\n    objective_15: 5.206449\n    objective_16: 10.471766\n    objective_17: 942.706323\n    objective_18: 544.931742\n    objective_19: -2383.798375\n    objective_20: 44.980721\n    objective_21: -9.157735\n    objective_22: -10.175881\n    objective_23: -1.362464\n    objective_24: -9.228953\n    objective_25: 0.919158\n    objective_26: 13.453404\n    objective_27: 2.919963\n    objective_28: 9.616156\n    objective_29: 14.113199\n    objective_30: 13.419656\n    objective_31: -904.995425\n    objective_32: 26.761261\n    objective_33: -690.113222\n    objective_34: -901.157619\n    objective_35: -798.511538\n    objective_36: 3265.179215\n    objective_37: -767.360412\n    objective_38: -61.589309\n  Experiments:\n[\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 125,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 476,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 451,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 761,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1603,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1761,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3486,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5328,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12038,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 365,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37475,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 364 (Gate-dependent pow regresses tail): consensus_objective=0.0392\n  Objective values:\n    objective_0: 5.348424\n    objective_1: 6.790498\n    objective_2: 5.801803\n    objective_3: 6.960113\n    objective_4: 18.659780\n    objective_5: 11.707909\n    objective_6: 6.250210\n    objective_7: 5.099108\n    objective_8: 5.289467\n    objective_9: 5.952003\n    objective_10: 13.982581\n    objective_11: 5.966100\n    objective_12: 6.948652\n    objective_13: 5.944747\n    objective_14: 7.000643\n    objective_15: 5.370281\n    objective_16: 11.280016\n    objective_17: 1502.320363\n    objective_18: 561.133732\n    objective_19: -2815.881448\n    objective_20: -9.244181\n    objective_21: -10.096196\n    objective_22: -11.139239\n    objective_23: -2.581155\n    objective_24: -10.556698\n    objective_25: -1.049130\n    objective_26: 31.051502\n    objective_27: 3.647577\n    objective_28: 4.770885\n    objective_29: 3.994709\n    objective_30: 3.193943\n    objective_31: -1809.994737\n    objective_32: 21.513541\n    objective_33: -1689.065236\n    objective_34: -1807.552182\n    objective_35: -1299.707110\n    objective_36: 2653.598806\n    objective_37: -1608.366582\n    objective_38: -890.107873\n  Experiments:\n[\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 167,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 275,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 459,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 564,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 902,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 966,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1406,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3335,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6205,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8681,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18415,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55884,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 364,\n    \"batch\": 100,\n    \"N\": 1810,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1000000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 196075,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 363 (Log-Hill+floor amp_norm (med OK, obj bad): consensus_objective=0.1223\n  Objective values:\n    objective_0: 5.640980\n    objective_1: 7.153887\n    objective_2: 5.840779\n    objective_3: 6.510808\n    objective_4: 18.752278\n    objective_5: 11.778245\n    objective_6: 6.100674\n    objective_7: 5.037446\n    objective_8: 5.256902\n    objective_9: 6.018836\n    objective_10: 13.439289\n    objective_11: 6.090447\n    objective_12: 6.676844\n    objective_13: 6.185945\n    objective_14: 6.851406\n    objective_15: 5.180489\n    objective_16: 10.408750\n    objective_17: 941.755924\n    objective_18: 540.861747\n    objective_19: -2400.927291\n    objective_20: 44.880098\n    objective_21: -9.148427\n    objective_22: -10.178800\n    objective_23: -3.415248\n    objective_24: -10.096011\n    objective_25: 0.931695\n    objective_26: 8.289253\n    objective_27: 2.707202\n    objective_28: 8.624162\n    objective_29: 14.060446\n    objective_30: 13.330645\n    objective_31: -904.995522\n    objective_32: 13.133895\n    objective_33: -734.570659\n    objective_34: -903.703869\n    objective_35: -817.062551\n    objective_36: 1624.891367\n    objective_37: -826.894147\n    objective_38: -342.825388\n  Experiments:\n[\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 155,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 413,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 633,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 840,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1289,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2271,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2648,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5298,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16772,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 363,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30369,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 362 (Damped xl-floor worsens tail): consensus_objective=0.1679\n  Objective values:\n    objective_0: 6.730176\n    objective_1: 6.998314\n    objective_2: 6.422197\n    objective_3: 6.470408\n    objective_4: 18.648042\n    objective_5: 11.082033\n    objective_6: 7.127997\n    objective_7: 4.861242\n    objective_8: 5.105976\n    objective_9: 6.007828\n    objective_10: 13.388570\n    objective_11: 5.978900\n    objective_12: 6.618905\n    objective_13: 6.018884\n    objective_14: 6.798534\n    objective_15: 5.004819\n    objective_16: 9.986029\n    objective_17: 935.098761\n    objective_18: 526.752895\n    objective_19: -2373.297698\n    objective_20: 44.779193\n    objective_21: -9.192462\n    objective_22: -10.672656\n    objective_23: -0.679206\n    objective_24: -9.067723\n    objective_25: 2.004207\n    objective_26: 19.263905\n    objective_27: 3.722337\n    objective_28: 7.786055\n    objective_29: 13.900626\n    objective_30: 13.184188\n    objective_31: -904.995592\n    objective_32: 21.496943\n    objective_33: -773.686830\n    objective_34: -899.989610\n    objective_35: -787.866022\n    objective_36: 3905.450799\n    objective_37: -749.568592\n    objective_38: 44.833551\n  Experiments:\n[\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 294,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 463,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 575,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 811,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 886,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1468,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2287,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3089,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5685,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7728,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 362,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26609,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).\",\n  \"objective_code\": \"import os\\nimport math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _logsumexp(a: np.ndarray) -> float:\\n    a = np.asarray(a, dtype=float)\\n    m = float(np.max(a))\\n    return m + float(np.log(np.sum(np.exp(a - m))))\\n\\n\\ndef _smoothmax(vals, tau: float = 0.22) -> float:\\n    v = np.asarray(list(vals), dtype=float)\\n    if v.size == 0:\\n        return 0.0\\n    tau = float(max(tau, 1e-9))\\n    return float(tau * _logsumexp(v / tau))\\n\\n\\ndef _sigmoid(x: float) -> float:\\n    if x >= 0:\\n        z = math.exp(-x)\\n        return 1.0 / (1.0 + z)\\n    z = math.exp(x)\\n    return z / (1.0 + z)\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\\n    \\\"\\\"\\\"Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps).\\\"\\\"\\\"\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_current_caps(results):\\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\\n    if 'high' in fset:\\n        return 2560, 1e6\\n    if 'medium' in fset:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _group_by_N(results):\\n    byN = {}\\n    for r in results or []:\\n        if not isinstance(r, dict) or 'N' not in r:\\n            continue\\n        try:\\n            N = int(r['N'])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n    return byN\\n\\n\\ndef _is_pass(r) -> bool:\\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\\n    try:\\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\\n    except Exception:\\n        return False\\n\\n\\ndef _pass_medians(runs_at_N):\\n    meds = []\\n    for rr in runs_at_N:\\n        if not _is_pass(rr):\\n            continue\\n        try:\\n            m = float(rr.get('median_step', np.nan))\\n        except Exception:\\n            continue\\n        if np.isfinite(m) and m > 0:\\n            meds.append(float(m))\\n    return np.asarray(meds, dtype=float)\\n\\n\\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\\n    \\\"\\\"\\\"Conservative: max predicted log(med) among tail-window log-log fits.\\\"\\\"\\\"\\n    Ns = np.asarray(Ns, dtype=float)\\n    meds = np.asarray(meds, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logM = np.log(np.maximum(meds, 1.0))\\n\\n    worst = -1e300\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logM[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\\n        else:\\n            # conservative single-point fallback: quadratic scaling in N\\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Schedule-faithful objective (lower is better).\\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\\n\\n    byN = _group_by_N(experiment_results)\\n    if not byN:\\n        return 1e6\\n\\n    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)\\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\\n\\n    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\\n    cleared = []  # list of (N, med_pass)\\n    for N in sched_cur:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pm = _pass_medians(runs)\\n        if pm.size == 0:\\n            break\\n        cleared.append((float(N), float(np.median(pm))))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys()))\\n        return float(5e5 + 100.0 * math.log1p(N0))\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\\n    N_cleared = float(Ns[-1])\\n\\n    # (1) Reach dominates\\n    reach_term = -N_cleared\\n\\n    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)\\n    cap_hi = 1e6\\n\\n    def _ratio_at(Nq: float) -> float:\\n        # use observed if present in cleared; else conservative prediction\\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\\n        if idx.size:\\n            med = float(meds[int(idx[-1])])\\n        else:\\n            tfit = int(min(7, len(Ns)))\\n            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))\\n            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))\\n        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)\\n        r = med / max(bud, 1.0)\\n        return float(np.clip(r, 1e-6, 1e6))\\n\\n    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---\\n    lastk = int(min(3, len(Ns)))\\n    log_ratios = []\\n    for i in range(-lastk, 0):\\n        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)\\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))\\n        log_ratios.append(math.log(r))\\n\\n    # include predictions at 2560, and at 1810 if not yet cleared\\n    log_ratios.append(math.log(_ratio_at(2560.0)))\\n    if N_cleared < 1810.0:\\n        log_ratios.append(math.log(_ratio_at(1810.0)))\\n\\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)\\n\\n    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---\\n    # 905→1280→1810 and 1810→2560\\n    r905 = _ratio_at(905.0)\\n    r1280 = _ratio_at(1280.0)\\n    r1810 = _ratio_at(1810.0)\\n    r2560 = _ratio_at(2560.0)\\n\\n    d1 = math.log(r1280) - math.log(r905)\\n    d2 = math.log(r1810) - math.log(r1280)\\n    d3 = math.log(r2560) - math.log(r1810)\\n\\n    # gates so hazard doesn't matter too much before entering the regime\\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\\n\\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\\n    hazard = (\\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\\n    )\\n\\n    # weights (keep penalties O(1–100) so reach dominates)\\n    if variant == 2:\\n        w_sm, w_h = 32.0, 24.0\\n    elif variant == 3:\\n        w_sm, w_h = 26.0, 28.0\\n    else:\\n        w_sm, w_h = 28.0, 22.0\\n\\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return obj\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-22T14:32:59.600448Z"
}

==> anc/logs/records/llm_log/objective_scheduler/round_9.json <==
{
  "objective_round_id": 9,
  "model_name": "gpt-5.2",
  "current_objective_id": 39,
  "new_objective_id": 40,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom using schedule_budget(N, cap=1e6), not run max_steps. Each new objective should (i) keep reach as the primary term, but (ii) minimize a smooth-max of log(median_step/schedule_budget) over the last 2–3 cleared levels PLUS conservative worst-window predictions at 1810 and 2560, and (iii) add an explicit “budget-cliff” hazard term on log-ratio jumps across 905→1280→1810→2560 (predicted when unobserved). At least one objective should incorporate repeat robustness: penalize mixed pass/fail at the same N and dispersion (MAD) of log headroom among passing repeats, weighted toward larger N.",
  "plan": {
    "objective_description": "Schedule-faithful reach (max cleared scheduled N via uf<0.5 only) with tie-breaks: smooth-max log(headroom)=log(median_step/schedule_budget) on last clears + conservative preds@1810/2560, explicit budget-cliff hazard (905→1280→1810→2560), and optional repeat-robustness.",
    "objective_code": "import os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.20) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-12))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:\n    \"\"\"Budget implied by the provided schedule; MUST be used for headroom (not run max_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _infer_current_N_cap(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560\n    if 'medium' in fset:\n        return 1280\n    return 640\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits; fallback is quadratic-in-N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: k=2 scaling\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    # --- schedule-faithful cleared prefix under current fidelity cap ---\n    N_cap_cur = int(_infer_current_N_cap(experiment_results))\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # (N, median_of_passing_medians)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # Headroom always uses schedule_budget(..., cap=1e6)\n    cap_hi = 1e6\n\n    # tail for fits\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def _pred_med(Nq: float) -> float:\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    def _ratio_hi(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        med = float(meds[int(idx[-1])]) if idx.size else _pred_med(Nq)\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))\n\n    # (2) Smooth-max bottleneck of log(headroom ratio) over last 2–3 cleared + preds@1810/2560\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))\n        log_ratios.append(math.log(r))\n\n    for Nt in (1810.0, 2560.0):\n        log_ratios.append(math.log(_ratio_hi(Nt)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.20)\n\n    # (3) Budget-cliff hazard on log-ratio jumps: 905→1280→1810→2560 (pred if unobserved)\n    r905 = _ratio_hi(905.0)\n    r1280 = _ratio_hi(1280.0)\n    r1810 = _ratio_hi(1810.0)\n    r2560 = _ratio_hi(2560.0)\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    # gates so hazards don't dominate pre-regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # (4) Repeat robustness (variant 2/3): mixed pass/fail at same N + MAD of log headroom among passing repeats\n    stab_pen = 0.0\n    if variant in (2, 3):\n        num = 0.0\n        den = 0.0\n        for N, runs in byN.items():\n            if len(runs) < 2:\n                continue\n            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n            p = float(np.mean(passes))\n            mix = 4.0 * p * (1.0 - p)  # 0..1\n\n            bud = schedule_budget(int(N), cap=cap_hi)\n            lrs = []\n            for r in runs:\n                if not _is_pass(r):\n                    continue\n                try:\n                    m = float(r.get('median_step', np.nan))\n                except Exception:\n                    continue\n                if np.isfinite(m) and m > 0:\n                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n                    lrs.append(math.log(rr))\n            if len(lrs) >= 2:\n                lrs = np.asarray(lrs, dtype=float)\n                mad = float(np.median(np.abs(lrs - np.median(lrs))))\n            else:\n                mad = 0.0\n\n            wN = float(math.log1p(max(N, 1.0)))  # larger N weighted more\n            num += wN * (1.2 * mix + 0.8 * mad)\n            den += wN\n\n        stab_pen = float(num / max(den, 1e-12))\n\n    # weights: keep tie-break O(1..100) so reach dominates\n    if variant == 2:\n        w_sm, w_h, w_s = 30.0, 26.0, 18.0\n    elif variant == 3:\n        w_sm, w_h, w_s = 28.0, 32.0, 22.0\n    else:\n        w_sm, w_h, w_s = 28.0, 24.0, 0.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard + w_s * stab_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that are strictly schedule-faithful (pass iff uf<0.5; never grade uf when passing) and compute headroom using schedule_budget(N, cap=1e6), not run max_steps. Each new objective should (i) keep reach as the primary term, but (ii) minimize a smooth-max of log(median_step/schedule_budget) over the last 2–3 cleared levels PLUS conservative worst-window predictions at 1810 and 2560, and (iii) add an explicit “budget-cliff” hazard term on log-ratio jumps across 905→1280→1810→2560 (predicted when unobserved). At least one objective should incorporate repeat robustness: penalize mixed pass/fail at the same N and dispersion (MAD) of log headroom among passing repeats, weighted toward larger N.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Predict log10 expected steps at N=2000 incl. scaling+reliability\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _sigmoid(x):\n    x = np.clip(x, -60.0, 60.0)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _softplus(x):\n    # smooth ReLU\n    return np.logaddexp(0.0, x)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        med = float(r['median_step'])\n        uns = float(r.get('unsolved_fraction', 1.0))\n        ms = float(r.get('max_steps', max(1.0, med)))\n        if not np.isfinite(N) or not np.isfinite(med) or N <= 0 or med <= 0:\n            continue\n        rows.append((N, med, uns, ms))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[2] for t in rows], dtype=float), 0.0, 1.0)\n    max_steps = np.maximum(1.0, np.array([t[3] for t in rows], dtype=float))\n\n    # Expected steps proxy: steps inflated by failure probability and censoring near max_steps.\n    p_solve = np.clip(1.0 - uns, 1e-3, 1.0)\n    eff_steps = med / p_solve\n\n    # Smooth penalty when median hits the step cap (censoring)\n    censor = _sigmoid((med - 0.90 * max_steps) / (0.05 * max_steps + 1.0))\n    eff_steps = eff_steps * (1.0 + 5.0 * censor)\n\n    # Robust power-law fit: log(eff_steps) = a + b*log(N)\n    x = np.log(Ns)\n    y = np.log(np.maximum(eff_steps, 1.0))\n\n    try:\n        slope, intercept, _, _ = theilslopes(y, x)\n    except Exception:\n        fit = linregress(x, y)\n        slope, intercept = float(fit.slope), float(fit.intercept)\n\n    N_target = 2000.0\n    log_pred = intercept + slope * np.log(N_target)\n    pred = float(np.exp(np.clip(log_pred, -50.0, 50.0)))\n\n    # Prefer polynomial-like scaling: penalize large exponents smoothly\n    b_thresh = 2.0\n    scale_pen = 1.0 * _softplus((slope - b_thresh) / 0.30)\n\n    # Prefer robust solving well below the schedule cutoff (0.5)\n    w = (Ns / Ns.max()) ** 2\n    reliab_pen = 2.0 * float(np.average(_sigmoid((uns - 0.45) / 0.03), weights=w))\n\n    # If the run stopped on a hard failure (unsolved >= 0.5 at max N), penalize not reaching N_target\n    idx_max = int(np.argmax(Ns))\n    stopped_hard = _sigmoid((uns[idx_max] - 0.50) / 0.02)\n    reach_pen = 2.0 * stopped_hard * np.log10(1.0 + (N_target / Ns[idx_max]))\n\n    objective_value = np.log10(max(pred, 1.0)) + scale_pen + reliab_pen + reach_pen\n    return float(objective_value)\n```\n\n- Objective 2: Log10 expected steps@2000 with reliability-adjusted cost + coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _aicc(rss, n, k):\n    \"\"\"AICc for Gaussian residuals; lower is better.\"\"\"\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    # small-sample correction\n    if n > (k + 1):\n        aic += (2 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6\n    return aic\n\n\ndef _linfit(x, y):\n    \"\"\"Fit y = a + b x; returns (a,b,rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    coef, *_ = np.linalg.lstsq(X, y, rcond=None)\n    yhat = X @ coef\n    rss = float(np.sum((y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected steps at N=2000, adjusted for\n    reliability (unsolved_fraction) and penalizing early failure to scale.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Sort by N and extract\n    results = sorted(experiment_results, key=lambda d: d.get('N', 0))\n\n    Ns = np.array([max(2, int(r.get('N', 2))) for r in results], dtype=float)\n    med = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n    u = np.clip(u, 0.0, 0.999)\n\n    max_steps = np.array([float(r.get('max_steps', max(1.0, m))) for r, m in zip(results, med)], dtype=float)\n    max_steps = np.maximum(max_steps, 1.0)\n\n    # Reliability-adjusted \"expected steps\" via geometric restarts: cost ~ steps / (1-u)\n    # Also censor by max_steps if median_step is weirdly above budget.\n    eps = 1e-6\n    med_c = np.minimum(med, max_steps)\n    eff = med_c / np.maximum(1.0 - u, eps)\n    y = np.log(eff)\n\n    N_target = 2000.0\n\n    # If only 1 point, do conservative polynomial extrapolation with exponent 3.\n    if len(results) == 1:\n        p = 3.0\n        pred_log = float(y[0] + p * (math.log(N_target) - math.log(Ns[0])))\n        # Coverage penalty for not demonstrating scaling\n        N_max = float(Ns[0])\n        coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n        return (pred_log / math.log(10.0)) + coverage_pen\n\n    # Model 1: polynomial scaling in log-log\n    x_poly = np.log(Ns)\n    a1, b1, rss1 = _linfit(x_poly, y)\n    pred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential scaling (log steps linear in N)\n    x_exp = Ns\n    a2, b2, rss2 = _linfit(x_exp, y)\n    pred2 = a2 + b2 * N_target\n\n    # AICc weights (more stable than R^2 under tiny n)\n    n = len(results)\n    aic1 = _aicc(rss1, n, k=2)\n    aic2 = _aicc(rss2, n, k=2)\n    logw = -0.5 * np.array([aic1, aic2], dtype=float)\n    logw = logw - float(np.max(logw))\n    w = np.exp(logw)\n    w = w / float(np.sum(w))\n\n    # Mix in log-space (geometric mixture) for stability\n    pred_mix = float(logsumexp(np.log(w) + np.array([pred1, pred2], dtype=float)))\n\n    # Local-slope extrapolation (guards against optimistic global fits)\n    i0, i1 = -2, -1\n    slope_local = (y[i1] - y[i0]) / max(eps, (math.log(Ns[i1]) - math.log(Ns[i0])))\n    pred_local = float(y[i1] + slope_local * (math.log(N_target) - math.log(Ns[i1])))\n\n    pred_log = max(pred_mix, pred_local)\n\n    # Penalize lack of demonstrated scaling (early stop at small N looks deceptively good)\n    N_max = float(np.max(Ns))\n    coverage_pen = 0.6 * max(0.0, math.log(N_target / N_max))\n\n    # Mild penalty for super-high fitted polynomial degree (pushes toward polynomial-time)\n    poly_degree_pen = 0.15 * max(0.0, b1 - 4.0) ** 2\n\n    return (pred_log / math.log(10.0)) + coverage_pen + poly_degree_pen\n```\n\n- Objective 3: AIC-mixed scaling to predict log10 steps@2000 with smooth fail/coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable softplus\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y = a + b x. Returns (a, b, rss).\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    W = w\n    XtW = X.T * W\n    A = XtW @ X\n    bvec = XtW @ y\n\n    # small ridge for numerical stability\n    A = A + 1e-12 * np.eye(2)\n    coef = np.linalg.solve(A, bvec)\n    yhat = X @ coef\n    rss = float(np.sum(W * (y - yhat) ** 2))\n    return float(coef[0]), float(coef[1]), rss\n\n\ndef _aic_from_rss(rss: float, n: int, k: int = 2) -> float:\n    eps = 1e-12\n    return 2.0 * k + n * math.log(max(rss / max(n, 1), eps))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Deduplicate by N by keeping the latest entry for each N (schedule can revisit N)\n    byN = {}\n    for r in experiment_results:\n        if 'N' in r:\n            byN[int(r['N'])] = r\n    results = [byN[n] for n in sorted(byN.keys())]\n\n    if len(results) < 2:\n        return 5e2\n\n    N_target = 2000.0\n\n    Ns = np.array([float(r['N']) for r in results], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in results], dtype=float)\n    max_steps = np.array([max(1.0, float(r.get('max_steps', s))) for r, s in zip(results, steps)], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in results], dtype=float)\n\n    # Treat u as mainly a failure indicator (run_till_median often pins u ~ 0.49 on success).\n    # Smooth failure severity increases when u crosses 0.5 or when step hits the step budget.\n    over_u = np.array([_softplus((ui - 0.5) / 0.02) for ui in u], dtype=float)\n    budget_ratio = np.clip(steps / max_steps, 0.0, 2.0)\n    near_budget = np.array([_softplus((br - 0.98) / 0.02) for br in budget_ratio], dtype=float)\n\n    # Effective cost: base steps plus smooth penalties for being censored / near budget\n    eff_steps = steps * (1.0 + 0.5 * near_budget) + max_steps * (2.0 * over_u + 0.5 * near_budget)\n    eff_steps = np.maximum(eff_steps, 1.0)\n\n    # Weights emphasize larger N (closer to the scaling regime)\n    w = (Ns / np.max(Ns)) ** 1.5\n    w = np.clip(w, 1e-6, None)\n\n    y = np.log(eff_steps)\n\n    # Model 1: polynomial scaling (power law): log(steps) = a + b*log(N)\n    x_poly = np.log(Ns)\n    a_poly, b_poly, rss_poly = _wls_fit(x_poly, y, w)\n    pred_poly = a_poly + b_poly * math.log(N_target)\n\n    # Model 2: exponential scaling: log(steps) = a + b*N\n    x_exp = Ns\n    a_exp, b_exp, rss_exp = _wls_fit(x_exp, y, w)\n    pred_exp = a_exp + b_exp * N_target\n\n    # AIC mixing (prefers model with better explanatory power, but stays smooth)\n    n = len(results)\n    aic_poly = _aic_from_rss(rss_poly, n, k=2)\n    aic_exp = _aic_from_rss(rss_exp, n, k=2)\n    # weights ~ exp(-0.5*AIC)\n    m = min(aic_poly, aic_exp)\n    wp = math.exp(-0.5 * (aic_poly - m))\n    we = math.exp(-0.5 * (aic_exp - m))\n    s = wp + we\n    wp, we = wp / s, we / s\n\n    # Mix in linear step space\n    steps_pred = wp * math.exp(pred_poly) + we * math.exp(pred_exp)\n    base_obj = math.log10(max(1.0, steps_pred))\n\n    # Penalties: encourage broad scaling evidence and strongly discourage exponential fits\n    maxN = float(np.max(Ns))\n    coverage = min(1.0, math.log(maxN + 1.0) / math.log(N_target + 1.0))\n    penalty_cov = 1.0 * (1.0 - coverage)\n\n    # If exponential model is favored and has positive rate, penalize (proxy for super-polynomial)\n    penalty_exp = we * _softplus(b_exp) * (N_target / 500.0)\n\n    # Penalize steep polynomial slopes gently (prefer near-linear-ish growth)\n    penalty_slope = 0.25 * _softplus(b_poly - 1.5)\n\n    # Penalize if the largest-N experiment looks failed/censored\n    last_over_u = float(over_u[-1])\n    last_near_budget = float(near_budget[-1])\n    penalty_last = 1.0 * last_over_u + 0.5 * last_near_budget\n\n    objective_value = base_obj + penalty_cov + penalty_exp + penalty_slope + penalty_last\n    return float(objective_value)\n```\n\n- Objective 4: Predict log10 steps@2000 with smooth reliability & cap penalties\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _safe_log(x, eps=1e-12):\n    return math.log(max(float(x), eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    rss = float(max(rss, 1e-12))\n    n = int(n)\n    k = int(k)\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", np.nan))\n        med = float(r.get(\"median_step\", np.nan))\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        ms = float(r.get(\"max_steps\", np.nan))\n        if not (np.isfinite(N) and np.isfinite(med)):\n            continue\n        rows.append((N, max(med, 1.0), min(max(u, 0.0), 1.0), ms if np.isfinite(ms) else np.nan))\n\n    if len(rows) < 2:\n        return 1e5\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    meds = np.array([t[1] for t in rows], dtype=float)\n    us = np.array([t[2] for t in rows], dtype=float)\n    max_steps = np.array([t[3] for t in rows], dtype=float)\n\n    N_target = 2000.0\n\n    # Base scaling target: predict steps@2000 via AICc model averaging (power-law vs exponential)\n    y = np.log(np.maximum(meds, 1.0))\n\n    # Model 1: log(med) = a + b*log(N)\n    x1 = np.log(np.maximum(Ns, 2.0))\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = math.exp(fit1.intercept + fit1.slope * math.log(N_target))\n\n    # Model 2: log(med) = a + b*N (=> exponential in N)\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = math.exp(fit2.intercept + fit2.slope * N_target)\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    m = float(np.min(aiccs))\n    w = np.exp(-0.5 * (aiccs - m))\n    if not np.isfinite(w).all() or float(np.sum(w)) <= 0:\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        w = w / np.sum(w)\n\n    pred = w[0] * pred1 + w[1] * pred2\n    pred = float(np.clip(pred, 1.0, 1e18))\n    base = math.log10(pred)\n\n    # Smooth reliability penalty at the largest N tested (discourage hovering near 0.5)\n    idx_max = int(np.argmax(Ns))\n    u_max = float(us[idx_max])\n\n    u_good = 0.15\n    u_scale = 0.05\n    rel_weight = 2.0\n    rel_pen = rel_weight * _softplus((u_max - u_good) / u_scale)\n\n    # Smooth \"censoring\" penalty when median approaches step cap at largest N\n    cap_pen = 0.0\n    ms = float(max_steps[idx_max])\n    if np.isfinite(ms) and ms > 0:\n        cap_ratio = float(meds[idx_max] / ms)\n        cap_good = 0.80\n        cap_scale = 0.05\n        cap_weight = 1.0\n        cap_pen = cap_weight * _softplus((cap_ratio - cap_good) / cap_scale)\n\n    # Encourage polynomial-like scaling by penalizing large power exponent (but softly)\n    slope_pen = 0.0\n    b = float(fit1.slope)  # exponent in power-law fit\n    b_good = 2.0\n    b_scale = 0.5\n    b_weight = 0.4\n    slope_pen = b_weight * _softplus((b - b_good) / b_scale)\n\n    # Mild extrapolation penalty if we never reached moderately large N\n    N_max = float(np.max(Ns))\n    # ~0 when N_max>=640, rises smoothly when N_max<640\n    extrap_weight = 0.6\n    extrap_pen = extrap_weight * _softplus((math.log(640.0) - _safe_log(N_max)) / 0.5)\n\n    return float(base + rel_pen + cap_pen + slope_pen + extrap_pen)\n```\n\n- Objective 5: log10 expected steps@2000 with scaling+reliability-margin penalties\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Keep valid rows and (lightly) dedupe by N keeping the last occurrence\n    byN = {}\n    for r in experiment_results:\n        if not isinstance(r, dict):\n            continue\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        byN[int(r['N'])] = r\n\n    if len(byN) < 2:\n        return 5e2\n\n    rows = [byN[k] for k in sorted(byN.keys())]\n\n    N_target = 2000.0\n\n    Ns = np.array([max(1, int(r['N'])) for r in rows], dtype=float)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rows], dtype=float)\n    steps = np.array([max(1.0, float(r.get('median_step', 1.0))) for r in rows], dtype=float)\n    caps = np.array([max(1.0, float(r.get('max_steps', steps[i]))) for i, r in enumerate(rows)], dtype=float)\n\n    u = np.clip(u, 0.0, 1.0)\n    solved = np.clip(1.0 - u, 1e-3, 1.0)\n\n    # Reliability-adjusted cost (smoothly penalizes marginal solved rates)\n    # Using 1/solved (not hard thresholded) strongly discourages u≈0.5 behavior.\n    eff = steps / solved\n\n    # Cap-pressure penalty: if median is close to cap, likely many timeouts / heavy tails\n    cap_ratio = np.clip(steps / caps, 0.0, 2.0)\n    cap_pressure = np.array([_softplus((cr - 0.7) / 0.08) for cr in cap_ratio], dtype=float)\n    eff = eff * (1.0 + 0.15 * cap_pressure)\n\n    # Fit log-log scaling: log10(eff) = a + b*log10(N)\n    x = np.log10(Ns)\n    y = np.log10(np.maximum(eff, 1e-9))\n\n    # Weight larger N more (where asymptotics matter)\n    w = Ns / (Ns.max() + 1e-9)\n    w = np.clip(w, 0.1, 1.0)\n\n    xbar = np.sum(w * x) / np.sum(w)\n    ybar = np.sum(w * y) / np.sum(w)\n    denom = np.sum(w * (x - xbar) ** 2)\n    b = float(np.sum(w * (x - xbar) * (y - ybar)) / (denom + 1e-12))\n    a = float(ybar - b * xbar)\n\n    y_pred = a + b * math.log10(N_target)\n    pred_eff = 10 ** y_pred\n\n    # Uncertainty penalty from weighted residuals\n    resid = y - (a + b * x)\n    resid_std = float(math.sqrt(np.sum(w * resid ** 2) / (np.sum(w) + 1e-12)))\n\n    # Reliability margin penalties (focus on hardest reached point)\n    u_max = float(u[-1])\n    # Penalize being close to the schedule continuation threshold (0.5)\n    margin_pen = _softplus((u_max - 0.30) / 0.05)  # starts increasing around 30% unsolved\n\n    # Average reliability penalty across scales (lighter)\n    avg_rel_pen = float(np.mean([_softplus((ui - 0.25) / 0.07) for ui in u]))\n\n    # Coverage: if the schedule never reached large N, don't over-trust extrapolation\n    N_max = float(Ns.max())\n    coverage_pen = 0.0\n    if N_max < N_target:\n        coverage_pen = 1.2 * math.log10(N_target / (N_max + 1e-9))\n\n    # Superlinear penalty (polynomial-time target)\n    # Penalize b above ~1.2 (gentle near boundary, grows smoothly)\n    superlin_pen = 0.6 * _softplus((b - 1.2) / 0.15)\n\n    obj = (\n        math.log10(max(pred_eff, 1.0))\n        + 0.35 * resid_std\n        + 1.0 * margin_pen\n        + 0.25 * avg_rel_pen\n        + coverage_pen\n        + superlin_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 6: Predict log10 expected steps at N=2000 incl. success-rate + scaling\n```python\nimport numpy as np\n\n\ndef _wls_fit(X, y, w):\n    \"\"\"Weighted least squares fit: y ~ X @ b, returns b and SSE.\"\"\"\n    w = np.asarray(w, dtype=float)\n    y = np.asarray(y, dtype=float)\n    X = np.asarray(X, dtype=float)\n\n    w = np.clip(w, 0.0, np.inf)\n    if np.all(w == 0):\n        w = np.ones_like(w)\n\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n    b, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    resid = y - X @ b\n    sse = float(np.sum(w * resid * resid))\n    return b, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n      - converts (unsolved_fraction, median_step) into expected steps with restarts\n      - fits polynomial and exponential-in-N models in log space\n      - predicts expected steps at N=2000\n      - adds mild penalties for poor scaling, low coverage, and low success at largest N\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n    if len(experiment_results) < 2:\n        return 5e2\n\n    # Extract arrays\n    Ns = np.array([float(r.get('N', np.nan)) for r in experiment_results], dtype=float)\n    us = np.array([float(r.get('unsolved_fraction', 1.0)) for r in experiment_results], dtype=float)\n    ms = np.array([float(r.get('median_step', np.nan)) for r in experiment_results], dtype=float)\n    max_steps = np.array([float(r.get('max_steps', np.nan)) for r in experiment_results], dtype=float)\n\n    ok = np.isfinite(Ns) & np.isfinite(us) & np.isfinite(ms)\n    if np.sum(ok) < 2:\n        return 5e2\n\n    Ns, us, ms, max_steps = Ns[ok], us[ok], ms[ok], max_steps[ok]\n\n    # Convert to expected work with restarts.\n    # Use a small floor on success prob so objective remains smooth.\n    p = 1.0 - np.clip(us, 0.0, 1.0)\n    p_eff = np.clip(p + 0.05, 0.05, 1.05)  # smooth, avoids blow-ups near p=0\n\n    # Censor at max_steps if provided (smoothly by min())\n    ms_eff = ms\n    finite_cap = np.isfinite(max_steps)\n    ms_eff = np.where(finite_cap, np.minimum(ms_eff, max_steps), ms_eff)\n\n    eff_steps = (np.maximum(ms_eff, 1.0) + 1.0) / p_eff\n    y = np.log(eff_steps)\n\n    N_target = 2000.0\n\n    # Weights: emphasize larger N (more indicative of scaling)\n    w = (Ns / np.max(Ns)) ** 1.5\n\n    # Model 1: polynomial scaling  log(eff) ~ a + b*log(N)\n    x_poly = np.log(np.maximum(Ns, 2.0))\n    X_poly = np.column_stack([np.ones_like(x_poly), x_poly])\n    b_poly, sse_poly = _wls_fit(X_poly, y, w)\n    yhat_poly = float(b_poly[0] + b_poly[1] * np.log(N_target))\n\n    # Model 2: exponential scaling log(eff) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    X_exp = np.column_stack([np.ones_like(x_exp), x_exp])\n    b_exp, sse_exp = _wls_fit(X_exp, y, w)\n    yhat_exp = float(b_exp[0] + b_exp[1] * 1.0)\n\n    # AIC-style model averaging (stable even when R^2 is weird)\n    n = float(len(y))\n    eps = 1e-12\n    k = 2.0\n    aic_poly = n * np.log(max(sse_poly / n, eps)) + 2.0 * k\n    aic_exp = n * np.log(max(sse_exp / n, eps)) + 2.0 * k\n    aic_min = min(aic_poly, aic_exp)\n    w_poly = np.exp(-0.5 * (aic_poly - aic_min))\n    w_exp = np.exp(-0.5 * (aic_exp - aic_min))\n    w_sum = w_poly + w_exp\n    w_poly, w_exp = w_poly / w_sum, w_exp / w_sum\n\n    # Predicted log10 expected steps at N_target\n    yhat = w_poly * yhat_poly + w_exp * yhat_exp\n    pred_log10 = yhat / np.log(10.0)\n\n    # Mild penalties\n    # 1) Penalize super-quadratic estimated polynomial exponent (encourage poly-time)\n    b = float(b_poly[1])\n    slope_penalty = 0.15 * np.log1p(np.exp(b - 2.0))  # softplus(b-2)\n\n    # 2) Penalize limited coverage (ending at small N makes extrapolation unreliable)\n    N_max = float(np.max(Ns))\n    coverage = np.log(max(N_target / max(N_max, 1.0), 1.0))\n    coverage_penalty = 0.30 * coverage\n\n    # 3) Penalize low success probability at largest tested N\n    idx_max = int(np.argmax(Ns))\n    p_last = float(p[idx_max])\n    success_penalty = 0.50 * np.log1p(np.exp((0.5 - p_last) / 0.05))  # softplus\n\n    return float(pred_log10 + slope_penalty + coverage_penalty + success_penalty)\n```\n\n- Objective 7: Censor-aware AIC model avg scaling to N=2000 w/ failure lower-bounds\n```python\nimport numpy as np\nfrom scipy.special import logsumexp\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(np.clip(w, 1e-12, None))\n    Xw = X * sw[:, None]\n    yw = y * sw\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    rss = float(np.sum(w * resid * resid))\n    return beta, rss\n\n\ndef _aic_gaussian(rss, n, k):\n    rss = max(rss, 1e-12)\n    n = max(int(n), 1)\n    return n * np.log(rss / n) + 2 * k\n\n\ndef _softmax_max(values, tau=0.05):\n    \"\"\"Smooth max in log10-space; tau in log10 units.\"\"\"\n    v = np.asarray(values, dtype=float)\n    tau = float(max(tau, 1e-6))\n    return tau * (logsumexp(v / tau))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract / validate\n    rows = []\n    for r in experiment_results:\n        try:\n            N = float(r[\"N\"])\n            med = float(r[\"median_step\"])\n            ms = float(r.get(\"max_steps\", np.nan))\n            u = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if not (np.isfinite(N) and np.isfinite(med) and N > 0 and med > 0):\n            continue\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(med, 1.0)\n        rows.append((N, med, ms, u))\n\n    if not rows:\n        return 1000.0\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    med = np.array([t[1] for t in rows], dtype=float)\n    max_steps = np.array([t[2] for t in rows], dtype=float)\n    uns = np.clip(np.array([t[3] for t in rows], dtype=float), 0.0, 1.0)\n\n    N_target = 2000.0\n\n    # Censor-aware effective step:\n    # - If unsolved_fraction < 0.5, treat median_step as meaningful.\n    # - If unsolved_fraction >= 0.5, treat as time-censored; impute > max_steps smoothly.\n    fail = uns >= 0.5\n    k_fail = 9.0  # up to 10x max_steps when unsolved_fraction=1\n    step_eff = med.copy()\n    step_eff[fail] = max_steps[fail] * (1.0 + k_fail * (uns[fail] - 0.5) / 0.5)\n    step_eff = np.clip(step_eff, 1.0, None)\n\n    # If only one point, use a conservative polynomial extrapolation.\n    if len(step_eff) < 2:\n        N0 = float(Ns[0])\n        pred = float(step_eff[0]) * (N_target / max(N0, 1.0)) ** 2\n        return float(np.log10(max(pred, 1.0)))\n\n    # Weighted regression emphasizing larger N\n    N_max = float(np.max(Ns))\n    w = np.sqrt(np.clip(Ns / max(N_max, 1.0), 1e-6, 1.0))\n\n    y = np.log(step_eff)\n\n    # Model 1: power law  step ~ N^b  => log(step) ~ a + b*log(N)\n    x_poly = np.log(Ns)\n    beta_poly, rss_poly = _wls_fit(x_poly, y, w)\n    aic_poly = _aic_gaussian(rss_poly, n=len(y), k=2)\n    ypred_poly = beta_poly[0] + beta_poly[1] * np.log(N_target)\n    pred_poly = float(np.exp(ypred_poly))\n\n    # Model 2: exponential  step ~ exp(b*N) => log(step) ~ a + b*(N/N_target)\n    x_exp = Ns / N_target\n    beta_exp, rss_exp = _wls_fit(x_exp, y, w)\n    aic_exp = _aic_gaussian(rss_exp, n=len(y), k=2)\n    ypred_exp = beta_exp[0] + beta_exp[1] * 1.0\n    pred_exp = float(np.exp(ypred_exp))\n\n    # AIC model averaging\n    aics = np.array([aic_poly, aic_exp], dtype=float)\n    daic = aics - np.min(aics)\n    weights = np.exp(-0.5 * daic)\n    weights = weights / np.sum(weights)\n    pred = weights[0] * pred_poly + weights[1] * pred_exp\n    pred_log10 = float(np.log10(max(pred, 1.0)))\n\n    # If we ever failed at some N, impose a smooth lower bound on scaling beyond that point\n    # (cannot be faster than \">= max_steps at N_fail\" with at least linear growth).\n    if np.any(fail):\n        min_exp = 1.0\n        lb_logs = []\n        for Ni, msi in zip(Ns[fail], max_steps[fail]):\n            Ni = float(max(Ni, 1.0))\n            msi = float(max(msi, 1.0))\n            lb_logs.append(np.log10(msi) + min_exp * np.log10(N_target / Ni))\n        lb_log = float(_softmax_max(lb_logs, tau=0.05))\n        pred_log10 = float(_softmax_max([pred_log10, lb_log], tau=0.05))\n\n    # Mild penalty for not reaching large N (encourages designs that scale up the schedule)\n    gap_doublings = max(0.0, np.log(max(N_target, 1.0) / max(N_max, 1.0)) / np.log(2.0))\n    coverage_penalty = 0.15 * gap_doublings\n\n    return float(pred_log10 + coverage_penalty)\n```\n\n- Objective 8: Predict log10 expected steps at N=2000 with success+scaling+coverage\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x, k=20.0):\n    # smooth approx of max(0, x)\n    return np.log1p(np.exp(k * x)) / k\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10 expected steps at N=2000 using a reliability-adjusted\n    runtime and a weighted log-log scaling fit. Adds smooth penalties for\n    early stop (not reaching large N) and for failing experiments.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Extract\n    Ns, ys, ws, uns = [], [], [], []\n    eta = 1.0  # how strongly to inflate steps by failure probability (retry cost)\n\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0.0))\n        if N <= 0:\n            continue\n\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n\n        s = float(r.get(\"median_step\", np.nan))\n        if not np.isfinite(s) or s <= 0:\n            continue\n\n        budget = float(r.get(\"max_steps\", s))\n        budget = max(budget, s)\n\n        # Reliability-adjusted expected runtime (roughly: expected steps with restarts)\n        t_eff = s / (p ** eta)\n\n        # If we're near step cap or the run is failing, treat as right-censored lower bound\n        near_cap = (s >= 0.95 * budget) or (u >= 0.5)\n        if near_cap:\n            t_eff = max(t_eff, budget / (p ** eta))\n\n        y = math.log10(max(t_eff, 1.0))\n\n        # Weight larger N more; also downweight unreliable points\n        w = (math.log10(N) + 1.0) ** 2 * (p ** 0.5)\n\n        Ns.append(N)\n        ys.append(y)\n        ws.append(w)\n        uns.append(u)\n\n    if len(Ns) == 0:\n        return 1000.0\n\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    ws = np.asarray(ws, dtype=float)\n    uns = np.asarray(uns, dtype=float)\n\n    N_target = 2000.0\n    x = np.log10(Ns)\n    x_t = math.log10(N_target)\n\n    # Weighted log-log fit: y = a + b*x\n    if len(Ns) >= 2 and np.sum(ws) > 0:\n        w = ws / (np.sum(ws) + 1e-12)\n        x_bar = np.sum(w * x)\n        y_bar = np.sum(w * ys)\n        cov = np.sum(w * (x - x_bar) * (ys - y_bar))\n        var = np.sum(w * (x - x_bar) ** 2)\n        b = cov / (var + 1e-12)\n        a = y_bar - b * x_bar\n        y_pred = a + b * x_t\n    else:\n        # Single point fallback\n        b = 0.0\n        y_pred = float(ys[-1])\n\n    # Smooth penalty for early stop / not reaching large N\n    N_max = float(np.max(Ns))\n    cov_pen = 0.6 * (math.log10(max(N_target / max(N_max, 1.0), 1.0))) ** 2\n\n    # Smooth penalty for failures anywhere (focus on >0.5 unsolved)\n    fail_pen = 3.0 * float(np.mean(_softplus(uns - 0.5, k=25.0)))\n\n    # Mild penalty for very large scaling exponent (still polynomial but discourages huge k)\n    exp_pen = 0.08 * float(max(0.0, b - 2.5) ** 2)\n\n    return float(y_pred + cov_pen + fail_pen + exp_pen)\n```\n\n- Objective 9: AIC-avg log10 expected solve-steps at N=2000 incl. success+coverage\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _safe_log(x, eps=1e-12):\n    return np.log(np.maximum(x, eps))\n\n\ndef _aicc_from_rss(rss, n, k):\n    # Gaussian errors, constant-variance; compare models via AICc\n    rss = float(max(rss, 1e-18))\n    aic = n * math.log(rss / n) + 2 * k\n    if n <= (k + 1):\n        return float(\"inf\")\n    return aic + (2 * k * (k + 1)) / (n - k - 1)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Converts each experiment (N, median_step, unsolved_fraction, max_steps)\n      into an *expected steps to solve with geometric restarts* under that budget.\n    - Fits scaling to log(expected_steps) using AICc-weighted model averaging\n      (power-law vs exponential), then predicts at N=2000.\n    - Adds smooth penalties for poor coverage (didn't reach large N) and\n      implausible negative scaling.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        N = float(r.get(\"N\", 0) or 0)\n        if N <= 0:\n            continue\n        max_steps = float(r.get(\"max_steps\", 0) or 0)\n        if max_steps <= 0:\n            max_steps = 1.0\n        med = r.get(\"median_step\", None)\n        med = float(med) if (med is not None and float(med) > 0) else max_steps\n        uns = r.get(\"unsolved_fraction\", 1.0)\n        uns = float(uns) if uns is not None else 1.0\n        # Smooth clipping to avoid infinities\n        p = 1.0 - np.clip(uns, 0.0, 1.0)  # solved fraction\n        p_floor = 1e-3\n        p_eff = max(float(p), p_floor)\n\n        # Attempt cost: spend ~median on solved runs and max_steps on unsolved runs\n        attempt_cost = p * med + (1.0 - p) * max_steps\n        # Expected cost to solve with i.i.d. restarts\n        exp_steps = attempt_cost / p_eff\n        exp_steps = max(exp_steps, 1.0)\n\n        rows.append((N, exp_steps, max_steps, p))\n\n    if len(rows) < 2:\n        # Not enough data: return a conservative, failure-aware score\n        (_, exp_steps, _, p) = rows[0]\n        return float(np.log10(exp_steps) + 1.0 * (1.0 - float(p)))\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    y = _safe_log(np.array([t[1] for t in rows], dtype=float))  # log expected steps\n\n    N_target = 2000.0\n\n    # Model 1: power law -> y = a + b*log(N)\n    x1 = _safe_log(Ns)\n    fit1 = linregress(x1, y)\n    yhat1 = fit1.intercept + fit1.slope * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(rss1, n=len(y), k=2)\n    pred1 = float(math.exp(fit1.intercept + fit1.slope * math.log(N_target)))\n\n    # Model 2: exponential -> y = a + b*N\n    x2 = Ns\n    fit2 = linregress(x2, y)\n    yhat2 = fit2.intercept + fit2.slope * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(rss2, n=len(y), k=2)\n    pred2 = float(math.exp(fit2.intercept + fit2.slope * N_target))\n\n    # AICc weights (lower AICc is better)\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    if np.any(~np.isfinite(aiccs)):\n        w = np.array([0.5, 0.5], dtype=float)\n    else:\n        d = aiccs - np.min(aiccs)\n        w = np.exp(-0.5 * d)\n        w = w / np.sum(w)\n\n    pred = max(1.0, float(w[0] * pred1 + w[1] * pred2))\n\n    # Coverage penalty: if schedule stopped early, be conservative\n    maxN = float(np.max(Ns))\n    coverage_pen = 0.35 * (max(0.0, math.log(N_target / maxN)) ** 2)\n\n    # Negative-scaling penalty (implausible: faster as N grows)\n    neg_pen = 0.0\n    neg_pen += 0.25 * max(0.0, -float(fit1.slope))  # power-law slope < 0\n    neg_pen += 0.00015 * max(0.0, -float(fit2.slope)) * N_target  # exp slope < 0\n\n    objective_value = float(np.log10(pred) + coverage_pen + neg_pen)\n    return objective_value\n```\n\n- Objective 10: AIC-avg robust scaling to log10 expected steps@2000 + reliability\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 40:\n        return x\n    if x < -40:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _wls_fit(X, y, w, ridge=1e-8):\n    \"\"\"Weighted least squares with tiny ridge for stability.\"\"\"\n    X = np.asarray(X, dtype=float)\n    y = np.asarray(y, dtype=float)\n    w = np.asarray(w, dtype=float)\n    w = np.clip(w, 1e-12, np.inf)\n\n    # Solve (X^T W X + ridge I) beta = X^T W y\n    WX = X * w[:, None]\n    A = X.T @ WX\n    A = A + ridge * np.eye(A.shape[0])\n    b = X.T @ (w * y)\n    beta = np.linalg.solve(A, b)\n\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    n = int(len(y))\n    k = int(X.shape[1])\n\n    # Gaussian AIC up to constants; guard sse\n    sse = max(sse, 1e-12)\n    aic = n * math.log(sse / max(n, 1)) + 2 * k\n\n    # Prediction variance at a new point x*: sigma^2 * x*^T (X^T W X)^-1 x*\n    # Use unweighted sigma^2 proxy from weighted SSE / (n-k)\n    dof = max(n - k, 1)\n    sigma2 = sse / dof\n    cov = np.linalg.inv(A)\n\n    return beta, yhat, resid, sse, aic, sigma2, cov\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for log10 expected solve-steps at N=2000 that:\n      - accounts for partial failures via a restart-style expected-steps proxy\n      - penalizes being near the schedule threshold (unsolved_fraction ~ 0.5)\n      - model-averages polynomial vs exponential scaling using AIC + a poly prior\n      - adds an extrapolation/coverage penalty when max tested N is small\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Extract and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r:\n            continue\n        N = float(r['N'])\n        if not np.isfinite(N) or N <= 0:\n            continue\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        s = 1.0 - u\n        med = float(r.get('median_step', np.nan))\n        if not np.isfinite(med) or med <= 0:\n            med = float(r.get('max_steps', 1.0))\n        max_steps = float(r.get('max_steps', max(1.0, med)))\n        max_steps = max(1.0, max_steps)\n\n        # Expected-steps proxy under independent restarts:\n        # E[T] ≈ observed_median + (failure/success)*budget\n        eps = 1e-6\n        steps_eff = med + (u / max(s, eps)) * max_steps\n        steps_eff = float(np.clip(steps_eff, 1.0, 1e20))\n        log_steps = math.log10(steps_eff)\n\n        # Reliability margin penalty (smooth): prefer u well below 0.5\n        u_target = 0.20\n        tau = 0.05\n        lam = 1.0\n        rel_pen = lam * _softplus((u - u_target) / tau)\n\n        y = log_steps + rel_pen\n\n        # Weight bigger N more (focus on scaling), but keep small-N informative\n        w = (N ** 0.5)\n        rows.append((N, y, w))\n\n    if len(rows) < 2:\n        return 5e5\n\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    ys = np.array([t[1] for t in rows], dtype=float)\n    ws = np.array([t[2] for t in rows], dtype=float)\n\n    # Light robustification: downweight outliers by one IRLS step with Huber-like rule\n    # Initial fit (poly in log10 N)\n    x_log10 = np.log10(Ns)\n    Xp = np.column_stack([np.ones_like(x_log10), x_log10])\n    beta0, yhat0, resid0, sse0, aic0, sigma20, cov0 = _wls_fit(Xp, ys, ws)\n\n    mad = np.median(np.abs(resid0 - np.median(resid0)))\n    scale = max(1e-6, 1.4826 * mad)\n    c = 1.5 * scale\n    w_rob = 1.0 / np.maximum(1.0, np.abs(resid0) / c)\n    w2 = ws * w_rob\n\n    # Refit with robust weights\n    beta_p, yhat_p, resid_p, sse_p, aic_p, sigma2_p, cov_p = _wls_fit(Xp, ys, w2)\n\n    # Exponential-in-N model on log10 steps: y = a + b*N\n    Xe = np.column_stack([np.ones_like(Ns), Ns])\n    beta_e, yhat_e, resid_e, sse_e, aic_e, sigma2_e, cov_e = _wls_fit(Xe, ys, w2)\n\n    # AIC model averaging with a mild prior favoring polynomial scaling\n    # (prevents small-N data from spuriously preferring exponential)\n    prior_poly = 0.8\n    prior_exp = 0.2\n    aics = np.array([aic_p, aic_e], dtype=float)\n    da = aics - np.min(aics)\n    w_aic = np.exp(-0.5 * da)\n    w_aic = w_aic / np.sum(w_aic)\n    w_post = np.array([prior_poly, prior_exp], dtype=float) * w_aic\n    w_post = w_post / np.sum(w_post)\n\n    # Predict at target N\n    N_target = 2000.0\n    xpt = np.array([1.0, math.log10(N_target)], dtype=float)\n    xet = np.array([1.0, N_target], dtype=float)\n\n    pred_p = float(xpt @ beta_p)\n    pred_e = float(xet @ beta_e)\n\n    # Add a small uncertainty premium (upper-confidence-like) to reduce over-optimistic extrapolation\n    # pred_var = sigma^2 * x^T cov x\n    var_p = float(sigma2_p * (xpt @ cov_p @ xpt))\n    var_e = float(sigma2_e * (xet @ cov_e @ xet))\n    std_p = math.sqrt(max(var_p, 0.0))\n    std_e = math.sqrt(max(var_e, 0.0))\n    eta = 0.5\n\n    pred = w_post[0] * (pred_p + eta * std_p) + w_post[1] * (pred_e + eta * std_e)\n\n    # Coverage penalty: if we never reached large N, discourage optimistic extrapolation\n    maxN = float(np.max(Ns))\n    cover = max(0.0, math.log10(N_target / max(maxN, 1.0)))\n    cover_pen = 0.75 * cover\n\n    # Additional smooth penalty for poly exponent > ~1.2 (push toward near-linear steps)\n    # In y=log10(steps)=a+p*log10(N), slope==p\n    p_est = float(beta_p[1])\n    p_pen = 0.5 * _softplus((p_est - 1.2) / 0.15)\n\n    objective_value = float(pred + cover_pen + p_pen)\n    return objective_value\n```\n\n- Objective 11: AIC-avg log10(restart-steps)@2000 + smooth reliability margin\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _sigmoid(x):\n    x = np.asarray(x, dtype=float)\n    return 1.0 / (1.0 + np.exp(-x))\n\n\ndef _aicc_from_rss(n, k, rss):\n    # AICc up to an additive constant (constants cancel in model weights)\n    rss = float(max(rss, 1e-12))\n    aic = n * math.log(rss / n) + 2.0 * k\n    if n > (k + 1):\n        aic += (2.0 * k * (k + 1)) / (n - k - 1)\n    else:\n        aic += 1e6  # heavy penalty when AICc undefined\n    return aic\n\n\ndef _robust_line_fit(x, y):\n    # Returns (intercept, slope) for y ~= intercept + slope * x\n    # theilslopes returns slope, intercept\n    slope, intercept, _, _ = theilslopes(y, x)\n    return float(intercept), float(slope)\n\n\ndef _ridge_fit_intercept_slope(x, y, w=None, ridge=1e-2):\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    if w is None:\n        w = np.ones_like(x)\n    w = np.asarray(w, dtype=float)\n\n    X = np.column_stack([np.ones_like(x), x])\n    W = np.diag(w)\n    XtWX = X.T @ W @ X\n    XtWy = X.T @ W @ y\n    reg = ridge * np.eye(2)\n    beta = np.linalg.solve(XtWX + reg, XtWy)\n    return float(beta[0]), float(beta[1])\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model-average (AICc) extrapolation of restart-adjusted effort\n    to N=2000, plus a smooth penalty encouraging a safety margin in\n    success probability.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Prepare per-N observations\n    rows = []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        ms = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        max_steps = r.get(\"max_steps\", None)\n        if N is None or ms is None or u is None:\n            continue\n        N = float(N)\n        ms = float(ms)\n        u = float(u)\n        max_steps = float(max_steps) if max_steps is not None else float(max(ms, 1.0))\n\n        p = np.clip(1.0 - u, 1e-3, 1.0 - 1e-6)\n\n        # Restart-adjusted typical work (proxy for expected steps-to-solution with restarts)\n        effort = ms / p\n\n        # Smooth inflation when the budget is tight (suggests censoring / heavy tail)\n        tight = np.clip(ms / max(max_steps, 1.0), 0.0, 2.0)\n        inflate = 1.0 + 0.6 * (tight ** 6)  # near 0 unless ms ~ max_steps\n\n        rows.append((N, effort * inflate, p))\n\n    if len(rows) == 0:\n        return 1000.0\n\n    # Aggregate duplicates by median in log-space (robust)\n    byN = {}\n    for N, eff, p in rows:\n        byN.setdefault(N, {\"eff\": [], \"p\": []})\n        byN[N][\"eff\"].append(eff)\n        byN[N][\"p\"].append(p)\n\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    effs = np.array([np.exp(np.median(np.log(byN[N][\"eff\"]))) for N in Ns], dtype=float)\n    ps = np.array([float(np.median(byN[N][\"p\"])) for N in Ns], dtype=float)\n\n    n = len(Ns)\n    N_target = 2000.0\n\n    # If too few points, fall back to last observed effort with mild scaling penalty\n    if n < 3:\n        last = float(np.log10(effs[-1] + 1e-12))\n        scale_pen = 0.15 * max(0.0, math.log(N_target / Ns[-1], 2.0))  # gentle\n        p_last = float(ps[-1])\n        margin_pen = float(_softplus((0.65 - p_last) / 0.05)) * 0.25\n        return last + scale_pen + margin_pen\n\n    y = np.log(effs + 1e-12)\n\n    # Model 1: polynomial (log-log)\n    x1 = np.log(Ns)\n    a1, b1 = _robust_line_fit(x1, y)\n    yhat1 = a1 + b1 * x1\n    rss1 = float(np.sum((y - yhat1) ** 2))\n    aicc1 = _aicc_from_rss(n=n, k=2, rss=rss1)\n    ypred1 = a1 + b1 * math.log(N_target)\n\n    # Model 2: exponential in N (log effort ~ a + b N)\n    x2 = Ns\n    a2, b2 = _robust_line_fit(x2, y)\n    yhat2 = a2 + b2 * x2\n    rss2 = float(np.sum((y - yhat2) ** 2))\n    aicc2 = _aicc_from_rss(n=n, k=2, rss=rss2)\n    ypred2 = a2 + b2 * N_target\n\n    # AICc weights\n    aiccs = np.array([aicc1, aicc2], dtype=float)\n    da = aiccs - np.min(aiccs)\n    w = np.exp(-0.5 * da)\n    w = w / np.sum(w)\n\n    ypred = float(w[0] * ypred1 + w[1] * ypred2)\n    pred_log10_effort = ypred / math.log(10.0)\n\n    # Reliability margin: fit logit(p) ~ A + B log N (weakly regularized)\n    logit_p = np.log(np.clip(ps, 1e-3, 1 - 1e-3) / np.clip(1 - ps, 1e-3, 1.0))\n    xr = np.log(Ns)\n    wr = (Ns / Ns.max()) ** 2  # emphasize largest N observed\n    A, B = _ridge_fit_intercept_slope(xr, logit_p, w=wr, ridge=1e-2)\n    p_target = float(_sigmoid(A + B * math.log(N_target)))\n\n    # Encourage p_target >= 0.65 smoothly (avoid hard cliffs)\n    margin_pen = float(_softplus((0.65 - p_target) / 0.05)) * 0.35\n\n    # Slightly discourage being close to the schedule cutoff at any tested N\n    cutoff_pen = float(np.mean(_softplus((0.50 - ps) / 0.02))) * 0.10\n\n    return float(pred_log10_effort + margin_pen + cutoff_pen)\n```\n\n- Objective 12: AIC-avg log10 expected restart-steps@2000 + slope & reliability\n```python\nimport numpy as np\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = np.asarray(x, dtype=float)\n    return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n\ndef _wls_fit(x, y, w):\n    \"\"\"Weighted least squares for y ~ b0 + b1*x.\"\"\"\n    x = np.asarray(x, float)\n    y = np.asarray(y, float)\n    w = np.asarray(w, float)\n    w = np.clip(w, 1e-12, None)\n\n    X = np.stack([np.ones_like(x), x], axis=1)\n    sw = np.sqrt(w)\n    Xw = X * sw[:, None]\n    yw = y * sw\n\n    beta, *_ = np.linalg.lstsq(Xw, yw, rcond=None)\n    yhat = X @ beta\n    resid = y - yhat\n    sse = float(np.sum(w * resid * resid))\n    return beta, yhat, sse\n\n\ndef _aicc_from_sse(sse, n, k):\n    # Gaussian likelihood with MLE sigma^2 = sse/n\n    n = int(n)\n    k = int(k)\n    if n <= k + 1:\n        return float(\"inf\")\n    sse = max(float(sse), 1e-12)\n    sigma2 = sse / n\n    loglik = -0.5 * n * (np.log(2.0 * np.pi * sigma2) + 1.0)\n    aic = 2.0 * k - 2.0 * loglik\n    aicc = aic + (2.0 * k * (k + 1)) / (n - k - 1)\n    return float(aicc)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a smooth proxy for large-N performance:\n    - Expected restart-steps (accounts for failures via unsolved_fraction)\n    - AICc model-averaged extrapolation to N=2000 (power vs exponential)\n    - Smooth penalties for weak reliability margin and super-quadratic scaling\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract and sort by N\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r or 'unsolved_fraction' not in r:\n            continue\n        N = float(r['N'])\n        u = float(r.get('unsolved_fraction', 1.0))\n        med = float(r.get('median_step', np.nan))\n        ms = float(r.get('max_steps', np.nan))\n        if not np.isfinite(N) or N <= 0:\n            continue\n        if not np.isfinite(u):\n            u = 1.0\n        u = float(np.clip(u, 0.0, 1.0))\n        if not np.isfinite(ms) or ms <= 0:\n            ms = max(50.0, med if np.isfinite(med) else 50.0)\n        if not np.isfinite(med) or med <= 0:\n            med = ms\n        # Expected steps per successful solve with geometric restarts:\n        # E = (p*med + (1-p)*max_steps)/p = med + u*max_steps/(1-u)\n        p = float(np.clip(1.0 - u, 1e-3, 1.0))\n        restart_steps = (med + u * ms) / p\n        rows.append((N, u, med, ms, restart_steps, p))\n\n    if len(rows) < 2:\n        return 5e2\n\n    rows.sort(key=lambda t: t[0])\n    N = np.array([t[0] for t in rows], dtype=float)\n    u = np.array([t[1] for t in rows], dtype=float)\n    y = np.array([t[4] for t in rows], dtype=float)\n    p = np.array([t[5] for t in rows], dtype=float)\n\n    # Work in ln-space\n    lnN = np.log(N)\n    lny = np.log(np.clip(y, 1e-12, None))\n\n    # Weights: emphasize reliable + larger-N points\n    w = (p ** 2) * (N / np.max(N)) ** 0.5\n    w = np.clip(w, 1e-6, None)\n\n    # Fit power law: ln y = a + b ln N\n    beta_pow, _, sse_pow = _wls_fit(lnN, lny, w)\n    a_pow, b_pow = beta_pow\n    aicc_pow = _aicc_from_sse(sse_pow, len(N), k=2)\n\n    # Fit exponential: ln y = a + b N\n    beta_exp, _, sse_exp = _wls_fit(N, lny, w)\n    a_exp, b_exp = beta_exp\n    aicc_exp = _aicc_from_sse(sse_exp, len(N), k=2)\n\n    # AICc weights with a mild prior preference for power-law (goal is polynomial)\n    prior_pow = 0.0\n    prior_exp = 2.0\n    a_pow_eff = aicc_pow + prior_pow\n    a_exp_eff = aicc_exp + prior_exp\n    amin = min(a_pow_eff, a_exp_eff)\n    wp = np.exp(-0.5 * (a_pow_eff - amin))\n    we = np.exp(-0.5 * (a_exp_eff - amin))\n    s = wp + we\n    wp, we = (wp / s, we / s) if s > 0 else (0.5, 0.5)\n\n    N_target = 2000.0\n    pred_pow = float(np.exp(a_pow + b_pow * np.log(N_target)))\n    pred_exp = float(np.exp(a_exp + b_exp * N_target))\n    pred = wp * pred_pow + we * pred_exp\n    base = float(np.log10(np.clip(pred, 1e-12, None)))\n\n    # Reliability margin penalty near schedule threshold (u<0.5 continues)\n    k = min(3, len(u))\n    u_top = u[-k:]\n    margin = float(np.min(0.5 - u_top))  # negative means already failing\n    # Want a comfortable margin: u <= 0.38 (margin >= 0.12)\n    m0, tau_m = 0.12, 0.05\n    pen_margin = float(_softplus((m0 - margin) / tau_m))\n\n    # Scaling penalty for super-quadratic power exponent (goal: polynomial, ideally small)\n    # b_pow is exponent in y ~ N^b\n    b0, tau_b = 2.0, 0.25\n    pen_slope = float(_softplus((b_pow - b0) / tau_b))\n\n    # Mild penalty if exponential model dominates (encourage polynomial-like fits)\n    pen_exp = float(1.0 - wp)\n\n    # Combine (tuned to keep penalties smooth, not dominating)\n    obj = base + 0.35 * pen_margin + 0.25 * pen_slope + 0.10 * pen_exp\n    return float(obj)\n```\n\n- Objective 13: Predict log10(p-adjusted steps@2000) with smooth coverage & slope penalties\n```python\nimport numpy as np\nfrom scipy.stats import theilslopes, linregress\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z, dtype=float)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0.0)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: model scaling of an expected-restart compute proxy\n      steps_eff = (0.7*median_step + 0.3*max_steps) / p**k,\n    where p = solved_fraction.\n\n    Return: predicted log10(steps_eff) at N=2000 plus smooth penalties for\n    (i) not reaching large N and (ii) too-steep power-law exponent.\n    \"\"\"\n\n    if not experiment_results:\n        return 1e3\n\n    # Collect and sanitize\n    rows = []\n    for r in experiment_results:\n        if 'N' not in r or 'median_step' not in r:\n            continue\n        N = float(r['N'])\n        if N <= 0:\n            continue\n        med = float(max(1.0, r.get('median_step', 1.0)))\n        max_steps = float(max(med, r.get('max_steps', med)))\n        u = float(r.get('unsolved_fraction', 1.0))\n        u = float(np.clip(u, 0.0, 1.0))\n        p = float(np.clip(1.0 - u, 1e-3, 1.0 - 1e-6))\n\n        k = 1.5  # reliability amplification\n        steps_eff = (0.7 * med + 0.3 * max_steps) / (p ** k)\n        rows.append((N, steps_eff, p, max_steps))\n\n    if len(rows) == 0:\n        return 1e3\n\n    rows.sort(key=lambda t: t[0])\n    Ns = np.array([t[0] for t in rows], dtype=float)\n    steps_eff = np.array([t[1] for t in rows], dtype=float)\n\n    N_target = 2000.0\n    x = np.log(Ns)\n    y = np.log(steps_eff)\n\n    # Robust power-law fit: log(steps_eff) = a + b*log(N)\n    if len(rows) >= 2 and np.ptp(x) > 1e-12:\n        try:\n            b, a, *_ = theilslopes(y, x)  # y ~ a + b x\n        except Exception:\n            b, a = np.polyfit(x, y, 1)\n    else:\n        # single-point fallback: assume mild growth\n        a = y[-1]\n        b = 1.0\n\n    y_pred = a + b * np.log(N_target)\n    pred_log10 = float(y_pred / np.log(10.0))\n\n    # Penalty 1: insufficient N coverage (smooth, 0 if N_max >= N_target)\n    N_max = float(np.max(Ns))\n    z_cov = np.log(N_target / max(N_max, 1.0))\n    cov_pen = float(_softplus(5.0 * z_cov) / 5.0)\n\n    # Penalty 2: discourage very steep polynomial exponent (allow up to quadratic)\n    slope_thr = 2.0\n    slope_pen = float(_softplus(5.0 * (b - slope_thr)) / 5.0)\n\n    # Penalty 3: mild evidence-of-exponential-growth penalty\n    exp_pen = 0.0\n    if len(rows) >= 3 and np.ptp(Ns) > 1e-12:\n        try:\n            fit_exp = linregress(Ns, y)      # y ~ a + b*N\n            fit_pow = linregress(x, y)       # y ~ a + b*logN\n            r2_exp = float(fit_exp.rvalue ** 2)\n            r2_pow = float(fit_pow.rvalue ** 2)\n            # only penalize when exp fit is clearly better and growth slope positive\n            exp_adv = max(0.0, r2_exp - r2_pow - 0.05)\n            exp_growth = max(0.0, fit_exp.slope)\n            exp_pen = float(exp_adv * (exp_growth * (N_target / 2000.0)))\n        except Exception:\n            exp_pen = 0.0\n\n    # Combine (lower is better)\n    return pred_log10 + 0.30 * cov_pen + 0.15 * slope_pen + 0.10 * exp_pen\n```\n\n- Objective 14: Predict log10 restart-steps@2000 with reliability margin & censoring\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Proxy: predict log10(expected restart-steps) at N=2000 using a weighted\n    log-log scaling fit on *p-adjusted* median steps, plus smooth penalties for:\n      - being too close to the schedule gate (unsolved_fraction ~ 0.5)\n      - censoring (median_step near max_steps)\n      - limited scale coverage (max N reached)\n      - superlinear scaling exponent\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e3\n\n    # Extract arrays (robust to missing keys)\n    Ns, steps, unsolveds, budgets = [], [], [], []\n    for r in experiment_results:\n        N = r.get(\"N\", None)\n        s = r.get(\"median_step\", None)\n        u = r.get(\"unsolved_fraction\", None)\n        B = r.get(\"max_steps\", None)\n        if N is None or s is None or u is None:\n            continue\n        if N <= 0 or s <= 0:\n            continue\n        if B is None or B <= 0:\n            B = max(s, 1.0)\n        Ns.append(float(N))\n        steps.append(float(s))\n        unsolveds.append(float(u))\n        budgets.append(float(B))\n\n    if len(Ns) == 0:\n        return 1e3\n\n    Ns = np.asarray(Ns)\n    steps = np.asarray(steps)\n    unsolveds = np.asarray(unsolveds)\n    budgets = np.asarray(budgets)\n\n    # Core transformation: p-adjusted (restart-like) median steps + censor penalty\n    p = np.clip(1.0 - unsolveds, 1e-3, 1.0)  # solved probability\n    censor = np.clip(steps / np.maximum(budgets, 1.0), 0.0, 2.0)  # can exceed 1 if weird logs\n\n    # Expected restart steps approximation: steps / p^k (k>1 emphasizes reliability)\n    k_restart = 1.3\n    log_s = np.log(np.maximum(steps, 1.0)) + k_restart * np.log(1.0 / p)\n\n    # Smooth censor penalty when median approaches the step budget\n    # (encourages designs whose median is well within max_steps)\n    censor_r0, censor_tau, censor_w = 0.70, 0.08, 1.4\n    log_s = log_s + censor_w * np.vectorize(_softplus)((censor - censor_r0) / censor_tau)\n\n    # Weights: prefer larger N, but downweight censored / low-reliability points\n    Nw = (Ns / np.max(Ns)) ** 0.7\n    pw = p ** 2.0\n    cw = (1.0 - np.clip(censor, 0.0, 1.0)) ** 1.5 + 1e-3\n    w = Nw * pw * cw\n\n    # Fit log_s ~ a + b*log(N) with ridge for stability\n    x = np.log(Ns)\n    X = np.stack([np.ones_like(x), x], axis=1)\n\n    # If insufficient points, fall back to a conservative default slope\n    N_target = 2000.0\n    if len(Ns) < 2 or np.all(w <= 1e-8):\n        y0 = float(np.median(log_s))\n        # conservative polynomial exponent prior\n        b_prior = 2.0\n        a_prior = y0 - b_prior * float(np.median(x))\n        y_pred = a_prior + b_prior * math.log(N_target)\n        base = y_pred\n        b_hat = b_prior\n    else:\n        sw = np.sqrt(np.clip(w, 1e-12, None))\n        Xw = X * sw[:, None]\n        yw = log_s * sw\n\n        # Ridge towards modest polynomial scaling\n        # (keeps BO smooth when only a few points exist)\n        lam_a, lam_b = 0.2, 0.6\n        # weak prior anchored near the first point\n        idx0 = int(np.argmin(Ns))\n        b_prior = 1.8\n        a_prior = float(log_s[idx0] - b_prior * x[idx0])\n\n        A = np.vstack([\n            Xw,\n            [math.sqrt(lam_a), 0.0],\n            [0.0, math.sqrt(lam_b)],\n        ])\n        bvec = np.concatenate([\n            yw,\n            [math.sqrt(lam_a) * a_prior],\n            [math.sqrt(lam_b) * b_prior],\n        ])\n\n        coef, _, _, _ = np.linalg.lstsq(A, bvec, rcond=None)\n        a_hat, b_hat = float(coef[0]), float(coef[1])\n        y_pred = a_hat + b_hat * math.log(N_target)\n        base = y_pred\n\n    # Smooth penalties\n    # 1) Reliability margin: avoid skating at the schedule gate (u≈0.5)\n    # Target u<=0.30 on larger N.\n    u_target, u_tau, u_w = 0.30, 0.05, 0.35\n    rel_pen = np.sum(Nw * np.vectorize(_softplus)((unsolveds - u_target) / u_tau)) / (np.sum(Nw) + 1e-9)\n\n    # 2) Coverage: encourage reaching larger N\n    maxN = float(np.max(Ns))\n    cov = math.log(maxN + 1.0) / math.log(N_target + 1.0)\n    cov_pen = 0.55 * (1.0 - cov) ** 2\n\n    # 3) Scaling exponent penalty: encourage polynomial with small exponent\n    b0, b_tau, b_w = 1.6, 0.25, 0.25\n    slope_pen = b_w * _softplus((b_hat - b0) / b_tau)\n\n    # Convert to log10 steps\n    obj = (base / math.log(10.0)) + u_w * rel_pen + cov_pen + slope_pen\n\n    # Guardrails\n    if not np.isfinite(obj):\n        return 1e3\n    return float(obj)\n```\n\n- Objective 15: AIC-weighted censored scaling fit of restart-steps to N=2000\n```python\nimport numpy as np\nfrom scipy.optimize import minimize\n\n\ndef _softplus(z):\n    # stable softplus\n    z = np.asarray(z)\n    return np.log1p(np.exp(-np.abs(z))) + np.maximum(z, 0)\n\n\ndef _fit_censored_model(x, y, censored, lb, w, kind):\n    \"\"\"Fit y ~ f(theta, x) with squared loss + smooth hinge for censored points.\n\n    For censored points: we only know y >= lb.\n    \"\"\"\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    censored = np.asarray(censored, dtype=bool)\n    lb = np.asarray(lb, dtype=float)\n    w = np.asarray(w, dtype=float)\n\n    if kind == \"power\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        # init from uncensored OLS if possible\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 2.0])\n\n        bounds = [(None, None), (0.0, 50.0)]\n\n    elif kind == \"exp\":\n        # y = a + b*x\n        def pred(theta):\n            a, b = theta\n            return a + b * x\n\n        if np.any(~censored):\n            X = np.vstack([np.ones(np.sum(~censored)), x[~censored]]).T\n            theta0, *_ = np.linalg.lstsq(X, y[~censored], rcond=None)\n            theta0 = np.array(theta0)\n        else:\n            theta0 = np.array([np.median(lb), 5.0])\n\n        bounds = [(None, None), (0.0, 200.0)]\n\n    else:\n        raise ValueError(\"Unknown model kind\")\n\n    hinge_scale = 0.2  # in log-space\n\n    def loss(theta):\n        p = pred(theta)\n        # uncensored SSE\n        r = y[~censored] - p[~censored]\n        sse = np.sum(w[~censored] * r * r) if r.size else 0.0\n        # censored: penalize only if prediction violates lower bound\n        if np.any(censored):\n            v = (lb[censored] - p[censored]) / hinge_scale\n            pen = _softplus(v)  # ~max(0, lb-p)\n            sse += np.sum(w[censored] * pen * pen)\n        return float(sse)\n\n    res = minimize(loss, theta0, method=\"L-BFGS-B\", bounds=bounds)\n    theta_hat = res.x\n    sse = max(loss(theta_hat), 1e-12)\n    return theta_hat, sse\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns an AIC-weighted, censor-aware extrapolation of log10(restart-steps) at N=2000,\n    with smooth penalties for limited scale-coverage and super-polynomial power slope.\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # Sort by N and extract\n    ers = sorted(experiment_results, key=lambda d: d.get(\"N\", 0))\n    N = np.array([float(d.get(\"N\", np.nan)) for d in ers], dtype=float)\n    med = np.array([float(d.get(\"median_step\", np.nan)) for d in ers], dtype=float)\n    max_steps = np.array([float(d.get(\"max_steps\", np.nan)) for d in ers], dtype=float)\n    uf = np.array([float(d.get(\"unsolved_fraction\", 1.0)) for d in ers], dtype=float)\n\n    ok = np.isfinite(N) & np.isfinite(med) & np.isfinite(max_steps) & (N > 0) & (med > 0) & (max_steps > 0)\n    if np.sum(ok) < 2:\n        return 500.0\n\n    N = N[ok]\n    med = med[ok]\n    max_steps = max_steps[ok]\n    uf = np.clip(uf[ok], 0.0, 1.0)\n\n    # Success indicator: schedule uses unsolved_fraction < 0.5 to continue\n    censored = uf >= 0.5\n\n    # Restart-adjusted steps (approx expected steps until a solve via restarts)\n    p_solve = np.clip(1.0 - uf, 1e-3, 1.0)\n    eff_steps = np.where(censored, max_steps, med) / p_solve\n\n    # Work in log-space\n    y = np.log(np.clip(eff_steps, 1e-12, None))\n    lb = np.log(np.clip((max_steps / p_solve), 1e-12, None))  # lower bound when censored\n\n    # Emphasize larger N smoothly\n    w = (N / np.max(N)) ** 0.5\n\n    N_target = 2000.0\n\n    # Model 1: power law in N => y = a + b*log(N)\n    x_pow = np.log(N)\n    x_pow_t = np.log(N_target)\n    theta_pow, sse_pow = _fit_censored_model(x_pow, y, censored, lb, w, kind=\"power\")\n    yhat_pow_t = theta_pow[0] + theta_pow[1] * x_pow_t\n    pred_pow = float(np.exp(yhat_pow_t))\n\n    # Model 2: exponential in N => y = a + b*(N/1000)\n    x_exp = N / 1000.0\n    x_exp_t = N_target / 1000.0\n    theta_exp, sse_exp = _fit_censored_model(x_exp, y, censored, lb, w, kind=\"exp\")\n    yhat_exp_t = theta_exp[0] + theta_exp[1] * x_exp_t\n    pred_exp = float(np.exp(yhat_exp_t))\n\n    # AIC-style weights (treating sse as proxy for -loglik)\n    n = len(N)\n    def aic_like(sse, k):\n        sigma2 = max(sse / max(n, 1), 1e-12)\n        return 2.0 * k + n * np.log(sigma2)\n\n    aic_pow = aic_like(sse_pow, k=2)\n    aic_exp = aic_like(sse_exp, k=2)\n    aics = np.array([aic_pow, aic_exp], dtype=float)\n    da = aics - np.min(aics)\n    weights = np.exp(-0.5 * da)\n    weights = weights / np.sum(weights)\n\n    pred = weights[0] * pred_pow + weights[1] * pred_exp\n    base = np.log10(np.clip(pred, 1e-12, None))\n\n    # Smooth coverage penalty: prefer reaching larger successful N\n    success = ~censored\n    if np.any(success):\n        N_best = float(np.max(N[success]))\n    else:\n        N_best = float(np.min(N))\n    coverage = np.log1p(N_best) / np.log1p(N_target)\n    pen_cov = 2.0 * (1.0 - coverage) ** 2\n\n    # Mild penalty for steep power exponent (encourages polynomial-ish scaling)\n    b_pow = float(theta_pow[1])\n    pen_slope = 0.10 * max(0.0, b_pow - 3.0) ** 2\n\n    return float(base + pen_cov + pen_slope)\n```\n\n- Objective 16: Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 17: Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\n```python\nimport math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 18: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n- Objective 19: Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n```\n\n- Objective 20: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 21: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 22: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 23: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 24: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 25: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 26: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n- Objective 27: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n- Objective 28: Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n```\n\n- Objective 29: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 30: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 31: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 32: Successful-prefix tail headroom score: minimize conservative (worst-window) predicted median_step/max_steps overshoot for the next 1–2 scheduled N jumps, plus tail slope and explicit budget-cliff penalties, with one censor constraint from the first true failure.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    \"\"\"Only successes (uf<0.5) strictly before first failure; dedup by N keeping largest max_steps.\"\"\"\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_cap_from_results(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    if \"low\" in fset:\n        return 1e4\n    # fallback by observed budgets\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 1e6\n    if mx >= 1e5:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # max_steps = min(50 * 2**count, cap)\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted ratio among tail-window log-log fits of ratio vs N.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 300.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # --- headroom overshoot for next 1–2 scheduled Ns ---\n    safety = 0.68\n    tau = 0.10\n\n    cap = _infer_cap_from_results(results)\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # next 1–2 scheduled Ns after current max success\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(int(sched[j]))\n\n    # if we are already at end of schedule, just score tail\n    if not future:\n        future = []\n\n    # use a short tail for local fits (prevents small-N from dominating)\n    tfit = int(min(7, len(succ)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_pen_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # overshoot in multiplicative/log space\n        future_pen_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n\n    future_pen = float(np.mean(future_pen_terms)) if future_pen_terms else 0.0\n\n    # --- tail observed headroom (last 2–5 successes): ratio itself, but only above safety ---\n    ktail = int(min(5, len(ratios)))\n    tail = ratios[-ktail:]\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # --- tail trend over last 2–5 successes: penalize positive slope in log-log ratio space ---\n    trend_pen = 0.0\n    if len(ratios) >= 3:\n        ktr = int(min(5, len(ratios)))\n        logN = np.log(np.maximum(Ns[-ktr:], 1.0))\n        logR = np.log(np.maximum(ratios[-ktr:], 1e-12))\n        dN = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(dN, 1e-12)\n        # penalize only positive (ratio worsening with N)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.30 * _softplus((s_pos - 0.00) / 0.06)\n\n    # --- explicit budget-cliff penalty: sudden increase in log(ratio) at the end ---\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small; penalize sharp worsening\n        cliff_pen = 0.70 * _softplus((dlog - 0.12) / 0.05)\n\n    # --- single first-failure censor constraint (if any): predicted ratio at N_fail must not be too optimistic ---\n    ff = _first_failure_index(results)\n    censor_pen = 0.0\n    if ff is not None:\n        fail = results[ff]\n        Nf = float(fail.get(\"N\", 0.0))\n        msf = float(fail.get(\"max_steps\", 1.0))\n        medf = float(fail.get(\"median_step\", msf))\n        # lower bound on ratio implied by censoring; clamp into [0.85,0.99]\n        lb = float(np.clip(medf / max(msf, 1.0), 0.85, 0.99))\n        r_pred_fail = _worst_window_pred_ratio(Nf, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        # penalize if prediction is below censor LB (too optimistic)\n        censor_pen = 0.80 * (tau * _softplus(math.log(max(lb / max(r_pred_fail, 1e-12), 1e-12)) / tau))\n\n    # --- mild reach tie-break (secondary; headroom dominates) ---\n    reach_term = -0.06 * math.log2(max(N_max, 1.0))\n\n    return float(reach_term + 6.0 * future_pen + 3.0 * tail_pen + trend_pen + cliff_pen + censor_pen)\n```\n\n- Objective 33: Schedule-faithful lexicographic reach (max cleared N) with strong tail headroom tie-break (median/max_steps over last 2–4 successes), budget-cliff penalty, and conservative worst-window next-N clearance in log-ratio space (esp. 1280→1810→2560).\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=256):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    if \"low\" in fset:\n        return 640\n    # fallback from observed max_steps\n    mx = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560\n    if mx >= 1e5:\n        return 1280\n    return 640\n\n\ndef _passes(run):\n    return float(run.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # among passing runs: prefer larger max_steps, then smaller median_step\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n    return max(cand, key=key)\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 4)):\n    Ns = np.asarray(Ns, dtype=float)\n    ratios = np.asarray(ratios, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    # group by N\n    byN = {}\n    for r in experiment_results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    if not byN:\n        return 1e6\n\n    N_cap = int(_infer_N_cap(experiment_results))\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # schedule-faithful reach: last cleared scheduled N (must have at least one passing run)\n    cleared = []  # list of dicts with N, median_step, max_steps\n    for N in sched:\n        runs = byN.get(int(N), None)\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0))\n        ms = float(best.get(\"max_steps\", max(med, 1.0)))\n        med = max(med, 1.0)\n        ms = max(ms, 1.0)\n        cleared.append({\"N\": float(N), \"med\": med, \"ms\": ms})\n\n    if not cleared:\n        # no cleared level: keep smooth-ish but clearly bad\n        N0 = float(min(byN.keys()))\n        return 5e5 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([c[\"N\"] for c in cleared], dtype=float)\n    meds = np.array([c[\"med\"] for c in cleared], dtype=float)\n    msteps = np.array([c[\"ms\"] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n\n    # (1) Reach (dominant)\n    reach_term = -N_max\n\n    # (2) Tail headroom tie-break: last 2–4 successful Ns\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n\n    safety = 0.70\n    tau = 0.10\n\n    # absolute headroom preference (smaller ratio is better), plus overshoot above safety\n    tail_ratio_med = float(np.median(tail))\n    tail_overs = [tau * _softplus(math.log(max(float(r) / safety, 1e-12)) / tau) for r in tail]\n    tail_overs_pen = float(np.mean(tail_overs)) if tail_overs else 0.0\n\n    # (3) Budget-cliff penalty: sharp worsening in ratio near the end\n    cliff_pen = 0.0\n    if len(tail) >= 2:\n        dlogs = []\n        for i in range(1, len(tail)):\n            dlogs.append(math.log(float(tail[i])) - math.log(float(tail[i - 1])))\n        # penalize positive jumps beyond a small tolerance\n        cliff0, cliff_tau = 0.12, 0.05\n        cliff_pen = float(np.mean([cliff_tau * _softplus((dl - cliff0) / cliff_tau) for dl in dlogs]))\n\n    # (4) Conservative next scheduled N clearance: worst-window prediction in log-ratio space\n    # (scores next 2 scheduled jumps; explicitly hits 1280→1810→2560 when applicable)\n    idx = int(np.searchsorted(np.array(sched, dtype=float), N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched))):\n        future.append(float(sched[j]))\n\n    tfit = int(min(6, len(ratios)))\n    Ns_tail = Ns[-tfit:]\n    ratios_tail = ratios[-tfit:]\n\n    future_terms = []\n    for Nt in future:\n        r_pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 4))\n        future_terms.append(tau * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau))\n    future_pen = float(np.mean(future_terms)) if future_terms else 0.0\n\n    # (5) Tail trend penalty (worsening ratios with N)\n    trend_pen = 0.0\n    if len(ratios_tail) >= 3:\n        logN = np.log(np.maximum(Ns_tail, 1.0))\n        logR = np.log(np.maximum(ratios_tail, 1e-12))\n        d = np.diff(logN)\n        slopes = np.diff(logR) / np.maximum(d, 1e-12)\n        s_pos = float(np.median(np.maximum(slopes, 0.0)))\n        trend_pen = 0.08 * _softplus(s_pos / 0.06)\n\n    # Lexicographic scalarization via scale separation (reach dominates by construction)\n    # Tail/headroom terms are strong tie-breakers among equal N_max.\n    obj = (\n        reach_term\n        + 40.0 * tail_ratio_med\n        + 120.0 * tail_overs_pen\n        + 90.0 * future_pen\n        + 120.0 * cliff_pen\n        + 40.0 * trend_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 34: Reach-dominant, schedule-faithful score: maximize cleared scheduled N (uf<0.5 only), tie-break by tail median_step/max_steps headroom, conservative worst-window next-N (esp. 1810/2560) budget-overshoot, and tail budget-cliff; optional single censor-consistency from first uf>=0.5.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results_sorted_byN):\n    for r in results_sorted_byN:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _infer_caps(results):\n    # N_cap and max_steps_cap implied by schedule fidelity\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    mx = max([float(r.get(\"max_steps\", 0.0) or 0.0) for r in (results or [])] + [0.0])\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    # Mirrors provided schedule rounding; returns sorted unique Ns and count-map\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        if Ns and N == Ns[-1]:\n            # rounding collision: keep the larger count\n            count_map[N] = max(count_map.get(N, -10**9), c)\n            continue\n        Ns.append(N)\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _passes(r):\n    return float(r.get(\"unsolved_fraction\", 1.0)) < 0.5\n\n\ndef _best_pass_run(runs_at_N):\n    # schedule-faithful: only pass/fail threshold; among passes prefer larger budget, then smaller median\n    cand = [r for r in runs_at_N if _passes(r)]\n    if not cand:\n        return None\n\n    def key(r):\n        ms = float(r.get(\"max_steps\", 0.0) or 0.0)\n        med = float(r.get(\"median_step\", 1e30) or 1e30)\n        return (ms, -med)\n\n    return max(cand, key=key)\n\n\ndef _tail_fit_pred_med(N_query, Ns, meds, windows=(2, 3, 4)):\n    # Conservative: worst (largest) predicted median among tail-window log-log fits.\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(float(a) + float(b) * math.log(max(float(N_query), 1.0))))\n        else:\n            pred = float(meds[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio, safety=0.70, tau=0.10):\n    # zero when ratio<=safety, smooth growth in log-space when above\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\n# -------------------- Objective variants (select via OBJ_VARIANT env var: 1/2/3) --------------------\n\ndef _objective_v1(results):\n    \"\"\"Reach (cleared N) dominates; tie-break by tail headroom, next-N clearance vs schedule budget, and budget cliffs.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group by N\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # cleared scheduled prefix\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        # smooth-but-bad: no pass at smallest tested N\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n\n    # schedule budgets (not run budgets) for headroom computation\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # (1) Reach dominates\n    reach_term = -N_max\n\n    # (i) tail ratio headroom over last 2–4 successes\n    K = int(min(4, len(ratios)))\n    tail = ratios[-K:]\n    tail_ratio_med = float(np.median(tail))\n    tail_headroom_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    # (ii) conservative worst-window next scheduled N clearance vs schedule budget\n    # evaluate next 2 scheduled jumps AND critical (1810,2560) if within cap\n    sched_arr = np.array(sched_Ns, dtype=float)\n    idx = int(np.searchsorted(sched_arr, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_arr))):\n        future.append(float(sched_arr[j]))\n    for crit in (1810.0, 2560.0):\n        if crit <= float(N_cap) and crit > N_max and crit not in future:\n            future.append(crit)\n    future = sorted(set(future))\n\n    safety = 0.72  # within guidance 0.65–0.75\n    fut_pens = []\n    for Nt in future:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        fut_pens.append(_overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    next_clear_pen = float(np.mean(fut_pens)) if fut_pens else 0.0\n\n    # (iii) explicit budget-cliff penalties at the tail (log ratio and log median)\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        dlog_m = float(math.log(meds[-1]) - math.log(meds[-2]))\n        # tolerate mild drift; penalize sharp worsening\n        cliff_pen += 0.10 * _softplus((dlog_r - 0.12) / 0.05)\n        cliff_pen += 0.06 * _softplus((dlog_m - 0.85) / 0.20)\n\n    # optional: tail acceleration (log median slope steepening)\n    accel_pen = 0.0\n    if len(meds) >= 3:\n        logN3 = np.log(np.maximum(Ns[-3:], 1.0))\n        logM3 = np.log(np.maximum(meds[-3:], 1.0))\n        s1 = float((logM3[1] - logM3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logM3[2] - logM3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        accel_pos = max(0.0, s2 - s1)\n        accel_pen = 0.08 * _softplus(accel_pos / 0.10)\n\n    # single censor-consistency check from first true failure (uf>=0.5)\n    censor_pen = 0.0\n    ff = _first_failure(results)\n    if ff is not None:\n        Nf = float(ff.get(\"N\", 0.0) or 0.0)\n        if Nf > 0 and Nf > N_max:\n            msf = float(ff.get(\"max_steps\", 1.0) or 1.0)\n            medf = float(ff.get(\"median_step\", msf) or msf)\n            lb = max(msf, medf)  # lower bound consistent with observed censoring\n            pred_med_f = _tail_fit_pred_med(Nf, Ns, meds, windows=(2, 3, 4))\n            # penalize only if prediction is too optimistic vs lower bound\n            censor_pen = 0.10 * _overshoot_pen(lb / max(pred_med_f, 1e-12), safety=1.0, tau=0.12)\n\n    # tiny frontier tie-breaker\n    tie = 0.002 * math.log10(max(med_at_max, 1.0))\n\n    return float(\n        reach_term\n        + 1.2 * tail_headroom_pen\n        + 2.0 * next_clear_pen\n        + 1.0 * cliff_pen\n        + accel_pen\n        + censor_pen\n        + tie\n    )\n\n\ndef _objective_v2(results):\n    \"\"\"Reach-dominant via robust clearance N*: largest scheduled N with worst-window predicted median <= safety*budget.\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # collect successful scheduled prefix (pass only)\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    safety = 0.70\n\n    # compute N* over the schedule up to cap\n    okNs = []\n    for Nt in sched_Ns:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 5))\n        bud = _budget_for_N(int(Nt), count_map, max_steps_cap=float(max_steps_cap))\n        if pred_med <= safety * bud:\n            okNs.append(float(Nt))\n    N_star = float(max(okNs)) if okNs else float(sched_Ns[0])\n\n    # reach-dominant objective\n    reach_term = -N_star\n\n    # tie-breakers: tail ratio + cliff\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    cliff = 0.0\n    if len(ratios) >= 2:\n        dlog_r = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        cliff = 0.08 * _softplus((dlog_r - 0.12) / 0.05)\n\n    # mild preference to also truly clear current max success\n    cur_bud = _budget_for_N(int(round(N_max)), count_map, max_steps_cap=float(max_steps_cap))\n    cur_pen = _overshoot_pen(float(meds[-1]) / max(cur_bud, 1.0), safety=0.75, tau=0.12)\n\n    return float(reach_term + 0.8 * tail_pen + cliff + 0.3 * cur_pen)\n\n\ndef _objective_v3(results):\n    \"\"\"Reach-dominant; extra emphasis on budget-cliff hazard and overshoot at critical next Ns (1280/1810/2560).\"\"\"\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    byN = {}\n    for r in results:\n        if \"N\" not in r:\n            continue\n        try:\n            N = int(r[\"N\"])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    cleared = []\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        best = _best_pass_run(runs)\n        if best is None:\n            break\n        med = float(best.get(\"median_step\", 1.0) or 1.0)\n        med = max(med, 1.0)\n        cleared.append((float(N), med))\n\n    if not cleared:\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return 1e6 + 1e2 * math.log1p(N0)\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    reach_term = -N_max\n\n    # budgets + ratios\n    budgets = np.array([_budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e6)\n\n    # tail cliff hazards: max of last 3 deltas\n    dlog_r_max = 0.0\n    dlog_m_max = 0.0\n    if len(ratios) >= 2:\n        k = int(min(4, len(ratios)))\n        dlog_r = np.diff(np.log(np.maximum(ratios[-k:], 1e-12)))\n        dlog_m = np.diff(np.log(np.maximum(meds[-k:], 1.0)))\n        dlog_r_max = float(np.max(dlog_r))\n        dlog_m_max = float(np.max(dlog_m))\n\n    cliff_pen = (\n        0.12 * _softplus((dlog_r_max - 0.10) / 0.04)\n        + 0.07 * _softplus((dlog_m_max - 0.85) / 0.20)\n    )\n\n    # critical overshoot checks (only if within schedule cap)\n    safety = 0.70\n    crit = []\n    for Nt in (1280.0, 1810.0, 2560.0):\n        if Nt <= float(N_cap) and Nt > 0:\n            crit.append(Nt)\n    # score those >= current max success more strongly\n    pens = []\n    for Nt in crit:\n        pred_med = _tail_fit_pred_med(Nt, Ns, meds, windows=(2, 3, 4))\n        bud = _budget_for_N(int(round(Nt)), count_map, max_steps_cap=float(max_steps_cap))\n        w = 1.0 if Nt >= N_max else 0.35\n        pens.append(w * _overshoot_pen(pred_med / max(bud, 1.0), safety=safety, tau=0.10))\n    crit_pen = float(np.mean(pens)) if pens else 0.0\n\n    # tail ratio headroom (median of last 2–4)\n    K = int(min(4, len(ratios)))\n    tail_ratio_med = float(np.median(ratios[-K:]))\n    tail_pen = _overshoot_pen(tail_ratio_med, safety=0.70, tau=0.10)\n\n    return float(reach_term + 1.4 * tail_pen + 2.4 * crit_pen + 1.2 * cliff_pen)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get(\"OBJ_VARIANT\", \"1\"))\n    if variant == 2:\n        return _objective_v2(experiment_results)\n    if variant == 3:\n        return _objective_v3(experiment_results)\n    return _objective_v1(experiment_results)\n```\n\n- Objective 35: Reach-dominant, schedule-faithful score using only uf<0.5 (success) with tail-heavy median_step/schedule_budget headroom, conservative worst-window predictions at 1810/2560, explicit budget-cliff hazard, and one censor-consistency check from first uf>=0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _sigmoid(x: float) -> float:\n    # stable-ish scalar sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    if \"low\" in fset:\n        return 640, 1e4\n\n    # fallback: infer from observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get(\"max_steps\", 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=1e6, max_len=512):\n    Ns = []\n    count_map = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        count_map[N] = max(count_map.get(N, -10**9), c)\n        Ns.append(N)\n        if N == N_cap:\n            break\n    Ns = sorted(set(Ns))\n    return Ns, count_map\n\n\ndef _budget_for_N(N: int, count_map, max_steps_start=50.0, max_steps_cap=1e6):\n    N = int(N)\n    if N not in count_map:\n        keys = np.array(sorted(count_map.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        N = int(keys[j])\n    c = float(count_map[N])\n    return float(min(max_steps_start * (2.0 ** c), float(max_steps_cap)))\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 4)):\n    \"\"\"Conservative: max predicted y among tail-window log-log fits (y>0).\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e100\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen_ratio(ratio, safety=0.70, tau=0.12):\n    \"\"\"Smooth penalty ~0 when ratio<=safety; grows with log(ratio/safety).\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    return float(tau * _softplus(math.log(max(ratio / safety, 1e-12)) / tau))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0) or 0.0))\n    N_cap, max_steps_cap = _infer_caps(results)\n    sched_Ns, count_map = _schedule_grid(N_cap=int(N_cap), max_steps_cap=float(max_steps_cap))\n\n    # group runs by N\n    byN = {}\n    for r in results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n\n    # schedule-faithful cleared prefix: pass iff uf<0.5; do not score uf value when passing\n    cleared = []  # list of (N, med_step_pass_median)\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = []\n        for rr in runs:\n            try:\n                uf = float(rr.get(\"unsolved_fraction\", 1.0))\n                ms = float(rr.get(\"median_step\", np.nan))\n            except Exception:\n                continue\n            if uf < 0.5 and np.isfinite(ms) and ms > 0:\n                pass_meds.append(ms)\n        if not pass_meds:\n            break\n        med = float(np.median(np.asarray(pass_meds, dtype=float)))\n        cleared.append((float(N), max(1.0, med)))\n\n    if not cleared:\n        # no cleared level: keep clearly bad\n        N0 = float(min(byN.keys())) if byN else 1.0\n        return float(1e6 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([t[1] for t in cleared], dtype=float)\n    N_max = float(Ns[-1])\n\n    # schedule budgets (NOT run-provided max_steps)\n    budgets = np.array([\n        _budget_for_N(int(n), count_map, max_steps_cap=float(max_steps_cap)) for n in Ns\n    ], dtype=float)\n    ratios = np.clip(meds / np.maximum(budgets, 1.0), 1e-12, 1e12)\n\n    # --- (1) Reach dominates (lexicographic via scale separation) ---\n    reach_term = -N_max\n\n    # --- (2) Tail-heavy observed ratio headroom over last 2–4 successes ---\n    K = int(min(4, len(ratios)))\n    tail_r = ratios[-K:]\n    # tail weights: emphasize very end\n    w = np.array([2 ** i for i in range(K)], dtype=float)\n    w = w / (w.sum() + 1e-12)\n\n    # absolute ratio preference (uses log-ratio so being <<1 helps, but stays small magnitude)\n    tail_log_abs = float(np.sum(w * np.log(np.maximum(tail_r, 1e-12))))\n\n    # overshoot above safety (schedule-budget clearance proxy)\n    safety_obs = 0.70\n    tail_over = float(np.sum(w * np.array([\n        _overshoot_pen_ratio(r, safety=safety_obs, tau=0.12) for r in tail_r\n    ], dtype=float)))\n\n    # --- conservative tail fits (worst-of-window) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n    ratios_t = ratios[-tfit:]\n\n    def pred_ratio(Nq: float) -> float:\n        # worst-window fit in log-log ratio space\n        logR = _worst_window_pred_logy(Nq, Ns_t, ratios_t, windows=(2, 3, 4))\n        r = float(math.exp(logR))\n        return float(np.clip(r, 1e-12, 1e12))\n\n    def pred_med(Nq: float) -> float:\n        logM = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 4))\n        m = float(math.exp(logM))\n        return float(np.clip(m, 1.0, 1e30))\n\n    # --- (3) Predicted post-1280 bottleneck ratios at next scheduled Ns (1810, 2560) ---\n    # smooth gate so far-extrapolation can't dominate when we haven't reached the regime\n    g_post = _sigmoid(math.log(max(N_max, 1.0) / 1280.0) / 0.35)  # ~0 below 1280, ~1 above\n\n    targets = [1810.0, 2560.0]\n    safety_pred = 0.72\n    pred_terms = []\n    for Nt in targets:\n        if Nt <= float(N_cap):\n            rNt = pred_ratio(Nt)\n            pred_terms.append(_overshoot_pen_ratio(rNt, safety=safety_pred, tau=0.12))\n    pred_pen = float(np.mean(pred_terms)) if pred_terms else 0.0\n\n    # --- (4) Explicit budget-cliff hazard (905→1280 observed/pred, and 1280→1810 predicted) ---\n    # use observed ratios when present; otherwise predicted\n    def ratio_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(ratios[int(idx[-1])])\n        return pred_ratio(Nq)\n\n    def med_at(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, Nq))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        return pred_med(Nq)\n\n    hazard = 0.0\n    # ratio-cliff thresholds\n    thr_r, scl_r = 0.12, 0.05\n    # median-cliff thresholds\n    thr_m, scl_m = 0.85, 0.20\n\n    r905 = ratio_at(905.0)\n    r1280 = ratio_at(1280.0)\n    r1810 = pred_ratio(1810.0) if 1810.0 <= float(N_cap) else r1280\n\n    m905 = med_at(905.0)\n    m1280 = med_at(1280.0)\n    m1810 = pred_med(1810.0) if 1810.0 <= float(N_cap) else m1280\n\n    dlog_r_905_1280 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    dlog_r_1280_1810 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    dlog_m_905_1280 = math.log(max(m1280, 1.0)) - math.log(max(m905, 1.0))\n    dlog_m_1280_1810 = math.log(max(m1810, 1.0)) - math.log(max(m1280, 1.0))\n\n    hazard += 0.35 * _softplus((dlog_r_905_1280 - thr_r) / scl_r)\n    hazard += 0.55 * _softplus((dlog_r_1280_1810 - thr_r) / scl_r)\n    hazard += 0.10 * _softplus((dlog_m_905_1280 - thr_m) / scl_m)\n    hazard += 0.20 * _softplus((dlog_m_1280_1810 - thr_m) / scl_m)\n    hazard *= g_post\n\n    # --- (5) Single censor-consistency from first uf>=0.5 (ignore failures otherwise) ---\n    censor_pen = 0.0\n    first_fail = None\n    for r in results:\n        try:\n            uf = float(r.get(\"unsolved_fraction\", 1.0))\n        except Exception:\n            continue\n        if uf >= 0.5:\n            first_fail = r\n            break\n\n    if first_fail is not None:\n        try:\n            Nf = float(first_fail.get(\"N\", 0.0) or 0.0)\n        except Exception:\n            Nf = 0.0\n        if Nf > 0:\n            # lower bound on ratio implied by censoring at that scheduled budget\n            Bf = _budget_for_N(int(round(Nf)), count_map, max_steps_cap=float(max_steps_cap))\n            try:\n                medf = float(first_fail.get(\"median_step\", Bf) or Bf)\n            except Exception:\n                medf = Bf\n            lb = float(np.clip(max(medf, Bf) / max(Bf, 1.0), 1.0, 1e6))\n            rpred = pred_ratio(Nf)\n            # penalize only if prediction is too optimistic (below the LB)\n            censor_pen = 0.30 * _overshoot_pen_ratio(lb / max(rpred, 1e-12), safety=1.0, tau=0.18)\n\n    # --- combine: reach dominates; tie-breakers emphasize post-1280 tail/bottleneck ---\n    obj = (\n        reach_term\n        + 45.0 * tail_over\n        + 70.0 * (g_post * pred_pen)\n        + 55.0 * hazard\n        + 6.0 * (g_post * tail_log_abs)  # smaller (more negative) is better\n        + 25.0 * censor_pen\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 36: Reach-dominant, schedule-faithful proxy: maximize cleared scheduled N (uf<0.5 only), then minimize a smooth-max of median_step/schedule_budget over last-3 clears plus conservative worst-window predictions for next-2 Ns (esp. 1810/2560), with explicit budget-cliff hazard (905→1280→1810) and repeat-run stability penalties (pass/fail + headroom only).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.15) -> float:\n    \"\"\"Smooth max of real numbers (tau in same units).\"\"\"\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Explicitly mirrors schedule_budget(N): min(max_steps_start*2**count(N), cap).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    # Current evaluation cap (schedule_low/medium/high)\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or [])}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _best_pass_medians(runs_at_N):\n    \"\"\"Return array of median_step for passing runs only (schedule-faithful).\"\"\"\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_logy(N_query, Ns, ys, windows=(2, 3, 5)):\n    \"\"\"Conservative: max predicted log(y) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    ys = np.asarray(ys, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logY = np.log(np.maximum(ys, 1e-12))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logY[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred = float(logY[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _overshoot_pen(ratio: float, safety: float = 0.70, tau: float = 0.12) -> float:\n    \"\"\"0 when ratio<=safety; smooth in log-space when above.\"\"\"\n    ratio = float(np.clip(ratio, 1e-12, 1e12))\n    z = math.log(max(ratio / max(safety, 1e-12), 1e-12))\n    return float(tau * _softplus(z / max(tau, 1e-12)))\n\n\ndef _obj_v1(results):\n    \"\"\"Balanced: smooth-max readiness + cliff hazard + repeat stability.\"\"\"\n    byN = _group_by_N(results)\n    if not byN:\n        return 1e6\n\n    # Current schedule prefix we can clear (schedule-faithful)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    cleared = []  # list of dicts: N, med (median of passing meds), bud_cur\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pass_meds = _best_pass_medians(runs)\n        if pass_meds.size == 0:\n            break\n        med = float(np.median(pass_meds))\n        bud = schedule_budget(N, cap=cap_cur)\n        cleared.append({'N': float(N), 'med': max(1.0, med), 'bud': max(1.0, bud)})\n\n    if not cleared:\n        # no cleared level: clearly bad but smooth-ish\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 1e2 * math.log1p(N0))\n\n    Ns = np.array([c['N'] for c in cleared], dtype=float)\n    meds = np.array([c['med'] for c in cleared], dtype=float)\n    buds_cur = np.array([c['bud'] for c in cleared], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # Reach-dominant term\n    reach_term = -N_max\n\n    # --- tail fit support (use only cleared successes) ---\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    def pred_med(Nq: float) -> float:\n        logm = _worst_window_pred_logy(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n        return float(np.clip(math.exp(logm), 1.0, 1e30))\n\n    # --- Build smooth-max set: last 3 cleared ratios (current budget) + future readiness ratios ---\n    lastk = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-lastk, 0):\n        ratios_last.append(float(meds[i] / max(buds_cur[i], 1.0)))\n\n    # next two scheduled Ns in *full* schedule (up to 2560), scored vs high-cap budgets\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n    idx = int(np.searchsorted(np.array(sched_full, dtype=float), N_max, side='left'))\n    next2 = []\n    for j in range(idx + 1, min(idx + 3, len(sched_full))):\n        next2.append(float(sched_full[j]))\n\n    # explicitly include 1810 and 2560 if ahead (post-1280 readiness)\n    for crit in (1810.0, 2560.0):\n        if crit > N_max and crit not in next2:\n            next2.append(crit)\n    # keep only two most relevant (prefer (1810,2560) if present)\n    next2 = sorted(set(next2))\n    # prioritize largest two targets (tends to pick 1810/2560)\n    next2 = next2[-2:] if len(next2) > 2 else next2\n\n    ratios_future = []\n    for Nt in next2:\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        ratios_future.append(pred_med(Nt) / max(bud, 1.0))\n\n    # Smooth-max in log-ratio space (minimize worst bottleneck)\n    log_ratios = [math.log(max(r, 1e-12)) for r in (ratios_last + ratios_future)]\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.18)\n\n    # --- Budget-cliff hazard: focus on 905→1280 (observed/pred) and 1280→1810 (pred) in *high-budget* ratio ---\n    def ratio_hi(Nq: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        # if we have cleared this N, use observed med; else predicted\n        w = np.where(np.isclose(Ns, float(Nq)))[0]\n        m = float(meds[int(w[-1])]) if w.size else pred_med(Nq)\n        return float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\n\n    r905 = ratio_hi(905.0)\n    r1280 = ratio_hi(1280.0)\n    r1810 = ratio_hi(1810.0)\n\n    dlog_905_1280 = math.log(r1280) - math.log(r905)\n    dlog_1280_1810 = math.log(r1810) - math.log(r1280)\n\n    # penalize upward jumps in log(ratio)\n    hazard = (\n        0.9 * _softplus((dlog_905_1280 - 0.10) / 0.05)\n        + 1.4 * _softplus((dlog_1280_1810 - 0.10) / 0.05)\n    )\n\n    # --- Repeat-run stability: only pass/fail + headroom ratio ---\n    # For each N with repeats, penalize (i) mixed pass/fail, (ii) high dispersion of log headroom among passes.\n    stab = 0.0\n    wsum = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        bud = schedule_budget(int(N), cap=cap_hi)  # use high-cap headroom for stability tie-break\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        # headroom from passing runs only\n        med_pass = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                med_pass.append(float(m))\n        if len(med_pass) >= 2:\n            lr = np.log(np.maximum(np.asarray(med_pass, dtype=float) / max(bud, 1.0), 1e-12))\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        # emphasize bigger N repeats\n        wN = float(math.log1p(max(N, 1.0)))\n        stab += wN * (1.2 * mix + 0.8 * mad)\n        wsum += wN\n\n    stab_pen = float(stab / max(wsum, 1e-12))\n\n    # --- Combine (reach dominates by magnitude; tie-breakers sharpen post-1280 readiness) ---\n    obj = (\n        reach_term\n        + 220.0 * smmax_log_ratio\n        + 140.0 * hazard\n        + 80.0 * stab_pen\n    )\n    return float(obj)\n\n\ndef _obj_v2(results):\n    \"\"\"More aggressive post-1280 readiness: heavier smooth-max on (1810,2560) ratios and hazard.\"\"\"\n    v = float(_obj_v1(results))\n    # amplify tail readiness when already past 640\n    byN = _group_by_N(results)\n    N_cap_cur, cap_cur = _infer_current_caps(results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n    N_max = 0.0\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None or _best_pass_medians(runs).size == 0:\n            break\n        N_max = float(N)\n    g = 1.0 / (1.0 + math.exp(-(math.log(max(N_max, 1.0) / 640.0) / 0.35)))\n    return float(v + 120.0 * g)\n\n\ndef _obj_v3(results):\n    \"\"\"Robustness-forward: upweight repeat stability penalties.\"\"\"\n    base = _obj_v1(results)\n    # add extra stability weight if repeats exist\n    byN = _group_by_N(results)\n    rep = any(len(v) >= 2 for v in byN.values())\n    return float(base + (120.0 if rep else 0.0))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))\n    if variant == 2:\n        return _obj_v2(experiment_results)\n    if variant == 3:\n        return _obj_v3(experiment_results)\n    return _obj_v1(experiment_results)\n```\n\n- Objective 37: Schedule-faithful reach (max cleared scheduled N; pass iff unsolved_fraction<0.5) with smooth-max tie-break minimizing median_step/schedule_budget headroom on last-3 clears + conservative next-2-N predictions (focus 1280→1810→2560), plus tail hazard (905→1280→1810) and tiny repeat-stability penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.25) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    # fallback by observed max_steps\n    mx = 0.0\n    for r in results or []:\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # single-point: assume quadratic scaling (conservative but not explosive)\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # primary reach (dominant)\n    reach_term = -N_cleared\n\n    # --- ratios on last-3 clears (use schedule budget of current fidelity) ---\n    k_last = int(min(3, len(Ns)))\n    logs = []\n    for i in range(-k_last, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_cur)\n        r = float(meds[i] / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    # --- conservative predicted ratios at next two scheduled Ns (prioritize 1280→1810→2560) ---\n    cap_hi = 1e6\n    sched_full = _schedule_Ns(N_cap=2560)\n\n    # choose next2 with priority on critical Ns\n    crit = [1280.0, 1810.0, 2560.0]\n    cand = [c for c in crit if c > N_cleared]\n    next2 = cand[:2]\n    if len(next2) < 2:\n        for n in sched_full:\n            if float(n) > N_cleared and float(n) not in next2:\n                next2.append(float(n))\n            if len(next2) >= 2:\n                break\n\n    # local tail fit uses only cleared successes\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    # gate: don't over-weight far-future when we're still below 640\n    g_future = 1.0 / (1.0 + math.exp(-(math.log(max(N_cleared, 1.0) / 640.0) / 0.35)))\n\n    for Nt in next2:\n        pred_logm = _worst_window_pred_log_med(Nt, Ns_t, meds_t, windows=(2, 3, 5))\n        pred_med = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nt)), cap=cap_hi)\n        r = float(pred_med / max(bud, 1.0))\n        r = float(np.clip(r, 0.05, 5.0))\n        logs.append(math.log(r))\n\n    smmax_log_ratio = _smoothmax(logs, tau=0.25)\n\n    # --- hazard: penalize sharp increases in log(ratio) across 905→1280 and 1280→1810 ---\n    def _ratio_hi_at(Nq: float) -> float:\n        # use observed if cleared contains Nq; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            m = float(meds[int(idx[-1])])\n        else:\n            pred_logm = _worst_window_pred_log_med(Nq, Ns_t, meds_t, windows=(2, 3, 5))\n            m = float(np.clip(math.exp(pred_logm), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\n        return float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n\n    r905 = _ratio_hi_at(905.0)\n    r1280 = _ratio_hi_at(1280.0)\n    r1810 = _ratio_hi_at(1810.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.0 * _softplus((d1 - thr) / scl)\n        + 1.4 * _softplus((d2 - thr) / scl)\n    )\n    hazard *= g_future\n\n    # --- repeat stability (tiny): mixed pass/fail + MAD of passing headroom (log ratio) ---\n    stab_num = 0.0\n    stab_den = 0.0\n    for N, runs in byN.items():\n        if len(runs) < 2:\n            continue\n        passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\n        p = float(np.mean(passes))\n        mix = 4.0 * p * (1.0 - p)  # 0..1\n\n        bud = schedule_budget(int(N), cap=cap_hi)\n        lr = []\n        for r in runs:\n            if not _is_pass(r):\n                continue\n            try:\n                m = float(r.get('median_step', np.nan))\n            except Exception:\n                continue\n            if np.isfinite(m) and m > 0:\n                rr = float(np.clip(m / max(bud, 1.0), 0.05, 5.0))\n                lr.append(math.log(rr))\n        if len(lr) >= 2:\n            lr = np.asarray(lr, dtype=float)\n            mad = float(np.median(np.abs(lr - np.median(lr))))\n        else:\n            mad = 0.0\n\n        wN = float(math.log1p(max(N, 1.0)))\n        stab_num += wN * (0.8 * mix + 0.6 * mad)\n        stab_den += wN\n\n    stab_pen = float(stab_num / max(stab_den, 1e-12))\n\n    # combine (reach dominates; tie-breaks are O(1–10))\n    obj = (\n        reach_term\n        + 25.0 * smmax_log_ratio\n        + 8.0 * hazard\n        + 1.5 * stab_pen\n        + 15.0 * g_future  # small bias toward moving into 640+ regime\n    )\n\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n```\n\n- Objective 38: Schedule-faithful reach (uf<0.5 only) with tie-break minimizing smooth-max headroom ratio median_step/schedule_budget over last-3 cleared + conservative worst-window prediction at N=2560, plus tail-local exponent(k>2) and post-1280 budget-cliff hazard; failures used only for one censor lower-bound check.\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.18) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    # map scheduled N -> experiment_count (keep max count on rounding collisions)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_caps(results):\n    # infer *current* schedule cap from fidelity (preferred) else from observed max_steps\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    if 'low' in fset:\n        return 640, 1e4\n\n    mx = 0.0\n    for r in results or []:\n        if not isinstance(r, dict):\n            continue\n        try:\n            mx = max(mx, float(r.get('max_steps', 0.0) or 0.0))\n        except Exception:\n            pass\n    if mx >= 1e6:\n        return 2560, 1e6\n    if mx >= 1e5:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 4)) -> float:\n    # conservative: max predicted log(med) among tail-window log-log fits\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            pred = float(logM[-1])\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef _first_failure_run_schedule_order(byN, sched_Ns):\n    # failures only used for ONE censor-consistency check\n    for N in sched_Ns:\n        runs = byN.get(int(N))\n        if not runs:\n            continue\n        # if any run at this N fails (uf>=0.5), treat as failure point\n        for r in runs:\n            try:\n                uf = float(r.get('unsolved_fraction', 1.0))\n            except Exception:\n                uf = 1.0\n            if uf >= 0.5:\n                return int(N), r\n    return None, None\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- schedule-faithful cleared prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) reach (dominant, schedule-faithful)\n    reach_term = -N_cleared\n\n    # --- headroom ratios use schedule budgets (NOT run max_steps) ---\n    def ratio_sched(Nq: float, med_q: float, cap_steps: float) -> float:\n        bud = schedule_budget(int(round(Nq)), cap_steps=float(cap_steps))\n        return float(np.clip(med_q / max(bud, 1.0), 1e-12, 1e12))\n\n    # last-3 cleared ratios @ current cap\n    last3 = int(min(3, len(Ns)))\n    ratios_last = []\n    for i in range(-last3, 0):\n        ratios_last.append(ratio_sched(Ns[i], meds[i], cap_steps=cap_cur))\n\n    # conservative prediction at 2560 under HIGH schedule budget\n    cap_hi = 1e6\n    tfit = int(min(7, len(Ns)))\n    Ns_t = Ns[-tfit:]\n    meds_t = meds[-tfit:]\n\n    pred_logm_2560 = _worst_window_pred_log_med(2560.0, Ns_t, meds_t, windows=(2, 3, 4))\n    pred_med_2560 = float(np.clip(math.exp(pred_logm_2560), 1.0, 1e30))\n    ratio_2560 = ratio_sched(2560.0, pred_med_2560, cap_steps=cap_hi)\n\n    # smooth-max of log ratios over {last3 cleared, predicted at 2560}\n    logset = [math.log(max(r, 1e-12)) for r in ratios_last] + [math.log(max(ratio_2560, 1e-12))]\n    smmax_log_ratio = _smoothmax(logset, tau=0.18)\n\n    # --- tail-local exponent constraint: k = d log(med) / d log(N) on last 2–4 cleared levels ---\n    t = int(min(5, len(Ns)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        kk = slopes[-min(4, slopes.size):]  # last 2–4 local slopes\n        k0, tauk = 2.0, 0.22\n        k_pen = float(np.mean([tauk * _softplus((float(k) - k0) / tauk) for k in kk]))\n    else:\n        k_pen = 10.0\n\n    # --- post-1280 budget-cliff hazard: emphasize 905→1280 and 1280→1810 and 1810→2560 (pred) ---\n    # use observed med if present in cleared, else conservative tail prediction\n    def med_at_or_pred(Nq: float) -> float:\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            return float(meds[int(idx[-1])])\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 4))\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\n\n    r905 = ratio_sched(905.0, med_at_or_pred(905.0), cap_steps=cap_hi)\n    r1280 = ratio_sched(1280.0, med_at_or_pred(1280.0), cap_steps=cap_hi)\n    r1810 = ratio_sched(1810.0, med_at_or_pred(1810.0), cap_steps=cap_hi)\n    r2560 = ratio_2560\n\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\n\n    thr, scl = 0.10, 0.06\n    hazard = (\n        1.2 * _softplus((d1 - thr) / scl)\n        + 1.8 * _softplus((d2 - thr) / scl)\n        + 1.6 * _softplus((d3 - thr) / scl)\n    )\n\n    # --- single censor-consistency lower-bound check from first uf>=0.5 at any scheduled N ---\n    N_fail, fail_run = _first_failure_run_schedule_order(byN, _schedule_Ns(N_cap=2560))\n    censor_pen = 0.0\n    if N_fail is not None and fail_run is not None:\n        try:\n            medf = float(fail_run.get('median_step', np.nan))\n        except Exception:\n            medf = np.nan\n        Bf = schedule_budget(int(N_fail), cap_steps=float(cap_hi))\n        lb = float(max(Bf, medf if (np.isfinite(medf) and medf > 0) else Bf))\n        pred_logm_f = _worst_window_pred_log_med(float(N_fail), Ns_t, meds_t, windows=(2, 3, 4))\n        pred_med_f = float(np.clip(math.exp(pred_logm_f), 1.0, 1e30))\n        # penalize only if model is too optimistic vs the lower bound\n        z = math.log(max(lb / max(pred_med_f, 1e-12), 1e-12))\n        censor_pen = 0.25 * _softplus(z / 0.20)\n\n    # --- variant weighting (2/3 are stronger tail-focused alternatives) ---\n    if variant == 2:\n        w_sm, w_k, w_h, w_c = 34.0, 10.0, 16.0, 10.0\n    elif variant == 3:\n        w_sm, w_k, w_h, w_c = 28.0, 18.0, 12.0, 10.0\n    else:\n        w_sm, w_k, w_h, w_c = 30.0, 12.0, 14.0, 10.0\n\n    # final (lower is better)\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_k * k_pen + w_h * hazard + w_c * censor_pen)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n**Objective 39 (CURRENT):** Schedule-faithful reach (-max cleared scheduled N; pass iff uf<0.5) with tie-break minimizing smooth-max log(median_step/schedule_budget) over last-3 clears + conservative worst-window preds@2560 (+@1810 if not cleared), plus explicit budget-cliff hazard penalties on log-ratio jumps 905→1280→1810 and 1810→2560 (predicted if unobserved).\n```python\nimport os\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _logsumexp(a: np.ndarray) -> float:\n    a = np.asarray(a, dtype=float)\n    m = float(np.max(a))\n    return m + float(np.log(np.sum(np.exp(a - m))))\n\n\ndef _smoothmax(vals, tau: float = 0.22) -> float:\n    v = np.asarray(list(vals), dtype=float)\n    if v.size == 0:\n        return 0.0\n    tau = float(max(tau, 1e-9))\n    return float(tau * _logsumexp(v / tau))\n\n\ndef _sigmoid(x: float) -> float:\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    z = math.exp(x)\n    return z / (1.0 + z)\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)  # keep max count on rounding collisions\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef schedule_budget(N: int, cap_steps: float, max_steps_start: float = 50.0) -> float:\n    \"\"\"Mirrors the schedule's intended budget at N: min(50*2**count(N), cap_steps).\"\"\"\n    N = int(N)\n    c = _COUNT_MAP.get(N)\n    if c is None:\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - N)))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap_steps)))\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\n    Ns = []\n    for c in range(max_len):\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_current_caps(results):\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\n    if 'high' in fset:\n        return 2560, 1e6\n    if 'medium' in fset:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _group_by_N(results):\n    byN = {}\n    for r in results or []:\n        if not isinstance(r, dict) or 'N' not in r:\n            continue\n        try:\n            N = int(r['N'])\n        except Exception:\n            continue\n        byN.setdefault(N, []).append(r)\n    return byN\n\n\ndef _is_pass(r) -> bool:\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\n    try:\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\n    except Exception:\n        return False\n\n\ndef _pass_medians(runs_at_N):\n    meds = []\n    for rr in runs_at_N:\n        if not _is_pass(rr):\n            continue\n        try:\n            m = float(rr.get('median_step', np.nan))\n        except Exception:\n            continue\n        if np.isfinite(m) and m > 0:\n            meds.append(float(m))\n    return np.asarray(meds, dtype=float)\n\n\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\n    \"\"\"Conservative: max predicted log(med) among tail-window log-log fits.\"\"\"\n    Ns = np.asarray(Ns, dtype=float)\n    meds = np.asarray(meds, dtype=float)\n    logN = np.log(np.maximum(Ns, 1.0))\n    logM = np.log(np.maximum(meds, 1.0))\n\n    worst = -1e300\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logM[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\n        else:\n            # conservative single-point fallback: quadratic scaling in N\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    \"\"\"Schedule-faithful objective (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\n\n    byN = _group_by_N(experiment_results)\n    if not byN:\n        return 1e6\n\n    N_cap_cur, cap_cur = _infer_current_caps(experiment_results)\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\n\n    # --- cleared scheduled prefix (pass iff uf<0.5; do not grade uf below 0.5) ---\n    cleared = []  # list of (N, med_pass)\n    for N in sched_cur:\n        runs = byN.get(int(N))\n        if runs is None:\n            break\n        pm = _pass_medians(runs)\n        if pm.size == 0:\n            break\n        cleared.append((float(N), float(np.median(pm))))\n\n    if not cleared:\n        N0 = float(min(byN.keys()))\n        return float(5e5 + 100.0 * math.log1p(N0))\n\n    Ns = np.array([t[0] for t in cleared], dtype=float)\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\n    N_cleared = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -N_cleared\n\n    # For headroom/projection, always use the HIGH schedule budget function (cap=1e6)\n    cap_hi = 1e6\n\n    def _ratio_at(Nq: float) -> float:\n        # use observed if present in cleared; else conservative prediction\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\n        if idx.size:\n            med = float(meds[int(idx[-1])])\n        else:\n            tfit = int(min(7, len(Ns)))\n            pred_log = _worst_window_pred_log_med(float(Nq), Ns[-tfit:], meds[-tfit:], windows=(2, 3, 5))\n            med = float(np.clip(math.exp(pred_log), 1.0, 1e30))\n        bud = schedule_budget(int(round(Nq)), cap_steps=cap_hi)\n        r = med / max(bud, 1.0)\n        return float(np.clip(r, 1e-6, 1e6))\n\n    # --- smooth-max bottleneck of log(headroom ratio) over last-3 clears + predictions ---\n    lastk = int(min(3, len(Ns)))\n    log_ratios = []\n    for i in range(-lastk, 0):\n        bud = schedule_budget(int(round(Ns[i])), cap_steps=cap_hi)\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-6, 1e6))\n        log_ratios.append(math.log(r))\n\n    # include predictions at 2560, and at 1810 if not yet cleared\n    log_ratios.append(math.log(_ratio_at(2560.0)))\n    if N_cleared < 1810.0:\n        log_ratios.append(math.log(_ratio_at(1810.0)))\n\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.22)\n\n    # --- explicit budget-cliff hazard on log-ratio jumps (use predictions if unobserved) ---\n    # 905→1280→1810 and 1810→2560\n    r905 = _ratio_at(905.0)\n    r1280 = _ratio_at(1280.0)\n    r1810 = _ratio_at(1810.0)\n    r2560 = _ratio_at(2560.0)\n\n    d1 = math.log(r1280) - math.log(r905)\n    d2 = math.log(r1810) - math.log(r1280)\n    d3 = math.log(r2560) - math.log(r1810)\n\n    # gates so hazard doesn't matter too much before entering the regime\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\n\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\n    hazard = (\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\n    )\n\n    # weights (keep penalties O(1–100) so reach dominates)\n    if variant == 2:\n        w_sm, w_h = 32.0, 24.0\n    elif variant == 3:\n        w_sm, w_h = 26.0, 28.0\n    else:\n        w_sm, w_h = 28.0, 22.0\n\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard)\n    if not math.isfinite(obj):\n        return 1e6\n    return obj\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 392 (Capped over-γ shoulder still brittle): consensus_objective=0.0315\n  Objective values:\n    objective_0: 5.141738\n    objective_1: 7.296627\n    objective_2: 5.843314\n    objective_3: 6.942820\n    objective_4: 18.935295\n    objective_5: 12.668220\n    objective_6: 6.083032\n    objective_7: 5.245676\n    objective_8: 5.530285\n    objective_9: 5.997528\n    objective_10: 14.357892\n    objective_11: 6.251400\n    objective_12: 7.035593\n    objective_13: 6.078000\n    objective_14: 7.188759\n    objective_15: 5.517559\n    objective_16: 12.018873\n    objective_17: 1512.839075\n    objective_18: 552.254313\n    objective_19: -2902.360374\n    objective_20: -9.281835\n    objective_21: -10.072342\n    objective_22: -11.152182\n    objective_23: -4.127748\n    objective_24: -10.971289\n    objective_25: -2.982082\n    objective_26: 25.915006\n    objective_27: 3.414763\n    objective_28: 4.309965\n    objective_29: 4.301365\n    objective_30: 3.489066\n    objective_31: -1809.994639\n    objective_32: 17.344059\n    objective_33: -1723.782007\n    objective_34: -1808.339461\n    objective_35: -1379.623198\n    objective_36: 1996.749438\n    objective_37: -1621.949343\n    objective_38: -994.620853\n    objective_39: -1176.092153\n  Experiments:\n[\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 111,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 130,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 306,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 476,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 768,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1254,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2579,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5410,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8950,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18591,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24699,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85853,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 392,\n    \"batch\": 100,\n    \"N\": 1810,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1000000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 232464,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 391 (Mixed-edge floor: fast small-N, weak at ): consensus_objective=0.5948\n  Objective values:\n    objective_0: 13.223278\n    objective_1: 7.275096\n    objective_2: 11.408184\n    objective_3: 6.776515\n    objective_4: 24.701061\n    objective_5: 12.053038\n    objective_6: 8.726592\n    objective_7: 9.764730\n    objective_8: 5.388442\n    objective_9: 11.426219\n    objective_10: 13.088091\n    objective_11: 5.936413\n    objective_12: 8.217191\n    objective_13: 6.399570\n    objective_14: 6.882267\n    objective_15: 9.776492\n    objective_16: 9.174233\n    objective_17: 507.711622\n    objective_18: 531.104138\n    objective_19: -1473.735700\n    objective_20: 206.616772\n    objective_21: -7.778753\n    objective_22: -8.705155\n    objective_23: -1.775164\n    objective_24: -8.007821\n    objective_25: -0.687868\n    objective_26: 80.295039\n    objective_27: 1.694435\n    objective_28: 85.564542\n    objective_29: 29.031539\n    objective_30: 28.383391\n    objective_31: -319.996360\n    objective_32: 17.212817\n    objective_33: -228.505852\n    objective_34: -316.585549\n    objective_35: -314.639921\n    objective_36: 2036.038558\n    objective_37: -324.319575\n    objective_38: 220.658533\n    objective_39: -319.620987\n  Experiments:\n[\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 189,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 239,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 317,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 614,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 861,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1717,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 391,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4089,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 390 (Flipped weak-band floor regresses): consensus_objective=0.3206\n  Objective values:\n    objective_0: 10.227109\n    objective_1: 7.314008\n    objective_2: 8.893383\n    objective_3: 9.285210\n    objective_4: 22.110147\n    objective_5: 13.121094\n    objective_6: 10.053579\n    objective_7: 9.530699\n    objective_8: 5.504521\n    objective_9: 6.512109\n    objective_10: 14.264541\n    objective_11: 6.108359\n    objective_12: 7.237273\n    objective_13: 6.281115\n    objective_14: 7.108205\n    objective_15: 9.569623\n    objective_16: 10.560207\n    objective_17: 766.163146\n    objective_18: 562.623782\n    objective_19: -2221.462186\n    objective_20: 49.034967\n    objective_21: -8.647477\n    objective_22: -9.679252\n    objective_23: -0.632420\n    objective_24: -8.753610\n    objective_25: 0.867161\n    objective_26: 38.377865\n    objective_27: 2.909907\n    objective_28: 24.428261\n    objective_29: 19.176032\n    objective_30: 18.476029\n    objective_31: -639.995484\n    objective_32: 25.271395\n    objective_33: -448.261769\n    objective_34: -636.218438\n    objective_35: -594.541849\n    objective_36: 3421.879660\n    objective_37: -542.762789\n    objective_38: 182.807583\n    objective_39: -517.492288\n  Experiments:\n[\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 142,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 203,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 420,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 471,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 908,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1568,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3696,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10614,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 390,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31539,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 389 (Relative over-γ shoulder (389)): consensus_objective=0.6415\n  Objective values:\n    objective_0: 10.416390\n    objective_1: 7.505558\n    objective_2: 9.758089\n    objective_3: 6.831032\n    objective_4: 23.055022\n    objective_5: 12.115564\n    objective_6: 6.190498\n    objective_7: 8.329433\n    objective_8: 5.494637\n    objective_9: 11.336326\n    objective_10: 13.114872\n    objective_11: 6.155617\n    objective_12: 8.245316\n    objective_13: 6.497330\n    objective_14: 6.882268\n    objective_15: 8.341197\n    objective_16: 9.413375\n    objective_17: 510.877984\n    objective_18: 528.052681\n    objective_19: -1443.385493\n    objective_20: 206.530887\n    objective_21: -7.789542\n    objective_22: -8.194421\n    objective_23: -0.829599\n    objective_24: -7.863878\n    objective_25: 0.355106\n    objective_26: 84.820890\n    objective_27: 2.080914\n    objective_28: 85.697142\n    objective_29: 29.110680\n    objective_30: 28.463782\n    objective_31: -319.996292\n    objective_32: 16.772301\n    objective_33: -225.115935\n    objective_34: -314.868104\n    objective_35: -313.871737\n    objective_36: 2740.018929\n    objective_37: -312.302072\n    objective_38: 334.065337\n    objective_39: -297.970514\n  Experiments:\n[\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 156,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 363,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 398,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 748,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1265,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1824,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 389,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4752,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 388 (Smooth-max floor: better @640, fails @개): consensus_objective=0.3313\n  Objective values:\n    objective_0: 9.030270\n    objective_1: 8.058855\n    objective_2: 8.556519\n    objective_3: 21.439375\n    objective_4: 32.168860\n    objective_5: 16.319131\n    objective_6: 9.677322\n    objective_7: 9.525707\n    objective_8: 5.654278\n    objective_9: 5.949571\n    objective_10: 20.034498\n    objective_11: 7.398498\n    objective_12: 7.673943\n    objective_13: 6.214028\n    objective_14: 7.081389\n    objective_15: 10.120833\n    objective_16: 23.886106\n    objective_17: 1349.411464\n    objective_18: 645.547449\n    objective_19: -1468.093229\n    objective_20: 49.167974\n    objective_21: -8.650209\n    objective_22: -9.641526\n    objective_23: -5.718926\n    objective_24: -10.304097\n    objective_25: 1.072952\n    objective_26: 9.080284\n    objective_27: 2.730553\n    objective_28: 32.737733\n    objective_29: 21.326248\n    objective_30: 20.674404\n    objective_31: -639.995418\n    objective_32: 11.519106\n    objective_33: -449.161622\n    objective_34: -635.560991\n    objective_35: -587.389291\n    objective_36: 4206.513933\n    objective_37: -519.304342\n    objective_38: 329.752802\n    objective_39: -488.153235\n  Experiments:\n[\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 133,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 192,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 448,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 535,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 786,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1391,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3041,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8717,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28901,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 388,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.5700000000000001,\n    \"median_step\": 116091,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 387 (Decouple over-γ edge sharpness): consensus_objective=0.5508\n  Objective values:\n    objective_0: 13.313428\n    objective_1: 7.384748\n    objective_2: 11.693604\n    objective_3: 7.024753\n    objective_4: 25.009985\n    objective_5: 12.310240\n    objective_6: 6.087851\n    objective_7: 9.389765\n    objective_8: 5.522936\n    objective_9: 11.565276\n    objective_10: 13.400493\n    objective_11: 6.002773\n    objective_12: 8.530876\n    objective_13: 6.496453\n    objective_14: 6.926816\n    objective_15: 9.353985\n    objective_16: 9.420287\n    objective_17: 510.366113\n    objective_18: 531.916112\n    objective_19: -1510.419773\n    objective_20: 206.377583\n    objective_21: -7.801156\n    objective_22: -8.201927\n    objective_23: -3.996325\n    objective_24: -8.421034\n    objective_25: -2.113150\n    objective_26: 78.993625\n    objective_27: 1.922419\n    objective_28: 85.582942\n    objective_29: 29.107698\n    objective_30: 28.455484\n    objective_31: -319.996344\n    objective_32: 14.603242\n    objective_33: -185.756756\n    objective_34: -317.528829\n    objective_35: -316.513238\n    objective_36: 815.871714\n    objective_37: -331.622404\n    objective_38: -4.981747\n    objective_39: -358.887496\n  Experiments:\n[\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 148,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 167,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 207,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 344,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 579,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1563,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2273,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 387,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4181,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 386 (Over-γ shoulder slows scaling): consensus_objective=0.0372\n  Objective values:\n    objective_0: 5.137236\n    objective_1: 7.344469\n    objective_2: 5.923915\n    objective_3: 6.959616\n    objective_4: 18.967955\n    objective_5: 12.928557\n    objective_6: 6.316781\n    objective_7: 5.269515\n    objective_8: 5.549663\n    objective_9: 6.001980\n    objective_10: 14.234051\n    objective_11: 6.316709\n    objective_12: 7.053193\n    objective_13: 6.102494\n    objective_14: 7.150143\n    objective_15: 5.540617\n    objective_16: 12.098472\n    objective_17: 1510.184965\n    objective_18: 567.026808\n    objective_19: -2900.438547\n    objective_20: -9.252396\n    objective_21: -10.115748\n    objective_22: -11.152804\n    objective_23: -3.258713\n    objective_24: -10.806139\n    objective_25: -1.901129\n    objective_26: 28.131566\n    objective_27: 3.030716\n    objective_28: 4.565272\n    objective_29: 4.305236\n    objective_30: 3.516546\n    objective_31: -1809.994573\n    objective_32: 22.227858\n    objective_33: -1646.318893\n    objective_34: -1807.891543\n    objective_35: -1348.812279\n    objective_36: 2277.058422\n    objective_37: -1607.800844\n    objective_38: -965.673675\n    objective_39: -1160.715323\n  Experiments:\n[\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 98,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 188,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 266,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 429,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 986,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 1486,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2544,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4994,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6380,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14579,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27708,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 1280,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 819200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90493,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 386,\n    \"batch\": 100,\n    \"N\": 1810,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1000000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 271670,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 385 (xl-mixed floor slowed tail): consensus_objective=0.5372\n  Objective values:\n    objective_0: 10.352262\n    objective_1: 6.988938\n    objective_2: 7.988207\n    objective_3: 5.949261\n    objective_4: 24.062422\n    objective_5: 12.367266\n    objective_6: 10.760210\n    objective_7: 8.586774\n    objective_8: 5.255058\n    objective_9: 7.094303\n    objective_10: 12.594904\n    objective_11: 5.787915\n    objective_12: 6.274189\n    objective_13: 6.216729\n    objective_14: 6.696234\n    objective_15: 8.587423\n    objective_16: 9.698437\n    objective_17: 614.119096\n    objective_18: 527.987485\n    objective_19: -1854.167440\n    objective_20: 199.496959\n    objective_21: -7.840632\n    objective_22: -8.600577\n    objective_23: 2.652181\n    objective_24: -7.547214\n    objective_25: 5.634233\n    objective_26: 58.828305\n    objective_27: 4.611979\n    objective_28: 49.799511\n    objective_29: 23.848590\n    objective_30: 23.213535\n    objective_31: -452.996022\n    objective_32: 26.067872\n    objective_33: -281.556879\n    objective_34: -445.230214\n    objective_35: -421.464849\n    objective_36: 5717.503934\n    objective_37: -352.378440\n    objective_38: 710.555612\n    objective_39: -329.834100\n  Experiments:\n[\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 98,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 195,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 256,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 394,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 766,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 966,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1303,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2362,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 385,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9384,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 384 (Mid-hump gate worsens overall): consensus_objective=0.6771\n  Objective values:\n    objective_0: 15.882021\n    objective_1: 7.563250\n    objective_2: 14.426152\n    objective_3: 10.210368\n    objective_4: 27.821135\n    objective_5: 11.068622\n    objective_6: 5.625346\n    objective_7: 10.525663\n    objective_8: 5.524724\n    objective_9: 17.123537\n    objective_10: 14.148269\n    objective_11: 6.188667\n    objective_12: 12.664699\n    objective_13: 6.570997\n    objective_14: 7.015188\n    objective_15: 10.531824\n    objective_16: 9.449804\n    objective_17: 424.739779\n    objective_18: 496.257292\n    objective_19: -861.961572\n    objective_20: 213.658938\n    objective_21: -7.420059\n    objective_22: -9.198707\n    objective_23: -4.626097\n    objective_24: -8.207081\n    objective_25: -6.003045\n    objective_26: 131.388641\n    objective_27: 0.822667\n    objective_28: 125.592069\n    objective_29: 33.980320\n    objective_30: 33.414278\n    objective_31: -225.996619\n    objective_32: 4.559317\n    objective_33: -201.508381\n    objective_34: -224.734037\n    objective_35: -225.120559\n    objective_36: 104.317987\n    objective_37: -259.546544\n    objective_38: -63.498114\n    objective_39: -272.297967\n  Experiments:\n[\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 144,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 248,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 433,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 664,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 721,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1425,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 384,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2259,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 383 (Soft-cap law regressed at tail): consensus_objective=0.5547\n  Objective values:\n    objective_0: 14.394523\n    objective_1: 7.651819\n    objective_2: 13.273623\n    objective_3: 6.983185\n    objective_4: 26.743626\n    objective_5: 12.422936\n    objective_6: 6.218958\n    objective_7: 9.701036\n    objective_8: 5.624115\n    objective_9: 11.253087\n    objective_10: 13.564956\n    objective_11: 6.224060\n    objective_12: 8.334113\n    objective_13: 6.384462\n    objective_14: 6.815352\n    objective_15: 9.546894\n    objective_16: 9.673852\n    objective_17: 513.782473\n    objective_18: 530.718663\n    objective_19: -1460.627762\n    objective_20: 206.452259\n    objective_21: -7.867152\n    objective_22: -8.183305\n    objective_23: -4.370953\n    objective_24: -8.524436\n    objective_25: -3.409511\n    objective_26: 76.932283\n    objective_27: 0.739030\n    objective_28: 85.752742\n    objective_29: 29.259918\n    objective_30: 28.597423\n    objective_31: -319.996254\n    objective_32: 13.496351\n    objective_33: -195.304558\n    objective_34: -317.860634\n    objective_35: -316.735790\n    objective_36: 781.986356\n    objective_37: -327.346886\n    objective_38: -14.885838\n    objective_39: -357.179928\n  Experiments:\n[\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 79,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 152,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 261,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 442,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 785,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1660,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2918,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 383,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5030,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful reach (max cleared scheduled N via uf<0.5 only) with tie-breaks: smooth-max log(headroom)=log(median_step/schedule_budget) on last clears + conservative preds@1810/2560, explicit budget-cliff hazard (905→1280→1810→2560), and optional repeat-robustness.\",\n  \"objective_code\": \"import os\\nimport math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _sigmoid(x: float) -> float:\\n    if x >= 0:\\n        z = math.exp(-x)\\n        return 1.0 / (1.0 + z)\\n    z = math.exp(x)\\n    return z / (1.0 + z)\\n\\n\\ndef _logsumexp(a: np.ndarray) -> float:\\n    a = np.asarray(a, dtype=float)\\n    m = float(np.max(a))\\n    return m + float(np.log(np.sum(np.exp(a - m))))\\n\\n\\ndef _smoothmax(vals, tau: float = 0.20) -> float:\\n    v = np.asarray(list(vals), dtype=float)\\n    if v.size == 0:\\n        return 0.0\\n    tau = float(max(tau, 1e-12))\\n    return float(tau * _logsumexp(v / tau))\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=512):\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)  # handle rounding collisions\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef schedule_budget(N: int, cap: float = 1e6, max_steps_start: float = 50.0) -> float:\\n    \\\"\\\"\\\"Budget implied by the provided schedule; MUST be used for headroom (not run max_steps).\\\"\\\"\\\"\\n    N = int(N)\\n    c = _COUNT_MAP.get(N)\\n    if c is None:\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - N)))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(max_steps_start * (2.0 ** float(c)), float(cap)))\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=512):\\n    Ns = []\\n    for c in range(max_len):\\n        N = int(round(N_start * (2.0 ** (c / 2.0))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _group_by_N(results):\\n    byN = {}\\n    for r in results or []:\\n        if not isinstance(r, dict) or 'N' not in r:\\n            continue\\n        try:\\n            N = int(r['N'])\\n        except Exception:\\n            continue\\n        byN.setdefault(N, []).append(r)\\n    return byN\\n\\n\\ndef _is_pass(r) -> bool:\\n    # schedule-faithful: pass iff uf < 0.5; never grade uf values when passing\\n    try:\\n        return float(r.get('unsolved_fraction', 1.0)) < 0.5\\n    except Exception:\\n        return False\\n\\n\\ndef _pass_medians(runs_at_N):\\n    meds = []\\n    for rr in runs_at_N:\\n        if not _is_pass(rr):\\n            continue\\n        try:\\n            m = float(rr.get('median_step', np.nan))\\n        except Exception:\\n            continue\\n        if np.isfinite(m) and m > 0:\\n            meds.append(float(m))\\n    return np.asarray(meds, dtype=float)\\n\\n\\ndef _infer_current_N_cap(results):\\n    fset = {str(r.get('fidelity', '')).lower() for r in (results or []) if isinstance(r, dict)}\\n    if 'high' in fset:\\n        return 2560\\n    if 'medium' in fset:\\n        return 1280\\n    return 640\\n\\n\\ndef _worst_window_pred_log_med(Nq: float, Ns, meds, windows=(2, 3, 5)) -> float:\\n    \\\"\\\"\\\"Conservative: max predicted log(med) among tail-window log-log fits; fallback is quadratic-in-N.\\\"\\\"\\\"\\n    Ns = np.asarray(Ns, dtype=float)\\n    meds = np.asarray(meds, dtype=float)\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logM = np.log(np.maximum(meds, 1.0))\\n\\n    worst = -1e300\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logM[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(a + b * math.log(max(float(Nq), 1.0)))\\n        else:\\n            # conservative single-point fallback: k=2 scaling\\n            pred = float(logM[-1] + 2.0 * (math.log(max(float(Nq), 1.0)) - logN[-1]))\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Returns:\\n        Float to be MINIMIZED.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    variant = int(os.environ.get('OBJ_VARIANT', '1'))  # 1/2/3\\n\\n    byN = _group_by_N(experiment_results)\\n    if not byN:\\n        return 1e6\\n\\n    # --- schedule-faithful cleared prefix under current fidelity cap ---\\n    N_cap_cur = int(_infer_current_N_cap(experiment_results))\\n    sched_cur = _schedule_Ns(N_cap=N_cap_cur)\\n\\n    cleared = []  # (N, median_of_passing_medians)\\n    for N in sched_cur:\\n        runs = byN.get(int(N))\\n        if runs is None:\\n            break\\n        pm = _pass_medians(runs)\\n        if pm.size == 0:\\n            break\\n        cleared.append((float(N), float(np.median(pm))))\\n\\n    if not cleared:\\n        N0 = float(min(byN.keys()))\\n        return float(5e5 + 100.0 * math.log1p(N0))\\n\\n    Ns = np.array([t[0] for t in cleared], dtype=float)\\n    meds = np.array([max(1.0, t[1]) for t in cleared], dtype=float)\\n    N_cleared = float(Ns[-1])\\n\\n    # (1) Reach dominates\\n    reach_term = -N_cleared\\n\\n    # Headroom always uses schedule_budget(..., cap=1e6)\\n    cap_hi = 1e6\\n\\n    # tail for fits\\n    tfit = int(min(7, len(Ns)))\\n    Ns_t = Ns[-tfit:]\\n    meds_t = meds[-tfit:]\\n\\n    def _pred_med(Nq: float) -> float:\\n        pl = _worst_window_pred_log_med(float(Nq), Ns_t, meds_t, windows=(2, 3, 5))\\n        return float(np.clip(math.exp(pl), 1.0, 1e30))\\n\\n    def _ratio_hi(Nq: float) -> float:\\n        idx = np.where(np.isclose(Ns, float(Nq)))[0]\\n        med = float(meds[int(idx[-1])]) if idx.size else _pred_med(Nq)\\n        bud = schedule_budget(int(round(Nq)), cap=cap_hi)\\n        return float(np.clip(med / max(bud, 1.0), 1e-12, 1e12))\\n\\n    # (2) Smooth-max bottleneck of log(headroom ratio) over last 2–3 cleared + preds@1810/2560\\n    lastk = int(min(3, len(Ns)))\\n    log_ratios = []\\n    for i in range(-lastk, 0):\\n        bud = schedule_budget(int(round(Ns[i])), cap=cap_hi)\\n        r = float(np.clip(meds[i] / max(bud, 1.0), 1e-12, 1e12))\\n        log_ratios.append(math.log(r))\\n\\n    for Nt in (1810.0, 2560.0):\\n        log_ratios.append(math.log(_ratio_hi(Nt)))\\n\\n    smmax_log_ratio = _smoothmax(log_ratios, tau=0.20)\\n\\n    # (3) Budget-cliff hazard on log-ratio jumps: 905→1280→1810→2560 (pred if unobserved)\\n    r905 = _ratio_hi(905.0)\\n    r1280 = _ratio_hi(1280.0)\\n    r1810 = _ratio_hi(1810.0)\\n    r2560 = _ratio_hi(2560.0)\\n\\n    d1 = math.log(max(r1280, 1e-12)) - math.log(max(r905, 1e-12))\\n    d2 = math.log(max(r1810, 1e-12)) - math.log(max(r1280, 1e-12))\\n    d3 = math.log(max(r2560, 1e-12)) - math.log(max(r1810, 1e-12))\\n\\n    thr, scl = (0.10, 0.06) if variant != 3 else (0.08, 0.05)\\n    # gates so hazards don't dominate pre-regime\\n    g1 = _sigmoid(math.log(max(N_cleared, 1.0) / 905.0) / 0.35)\\n    g2 = _sigmoid(math.log(max(N_cleared, 1.0) / 1280.0) / 0.35)\\n    g3 = _sigmoid(math.log(max(N_cleared, 1.0) / 1810.0) / 0.35)\\n\\n    hazard = (\\n        g1 * 1.0 * _softplus((d1 - thr) / scl)\\n        + g2 * 1.2 * _softplus((d2 - thr) / scl)\\n        + g3 * 1.4 * _softplus((d3 - thr) / scl)\\n    )\\n\\n    # (4) Repeat robustness (variant 2/3): mixed pass/fail at same N + MAD of log headroom among passing repeats\\n    stab_pen = 0.0\\n    if variant in (2, 3):\\n        num = 0.0\\n        den = 0.0\\n        for N, runs in byN.items():\\n            if len(runs) < 2:\\n                continue\\n            passes = np.array([1.0 if _is_pass(r) else 0.0 for r in runs], dtype=float)\\n            p = float(np.mean(passes))\\n            mix = 4.0 * p * (1.0 - p)  # 0..1\\n\\n            bud = schedule_budget(int(N), cap=cap_hi)\\n            lrs = []\\n            for r in runs:\\n                if not _is_pass(r):\\n                    continue\\n                try:\\n                    m = float(r.get('median_step', np.nan))\\n                except Exception:\\n                    continue\\n                if np.isfinite(m) and m > 0:\\n                    rr = float(np.clip(m / max(bud, 1.0), 1e-12, 1e12))\\n                    lrs.append(math.log(rr))\\n            if len(lrs) >= 2:\\n                lrs = np.asarray(lrs, dtype=float)\\n                mad = float(np.median(np.abs(lrs - np.median(lrs))))\\n            else:\\n                mad = 0.0\\n\\n            wN = float(math.log1p(max(N, 1.0)))  # larger N weighted more\\n            num += wN * (1.2 * mix + 0.8 * mad)\\n            den += wN\\n\\n        stab_pen = float(num / max(den, 1e-12))\\n\\n    # weights: keep tie-break O(1..100) so reach dominates\\n    if variant == 2:\\n        w_sm, w_h, w_s = 30.0, 26.0, 18.0\\n    elif variant == 3:\\n        w_sm, w_h, w_s = 28.0, 32.0, 22.0\\n    else:\\n        w_sm, w_h, w_s = 28.0, 24.0, 0.0\\n\\n    obj = float(reach_term + w_sm * smmax_log_ratio + w_h * hazard + w_s * stab_pen)\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return obj\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-23T06:33:08.947676Z"
}

==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783331904362_PlannerLookup.json <==
{
  "timestamp": 1783331904362,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1259,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 232,
      "output_tokens_details": {
        "reasoning_tokens": 71
      },
      "total_tokens": 1491
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783331922725_PlannerRoundSummary.json <==
{
  "timestamp": 1783331922725,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 4551,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 993,
      "output_tokens_details": {
        "reasoning_tokens": 323
      },
      "total_tokens": 5544
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783332069918_DesignerPlan.json <==
{
  "timestamp": 1783332069918,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6321,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 9031,
      "output_tokens_details": {
        "reasoning_tokens": 7613
      },
      "total_tokens": 15352
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335060564_DesignerAnalysis.json <==
{
  "timestamp": 1783335060564,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 9515,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1754,
      "output_tokens_details": {
        "reasoning_tokens": 1075
      },
      "total_tokens": 11269
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335101101_DesignerPlan.json <==
{
  "timestamp": 1783335101101,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6336,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2732,
      "output_tokens_details": {
        "reasoning_tokens": 1526
      },
      "total_tokens": 9068
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335128158_DesignerAnalysis.json <==
{
  "timestamp": 1783335128158,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 8157,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1313,
      "output_tokens_details": {
        "reasoning_tokens": 740
      },
      "total_tokens": 9470
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335139863_PlannerLookup.json <==
{
  "timestamp": 1783335139863,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1375,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 520,
      "output_tokens_details": {
        "reasoning_tokens": 320
      },
      "total_tokens": 1895
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335173505_PlannerRoundSummary.json <==
{
  "timestamp": 1783335173505,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 8332,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1621,
      "output_tokens_details": {
        "reasoning_tokens": 938
      },
      "total_tokens": 9953
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335269413_DesignerPlan.json <==
{
  "timestamp": 1783335269413,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8738,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 6111,
      "output_tokens_details": {
        "reasoning_tokens": 4875
      },
      "total_tokens": 14849
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335389853_DesignerAnalysis.json <==
{
  "timestamp": 1783335389853,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11231,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1605,
      "output_tokens_details": {
        "reasoning_tokens": 891
      },
      "total_tokens": 12836
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335435439_DesignerPlan.json <==
{
  "timestamp": 1783335435439,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 7617,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3414,
      "output_tokens_details": {
        "reasoning_tokens": 2036
      },
      "total_tokens": 11031
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335481491_DesignerAnalysis.json <==
{
  "timestamp": 1783335481491,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 9765,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2651,
      "output_tokens_details": {
        "reasoning_tokens": 1947
      },
      "total_tokens": 12416
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335491678_PlannerLookup.json <==
{
  "timestamp": 1783335491678,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1508,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 557,
      "output_tokens_details": {
        "reasoning_tokens": 362
      },
      "total_tokens": 2065
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335510151_PlannerRoundSummary.json <==
{
  "timestamp": 1783335510151,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 11850,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 832,
      "output_tokens_details": {
        "reasoning_tokens": 95
      },
      "total_tokens": 12682
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783335635845_DesignerPlan.json <==
{
  "timestamp": 1783335635845,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10572,
      "input_tokens_details": {
        "cached_tokens": 10368
      },
      "output_tokens": 2955,
      "output_tokens_details": {
        "reasoning_tokens": 1813
      },
      "total_tokens": 13527
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336167353_DesignerAnalysis.json <==
{
  "timestamp": 1783336167353,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13202,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1563,
      "output_tokens_details": {
        "reasoning_tokens": 911
      },
      "total_tokens": 14765
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336234124_DesignerPlan.json <==
{
  "timestamp": 1783336234124,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9162,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4425,
      "output_tokens_details": {
        "reasoning_tokens": 3213
      },
      "total_tokens": 13587
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336358524_DesignerAnalysis.json <==
{
  "timestamp": 1783336358524,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11630,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2238,
      "output_tokens_details": {
        "reasoning_tokens": 1451
      },
      "total_tokens": 13868
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336371020_PlannerLookup.json <==
{
  "timestamp": 1783336371020,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1626,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 649,
      "output_tokens_details": {
        "reasoning_tokens": 458
      },
      "total_tokens": 2275
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336402322_PlannerRoundSummary.json <==
{
  "timestamp": 1783336402322,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 13066,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1325,
      "output_tokens_details": {
        "reasoning_tokens": 576
      },
      "total_tokens": 14391
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336444106_DesignerPlan.json <==
{
  "timestamp": 1783336444106,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9848,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2891,
      "output_tokens_details": {
        "reasoning_tokens": 1614
      },
      "total_tokens": 12739
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783336991085_DesignerAnalysis.json <==
{
  "timestamp": 1783336991085,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12612,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 837,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13449
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337035056_DesignerPlan.json <==
{
  "timestamp": 1783337035056,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8319,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2757,
      "output_tokens_details": {
        "reasoning_tokens": 1433
      },
      "total_tokens": 11076
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337140657_DesignerAnalysis.json <==
{
  "timestamp": 1783337140657,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10905,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1695,
      "output_tokens_details": {
        "reasoning_tokens": 993
      },
      "total_tokens": 12600
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337149964_PlannerLookup.json <==
{
  "timestamp": 1783337149964,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1662,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 505,
      "output_tokens_details": {
        "reasoning_tokens": 290
      },
      "total_tokens": 2167
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337176837_PlannerRoundSummary.json <==
{
  "timestamp": 1783337176837,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15036,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1269,
      "output_tokens_details": {
        "reasoning_tokens": 596
      },
      "total_tokens": 16305
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337305257_DesignerPlan.json <==
{
  "timestamp": 1783337305257,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10316,
      "input_tokens_details": {
        "cached_tokens": 10112
      },
      "output_tokens": 2185,
      "output_tokens_details": {
        "reasoning_tokens": 817
      },
      "total_tokens": 12501
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337455358_DesignerAnalysis.json <==
{
  "timestamp": 1783337455358,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12941,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1540,
      "output_tokens_details": {
        "reasoning_tokens": 794
      },
      "total_tokens": 14481
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783337518084_DesignerPlan.json <==
{
  "timestamp": 1783337518084,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10585,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4009,
      "output_tokens_details": {
        "reasoning_tokens": 2781
      },
      "total_tokens": 14594
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783338082015_DesignerAnalysis.json <==
{
  "timestamp": 1783338082015,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13300,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1910,
      "output_tokens_details": {
        "reasoning_tokens": 1212
      },
      "total_tokens": 15210
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783340816411_PlannerLookup.json <==
{
  "timestamp": 1783340816411,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1850,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 355,
      "output_tokens_details": {
        "reasoning_tokens": 164
      },
      "total_tokens": 2205
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783340853294_PlannerRoundSummary.json <==
{
  "timestamp": 1783340853294,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15857,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1568,
      "output_tokens_details": {
        "reasoning_tokens": 814
      },
      "total_tokens": 17425
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783340925322_DesignerPlan.json <==
{
  "timestamp": 1783340925322,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11043,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4413,
      "output_tokens_details": {
        "reasoning_tokens": 2757
      },
      "total_tokens": 15456
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341018118_DesignerAnalysis.json <==
{
  "timestamp": 1783341018118,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13879,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1801,
      "output_tokens_details": {
        "reasoning_tokens": 1139
      },
      "total_tokens": 15680
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341050888_DesignerPlan.json <==
{
  "timestamp": 1783341050888,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9718,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2130,
      "output_tokens_details": {
        "reasoning_tokens": 818
      },
      "total_tokens": 11848
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341166482_DesignerAnalysis.json <==
{
  "timestamp": 1783341166482,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12287,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1559,
      "output_tokens_details": {
        "reasoning_tokens": 856
      },
      "total_tokens": 13846
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341176089_PlannerLookup.json <==
{
  "timestamp": 1783341176089,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1930,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 485,
      "output_tokens_details": {
        "reasoning_tokens": 288
      },
      "total_tokens": 2415
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341216320_PlannerRoundSummary.json <==
{
  "timestamp": 1783341216320,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15942,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1840,
      "output_tokens_details": {
        "reasoning_tokens": 1131
      },
      "total_tokens": 17782
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341363154_DesignerPlan.json <==
{
  "timestamp": 1783341363154,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10694,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 8730,
      "output_tokens_details": {
        "reasoning_tokens": 7445
      },
      "total_tokens": 19424
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341944680_DesignerAnalysis.json <==
{
  "timestamp": 1783341944680,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13466,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2544,
      "output_tokens_details": {
        "reasoning_tokens": 1856
      },
      "total_tokens": 16010
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783341974919_DesignerPlan.json <==
{
  "timestamp": 1783341974919,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10382,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2216,
      "output_tokens_details": {
        "reasoning_tokens": 895
      },
      "total_tokens": 12598
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783342008663_DesignerAnalysis.json <==
{
  "timestamp": 1783342008663,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12313,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1660,
      "output_tokens_details": {
        "reasoning_tokens": 1014
      },
      "total_tokens": 13973
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783342017032_PlannerLookup.json <==
{
  "timestamp": 1783342017032,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1979,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 359,
      "output_tokens_details": {
        "reasoning_tokens": 176
      },
      "total_tokens": 2338
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783342043739_PlannerRoundSummary.json <==
{
  "timestamp": 1783342043739,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15275,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1018,
      "output_tokens_details": {
        "reasoning_tokens": 214
      },
      "total_tokens": 16293
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783342093252_DesignerPlan.json <==
{
  "timestamp": 1783342093252,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10428,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3360,
      "output_tokens_details": {
        "reasoning_tokens": 2008
      },
      "total_tokens": 13788
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783342826270_DesignerAnalysis.json <==
{
  "timestamp": 1783342826270,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13349,
      "input_tokens_details": {
        "cached_tokens": 13184
      },
      "output_tokens": 1524,
      "output_tokens_details": {
        "reasoning_tokens": 533
      },
      "total_tokens": 14873
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783342884512_DesignerPlan.json <==
{
  "timestamp": 1783342884512,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9663,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3402,
      "output_tokens_details": {
        "reasoning_tokens": 1994
      },
      "total_tokens": 13065
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783343475788_DesignerAnalysis.json <==
{
  "timestamp": 1783343475788,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12558,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 780,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13338
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783343486002_PlannerLookup.json <==
{
  "timestamp": 1783343486002,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2079,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 432,
      "output_tokens_details": {
        "reasoning_tokens": 209
      },
      "total_tokens": 2511
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783343518875_PlannerRoundSummary.json <==
{
  "timestamp": 1783343518875,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15705,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1250,
      "output_tokens_details": {
        "reasoning_tokens": 611
      },
      "total_tokens": 16955
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783343587361_DesignerPlan.json <==
{
  "timestamp": 1783343587361,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10374,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4463,
      "output_tokens_details": {
        "reasoning_tokens": 3181
      },
      "total_tokens": 14837
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783344294806_DesignerAnalysis.json <==
{
  "timestamp": 1783344294806,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13224,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1543,
      "output_tokens_details": {
        "reasoning_tokens": 687
      },
      "total_tokens": 14767
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783344330105_DesignerPlan.json <==
{
  "timestamp": 1783344330105,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9894,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2462,
      "output_tokens_details": {
        "reasoning_tokens": 901
      },
      "total_tokens": 12356
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783344441031_DesignerAnalysis.json <==
{
  "timestamp": 1783344441031,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12717,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1593,
      "output_tokens_details": {
        "reasoning_tokens": 899
      },
      "total_tokens": 14310
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349577883_PlannerLookup.json <==
{
  "timestamp": 1783349577883,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2112,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 429,
      "output_tokens_details": {
        "reasoning_tokens": 182
      },
      "total_tokens": 2541
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349607613_PlannerRoundSummary.json <==
{
  "timestamp": 1783349607613,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15960,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1536,
      "output_tokens_details": {
        "reasoning_tokens": 766
      },
      "total_tokens": 17496
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349645692_DesignerPlan.json <==
{
  "timestamp": 1783349645692,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10004,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2606,
      "output_tokens_details": {
        "reasoning_tokens": 1326
      },
      "total_tokens": 12610
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349756430_DesignerAnalysis.json <==
{
  "timestamp": 1783349756430,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12540,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2227,
      "output_tokens_details": {
        "reasoning_tokens": 1455
      },
      "total_tokens": 14767
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349809861_DesignerPlan.json <==
{
  "timestamp": 1783349809861,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10583,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4084,
      "output_tokens_details": {
        "reasoning_tokens": 2326
      },
      "total_tokens": 14667
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349912707_DesignerAnalysis.json <==
{
  "timestamp": 1783349912707,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13597,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1438,
      "output_tokens_details": {
        "reasoning_tokens": 735
      },
      "total_tokens": 15035
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349920537_PlannerLookup.json <==
{
  "timestamp": 1783349920537,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2309,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 391,
      "output_tokens_details": {
        "reasoning_tokens": 216
      },
      "total_tokens": 2700
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349945402_PlannerRoundSummary.json <==
{
  "timestamp": 1783349945402,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16048,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1314,
      "output_tokens_details": {
        "reasoning_tokens": 606
      },
      "total_tokens": 17362
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783349982764_DesignerPlan.json <==
{
  "timestamp": 1783349982764,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10358,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2784,
      "output_tokens_details": {
        "reasoning_tokens": 1420
      },
      "total_tokens": 13142
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350071769_DesignerAnalysis.json <==
{
  "timestamp": 1783350071769,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12978,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1249,
      "output_tokens_details": {
        "reasoning_tokens": 649
      },
      "total_tokens": 14227
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350120921_DesignerPlan.json <==
{
  "timestamp": 1783350120921,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10124,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3362,
      "output_tokens_details": {
        "reasoning_tokens": 1894
      },
      "total_tokens": 13486
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350332657_DesignerAnalysis.json <==
{
  "timestamp": 1783350332657,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12848,
      "input_tokens_details": {
        "cached_tokens": 12672
      },
      "output_tokens": 1229,
      "output_tokens_details": {
        "reasoning_tokens": 461
      },
      "total_tokens": 14077
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350342631_PlannerLookup.json <==
{
  "timestamp": 1783350342631,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2354,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 570,
      "output_tokens_details": {
        "reasoning_tokens": 376
      },
      "total_tokens": 2924
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350364202_PlannerRoundSummary.json <==
{
  "timestamp": 1783350364202,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16024,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 955,
      "output_tokens_details": {
        "reasoning_tokens": 255
      },
      "total_tokens": 16979
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350425448_DesignerPlan.json <==
{
  "timestamp": 1783350425448,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10358,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4237,
      "output_tokens_details": {
        "reasoning_tokens": 2848
      },
      "total_tokens": 14595
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350529218_DesignerAnalysis.json <==
{
  "timestamp": 1783350529218,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13009,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1625,
      "output_tokens_details": {
        "reasoning_tokens": 963
      },
      "total_tokens": 14634
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350565202_DesignerPlan.json <==
{
  "timestamp": 1783350565202,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10063,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2583,
      "output_tokens_details": {
        "reasoning_tokens": 1154
      },
      "total_tokens": 12646
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350681553_DesignerAnalysis.json <==
{
  "timestamp": 1783350681553,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12748,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2014,
      "output_tokens_details": {
        "reasoning_tokens": 1268
      },
      "total_tokens": 14762
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350688557_PlannerLookup.json <==
{
  "timestamp": 1783350688557,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2462,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 353,
      "output_tokens_details": {
        "reasoning_tokens": 140
      },
      "total_tokens": 2815
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350715390_PlannerRoundSummary.json <==
{
  "timestamp": 1783350715390,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16126,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1450,
      "output_tokens_details": {
        "reasoning_tokens": 635
      },
      "total_tokens": 17576
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783350899292_DesignerPlan.json <==
{
  "timestamp": 1783350899292,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10262,
      "input_tokens_details": {
        "cached_tokens": 10112
      },
      "output_tokens": 2423,
      "output_tokens_details": {
        "reasoning_tokens": 1113
      },
      "total_tokens": 12685
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783351013561_DesignerAnalysis.json <==
{
  "timestamp": 1783351013561,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12828,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1357,
      "output_tokens_details": {
        "reasoning_tokens": 680
      },
      "total_tokens": 14185
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783351052769_DesignerPlan.json <==
{
  "timestamp": 1783351052769,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10658,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3015,
      "output_tokens_details": {
        "reasoning_tokens": 1706
      },
      "total_tokens": 13673
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783351159950_DesignerAnalysis.json <==
{
  "timestamp": 1783351159950,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13223,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2003,
      "output_tokens_details": {
        "reasoning_tokens": 1410
      },
      "total_tokens": 15226
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783351168677_PlannerLookup.json <==
{
  "timestamp": 1783351168677,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2533,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 491,
      "output_tokens_details": {
        "reasoning_tokens": 331
      },
      "total_tokens": 3024
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783351188948_PlannerRoundSummary.json <==
{
  "timestamp": 1783351188948,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16317,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 873,
      "output_tokens_details": {
        "reasoning_tokens": 237
      },
      "total_tokens": 17190
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783351279417_DesignerPlan.json <==
{
  "timestamp": 1783351279417,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10332,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5439,
      "output_tokens_details": {
        "reasoning_tokens": 4163
      },
      "total_tokens": 15771
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783356871334_DesignerAnalysis.json <==
{
  "timestamp": 1783356871334,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13469,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1445,
      "output_tokens_details": {
        "reasoning_tokens": 535
      },
      "total_tokens": 14914
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783356899065_DesignerPlan.json <==
{
  "timestamp": 1783356899065,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10178,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2166,
      "output_tokens_details": {
        "reasoning_tokens": 985
      },
      "total_tokens": 12344
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783357631749_DesignerAnalysis.json <==
{
  "timestamp": 1783357631749,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12852,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1651,
      "output_tokens_details": {
        "reasoning_tokens": 813
      },
      "total_tokens": 14503
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783494832359_PlannerLookup.json <==
{
  "timestamp": 1783494832359,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2677,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 340,
      "output_tokens_details": {
        "reasoning_tokens": 174
      },
      "total_tokens": 3017
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783494852932_PlannerRoundSummary.json <==
{
  "timestamp": 1783494852932,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16465,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 848,
      "output_tokens_details": {
        "reasoning_tokens": 164
      },
      "total_tokens": 17313
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783494897990_DesignerPlan.json <==
{
  "timestamp": 1783494897990,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10612,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2547,
      "output_tokens_details": {
        "reasoning_tokens": 1214
      },
      "total_tokens": 13159
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783497482800_DesignerAnalysis.json <==
{
  "timestamp": 1783497482800,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13637,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2001,
      "output_tokens_details": {
        "reasoning_tokens": 1112
      },
      "total_tokens": 15638
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783497539341_DesignerPlan.json <==
{
  "timestamp": 1783497539341,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10516,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3119,
      "output_tokens_details": {
        "reasoning_tokens": 1868
      },
      "total_tokens": 13635
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783497642140_DesignerAnalysis.json <==
{
  "timestamp": 1783497642140,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13023,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 867,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13890
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783497650661_PlannerLookup.json <==
{
  "timestamp": 1783497650661,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2758,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 409,
      "output_tokens_details": {
        "reasoning_tokens": 239
      },
      "total_tokens": 3167
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783497669974_PlannerRoundSummary.json <==
{
  "timestamp": 1783497669974,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16311,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1032,
      "output_tokens_details": {
        "reasoning_tokens": 370
      },
      "total_tokens": 17343
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783497722045_DesignerPlan.json <==
{
  "timestamp": 1783497722045,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10632,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2426,
      "output_tokens_details": {
        "reasoning_tokens": 983
      },
      "total_tokens": 13058
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783500778963_DesignerAnalysis.json <==
{
  "timestamp": 1783500778963,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13772,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1789,
      "output_tokens_details": {
        "reasoning_tokens": 994
      },
      "total_tokens": 15561
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783500806073_DesignerPlan.json <==
{
  "timestamp": 1783500806073,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10247,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1830,
      "output_tokens_details": {
        "reasoning_tokens": 636
      },
      "total_tokens": 12077
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783500941429_DesignerAnalysis.json <==
{
  "timestamp": 1783500941429,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12697,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2289,
      "output_tokens_details": {
        "reasoning_tokens": 1642
      },
      "total_tokens": 14986
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783500948760_PlannerLookup.json <==
{
  "timestamp": 1783500948760,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2825,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 316,
      "output_tokens_details": {
        "reasoning_tokens": 142
      },
      "total_tokens": 3141
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783500971662_PlannerRoundSummary.json <==
{
  "timestamp": 1783500971662,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17450,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1097,
      "output_tokens_details": {
        "reasoning_tokens": 351
      },
      "total_tokens": 18547
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501018400_DesignerPlan.json <==
{
  "timestamp": 1783501018400,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10649,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2787,
      "output_tokens_details": {
        "reasoning_tokens": 1518
      },
      "total_tokens": 13436
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501072366_DesignerAnalysis.json <==
{
  "timestamp": 1783501072366,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12934,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1738,
      "output_tokens_details": {
        "reasoning_tokens": 1003
      },
      "total_tokens": 14672
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501114696_DesignerPlan.json <==
{
  "timestamp": 1783501114696,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11050,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2716,
      "output_tokens_details": {
        "reasoning_tokens": 1444
      },
      "total_tokens": 13766
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501236442_DesignerAnalysis.json <==
{
  "timestamp": 1783501236442,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13579,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1487,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 15066
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501248040_PlannerLookup.json <==
{
  "timestamp": 1783501248040,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2917,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 561,
      "output_tokens_details": {
        "reasoning_tokens": 427
      },
      "total_tokens": 3478
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501274668_PlannerRoundSummary.json <==
{
  "timestamp": 1783501274668,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17295,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1360,
      "output_tokens_details": {
        "reasoning_tokens": 626
      },
      "total_tokens": 18655
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501311913_DesignerPlan.json <==
{
  "timestamp": 1783501311913,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10672,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2269,
      "output_tokens_details": {
        "reasoning_tokens": 1014
      },
      "total_tokens": 12941
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501340508_DesignerAnalysis.json <==
{
  "timestamp": 1783501340508,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12856,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 814,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13670
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501372021_DesignerPlan.json <==
{
  "timestamp": 1783501372021,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10871,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1793,
      "output_tokens_details": {
        "reasoning_tokens": 620
      },
      "total_tokens": 12664
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501483480_DesignerAnalysis.json <==
{
  "timestamp": 1783501483480,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13299,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1580,
      "output_tokens_details": {
        "reasoning_tokens": 769
      },
      "total_tokens": 14879
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501535352_PlannerLookup.json <==
{
  "timestamp": 1783501535352,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3003,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 754,
      "output_tokens_details": {
        "reasoning_tokens": 597
      },
      "total_tokens": 3757
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501554497_PlannerRoundSummary.json <==
{
  "timestamp": 1783501554497,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16959,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 985,
      "output_tokens_details": {
        "reasoning_tokens": 352
      },
      "total_tokens": 17944
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501620302_DesignerPlan.json <==
{
  "timestamp": 1783501620302,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10728,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3800,
      "output_tokens_details": {
        "reasoning_tokens": 2496
      },
      "total_tokens": 14528
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501711016_DesignerAnalysis.json <==
{
  "timestamp": 1783501711016,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13206,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1900,
      "output_tokens_details": {
        "reasoning_tokens": 1087
      },
      "total_tokens": 15106
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501763812_DesignerPlan.json <==
{
  "timestamp": 1783501763812,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10531,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3384,
      "output_tokens_details": {
        "reasoning_tokens": 2033
      },
      "total_tokens": 13915
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783501867528_DesignerAnalysis.json <==
{
  "timestamp": 1783501867528,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13137,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2069,
      "output_tokens_details": {
        "reasoning_tokens": 1280
      },
      "total_tokens": 15206
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783594271616_PlannerLookup.json <==
{
  "timestamp": 1783594271616,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3143,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 467,
      "output_tokens_details": {
        "reasoning_tokens": 293
      },
      "total_tokens": 3610
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783594298511_PlannerRoundSummary.json <==
{
  "timestamp": 1783594298511,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17547,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1304,
      "output_tokens_details": {
        "reasoning_tokens": 632
      },
      "total_tokens": 18851
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783594352261_DesignerPlan.json <==
{
  "timestamp": 1783594352261,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10941,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3683,
      "output_tokens_details": {
        "reasoning_tokens": 2062
      },
      "total_tokens": 14624
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783595013340_DesignerAnalysis.json <==
{
  "timestamp": 1783595013340,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14132,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1332,
      "output_tokens_details": {
        "reasoning_tokens": 594
      },
      "total_tokens": 15464
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783595065638_DesignerPlan.json <==
{
  "timestamp": 1783595065638,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10519,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3421,
      "output_tokens_details": {
        "reasoning_tokens": 2121
      },
      "total_tokens": 13940
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783595194772_DesignerAnalysis.json <==
{
  "timestamp": 1783595194772,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13076,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1667,
      "output_tokens_details": {
        "reasoning_tokens": 917
      },
      "total_tokens": 14743
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783595214629_PlannerLookup.json <==
{
  "timestamp": 1783595214629,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3213,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1150,
      "output_tokens_details": {
        "reasoning_tokens": 961
      },
      "total_tokens": 4363
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783595244716_PlannerRoundSummary.json <==
{
  "timestamp": 1783595244716,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16991,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1571,
      "output_tokens_details": {
        "reasoning_tokens": 809
      },
      "total_tokens": 18562
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783595276715_DesignerPlan.json <==
{
  "timestamp": 1783595276715,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11006,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2450,
      "output_tokens_details": {
        "reasoning_tokens": 791
      },
      "total_tokens": 13456
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783596116372_DesignerAnalysis.json <==
{
  "timestamp": 1783596116372,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14233,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1169,
      "output_tokens_details": {
        "reasoning_tokens": 326
      },
      "total_tokens": 15402
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783596153161_DesignerPlan.json <==
{
  "timestamp": 1783596153161,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9548,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2375,
      "output_tokens_details": {
        "reasoning_tokens": 1092
      },
      "total_tokens": 11923
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783596210088_DesignerAnalysis.json <==
{
  "timestamp": 1783596210088,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11843,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2209,
      "output_tokens_details": {
        "reasoning_tokens": 1665
      },
      "total_tokens": 14052
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783596221136_PlannerLookup.json <==
{
  "timestamp": 1783596221136,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3300,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 688,
      "output_tokens_details": {
        "reasoning_tokens": 491
      },
      "total_tokens": 3988
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783596249090_PlannerRoundSummary.json <==
{
  "timestamp": 1783596249090,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17940,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1580,
      "output_tokens_details": {
        "reasoning_tokens": 877
      },
      "total_tokens": 19520
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783596303350_DesignerPlan.json <==
{
  "timestamp": 1783596303350,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11017,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3748,
      "output_tokens_details": {
        "reasoning_tokens": 2255
      },
      "total_tokens": 14765
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597135251_DesignerAnalysis.json <==
{
  "timestamp": 1783597135251,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14078,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1387,
      "output_tokens_details": {
        "reasoning_tokens": 706
      },
      "total_tokens": 15465
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597193020_DesignerPlan.json <==
{
  "timestamp": 1783597193020,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10344,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4007,
      "output_tokens_details": {
        "reasoning_tokens": 2851
      },
      "total_tokens": 14351
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597318696_DesignerAnalysis.json <==
{
  "timestamp": 1783597318696,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12761,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 750,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13511
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597327982_PlannerLookup.json <==
{
  "timestamp": 1783597327982,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3318,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 591,
      "output_tokens_details": {
        "reasoning_tokens": 435
      },
      "total_tokens": 3909
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597356534_PlannerRoundSummary.json <==
{
  "timestamp": 1783597356534,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17803,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1498,
      "output_tokens_details": {
        "reasoning_tokens": 888
      },
      "total_tokens": 19301
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597416028_DesignerPlan.json <==
{
  "timestamp": 1783597416028,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10160,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3846,
      "output_tokens_details": {
        "reasoning_tokens": 2560
      },
      "total_tokens": 14006
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597940036_DesignerAnalysis.json <==
{
  "timestamp": 1783597940036,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13099,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1857,
      "output_tokens_details": {
        "reasoning_tokens": 1048
      },
      "total_tokens": 14956
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783597968560_DesignerPlan.json <==
{
  "timestamp": 1783597968560,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11055,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2237,
      "output_tokens_details": {
        "reasoning_tokens": 585
      },
      "total_tokens": 13292
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783598637965_DesignerAnalysis.json <==
{
  "timestamp": 1783598637965,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14277,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1460,
      "output_tokens_details": {
        "reasoning_tokens": 705
      },
      "total_tokens": 15737
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783626110341_PlannerLookup.json <==
{
  "timestamp": 1783626110341,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3408,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 553,
      "output_tokens_details": {
        "reasoning_tokens": 364
      },
      "total_tokens": 3961
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783626135881_PlannerRoundSummary.json <==
{
  "timestamp": 1783626135881,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18691,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1354,
      "output_tokens_details": {
        "reasoning_tokens": 660
      },
      "total_tokens": 20045
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783626178215_DesignerPlan.json <==
{
  "timestamp": 1783626178215,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11241,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3100,
      "output_tokens_details": {
        "reasoning_tokens": 1386
      },
      "total_tokens": 14341
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783627212338_DesignerAnalysis.json <==
{
  "timestamp": 1783627212338,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14524,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1264,
      "output_tokens_details": {
        "reasoning_tokens": 646
      },
      "total_tokens": 15788
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783627251088_DesignerPlan.json <==
{
  "timestamp": 1783627251088,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10764,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2728,
      "output_tokens_details": {
        "reasoning_tokens": 1380
      },
      "total_tokens": 13492
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783632712737_DesignerAnalysis.json <==
{
  "timestamp": 1783632712737,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13974,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2009,
      "output_tokens_details": {
        "reasoning_tokens": 1339
      },
      "total_tokens": 15983
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783632723594_PlannerLookup.json <==
{
  "timestamp": 1783632723594,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3443,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 584,
      "output_tokens_details": {
        "reasoning_tokens": 411
      },
      "total_tokens": 4027
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783632748007_PlannerRoundSummary.json <==
{
  "timestamp": 1783632748007,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18579,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1205,
      "output_tokens_details": {
        "reasoning_tokens": 503
      },
      "total_tokens": 19784
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783632797030_DesignerPlan.json <==
{
  "timestamp": 1783632797030,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10672,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2918,
      "output_tokens_details": {
        "reasoning_tokens": 1483
      },
      "total_tokens": 13590
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783633595229_DesignerAnalysis.json <==
{
  "timestamp": 1783633595229,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13757,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1764,
      "output_tokens_details": {
        "reasoning_tokens": 1138
      },
      "total_tokens": 15521
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783633634510_DesignerPlan.json <==
{
  "timestamp": 1783633634510,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11193,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2798,
      "output_tokens_details": {
        "reasoning_tokens": 1077
      },
      "total_tokens": 13991
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783634379451_DesignerAnalysis.json <==
{
  "timestamp": 1783634379451,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14483,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1389,
      "output_tokens_details": {
        "reasoning_tokens": 719
      },
      "total_tokens": 15872
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783634389745_PlannerLookup.json <==
{
  "timestamp": 1783634389745,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3423,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 529,
      "output_tokens_details": {
        "reasoning_tokens": 352
      },
      "total_tokens": 3952
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783634410425_PlannerRoundSummary.json <==
{
  "timestamp": 1783634410425,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18563,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1074,
      "output_tokens_details": {
        "reasoning_tokens": 364
      },
      "total_tokens": 19637
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783634442176_DesignerPlan.json <==
{
  "timestamp": 1783634442176,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11170,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2475,
      "output_tokens_details": {
        "reasoning_tokens": 681
      },
      "total_tokens": 13645
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783635302189_DesignerAnalysis.json <==
{
  "timestamp": 1783635302189,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14532,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1509,
      "output_tokens_details": {
        "reasoning_tokens": 637
      },
      "total_tokens": 16041
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783635336814_DesignerPlan.json <==
{
  "timestamp": 1783635336814,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10704,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2594,
      "output_tokens_details": {
        "reasoning_tokens": 1147
      },
      "total_tokens": 13298
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783639199555_DesignerAnalysis.json <==
{
  "timestamp": 1783639199555,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13925,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1401,
      "output_tokens_details": {
        "reasoning_tokens": 632
      },
      "total_tokens": 15326
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783639206980_PlannerLookup.json <==
{
  "timestamp": 1783639206980,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3437,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 372,
      "output_tokens_details": {
        "reasoning_tokens": 177
      },
      "total_tokens": 3809
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783639230269_PlannerRoundSummary.json <==
{
  "timestamp": 1783639230269,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18565,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1295,
      "output_tokens_details": {
        "reasoning_tokens": 564
      },
      "total_tokens": 19860
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783639271125_DesignerPlan.json <==
{
  "timestamp": 1783639271125,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10796,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3039,
      "output_tokens_details": {
        "reasoning_tokens": 1554
      },
      "total_tokens": 13835
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783646603383_DesignerAnalysis.json <==
{
  "timestamp": 1783646603383,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14137,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1287,
      "output_tokens_details": {
        "reasoning_tokens": 578
      },
      "total_tokens": 15424
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783646667102_DesignerPlan.json <==
{
  "timestamp": 1783646667102,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11099,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5094,
      "output_tokens_details": {
        "reasoning_tokens": 3405
      },
      "total_tokens": 16193
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783646763023_DesignerAnalysis.json <==
{
  "timestamp": 1783646763023,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14044,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2142,
      "output_tokens_details": {
        "reasoning_tokens": 1512
      },
      "total_tokens": 16186
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783691289336_PlannerLookup.json <==
{
  "timestamp": 1783691289336,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3374,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 424,
      "output_tokens_details": {
        "reasoning_tokens": 214
      },
      "total_tokens": 3798
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783691332769_PlannerRoundSummary.json <==
{
  "timestamp": 1783691332769,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18791,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2087,
      "output_tokens_details": {
        "reasoning_tokens": 1403
      },
      "total_tokens": 20878
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783691374224_DesignerPlan.json <==
{
  "timestamp": 1783691374224,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11257,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2902,
      "output_tokens_details": {
        "reasoning_tokens": 1398
      },
      "total_tokens": 14159
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783704536568_DesignerAnalysis.json <==
{
  "timestamp": 1783704536568,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14627,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1794,
      "output_tokens_details": {
        "reasoning_tokens": 1051
      },
      "total_tokens": 16421
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783704611098_DesignerPlan.json <==
{
  "timestamp": 1783704611098,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10766,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4618,
      "output_tokens_details": {
        "reasoning_tokens": 3115
      },
      "total_tokens": 15384
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783705438378_DesignerAnalysis.json <==
{
  "timestamp": 1783705438378,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13843,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2028,
      "output_tokens_details": {
        "reasoning_tokens": 1394
      },
      "total_tokens": 15871
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783705447594_PlannerLookup.json <==
{
  "timestamp": 1783705447594,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 614,
      "output_tokens_details": {
        "reasoning_tokens": 416
      },
      "total_tokens": 4073
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783705474957_PlannerRoundSummary.json <==
{
  "timestamp": 1783705474957,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19145,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1548,
      "output_tokens_details": {
        "reasoning_tokens": 840
      },
      "total_tokens": 20693
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783705533188_DesignerPlan.json <==
{
  "timestamp": 1783705533188,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11386,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3003,
      "output_tokens_details": {
        "reasoning_tokens": 1495
      },
      "total_tokens": 14389
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706178989_DesignerAnalysis.json <==
{
  "timestamp": 1783706178989,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14544,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1597,
      "output_tokens_details": {
        "reasoning_tokens": 830
      },
      "total_tokens": 16141
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706224142_DesignerPlan.json <==
{
  "timestamp": 1783706224142,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8598,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3179,
      "output_tokens_details": {
        "reasoning_tokens": 1506
      },
      "total_tokens": 11777
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706329815_DesignerAnalysis.json <==
{
  "timestamp": 1783706329815,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11526,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1703,
      "output_tokens_details": {
        "reasoning_tokens": 1012
      },
      "total_tokens": 13229
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706342386_PlannerLookup.json <==
{
  "timestamp": 1783706342386,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3246,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 851,
      "output_tokens_details": {
        "reasoning_tokens": 663
      },
      "total_tokens": 4097
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706358835_PlannerRoundSummary.json <==
{
  "timestamp": 1783706358835,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18630,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1039,
      "output_tokens_details": {
        "reasoning_tokens": 244
      },
      "total_tokens": 19669
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706396847_DesignerPlan.json <==
{
  "timestamp": 1783706396847,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10878,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2505,
      "output_tokens_details": {
        "reasoning_tokens": 1099
      },
      "total_tokens": 13383
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706564452_DesignerAnalysis.json <==
{
  "timestamp": 1783706564452,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13622,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2298,
      "output_tokens_details": {
        "reasoning_tokens": 1577
      },
      "total_tokens": 15920
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783706610267_DesignerPlan.json <==
{
  "timestamp": 1783706610267,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11279,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3198,
      "output_tokens_details": {
        "reasoning_tokens": 1651
      },
      "total_tokens": 14477
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783707241236_DesignerAnalysis.json <==
{
  "timestamp": 1783707241236,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14481,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1715,
      "output_tokens_details": {
        "reasoning_tokens": 922
      },
      "total_tokens": 16196
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783707251534_PlannerLookup.json <==
{
  "timestamp": 1783707251534,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3455,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 549,
      "output_tokens_details": {
        "reasoning_tokens": 380
      },
      "total_tokens": 4004
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783707274945_PlannerRoundSummary.json <==
{
  "timestamp": 1783707274945,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18718,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1127,
      "output_tokens_details": {
        "reasoning_tokens": 376
      },
      "total_tokens": 19845
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783707329739_DesignerPlan.json <==
{
  "timestamp": 1783707329739,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10747,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3723,
      "output_tokens_details": {
        "reasoning_tokens": 2306
      },
      "total_tokens": 14470
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783707510231_DesignerAnalysis.json <==
{
  "timestamp": 1783707510231,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13502,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2174,
      "output_tokens_details": {
        "reasoning_tokens": 1362
      },
      "total_tokens": 15676
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783707547813_DesignerPlan.json <==
{
  "timestamp": 1783707547813,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11289,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2712,
      "output_tokens_details": {
        "reasoning_tokens": 1156
      },
      "total_tokens": 14001
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783711644109_DesignerAnalysis.json <==
{
  "timestamp": 1783711644109,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14702,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1583,
      "output_tokens_details": {
        "reasoning_tokens": 754
      },
      "total_tokens": 16285
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783711653828_PlannerLookup.json <==
{
  "timestamp": 1783711653828,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3436,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 453,
      "output_tokens_details": {
        "reasoning_tokens": 290
      },
      "total_tokens": 3889
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783711670596_PlannerRoundSummary.json <==
{
  "timestamp": 1783711670596,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18724,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 885,
      "output_tokens_details": {
        "reasoning_tokens": 224
      },
      "total_tokens": 19609
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783711721442_DesignerPlan.json <==
{
  "timestamp": 1783711721442,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11340,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3461,
      "output_tokens_details": {
        "reasoning_tokens": 1904
      },
      "total_tokens": 14801
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783712365510_DesignerAnalysis.json <==
{
  "timestamp": 1783712365510,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14552,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1408,
      "output_tokens_details": {
        "reasoning_tokens": 662
      },
      "total_tokens": 15960
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783712407587_DesignerPlan.json <==
{
  "timestamp": 1783712407587,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10728,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3016,
      "output_tokens_details": {
        "reasoning_tokens": 1475
      },
      "total_tokens": 13744
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783712581478_DesignerAnalysis.json <==
{
  "timestamp": 1783712581478,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13607,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2814,
      "output_tokens_details": {
        "reasoning_tokens": 2134
      },
      "total_tokens": 16421
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783737911008_PlannerLookup.json <==
{
  "timestamp": 1783737911008,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3451,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 507,
      "output_tokens_details": {
        "reasoning_tokens": 332
      },
      "total_tokens": 3958
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783737932607_PlannerRoundSummary.json <==
{
  "timestamp": 1783737932607,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19061,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1294,
      "output_tokens_details": {
        "reasoning_tokens": 614
      },
      "total_tokens": 20355
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783737955365_DesignerPlan.json <==
{
  "timestamp": 1783737955365,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2302,
      "output_tokens_details": {
        "reasoning_tokens": 711
      },
      "total_tokens": 13761
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783738589134_DesignerAnalysis.json <==
{
  "timestamp": 1783738589134,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14704,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1882,
      "output_tokens_details": {
        "reasoning_tokens": 1123
      },
      "total_tokens": 16586
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783738620752_DesignerPlan.json <==
{
  "timestamp": 1783738620752,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10935,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2839,
      "output_tokens_details": {
        "reasoning_tokens": 1350
      },
      "total_tokens": 13774
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783738754321_DesignerAnalysis.json <==
{
  "timestamp": 1783738754321,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13762,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1290,
      "output_tokens_details": {
        "reasoning_tokens": 634
      },
      "total_tokens": 15052
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783738763066_PlannerLookup.json <==
{
  "timestamp": 1783738763066,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3456,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 417,
      "output_tokens_details": {
        "reasoning_tokens": 258
      },
      "total_tokens": 3873
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783738813201_PlannerRoundSummary.json <==
{
  "timestamp": 1783738813201,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19066,
      "input_tokens_details": {
        "cached_tokens": 18944,
        "cache_write_tokens": 0
      },
      "output_tokens": 1741,
      "output_tokens_details": {
        "reasoning_tokens": 1099
      },
      "total_tokens": 20807
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783738835215_DesignerPlan.json <==
{
  "timestamp": 1783738835215,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11488,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2068,
      "output_tokens_details": {
        "reasoning_tokens": 430
      },
      "total_tokens": 13556
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783739390023_DesignerAnalysis.json <==
{
  "timestamp": 1783739390023,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14769,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1344,
      "output_tokens_details": {
        "reasoning_tokens": 623
      },
      "total_tokens": 16113
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783739438408_DesignerPlan.json <==
{
  "timestamp": 1783739438408,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10611,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3527,
      "output_tokens_details": {
        "reasoning_tokens": 2124
      },
      "total_tokens": 14138
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783739580538_DesignerAnalysis.json <==
{
  "timestamp": 1783739580538,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13351,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1846,
      "output_tokens_details": {
        "reasoning_tokens": 1059
      },
      "total_tokens": 15197
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783739591206_PlannerLookup.json <==
{
  "timestamp": 1783739591206,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3376,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 529,
      "output_tokens_details": {
        "reasoning_tokens": 351
      },
      "total_tokens": 3905
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783739606482_PlannerRoundSummary.json <==
{
  "timestamp": 1783739606482,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18906,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 972,
      "output_tokens_details": {
        "reasoning_tokens": 275
      },
      "total_tokens": 19878
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783739626700_DesignerPlan.json <==
{
  "timestamp": 1783739626700,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11506,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2139,
      "output_tokens_details": {
        "reasoning_tokens": 517
      },
      "total_tokens": 13645
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783740205194_DesignerAnalysis.json <==
{
  "timestamp": 1783740205194,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14782,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2218,
      "output_tokens_details": {
        "reasoning_tokens": 1461
      },
      "total_tokens": 17000
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783740239511_DesignerPlan.json <==
{
  "timestamp": 1783740239511,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10771,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2520,
      "output_tokens_details": {
        "reasoning_tokens": 1019
      },
      "total_tokens": 13291
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783740381348_DesignerAnalysis.json <==
{
  "timestamp": 1783740381348,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13609,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 933,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 14542
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783740387556_PlannerLookup.json <==
{
  "timestamp": 1783740387556,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3469,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 375,
      "output_tokens_details": {
        "reasoning_tokens": 231
      },
      "total_tokens": 3844
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783740413874_PlannerRoundSummary.json <==
{
  "timestamp": 1783740413874,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19059,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1486,
      "output_tokens_details": {
        "reasoning_tokens": 709
      },
      "total_tokens": 20545
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783740434211_DesignerPlan.json <==
{
  "timestamp": 1783740434211,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11330,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2070,
      "output_tokens_details": {
        "reasoning_tokens": 562
      },
      "total_tokens": 13400
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783741112942_DesignerAnalysis.json <==
{
  "timestamp": 1783741112942,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14488,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 804,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15292
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783741140251_DesignerPlan.json <==
{
  "timestamp": 1783741140251,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8419,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2471,
      "output_tokens_details": {
        "reasoning_tokens": 1110
      },
      "total_tokens": 10890
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783741206043_DesignerAnalysis.json <==
{
  "timestamp": 1783741206043,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10874,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1047,
      "output_tokens_details": {
        "reasoning_tokens": 405
      },
      "total_tokens": 11921
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783895421767_PlannerLookup.json <==
{
  "timestamp": 1783895421767,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3231,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 977,
      "output_tokens_details": {
        "reasoning_tokens": 798
      },
      "total_tokens": 4208
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783895455065_PlannerRoundSummary.json <==
{
  "timestamp": 1783895455065,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19217,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1500,
      "output_tokens_details": {
        "reasoning_tokens": 787
      },
      "total_tokens": 20717
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783895499591_DesignerPlan.json <==
{
  "timestamp": 1783895499591,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11724,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3820,
      "output_tokens_details": {
        "reasoning_tokens": 2091
      },
      "total_tokens": 15544
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783898892151_DesignerAnalysis.json <==
{
  "timestamp": 1783898892151,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15394,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1058,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 16452
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783898931133_DesignerPlan.json <==
{
  "timestamp": 1783898931133,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11026,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2862,
      "output_tokens_details": {
        "reasoning_tokens": 1521
      },
      "total_tokens": 13888
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783899015621_DesignerAnalysis.json <==
{
  "timestamp": 1783899015621,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13622,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1234,
      "output_tokens_details": {
        "reasoning_tokens": 498
      },
      "total_tokens": 14856
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783899022554_PlannerLookup.json <==
{
  "timestamp": 1783899022554,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3465,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 379,
      "output_tokens_details": {
        "reasoning_tokens": 187
      },
      "total_tokens": 3844
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783899045933_PlannerRoundSummary.json <==
{
  "timestamp": 1783899045933,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19764,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1529,
      "output_tokens_details": {
        "reasoning_tokens": 695
      },
      "total_tokens": 21293
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783899077358_DesignerPlan.json <==
{
  "timestamp": 1783899077358,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11798,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2386,
      "output_tokens_details": {
        "reasoning_tokens": 506
      },
      "total_tokens": 14184
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783901945344_DesignerAnalysis.json <==
{
  "timestamp": 1783901945344,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15620,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1463,
      "output_tokens_details": {
        "reasoning_tokens": 708
      },
      "total_tokens": 17083
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783902001315_DesignerPlan.json <==
{
  "timestamp": 1783902001315,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11310,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3881,
      "output_tokens_details": {
        "reasoning_tokens": 2394
      },
      "total_tokens": 15191
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783902610160_DesignerAnalysis.json <==
{
  "timestamp": 1783902610160,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14452,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 817,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15269
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783902619526_PlannerLookup.json <==
{
  "timestamp": 1783902619526,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3457,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 466,
      "output_tokens_details": {
        "reasoning_tokens": 267
      },
      "total_tokens": 3923
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783902644116_PlannerRoundSummary.json <==
{
  "timestamp": 1783902644116,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20048,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1052,
      "output_tokens_details": {
        "reasoning_tokens": 308
      },
      "total_tokens": 21100
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783902681517_DesignerPlan.json <==
{
  "timestamp": 1783902681517,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12019,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2888,
      "output_tokens_details": {
        "reasoning_tokens": 1053
      },
      "total_tokens": 14907
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783907245085_DesignerAnalysis.json <==
{
  "timestamp": 1783907245085,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15799,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1814,
      "output_tokens_details": {
        "reasoning_tokens": 999
      },
      "total_tokens": 17613
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783907271114_DesignerPlan.json <==
{
  "timestamp": 1783907271114,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11317,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2412,
      "output_tokens_details": {
        "reasoning_tokens": 826
      },
      "total_tokens": 13729
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783907770751_DesignerAnalysis.json <==
{
  "timestamp": 1783907770751,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14553,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2234,
      "output_tokens_details": {
        "reasoning_tokens": 1485
      },
      "total_tokens": 16787
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783907778125_PlannerLookup.json <==
{
  "timestamp": 1783907778125,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3457,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 439,
      "output_tokens_details": {
        "reasoning_tokens": 261
      },
      "total_tokens": 3896
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783907797148_PlannerRoundSummary.json <==
{
  "timestamp": 1783907797148,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20410,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1113,
      "output_tokens_details": {
        "reasoning_tokens": 384
      },
      "total_tokens": 21523
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783907824112_DesignerPlan.json <==
{
  "timestamp": 1783907824112,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12472,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2559,
      "output_tokens_details": {
        "reasoning_tokens": 536
      },
      "total_tokens": 15031
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783910599480_DesignerAnalysis.json <==
{
  "timestamp": 1783910599480,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16437,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 942,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 17379
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783910638148_DesignerPlan.json <==
{
  "timestamp": 1783910638148,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11227,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3095,
      "output_tokens_details": {
        "reasoning_tokens": 1515
      },
      "total_tokens": 14322
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783911233214_DesignerAnalysis.json <==
{
  "timestamp": 1783911233214,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14462,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1299,
      "output_tokens_details": {
        "reasoning_tokens": 678
      },
      "total_tokens": 15761
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783911240603_PlannerLookup.json <==
{
  "timestamp": 1783911240603,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3436,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 335,
      "output_tokens_details": {
        "reasoning_tokens": 172
      },
      "total_tokens": 3771
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783911270237_PlannerRoundSummary.json <==
{
  "timestamp": 1783911270237,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20960,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1598,
      "output_tokens_details": {
        "reasoning_tokens": 906
      },
      "total_tokens": 22558
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783911327920_DesignerPlan.json <==
{
  "timestamp": 1783911327920,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12604,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4357,
      "output_tokens_details": {
        "reasoning_tokens": 2465
      },
      "total_tokens": 16961
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783913853816_DesignerAnalysis.json <==
{
  "timestamp": 1783913853816,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16438,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1390,
      "output_tokens_details": {
        "reasoning_tokens": 560
      },
      "total_tokens": 17828
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783913895325_DesignerPlan.json <==
{
  "timestamp": 1783913895325,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11110,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3417,
      "output_tokens_details": {
        "reasoning_tokens": 1859
      },
      "total_tokens": 14527
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1783914015617_DesignerAnalysis.json <==
{
  "timestamp": 1783914015617,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13930,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1832,
      "output_tokens_details": {
        "reasoning_tokens": 1020
      },
      "total_tokens": 15762
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784057247428_PlannerLookup.json <==
{
  "timestamp": 1784057247428,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 378,
      "output_tokens_details": {
        "reasoning_tokens": 213
      },
      "total_tokens": 3837
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784057269548_PlannerRoundSummary.json <==
{
  "timestamp": 1784057269548,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20931,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1239,
      "output_tokens_details": {
        "reasoning_tokens": 497
      },
      "total_tokens": 22170
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784057316372_DesignerPlan.json <==
{
  "timestamp": 1784057316372,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12725,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3162,
      "output_tokens_details": {
        "reasoning_tokens": 1213
      },
      "total_tokens": 15887
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784060580424_DesignerAnalysis.json <==
{
  "timestamp": 1784060580424,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16619,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1277,
      "output_tokens_details": {
        "reasoning_tokens": 583
      },
      "total_tokens": 17896
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784060634098_DesignerPlan.json <==
{
  "timestamp": 1784060634098,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11145,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3348,
      "output_tokens_details": {
        "reasoning_tokens": 1762
      },
      "total_tokens": 14493
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784061242012_DesignerAnalysis.json <==
{
  "timestamp": 1784061242012,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14381,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 925,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15306
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784061248693_PlannerLookup.json <==
{
  "timestamp": 1784061248693,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 387,
      "output_tokens_details": {
        "reasoning_tokens": 236
      },
      "total_tokens": 3846
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784061273780_PlannerRoundSummary.json <==
{
  "timestamp": 1784061273780,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22228,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1324,
      "output_tokens_details": {
        "reasoning_tokens": 699
      },
      "total_tokens": 23552
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784061307849_DesignerPlan.json <==
{
  "timestamp": 1784061307849,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12766,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2855,
      "output_tokens_details": {
        "reasoning_tokens": 912
      },
      "total_tokens": 15621
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784061906367_DesignerAnalysis.json <==
{
  "timestamp": 1784061906367,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16441,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1454,
      "output_tokens_details": {
        "reasoning_tokens": 711
      },
      "total_tokens": 17895
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784061946398_DesignerPlan.json <==
{
  "timestamp": 1784061946398,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12743,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2753,
      "output_tokens_details": {
        "reasoning_tokens": 764
      },
      "total_tokens": 15496
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784066800065_DesignerAnalysis.json <==
{
  "timestamp": 1784066800065,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16673,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1813,
      "output_tokens_details": {
        "reasoning_tokens": 920
      },
      "total_tokens": 18486
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784066807730_PlannerLookup.json <==
{
  "timestamp": 1784066807730,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3451,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 384,
      "output_tokens_details": {
        "reasoning_tokens": 217
      },
      "total_tokens": 3835
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784066831247_PlannerRoundSummary.json <==
{
  "timestamp": 1784066831247,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21929,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1246,
      "output_tokens_details": {
        "reasoning_tokens": 554
      },
      "total_tokens": 23175
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784066862978_DesignerPlan.json <==
{
  "timestamp": 1784066862978,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12690,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2750,
      "output_tokens_details": {
        "reasoning_tokens": 778
      },
      "total_tokens": 15440
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784066959562_DesignerAnalysis.json <==
{
  "timestamp": 1784066959562,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15999,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1837,
      "output_tokens_details": {
        "reasoning_tokens": 1093
      },
      "total_tokens": 17836
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784066984709_DesignerPlan.json <==
{
  "timestamp": 1784066984709,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12538,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2322,
      "output_tokens_details": {
        "reasoning_tokens": 319
      },
      "total_tokens": 14860
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784070542667_DesignerAnalysis.json <==
{
  "timestamp": 1784070542667,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16486,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1725,
      "output_tokens_details": {
        "reasoning_tokens": 828
      },
      "total_tokens": 18211
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784070551184_PlannerLookup.json <==
{
  "timestamp": 1784070551184,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 484,
      "output_tokens_details": {
        "reasoning_tokens": 314
      },
      "total_tokens": 3947
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784070579087_PlannerRoundSummary.json <==
{
  "timestamp": 1784070579087,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21490,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1823,
      "output_tokens_details": {
        "reasoning_tokens": 1086
      },
      "total_tokens": 23313
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784070601901_DesignerPlan.json <==
{
  "timestamp": 1784070601901,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12706,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2275,
      "output_tokens_details": {
        "reasoning_tokens": 287
      },
      "total_tokens": 14981
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784071163403_DesignerAnalysis.json <==
{
  "timestamp": 1784071163403,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16425,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1529,
      "output_tokens_details": {
        "reasoning_tokens": 855
      },
      "total_tokens": 17954
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784071194797_DesignerPlan.json <==
{
  "timestamp": 1784071194797,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9167,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2761,
      "output_tokens_details": {
        "reasoning_tokens": 1010
      },
      "total_tokens": 11928
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784071244117_DesignerAnalysis.json <==
{
  "timestamp": 1784071244117,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12016,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1354,
      "output_tokens_details": {
        "reasoning_tokens": 483
      },
      "total_tokens": 13370
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784116029281_PlannerLookup.json <==
{
  "timestamp": 1784116029281,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3200,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 450,
      "output_tokens_details": {
        "reasoning_tokens": 287
      },
      "total_tokens": 3650
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784116118991_PlannerRoundSummary.json <==
{
  "timestamp": 1784116118991,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22083,
      "input_tokens_details": {
        "cached_tokens": 21888,
        "cache_write_tokens": 0
      },
      "output_tokens": 1604,
      "output_tokens_details": {
        "reasoning_tokens": 819
      },
      "total_tokens": 23687
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784116149370_DesignerPlan.json <==
{
  "timestamp": 1784116149370,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12638,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2401,
      "output_tokens_details": {
        "reasoning_tokens": 544
      },
      "total_tokens": 15039
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784116800070_DesignerAnalysis.json <==
{
  "timestamp": 1784116800070,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16231,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1740,
      "output_tokens_details": {
        "reasoning_tokens": 1026
      },
      "total_tokens": 17971
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784116847447_DesignerPlan.json <==
{
  "timestamp": 1784116847447,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13050,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3508,
      "output_tokens_details": {
        "reasoning_tokens": 1458
      },
      "total_tokens": 16558
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784117574142_DesignerAnalysis.json <==
{
  "timestamp": 1784117574142,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16832,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 974,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 17806
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784117593675_PlannerLookup.json <==
{
  "timestamp": 1784117593675,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3461,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 855,
      "output_tokens_details": {
        "reasoning_tokens": 635
      },
      "total_tokens": 4316
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784117622027_PlannerRoundSummary.json <==
{
  "timestamp": 1784117622027,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21368,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1397,
      "output_tokens_details": {
        "reasoning_tokens": 696
      },
      "total_tokens": 22765
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784117658819_DesignerPlan.json <==
{
  "timestamp": 1784117658819,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12503,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2860,
      "output_tokens_details": {
        "reasoning_tokens": 803
      },
      "total_tokens": 15363
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784121557611_DesignerAnalysis.json <==
{
  "timestamp": 1784121557611,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16500,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1727,
      "output_tokens_details": {
        "reasoning_tokens": 914
      },
      "total_tokens": 18227
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784121607267_DesignerPlan.json <==
{
  "timestamp": 1784121607267,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12109,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3955,
      "output_tokens_details": {
        "reasoning_tokens": 2061
      },
      "total_tokens": 16064
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784125361299_DesignerAnalysis.json <==
{
  "timestamp": 1784125361299,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15944,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2153,
      "output_tokens_details": {
        "reasoning_tokens": 1413
      },
      "total_tokens": 18097
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784125376414_PlannerLookup.json <==
{
  "timestamp": 1784125376414,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3431,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 828,
      "output_tokens_details": {
        "reasoning_tokens": 684
      },
      "total_tokens": 4259
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784125397784_PlannerRoundSummary.json <==
{
  "timestamp": 1784125397784,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22319,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 909,
      "output_tokens_details": {
        "reasoning_tokens": 175
      },
      "total_tokens": 23228
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784125627735_DesignerPlan.json <==
{
  "timestamp": 1784125627735,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12761,
      "input_tokens_details": {
        "cached_tokens": 12544,
        "cache_write_tokens": 0
      },
      "output_tokens": 2955,
      "output_tokens_details": {
        "reasoning_tokens": 878
      },
      "total_tokens": 15716
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784128498046_DesignerAnalysis.json <==
{
  "timestamp": 1784128498046,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16778,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2556,
      "output_tokens_details": {
        "reasoning_tokens": 1810
      },
      "total_tokens": 19334
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784128541863_DesignerPlan.json <==
{
  "timestamp": 1784128541863,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12915,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3396,
      "output_tokens_details": {
        "reasoning_tokens": 1297
      },
      "total_tokens": 16311
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784128673816_DesignerAnalysis.json <==
{
  "timestamp": 1784128673816,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16433,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1962,
      "output_tokens_details": {
        "reasoning_tokens": 1275
      },
      "total_tokens": 18395
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784128685593_PlannerLookup.json <==
{
  "timestamp": 1784128685593,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 704,
      "output_tokens_details": {
        "reasoning_tokens": 496
      },
      "total_tokens": 4150
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784128710710_PlannerRoundSummary.json <==
{
  "timestamp": 1784128710710,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20787,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1309,
      "output_tokens_details": {
        "reasoning_tokens": 509
      },
      "total_tokens": 22096
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784128739597_DesignerPlan.json <==
{
  "timestamp": 1784128739597,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12107,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2517,
      "output_tokens_details": {
        "reasoning_tokens": 514
      },
      "total_tokens": 14624
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784129148651_DesignerAnalysis.json <==
{
  "timestamp": 1784129148651,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15842,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1584,
      "output_tokens_details": {
        "reasoning_tokens": 748
      },
      "total_tokens": 17426
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784129188609_DesignerPlan.json <==
{
  "timestamp": 1784129188609,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11987,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3091,
      "output_tokens_details": {
        "reasoning_tokens": 1113
      },
      "total_tokens": 15078
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784129318940_DesignerAnalysis.json <==
{
  "timestamp": 1784129318940,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15389,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1401,
      "output_tokens_details": {
        "reasoning_tokens": 644
      },
      "total_tokens": 16790
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784129326950_PlannerLookup.json <==
{
  "timestamp": 1784129326950,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3452,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 403,
      "output_tokens_details": {
        "reasoning_tokens": 226
      },
      "total_tokens": 3855
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784129349471_PlannerRoundSummary.json <==
{
  "timestamp": 1784129349471,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22016,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1262,
      "output_tokens_details": {
        "reasoning_tokens": 446
      },
      "total_tokens": 23278
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784129388703_DesignerPlan.json <==
{
  "timestamp": 1784129388703,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13092,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3252,
      "output_tokens_details": {
        "reasoning_tokens": 1200
      },
      "total_tokens": 16344
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784130106413_DesignerAnalysis.json <==
{
  "timestamp": 1784130106413,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16885,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2016,
      "output_tokens_details": {
        "reasoning_tokens": 1237
      },
      "total_tokens": 18901
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784130175004_DesignerPlan.json <==
{
  "timestamp": 1784130175004,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12282,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5030,
      "output_tokens_details": {
        "reasoning_tokens": 2846
      },
      "total_tokens": 17312
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784130965886_DesignerAnalysis.json <==
{
  "timestamp": 1784130965886,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16198,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1650,
      "output_tokens_details": {
        "reasoning_tokens": 861
      },
      "total_tokens": 17848
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784214229328_PlannerLookup.json <==
{
  "timestamp": 1784214229328,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3450,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 579,
      "output_tokens_details": {
        "reasoning_tokens": 408
      },
      "total_tokens": 4029
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784214253486_PlannerRoundSummary.json <==
{
  "timestamp": 1784214253486,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21483,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1277,
      "output_tokens_details": {
        "reasoning_tokens": 609
      },
      "total_tokens": 22760
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784214428354_DesignerPlan.json <==
{
  "timestamp": 1784214428354,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12854,
      "input_tokens_details": {
        "cached_tokens": 12672,
        "cache_write_tokens": 0
      },
      "output_tokens": 4578,
      "output_tokens_details": {
        "reasoning_tokens": 2440
      },
      "total_tokens": 17432
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784217293581_DesignerAnalysis.json <==
{
  "timestamp": 1784217293581,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16933,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1747,
      "output_tokens_details": {
        "reasoning_tokens": 941
      },
      "total_tokens": 18680
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784217328365_DesignerPlan.json <==
{
  "timestamp": 1784217328365,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11890,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2431,
      "output_tokens_details": {
        "reasoning_tokens": 458
      },
      "total_tokens": 14321
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784217918622_DesignerAnalysis.json <==
{
  "timestamp": 1784217918622,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15595,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1730,
      "output_tokens_details": {
        "reasoning_tokens": 1030
      },
      "total_tokens": 17325
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784217925963_PlannerLookup.json <==
{
  "timestamp": 1784217925963,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3445,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 404,
      "output_tokens_details": {
        "reasoning_tokens": 207
      },
      "total_tokens": 3849
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784217951287_PlannerRoundSummary.json <==
{
  "timestamp": 1784217951287,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22310,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1284,
      "output_tokens_details": {
        "reasoning_tokens": 617
      },
      "total_tokens": 23594
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784218012570_DesignerPlan.json <==
{
  "timestamp": 1784218012570,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12939,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4252,
      "output_tokens_details": {
        "reasoning_tokens": 2237
      },
      "total_tokens": 17191
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784221281988_DesignerAnalysis.json <==
{
  "timestamp": 1784221281988,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16894,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2109,
      "output_tokens_details": {
        "reasoning_tokens": 1199
      },
      "total_tokens": 19003
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784221348677_DesignerPlan.json <==
{
  "timestamp": 1784221348677,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12384,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3893,
      "output_tokens_details": {
        "reasoning_tokens": 2511
      },
      "total_tokens": 16277
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784221391930_DesignerAnalysis.json <==
{
  "timestamp": 1784221391930,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14621,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1727,
      "output_tokens_details": {
        "reasoning_tokens": 1012
      },
      "total_tokens": 16348
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784221402596_PlannerLookup.json <==
{
  "timestamp": 1784221402596,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3439,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 545,
      "output_tokens_details": {
        "reasoning_tokens": 351
      },
      "total_tokens": 3984
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784221432260_PlannerRoundSummary.json <==
{
  "timestamp": 1784221432260,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22533,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1719,
      "output_tokens_details": {
        "reasoning_tokens": 979
      },
      "total_tokens": 24252
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784221480028_DesignerPlan.json <==
{
  "timestamp": 1784221480028,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13115,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2930,
      "output_tokens_details": {
        "reasoning_tokens": 732
      },
      "total_tokens": 16045
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784222017499_DesignerAnalysis.json <==
{
  "timestamp": 1784222017499,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17049,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1478,
      "output_tokens_details": {
        "reasoning_tokens": 510
      },
      "total_tokens": 18527
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784222070594_DesignerPlan.json <==
{
  "timestamp": 1784222070594,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12708,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3709,
      "output_tokens_details": {
        "reasoning_tokens": 1390
      },
      "total_tokens": 16417
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784225585186_DesignerAnalysis.json <==
{
  "timestamp": 1784225585186,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16967,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2003,
      "output_tokens_details": {
        "reasoning_tokens": 1161
      },
      "total_tokens": 18970
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784225595468_PlannerLookup.json <==
{
  "timestamp": 1784225595468,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3439,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 552,
      "output_tokens_details": {
        "reasoning_tokens": 378
      },
      "total_tokens": 3991
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784225621243_PlannerRoundSummary.json <==
{
  "timestamp": 1784225621243,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22825,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1335,
      "output_tokens_details": {
        "reasoning_tokens": 642
      },
      "total_tokens": 24160
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784225748345_DesignerPlan.json <==
{
  "timestamp": 1784225748345,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13083,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 8336,
      "output_tokens_details": {
        "reasoning_tokens": 5939
      },
      "total_tokens": 21419
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784225786613_DesignerAnalysis.json <==
{
  "timestamp": 1784225786613,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16330,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1870,
      "output_tokens_details": {
        "reasoning_tokens": 1035
      },
      "total_tokens": 18200
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784225828234_DesignerPlan.json <==
{
  "timestamp": 1784225828234,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13016,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3007,
      "output_tokens_details": {
        "reasoning_tokens": 951
      },
      "total_tokens": 16023
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784226444671_DesignerAnalysis.json <==
{
  "timestamp": 1784226444671,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16804,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2064,
      "output_tokens_details": {
        "reasoning_tokens": 1188
      },
      "total_tokens": 18868
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784289481791_PlannerLookup.json <==
{
  "timestamp": 1784289481791,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3332,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 537,
      "output_tokens_details": {
        "reasoning_tokens": 382
      },
      "total_tokens": 3869
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784289505262_PlannerRoundSummary.json <==
{
  "timestamp": 1784289505262,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22559,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1518,
      "output_tokens_details": {
        "reasoning_tokens": 884
      },
      "total_tokens": 24077
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784289540851_DesignerPlan.json <==
{
  "timestamp": 1784289540851,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12798,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2882,
      "output_tokens_details": {
        "reasoning_tokens": 963
      },
      "total_tokens": 15680
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784293308297_DesignerAnalysis.json <==
{
  "timestamp": 1784293308297,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16662,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1750,
      "output_tokens_details": {
        "reasoning_tokens": 1026
      },
      "total_tokens": 18412
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784293367097_DesignerPlan.json <==
{
  "timestamp": 1784293367097,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9973,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4105,
      "output_tokens_details": {
        "reasoning_tokens": 1735
      },
      "total_tokens": 14078
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784293951780_DesignerAnalysis.json <==
{
  "timestamp": 1784293951780,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14079,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1403,
      "output_tokens_details": {
        "reasoning_tokens": 750
      },
      "total_tokens": 15482
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784293963209_PlannerLookup.json <==
{
  "timestamp": 1784293963209,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3441,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 607,
      "output_tokens_details": {
        "reasoning_tokens": 442
      },
      "total_tokens": 4048
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294002291_PlannerRoundSummary.json <==
{
  "timestamp": 1784294002291,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22516,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2099,
      "output_tokens_details": {
        "reasoning_tokens": 1362
      },
      "total_tokens": 24615
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294043655_DesignerPlan.json <==
{
  "timestamp": 1784294043655,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12854,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2971,
      "output_tokens_details": {
        "reasoning_tokens": 948
      },
      "total_tokens": 15825
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294657634_DesignerAnalysis.json <==
{
  "timestamp": 1784294657634,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16613,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 796,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 17409
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294724338_DesignerPlan.json <==
{
  "timestamp": 1784294724338,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12992,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5380,
      "output_tokens_details": {
        "reasoning_tokens": 2936
      },
      "total_tokens": 18372
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294773348_DesignerAnalysis.json <==
{
  "timestamp": 1784294773348,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16046,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2225,
      "output_tokens_details": {
        "reasoning_tokens": 1463
      },
      "total_tokens": 18271
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294784992_PlannerLookup.json <==
{
  "timestamp": 1784294784992,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3434,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 700,
      "output_tokens_details": {
        "reasoning_tokens": 504
      },
      "total_tokens": 4134
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294806217_PlannerRoundSummary.json <==
{
  "timestamp": 1784294806217,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22811,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1176,
      "output_tokens_details": {
        "reasoning_tokens": 501
      },
      "total_tokens": 23987
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784294848514_DesignerPlan.json <==
{
  "timestamp": 1784294848514,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9933,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3591,
      "output_tokens_details": {
        "reasoning_tokens": 1384
      },
      "total_tokens": 13524
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784295347842_DesignerAnalysis.json <==
{
  "timestamp": 1784295347842,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13871,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1217,
      "output_tokens_details": {
        "reasoning_tokens": 372
      },
      "total_tokens": 15088
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784295412968_DesignerPlan.json <==
{
  "timestamp": 1784295412968,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13315,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4688,
      "output_tokens_details": {
        "reasoning_tokens": 2417
      },
      "total_tokens": 18003
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296146228_DesignerAnalysis.json <==
{
  "timestamp": 1784296146228,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17317,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3905,
      "output_tokens_details": {
        "reasoning_tokens": 3208
      },
      "total_tokens": 21222
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296157913_PlannerLookup.json <==
{
  "timestamp": 1784296157913,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3429,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 618,
      "output_tokens_details": {
        "reasoning_tokens": 445
      },
      "total_tokens": 4047
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296183058_PlannerRoundSummary.json <==
{
  "timestamp": 1784296183058,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22751,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1406,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 24157
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296243307_DesignerPlan.json <==
{
  "timestamp": 1784296243307,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12755,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3697,
      "output_tokens_details": {
        "reasoning_tokens": 1605
      },
      "total_tokens": 16452
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296821129_DesignerAnalysis.json <==
{
  "timestamp": 1784296821129,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16578,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1876,
      "output_tokens_details": {
        "reasoning_tokens": 1181
      },
      "total_tokens": 18454
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296878110_DesignerPlan.json <==
{
  "timestamp": 1784296878110,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13326,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4521,
      "output_tokens_details": {
        "reasoning_tokens": 1909
      },
      "total_tokens": 17847
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296975859_DesignerAnalysis.json <==
{
  "timestamp": 1784296975859,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17356,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1136,
      "output_tokens_details": {
        "reasoning_tokens": 462
      },
      "total_tokens": 18492
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784296984706_PlannerLookup.json <==
{
  "timestamp": 1784296984706,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3243,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 476,
      "output_tokens_details": {
        "reasoning_tokens": 270
      },
      "total_tokens": 3719
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784297017331_PlannerRoundSummary.json <==
{
  "timestamp": 1784297017331,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22242,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1964,
      "output_tokens_details": {
        "reasoning_tokens": 1155
      },
      "total_tokens": 24206
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784297072992_DesignerPlan.json <==
{
  "timestamp": 1784297072992,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13054,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3379,
      "output_tokens_details": {
        "reasoning_tokens": 2004
      },
      "total_tokens": 16433
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784297145408_DesignerAnalysis.json <==
{
  "timestamp": 1784297145408,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15441,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2479,
      "output_tokens_details": {
        "reasoning_tokens": 1698
      },
      "total_tokens": 17920
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784297216193_DesignerPlan.json <==
{
  "timestamp": 1784297216193,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12718,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4962,
      "output_tokens_details": {
        "reasoning_tokens": 2915
      },
      "total_tokens": 17680
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784297707450_DesignerAnalysis.json <==
{
  "timestamp": 1784297707450,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16496,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1558,
      "output_tokens_details": {
        "reasoning_tokens": 820
      },
      "total_tokens": 18054
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341335729_PlannerLookup.json <==
{
  "timestamp": 1784341335729,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3441,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 606,
      "output_tokens_details": {
        "reasoning_tokens": 427
      },
      "total_tokens": 4047
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341356799_PlannerRoundSummary.json <==
{
  "timestamp": 1784341356799,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22571,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1223,
      "output_tokens_details": {
        "reasoning_tokens": 485
      },
      "total_tokens": 23794
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341385917_DesignerPlan.json <==
{
  "timestamp": 1784341385917,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12980,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3005,
      "output_tokens_details": {
        "reasoning_tokens": 673
      },
      "total_tokens": 15985
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341501730_DesignerAnalysis.json <==
{
  "timestamp": 1784341501730,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16735,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2708,
      "output_tokens_details": {
        "reasoning_tokens": 1989
      },
      "total_tokens": 19443
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341570088_DesignerPlan.json <==
{
  "timestamp": 1784341570088,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12985,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4842,
      "output_tokens_details": {
        "reasoning_tokens": 3538
      },
      "total_tokens": 17827
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341685115_DesignerAnalysis.json <==
{
  "timestamp": 1784341685115,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15469,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1695,
      "output_tokens_details": {
        "reasoning_tokens": 1010
      },
      "total_tokens": 17164
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341693481_PlannerLookup.json <==
{
  "timestamp": 1784341693481,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3447,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 496,
      "output_tokens_details": {
        "reasoning_tokens": 295
      },
      "total_tokens": 3943
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341722904_PlannerRoundSummary.json <==
{
  "timestamp": 1784341722904,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22717,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1766,
      "output_tokens_details": {
        "reasoning_tokens": 1068
      },
      "total_tokens": 24483
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784341763145_DesignerPlan.json <==
{
  "timestamp": 1784341763145,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12957,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3406,
      "output_tokens_details": {
        "reasoning_tokens": 1240
      },
      "total_tokens": 16363
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784342415423_DesignerAnalysis.json <==
{
  "timestamp": 1784342415423,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16860,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1363,
      "output_tokens_details": {
        "reasoning_tokens": 623
      },
      "total_tokens": 18223
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784342439727_DesignerPlan.json <==
{
  "timestamp": 1784342439727,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10350,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2136,
      "output_tokens_details": {
        "reasoning_tokens": 809
      },
      "total_tokens": 12486
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784342589285_DesignerAnalysis.json <==
{
  "timestamp": 1784342589285,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12934,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1445,
      "output_tokens_details": {
        "reasoning_tokens": 731
      },
      "total_tokens": 14379
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784342600724_PlannerLookup.json <==
{
  "timestamp": 1784342600724,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 577,
      "output_tokens_details": {
        "reasoning_tokens": 365
      },
      "total_tokens": 4023
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784342628774_PlannerRoundSummary.json <==
{
  "timestamp": 1784342628774,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22285,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1590,
      "output_tokens_details": {
        "reasoning_tokens": 817
      },
      "total_tokens": 23875
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784342662354_DesignerPlan.json <==
{
  "timestamp": 1784342662354,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12917,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2946,
      "output_tokens_details": {
        "reasoning_tokens": 823
      },
      "total_tokens": 15863
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343332323_DesignerAnalysis.json <==
{
  "timestamp": 1784343332323,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16772,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1945,
      "output_tokens_details": {
        "reasoning_tokens": 1148
      },
      "total_tokens": 18717
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343366501_DesignerPlan.json <==
{
  "timestamp": 1784343366501,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12661,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3300,
      "output_tokens_details": {
        "reasoning_tokens": 923
      },
      "total_tokens": 15961
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343481109_DesignerAnalysis.json <==
{
  "timestamp": 1784343481109,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16456,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3053,
      "output_tokens_details": {
        "reasoning_tokens": 2356
      },
      "total_tokens": 19509
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343490891_PlannerLookup.json <==
{
  "timestamp": 1784343490891,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3445,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 630,
      "output_tokens_details": {
        "reasoning_tokens": 464
      },
      "total_tokens": 4075
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343525295_PlannerRoundSummary.json <==
{
  "timestamp": 1784343525295,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22451,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2111,
      "output_tokens_details": {
        "reasoning_tokens": 1445
      },
      "total_tokens": 24562
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343589548_DesignerPlan.json <==
{
  "timestamp": 1784343589548,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13032,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5265,
      "output_tokens_details": {
        "reasoning_tokens": 3053
      },
      "total_tokens": 18297
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343708499_DesignerAnalysis.json <==
{
  "timestamp": 1784343708499,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16668,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1887,
      "output_tokens_details": {
        "reasoning_tokens": 1059
      },
      "total_tokens": 18555
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343749378_DesignerPlan.json <==
{
  "timestamp": 1784343749378,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12871,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2984,
      "output_tokens_details": {
        "reasoning_tokens": 1626
      },
      "total_tokens": 15855
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784343808828_DesignerAnalysis.json <==
{
  "timestamp": 1784343808828,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15322,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1602,
      "output_tokens_details": {
        "reasoning_tokens": 986
      },
      "total_tokens": 16924
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390348881_PlannerLookup.json <==
{
  "timestamp": 1784390348881,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3402,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 833,
      "output_tokens_details": {
        "reasoning_tokens": 678
      },
      "total_tokens": 4235
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390373114_PlannerRoundSummary.json <==
{
  "timestamp": 1784390373114,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21022,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1467,
      "output_tokens_details": {
        "reasoning_tokens": 723
      },
      "total_tokens": 22489
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390424632_DesignerPlan.json <==
{
  "timestamp": 1784390424632,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12826,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3993,
      "output_tokens_details": {
        "reasoning_tokens": 1903
      },
      "total_tokens": 16819
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390527690_DesignerAnalysis.json <==
{
  "timestamp": 1784390527690,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16335,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1674,
      "output_tokens_details": {
        "reasoning_tokens": 859
      },
      "total_tokens": 18009
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390581156_DesignerPlan.json <==
{
  "timestamp": 1784390581156,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8632,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3881,
      "output_tokens_details": {
        "reasoning_tokens": 2485
      },
      "total_tokens": 12513
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390707661_DesignerAnalysis.json <==
{
  "timestamp": 1784390707661,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11284,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1886,
      "output_tokens_details": {
        "reasoning_tokens": 1178
      },
      "total_tokens": 13170
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390724671_PlannerLookup.json <==
{
  "timestamp": 1784390724671,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3437,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 939,
      "output_tokens_details": {
        "reasoning_tokens": 755
      },
      "total_tokens": 4376
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390774566_PlannerRoundSummary.json <==
{
  "timestamp": 1784390774566,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20483,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2475,
      "output_tokens_details": {
        "reasoning_tokens": 1738
      },
      "total_tokens": 22958
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784390811596_DesignerPlan.json <==
{
  "timestamp": 1784390811596,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13236,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3237,
      "output_tokens_details": {
        "reasoning_tokens": 1119
      },
      "total_tokens": 16473
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394068334_DesignerAnalysis.json <==
{
  "timestamp": 1784394068334,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17294,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1565,
      "output_tokens_details": {
        "reasoning_tokens": 669
      },
      "total_tokens": 18859
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394109556_DesignerPlan.json <==
{
  "timestamp": 1784394109556,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10408,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3194,
      "output_tokens_details": {
        "reasoning_tokens": 1699
      },
      "total_tokens": 13602
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394220182_DesignerAnalysis.json <==
{
  "timestamp": 1784394220182,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13159,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1663,
      "output_tokens_details": {
        "reasoning_tokens": 879
      },
      "total_tokens": 14822
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394232968_PlannerLookup.json <==
{
  "timestamp": 1784394232968,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3425,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 720,
      "output_tokens_details": {
        "reasoning_tokens": 529
      },
      "total_tokens": 4145
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394265771_PlannerRoundSummary.json <==
{
  "timestamp": 1784394265771,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22790,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1824,
      "output_tokens_details": {
        "reasoning_tokens": 987
      },
      "total_tokens": 24614
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394297667_DesignerPlan.json <==
{
  "timestamp": 1784394297667,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13154,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3005,
      "output_tokens_details": {
        "reasoning_tokens": 946
      },
      "total_tokens": 16159
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394828287_DesignerAnalysis.json <==
{
  "timestamp": 1784394828287,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16945,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 930,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 17875
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394856043_DesignerPlan.json <==
{
  "timestamp": 1784394856043,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13034,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2285,
      "output_tokens_details": {
        "reasoning_tokens": 1063
      },
      "total_tokens": 15319
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394967566_DesignerAnalysis.json <==
{
  "timestamp": 1784394967566,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15513,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2364,
      "output_tokens_details": {
        "reasoning_tokens": 1640
      },
      "total_tokens": 17877
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784394979548_PlannerLookup.json <==
{
  "timestamp": 1784394979548,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3432,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 608,
      "output_tokens_details": {
        "reasoning_tokens": 421
      },
      "total_tokens": 4040
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395006928_PlannerRoundSummary.json <==
{
  "timestamp": 1784395006928,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20109,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1417,
      "output_tokens_details": {
        "reasoning_tokens": 606
      },
      "total_tokens": 21526
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395056729_DesignerPlan.json <==
{
  "timestamp": 1784395056729,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13073,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4207,
      "output_tokens_details": {
        "reasoning_tokens": 2055
      },
      "total_tokens": 17280
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395599991_DesignerAnalysis.json <==
{
  "timestamp": 1784395599991,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16956,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1986,
      "output_tokens_details": {
        "reasoning_tokens": 1241
      },
      "total_tokens": 18942
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395636094_DesignerPlan.json <==
{
  "timestamp": 1784395636094,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9950,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2939,
      "output_tokens_details": {
        "reasoning_tokens": 1669
      },
      "total_tokens": 12889
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395697450_DesignerAnalysis.json <==
{
  "timestamp": 1784395697450,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12232,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1920,
      "output_tokens_details": {
        "reasoning_tokens": 1149
      },
      "total_tokens": 14152
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395710732_PlannerLookup.json <==
{
  "timestamp": 1784395710732,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 656,
      "output_tokens_details": {
        "reasoning_tokens": 446
      },
      "total_tokens": 4102
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395747761_PlannerRoundSummary.json <==
{
  "timestamp": 1784395747761,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22871,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1876,
      "output_tokens_details": {
        "reasoning_tokens": 1070
      },
      "total_tokens": 24747
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784395780510_DesignerPlan.json <==
{
  "timestamp": 1784395780510,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13015,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3111,
      "output_tokens_details": {
        "reasoning_tokens": 904
      },
      "total_tokens": 16126
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784400317367_DesignerAnalysis.json <==
{
  "timestamp": 1784400317367,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17163,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 963,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 18126
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784400361859_DesignerPlan.json <==
{
  "timestamp": 1784400361859,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13084,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3616,
      "output_tokens_details": {
        "reasoning_tokens": 1498
      },
      "total_tokens": 16700
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784405629834_DesignerAnalysis.json <==
{
  "timestamp": 1784405629834,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17142,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1609,
      "output_tokens_details": {
        "reasoning_tokens": 842
      },
      "total_tokens": 18751
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784451979155_PlannerLookup.json <==
{
  "timestamp": 1784451979155,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 530,
      "output_tokens_details": {
        "reasoning_tokens": 368
      },
      "total_tokens": 3993
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784451996720_PlannerRoundSummary.json <==
{
  "timestamp": 1784451996720,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23217,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1204,
      "output_tokens_details": {
        "reasoning_tokens": 449
      },
      "total_tokens": 24421
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784452033489_DesignerPlan.json <==
{
  "timestamp": 1784452033489,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13421,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3399,
      "output_tokens_details": {
        "reasoning_tokens": 1117
      },
      "total_tokens": 16820
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784454532262_DesignerAnalysis.json <==
{
  "timestamp": 1784454532262,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17643,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1644,
      "output_tokens_details": {
        "reasoning_tokens": 736
      },
      "total_tokens": 19287
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784454571513_DesignerPlan.json <==
{
  "timestamp": 1784454571513,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13096,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3572,
      "output_tokens_details": {
        "reasoning_tokens": 1325
      },
      "total_tokens": 16668
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784454657206_DesignerAnalysis.json <==
{
  "timestamp": 1784454657206,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16761,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1538,
      "output_tokens_details": {
        "reasoning_tokens": 789
      },
      "total_tokens": 18299
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784454668261_PlannerLookup.json <==
{
  "timestamp": 1784454668261,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3445,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 622,
      "output_tokens_details": {
        "reasoning_tokens": 451
      },
      "total_tokens": 4067
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784454685289_PlannerRoundSummary.json <==
{
  "timestamp": 1784454685289,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23624,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1126,
      "output_tokens_details": {
        "reasoning_tokens": 488
      },
      "total_tokens": 24750
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784454711125_DesignerPlan.json <==
{
  "timestamp": 1784454711125,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13655,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2745,
      "output_tokens_details": {
        "reasoning_tokens": 390
      },
      "total_tokens": 16400
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784455110542_DesignerAnalysis.json <==
{
  "timestamp": 1784455110542,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17742,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 726,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 18468
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784455166992_DesignerPlan.json <==
{
  "timestamp": 1784455166992,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13241,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5226,
      "output_tokens_details": {
        "reasoning_tokens": 3123
      },
      "total_tokens": 18467
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784459681755_DesignerAnalysis.json <==
{
  "timestamp": 1784459681755,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17289,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1467,
      "output_tokens_details": {
        "reasoning_tokens": 638
      },
      "total_tokens": 18756
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784459691099_PlannerLookup.json <==
{
  "timestamp": 1784459691099,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3445,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 517,
      "output_tokens_details": {
        "reasoning_tokens": 344
      },
      "total_tokens": 3962
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784459708721_PlannerRoundSummary.json <==
{
  "timestamp": 1784459708721,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23360,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1337,
      "output_tokens_details": {
        "reasoning_tokens": 650
      },
      "total_tokens": 24697
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784459731798_DesignerPlan.json <==
{
  "timestamp": 1784459731798,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10351,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2595,
      "output_tokens_details": {
        "reasoning_tokens": 256
      },
      "total_tokens": 12946
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784460144679_DesignerAnalysis.json <==
{
  "timestamp": 1784460144679,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14426,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1069,
      "output_tokens_details": {
        "reasoning_tokens": 443
      },
      "total_tokens": 15495
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784460187907_DesignerPlan.json <==
{
  "timestamp": 1784460187907,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13248,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3950,
      "output_tokens_details": {
        "reasoning_tokens": 1662
      },
      "total_tokens": 17198
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784460847508_DesignerAnalysis.json <==
{
  "timestamp": 1784460847508,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17268,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1807,
      "output_tokens_details": {
        "reasoning_tokens": 998
      },
      "total_tokens": 19075
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784460855422_PlannerLookup.json <==
{
  "timestamp": 1784460855422,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 419,
      "output_tokens_details": {
        "reasoning_tokens": 234
      },
      "total_tokens": 3865
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784460873458_PlannerRoundSummary.json <==
{
  "timestamp": 1784460873458,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23629,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1219,
      "output_tokens_details": {
        "reasoning_tokens": 489
      },
      "total_tokens": 24848
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784460899101_DesignerPlan.json <==
{
  "timestamp": 1784460899101,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13644,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2626,
      "output_tokens_details": {
        "reasoning_tokens": 414
      },
      "total_tokens": 16270
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784463662534_DesignerAnalysis.json <==
{
  "timestamp": 1784463662534,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17797,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1420,
      "output_tokens_details": {
        "reasoning_tokens": 688
      },
      "total_tokens": 19217
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784463697133_DesignerPlan.json <==
{
  "timestamp": 1784463697133,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13200,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3146,
      "output_tokens_details": {
        "reasoning_tokens": 814
      },
      "total_tokens": 16346
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784464331018_DesignerAnalysis.json <==
{
  "timestamp": 1784464331018,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17268,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 904,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 18172
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784561833934_PlannerLookup.json <==
{
  "timestamp": 1784561833934,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3227,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 635,
      "output_tokens_details": {
        "reasoning_tokens": 463
      },
      "total_tokens": 3862
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784561861679_PlannerRoundSummary.json <==
{
  "timestamp": 1784561861679,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23395,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1492,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 24887
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784561900452_DesignerPlan.json <==
{
  "timestamp": 1784561900452,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13658,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3143,
      "output_tokens_details": {
        "reasoning_tokens": 885
      },
      "total_tokens": 16801
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784561999578_DesignerAnalysis.json <==
{
  "timestamp": 1784561999578,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17335,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1387,
      "output_tokens_details": {
        "reasoning_tokens": 617
      },
      "total_tokens": 18722
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784562098052_DesignerPlan.json <==
{
  "timestamp": 1784562098052,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13255,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6043,
      "output_tokens_details": {
        "reasoning_tokens": 3869
      },
      "total_tokens": 19298
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784562194542_DesignerAnalysis.json <==
{
  "timestamp": 1784562194542,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16848,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1238,
      "output_tokens_details": {
        "reasoning_tokens": 637
      },
      "total_tokens": 18086
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784562212775_PlannerLookup.json <==
{
  "timestamp": 1784562212775,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3452,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 905,
      "output_tokens_details": {
        "reasoning_tokens": 753
      },
      "total_tokens": 4357
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784562245633_PlannerRoundSummary.json <==
{
  "timestamp": 1784562245633,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23573,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1681,
      "output_tokens_details": {
        "reasoning_tokens": 1049
      },
      "total_tokens": 25254
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784562292656_DesignerPlan.json <==
{
  "timestamp": 1784562292656,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13609,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3675,
      "output_tokens_details": {
        "reasoning_tokens": 1300
      },
      "total_tokens": 17284
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784573219887_DesignerAnalysis.json <==
{
  "timestamp": 1784573219887,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18009,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1688,
      "output_tokens_details": {
        "reasoning_tokens": 1005
      },
      "total_tokens": 19697
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784573266169_DesignerPlan.json <==
{
  "timestamp": 1784573266169,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13237,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3782,
      "output_tokens_details": {
        "reasoning_tokens": 1741
      },
      "total_tokens": 17019
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784574057167_DesignerAnalysis.json <==
{
  "timestamp": 1784574057167,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17009,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2296,
      "output_tokens_details": {
        "reasoning_tokens": 1416
      },
      "total_tokens": 19305
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784574066151_PlannerLookup.json <==
{
  "timestamp": 1784574066151,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3450,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 402,
      "output_tokens_details": {
        "reasoning_tokens": 241
      },
      "total_tokens": 3852
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784574090096_PlannerRoundSummary.json <==
{
  "timestamp": 1784574090096,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 23343,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1217,
      "output_tokens_details": {
        "reasoning_tokens": 491
      },
      "total_tokens": 24560
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784574125296_DesignerPlan.json <==
{
  "timestamp": 1784574125296,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13801,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2852,
      "output_tokens_details": {
        "reasoning_tokens": 603
      },
      "total_tokens": 16653
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784577093661_DesignerAnalysis.json <==
{
  "timestamp": 1784577093661,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17996,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 744,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 18740
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784577136309_DesignerPlan.json <==
{
  "timestamp": 1784577136309,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12841,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3280,
      "output_tokens_details": {
        "reasoning_tokens": 1019
      },
      "total_tokens": 16121
    }
  }
}


==> anc/logs/records/llm_log_fixed_obj_control/conversations/1784580964134_DesignerAnalysis.json <==
{
  "timestamp": 1784580964134,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17047,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1760,
      "output_tokens_details": {
        "reasoning_tokens": 975
      },
      "total_tokens": 18807
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784581596438_PlannerLookup.json <==
{
  "timestamp": 1784581596438,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1259,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 294,
      "output_tokens_details": {
        "reasoning_tokens": 96
      },
      "total_tokens": 1553
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784581620064_PlannerRoundSummary.json <==
{
  "timestamp": 1784581620064,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 4578,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1104,
      "output_tokens_details": {
        "reasoning_tokens": 405
      },
      "total_tokens": 5682
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784581699996_DesignerPlan.json <==
{
  "timestamp": 1784581699996,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6353,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4678,
      "output_tokens_details": {
        "reasoning_tokens": 3336
      },
      "total_tokens": 11031
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784582499202_DesignerAnalysis.json <==
{
  "timestamp": 1784582499202,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 9311,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1577,
      "output_tokens_details": {
        "reasoning_tokens": 943
      },
      "total_tokens": 10888
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784582535280_DesignerPlan.json <==
{
  "timestamp": 1784582535280,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6353,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2311,
      "output_tokens_details": {
        "reasoning_tokens": 1188
      },
      "total_tokens": 8664
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784582755686_DesignerAnalysis.json <==
{
  "timestamp": 1784582755686,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 8852,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 969,
      "output_tokens_details": {
        "reasoning_tokens": 310
      },
      "total_tokens": 9821
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784582764501_PlannerLookup.json <==
{
  "timestamp": 1784582764501,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1378,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 371,
      "output_tokens_details": {
        "reasoning_tokens": 176
      },
      "total_tokens": 1749
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784582795343_PlannerRoundSummary.json <==
{
  "timestamp": 1784582795343,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 8597,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1532,
      "output_tokens_details": {
        "reasoning_tokens": 843
      },
      "total_tokens": 10129
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784582895333_DesignerPlan.json <==
{
  "timestamp": 1784582895333,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8487,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6431,
      "output_tokens_details": {
        "reasoning_tokens": 5244
      },
      "total_tokens": 14918
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784583373406_DesignerAnalysis.json <==
{
  "timestamp": 1784583373406,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11243,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1357,
      "output_tokens_details": {
        "reasoning_tokens": 766
      },
      "total_tokens": 12600
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784583403070_DesignerPlan.json <==
{
  "timestamp": 1784583403070,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8121,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2122,
      "output_tokens_details": {
        "reasoning_tokens": 900
      },
      "total_tokens": 10243
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784583458372_DesignerAnalysis.json <==
{
  "timestamp": 1784583458372,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10388,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1960,
      "output_tokens_details": {
        "reasoning_tokens": 1151
      },
      "total_tokens": 12348
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784583466630_PlannerLookup.json <==
{
  "timestamp": 1784583466630,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1499,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 400,
      "output_tokens_details": {
        "reasoning_tokens": 239
      },
      "total_tokens": 1899
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784583489987_PlannerRoundSummary.json <==
{
  "timestamp": 1784583489987,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 12285,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1267,
      "output_tokens_details": {
        "reasoning_tokens": 583
      },
      "total_tokens": 13552
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784583544741_DesignerPlan.json <==
{
  "timestamp": 1784583544741,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9682,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3321,
      "output_tokens_details": {
        "reasoning_tokens": 2205
      },
      "total_tokens": 13003
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784584110586_DesignerAnalysis.json <==
{
  "timestamp": 1784584110586,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12286,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 849,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13135
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784584156944_DesignerPlan.json <==
{
  "timestamp": 1784584156944,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10510,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3182,
      "output_tokens_details": {
        "reasoning_tokens": 1708
      },
      "total_tokens": 13692
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784584649434_DesignerAnalysis.json <==
{
  "timestamp": 1784584649434,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13477,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1301,
      "output_tokens_details": {
        "reasoning_tokens": 703
      },
      "total_tokens": 14778
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784584658440_PlannerLookup.json <==
{
  "timestamp": 1784584658440,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1603,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 380,
      "output_tokens_details": {
        "reasoning_tokens": 196
      },
      "total_tokens": 1983
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784584680065_PlannerRoundSummary.json <==
{
  "timestamp": 1784584680065,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 13957,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1368,
      "output_tokens_details": {
        "reasoning_tokens": 732
      },
      "total_tokens": 15325
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784584719667_DesignerPlan.json <==
{
  "timestamp": 1784584719667,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10094,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3093,
      "output_tokens_details": {
        "reasoning_tokens": 1592
      },
      "total_tokens": 13187
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784585459983_DesignerAnalysis.json <==
{
  "timestamp": 1784585459983,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13088,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1286,
      "output_tokens_details": {
        "reasoning_tokens": 625
      },
      "total_tokens": 14374
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784585499522_DesignerPlan.json <==
{
  "timestamp": 1784585499522,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8944,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3087,
      "output_tokens_details": {
        "reasoning_tokens": 1530
      },
      "total_tokens": 12031
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784585551646_DesignerAnalysis.json <==
{
  "timestamp": 1784585551646,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11627,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1546,
      "output_tokens_details": {
        "reasoning_tokens": 715
      },
      "total_tokens": 13173
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784585558554_PlannerLookup.json <==
{
  "timestamp": 1784585558554,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1633,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 394,
      "output_tokens_details": {
        "reasoning_tokens": 163
      },
      "total_tokens": 2027
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784585579315_PlannerRoundSummary.json <==
{
  "timestamp": 1784585579315,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 14048,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1128,
      "output_tokens_details": {
        "reasoning_tokens": 444
      },
      "total_tokens": 15176
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784585615215_DesignerPlan.json <==
{
  "timestamp": 1784585615215,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10817,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2492,
      "output_tokens_details": {
        "reasoning_tokens": 1010
      },
      "total_tokens": 13309
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784586107298_DesignerAnalysis.json <==
{
  "timestamp": 1784586107298,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13786,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1441,
      "output_tokens_details": {
        "reasoning_tokens": 764
      },
      "total_tokens": 15227
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784586150867_DesignerPlan.json <==
{
  "timestamp": 1784586150867,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8964,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3214,
      "output_tokens_details": {
        "reasoning_tokens": 1627
      },
      "total_tokens": 12178
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784586521885_DesignerAnalysis.json <==
{
  "timestamp": 1784586521885,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11956,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2330,
      "output_tokens_details": {
        "reasoning_tokens": 1534
      },
      "total_tokens": 14286
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784592117667_PlannerLookup.json <==
{
  "timestamp": 1784592117667,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1832,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 292,
      "output_tokens_details": {
        "reasoning_tokens": 108
      },
      "total_tokens": 2124
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784592137648_PlannerRoundSummary.json <==
{
  "timestamp": 1784592137648,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 14365,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1195,
      "output_tokens_details": {
        "reasoning_tokens": 446
      },
      "total_tokens": 15560
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784592176057_DesignerPlan.json <==
{
  "timestamp": 1784592176057,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9527,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3280,
      "output_tokens_details": {
        "reasoning_tokens": 1311
      },
      "total_tokens": 12807
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784592992549_DesignerAnalysis.json <==
{
  "timestamp": 1784592992549,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12984,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1707,
      "output_tokens_details": {
        "reasoning_tokens": 941
      },
      "total_tokens": 14691
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784593025068_DesignerPlan.json <==
{
  "timestamp": 1784593025068,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10498,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2571,
      "output_tokens_details": {
        "reasoning_tokens": 947
      },
      "total_tokens": 13069
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784593733354_DesignerAnalysis.json <==
{
  "timestamp": 1784593733354,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13609,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1291,
      "output_tokens_details": {
        "reasoning_tokens": 473
      },
      "total_tokens": 14900
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784593743143_PlannerLookup.json <==
{
  "timestamp": 1784593743143,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1921,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 588,
      "output_tokens_details": {
        "reasoning_tokens": 387
      },
      "total_tokens": 2509
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784593772483_PlannerRoundSummary.json <==
{
  "timestamp": 1784593772483,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16024,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1431,
      "output_tokens_details": {
        "reasoning_tokens": 659
      },
      "total_tokens": 17455
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784593884581_DesignerPlan.json <==
{
  "timestamp": 1784593884581,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10264,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 8224,
      "output_tokens_details": {
        "reasoning_tokens": 6048
      },
      "total_tokens": 18488
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784594749909_DesignerAnalysis.json <==
{
  "timestamp": 1784594749909,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13928,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2113,
      "output_tokens_details": {
        "reasoning_tokens": 1194
      },
      "total_tokens": 16041
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784594789148_DesignerPlan.json <==
{
  "timestamp": 1784594789148,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10639,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3167,
      "output_tokens_details": {
        "reasoning_tokens": 1491
      },
      "total_tokens": 13806
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784595386453_DesignerAnalysis.json <==
{
  "timestamp": 1784595386453,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13807,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1484,
      "output_tokens_details": {
        "reasoning_tokens": 693
      },
      "total_tokens": 15291
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784595394870_PlannerLookup.json <==
{
  "timestamp": 1784595394870,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1981,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 491,
      "output_tokens_details": {
        "reasoning_tokens": 298
      },
      "total_tokens": 2472
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784595415826_PlannerRoundSummary.json <==
{
  "timestamp": 1784595415826,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15402,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1093,
      "output_tokens_details": {
        "reasoning_tokens": 323
      },
      "total_tokens": 16495
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784595441703_DesignerPlan.json <==
{
  "timestamp": 1784595441703,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10255,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2561,
      "output_tokens_details": {
        "reasoning_tokens": 543
      },
      "total_tokens": 12816
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784596248815_DesignerAnalysis.json <==
{
  "timestamp": 1784596248815,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13761,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1748,
      "output_tokens_details": {
        "reasoning_tokens": 985
      },
      "total_tokens": 15509
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784596283590_DesignerPlan.json <==
{
  "timestamp": 1784596283590,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11033,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2578,
      "output_tokens_details": {
        "reasoning_tokens": 1145
      },
      "total_tokens": 13611
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784596875074_DesignerAnalysis.json <==
{
  "timestamp": 1784596875074,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13954,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1539,
      "output_tokens_details": {
        "reasoning_tokens": 799
      },
      "total_tokens": 15493
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784596884794_PlannerLookup.json <==
{
  "timestamp": 1784596884794,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2089,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 539,
      "output_tokens_details": {
        "reasoning_tokens": 372
      },
      "total_tokens": 2628
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784596906677_PlannerRoundSummary.json <==
{
  "timestamp": 1784596906677,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 14897,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1183,
      "output_tokens_details": {
        "reasoning_tokens": 227
      },
      "total_tokens": 16080
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784596942383_DesignerPlan.json <==
{
  "timestamp": 1784596942383,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9177,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3129,
      "output_tokens_details": {
        "reasoning_tokens": 1375
      },
      "total_tokens": 12306
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784597179866_DesignerAnalysis.json <==
{
  "timestamp": 1784597179866,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12255,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2017,
      "output_tokens_details": {
        "reasoning_tokens": 1287
      },
      "total_tokens": 14272
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784597245885_DesignerPlan.json <==
{
  "timestamp": 1784597245885,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10508,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4305,
      "output_tokens_details": {
        "reasoning_tokens": 2771
      },
      "total_tokens": 14813
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784597782421_DesignerAnalysis.json <==
{
  "timestamp": 1784597782421,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13534,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1139,
      "output_tokens_details": {
        "reasoning_tokens": 474
      },
      "total_tokens": 14673
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784601587823_PlannerLookup.json <==
{
  "timestamp": 1784601587823,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2098,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 451,
      "output_tokens_details": {
        "reasoning_tokens": 268
      },
      "total_tokens": 2549
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784601620265_PlannerRoundSummary.json <==
{
  "timestamp": 1784601620265,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 14354,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1740,
      "output_tokens_details": {
        "reasoning_tokens": 939
      },
      "total_tokens": 16094
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784601679127_DesignerPlan.json <==
{
  "timestamp": 1784601679127,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10253,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4437,
      "output_tokens_details": {
        "reasoning_tokens": 2531
      },
      "total_tokens": 14690
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784601923286_DesignerAnalysis.json <==
{
  "timestamp": 1784601923286,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13482,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2047,
      "output_tokens_details": {
        "reasoning_tokens": 1213
      },
      "total_tokens": 15529
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784601954253_DesignerPlan.json <==
{
  "timestamp": 1784601954253,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8784,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2465,
      "output_tokens_details": {
        "reasoning_tokens": 931
      },
      "total_tokens": 11249
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602027426_DesignerAnalysis.json <==
{
  "timestamp": 1784602027426,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11478,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1773,
      "output_tokens_details": {
        "reasoning_tokens": 940
      },
      "total_tokens": 13251
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602034875_PlannerLookup.json <==
{
  "timestamp": 1784602034875,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2293,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 421,
      "output_tokens_details": {
        "reasoning_tokens": 229
      },
      "total_tokens": 2714
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602070267_PlannerRoundSummary.json <==
{
  "timestamp": 1784602070267,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 14860,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1874,
      "output_tokens_details": {
        "reasoning_tokens": 1163
      },
      "total_tokens": 16734
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602114927_DesignerPlan.json <==
{
  "timestamp": 1784602114927,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10506,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3528,
      "output_tokens_details": {
        "reasoning_tokens": 1698
      },
      "total_tokens": 14034
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602242645_DesignerAnalysis.json <==
{
  "timestamp": 1784602242645,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13578,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1708,
      "output_tokens_details": {
        "reasoning_tokens": 940
      },
      "total_tokens": 15286
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602276482_DesignerPlan.json <==
{
  "timestamp": 1784602276482,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8871,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2660,
      "output_tokens_details": {
        "reasoning_tokens": 1415
      },
      "total_tokens": 11531
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602483598_DesignerAnalysis.json <==
{
  "timestamp": 1784602483598,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11445,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1680,
      "output_tokens_details": {
        "reasoning_tokens": 882
      },
      "total_tokens": 13125
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602491158_PlannerLookup.json <==
{
  "timestamp": 1784602491158,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2341,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 458,
      "output_tokens_details": {
        "reasoning_tokens": 277
      },
      "total_tokens": 2799
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602512199_PlannerRoundSummary.json <==
{
  "timestamp": 1784602512199,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15440,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1200,
      "output_tokens_details": {
        "reasoning_tokens": 522
      },
      "total_tokens": 16640
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602559589_DesignerPlan.json <==
{
  "timestamp": 1784602559589,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10481,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3746,
      "output_tokens_details": {
        "reasoning_tokens": 1775
      },
      "total_tokens": 14227
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602803745_DesignerAnalysis.json <==
{
  "timestamp": 1784602803745,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13781,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2685,
      "output_tokens_details": {
        "reasoning_tokens": 1995
      },
      "total_tokens": 16466
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784602858679_DesignerPlan.json <==
{
  "timestamp": 1784602858679,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9330,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3315,
      "output_tokens_details": {
        "reasoning_tokens": 2026
      },
      "total_tokens": 12645
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784603213898_DesignerAnalysis.json <==
{
  "timestamp": 1784603213898,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12025,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1729,
      "output_tokens_details": {
        "reasoning_tokens": 882
      },
      "total_tokens": 13754
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784603221454_PlannerLookup.json <==
{
  "timestamp": 1784603221454,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2467,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 477,
      "output_tokens_details": {
        "reasoning_tokens": 308
      },
      "total_tokens": 2944
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784603247088_PlannerRoundSummary.json <==
{
  "timestamp": 1784603247088,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15800,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1480,
      "output_tokens_details": {
        "reasoning_tokens": 744
      },
      "total_tokens": 17280
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784603288616_DesignerPlan.json <==
{
  "timestamp": 1784603288616,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10517,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3217,
      "output_tokens_details": {
        "reasoning_tokens": 1167
      },
      "total_tokens": 13734
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784603368154_DesignerAnalysis.json <==
{
  "timestamp": 1784603368154,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13733,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1477,
      "output_tokens_details": {
        "reasoning_tokens": 701
      },
      "total_tokens": 15210
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784603403403_DesignerPlan.json <==
{
  "timestamp": 1784603403403,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9577,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2468,
      "output_tokens_details": {
        "reasoning_tokens": 1048
      },
      "total_tokens": 12045
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784604109711_DesignerAnalysis.json <==
{
  "timestamp": 1784604109711,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12484,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1930,
      "output_tokens_details": {
        "reasoning_tokens": 1077
      },
      "total_tokens": 14414
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784604119583_PlannerLookup.json <==
{
  "timestamp": 1784604119583,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2539,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 605,
      "output_tokens_details": {
        "reasoning_tokens": 404
      },
      "total_tokens": 3144
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784604142918_PlannerRoundSummary.json <==
{
  "timestamp": 1784604142918,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16070,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1027,
      "output_tokens_details": {
        "reasoning_tokens": 279
      },
      "total_tokens": 17097
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784604178829_DesignerPlan.json <==
{
  "timestamp": 1784604178829,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10532,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3062,
      "output_tokens_details": {
        "reasoning_tokens": 1142
      },
      "total_tokens": 13594
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784604599648_DesignerAnalysis.json <==
{
  "timestamp": 1784604599648,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13857,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2061,
      "output_tokens_details": {
        "reasoning_tokens": 1329
      },
      "total_tokens": 15918
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784604633590_DesignerPlan.json <==
{
  "timestamp": 1784604633590,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9751,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2515,
      "output_tokens_details": {
        "reasoning_tokens": 1225
      },
      "total_tokens": 12266
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784605278028_DesignerAnalysis.json <==
{
  "timestamp": 1784605278028,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12529,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1305,
      "output_tokens_details": {
        "reasoning_tokens": 621
      },
      "total_tokens": 13834
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784612204056_PlannerLookup.json <==
{
  "timestamp": 1784612204056,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2679,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 833,
      "output_tokens_details": {
        "reasoning_tokens": 639
      },
      "total_tokens": 3512
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784612231674_PlannerRoundSummary.json <==
{
  "timestamp": 1784612231674,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16631,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1276,
      "output_tokens_details": {
        "reasoning_tokens": 598
      },
      "total_tokens": 17907
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784612270703_DesignerPlan.json <==
{
  "timestamp": 1784612270703,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10856,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3002,
      "output_tokens_details": {
        "reasoning_tokens": 904
      },
      "total_tokens": 13858
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784612765375_DesignerAnalysis.json <==
{
  "timestamp": 1784612765375,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14360,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1223,
      "output_tokens_details": {
        "reasoning_tokens": 347
      },
      "total_tokens": 15583
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784612817631_DesignerPlan.json <==
{
  "timestamp": 1784612817631,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9757,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3683,
      "output_tokens_details": {
        "reasoning_tokens": 2109
      },
      "total_tokens": 13440
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784613480933_DesignerAnalysis.json <==
{
  "timestamp": 1784613480933,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12824,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1513,
      "output_tokens_details": {
        "reasoning_tokens": 763
      },
      "total_tokens": 14337
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784613491957_PlannerLookup.json <==
{
  "timestamp": 1784613491957,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2768,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 581,
      "output_tokens_details": {
        "reasoning_tokens": 388
      },
      "total_tokens": 3349
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784613514609_PlannerRoundSummary.json <==
{
  "timestamp": 1784613514609,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16433,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1184,
      "output_tokens_details": {
        "reasoning_tokens": 418
      },
      "total_tokens": 17617
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784613545593_DesignerPlan.json <==
{
  "timestamp": 1784613545593,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10839,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2723,
      "output_tokens_details": {
        "reasoning_tokens": 612
      },
      "total_tokens": 13562
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784613762764_DesignerAnalysis.json <==
{
  "timestamp": 1784613762764,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14279,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1841,
      "output_tokens_details": {
        "reasoning_tokens": 988
      },
      "total_tokens": 16120
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784613800477_DesignerPlan.json <==
{
  "timestamp": 1784613800477,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9582,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2536,
      "output_tokens_details": {
        "reasoning_tokens": 1151
      },
      "total_tokens": 12118
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614395847_DesignerAnalysis.json <==
{
  "timestamp": 1784614395847,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12291,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1332,
      "output_tokens_details": {
        "reasoning_tokens": 528
      },
      "total_tokens": 13623
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614406581_PlannerLookup.json <==
{
  "timestamp": 1784614406581,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2834,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 526,
      "output_tokens_details": {
        "reasoning_tokens": 322
      },
      "total_tokens": 3360
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614435237_PlannerRoundSummary.json <==
{
  "timestamp": 1784614435237,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17847,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1323,
      "output_tokens_details": {
        "reasoning_tokens": 569
      },
      "total_tokens": 19170
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614496863_DesignerPlan.json <==
{
  "timestamp": 1784614496863,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10521,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4511,
      "output_tokens_details": {
        "reasoning_tokens": 2439
      },
      "total_tokens": 15032
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614598991_DesignerAnalysis.json <==
{
  "timestamp": 1784614598991,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13801,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2525,
      "output_tokens_details": {
        "reasoning_tokens": 1746
      },
      "total_tokens": 16326
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614635766_DesignerPlan.json <==
{
  "timestamp": 1784614635766,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11229,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2756,
      "output_tokens_details": {
        "reasoning_tokens": 635
      },
      "total_tokens": 13985
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614785440_DesignerAnalysis.json <==
{
  "timestamp": 1784614785440,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14639,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2180,
      "output_tokens_details": {
        "reasoning_tokens": 1478
      },
      "total_tokens": 16819
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614797595_PlannerLookup.json <==
{
  "timestamp": 1784614797595,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2938,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 696,
      "output_tokens_details": {
        "reasoning_tokens": 541
      },
      "total_tokens": 3634
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614820822_PlannerRoundSummary.json <==
{
  "timestamp": 1784614820822,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16573,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1111,
      "output_tokens_details": {
        "reasoning_tokens": 420
      },
      "total_tokens": 17684
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784614865978_DesignerPlan.json <==
{
  "timestamp": 1784614865978,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10636,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3447,
      "output_tokens_details": {
        "reasoning_tokens": 1264
      },
      "total_tokens": 14083
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784615028912_DesignerAnalysis.json <==
{
  "timestamp": 1784615028912,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14104,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1969,
      "output_tokens_details": {
        "reasoning_tokens": 1147
      },
      "total_tokens": 16073
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784615064219_DesignerPlan.json <==
{
  "timestamp": 1784615064219,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9751,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2613,
      "output_tokens_details": {
        "reasoning_tokens": 1186
      },
      "total_tokens": 12364
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784615402976_DesignerAnalysis.json <==
{
  "timestamp": 1784615402976,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12588,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1632,
      "output_tokens_details": {
        "reasoning_tokens": 821
      },
      "total_tokens": 14220
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784620956440_PlannerLookup.json <==
{
  "timestamp": 1784620956440,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2852,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 556,
      "output_tokens_details": {
        "reasoning_tokens": 367
      },
      "total_tokens": 3408
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784620988716_PlannerRoundSummary.json <==
{
  "timestamp": 1784620988716,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16432,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1316,
      "output_tokens_details": {
        "reasoning_tokens": 605
      },
      "total_tokens": 17748
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784621044050_DesignerPlan.json <==
{
  "timestamp": 1784621044050,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10769,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3478,
      "output_tokens_details": {
        "reasoning_tokens": 2109
      },
      "total_tokens": 14247
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784621739724_DesignerAnalysis.json <==
{
  "timestamp": 1784621739724,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13625,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1565,
      "output_tokens_details": {
        "reasoning_tokens": 766
      },
      "total_tokens": 15190
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784621776696_DesignerPlan.json <==
{
  "timestamp": 1784621776696,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10261,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2555,
      "output_tokens_details": {
        "reasoning_tokens": 1251
      },
      "total_tokens": 12816
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784622120285_DesignerAnalysis.json <==
{
  "timestamp": 1784622120285,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12975,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1552,
      "output_tokens_details": {
        "reasoning_tokens": 667
      },
      "total_tokens": 14527
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784622133513_PlannerLookup.json <==
{
  "timestamp": 1784622133513,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3155,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 684,
      "output_tokens_details": {
        "reasoning_tokens": 508
      },
      "total_tokens": 3839
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784622158709_PlannerRoundSummary.json <==
{
  "timestamp": 1784622158709,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17613,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1147,
      "output_tokens_details": {
        "reasoning_tokens": 402
      },
      "total_tokens": 18760
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784622202346_DesignerPlan.json <==
{
  "timestamp": 1784622202346,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10825,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3313,
      "output_tokens_details": {
        "reasoning_tokens": 1252
      },
      "total_tokens": 14138
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784622272034_DesignerAnalysis.json <==
{
  "timestamp": 1784622272034,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14052,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 960,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15012
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784622306361_DesignerPlan.json <==
{
  "timestamp": 1784622306361,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9716,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2442,
      "output_tokens_details": {
        "reasoning_tokens": 898
      },
      "total_tokens": 12158
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623061133_DesignerAnalysis.json <==
{
  "timestamp": 1784623061133,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12747,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1663,
      "output_tokens_details": {
        "reasoning_tokens": 864
      },
      "total_tokens": 14410
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623068918_PlannerLookup.json <==
{
  "timestamp": 1784623068918,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3242,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 407,
      "output_tokens_details": {
        "reasoning_tokens": 232
      },
      "total_tokens": 3649
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623094709_PlannerRoundSummary.json <==
{
  "timestamp": 1784623094709,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17698,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1137,
      "output_tokens_details": {
        "reasoning_tokens": 326
      },
      "total_tokens": 18835
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623136089_DesignerPlan.json <==
{
  "timestamp": 1784623136089,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11265,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3268,
      "output_tokens_details": {
        "reasoning_tokens": 1107
      },
      "total_tokens": 14533
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623217117_DesignerAnalysis.json <==
{
  "timestamp": 1784623217117,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14592,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1561,
      "output_tokens_details": {
        "reasoning_tokens": 862
      },
      "total_tokens": 16153
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623268313_DesignerPlan.json <==
{
  "timestamp": 1784623268313,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10386,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3491,
      "output_tokens_details": {
        "reasoning_tokens": 2201
      },
      "total_tokens": 13877
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623626321_DesignerAnalysis.json <==
{
  "timestamp": 1784623626321,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13080,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1334,
      "output_tokens_details": {
        "reasoning_tokens": 544
      },
      "total_tokens": 14414
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623638406_PlannerLookup.json <==
{
  "timestamp": 1784623638406,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3322,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 702,
      "output_tokens_details": {
        "reasoning_tokens": 507
      },
      "total_tokens": 4024
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623665963_PlannerRoundSummary.json <==
{
  "timestamp": 1784623665963,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18351,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1155,
      "output_tokens_details": {
        "reasoning_tokens": 426
      },
      "total_tokens": 19506
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623715376_DesignerPlan.json <==
{
  "timestamp": 1784623715376,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8517,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3544,
      "output_tokens_details": {
        "reasoning_tokens": 1394
      },
      "total_tokens": 12061
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623866326_DesignerAnalysis.json <==
{
  "timestamp": 1784623866326,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11952,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1979,
      "output_tokens_details": {
        "reasoning_tokens": 1078
      },
      "total_tokens": 13931
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784623910119_DesignerPlan.json <==
{
  "timestamp": 1784623910119,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11304,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3271,
      "output_tokens_details": {
        "reasoning_tokens": 1074
      },
      "total_tokens": 14575
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624048219_DesignerAnalysis.json <==
{
  "timestamp": 1784624048219,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14748,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1977,
      "output_tokens_details": {
        "reasoning_tokens": 1284
      },
      "total_tokens": 16725
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624056230_PlannerLookup.json <==
{
  "timestamp": 1784624056230,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3338,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 417,
      "output_tokens_details": {
        "reasoning_tokens": 193
      },
      "total_tokens": 3755
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624087626_PlannerRoundSummary.json <==
{
  "timestamp": 1784624087626,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19066,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1425,
      "output_tokens_details": {
        "reasoning_tokens": 623
      },
      "total_tokens": 20491
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624142618_DesignerPlan.json <==
{
  "timestamp": 1784624142618,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11519,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3973,
      "output_tokens_details": {
        "reasoning_tokens": 1690
      },
      "total_tokens": 15492
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624404466_DesignerAnalysis.json <==
{
  "timestamp": 1784624404466,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15125,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1681,
      "output_tokens_details": {
        "reasoning_tokens": 940
      },
      "total_tokens": 16806
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624467234_DesignerPlan.json <==
{
  "timestamp": 1784624467234,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10965,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4425,
      "output_tokens_details": {
        "reasoning_tokens": 2275
      },
      "total_tokens": 15390
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784624931514_DesignerAnalysis.json <==
{
  "timestamp": 1784624931514,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14522,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2035,
      "output_tokens_details": {
        "reasoning_tokens": 1185
      },
      "total_tokens": 16557
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784638442147_PlannerLookup.json <==
{
  "timestamp": 1784638442147,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3469,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 435,
      "output_tokens_details": {
        "reasoning_tokens": 261
      },
      "total_tokens": 3904
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784638491126_PlannerRoundSummary.json <==
{
  "timestamp": 1784638491126,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19697,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1755,
      "output_tokens_details": {
        "reasoning_tokens": 987
      },
      "total_tokens": 21452
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784638547869_DesignerPlan.json <==
{
  "timestamp": 1784638547869,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11525,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4243,
      "output_tokens_details": {
        "reasoning_tokens": 1838
      },
      "total_tokens": 15768
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784638811380_DesignerAnalysis.json <==
{
  "timestamp": 1784638811380,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15253,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1577,
      "output_tokens_details": {
        "reasoning_tokens": 886
      },
      "total_tokens": 16830
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784638883955_DesignerPlan.json <==
{
  "timestamp": 1784638883955,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11510,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4755,
      "output_tokens_details": {
        "reasoning_tokens": 2423
      },
      "total_tokens": 16265
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784639346423_DesignerAnalysis.json <==
{
  "timestamp": 1784639346423,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15248,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1398,
      "output_tokens_details": {
        "reasoning_tokens": 628
      },
      "total_tokens": 16646
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784639355578_PlannerLookup.json <==
{
  "timestamp": 1784639355578,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3485,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 456,
      "output_tokens_details": {
        "reasoning_tokens": 257
      },
      "total_tokens": 3941
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784639395116_PlannerRoundSummary.json <==
{
  "timestamp": 1784639395116,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20172,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1634,
      "output_tokens_details": {
        "reasoning_tokens": 715
      },
      "total_tokens": 21806
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784639490577_DesignerPlan.json <==
{
  "timestamp": 1784639490577,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12104,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6200,
      "output_tokens_details": {
        "reasoning_tokens": 3708
      },
      "total_tokens": 18304
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784639589182_DesignerAnalysis.json <==
{
  "timestamp": 1784639589182,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15757,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1852,
      "output_tokens_details": {
        "reasoning_tokens": 1051
      },
      "total_tokens": 17609
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784639672064_DesignerPlan.json <==
{
  "timestamp": 1784639672064,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11873,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5139,
      "output_tokens_details": {
        "reasoning_tokens": 2611
      },
      "total_tokens": 17012
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784640585381_DesignerAnalysis.json <==
{
  "timestamp": 1784640585381,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15893,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1706,
      "output_tokens_details": {
        "reasoning_tokens": 855
      },
      "total_tokens": 17599
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784640596922_PlannerLookup.json <==
{
  "timestamp": 1784640596922,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3462,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 649,
      "output_tokens_details": {
        "reasoning_tokens": 455
      },
      "total_tokens": 4111
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784640627711_PlannerRoundSummary.json <==
{
  "timestamp": 1784640627711,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20705,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1405,
      "output_tokens_details": {
        "reasoning_tokens": 716
      },
      "total_tokens": 22110
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784640684071_DesignerPlan.json <==
{
  "timestamp": 1784640684071,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12174,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4214,
      "output_tokens_details": {
        "reasoning_tokens": 1798
      },
      "total_tokens": 16388
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784641154742_DesignerAnalysis.json <==
{
  "timestamp": 1784641154742,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15996,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1593,
      "output_tokens_details": {
        "reasoning_tokens": 808
      },
      "total_tokens": 17589
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784641256847_DesignerPlan.json <==
{
  "timestamp": 1784641256847,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11699,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6574,
      "output_tokens_details": {
        "reasoning_tokens": 4017
      },
      "total_tokens": 18273
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784641765575_DesignerAnalysis.json <==
{
  "timestamp": 1784641765575,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15662,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1929,
      "output_tokens_details": {
        "reasoning_tokens": 1137
      },
      "total_tokens": 17591
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784641775924_PlannerLookup.json <==
{
  "timestamp": 1784641775924,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3489,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 481,
      "output_tokens_details": {
        "reasoning_tokens": 306
      },
      "total_tokens": 3970
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784641810747_PlannerRoundSummary.json <==
{
  "timestamp": 1784641810747,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21328,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1254,
      "output_tokens_details": {
        "reasoning_tokens": 518
      },
      "total_tokens": 22582
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784641881401_DesignerPlan.json <==
{
  "timestamp": 1784641881401,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12337,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4609,
      "output_tokens_details": {
        "reasoning_tokens": 3105
      },
      "total_tokens": 16946
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784642411870_DesignerAnalysis.json <==
{
  "timestamp": 1784642411870,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15329,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2199,
      "output_tokens_details": {
        "reasoning_tokens": 1363
      },
      "total_tokens": 17528
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784642450188_DesignerPlan.json <==
{
  "timestamp": 1784642450188,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9850,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3269,
      "output_tokens_details": {
        "reasoning_tokens": 591
      },
      "total_tokens": 13119
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784642852206_DesignerAnalysis.json <==
{
  "timestamp": 1784642852206,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13934,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1276,
      "output_tokens_details": {
        "reasoning_tokens": 414
      },
      "total_tokens": 15210
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784648627696_PlannerLookup.json <==
{
  "timestamp": 1784648627696,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3419,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 568,
      "output_tokens_details": {
        "reasoning_tokens": 374
      },
      "total_tokens": 3987
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784648661876_PlannerRoundSummary.json <==
{
  "timestamp": 1784648661876,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21290,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1177,
      "output_tokens_details": {
        "reasoning_tokens": 369
      },
      "total_tokens": 22467
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784648757935_DesignerPlan.json <==
{
  "timestamp": 1784648757935,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11712,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5919,
      "output_tokens_details": {
        "reasoning_tokens": 3322
      },
      "total_tokens": 17631
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784648906386_DesignerAnalysis.json <==
{
  "timestamp": 1784648906386,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15475,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1531,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 17006
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784648974274_DesignerPlan.json <==
{
  "timestamp": 1784648974274,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12959,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4175,
      "output_tokens_details": {
        "reasoning_tokens": 1275
      },
      "total_tokens": 17134
    }
  }
}


==> anc/logs/records/llm_log_naive_avglog/conversations/1784649292025_DesignerAnalysis.json <==
{
  "timestamp": 1784649292025,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17183,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1851,
      "output_tokens_details": {
        "reasoning_tokens": 1037
      },
      "total_tokens": 19034
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783967779023_PlannerLookup.json <==
{
  "timestamp": 1783967779023,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1259,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 364,
      "output_tokens_details": {
        "reasoning_tokens": 179
      },
      "total_tokens": 1623
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783967798232_PlannerRoundSummary.json <==
{
  "timestamp": 1783967798232,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 4575,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 962,
      "output_tokens_details": {
        "reasoning_tokens": 399
      },
      "total_tokens": 5537
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783967848723_DesignerPlan.json <==
{
  "timestamp": 1783967848723,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6357,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2971,
      "output_tokens_details": {
        "reasoning_tokens": 1742
      },
      "total_tokens": 9328
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973187061_DesignerAnalysis.json <==
{
  "timestamp": 1783973187061,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 9367,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1433,
      "output_tokens_details": {
        "reasoning_tokens": 749
      },
      "total_tokens": 10800
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973208415_DesignerPlan.json <==
{
  "timestamp": 1783973208415,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6360,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1679,
      "output_tokens_details": {
        "reasoning_tokens": 578
      },
      "total_tokens": 8039
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973240462_DesignerAnalysis.json <==
{
  "timestamp": 1783973240462,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 8473,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 821,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 9294
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973249303_PlannerLookup.json <==
{
  "timestamp": 1783973249303,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1379,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 375,
      "output_tokens_details": {
        "reasoning_tokens": 194
      },
      "total_tokens": 1754
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973348099_PlannerRoundSummary.json <==
{
  "timestamp": 1783973348099,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 8376,
      "input_tokens_details": {
        "cached_tokens": 8192,
        "cache_write_tokens": 0
      },
      "output_tokens": 1907,
      "output_tokens_details": {
        "reasoning_tokens": 1290
      },
      "total_tokens": 10283
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973427162_DesignerPlan.json <==
{
  "timestamp": 1783973427162,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8512,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4689,
      "output_tokens_details": {
        "reasoning_tokens": 3416
      },
      "total_tokens": 13201
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973573173_DesignerAnalysis.json <==
{
  "timestamp": 1783973573173,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10395,
      "input_tokens_details": {
        "cached_tokens": 10240,
        "cache_write_tokens": 0
      },
      "output_tokens": 1935,
      "output_tokens_details": {
        "reasoning_tokens": 1200
      },
      "total_tokens": 12330
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973626535_DesignerPlan.json <==
{
  "timestamp": 1783973626535,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 7862,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3484,
      "output_tokens_details": {
        "reasoning_tokens": 2297
      },
      "total_tokens": 11346
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973643539_DesignerAnalysis.json <==
{
  "timestamp": 1783973643539,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 9664,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 739,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 10403
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973652806_PlannerLookup.json <==
{
  "timestamp": 1783973652806,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1492,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 406,
      "output_tokens_details": {
        "reasoning_tokens": 228
      },
      "total_tokens": 1898
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973675450_PlannerRoundSummary.json <==
{
  "timestamp": 1783973675450,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 10966,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1216,
      "output_tokens_details": {
        "reasoning_tokens": 506
      },
      "total_tokens": 12182
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783973698893_DesignerPlan.json <==
{
  "timestamp": 1783973698893,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9813,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1831,
      "output_tokens_details": {
        "reasoning_tokens": 530
      },
      "total_tokens": 11644
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783974179793_DesignerAnalysis.json <==
{
  "timestamp": 1783974179793,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12683,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1752,
      "output_tokens_details": {
        "reasoning_tokens": 1079
      },
      "total_tokens": 14435
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783974226776_DesignerPlan.json <==
{
  "timestamp": 1783974226776,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9057,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3263,
      "output_tokens_details": {
        "reasoning_tokens": 2116
      },
      "total_tokens": 12320
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783974370941_DesignerAnalysis.json <==
{
  "timestamp": 1783974370941,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11547,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1423,
      "output_tokens_details": {
        "reasoning_tokens": 686
      },
      "total_tokens": 12970
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783974379759_PlannerLookup.json <==
{
  "timestamp": 1783974379759,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1602,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 420,
      "output_tokens_details": {
        "reasoning_tokens": 249
      },
      "total_tokens": 2022
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783974400658_PlannerRoundSummary.json <==
{
  "timestamp": 1783974400658,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 12422,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1324,
      "output_tokens_details": {
        "reasoning_tokens": 667
      },
      "total_tokens": 13746
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783974446941_DesignerPlan.json <==
{
  "timestamp": 1783974446941,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9342,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3197,
      "output_tokens_details": {
        "reasoning_tokens": 1707
      },
      "total_tokens": 12539
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783975749827_DesignerAnalysis.json <==
{
  "timestamp": 1783975749827,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12402,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2721,
      "output_tokens_details": {
        "reasoning_tokens": 1867
      },
      "total_tokens": 15123
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783975775596_DesignerPlan.json <==
{
  "timestamp": 1783975775596,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 8220,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2020,
      "output_tokens_details": {
        "reasoning_tokens": 904
      },
      "total_tokens": 10240
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783975894818_DesignerAnalysis.json <==
{
  "timestamp": 1783975894818,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10592,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1456,
      "output_tokens_details": {
        "reasoning_tokens": 811
      },
      "total_tokens": 12048
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783975904960_PlannerLookup.json <==
{
  "timestamp": 1783975904960,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1637,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 581,
      "output_tokens_details": {
        "reasoning_tokens": 416
      },
      "total_tokens": 2218
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783975922663_PlannerRoundSummary.json <==
{
  "timestamp": 1783975922663,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15280,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1081,
      "output_tokens_details": {
        "reasoning_tokens": 387
      },
      "total_tokens": 16361
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783975950494_DesignerPlan.json <==
{
  "timestamp": 1783975950494,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10693,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2241,
      "output_tokens_details": {
        "reasoning_tokens": 698
      },
      "total_tokens": 12934
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783976107553_DesignerAnalysis.json <==
{
  "timestamp": 1783976107553,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13574,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2496,
      "output_tokens_details": {
        "reasoning_tokens": 1673
      },
      "total_tokens": 16070
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783976154213_DesignerPlan.json <==
{
  "timestamp": 1783976154213,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9977,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3034,
      "output_tokens_details": {
        "reasoning_tokens": 1874
      },
      "total_tokens": 13011
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783977258355_DesignerAnalysis.json <==
{
  "timestamp": 1783977258355,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12706,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 804,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13510
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783983649866_PlannerLookup.json <==
{
  "timestamp": 1783983649866,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1832,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 645,
      "output_tokens_details": {
        "reasoning_tokens": 452
      },
      "total_tokens": 2477
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783983669989_PlannerRoundSummary.json <==
{
  "timestamp": 1783983669989,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 14894,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1277,
      "output_tokens_details": {
        "reasoning_tokens": 630
      },
      "total_tokens": 16171
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783983692377_DesignerPlan.json <==
{
  "timestamp": 1783983692377,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10400,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2007,
      "output_tokens_details": {
        "reasoning_tokens": 396
      },
      "total_tokens": 12407
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783983856290_DesignerAnalysis.json <==
{
  "timestamp": 1783983856290,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13349,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1866,
      "output_tokens_details": {
        "reasoning_tokens": 1042
      },
      "total_tokens": 15215
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783983896775_DesignerPlan.json <==
{
  "timestamp": 1783983896775,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9360,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3075,
      "output_tokens_details": {
        "reasoning_tokens": 1837
      },
      "total_tokens": 12435
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984013986_DesignerAnalysis.json <==
{
  "timestamp": 1783984013986,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11854,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1851,
      "output_tokens_details": {
        "reasoning_tokens": 1150
      },
      "total_tokens": 13705
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984020629_PlannerLookup.json <==
{
  "timestamp": 1783984020629,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1912,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 447,
      "output_tokens_details": {
        "reasoning_tokens": 282
      },
      "total_tokens": 2359
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984042693_PlannerRoundSummary.json <==
{
  "timestamp": 1783984042693,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15829,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1372,
      "output_tokens_details": {
        "reasoning_tokens": 730
      },
      "total_tokens": 17201
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984084606_DesignerPlan.json <==
{
  "timestamp": 1783984084606,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10371,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3160,
      "output_tokens_details": {
        "reasoning_tokens": 1555
      },
      "total_tokens": 13531
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984166117_DesignerAnalysis.json <==
{
  "timestamp": 1783984166117,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13232,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1228,
      "output_tokens_details": {
        "reasoning_tokens": 453
      },
      "total_tokens": 14460
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984184143_DesignerPlan.json <==
{
  "timestamp": 1783984184143,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10241,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1484,
      "output_tokens_details": {
        "reasoning_tokens": 359
      },
      "total_tokens": 11725
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984210675_DesignerAnalysis.json <==
{
  "timestamp": 1783984210675,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12378,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 886,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13264
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984218593_PlannerLookup.json <==
{
  "timestamp": 1783984218593,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1975,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 494,
      "output_tokens_details": {
        "reasoning_tokens": 352
      },
      "total_tokens": 2469
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984240636_PlannerRoundSummary.json <==
{
  "timestamp": 1783984240636,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15495,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1341,
      "output_tokens_details": {
        "reasoning_tokens": 690
      },
      "total_tokens": 16836
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984302588_DesignerPlan.json <==
{
  "timestamp": 1783984302588,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10533,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4388,
      "output_tokens_details": {
        "reasoning_tokens": 3191
      },
      "total_tokens": 14921
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984360333_DesignerAnalysis.json <==
{
  "timestamp": 1783984360333,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12824,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1511,
      "output_tokens_details": {
        "reasoning_tokens": 801
      },
      "total_tokens": 14335
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984397458_DesignerPlan.json <==
{
  "timestamp": 1783984397458,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10247,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2624,
      "output_tokens_details": {
        "reasoning_tokens": 1548
      },
      "total_tokens": 12871
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984526249_DesignerAnalysis.json <==
{
  "timestamp": 1783984526249,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12580,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1243,
      "output_tokens_details": {
        "reasoning_tokens": 582
      },
      "total_tokens": 13823
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984533983_PlannerLookup.json <==
{
  "timestamp": 1783984533983,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2073,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 441,
      "output_tokens_details": {
        "reasoning_tokens": 229
      },
      "total_tokens": 2514
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984576070_PlannerRoundSummary.json <==
{
  "timestamp": 1783984576070,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15530,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2799,
      "output_tokens_details": {
        "reasoning_tokens": 2106
      },
      "total_tokens": 18329
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783984609411_DesignerPlan.json <==
{
  "timestamp": 1783984609411,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10821,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2541,
      "output_tokens_details": {
        "reasoning_tokens": 1030
      },
      "total_tokens": 13362
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783985375641_DesignerAnalysis.json <==
{
  "timestamp": 1783985375641,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13901,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1895,
      "output_tokens_details": {
        "reasoning_tokens": 1019
      },
      "total_tokens": 15796
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783985396700_DesignerPlan.json <==
{
  "timestamp": 1783985396700,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9345,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1750,
      "output_tokens_details": {
        "reasoning_tokens": 524
      },
      "total_tokens": 11095
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1783985498343_DesignerAnalysis.json <==
{
  "timestamp": 1783985498343,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11827,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1738,
      "output_tokens_details": {
        "reasoning_tokens": 904
      },
      "total_tokens": 13565
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784106998068_PlannerLookup.json <==
{
  "timestamp": 1784106998068,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2103,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 445,
      "output_tokens_details": {
        "reasoning_tokens": 230
      },
      "total_tokens": 2548
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107024533_PlannerRoundSummary.json <==
{
  "timestamp": 1784107024533,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15486,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1150,
      "output_tokens_details": {
        "reasoning_tokens": 520
      },
      "total_tokens": 16636
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107073871_DesignerPlan.json <==
{
  "timestamp": 1784107073871,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10774,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3608,
      "output_tokens_details": {
        "reasoning_tokens": 2033
      },
      "total_tokens": 14382
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107156231_DesignerAnalysis.json <==
{
  "timestamp": 1784107156231,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13605,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 781,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 14386
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107185457_DesignerPlan.json <==
{
  "timestamp": 1784107185457,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9297,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1741,
      "output_tokens_details": {
        "reasoning_tokens": 604
      },
      "total_tokens": 11038
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107696191_DesignerAnalysis.json <==
{
  "timestamp": 1784107696191,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12004,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1643,
      "output_tokens_details": {
        "reasoning_tokens": 762
      },
      "total_tokens": 13647
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107732132_MetaAgentAnalysis.json <==
{
  "timestamp": 1784107732132,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10065,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1881,
      "output_tokens_details": {
        "reasoning_tokens": 1421
      },
      "total_tokens": 11946
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107783592_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784107783592,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12334,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3229,
      "output_tokens_details": {
        "reasoning_tokens": 2031
      },
      "total_tokens": 15563
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107797775_PlannerLookup.json <==
{
  "timestamp": 1784107797775,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2299,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 814,
      "output_tokens_details": {
        "reasoning_tokens": 626
      },
      "total_tokens": 3113
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107825638_PlannerRoundSummary.json <==
{
  "timestamp": 1784107825638,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16010,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1313,
      "output_tokens_details": {
        "reasoning_tokens": 565
      },
      "total_tokens": 17323
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784107867459_DesignerPlan.json <==
{
  "timestamp": 1784107867459,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10871,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3352,
      "output_tokens_details": {
        "reasoning_tokens": 1702
      },
      "total_tokens": 14223
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784108281461_DesignerAnalysis.json <==
{
  "timestamp": 1784108281461,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14008,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1799,
      "output_tokens_details": {
        "reasoning_tokens": 1020
      },
      "total_tokens": 15807
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784108303948_DesignerPlan.json <==
{
  "timestamp": 1784108303948,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9676,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1916,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 11592
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784108919063_DesignerAnalysis.json <==
{
  "timestamp": 1784108919063,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12444,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2685,
      "output_tokens_details": {
        "reasoning_tokens": 2003
      },
      "total_tokens": 15129
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784108932623_PlannerLookup.json <==
{
  "timestamp": 1784108932623,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2373,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 712,
      "output_tokens_details": {
        "reasoning_tokens": 525
      },
      "total_tokens": 3085
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784108956635_PlannerRoundSummary.json <==
{
  "timestamp": 1784108956635,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16181,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1301,
      "output_tokens_details": {
        "reasoning_tokens": 530
      },
      "total_tokens": 17482
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784108981577_DesignerPlan.json <==
{
  "timestamp": 1784108981577,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10917,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2082,
      "output_tokens_details": {
        "reasoning_tokens": 591
      },
      "total_tokens": 12999
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784109513050_DesignerAnalysis.json <==
{
  "timestamp": 1784109513050,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13977,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1627,
      "output_tokens_details": {
        "reasoning_tokens": 912
      },
      "total_tokens": 15604
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784109551427_DesignerPlan.json <==
{
  "timestamp": 1784109551427,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9703,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2946,
      "output_tokens_details": {
        "reasoning_tokens": 1673
      },
      "total_tokens": 12649
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110089015_DesignerAnalysis.json <==
{
  "timestamp": 1784110089015,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1334,
      "output_tokens_details": {
        "reasoning_tokens": 562
      },
      "total_tokens": 13797
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110100211_PlannerLookup.json <==
{
  "timestamp": 1784110100211,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2466,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 602,
      "output_tokens_details": {
        "reasoning_tokens": 406
      },
      "total_tokens": 3068
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110140252_PlannerRoundSummary.json <==
{
  "timestamp": 1784110140252,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 16700,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1873,
      "output_tokens_details": {
        "reasoning_tokens": 1117
      },
      "total_tokens": 18573
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110185645_DesignerPlan.json <==
{
  "timestamp": 1784110185645,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10926,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3290,
      "output_tokens_details": {
        "reasoning_tokens": 1714
      },
      "total_tokens": 14216
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110780091_DesignerAnalysis.json <==
{
  "timestamp": 1784110780091,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13990,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 860,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 14850
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110809805_DesignerPlan.json <==
{
  "timestamp": 1784110809805,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10466,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2193,
      "output_tokens_details": {
        "reasoning_tokens": 1020
      },
      "total_tokens": 12659
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110906597_DesignerAnalysis.json <==
{
  "timestamp": 1784110906597,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12896,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1261,
      "output_tokens_details": {
        "reasoning_tokens": 488
      },
      "total_tokens": 14157
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110918778_PlannerLookup.json <==
{
  "timestamp": 1784110918778,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2543,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 661,
      "output_tokens_details": {
        "reasoning_tokens": 483
      },
      "total_tokens": 3204
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110952198_PlannerRoundSummary.json <==
{
  "timestamp": 1784110952198,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17095,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 920,
      "output_tokens_details": {
        "reasoning_tokens": 187
      },
      "total_tokens": 18015
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784110989343_DesignerPlan.json <==
{
  "timestamp": 1784110989343,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10722,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2870,
      "output_tokens_details": {
        "reasoning_tokens": 1040
      },
      "total_tokens": 13592
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784111443673_DesignerAnalysis.json <==
{
  "timestamp": 1784111443673,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14040,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1241,
      "output_tokens_details": {
        "reasoning_tokens": 431
      },
      "total_tokens": 15281
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784111475891_DesignerPlan.json <==
{
  "timestamp": 1784111475891,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10696,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2195,
      "output_tokens_details": {
        "reasoning_tokens": 876
      },
      "total_tokens": 12891
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784111640497_DesignerAnalysis.json <==
{
  "timestamp": 1784111640497,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13353,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1962,
      "output_tokens_details": {
        "reasoning_tokens": 1200
      },
      "total_tokens": 15315
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784124609943_PlannerLookup.json <==
{
  "timestamp": 1784124609943,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2681,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 554,
      "output_tokens_details": {
        "reasoning_tokens": 374
      },
      "total_tokens": 3235
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784124631599_PlannerRoundSummary.json <==
{
  "timestamp": 1784124631599,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18094,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1246,
      "output_tokens_details": {
        "reasoning_tokens": 502
      },
      "total_tokens": 19340
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784124697627_DesignerPlan.json <==
{
  "timestamp": 1784124697627,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10871,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4633,
      "output_tokens_details": {
        "reasoning_tokens": 2973
      },
      "total_tokens": 15504
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784124844590_DesignerAnalysis.json <==
{
  "timestamp": 1784124844590,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13869,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1545,
      "output_tokens_details": {
        "reasoning_tokens": 771
      },
      "total_tokens": 15414
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784124916025_DesignerPlan.json <==
{
  "timestamp": 1784124916025,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11363,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4778,
      "output_tokens_details": {
        "reasoning_tokens": 2821
      },
      "total_tokens": 16141
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125028670_DesignerAnalysis.json <==
{
  "timestamp": 1784125028670,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14576,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1047,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15623
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125042581_PlannerLookup.json <==
{
  "timestamp": 1784125042581,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2764,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 677,
      "output_tokens_details": {
        "reasoning_tokens": 521
      },
      "total_tokens": 3441
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125071876_PlannerRoundSummary.json <==
{
  "timestamp": 1784125071876,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18213,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1676,
      "output_tokens_details": {
        "reasoning_tokens": 1015
      },
      "total_tokens": 19889
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125105443_DesignerPlan.json <==
{
  "timestamp": 1784125105443,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11566,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2438,
      "output_tokens_details": {
        "reasoning_tokens": 543
      },
      "total_tokens": 14004
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125866314_DesignerAnalysis.json <==
{
  "timestamp": 1784125866314,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14949,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 790,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15739
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125900376_DesignerPlan.json <==
{
  "timestamp": 1784125900376,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10981,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2061,
      "output_tokens_details": {
        "reasoning_tokens": 782
      },
      "total_tokens": 13042
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784125994574_DesignerAnalysis.json <==
{
  "timestamp": 1784125994574,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13516,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1695,
      "output_tokens_details": {
        "reasoning_tokens": 914
      },
      "total_tokens": 15211
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126005742_PlannerLookup.json <==
{
  "timestamp": 1784126005742,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2847,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 628,
      "output_tokens_details": {
        "reasoning_tokens": 468
      },
      "total_tokens": 3475
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126021297_PlannerRoundSummary.json <==
{
  "timestamp": 1784126021297,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18646,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 786,
      "output_tokens_details": {
        "reasoning_tokens": 124
      },
      "total_tokens": 19432
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126073313_DesignerPlan.json <==
{
  "timestamp": 1784126073313,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10984,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3753,
      "output_tokens_details": {
        "reasoning_tokens": 2181
      },
      "total_tokens": 14737
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126673348_DesignerAnalysis.json <==
{
  "timestamp": 1784126673348,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14125,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2092,
      "output_tokens_details": {
        "reasoning_tokens": 1312
      },
      "total_tokens": 16217
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126708600_DesignerPlan.json <==
{
  "timestamp": 1784126708600,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11633,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2629,
      "output_tokens_details": {
        "reasoning_tokens": 662
      },
      "total_tokens": 14262
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126860505_DesignerAnalysis.json <==
{
  "timestamp": 1784126860505,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14856,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1977,
      "output_tokens_details": {
        "reasoning_tokens": 1309
      },
      "total_tokens": 16833
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126875211_PlannerLookup.json <==
{
  "timestamp": 1784126875211,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2924,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 817,
      "output_tokens_details": {
        "reasoning_tokens": 665
      },
      "total_tokens": 3741
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126898775_PlannerRoundSummary.json <==
{
  "timestamp": 1784126898775,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 17723,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1282,
      "output_tokens_details": {
        "reasoning_tokens": 455
      },
      "total_tokens": 19005
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784126947328_DesignerPlan.json <==
{
  "timestamp": 1784126947328,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11580,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3652,
      "output_tokens_details": {
        "reasoning_tokens": 1592
      },
      "total_tokens": 15232
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784127149750_DesignerAnalysis.json <==
{
  "timestamp": 1784127149750,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14897,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2714,
      "output_tokens_details": {
        "reasoning_tokens": 1952
      },
      "total_tokens": 17611
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784127189487_DesignerPlan.json <==
{
  "timestamp": 1784127189487,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10382,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2629,
      "output_tokens_details": {
        "reasoning_tokens": 1431
      },
      "total_tokens": 13011
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784127374835_DesignerAnalysis.json <==
{
  "timestamp": 1784127374835,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12836,
      "input_tokens_details": {
        "cached_tokens": 12672,
        "cache_write_tokens": 0
      },
      "output_tokens": 2380,
      "output_tokens_details": {
        "reasoning_tokens": 1664
      },
      "total_tokens": 15216
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184007118_PlannerLookup.json <==
{
  "timestamp": 1784184007118,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3048,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 601,
      "output_tokens_details": {
        "reasoning_tokens": 384
      },
      "total_tokens": 3649
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184026677_PlannerRoundSummary.json <==
{
  "timestamp": 1784184026677,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18939,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1262,
      "output_tokens_details": {
        "reasoning_tokens": 512
      },
      "total_tokens": 20201
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184061735_DesignerPlan.json <==
{
  "timestamp": 1784184061735,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11210,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2946,
      "output_tokens_details": {
        "reasoning_tokens": 1437
      },
      "total_tokens": 14156
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184227022_DesignerAnalysis.json <==
{
  "timestamp": 1784184227022,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13976,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2594,
      "output_tokens_details": {
        "reasoning_tokens": 1924
      },
      "total_tokens": 16570
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184261717_DesignerPlan.json <==
{
  "timestamp": 1784184261717,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11499,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3066,
      "output_tokens_details": {
        "reasoning_tokens": 1130
      },
      "total_tokens": 14565
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184801015_DesignerAnalysis.json <==
{
  "timestamp": 1784184801015,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14922,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1335,
      "output_tokens_details": {
        "reasoning_tokens": 509
      },
      "total_tokens": 16257
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184809737_PlannerLookup.json <==
{
  "timestamp": 1784184809737,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3132,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 588,
      "output_tokens_details": {
        "reasoning_tokens": 367
      },
      "total_tokens": 3720
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184827470_PlannerRoundSummary.json <==
{
  "timestamp": 1784184827470,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 18749,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1119,
      "output_tokens_details": {
        "reasoning_tokens": 424
      },
      "total_tokens": 19868
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784184859449_DesignerPlan.json <==
{
  "timestamp": 1784184859449,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11739,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3101,
      "output_tokens_details": {
        "reasoning_tokens": 1069
      },
      "total_tokens": 14840
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185517930_DesignerAnalysis.json <==
{
  "timestamp": 1784185517930,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15258,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1397,
      "output_tokens_details": {
        "reasoning_tokens": 600
      },
      "total_tokens": 16655
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185537414_DesignerPlan.json <==
{
  "timestamp": 1784185537414,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10643,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1511,
      "output_tokens_details": {
        "reasoning_tokens": 314
      },
      "total_tokens": 12154
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185643753_DesignerAnalysis.json <==
{
  "timestamp": 1784185643753,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13101,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1628,
      "output_tokens_details": {
        "reasoning_tokens": 912
      },
      "total_tokens": 14729
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185662861_MetaAgentAnalysis.json <==
{
  "timestamp": 1784185662861,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12372,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1094,
      "output_tokens_details": {
        "reasoning_tokens": 530
      },
      "total_tokens": 13466
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185715509_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784185715509,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13697,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3497,
      "output_tokens_details": {
        "reasoning_tokens": 1999
      },
      "total_tokens": 17194
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185728005_PlannerLookup.json <==
{
  "timestamp": 1784185728005,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3221,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 870,
      "output_tokens_details": {
        "reasoning_tokens": 671
      },
      "total_tokens": 4091
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185746088_PlannerRoundSummary.json <==
{
  "timestamp": 1784185746088,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19479,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 968,
      "output_tokens_details": {
        "reasoning_tokens": 192
      },
      "total_tokens": 20447
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784185840839_DesignerPlan.json <==
{
  "timestamp": 1784185840839,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11265,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5812,
      "output_tokens_details": {
        "reasoning_tokens": 4012
      },
      "total_tokens": 17077
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784188896149_DesignerAnalysis.json <==
{
  "timestamp": 1784188896149,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14758,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2067,
      "output_tokens_details": {
        "reasoning_tokens": 1149
      },
      "total_tokens": 16825
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784188955785_DesignerPlan.json <==
{
  "timestamp": 1784188955785,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11887,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4028,
      "output_tokens_details": {
        "reasoning_tokens": 1946
      },
      "total_tokens": 15915
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189097666_DesignerAnalysis.json <==
{
  "timestamp": 1784189097666,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15225,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2074,
      "output_tokens_details": {
        "reasoning_tokens": 1362
      },
      "total_tokens": 17299
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189107989_PlannerLookup.json <==
{
  "timestamp": 1784189107989,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3309,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 709,
      "output_tokens_details": {
        "reasoning_tokens": 492
      },
      "total_tokens": 4018
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189129882_PlannerRoundSummary.json <==
{
  "timestamp": 1784189129882,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19931,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1423,
      "output_tokens_details": {
        "reasoning_tokens": 695
      },
      "total_tokens": 21354
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189168104_DesignerPlan.json <==
{
  "timestamp": 1784189168104,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11589,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3041,
      "output_tokens_details": {
        "reasoning_tokens": 1258
      },
      "total_tokens": 14630
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189632210_DesignerAnalysis.json <==
{
  "timestamp": 1784189632210,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14864,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1927,
      "output_tokens_details": {
        "reasoning_tokens": 1058
      },
      "total_tokens": 16791
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189665454_DesignerPlan.json <==
{
  "timestamp": 1784189665454,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11920,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2860,
      "output_tokens_details": {
        "reasoning_tokens": 678
      },
      "total_tokens": 14780
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189773008_DesignerAnalysis.json <==
{
  "timestamp": 1784189773008,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15358,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1514,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 16872
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189785276_PlannerLookup.json <==
{
  "timestamp": 1784189785276,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3395,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 782,
      "output_tokens_details": {
        "reasoning_tokens": 606
      },
      "total_tokens": 4177
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189807425_PlannerRoundSummary.json <==
{
  "timestamp": 1784189807425,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19469,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1279,
      "output_tokens_details": {
        "reasoning_tokens": 572
      },
      "total_tokens": 20748
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784189861963_DesignerPlan.json <==
{
  "timestamp": 1784189861963,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11550,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3799,
      "output_tokens_details": {
        "reasoning_tokens": 1993
      },
      "total_tokens": 15349
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784191178578_DesignerAnalysis.json <==
{
  "timestamp": 1784191178578,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14925,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1637,
      "output_tokens_details": {
        "reasoning_tokens": 736
      },
      "total_tokens": 16562
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784191230739_DesignerPlan.json <==
{
  "timestamp": 1784191230739,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11504,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3860,
      "output_tokens_details": {
        "reasoning_tokens": 2235
      },
      "total_tokens": 15364
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784191343551_DesignerAnalysis.json <==
{
  "timestamp": 1784191343551,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14390,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1587,
      "output_tokens_details": {
        "reasoning_tokens": 834
      },
      "total_tokens": 15977
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784284883423_PlannerLookup.json <==
{
  "timestamp": 1784284883423,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3460,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 527,
      "output_tokens_details": {
        "reasoning_tokens": 339
      },
      "total_tokens": 3987
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784284907239_PlannerRoundSummary.json <==
{
  "timestamp": 1784284907239,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20232,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1041,
      "output_tokens_details": {
        "reasoning_tokens": 230
      },
      "total_tokens": 21273
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784284964137_DesignerPlan.json <==
{
  "timestamp": 1784284964137,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11769,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4564,
      "output_tokens_details": {
        "reasoning_tokens": 2818
      },
      "total_tokens": 16333
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784291806093_DesignerAnalysis.json <==
{
  "timestamp": 1784291806093,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15290,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1625,
      "output_tokens_details": {
        "reasoning_tokens": 852
      },
      "total_tokens": 16915
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784291873555_DesignerPlan.json <==
{
  "timestamp": 1784291873555,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11933,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4612,
      "output_tokens_details": {
        "reasoning_tokens": 2706
      },
      "total_tokens": 16545
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784291981764_DesignerAnalysis.json <==
{
  "timestamp": 1784291981764,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15095,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 852,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15947
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784291994162_PlannerLookup.json <==
{
  "timestamp": 1784291994162,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3467,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 645,
      "output_tokens_details": {
        "reasoning_tokens": 432
      },
      "total_tokens": 4112
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784292018908_PlannerRoundSummary.json <==
{
  "timestamp": 1784292018908,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19960,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1585,
      "output_tokens_details": {
        "reasoning_tokens": 849
      },
      "total_tokens": 21545
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784292052548_DesignerPlan.json <==
{
  "timestamp": 1784292052548,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11586,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2505,
      "output_tokens_details": {
        "reasoning_tokens": 865
      },
      "total_tokens": 14091
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784298196624_DesignerAnalysis.json <==
{
  "timestamp": 1784298196624,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15001,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1514,
      "output_tokens_details": {
        "reasoning_tokens": 888
      },
      "total_tokens": 16515
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784298238851_DesignerPlan.json <==
{
  "timestamp": 1784298238851,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11886,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2557,
      "output_tokens_details": {
        "reasoning_tokens": 768
      },
      "total_tokens": 14443
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784299101960_DesignerAnalysis.json <==
{
  "timestamp": 1784299101960,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15244,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 784,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 16028
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784299112841_PlannerLookup.json <==
{
  "timestamp": 1784299112841,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3452,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 582,
      "output_tokens_details": {
        "reasoning_tokens": 378
      },
      "total_tokens": 4034
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784299130710_PlannerRoundSummary.json <==
{
  "timestamp": 1784299130710,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19772,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1195,
      "output_tokens_details": {
        "reasoning_tokens": 426
      },
      "total_tokens": 20967
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784299165049_DesignerPlan.json <==
{
  "timestamp": 1784299165049,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11315,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2381,
      "output_tokens_details": {
        "reasoning_tokens": 680
      },
      "total_tokens": 13696
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784299972189_DesignerAnalysis.json <==
{
  "timestamp": 1784299972189,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14586,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 836,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15422
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300018993_DesignerPlan.json <==
{
  "timestamp": 1784300018993,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11821,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3223,
      "output_tokens_details": {
        "reasoning_tokens": 1369
      },
      "total_tokens": 15044
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300174973_DesignerAnalysis.json <==
{
  "timestamp": 1784300174973,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15013,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1623,
      "output_tokens_details": {
        "reasoning_tokens": 785
      },
      "total_tokens": 16636
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300184823_PlannerLookup.json <==
{
  "timestamp": 1784300184823,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3452,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 594,
      "output_tokens_details": {
        "reasoning_tokens": 379
      },
      "total_tokens": 4046
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300209198_PlannerRoundSummary.json <==
{
  "timestamp": 1784300209198,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19990,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1078,
      "output_tokens_details": {
        "reasoning_tokens": 342
      },
      "total_tokens": 21068
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300249982_DesignerPlan.json <==
{
  "timestamp": 1784300249982,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11793,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2655,
      "output_tokens_details": {
        "reasoning_tokens": 898
      },
      "total_tokens": 14448
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300913872_DesignerAnalysis.json <==
{
  "timestamp": 1784300913872,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15124,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1541,
      "output_tokens_details": {
        "reasoning_tokens": 832
      },
      "total_tokens": 16665
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784300955459_DesignerPlan.json <==
{
  "timestamp": 1784300955459,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11584,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2780,
      "output_tokens_details": {
        "reasoning_tokens": 972
      },
      "total_tokens": 14364
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784301094306_DesignerAnalysis.json <==
{
  "timestamp": 1784301094306,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14740,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 925,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15665
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784346302970_PlannerLookup.json <==
{
  "timestamp": 1784346302970,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 447,
      "output_tokens_details": {
        "reasoning_tokens": 254
      },
      "total_tokens": 3910
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784346319686_PlannerRoundSummary.json <==
{
  "timestamp": 1784346319686,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19875,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 930,
      "output_tokens_details": {
        "reasoning_tokens": 209
      },
      "total_tokens": 20805
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784346396365_DesignerPlan.json <==
{
  "timestamp": 1784346396365,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11772,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6120,
      "output_tokens_details": {
        "reasoning_tokens": 4199
      },
      "total_tokens": 17892
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784347265683_DesignerAnalysis.json <==
{
  "timestamp": 1784347265683,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15262,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1500,
      "output_tokens_details": {
        "reasoning_tokens": 636
      },
      "total_tokens": 16762
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784347324089_DesignerPlan.json <==
{
  "timestamp": 1784347324089,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11500,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4726,
      "output_tokens_details": {
        "reasoning_tokens": 2930
      },
      "total_tokens": 16226
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784347466999_DesignerAnalysis.json <==
{
  "timestamp": 1784347466999,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14634,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2036,
      "output_tokens_details": {
        "reasoning_tokens": 1365
      },
      "total_tokens": 16670
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784347475244_PlannerLookup.json <==
{
  "timestamp": 1784347475244,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 518,
      "output_tokens_details": {
        "reasoning_tokens": 284
      },
      "total_tokens": 3977
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784347495017_PlannerRoundSummary.json <==
{
  "timestamp": 1784347495017,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19987,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1090,
      "output_tokens_details": {
        "reasoning_tokens": 388
      },
      "total_tokens": 21077
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784347534587_DesignerPlan.json <==
{
  "timestamp": 1784347534587,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11968,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3536,
      "output_tokens_details": {
        "reasoning_tokens": 1705
      },
      "total_tokens": 15504
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348159218_DesignerAnalysis.json <==
{
  "timestamp": 1784348159218,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15368,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1271,
      "output_tokens_details": {
        "reasoning_tokens": 614
      },
      "total_tokens": 16639
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348186014_DesignerPlan.json <==
{
  "timestamp": 1784348186014,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11391,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2538,
      "output_tokens_details": {
        "reasoning_tokens": 694
      },
      "total_tokens": 13929
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348281418_DesignerAnalysis.json <==
{
  "timestamp": 1784348281418,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14492,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2225,
      "output_tokens_details": {
        "reasoning_tokens": 1419
      },
      "total_tokens": 16717
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348290078_PlannerLookup.json <==
{
  "timestamp": 1784348290078,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3458,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 500,
      "output_tokens_details": {
        "reasoning_tokens": 328
      },
      "total_tokens": 3958
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348310616_PlannerRoundSummary.json <==
{
  "timestamp": 1784348310616,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19846,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1308,
      "output_tokens_details": {
        "reasoning_tokens": 504
      },
      "total_tokens": 21154
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348336063_DesignerPlan.json <==
{
  "timestamp": 1784348336063,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11847,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2409,
      "output_tokens_details": {
        "reasoning_tokens": 611
      },
      "total_tokens": 14256
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348472621_DesignerAnalysis.json <==
{
  "timestamp": 1784348472621,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14983,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2045,
      "output_tokens_details": {
        "reasoning_tokens": 1163
      },
      "total_tokens": 17028
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784348501476_DesignerPlan.json <==
{
  "timestamp": 1784348501476,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11462,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2536,
      "output_tokens_details": {
        "reasoning_tokens": 806
      },
      "total_tokens": 13998
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349479201_DesignerAnalysis.json <==
{
  "timestamp": 1784349479201,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14761,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1045,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15806
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349507715_MetaAgentAnalysis.json <==
{
  "timestamp": 1784349507715,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15874,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1668,
      "output_tokens_details": {
        "reasoning_tokens": 1028
      },
      "total_tokens": 17542
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349540551_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784349540551,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 16055,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2714,
      "output_tokens_details": {
        "reasoning_tokens": 1183
      },
      "total_tokens": 18769
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349546976_PlannerLookup.json <==
{
  "timestamp": 1784349546976,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3450,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 385,
      "output_tokens_details": {
        "reasoning_tokens": 182
      },
      "total_tokens": 3835
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349564078_PlannerRoundSummary.json <==
{
  "timestamp": 1784349564078,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19809,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 870,
      "output_tokens_details": {
        "reasoning_tokens": 135
      },
      "total_tokens": 20679
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349594042_DesignerPlan.json <==
{
  "timestamp": 1784349594042,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11428,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2752,
      "output_tokens_details": {
        "reasoning_tokens": 1005
      },
      "total_tokens": 14180
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349745588_DesignerAnalysis.json <==
{
  "timestamp": 1784349745588,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14514,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2259,
      "output_tokens_details": {
        "reasoning_tokens": 1573
      },
      "total_tokens": 16773
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784349774544_DesignerPlan.json <==
{
  "timestamp": 1784349774544,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11870,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2482,
      "output_tokens_details": {
        "reasoning_tokens": 742
      },
      "total_tokens": 14352
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784350525465_DesignerAnalysis.json <==
{
  "timestamp": 1784350525465,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15179,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1051,
      "output_tokens_details": {
        "reasoning_tokens": 347
      },
      "total_tokens": 16230
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784350533656_PlannerLookup.json <==
{
  "timestamp": 1784350533656,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 534,
      "output_tokens_details": {
        "reasoning_tokens": 330
      },
      "total_tokens": 3993
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784350551120_PlannerRoundSummary.json <==
{
  "timestamp": 1784350551120,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19825,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1119,
      "output_tokens_details": {
        "reasoning_tokens": 360
      },
      "total_tokens": 20944
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784350586794_DesignerPlan.json <==
{
  "timestamp": 1784350586794,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11440,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3069,
      "output_tokens_details": {
        "reasoning_tokens": 1302
      },
      "total_tokens": 14509
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784351411210_DesignerAnalysis.json <==
{
  "timestamp": 1784351411210,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14776,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2152,
      "output_tokens_details": {
        "reasoning_tokens": 1490
      },
      "total_tokens": 16928
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784351443806_DesignerPlan.json <==
{
  "timestamp": 1784351443806,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11872,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2780,
      "output_tokens_details": {
        "reasoning_tokens": 1034
      },
      "total_tokens": 14652
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784351541611_DesignerAnalysis.json <==
{
  "timestamp": 1784351541611,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14879,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1984,
      "output_tokens_details": {
        "reasoning_tokens": 1247
      },
      "total_tokens": 16863
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784484804892_PlannerLookup.json <==
{
  "timestamp": 1784484804892,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3467,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 426,
      "output_tokens_details": {
        "reasoning_tokens": 260
      },
      "total_tokens": 3893
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784484824230_PlannerRoundSummary.json <==
{
  "timestamp": 1784484824230,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20200,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1265,
      "output_tokens_details": {
        "reasoning_tokens": 504
      },
      "total_tokens": 21465
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784484865655_DesignerPlan.json <==
{
  "timestamp": 1784484865655,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11882,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3703,
      "output_tokens_details": {
        "reasoning_tokens": 1818
      },
      "total_tokens": 15585
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784485624808_DesignerAnalysis.json <==
{
  "timestamp": 1784485624808,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15418,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1506,
      "output_tokens_details": {
        "reasoning_tokens": 967
      },
      "total_tokens": 16924
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784485669843_DesignerPlan.json <==
{
  "timestamp": 1784485669843,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11886,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3646,
      "output_tokens_details": {
        "reasoning_tokens": 1752
      },
      "total_tokens": 15532
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784485816478_DesignerAnalysis.json <==
{
  "timestamp": 1784485816478,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15118,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1357,
      "output_tokens_details": {
        "reasoning_tokens": 598
      },
      "total_tokens": 16475
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784485826185_PlannerLookup.json <==
{
  "timestamp": 1784485826185,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3456,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 522,
      "output_tokens_details": {
        "reasoning_tokens": 335
      },
      "total_tokens": 3978
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784485846540_PlannerRoundSummary.json <==
{
  "timestamp": 1784485846540,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20171,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1203,
      "output_tokens_details": {
        "reasoning_tokens": 362
      },
      "total_tokens": 21374
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784485904669_DesignerPlan.json <==
{
  "timestamp": 1784485904669,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11761,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4622,
      "output_tokens_details": {
        "reasoning_tokens": 2940
      },
      "total_tokens": 16383
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784486043556_DesignerAnalysis.json <==
{
  "timestamp": 1784486043556,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14782,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1573,
      "output_tokens_details": {
        "reasoning_tokens": 819
      },
      "total_tokens": 16355
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784486068433_DesignerPlan.json <==
{
  "timestamp": 1784486068433,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11925,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2327,
      "output_tokens_details": {
        "reasoning_tokens": 589
      },
      "total_tokens": 14252
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784486794727_DesignerAnalysis.json <==
{
  "timestamp": 1784486794727,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15232,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1361,
      "output_tokens_details": {
        "reasoning_tokens": 663
      },
      "total_tokens": 16593
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784486809449_PlannerLookup.json <==
{
  "timestamp": 1784486809449,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 778,
      "output_tokens_details": {
        "reasoning_tokens": 581
      },
      "total_tokens": 4237
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784486829227_PlannerRoundSummary.json <==
{
  "timestamp": 1784486829227,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20142,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1249,
      "output_tokens_details": {
        "reasoning_tokens": 550
      },
      "total_tokens": 21391
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784486903117_DesignerPlan.json <==
{
  "timestamp": 1784486903117,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11749,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5412,
      "output_tokens_details": {
        "reasoning_tokens": 3598
      },
      "total_tokens": 17161
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784487043490_DesignerAnalysis.json <==
{
  "timestamp": 1784487043490,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14902,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1882,
      "output_tokens_details": {
        "reasoning_tokens": 1177
      },
      "total_tokens": 16784
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784487070923_DesignerPlan.json <==
{
  "timestamp": 1784487070923,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11823,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2366,
      "output_tokens_details": {
        "reasoning_tokens": 647
      },
      "total_tokens": 14189
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784488132331_DesignerAnalysis.json <==
{
  "timestamp": 1784488132331,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15111,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1250,
      "output_tokens_details": {
        "reasoning_tokens": 535
      },
      "total_tokens": 16361
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784488142170_PlannerLookup.json <==
{
  "timestamp": 1784488142170,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3456,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 605,
      "output_tokens_details": {
        "reasoning_tokens": 432
      },
      "total_tokens": 4061
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784488159729_PlannerRoundSummary.json <==
{
  "timestamp": 1784488159729,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20237,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1093,
      "output_tokens_details": {
        "reasoning_tokens": 408
      },
      "total_tokens": 21330
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784488200562_DesignerPlan.json <==
{
  "timestamp": 1784488200562,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11724,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3283,
      "output_tokens_details": {
        "reasoning_tokens": 1360
      },
      "total_tokens": 15007
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784489126816_DesignerAnalysis.json <==
{
  "timestamp": 1784489126816,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15215,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 826,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 16041
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784489148732_DesignerPlan.json <==
{
  "timestamp": 1784489148732,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11953,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2016,
      "output_tokens_details": {
        "reasoning_tokens": 390
      },
      "total_tokens": 13969
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784489789324_DesignerAnalysis.json <==
{
  "timestamp": 1784489789324,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15148,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 825,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 15973
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784515720291_PlannerLookup.json <==
{
  "timestamp": 1784515720291,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 588,
      "output_tokens_details": {
        "reasoning_tokens": 415
      },
      "total_tokens": 4051
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784515737178_PlannerRoundSummary.json <==
{
  "timestamp": 1784515737178,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20123,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 975,
      "output_tokens_details": {
        "reasoning_tokens": 261
      },
      "total_tokens": 21098
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784515760111_DesignerPlan.json <==
{
  "timestamp": 1784515760111,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11819,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2335,
      "output_tokens_details": {
        "reasoning_tokens": 541
      },
      "total_tokens": 14154
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784516643649_DesignerAnalysis.json <==
{
  "timestamp": 1784516643649,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15182,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1467,
      "output_tokens_details": {
        "reasoning_tokens": 702
      },
      "total_tokens": 16649
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784516678818_DesignerPlan.json <==
{
  "timestamp": 1784516678818,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11908,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2734,
      "output_tokens_details": {
        "reasoning_tokens": 990
      },
      "total_tokens": 14642
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784517536503_DesignerAnalysis.json <==
{
  "timestamp": 1784517536503,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15221,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1525,
      "output_tokens_details": {
        "reasoning_tokens": 790
      },
      "total_tokens": 16746
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784517545065_PlannerLookup.json <==
{
  "timestamp": 1784517545065,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3465,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 508,
      "output_tokens_details": {
        "reasoning_tokens": 319
      },
      "total_tokens": 3973
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784517560630_PlannerRoundSummary.json <==
{
  "timestamp": 1784517560630,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20178,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1016,
      "output_tokens_details": {
        "reasoning_tokens": 282
      },
      "total_tokens": 21194
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784517596437_DesignerPlan.json <==
{
  "timestamp": 1784517596437,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11734,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3183,
      "output_tokens_details": {
        "reasoning_tokens": 1340
      },
      "total_tokens": 14917
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784517708201_DesignerAnalysis.json <==
{
  "timestamp": 1784517708201,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14834,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1998,
      "output_tokens_details": {
        "reasoning_tokens": 1180
      },
      "total_tokens": 16832
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784517737942_DesignerPlan.json <==
{
  "timestamp": 1784517737942,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11898,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2579,
      "output_tokens_details": {
        "reasoning_tokens": 787
      },
      "total_tokens": 14477
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784518491743_DesignerAnalysis.json <==
{
  "timestamp": 1784518491743,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15269,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1387,
      "output_tokens_details": {
        "reasoning_tokens": 729
      },
      "total_tokens": 16656
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784518499998_PlannerLookup.json <==
{
  "timestamp": 1784518499998,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3468,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 479,
      "output_tokens_details": {
        "reasoning_tokens": 288
      },
      "total_tokens": 3947
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784518521733_PlannerRoundSummary.json <==
{
  "timestamp": 1784518521733,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20154,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1365,
      "output_tokens_details": {
        "reasoning_tokens": 532
      },
      "total_tokens": 21519
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784518549532_DesignerPlan.json <==
{
  "timestamp": 1784518549532,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11877,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2595,
      "output_tokens_details": {
        "reasoning_tokens": 628
      },
      "total_tokens": 14472
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784519011407_DesignerAnalysis.json <==
{
  "timestamp": 1784519011407,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15414,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2367,
      "output_tokens_details": {
        "reasoning_tokens": 1489
      },
      "total_tokens": 17781
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784519039616_DesignerPlan.json <==
{
  "timestamp": 1784519039616,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11791,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2582,
      "output_tokens_details": {
        "reasoning_tokens": 682
      },
      "total_tokens": 14373
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784519859771_DesignerAnalysis.json <==
{
  "timestamp": 1784519859771,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15260,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1545,
      "output_tokens_details": {
        "reasoning_tokens": 886
      },
      "total_tokens": 16805
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784519878185_PlannerLookup.json <==
{
  "timestamp": 1784519878185,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3465,
      "input_tokens_details": {
        "cached_tokens": 3328,
        "cache_write_tokens": 0
      },
      "output_tokens": 520,
      "output_tokens_details": {
        "reasoning_tokens": 329
      },
      "total_tokens": 3985
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784519894715_PlannerRoundSummary.json <==
{
  "timestamp": 1784519894715,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20292,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1076,
      "output_tokens_details": {
        "reasoning_tokens": 361
      },
      "total_tokens": 21368
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784519921394_DesignerPlan.json <==
{
  "timestamp": 1784519921394,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11798,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2529,
      "output_tokens_details": {
        "reasoning_tokens": 720
      },
      "total_tokens": 14327
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784527931079_DesignerAnalysis.json <==
{
  "timestamp": 1784527931079,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15466,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1725,
      "output_tokens_details": {
        "reasoning_tokens": 798
      },
      "total_tokens": 17191
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784527953743_DesignerPlan.json <==
{
  "timestamp": 1784527953743,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11987,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2182,
      "output_tokens_details": {
        "reasoning_tokens": 441
      },
      "total_tokens": 14169
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528100948_DesignerAnalysis.json <==
{
  "timestamp": 1784528100948,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15066,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1841,
      "output_tokens_details": {
        "reasoning_tokens": 1034
      },
      "total_tokens": 16907
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528134219_MetaAgentAnalysis.json <==
{
  "timestamp": 1784528134219,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19156,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1804,
      "output_tokens_details": {
        "reasoning_tokens": 1126
      },
      "total_tokens": 20960
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528164924_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784528164924,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 18226,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2366,
      "output_tokens_details": {
        "reasoning_tokens": 668
      },
      "total_tokens": 20592
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528177745_PlannerLookup.json <==
{
  "timestamp": 1784528177745,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3458,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 577,
      "output_tokens_details": {
        "reasoning_tokens": 379
      },
      "total_tokens": 4035
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528200373_PlannerRoundSummary.json <==
{
  "timestamp": 1784528200373,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20467,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1302,
      "output_tokens_details": {
        "reasoning_tokens": 560
      },
      "total_tokens": 21769
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528262590_DesignerPlan.json <==
{
  "timestamp": 1784528262590,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12080,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4932,
      "output_tokens_details": {
        "reasoning_tokens": 3013
      },
      "total_tokens": 17012
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528351710_DesignerAnalysis.json <==
{
  "timestamp": 1784528351710,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15256,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1642,
      "output_tokens_details": {
        "reasoning_tokens": 847
      },
      "total_tokens": 16898
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528409157_DesignerPlan.json <==
{
  "timestamp": 1784528409157,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11945,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4549,
      "output_tokens_details": {
        "reasoning_tokens": 2662
      },
      "total_tokens": 16494
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784528499748_DesignerAnalysis.json <==
{
  "timestamp": 1784528499748,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15088,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1858,
      "output_tokens_details": {
        "reasoning_tokens": 952
      },
      "total_tokens": 16946
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784540876359_PlannerLookup.json <==
{
  "timestamp": 1784540876359,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3483,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 657,
      "output_tokens_details": {
        "reasoning_tokens": 473
      },
      "total_tokens": 4140
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784540899288_PlannerRoundSummary.json <==
{
  "timestamp": 1784540899288,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20208,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1227,
      "output_tokens_details": {
        "reasoning_tokens": 477
      },
      "total_tokens": 21435
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784540943342_DesignerPlan.json <==
{
  "timestamp": 1784540943342,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12072,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3497,
      "output_tokens_details": {
        "reasoning_tokens": 1555
      },
      "total_tokens": 15569
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541045587_DesignerAnalysis.json <==
{
  "timestamp": 1784541045587,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15271,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1588,
      "output_tokens_details": {
        "reasoning_tokens": 767
      },
      "total_tokens": 16859
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541079572_DesignerPlan.json <==
{
  "timestamp": 1784541079572,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11684,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2747,
      "output_tokens_details": {
        "reasoning_tokens": 937
      },
      "total_tokens": 14431
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541177501_DesignerAnalysis.json <==
{
  "timestamp": 1784541177501,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14750,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2037,
      "output_tokens_details": {
        "reasoning_tokens": 1328
      },
      "total_tokens": 16787
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541199650_PlannerLookup.json <==
{
  "timestamp": 1784541199650,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3472,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1071,
      "output_tokens_details": {
        "reasoning_tokens": 892
      },
      "total_tokens": 4543
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541225845_PlannerRoundSummary.json <==
{
  "timestamp": 1784541225845,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20264,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1435,
      "output_tokens_details": {
        "reasoning_tokens": 608
      },
      "total_tokens": 21699
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541318270_DesignerPlan.json <==
{
  "timestamp": 1784541318270,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12118,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6111,
      "output_tokens_details": {
        "reasoning_tokens": 4242
      },
      "total_tokens": 18229
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541853511_DesignerAnalysis.json <==
{
  "timestamp": 1784541853511,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15557,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1968,
      "output_tokens_details": {
        "reasoning_tokens": 1149
      },
      "total_tokens": 17525
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784541912383_DesignerPlan.json <==
{
  "timestamp": 1784541912383,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11665,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4360,
      "output_tokens_details": {
        "reasoning_tokens": 2479
      },
      "total_tokens": 16025
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542046022_DesignerAnalysis.json <==
{
  "timestamp": 1784542046022,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14884,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1862,
      "output_tokens_details": {
        "reasoning_tokens": 982
      },
      "total_tokens": 16746
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542062248_PlannerLookup.json <==
{
  "timestamp": 1784542062248,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3475,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 795,
      "output_tokens_details": {
        "reasoning_tokens": 638
      },
      "total_tokens": 4270
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542084804_PlannerRoundSummary.json <==
{
  "timestamp": 1784542084804,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20287,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1216,
      "output_tokens_details": {
        "reasoning_tokens": 459
      },
      "total_tokens": 21503
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542151968_DesignerPlan.json <==
{
  "timestamp": 1784542151968,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12084,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5153,
      "output_tokens_details": {
        "reasoning_tokens": 3197
      },
      "total_tokens": 17237
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542255022_DesignerAnalysis.json <==
{
  "timestamp": 1784542255022,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15297,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2021,
      "output_tokens_details": {
        "reasoning_tokens": 1210
      },
      "total_tokens": 17318
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542286819_DesignerPlan.json <==
{
  "timestamp": 1784542286819,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11787,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2212,
      "output_tokens_details": {
        "reasoning_tokens": 1048
      },
      "total_tokens": 13999
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542429746_DesignerAnalysis.json <==
{
  "timestamp": 1784542429746,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14289,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1351,
      "output_tokens_details": {
        "reasoning_tokens": 653
      },
      "total_tokens": 15640
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542444684_PlannerLookup.json <==
{
  "timestamp": 1784542444684,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3469,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 893,
      "output_tokens_details": {
        "reasoning_tokens": 721
      },
      "total_tokens": 4362
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542470335_PlannerRoundSummary.json <==
{
  "timestamp": 1784542470335,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19588,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1461,
      "output_tokens_details": {
        "reasoning_tokens": 741
      },
      "total_tokens": 21049
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784542538554_DesignerPlan.json <==
{
  "timestamp": 1784542538554,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12051,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5130,
      "output_tokens_details": {
        "reasoning_tokens": 3261
      },
      "total_tokens": 17181
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784550634446_DesignerAnalysis.json <==
{
  "timestamp": 1784550634446,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15779,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1467,
      "output_tokens_details": {
        "reasoning_tokens": 750
      },
      "total_tokens": 17246
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784550677719_DesignerPlan.json <==
{
  "timestamp": 1784550677719,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10204,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2629,
      "output_tokens_details": {
        "reasoning_tokens": 1170
      },
      "total_tokens": 12833
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784550774341_DesignerAnalysis.json <==
{
  "timestamp": 1784550774341,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12924,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1868,
      "output_tokens_details": {
        "reasoning_tokens": 1086
      },
      "total_tokens": 14792
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784588858485_PlannerLookup.json <==
{
  "timestamp": 1784588858485,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3468,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 669,
      "output_tokens_details": {
        "reasoning_tokens": 458
      },
      "total_tokens": 4137
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784588886455_PlannerRoundSummary.json <==
{
  "timestamp": 1784588886455,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20573,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1620,
      "output_tokens_details": {
        "reasoning_tokens": 898
      },
      "total_tokens": 22193
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784588949776_DesignerPlan.json <==
{
  "timestamp": 1784588949776,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12304,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4540,
      "output_tokens_details": {
        "reasoning_tokens": 2701
      },
      "total_tokens": 16844
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589050142_DesignerAnalysis.json <==
{
  "timestamp": 1784589050142,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15401,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2086,
      "output_tokens_details": {
        "reasoning_tokens": 1285
      },
      "total_tokens": 17487
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589080828_DesignerPlan.json <==
{
  "timestamp": 1784589080828,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11779,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2767,
      "output_tokens_details": {
        "reasoning_tokens": 865
      },
      "total_tokens": 14546
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589166621_DesignerAnalysis.json <==
{
  "timestamp": 1784589166621,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14938,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1309,
      "output_tokens_details": {
        "reasoning_tokens": 499
      },
      "total_tokens": 16247
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589176250_PlannerLookup.json <==
{
  "timestamp": 1784589176250,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3473,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 504,
      "output_tokens_details": {
        "reasoning_tokens": 298
      },
      "total_tokens": 3977
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589213450_PlannerRoundSummary.json <==
{
  "timestamp": 1784589213450,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20623,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2017,
      "output_tokens_details": {
        "reasoning_tokens": 1137
      },
      "total_tokens": 22640
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589280840_DesignerPlan.json <==
{
  "timestamp": 1784589280840,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12409,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5409,
      "output_tokens_details": {
        "reasoning_tokens": 3491
      },
      "total_tokens": 17818
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589783949_DesignerAnalysis.json <==
{
  "timestamp": 1784589783949,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15897,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1879,
      "output_tokens_details": {
        "reasoning_tokens": 1183
      },
      "total_tokens": 17776
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784589827366_DesignerPlan.json <==
{
  "timestamp": 1784589827366,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9258,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3161,
      "output_tokens_details": {
        "reasoning_tokens": 1322
      },
      "total_tokens": 12419
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784590603366_DesignerAnalysis.json <==
{
  "timestamp": 1784590603366,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12667,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1675,
      "output_tokens_details": {
        "reasoning_tokens": 933
      },
      "total_tokens": 14342
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784590615030_PlannerLookup.json <==
{
  "timestamp": 1784590615030,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3473,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 626,
      "output_tokens_details": {
        "reasoning_tokens": 438
      },
      "total_tokens": 4099
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784590634510_PlannerRoundSummary.json <==
{
  "timestamp": 1784590634510,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20119,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1034,
      "output_tokens_details": {
        "reasoning_tokens": 283
      },
      "total_tokens": 21153
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784590695474_DesignerPlan.json <==
{
  "timestamp": 1784590695474,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11965,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4654,
      "output_tokens_details": {
        "reasoning_tokens": 2696
      },
      "total_tokens": 16619
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784590789990_DesignerAnalysis.json <==
{
  "timestamp": 1784590789990,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15180,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1537,
      "output_tokens_details": {
        "reasoning_tokens": 918
      },
      "total_tokens": 16717
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784590850494_DesignerPlan.json <==
{
  "timestamp": 1784590850494,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11810,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4056,
      "output_tokens_details": {
        "reasoning_tokens": 2245
      },
      "total_tokens": 15866
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591012259_DesignerAnalysis.json <==
{
  "timestamp": 1784591012259,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14959,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1996,
      "output_tokens_details": {
        "reasoning_tokens": 1202
      },
      "total_tokens": 16955
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591026876_PlannerLookup.json <==
{
  "timestamp": 1784591026876,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 723,
      "output_tokens_details": {
        "reasoning_tokens": 555
      },
      "total_tokens": 4186
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591048368_PlannerRoundSummary.json <==
{
  "timestamp": 1784591048368,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20544,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1220,
      "output_tokens_details": {
        "reasoning_tokens": 497
      },
      "total_tokens": 21764
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591105693_DesignerPlan.json <==
{
  "timestamp": 1784591105693,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11981,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3623,
      "output_tokens_details": {
        "reasoning_tokens": 1785
      },
      "total_tokens": 15604
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591207676_DesignerAnalysis.json <==
{
  "timestamp": 1784591207676,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15076,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2123,
      "output_tokens_details": {
        "reasoning_tokens": 1413
      },
      "total_tokens": 17199
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591238437_DesignerPlan.json <==
{
  "timestamp": 1784591238437,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9307,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2424,
      "output_tokens_details": {
        "reasoning_tokens": 731
      },
      "total_tokens": 11731
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591785699_DesignerAnalysis.json <==
{
  "timestamp": 1784591785699,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12569,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 779,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13348
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591804867_PlannerLookup.json <==
{
  "timestamp": 1784591804867,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3468,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 939,
      "output_tokens_details": {
        "reasoning_tokens": 768
      },
      "total_tokens": 4407
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591832653_PlannerRoundSummary.json <==
{
  "timestamp": 1784591832653,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20339,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1657,
      "output_tokens_details": {
        "reasoning_tokens": 895
      },
      "total_tokens": 21996
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591877702_DesignerPlan.json <==
{
  "timestamp": 1784591877702,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11963,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3502,
      "output_tokens_details": {
        "reasoning_tokens": 1542
      },
      "total_tokens": 15465
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784591982834_DesignerAnalysis.json <==
{
  "timestamp": 1784591982834,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15180,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1845,
      "output_tokens_details": {
        "reasoning_tokens": 1006
      },
      "total_tokens": 17025
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784592032144_DesignerPlan.json <==
{
  "timestamp": 1784592032144,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9318,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3845,
      "output_tokens_details": {
        "reasoning_tokens": 1964
      },
      "total_tokens": 13163
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784592696631_DesignerAnalysis.json <==
{
  "timestamp": 1784592696631,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12768,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2439,
      "output_tokens_details": {
        "reasoning_tokens": 1762
      },
      "total_tokens": 15207
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784611081851_MetaAgentAnalysis.json <==
{
  "timestamp": 1784611081851,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 19605,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1828,
      "output_tokens_details": {
        "reasoning_tokens": 1088
      },
      "total_tokens": 21433
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784611111463_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784611111463,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 18642,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2182,
      "output_tokens_details": {
        "reasoning_tokens": 666
      },
      "total_tokens": 20824
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784611122858_PlannerLookup.json <==
{
  "timestamp": 1784611122858,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3485,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 577,
      "output_tokens_details": {
        "reasoning_tokens": 367
      },
      "total_tokens": 4062
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784611144922_PlannerRoundSummary.json <==
{
  "timestamp": 1784611144922,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20274,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1079,
      "output_tokens_details": {
        "reasoning_tokens": 347
      },
      "total_tokens": 21353
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784611185258_DesignerPlan.json <==
{
  "timestamp": 1784611185258,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11998,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2864,
      "output_tokens_details": {
        "reasoning_tokens": 938
      },
      "total_tokens": 14862
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784618841772_DesignerAnalysis.json <==
{
  "timestamp": 1784618841772,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15783,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1746,
      "output_tokens_details": {
        "reasoning_tokens": 986
      },
      "total_tokens": 17529
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784618887222_DesignerPlan.json <==
{
  "timestamp": 1784618887222,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11980,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3217,
      "output_tokens_details": {
        "reasoning_tokens": 1576
      },
      "total_tokens": 15197
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784619077842_DesignerAnalysis.json <==
{
  "timestamp": 1784619077842,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14965,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2660,
      "output_tokens_details": {
        "reasoning_tokens": 1862
      },
      "total_tokens": 17625
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784619098376_PlannerLookup.json <==
{
  "timestamp": 1784619098376,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3489,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 998,
      "output_tokens_details": {
        "reasoning_tokens": 819
      },
      "total_tokens": 4487
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784619125416_PlannerRoundSummary.json <==
{
  "timestamp": 1784619125416,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20604,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1224,
      "output_tokens_details": {
        "reasoning_tokens": 450
      },
      "total_tokens": 21828
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784619160533_DesignerPlan.json <==
{
  "timestamp": 1784619160533,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12210,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2625,
      "output_tokens_details": {
        "reasoning_tokens": 783
      },
      "total_tokens": 14835
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784619276641_DesignerAnalysis.json <==
{
  "timestamp": 1784619276641,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15309,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2822,
      "output_tokens_details": {
        "reasoning_tokens": 2086
      },
      "total_tokens": 18131
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784619360891_DesignerPlan.json <==
{
  "timestamp": 1784619360891,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12134,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5728,
      "output_tokens_details": {
        "reasoning_tokens": 3882
      },
      "total_tokens": 17862
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620154826_DesignerAnalysis.json <==
{
  "timestamp": 1784620154826,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15549,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 996,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 16545
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620171917_PlannerLookup.json <==
{
  "timestamp": 1784620171917,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3479,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 925,
      "output_tokens_details": {
        "reasoning_tokens": 757
      },
      "total_tokens": 4404
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620210790_PlannerRoundSummary.json <==
{
  "timestamp": 1784620210790,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20250,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1522,
      "output_tokens_details": {
        "reasoning_tokens": 739
      },
      "total_tokens": 21772
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620245998_DesignerPlan.json <==
{
  "timestamp": 1784620245998,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12016,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2951,
      "output_tokens_details": {
        "reasoning_tokens": 969
      },
      "total_tokens": 14967
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620722027_DesignerAnalysis.json <==
{
  "timestamp": 1784620722027,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15567,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1279,
      "output_tokens_details": {
        "reasoning_tokens": 609
      },
      "total_tokens": 16846
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620770230_DesignerPlan.json <==
{
  "timestamp": 1784620770230,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11976,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3301,
      "output_tokens_details": {
        "reasoning_tokens": 2139
      },
      "total_tokens": 15277
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620928742_DesignerAnalysis.json <==
{
  "timestamp": 1784620928742,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14477,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1584,
      "output_tokens_details": {
        "reasoning_tokens": 877
      },
      "total_tokens": 16061
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620940342_PlannerLookup.json <==
{
  "timestamp": 1784620940342,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3464,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 529,
      "output_tokens_details": {
        "reasoning_tokens": 353
      },
      "total_tokens": 3993
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784620963517_PlannerRoundSummary.json <==
{
  "timestamp": 1784620963517,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20399,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1009,
      "output_tokens_details": {
        "reasoning_tokens": 306
      },
      "total_tokens": 21408
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784621026043_DesignerPlan.json <==
{
  "timestamp": 1784621026043,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11981,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4144,
      "output_tokens_details": {
        "reasoning_tokens": 2137
      },
      "total_tokens": 16125
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784621474959_DesignerAnalysis.json <==
{
  "timestamp": 1784621474959,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15558,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1932,
      "output_tokens_details": {
        "reasoning_tokens": 1059
      },
      "total_tokens": 17490
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784621517548_DesignerPlan.json <==
{
  "timestamp": 1784621517548,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11714,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2692,
      "output_tokens_details": {
        "reasoning_tokens": 1453
      },
      "total_tokens": 14406
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784621642093_DesignerAnalysis.json <==
{
  "timestamp": 1784621642093,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14209,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2141,
      "output_tokens_details": {
        "reasoning_tokens": 1416
      },
      "total_tokens": 16350
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784800064527_PlannerLookup.json <==
{
  "timestamp": 1784800064527,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3476,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1108,
      "output_tokens_details": {
        "reasoning_tokens": 938
      },
      "total_tokens": 4584
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784800088764_PlannerRoundSummary.json <==
{
  "timestamp": 1784800088764,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20466,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1266,
      "output_tokens_details": {
        "reasoning_tokens": 416
      },
      "total_tokens": 21732
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784800177831_DesignerPlan.json <==
{
  "timestamp": 1784800177831,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12542,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5699,
      "output_tokens_details": {
        "reasoning_tokens": 3688
      },
      "total_tokens": 18241
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784806971554_DesignerAnalysis.json <==
{
  "timestamp": 1784806971554,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16412,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1478,
      "output_tokens_details": {
        "reasoning_tokens": 742
      },
      "total_tokens": 17890
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807016168_DesignerPlan.json <==
{
  "timestamp": 1784807016168,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11568,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3287,
      "output_tokens_details": {
        "reasoning_tokens": 1339
      },
      "total_tokens": 14855
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807160601_DesignerAnalysis.json <==
{
  "timestamp": 1784807160601,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14854,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1610,
      "output_tokens_details": {
        "reasoning_tokens": 874
      },
      "total_tokens": 16464
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807173922_PlannerLookup.json <==
{
  "timestamp": 1784807173922,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3479,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 749,
      "output_tokens_details": {
        "reasoning_tokens": 575
      },
      "total_tokens": 4228
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807286189_PlannerRoundSummary.json <==
{
  "timestamp": 1784807286189,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20027,
      "input_tokens_details": {
        "cached_tokens": 19840,
        "cache_write_tokens": 0
      },
      "output_tokens": 1353,
      "output_tokens_details": {
        "reasoning_tokens": 513
      },
      "total_tokens": 21380
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807348419_DesignerPlan.json <==
{
  "timestamp": 1784807348419,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12815,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3570,
      "output_tokens_details": {
        "reasoning_tokens": 1736
      },
      "total_tokens": 16385
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807798949_DesignerAnalysis.json <==
{
  "timestamp": 1784807798949,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16219,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2028,
      "output_tokens_details": {
        "reasoning_tokens": 1247
      },
      "total_tokens": 18247
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784807840606_DesignerPlan.json <==
{
  "timestamp": 1784807840606,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11160,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3038,
      "output_tokens_details": {
        "reasoning_tokens": 1054
      },
      "total_tokens": 14198
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784813083307_DesignerAnalysis.json <==
{
  "timestamp": 1784813083307,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15003,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1875,
      "output_tokens_details": {
        "reasoning_tokens": 1077
      },
      "total_tokens": 16878
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784813095535_PlannerLookup.json <==
{
  "timestamp": 1784813095535,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3474,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 543,
      "output_tokens_details": {
        "reasoning_tokens": 362
      },
      "total_tokens": 4017
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784813123217_PlannerRoundSummary.json <==
{
  "timestamp": 1784813123217,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20797,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1077,
      "output_tokens_details": {
        "reasoning_tokens": 288
      },
      "total_tokens": 21874
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784813196899_DesignerPlan.json <==
{
  "timestamp": 1784813196899,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12552,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4529,
      "output_tokens_details": {
        "reasoning_tokens": 2423
      },
      "total_tokens": 17081
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784813339560_DesignerAnalysis.json <==
{
  "timestamp": 1784813339560,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15997,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2940,
      "output_tokens_details": {
        "reasoning_tokens": 2162
      },
      "total_tokens": 18937
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784813395975_DesignerPlan.json <==
{
  "timestamp": 1784813395975,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12132,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3103,
      "output_tokens_details": {
        "reasoning_tokens": 1031
      },
      "total_tokens": 15235
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819259422_DesignerAnalysis.json <==
{
  "timestamp": 1784819259422,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16063,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3301,
      "output_tokens_details": {
        "reasoning_tokens": 2518
      },
      "total_tokens": 19364
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819272033_PlannerLookup.json <==
{
  "timestamp": 1784819272033,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3477,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 561,
      "output_tokens_details": {
        "reasoning_tokens": 375
      },
      "total_tokens": 4038
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819298894_PlannerRoundSummary.json <==
{
  "timestamp": 1784819298894,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21676,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1340,
      "output_tokens_details": {
        "reasoning_tokens": 573
      },
      "total_tokens": 23016
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819351864_DesignerPlan.json <==
{
  "timestamp": 1784819351864,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12650,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3370,
      "output_tokens_details": {
        "reasoning_tokens": 1165
      },
      "total_tokens": 16020
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819488865_DesignerAnalysis.json <==
{
  "timestamp": 1784819488865,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16194,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2513,
      "output_tokens_details": {
        "reasoning_tokens": 1646
      },
      "total_tokens": 18707
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819644126_DesignerPlan.json <==
{
  "timestamp": 1784819644126,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13026,
      "input_tokens_details": {
        "cached_tokens": 12800,
        "cache_write_tokens": 0
      },
      "output_tokens": 2983,
      "output_tokens_details": {
        "reasoning_tokens": 775
      },
      "total_tokens": 16009
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819798463_DesignerAnalysis.json <==
{
  "timestamp": 1784819798463,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16573,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2690,
      "output_tokens_details": {
        "reasoning_tokens": 1766
      },
      "total_tokens": 19263
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819812346_PlannerLookup.json <==
{
  "timestamp": 1784819812346,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3469,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 577,
      "output_tokens_details": {
        "reasoning_tokens": 421
      },
      "total_tokens": 4046
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784819838888_PlannerRoundSummary.json <==
{
  "timestamp": 1784819838888,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21613,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1325,
      "output_tokens_details": {
        "reasoning_tokens": 656
      },
      "total_tokens": 22938
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784820000973_DesignerPlan.json <==
{
  "timestamp": 1784820000973,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12857,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4851,
      "output_tokens_details": {
        "reasoning_tokens": 2831
      },
      "total_tokens": 17708
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784820123223_DesignerAnalysis.json <==
{
  "timestamp": 1784820123223,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16216,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1171,
      "output_tokens_details": {
        "reasoning_tokens": 481
      },
      "total_tokens": 17387
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784820292133_DesignerPlan.json <==
{
  "timestamp": 1784820292133,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12385,
      "input_tokens_details": {
        "cached_tokens": 12160,
        "cache_write_tokens": 0
      },
      "output_tokens": 3787,
      "output_tokens_details": {
        "reasoning_tokens": 1561
      },
      "total_tokens": 16172
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784821228633_DesignerAnalysis.json <==
{
  "timestamp": 1784821228633,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16263,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1530,
      "output_tokens_details": {
        "reasoning_tokens": 697
      },
      "total_tokens": 17793
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784879645209_PlannerLookup.json <==
{
  "timestamp": 1784879645209,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3464,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 531,
      "output_tokens_details": {
        "reasoning_tokens": 394
      },
      "total_tokens": 3995
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784879670096_PlannerRoundSummary.json <==
{
  "timestamp": 1784879670096,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 19312,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1455,
      "output_tokens_details": {
        "reasoning_tokens": 677
      },
      "total_tokens": 20767
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784879710458_DesignerPlan.json <==
{
  "timestamp": 1784879710458,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12888,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3081,
      "output_tokens_details": {
        "reasoning_tokens": 1058
      },
      "total_tokens": 15969
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880588957_DesignerAnalysis.json <==
{
  "timestamp": 1784880588957,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16563,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1980,
      "output_tokens_details": {
        "reasoning_tokens": 1246
      },
      "total_tokens": 18543
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880653022_DesignerPlan.json <==
{
  "timestamp": 1784880653022,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13141,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4126,
      "output_tokens_details": {
        "reasoning_tokens": 1987
      },
      "total_tokens": 17267
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880774114_DesignerAnalysis.json <==
{
  "timestamp": 1784880774114,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16624,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1224,
      "output_tokens_details": {
        "reasoning_tokens": 497
      },
      "total_tokens": 17848
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880809770_MetaAgentAnalysis.json <==
{
  "timestamp": 1784880809770,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 24433,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2078,
      "output_tokens_details": {
        "reasoning_tokens": 1230
      },
      "total_tokens": 26511
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880862821_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784880862821,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 21422,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4154,
      "output_tokens_details": {
        "reasoning_tokens": 2326
      },
      "total_tokens": 25576
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880872628_PlannerLookup.json <==
{
  "timestamp": 1784880872628,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3454,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 476,
      "output_tokens_details": {
        "reasoning_tokens": 315
      },
      "total_tokens": 3930
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880895839_PlannerRoundSummary.json <==
{
  "timestamp": 1784880895839,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22233,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1101,
      "output_tokens_details": {
        "reasoning_tokens": 410
      },
      "total_tokens": 23334
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784880957639_DesignerPlan.json <==
{
  "timestamp": 1784880957639,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12931,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4621,
      "output_tokens_details": {
        "reasoning_tokens": 2567
      },
      "total_tokens": 17552
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881097350_DesignerAnalysis.json <==
{
  "timestamp": 1784881097350,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16324,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3363,
      "output_tokens_details": {
        "reasoning_tokens": 2546
      },
      "total_tokens": 19687
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881151333_DesignerPlan.json <==
{
  "timestamp": 1784881151333,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13139,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3836,
      "output_tokens_details": {
        "reasoning_tokens": 1599
      },
      "total_tokens": 16975
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881282623_DesignerAnalysis.json <==
{
  "timestamp": 1784881282623,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16715,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1604,
      "output_tokens_details": {
        "reasoning_tokens": 878
      },
      "total_tokens": 18319
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881293968_PlannerLookup.json <==
{
  "timestamp": 1784881293968,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3463,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 592,
      "output_tokens_details": {
        "reasoning_tokens": 432
      },
      "total_tokens": 4055
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881321459_PlannerRoundSummary.json <==
{
  "timestamp": 1784881321459,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21836,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1000,
      "output_tokens_details": {
        "reasoning_tokens": 146
      },
      "total_tokens": 22836
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881384335_DesignerPlan.json <==
{
  "timestamp": 1784881384335,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12807,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4474,
      "output_tokens_details": {
        "reasoning_tokens": 2408
      },
      "total_tokens": 17281
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881496880_DesignerAnalysis.json <==
{
  "timestamp": 1784881496880,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16212,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1284,
      "output_tokens_details": {
        "reasoning_tokens": 623
      },
      "total_tokens": 17496
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881544396_DesignerPlan.json <==
{
  "timestamp": 1784881544396,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12807,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3250,
      "output_tokens_details": {
        "reasoning_tokens": 1107
      },
      "total_tokens": 16057
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881665247_DesignerAnalysis.json <==
{
  "timestamp": 1784881665247,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16289,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1704,
      "output_tokens_details": {
        "reasoning_tokens": 859
      },
      "total_tokens": 17993
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881681243_PlannerLookup.json <==
{
  "timestamp": 1784881681243,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3457,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 707,
      "output_tokens_details": {
        "reasoning_tokens": 547
      },
      "total_tokens": 4164
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881700655_PlannerRoundSummary.json <==
{
  "timestamp": 1784881700655,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21636,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1017,
      "output_tokens_details": {
        "reasoning_tokens": 226
      },
      "total_tokens": 22653
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881803518_DesignerPlan.json <==
{
  "timestamp": 1784881803518,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12596,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 6510,
      "output_tokens_details": {
        "reasoning_tokens": 4362
      },
      "total_tokens": 19106
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881926740_DesignerAnalysis.json <==
{
  "timestamp": 1784881926740,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16083,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1647,
      "output_tokens_details": {
        "reasoning_tokens": 864
      },
      "total_tokens": 17730
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784881978988_DesignerPlan.json <==
{
  "timestamp": 1784881978988,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12769,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3746,
      "output_tokens_details": {
        "reasoning_tokens": 1609
      },
      "total_tokens": 16515
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784882662734_DesignerAnalysis.json <==
{
  "timestamp": 1784882662734,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16558,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1302,
      "output_tokens_details": {
        "reasoning_tokens": 546
      },
      "total_tokens": 17860
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784914128687_PlannerLookup.json <==
{
  "timestamp": 1784914128687,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3464,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 628,
      "output_tokens_details": {
        "reasoning_tokens": 474
      },
      "total_tokens": 4092
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784914147385_PlannerRoundSummary.json <==
{
  "timestamp": 1784914147385,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21975,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 984,
      "output_tokens_details": {
        "reasoning_tokens": 222
      },
      "total_tokens": 22959
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784914200881_DesignerPlan.json <==
{
  "timestamp": 1784914200881,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12610,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3494,
      "output_tokens_details": {
        "reasoning_tokens": 1279
      },
      "total_tokens": 16104
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784914350553_DesignerAnalysis.json <==
{
  "timestamp": 1784914350553,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16164,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2704,
      "output_tokens_details": {
        "reasoning_tokens": 1951
      },
      "total_tokens": 18868
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784914403493_DesignerPlan.json <==
{
  "timestamp": 1784914403493,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13110,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3248,
      "output_tokens_details": {
        "reasoning_tokens": 1179
      },
      "total_tokens": 16358
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915217771_DesignerAnalysis.json <==
{
  "timestamp": 1784915217771,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16831,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2746,
      "output_tokens_details": {
        "reasoning_tokens": 2182
      },
      "total_tokens": 19577
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915231928_PlannerLookup.json <==
{
  "timestamp": 1784915231928,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3464,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 625,
      "output_tokens_details": {
        "reasoning_tokens": 440
      },
      "total_tokens": 4089
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915254615_PlannerRoundSummary.json <==
{
  "timestamp": 1784915254615,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21943,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1168,
      "output_tokens_details": {
        "reasoning_tokens": 482
      },
      "total_tokens": 23111
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915303902_DesignerPlan.json <==
{
  "timestamp": 1784915303902,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13104,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3354,
      "output_tokens_details": {
        "reasoning_tokens": 1267
      },
      "total_tokens": 16458
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915414415_DesignerAnalysis.json <==
{
  "timestamp": 1784915414415,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16530,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1439,
      "output_tokens_details": {
        "reasoning_tokens": 819
      },
      "total_tokens": 17969
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915448462_DesignerPlan.json <==
{
  "timestamp": 1784915448462,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12531,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1966,
      "output_tokens_details": {
        "reasoning_tokens": 849
      },
      "total_tokens": 14497
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915503166_DesignerAnalysis.json <==
{
  "timestamp": 1784915503166,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14741,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1345,
      "output_tokens_details": {
        "reasoning_tokens": 543
      },
      "total_tokens": 16086
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915519353_PlannerLookup.json <==
{
  "timestamp": 1784915519353,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3465,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 723,
      "output_tokens_details": {
        "reasoning_tokens": 536
      },
      "total_tokens": 4188
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915541303_PlannerRoundSummary.json <==
{
  "timestamp": 1784915541303,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20087,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1136,
      "output_tokens_details": {
        "reasoning_tokens": 372
      },
      "total_tokens": 21223
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784915604402_DesignerPlan.json <==
{
  "timestamp": 1784915604402,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12535,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4313,
      "output_tokens_details": {
        "reasoning_tokens": 2212
      },
      "total_tokens": 16848
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784916233911_DesignerAnalysis.json <==
{
  "timestamp": 1784916233911,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16288,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1507,
      "output_tokens_details": {
        "reasoning_tokens": 753
      },
      "total_tokens": 17795
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784916323884_DesignerPlan.json <==
{
  "timestamp": 1784916323884,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11248,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5514,
      "output_tokens_details": {
        "reasoning_tokens": 3569
      },
      "total_tokens": 16762
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784916456461_DesignerAnalysis.json <==
{
  "timestamp": 1784916456461,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14532,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1916,
      "output_tokens_details": {
        "reasoning_tokens": 1170
      },
      "total_tokens": 16448
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784916466367_PlannerLookup.json <==
{
  "timestamp": 1784916466367,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3462,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 525,
      "output_tokens_details": {
        "reasoning_tokens": 335
      },
      "total_tokens": 3987
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784916488734_PlannerRoundSummary.json <==
{
  "timestamp": 1784916488734,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 21559,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1420,
      "output_tokens_details": {
        "reasoning_tokens": 728
      },
      "total_tokens": 22979
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784916530498_DesignerPlan.json <==
{
  "timestamp": 1784916530498,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13069,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2990,
      "output_tokens_details": {
        "reasoning_tokens": 750
      },
      "total_tokens": 16059
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784917171091_DesignerAnalysis.json <==
{
  "timestamp": 1784917171091,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16960,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1709,
      "output_tokens_details": {
        "reasoning_tokens": 946
      },
      "total_tokens": 18669
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784917213177_DesignerPlan.json <==
{
  "timestamp": 1784917213177,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12242,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2806,
      "output_tokens_details": {
        "reasoning_tokens": 862
      },
      "total_tokens": 15048
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784917924416_DesignerAnalysis.json <==
{
  "timestamp": 1784917924416,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15838,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1603,
      "output_tokens_details": {
        "reasoning_tokens": 896
      },
      "total_tokens": 17441
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784917937324_PlannerLookup.json <==
{
  "timestamp": 1784917937324,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3460,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 523,
      "output_tokens_details": {
        "reasoning_tokens": 327
      },
      "total_tokens": 3983
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784917963774_PlannerRoundSummary.json <==
{
  "timestamp": 1784917963774,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 20330,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1412,
      "output_tokens_details": {
        "reasoning_tokens": 696
      },
      "total_tokens": 21742
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784918059526_DesignerPlan.json <==
{
  "timestamp": 1784918059526,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13014,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5822,
      "output_tokens_details": {
        "reasoning_tokens": 3368
      },
      "total_tokens": 18836
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784918843817_DesignerAnalysis.json <==
{
  "timestamp": 1784918843817,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17120,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2232,
      "output_tokens_details": {
        "reasoning_tokens": 1452
      },
      "total_tokens": 19352
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784918884820_DesignerPlan.json <==
{
  "timestamp": 1784918884820,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11030,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3111,
      "output_tokens_details": {
        "reasoning_tokens": 1033
      },
      "total_tokens": 14141
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784919010296_DesignerAnalysis.json <==
{
  "timestamp": 1784919010296,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14447,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1461,
      "output_tokens_details": {
        "reasoning_tokens": 789
      },
      "total_tokens": 15908
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784935898382_PlannerLookup.json <==
{
  "timestamp": 1784935898382,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3478,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 533,
      "output_tokens_details": {
        "reasoning_tokens": 348
      },
      "total_tokens": 4011
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784935935853_PlannerRoundSummary.json <==
{
  "timestamp": 1784935935853,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22633,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1388,
      "output_tokens_details": {
        "reasoning_tokens": 641
      },
      "total_tokens": 24021
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784935966734_DesignerPlan.json <==
{
  "timestamp": 1784935966734,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12987,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3124,
      "output_tokens_details": {
        "reasoning_tokens": 852
      },
      "total_tokens": 16111
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784936721151_DesignerAnalysis.json <==
{
  "timestamp": 1784936721151,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16911,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1698,
      "output_tokens_details": {
        "reasoning_tokens": 928
      },
      "total_tokens": 18609
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784936781993_DesignerPlan.json <==
{
  "timestamp": 1784936781993,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13350,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4873,
      "output_tokens_details": {
        "reasoning_tokens": 2743
      },
      "total_tokens": 18223
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784937544641_DesignerAnalysis.json <==
{
  "timestamp": 1784937544641,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17132,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 852,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 17984
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784937554762_PlannerLookup.json <==
{
  "timestamp": 1784937554762,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3472,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 524,
      "output_tokens_details": {
        "reasoning_tokens": 337
      },
      "total_tokens": 3996
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784937580888_PlannerRoundSummary.json <==
{
  "timestamp": 1784937580888,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22742,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1562,
      "output_tokens_details": {
        "reasoning_tokens": 895
      },
      "total_tokens": 24304
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784937607124_DesignerPlan.json <==
{
  "timestamp": 1784937607124,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13459,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2705,
      "output_tokens_details": {
        "reasoning_tokens": 450
      },
      "total_tokens": 16164
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784937734557_DesignerAnalysis.json <==
{
  "timestamp": 1784937734557,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17053,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2017,
      "output_tokens_details": {
        "reasoning_tokens": 1302
      },
      "total_tokens": 19070
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784937784731_DesignerPlan.json <==
{
  "timestamp": 1784937784731,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12563,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4172,
      "output_tokens_details": {
        "reasoning_tokens": 1659
      },
      "total_tokens": 16735
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938226348_DesignerAnalysis.json <==
{
  "timestamp": 1784938226348,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16646,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1270,
      "output_tokens_details": {
        "reasoning_tokens": 516
      },
      "total_tokens": 17916
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938255288_MetaAgentAnalysis.json <==
{
  "timestamp": 1784938255288,
  "model": "gpt-5.2",
  "response_model": "MetaAgentAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 28384,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1698,
      "output_tokens_details": {
        "reasoning_tokens": 717
      },
      "total_tokens": 30082
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938306095_ObjectiveOnlyPlan.json <==
{
  "timestamp": 1784938306095,
  "model": "gpt-5.2",
  "response_model": "ObjectiveOnlyPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 23416,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3461,
      "output_tokens_details": {
        "reasoning_tokens": 1308
      },
      "total_tokens": 26877
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938316858_PlannerLookup.json <==
{
  "timestamp": 1784938316858,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3462,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 529,
      "output_tokens_details": {
        "reasoning_tokens": 376
      },
      "total_tokens": 3991
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938336318_PlannerRoundSummary.json <==
{
  "timestamp": 1784938336318,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22915,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1220,
      "output_tokens_details": {
        "reasoning_tokens": 503
      },
      "total_tokens": 24135
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938368908_DesignerPlan.json <==
{
  "timestamp": 1784938368908,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13629,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3037,
      "output_tokens_details": {
        "reasoning_tokens": 590
      },
      "total_tokens": 16666
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938489492_DesignerAnalysis.json <==
{
  "timestamp": 1784938489492,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17414,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2278,
      "output_tokens_details": {
        "reasoning_tokens": 1568
      },
      "total_tokens": 19692
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938544242_DesignerPlan.json <==
{
  "timestamp": 1784938544242,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13199,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5043,
      "output_tokens_details": {
        "reasoning_tokens": 2526
      },
      "total_tokens": 18242
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938669960_DesignerAnalysis.json <==
{
  "timestamp": 1784938669960,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17055,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1799,
      "output_tokens_details": {
        "reasoning_tokens": 1078
      },
      "total_tokens": 18854
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938681343_PlannerLookup.json <==
{
  "timestamp": 1784938681343,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3446,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 563,
      "output_tokens_details": {
        "reasoning_tokens": 377
      },
      "total_tokens": 4009
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938702185_PlannerRoundSummary.json <==
{
  "timestamp": 1784938702185,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22991,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1145,
      "output_tokens_details": {
        "reasoning_tokens": 490
      },
      "total_tokens": 24136
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938740085_DesignerPlan.json <==
{
  "timestamp": 1784938740085,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13284,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3586,
      "output_tokens_details": {
        "reasoning_tokens": 995
      },
      "total_tokens": 16870
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938872653_DesignerAnalysis.json <==
{
  "timestamp": 1784938872653,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17213,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2669,
      "output_tokens_details": {
        "reasoning_tokens": 1848
      },
      "total_tokens": 19882
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784938925209_DesignerPlan.json <==
{
  "timestamp": 1784938925209,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13470,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4514,
      "output_tokens_details": {
        "reasoning_tokens": 2025
      },
      "total_tokens": 17984
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784939656284_DesignerAnalysis.json <==
{
  "timestamp": 1784939656284,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17610,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1523,
      "output_tokens_details": {
        "reasoning_tokens": 826
      },
      "total_tokens": 19133
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784959873997_PlannerLookup.json <==
{
  "timestamp": 1784959873997,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3447,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 471,
      "output_tokens_details": {
        "reasoning_tokens": 258
      },
      "total_tokens": 3918
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784959890768_PlannerRoundSummary.json <==
{
  "timestamp": 1784959890768,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22186,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1022,
      "output_tokens_details": {
        "reasoning_tokens": 262
      },
      "total_tokens": 23208
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784959965662_DesignerPlan.json <==
{
  "timestamp": 1784959965662,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13964,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 5437,
      "output_tokens_details": {
        "reasoning_tokens": 2887
      },
      "total_tokens": 19401
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784960653181_DesignerAnalysis.json <==
{
  "timestamp": 1784960653181,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18166,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1559,
      "output_tokens_details": {
        "reasoning_tokens": 768
      },
      "total_tokens": 19725
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784960701430_DesignerPlan.json <==
{
  "timestamp": 1784960701430,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12017,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3399,
      "output_tokens_details": {
        "reasoning_tokens": 1530
      },
      "total_tokens": 15416
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784960854083_DesignerAnalysis.json <==
{
  "timestamp": 1784960854083,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 15229,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 2235,
      "output_tokens_details": {
        "reasoning_tokens": 1468
      },
      "total_tokens": 17464
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784960869419_PlannerLookup.json <==
{
  "timestamp": 1784960869419,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3435,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 656,
      "output_tokens_details": {
        "reasoning_tokens": 478
      },
      "total_tokens": 4091
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784960890773_PlannerRoundSummary.json <==
{
  "timestamp": 1784960890773,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22874,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1040,
      "output_tokens_details": {
        "reasoning_tokens": 284
      },
      "total_tokens": 23914
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784960937897_DesignerPlan.json <==
{
  "timestamp": 1784960937897,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13970,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 3923,
      "output_tokens_details": {
        "reasoning_tokens": 1209
      },
      "total_tokens": 17893
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784961051438_DesignerAnalysis.json <==
{
  "timestamp": 1784961051438,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 18023,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1701,
      "output_tokens_details": {
        "reasoning_tokens": 904
      },
      "total_tokens": 19724
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784961111727_DesignerPlan.json <==
{
  "timestamp": 1784961111727,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 11969,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4144,
      "output_tokens_details": {
        "reasoning_tokens": 2562
      },
      "total_tokens": 16113
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784961204708_DesignerAnalysis.json <==
{
  "timestamp": 1784961204708,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 14808,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1655,
      "output_tokens_details": {
        "reasoning_tokens": 983
      },
      "total_tokens": 16463
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784961222144_PlannerLookup.json <==
{
  "timestamp": 1784961222144,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 3432,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 965,
      "output_tokens_details": {
        "reasoning_tokens": 751
      },
      "total_tokens": 4397
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784961241550_PlannerRoundSummary.json <==
{
  "timestamp": 1784961241550,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 22221,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1035,
      "output_tokens_details": {
        "reasoning_tokens": 256
      },
      "total_tokens": 23256
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784961296443_DesignerPlan.json <==
{
  "timestamp": 1784961296443,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 13447,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4534,
      "output_tokens_details": {
        "reasoning_tokens": 2045
      },
      "total_tokens": 17981
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784962027680_DesignerAnalysis.json <==
{
  "timestamp": 1784962027680,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 17588,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1435,
      "output_tokens_details": {
        "reasoning_tokens": 800
      },
      "total_tokens": 19023
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784962085982_DesignerPlan.json <==
{
  "timestamp": 1784962085982,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 12586,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 4415,
      "output_tokens_details": {
        "reasoning_tokens": 2655
      },
      "total_tokens": 17001
    }
  }
}


==> anc/logs/records/llm_log_treatment_rerun/conversations/1784962986812_DesignerAnalysis.json <==
{
  "timestamp": 1784962986812,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 16002,
      "input_tokens_details": {
        "cached_tokens": 0,
        "cache_write_tokens": 0
      },
      "output_tokens": 1825,
      "output_tokens_details": {
        "reasoning_tokens": 887
      },
      "total_tokens": 17827
    }
  }
}


==> anc/logs/records/llm_log_workspace_32/designer_promotion_10_low.json <==
{
  "design_id": 10,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T06:47:48.148354Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_11_low.json <==
{
  "design_id": 11,
  "current_fidelity": "low",
  "consensus_objective": 0.45454545454545453,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.455, threshold=0.5 for medium",
  "timestamp": "2026-02-02T06:51:58.361764Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_11_medium.json <==
{
  "design_id": 11,
  "current_fidelity": "medium",
  "consensus_objective": 0.09090909090909091,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.091, threshold=0.1 for high",
  "timestamp": "2026-02-02T07:03:35.375695Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_12_low.json <==
{
  "design_id": 12,
  "current_fidelity": "low",
  "consensus_objective": 0.9166666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.917, threshold=0.5 for medium",
  "timestamp": "2026-02-02T08:16:41.053569Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_13_low.json <==
{
  "design_id": 13,
  "current_fidelity": "low",
  "consensus_objective": 0.46153846153846156,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-02T08:20:11.766574Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_13_medium.json <==
{
  "design_id": 13,
  "current_fidelity": "medium",
  "consensus_objective": 0.15384615384615385,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.154, threshold=0.1 for high",
  "timestamp": "2026-02-02T08:31:24.794725Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_14_low.json <==
{
  "design_id": 14,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T08:35:20.812118Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_15_low.json <==
{
  "design_id": 15,
  "current_fidelity": "low",
  "consensus_objective": 0.4666666666666667,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.467, threshold=0.5 for medium",
  "timestamp": "2026-02-02T08:39:00.249505Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_15_medium.json <==
{
  "design_id": 15,
  "current_fidelity": "medium",
  "consensus_objective": 0.13333333333333333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.133, threshold=0.1 for high",
  "timestamp": "2026-02-02T08:53:08.117768Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_16_low.json <==
{
  "design_id": 16,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T08:56:14.040227Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_17_low.json <==
{
  "design_id": 17,
  "current_fidelity": "low",
  "consensus_objective": 0.8823529411764706,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.882, threshold=0.5 for medium",
  "timestamp": "2026-02-02T08:59:34.035930Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_18_low.json <==
{
  "design_id": 18,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-02T09:02:08.529868Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_18_medium.json <==
{
  "design_id": 18,
  "current_fidelity": "medium",
  "consensus_objective": 0.1111111111111111,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.111, threshold=0.1 for high",
  "timestamp": "2026-02-02T09:10:09.687813Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_19_low.json <==
{
  "design_id": 19,
  "current_fidelity": "low",
  "consensus_objective": 0.47368421052631576,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-02T09:14:04.799161Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_19_medium.json <==
{
  "design_id": 19,
  "current_fidelity": "medium",
  "consensus_objective": 0.10526315789473684,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.105, threshold=0.1 for high",
  "timestamp": "2026-02-02T09:22:23.463469Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_1_low.json <==
{
  "design_id": 1,
  "current_fidelity": "low",
  "consensus_objective": 0.0,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.5 for medium",
  "timestamp": "2026-02-02T05:28:19.871796Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_1_medium.json <==
{
  "design_id": 1,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-02T05:34:44.248729Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_20_low.json <==
{
  "design_id": 20,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T09:25:24.951524Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_22_low.json <==
{
  "design_id": 22,
  "current_fidelity": "low",
  "consensus_objective": 0.2727272727272727,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.273, threshold=0.5 for medium",
  "timestamp": "2026-02-02T14:15:00.611527Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_22_medium.json <==
{
  "design_id": 22,
  "current_fidelity": "medium",
  "consensus_objective": 0.06818181818181818,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.068, threshold=0.1 for high",
  "timestamp": "2026-02-02T14:22:26.176429Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_23_low.json <==
{
  "design_id": 23,
  "current_fidelity": "low",
  "consensus_objective": 0.5434782608695652,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.543, threshold=0.5 for medium",
  "timestamp": "2026-02-02T14:49:08.054792Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_24_low.json <==
{
  "design_id": 24,
  "current_fidelity": "low",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.333, threshold=0.5 for medium",
  "timestamp": "2026-02-02T14:53:23.788490Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_24_medium.json <==
{
  "design_id": 24,
  "current_fidelity": "medium",
  "consensus_objective": 0.20833333333333331,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.208, threshold=0.1 for high",
  "timestamp": "2026-02-02T15:04:41.813596Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_25_low.json <==
{
  "design_id": 25,
  "current_fidelity": "low",
  "consensus_objective": 0.48000000000000004,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.480, threshold=0.5 for medium",
  "timestamp": "2026-02-02T15:07:52.105321Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_25_medium.json <==
{
  "design_id": 25,
  "current_fidelity": "medium",
  "consensus_objective": 0.3,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.300, threshold=0.1 for high",
  "timestamp": "2026-02-02T15:17:01.851041Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_26_low.json <==
{
  "design_id": 26,
  "current_fidelity": "low",
  "consensus_objective": 0.36538461538461536,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.365, threshold=0.5 for medium",
  "timestamp": "2026-02-02T15:20:42.973512Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_26_medium.json <==
{
  "design_id": 26,
  "current_fidelity": "medium",
  "consensus_objective": 0.13461538461538464,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.135, threshold=0.1 for high",
  "timestamp": "2026-02-02T15:29:04.245698Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_27_low.json <==
{
  "design_id": 27,
  "current_fidelity": "low",
  "consensus_objective": 0.35185185185185186,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.352, threshold=0.5 for medium",
  "timestamp": "2026-02-02T15:31:42.356110Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_27_medium.json <==
{
  "design_id": 27,
  "current_fidelity": "medium",
  "consensus_objective": 0.18518518518518517,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.185, threshold=0.1 for high",
  "timestamp": "2026-02-02T15:40:35.575780Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_28_low.json <==
{
  "design_id": 28,
  "current_fidelity": "low",
  "consensus_objective": 0.4821428571428571,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.482, threshold=0.5 for medium",
  "timestamp": "2026-02-02T15:44:51.931788Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_28_medium.json <==
{
  "design_id": 28,
  "current_fidelity": "medium",
  "consensus_objective": 0.1607142857142857,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.161, threshold=0.1 for high",
  "timestamp": "2026-02-02T15:51:44.619061Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_29_low.json <==
{
  "design_id": 29,
  "current_fidelity": "low",
  "consensus_objective": 0.3103448275862069,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.310, threshold=0.5 for medium",
  "timestamp": "2026-02-02T15:55:55.935732Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_29_medium.json <==
{
  "design_id": 29,
  "current_fidelity": "medium",
  "consensus_objective": 0.12068965517241378,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.121, threshold=0.1 for high",
  "timestamp": "2026-02-02T16:04:40.218339Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_2_low.json <==
{
  "design_id": 2,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-02T05:47:07.391807Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_30_low.json <==
{
  "design_id": 30,
  "current_fidelity": "low",
  "consensus_objective": 0.39999999999999997,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-02T16:07:39.722212Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_30_medium.json <==
{
  "design_id": 30,
  "current_fidelity": "medium",
  "consensus_objective": 0.26666666666666666,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.267, threshold=0.1 for high",
  "timestamp": "2026-02-02T16:17:18.442644Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_31_low.json <==
{
  "design_id": 31,
  "current_fidelity": "low",
  "consensus_objective": 0.3225806451612903,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.323, threshold=0.5 for medium",
  "timestamp": "2026-02-02T16:20:09.176175Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_31_medium.json <==
{
  "design_id": 31,
  "current_fidelity": "medium",
  "consensus_objective": 0.1774193548387097,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.177, threshold=0.1 for high",
  "timestamp": "2026-02-02T16:31:58.471365Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_32_low.json <==
{
  "design_id": 32,
  "current_fidelity": "low",
  "consensus_objective": 0.390625,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.391, threshold=0.5 for medium",
  "timestamp": "2026-02-02T16:35:49.629276Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_32_medium.json <==
{
  "design_id": 32,
  "current_fidelity": "medium",
  "consensus_objective": 0.203125,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.203, threshold=0.1 for high",
  "timestamp": "2026-02-02T16:47:22.385021Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_33_low.json <==
{
  "design_id": 33,
  "current_fidelity": "low",
  "consensus_objective": 0.40909090909090906,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.409, threshold=0.5 for medium",
  "timestamp": "2026-02-02T16:50:17.479198Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_33_medium.json <==
{
  "design_id": 33,
  "current_fidelity": "medium",
  "consensus_objective": 0.10606060606060606,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.106, threshold=0.1 for high",
  "timestamp": "2026-02-02T16:56:04.940003Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_34_low.json <==
{
  "design_id": 34,
  "current_fidelity": "low",
  "consensus_objective": 0.75,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.750, threshold=0.5 for medium",
  "timestamp": "2026-02-02T17:00:56.112117Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_35_low.json <==
{
  "design_id": 35,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-02T17:04:17.930520Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_35_medium.json <==
{
  "design_id": 35,
  "current_fidelity": "medium",
  "consensus_objective": 0.05714285714285714,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.057, threshold=0.1 for high",
  "timestamp": "2026-02-02T17:10:50.501616Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_36_low.json <==
{
  "design_id": 36,
  "current_fidelity": "low",
  "consensus_objective": 0.41666666666666663,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.417, threshold=0.5 for medium",
  "timestamp": "2026-02-02T18:25:03.068241Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_36_medium.json <==
{
  "design_id": 36,
  "current_fidelity": "medium",
  "consensus_objective": 0.06944444444444445,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.069, threshold=0.1 for high",
  "timestamp": "2026-02-02T18:30:26.206241Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_37_low.json <==
{
  "design_id": 37,
  "current_fidelity": "low",
  "consensus_objective": 0.5540540540540541,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.554, threshold=0.5 for medium",
  "timestamp": "2026-02-02T18:53:08.652909Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_38_low.json <==
{
  "design_id": 38,
  "current_fidelity": "low",
  "consensus_objective": 0.4473684210526316,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.447, threshold=0.5 for medium",
  "timestamp": "2026-02-02T18:58:03.290901Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_38_medium.json <==
{
  "design_id": 38,
  "current_fidelity": "medium",
  "consensus_objective": 0.32894736842105265,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.329, threshold=0.1 for high",
  "timestamp": "2026-02-02T19:07:39.008682Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_39_low.json <==
{
  "design_id": 39,
  "current_fidelity": "low",
  "consensus_objective": 0.34615384615384615,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.346, threshold=0.5 for medium",
  "timestamp": "2026-02-02T19:10:24.407333Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_39_medium.json <==
{
  "design_id": 39,
  "current_fidelity": "medium",
  "consensus_objective": 0.19230769230769232,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.192, threshold=0.1 for high",
  "timestamp": "2026-02-02T19:22:33.420739Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_3_low.json <==
{
  "design_id": 3,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-02T05:52:26.676592Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_4_low.json <==
{
  "design_id": 4,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T05:55:40.233620Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_5_low.json <==
{
  "design_id": 5,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-02T05:59:43.128331Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_5_medium.json <==
{
  "design_id": 5,
  "current_fidelity": "medium",
  "consensus_objective": 0.2,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.200, threshold=0.1 for high",
  "timestamp": "2026-02-02T06:10:50.704703Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_6_low.json <==
{
  "design_id": 6,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T06:13:56.722650Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_7_low.json <==
{
  "design_id": 7,
  "current_fidelity": "low",
  "consensus_objective": 0.42857142857142855,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.429, threshold=0.5 for medium",
  "timestamp": "2026-02-02T06:17:29.986394Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_7_medium.json <==
{
  "design_id": 7,
  "current_fidelity": "medium",
  "consensus_objective": 0.14285714285714285,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.143, threshold=0.1 for high",
  "timestamp": "2026-02-02T06:25:39.838541Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_8_low.json <==
{
  "design_id": 8,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-02T06:29:24.892029Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_9_low.json <==
{
  "design_id": 9,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-02T06:32:45.335804Z"
}

==> anc/logs/records/llm_log_workspace_32/designer_promotion_9_medium.json <==
{
  "design_id": 9,
  "current_fidelity": "medium",
  "consensus_objective": 0.1111111111111111,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.111, threshold=0.1 for high",
  "timestamp": "2026-02-02T06:44:22.295023Z"
}

==> anc/logs/records/llm_log_workspace_32/hebo_tune_21.json <==
{
  "design_id": 21,
  "parent_design_id": 19,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0,
  "parent_metric": 0.45,
  "improvement": " (-0.5, -100.0%)",
  "best_params": {
    "alpha": 31.471044621615714,
    "beta": 19.499206204722537,
    "gamma": 0.2506344606279307,
    "delta": 0.050002348697228076,
    "epsilon": 0.0011968910154853286,
    "zeta": 0.008923836036553414,
    "lr": 0.8564584832489516,
    "tau_floor": 0.010127222956273666,
    "tau_span": 0.343145438308656,
    "c0": 0.17080022488456598
  },
  "summary_path": "llm_log_workspace_32/hebo_summary_1770041459.json",
  "timestamp": "2026-02-02T14:10:59.939311Z"
}

==> anc/logs/records/llm_log_workspace_32/objective_scheduler/round_1.json <==
{
  "objective_round_id": 1,
  "model_name": "gpt-5.2",
  "current_objective_id": 0,
  "new_objective_id": 1,
  "new_schedule_id": null,
  "generate_schedule": false,
  "plan": {
    "objective_description": "Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x):\n    # numerically stable softplus\n    x = float(x)\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Sort by size\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\n\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\n\n    max_steps = np.maximum(max_steps, 1.0)\n    steps = np.clip(steps, 0.0, max_steps)\n\n    N_last = float(np.max(N)) if N.size else 0.0\n\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\n\n    # Per-experiment weights emphasize larger N\n    denom = math.log1p(max(N_last, 1.0))\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\n    w = np.maximum(w, 1e-6)\n\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\n    u_target, u_tau = 0.30, 0.08\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\n\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\n    s = steps / max_steps\n    s_target, s_tau = 0.75, 0.10\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\n\n    # Additional penalty if the schedule stopped due to failure\n    u_last = float(u[-1])\n    pen_fail = 0.0\n    if u_last >= 0.5:\n        # Strong but smooth penalty; larger if failure happens at smaller N\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\n\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\n    x = np.log1p(N)\n    y = np.log1p(steps)\n    margin = np.maximum(0.0, 0.5 - u)\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\n\n    # Weighted ridge regression for stability\n    W = np.diag(w_fit)\n    X = np.stack([np.ones_like(x), x], axis=1)\n    ridge = 1e-6\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\n    XtWy = X.T @ W @ y\n    try:\n        a, p = np.linalg.solve(XtWX, XtWy)\n    except np.linalg.LinAlgError:\n        a, p = float(np.mean(y)), 2.0\n\n    y_pred = float(a + p * math.log1p(N_ref))\n\n    # Reward reaching larger N, but only if success/efficiency terms support it\n    reward_N = math.log1p(N_last)\n\n    # Final objective (lower is better)\n    obj = (\n        y_pred\n        + 0.30 * float(p)\n        + 1.50 * pen_u\n        + 0.80 * pen_budget\n        + 2.00 * pen_fail\n        - 0.70 * reward_N\n    )\n\n    # Guardrails\n    if not math.isfinite(obj):\n        return 1e6\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\nModify this schedule to:\n- Change the progression strategy (how N and max_steps scale)\n- Adjust stopping criteria (when to stop scaling up)\n- Modify fidelity levels (low/mid/high/full)\n- Add new adaptive rules based on experiment results\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n**Objective 0 (CURRENT):** No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 21 (HEBO_tuned_Hard-gated top-2 rigidity): consensus_objective=0.0476\n  Objective values:\n    objective_0: -640.000000\n  Experiments:\n[\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 106,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 442,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 713,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1140,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1984,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8957,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18524,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 65722,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770024412,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.52,\n    \"median_step\": 213245,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 20 (Smooth routing (hard c) regresses): consensus_objective=0.5238\n  Objective values:\n    objective_0: -226.000000\n  Experiments:\n[\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 532,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1467,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2428,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5895,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.63,\n    \"median_step\": 13466,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 19 (Hard-gated top-2 rigidity): consensus_objective=0.4762\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 65,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 107,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 212,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 497,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 767,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2076,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3483,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10398,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30020,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 18 (Tanh mem-clip regresses): consensus_objective=0.4286\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 119,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 259,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 441,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1228,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1048,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4633,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7609,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38372,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 17 (Reduced 2nd-literal rigidity): consensus_objective=0.9524\n  Objective values:\n    objective_0: -113.000000\n  Experiments:\n[\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 222,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 670,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 816,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3643,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 16 (Joint dv+mem normalization): consensus_objective=0.8571\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 89,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 171,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 616,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1085,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2043,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6871,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 15 (Threshold gate exponent ablation): consensus_objective=0.3810\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 154,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 423,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 823,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2420,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18175,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.5,\n    \"median_step\": 51200,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 14 (c-gated xl leak (regresses)): consensus_objective=0.8095\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 98,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 205,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 400,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1861,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3922,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.5800000000000001,\n    \"median_step\": 11882,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 13 (Sigmoid-gated tau(c) for R): consensus_objective=0.3333\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 226,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 384,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1264,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1967,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5596,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13013,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41521,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 12 (Gap-gated top2 smoothing: mixed): consensus_objective=0.9048\n  Objective values:\n    objective_0: -113.000000\n  Experiments:\n[\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 370,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2455,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Minimize extrapolated log-steps at a larger reference N while penalizing near-threshold failure rates and step-budget saturation, with a reward for reaching larger N.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x):\\n    # numerically stable softplus\\n    x = float(x)\\n    if x > 50:\\n        return x\\n    if x < -50:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    # Sort by size\\n    rs = sorted(experiment_results, key=lambda r: float(r.get('N', 0)))\\n\\n    N = np.array([float(r.get('N', 0.0)) for r in rs], dtype=np.float64)\\n    u = np.array([float(r.get('unsolved_fraction', 1.0)) for r in rs], dtype=np.float64)\\n    max_steps = np.array([float(r.get('max_steps', 1.0)) for r in rs], dtype=np.float64)\\n    steps = np.array([float(r.get('median_step', max_steps[i])) for i, r in enumerate(rs)], dtype=np.float64)\\n\\n    max_steps = np.maximum(max_steps, 1.0)\\n    steps = np.clip(steps, 0.0, max_steps)\\n\\n    N_last = float(np.max(N)) if N.size else 0.0\\n\\n    # Reference N for extrapolation: modestly beyond what was tested, but not too far\\n    N_ref = min(5120.0, max(640.0, 2.0 * max(N_last, 10.0)))\\n\\n    # Per-experiment weights emphasize larger N\\n    denom = math.log1p(max(N_last, 1.0))\\n    w = (np.log1p(N) / max(denom, 1e-9)) ** 2\\n    w = np.maximum(w, 1e-6)\\n\\n    # Penalize unsolved_fraction, especially near the schedule cutoff (0.5)\\n    u_target, u_tau = 0.30, 0.08\\n    pen_u = float(np.sum(w * np.vectorize(_softplus)((u - u_target) / u_tau)) / np.sum(w))\\n\\n    # Penalize saturating the step budget (censoring/timeout-like behavior)\\n    s = steps / max_steps\\n    s_target, s_tau = 0.75, 0.10\\n    pen_budget = float(np.sum(w * np.vectorize(_softplus)((s - s_target) / s_tau)) / np.sum(w))\\n\\n    # Additional penalty if the schedule stopped due to failure\\n    u_last = float(u[-1])\\n    pen_fail = 0.0\\n    if u_last >= 0.5:\\n        # Strong but smooth penalty; larger if failure happens at smaller N\\n        scale = 1.0 + math.log((N_ref + 1.0) / (N_last + 1.0))\\n        pen_fail = _softplus((u_last - 0.5) / 0.02) * scale\\n\\n    # Fit polynomial scaling: log(steps+1) ~ a + p*log(N+1)\\n    x = np.log1p(N)\\n    y = np.log1p(steps)\\n    margin = np.maximum(0.0, 0.5 - u)\\n    w_fit = w * (margin + 0.05)  # avoid vanishing weights near the cutoff\\n\\n    # Weighted ridge regression for stability\\n    W = np.diag(w_fit)\\n    X = np.stack([np.ones_like(x), x], axis=1)\\n    ridge = 1e-6\\n    XtWX = X.T @ W @ X + ridge * np.eye(2)\\n    XtWy = X.T @ W @ y\\n    try:\\n        a, p = np.linalg.solve(XtWX, XtWy)\\n    except np.linalg.LinAlgError:\\n        a, p = float(np.mean(y)), 2.0\\n\\n    y_pred = float(a + p * math.log1p(N_ref))\\n\\n    # Reward reaching larger N, but only if success/efficiency terms support it\\n    reward_N = math.log1p(N_last)\\n\\n    # Final objective (lower is better)\\n    obj = (\\n        y_pred\\n        + 0.30 * float(p)\\n        + 1.50 * pen_u\\n        + 0.80 * pen_budget\\n        + 2.00 * pen_fail\\n        - 0.70 * reward_N\\n    )\\n\\n    # Guardrails\\n    if not math.isfinite(obj):\\n        return 1e6\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-02T14:12:20.900289Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_10_low.json <==
{
  "design_id": 10,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T10:20:18.885299Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_11_low.json <==
{
  "design_id": 11,
  "current_fidelity": "low",
  "consensus_objective": 0.36363636363636365,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.364, threshold=0.5 for medium",
  "timestamp": "2026-02-03T10:24:09.794656Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_11_medium.json <==
{
  "design_id": 11,
  "current_fidelity": "medium",
  "consensus_objective": 0.09090909090909091,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.091, threshold=0.1 for high",
  "timestamp": "2026-02-03T10:35:38.394104Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_12_low.json <==
{
  "design_id": 12,
  "current_fidelity": "low",
  "consensus_objective": 0.4166666666666667,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.417, threshold=0.5 for medium",
  "timestamp": "2026-02-03T11:34:01.949431Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_12_medium.json <==
{
  "design_id": 12,
  "current_fidelity": "medium",
  "consensus_objective": 0.16666666666666666,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.167, threshold=0.1 for high",
  "timestamp": "2026-02-03T11:42:55.918643Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_13_low.json <==
{
  "design_id": 13,
  "current_fidelity": "low",
  "consensus_objective": 0.46153846153846156,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-03T11:46:40.773974Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_13_medium.json <==
{
  "design_id": 13,
  "current_fidelity": "medium",
  "consensus_objective": 0.15384615384615385,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.154, threshold=0.1 for high",
  "timestamp": "2026-02-03T12:03:13.973468Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_14_low.json <==
{
  "design_id": 14,
  "current_fidelity": "low",
  "consensus_objective": 0.8571428571428571,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.857, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:05:59.628067Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_15_low.json <==
{
  "design_id": 15,
  "current_fidelity": "low",
  "consensus_objective": 0.5333333333333333,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.533, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:09:21.111069Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_16_low.json <==
{
  "design_id": 16,
  "current_fidelity": "low",
  "consensus_objective": 0.6875,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.688, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:11:57.059644Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_17_low.json <==
{
  "design_id": 17,
  "current_fidelity": "low",
  "consensus_objective": 0.4117647058823529,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.412, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:14:44.501086Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_17_medium.json <==
{
  "design_id": 17,
  "current_fidelity": "medium",
  "consensus_objective": 0.11764705882352941,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.118, threshold=0.1 for high",
  "timestamp": "2026-02-03T12:24:40.750317Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_18_low.json <==
{
  "design_id": 18,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:28:05.587175Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_18_medium.json <==
{
  "design_id": 18,
  "current_fidelity": "medium",
  "consensus_objective": 0.1111111111111111,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.111, threshold=0.1 for high",
  "timestamp": "2026-02-03T12:40:57.324939Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_19_low.json <==
{
  "design_id": 19,
  "current_fidelity": "low",
  "consensus_objective": 0.47368421052631576,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:43:45.466280Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_19_medium.json <==
{
  "design_id": 19,
  "current_fidelity": "medium",
  "consensus_objective": 0.42105263157894735,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.421, threshold=0.1 for high",
  "timestamp": "2026-02-03T12:48:30.117707Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_1_low.json <==
{
  "design_id": 1,
  "current_fidelity": "low",
  "consensus_objective": 0.0,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T08:16:24.868865Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_1_medium.json <==
{
  "design_id": 1,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-03T08:23:54.749153Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_20_low.json <==
{
  "design_id": 20,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T12:52:02.614442Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_22_low.json <==
{
  "design_id": 22,
  "current_fidelity": "low",
  "consensus_objective": 0.15909090909090912,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.159, threshold=0.5 for medium",
  "timestamp": "2026-02-03T14:56:28.695903Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_22_medium.json <==
{
  "design_id": 22,
  "current_fidelity": "medium",
  "consensus_objective": 0.48484848484848486,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.485, threshold=0.1 for high",
  "timestamp": "2026-02-03T14:57:05.440354Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_23_low.json <==
{
  "design_id": 23,
  "current_fidelity": "low",
  "consensus_objective": 0.391304347826087,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.391, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:00:42.874976Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_23_medium.json <==
{
  "design_id": 23,
  "current_fidelity": "medium",
  "consensus_objective": 0.34782608695652173,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.348, threshold=0.1 for high",
  "timestamp": "2026-02-03T15:13:37.501404Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_24_low.json <==
{
  "design_id": 24,
  "current_fidelity": "low",
  "consensus_objective": 0.15972222222222224,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.160, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:15:35.808139Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_24_medium.json <==
{
  "design_id": 24,
  "current_fidelity": "medium",
  "consensus_objective": 0.38194444444444453,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.382, threshold=0.1 for high",
  "timestamp": "2026-02-03T15:16:05.502017Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_25_low.json <==
{
  "design_id": 25,
  "current_fidelity": "low",
  "consensus_objective": 0.36000000000000004,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.360, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:18:47.931514Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_25_medium.json <==
{
  "design_id": 25,
  "current_fidelity": "medium",
  "consensus_objective": 0.66,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.660, threshold=0.1 for high",
  "timestamp": "2026-02-03T15:23:20.722306Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_26_low.json <==
{
  "design_id": 26,
  "current_fidelity": "low",
  "consensus_objective": 0.28205128205128205,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.282, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:27:04.542636Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_26_medium.json <==
{
  "design_id": 26,
  "current_fidelity": "medium",
  "consensus_objective": 0.4166666666666667,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.417, threshold=0.1 for high",
  "timestamp": "2026-02-03T15:33:10.321702Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_27_low.json <==
{
  "design_id": 27,
  "current_fidelity": "low",
  "consensus_objective": 0.37037037037037035,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.370, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:36:37.414889Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_27_medium.json <==
{
  "design_id": 27,
  "current_fidelity": "medium",
  "consensus_objective": 0.6851851851851851,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.685, threshold=0.1 for high",
  "timestamp": "2026-02-03T15:38:33.578757Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_28_low.json <==
{
  "design_id": 28,
  "current_fidelity": "low",
  "consensus_objective": 0.20833333333333331,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.208, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:42:12.990630Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_28_medium.json <==
{
  "design_id": 28,
  "current_fidelity": "medium",
  "consensus_objective": 0.3869047619047619,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.387, threshold=0.1 for high",
  "timestamp": "2026-02-03T15:48:32.491723Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_29_low.json <==
{
  "design_id": 29,
  "current_fidelity": "low",
  "consensus_objective": 0.41379310344827586,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.414, threshold=0.5 for medium",
  "timestamp": "2026-02-03T15:52:01.937775Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_29_medium.json <==
{
  "design_id": 29,
  "current_fidelity": "medium",
  "consensus_objective": 0.43103448275862066,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.431, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:00:02.447520Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_2_low.json <==
{
  "design_id": 2,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T09:43:40.033052Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_30_low.json <==
{
  "design_id": 30,
  "current_fidelity": "low",
  "consensus_objective": 0.2944444444444445,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.294, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:05:03.812428Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_30_medium.json <==
{
  "design_id": 30,
  "current_fidelity": "medium",
  "consensus_objective": 0.2944444444444445,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.294, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:05:59.192897Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_31_low.json <==
{
  "design_id": 31,
  "current_fidelity": "low",
  "consensus_objective": 0.5161290322580645,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.516, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:08:52.754737Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_32_low.json <==
{
  "design_id": 32,
  "current_fidelity": "low",
  "consensus_objective": 0.16145833333333334,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.161, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:11:25.833334Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_32_medium.json <==
{
  "design_id": 32,
  "current_fidelity": "medium",
  "consensus_objective": 0.5052083333333334,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.505, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:12:02.604796Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_33_low.json <==
{
  "design_id": 33,
  "current_fidelity": "low",
  "consensus_objective": 0.30303030303030304,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.303, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:15:15.159582Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_33_medium.json <==
{
  "design_id": 33,
  "current_fidelity": "medium",
  "consensus_objective": 0.4242424242424242,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.424, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:22:36.881750Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_34_low.json <==
{
  "design_id": 34,
  "current_fidelity": "low",
  "consensus_objective": 0.13725490196078433,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.137, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:25:46.319473Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_34_medium.json <==
{
  "design_id": 34,
  "current_fidelity": "medium",
  "consensus_objective": 0.5392156862745099,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.539, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:36:23.085012Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_35_low.json <==
{
  "design_id": 35,
  "current_fidelity": "low",
  "consensus_objective": 0.44285714285714284,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.443, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:39:07.173000Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_35_medium.json <==
{
  "design_id": 35,
  "current_fidelity": "medium",
  "consensus_objective": 0.5714285714285714,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.571, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:40:57.427795Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_36_low.json <==
{
  "design_id": 36,
  "current_fidelity": "low",
  "consensus_objective": 0.20370370370370372,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.204, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:44:24.062263Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_36_medium.json <==
{
  "design_id": 36,
  "current_fidelity": "medium",
  "consensus_objective": 0.4398148148148148,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.440, threshold=0.1 for high",
  "timestamp": "2026-02-03T16:50:44.787794Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_37_low.json <==
{
  "design_id": 37,
  "current_fidelity": "low",
  "consensus_objective": 0.6351351351351351,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.635, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:53:26.093400Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_38_low.json <==
{
  "design_id": 38,
  "current_fidelity": "low",
  "consensus_objective": 0.15350877192982457,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.154, threshold=0.5 for medium",
  "timestamp": "2026-02-03T16:57:19.503807Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_38_medium.json <==
{
  "design_id": 38,
  "current_fidelity": "medium",
  "consensus_objective": 0.5043859649122807,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.504, threshold=0.1 for high",
  "timestamp": "2026-02-03T17:06:42.815219Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_39_low.json <==
{
  "design_id": 39,
  "current_fidelity": "low",
  "consensus_objective": 0.3717948717948718,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.372, threshold=0.5 for medium",
  "timestamp": "2026-02-03T17:09:52.516576Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_39_medium.json <==
{
  "design_id": 39,
  "current_fidelity": "medium",
  "consensus_objective": 0.34615384615384615,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.346, threshold=0.1 for high",
  "timestamp": "2026-02-03T17:12:54.469433Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_3_low.json <==
{
  "design_id": 3,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-03T09:47:05.325965Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_4_low.json <==
{
  "design_id": 4,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T09:47:55.286580Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_5_low.json <==
{
  "design_id": 5,
  "current_fidelity": "low",
  "consensus_objective": 0.6,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.600, threshold=0.5 for medium",
  "timestamp": "2026-02-03T09:50:41.478851Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_6_low.json <==
{
  "design_id": 6,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-03T09:52:44.783098Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_7_low.json <==
{
  "design_id": 7,
  "current_fidelity": "low",
  "consensus_objective": 0.2857142857142857,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.286, threshold=0.5 for medium",
  "timestamp": "2026-02-03T09:56:30.928772Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_7_medium.json <==
{
  "design_id": 7,
  "current_fidelity": "medium",
  "consensus_objective": 0.14285714285714285,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.143, threshold=0.1 for high",
  "timestamp": "2026-02-03T10:08:08.195768Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_8_low.json <==
{
  "design_id": 8,
  "current_fidelity": "low",
  "consensus_objective": 0.875,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.875, threshold=0.5 for medium",
  "timestamp": "2026-02-03T10:09:19.373891Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_9_low.json <==
{
  "design_id": 9,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-03T10:11:55.986856Z"
}

==> anc/logs/records/llm_log_workspace_33/designer_promotion_9_medium.json <==
{
  "design_id": 9,
  "current_fidelity": "medium",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.333, threshold=0.1 for high",
  "timestamp": "2026-02-03T10:17:44.497618Z"
}

==> anc/logs/records/llm_log_workspace_33/hebo_tune_21.json <==
{
  "design_id": 21,
  "parent_design_id": 1,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.09523809523809523,
  "parent_metric": 0.0,
  "improvement": " (+0.1, +0.0%)",
  "best_params": {
    "alpha": 1.861314585746703,
    "beta": 39.56614435552714,
    "gamma": 0.4397808939218521,
    "delta": 0.1401799362897873,
    "epsilon": 0.00015691872727617752,
    "zeta": 0.13096667361073167,
    "lr": 2.5416083272585483,
    "tau": 0.057237922910453105
  },
  "summary_path": "llm_log_workspace_33/hebo_summary_1770130405.json",
  "timestamp": "2026-02-03T14:53:25.886971Z"
}

==> anc/logs/records/llm_log_workspace_33/meta_agent/round_1.json <==
{
  "meta_round_id": 1,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is currently hard to interpret because the sole objective rewards reaching larger N even when the solver is failing about half the instances at every N (unsolved_fraction ≈ 0.49–0.52). This makes many designs look equivalent (same “max_N”) and can promote dynamics that merely preserve the run_till_median behavior rather than improving true success probability or scaling. Net effect: little evidence of meaningful scaling improvement over baseline despite many architectural tweaks.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Objective 0 is not aligned with the research goal: it ignores unsolved_fraction and median_step scaling, and in practice it barely differentiates designs because the evaluation protocol often yields ~50% unsolved at each tested N. It can rank a design highly simply for being evaluated at larger N, even if it is not actually solving reliably or faster.",
        "weight_multiplier": 0.2
      }
    ],
    "objective_directions": "Generate objectives that (1) strongly penalize failure rate and (2) measure scaling, not just “largest N touched.” Concretely: (a) define an effective solved size Neff = max N such that unsolved_fraction(N) ≤ u_thresh (e.g., 0.1 or 0.2) and maximize Neff; (b) add a smooth penalty term like sum_N w(N)*max(0, unsolved_fraction(N)-u_thresh)^2 so objectives remain informative when nothing reaches the threshold; (c) include time-to-solution / scaling: fit slope p in log(median_step) vs log(N) over N where unsolved_fraction ≤ u_fit (e.g., 0.3) and minimize p plus the intercept (or minimize median_step/N^p at a target N); (d) optionally use a standard TTS surrogate: TTS(N)=max_steps * log(1-0.99)/log(1-p_solve(N)) with p_solve=1-unsolved_fraction, and minimize area-under-curve over a fixed N grid; (e) add robustness terms across batches/seeds (variance penalty) so designs don’t win via lucky evaluations."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Current Objective Functions\n\n### Objective 0\n- Description: No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\nNot enough objectives for correlation analysis.\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nNot enough objectives for agreement analysis.\n\n**Recent Progress**:\nRecent 20 designs:\n- Design 21 (HEBO_tuned_Softmin smoothing (no gain)): objective_0, max_N=453, avg_unsolved=0.51\n- Design 20 (Asym kappa-on-growth only): objective_0, max_N=226, avg_unsolved=0.49\n- Design 19 (Gap-gated runner-up injection): objective_0, max_N=320, avg_unsolved=0.50\n- Design 18 (Soft-capped persistent xl): objective_0, max_N=453, avg_unsolved=0.49\n- Design 17 (Blended runner-up winner-drive): objective_0, max_N=453, avg_unsolved=0.49\n- Design 16 (xl fast-forget hurts scaling): objective_0, max_N=113, avg_unsolved=0.49\n- Design 15 (Soft c_mem only (baseline dv)): objective_0, max_N=160, avg_unsolved=0.48\n- Design 14 (Leaky multiplicative xl): objective_0, max_N=57, avg_unsolved=0.51\n- Design 13 (Hard runner-up in G (v13)): objective_0, max_N=453, avg_unsolved=0.50\n- Design 12 (Persistence-amplified xl update): objective_0, max_N=453, avg_unsolved=0.49\n- Design 11 (Split-temp + hard routing (v11)): objective_0, max_N=640, avg_unsolved=0.50\n- Design 10 (LSE-softmin memory cost): objective_0, max_N=160, avg_unsolved=0.49\n- Design 9 (Split-temp smooth c/G (mixed)): objective_0, max_N=320, avg_unsolved=0.49\n- Design 8 (Coupled RMS norm hurts large-N): objective_0, max_N=57, avg_unsolved=0.52\n- Design 7 (Memory-smooth + mild smooth-G): objective_0, max_N=453, avg_unsolved=0.50\n- Design 6 (Bounded mem scaling: no large-N gain): objective_0, max_N=80, avg_unsolved=0.52\n- Design 5 (Smooth memory-only clause monitor): objective_0, max_N=160, avg_unsolved=0.49\n- Design 4 (Coupled RMS norm: mem-dominated): objective_0, max_N=40, avg_unsolved=0.49\n- Design 3 (Hybrid smooth c/G, hard rigidity): objective_0, max_N=226, avg_unsolved=0.50\n- Design 2 (Decoupled norm: small-N win, large-N hit): objective_0, max_N=80, avg_unsolved=0.51\n\n**Top Designs**:\nTop designs across 1 objectives (3 unique):\n\n### Design 1: Softmin smoothing (no gain)\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1)\nObjective scores:\n  - objective_0: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=127, fidelity=low\n  ... and 9 more\n\n### Design 11: Split-temp + hard routing (v11)\nConsensus score: 0.048\nTop in: consensus (#2), obj_0 (#2)\nObjective scores:\n  - objective_0: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=133, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=184, fidelity=low\n  ... and 10 more\n\n### Design 0: baseline\nConsensus score: 0.095\nTop in: consensus (#3), obj_0 (#3)\nObjective scores:\n  - objective_0: -453\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=201, fidelity=medium\n  ... and 7 more\n\n\n## Previous Meta-Agent Guidance\n\nNo previous meta-agent guidance.\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is currently hard to interpret because the sole objective rewards reaching larger N even when the solver is failing about half the instances at every N (unsolved_fraction ≈ 0.49–0.52). This makes many designs look equivalent (same “max_N”) and can promote dynamics that merely preserve the run_till_median behavior rather than improving true success probability or scaling. Net effect: little evidence of meaningful scaling improvement over baseline despite many architectural tweaks.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Objective 0 is not aligned with the research goal: it ignores unsolved_fraction and median_step scaling, and in practice it barely differentiates designs because the evaluation protocol often yields ~50% unsolved at each tested N. It can rank a design highly simply for being evaluated at larger N, even if it is not actually solving reliably or faster.\",\n      \"weight_multiplier\": 0.2\n    }\n  ],\n  \"objective_directions\": \"Generate objectives that (1) strongly penalize failure rate and (2) measure scaling, not just “largest N touched.” Concretely: (a) define an effective solved size Neff = max N such that unsolved_fraction(N) ≤ u_thresh (e.g., 0.1 or 0.2) and maximize Neff; (b) add a smooth penalty term like sum_N w(N)*max(0, unsolved_fraction(N)-u_thresh)^2 so objectives remain informative when nothing reaches the threshold; (c) include time-to-solution / scaling: fit slope p in log(median_step) vs log(N) over N where unsolved_fraction ≤ u_fit (e.g., 0.3) and minimize p plus the intercept (or minimize median_step/N^p at a target N); (d) optionally use a standard TTS surrogate: TTS(N)=max_steps * log(1-0.99)/log(1-p_solve(N)) with p_solve=1-unsolved_fraction, and minimize area-under-curve over a fixed N grid; (e) add robustness terms across batches/seeds (variance penalty) so designs don’t win via lucky evaluations.\"\n}"
    }
  ],
  "timestamp": "2026-02-03T14:53:49.488290Z"
}

==> anc/logs/records/llm_log_workspace_33/objective_scheduler/round_1.json <==
{
  "objective_round_id": 1,
  "model_name": "gpt-5.2",
  "current_objective_id": 0,
  "new_objective_id": 1,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate objectives that (1) strongly penalize failure rate and (2) measure scaling, not just “largest N touched.” Concretely: (a) define an effective solved size Neff = max N such that unsolved_fraction(N) ≤ u_thresh (e.g., 0.1 or 0.2) and maximize Neff; (b) add a smooth penalty term like sum_N w(N)*max(0, unsolved_fraction(N)-u_thresh)^2 so objectives remain informative when nothing reaches the threshold; (c) include time-to-solution / scaling: fit slope p in log(median_step) vs log(N) over N where unsolved_fraction ≤ u_fit (e.g., 0.3) and minimize p plus the intercept (or minimize median_step/N^p at a target N); (d) optionally use a standard TTS surrogate: TTS(N)=max_steps * log(1-0.99)/log(1-p_solve(N)) with p_solve=1-unsolved_fraction, and minimize area-under-curve over a fixed N grid; (e) add robustness terms across batches/seeds (variance penalty) so designs don’t win via lucky evaluations.",
  "plan": {
    "objective_description": "Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _sigmoid(x):\n    # numerically stable sigmoid\n    if x >= 0:\n        z = math.exp(-x)\n        return 1.0 / (1.0 + z)\n    else:\n        z = math.exp(x)\n        return z / (1.0 + z)\n\n\ndef _weighted_linreg(x, y, w):\n    \"\"\"Return slope, intercept for y ~ a + b x.\"\"\"\n    w = np.asarray(w, dtype=float)\n    x = np.asarray(x, dtype=float)\n    y = np.asarray(y, dtype=float)\n    wsum = float(w.sum())\n    if not np.isfinite(wsum) or wsum <= 1e-12:\n        return None\n    xm = float((w * x).sum() / wsum)\n    ym = float((w * y).sum() / wsum)\n    xv = float((w * (x - xm) ** 2).sum())\n    if xv <= 1e-12:\n        return None\n    cov = float((w * (x - xm) * (y - ym)).sum())\n    b = cov / xv\n    a = ym - b * xm\n    return b, a\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\n    byN = {}\n    for r in experiment_results:\n        try:\n            N = int(r.get(\"N\"))\n        except Exception:\n            continue\n        u = float(r.get(\"unsolved_fraction\", 1.0))\n        s = float(r.get(\"median_step\", r.get(\"max_steps\", 1.0)))\n        ms = float(r.get(\"max_steps\", 1.0))\n        b = float(r.get(\"batch\", 100.0))\n\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\n        prev = byN.get(N)\n        cand = (ms, -u, -s, u, s, ms, b)\n        if prev is None or cand > prev[\"key\"]:\n            byN[N] = {\n                \"key\": cand,\n                \"N\": float(N),\n                \"u\": u,\n                \"s\": max(1.0, s),\n                \"ms\": max(1.0, ms),\n                \"b\": max(1.0, b),\n            }\n\n    pts = sorted(byN.values(), key=lambda d: d[\"N\"])\n    if not pts:\n        return 1e6\n\n    Ns = np.array([p[\"N\"] for p in pts], dtype=float)\n    u = np.array([p[\"u\"] for p in pts], dtype=float)\n    s = np.array([p[\"s\"] for p in pts], dtype=float)\n    b = np.array([p[\"b\"] for p in pts], dtype=float)\n\n    N_max = float(np.max(Ns))\n    N_min = float(np.min(Ns))\n\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\n\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\n    u_thresh = 0.40\n    tau_u = 0.05\n\n    # Hard Neff\n    ok = u_eff <= u_thresh\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\n\n    # Soft Neff (keeps signal when nothing reaches threshold)\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\n    # emphasize larger N but avoid instability\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\n\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\n\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\n\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\n    tts = s * runs99\n    log_tts = np.log1p(np.maximum(tts, 0.0))\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\n\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\n    u_fit = 0.50\n    tau_fit = 0.06\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\n    x = np.log(np.maximum(Ns, 2.0))\n    y = np.log(np.maximum(s, 1.0))\n\n    reg = _weighted_linreg(x, y, w_fit)\n    if reg is None:\n        p = 5.0\n    else:\n        p = float(reg[0])\n        if not np.isfinite(p):\n            p = 5.0\n\n    # Composite objective in \"N-equivalent\" units (baseline is ~ -largest_N)\n    # Lower is better.\n    obj = (\n        -Neff\n        + (N_max * 2.0) * penalty_unsolved\n        + 15.0 * avg_log_tts\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\n    )\n\n    # Safety for pathological outputs\n    if not np.isfinite(obj):\n        return 1e6\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate objectives that (1) strongly penalize failure rate and (2) measure scaling, not just “largest N touched.” Concretely: (a) define an effective solved size Neff = max N such that unsolved_fraction(N) ≤ u_thresh (e.g., 0.1 or 0.2) and maximize Neff; (b) add a smooth penalty term like sum_N w(N)*max(0, unsolved_fraction(N)-u_thresh)^2 so objectives remain informative when nothing reaches the threshold; (c) include time-to-solution / scaling: fit slope p in log(median_step) vs log(N) over N where unsolved_fraction ≤ u_fit (e.g., 0.3) and minimize p plus the intercept (or minimize median_step/N^p at a target N); (d) optionally use a standard TTS surrogate: TTS(N)=max_steps * log(1-0.99)/log(1-p_solve(N)) with p_solve=1-unsolved_fraction, and minimize area-under-curve over a fixed N grid; (e) add robustness terms across batches/seeds (variance penalty) so designs don’t win via lucky evaluations.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\nModify this schedule to:\n- Change the progression strategy (how N and max_steps scale)\n- Adjust stopping criteria (when to stop scaling up)\n- Modify fidelity levels (low/mid/high/full)\n- Add new adaptive rules based on experiment results\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n**Objective 0 (CURRENT):** No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 21 (HEBO_tuned_Softmin smoothing (no gain)): consensus_objective=0.3810\n  Objective values:\n    objective_0: -453.000000\n  Experiments:\n[\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 262,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 505,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 904,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3530,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.51,\n    \"median_step\": 10202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8058,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34588,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.6599999999999999,\n    \"median_step\": 146376,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770123153,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200000,\n    \"unsolved_fraction\": 0.55,\n    \"median_step\": 221978,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 20 (Asym kappa-on-growth only): consensus_objective=0.5714\n  Objective values:\n    objective_0: -226.000000\n  Experiments:\n[\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 69,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 235,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 461,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 675,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 879,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2195,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8937,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 19 (Gap-gated runner-up injection): consensus_objective=0.4762\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 66,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 315,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 678,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3379,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.5700000000000001,\n    \"median_step\": 11609,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17344,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.61,\n    \"median_step\": 65458,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 18 (Soft-capped persistent xl): consensus_objective=0.3333\n  Objective values:\n    objective_0: -453.000000\n  Experiments:\n[\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 91,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 218,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 630,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1029,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2455,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8426,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19633,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51503,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 17 (Blended runner-up winner-drive): consensus_objective=0.2857\n  Objective values:\n    objective_0: -453.000000\n  Experiments:\n[\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 130,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 164,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 511,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 734,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1497,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6210,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.54,\n    \"median_step\": 10860,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12339,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33431,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83978,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 16 (xl fast-forget hurts scaling): consensus_objective=0.7619\n  Objective values:\n    objective_0: -113.000000\n  Experiments:\n[\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 256,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 904,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.53,\n    \"median_step\": 6804,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 15 (Soft c_mem only (baseline dv)): consensus_objective=0.7143\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.44999999999999996,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 69,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 95,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 221,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 503,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 893,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1810,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5917,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 14 (Leaky multiplicative xl): consensus_objective=0.9524\n  Objective values:\n    objective_0: -57.000000\n  Experiments:\n[\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 608,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.61,\n    \"median_step\": 2045,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 13 (Hard runner-up in G (v13)): consensus_objective=0.2381\n  Objective values:\n    objective_0: -453.000000\n  Experiments:\n[\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 87,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 289,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 769,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1655,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7086,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.51,\n    \"median_step\": 10202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9928,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40685,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.5800000000000001,\n    \"median_step\": 118823,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 12 (Persistence-amplified xl update): consensus_objective=0.1905\n  Objective values:\n    objective_0: -453.000000\n  Experiments:\n[\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 95,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 155,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 287,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 750,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1287,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3154,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6931,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13043,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36901,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Minimize a composite score: (i) maximize effective solved size Neff at unsolved≤0.4 (hard+soft), (ii) penalize above-threshold unsolved smoothly (N-weighted, uncertainty-aware), and (iii) minimize scaling via log‑TTS and fitted log(step)~p log(N) slope.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _sigmoid(x):\\n    # numerically stable sigmoid\\n    if x >= 0:\\n        z = math.exp(-x)\\n        return 1.0 / (1.0 + z)\\n    else:\\n        z = math.exp(x)\\n        return z / (1.0 + z)\\n\\n\\ndef _weighted_linreg(x, y, w):\\n    \\\"\\\"\\\"Return slope, intercept for y ~ a + b x.\\\"\\\"\\\"\\n    w = np.asarray(w, dtype=float)\\n    x = np.asarray(x, dtype=float)\\n    y = np.asarray(y, dtype=float)\\n    wsum = float(w.sum())\\n    if not np.isfinite(wsum) or wsum <= 1e-12:\\n        return None\\n    xm = float((w * x).sum() / wsum)\\n    ym = float((w * y).sum() / wsum)\\n    xv = float((w * (x - xm) ** 2).sum())\\n    if xv <= 1e-12:\\n        return None\\n    cov = float((w * (x - xm) * (y - ym)).sum())\\n    b = cov / xv\\n    a = ym - b * xm\\n    return b, a\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results (lower is better).\\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    # Aggregate by N, keeping the highest-budget run (largest max_steps).\\n    byN = {}\\n    for r in experiment_results:\\n        try:\\n            N = int(r.get(\\\"N\\\"))\\n        except Exception:\\n            continue\\n        u = float(r.get(\\\"unsolved_fraction\\\", 1.0))\\n        s = float(r.get(\\\"median_step\\\", r.get(\\\"max_steps\\\", 1.0)))\\n        ms = float(r.get(\\\"max_steps\\\", 1.0))\\n        b = float(r.get(\\\"batch\\\", 100.0))\\n\\n        # keep record with larger max_steps; tie-breakers: lower u then lower s\\n        prev = byN.get(N)\\n        cand = (ms, -u, -s, u, s, ms, b)\\n        if prev is None or cand > prev[\\\"key\\\"]:\\n            byN[N] = {\\n                \\\"key\\\": cand,\\n                \\\"N\\\": float(N),\\n                \\\"u\\\": u,\\n                \\\"s\\\": max(1.0, s),\\n                \\\"ms\\\": max(1.0, ms),\\n                \\\"b\\\": max(1.0, b),\\n            }\\n\\n    pts = sorted(byN.values(), key=lambda d: d[\\\"N\\\"])\\n    if not pts:\\n        return 1e6\\n\\n    Ns = np.array([p[\\\"N\\\"] for p in pts], dtype=float)\\n    u = np.array([p[\\\"u\\\"] for p in pts], dtype=float)\\n    s = np.array([p[\\\"s\\\"] for p in pts], dtype=float)\\n    b = np.array([p[\\\"b\\\"] for p in pts], dtype=float)\\n\\n    N_max = float(np.max(Ns))\\n    N_min = float(np.min(Ns))\\n\\n    # Uncertainty-aware unsolved (pessimistic): u_eff = u + 1*SE_binom\\n    se = np.sqrt(np.clip(u * (1.0 - u), 0.0, 0.25) / np.maximum(b, 1.0))\\n    u_eff = np.clip(u + 1.0 * se, 0.0, 1.0)\\n\\n    # --- (i) Effective solved size Neff at a stricter threshold than schedule ---\\n    u_thresh = 0.40\\n    tau_u = 0.05\\n\\n    # Hard Neff\\n    ok = u_eff <= u_thresh\\n    Neff_hard = float(np.max(Ns[ok])) if np.any(ok) else 0.0\\n\\n    # Soft Neff (keeps signal when nothing reaches threshold)\\n    w_soft = np.array([_sigmoid((u_thresh - ue) / tau_u) for ue in u_eff], dtype=float)\\n    # emphasize larger N but avoid instability\\n    w_soft = w_soft * (Ns / max(N_min, 1.0)) ** 0.5\\n    Neff_soft = float((w_soft * Ns).sum() / (w_soft.sum() + 1e-12))\\n\\n    Neff = 0.7 * Neff_hard + 0.3 * Neff_soft\\n\\n    # --- (ii) Smooth penalty for exceeding threshold (N-weighted) ---\\n    denom = max(1e-6, 0.5 - u_thresh)  # normalize relative to schedule boundary\\n    viol = np.maximum(0.0, (u_eff - u_thresh) / denom)\\n    wN = (Ns / max(N_max, 1.0)) ** 1.0\\n    penalty_unsolved = float(np.mean(wN * viol ** 2))\\n\\n    # --- (iii-a) TTS surrogate from success probability, using median_step as per-run cost ---\\n    p_solve = np.clip(1.0 - u_eff, 1e-6, 1.0 - 1e-6)\\n    runs99 = math.log(0.01) / np.log(1.0 - p_solve)  # positive\\n    tts = s * runs99\\n    log_tts = np.log1p(np.maximum(tts, 0.0))\\n    avg_log_tts = float((wN * log_tts).sum() / (wN.sum() + 1e-12))\\n\\n    # --- (iii-b) Scaling exponent p from weighted log-log fit of steps vs N ---\\n    # Use soft inclusion around the schedule pass/fail boundary so fit is always defined.\\n    u_fit = 0.50\\n    tau_fit = 0.06\\n    w_fit = np.array([_sigmoid((u_fit - ue) / tau_fit) for ue in u_eff], dtype=float)\\n    w_fit = w_fit * (Ns / max(N_max, 1.0)) ** 0.5\\n    x = np.log(np.maximum(Ns, 2.0))\\n    y = np.log(np.maximum(s, 1.0))\\n\\n    reg = _weighted_linreg(x, y, w_fit)\\n    if reg is None:\\n        p = 5.0\\n    else:\\n        p = float(reg[0])\\n        if not np.isfinite(p):\\n            p = 5.0\\n\\n    # Composite objective in \\\"N-equivalent\\\" units (baseline is ~ -largest_N)\\n    # Lower is better.\\n    obj = (\\n        -Neff\\n        + (N_max * 2.0) * penalty_unsolved\\n        + 15.0 * avg_log_tts\\n        + 25.0 * max(0.0, p)  # minimize scaling exponent\\n    )\\n\\n    # Safety for pathological outputs\\n    if not np.isfinite(obj):\\n        return 1e6\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-03T14:55:11.269833Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_10_low.json <==
{
  "design_id": 10,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:51:45.803011Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_11_low.json <==
{
  "design_id": 11,
  "current_fidelity": "low",
  "consensus_objective": 0.45454545454545453,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.455, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:55:29.396619Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_11_medium.json <==
{
  "design_id": 11,
  "current_fidelity": "medium",
  "consensus_objective": 0.2727272727272727,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.273, threshold=0.1 for high",
  "timestamp": "2026-02-03T23:01:02.722373Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_12_low.json <==
{
  "design_id": 12,
  "current_fidelity": "low",
  "consensus_objective": 0.9166666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.917, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:02:58.202648Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_13_low.json <==
{
  "design_id": 13,
  "current_fidelity": "low",
  "consensus_objective": 0.46153846153846156,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:06:35.052265Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_13_medium.json <==
{
  "design_id": 13,
  "current_fidelity": "medium",
  "consensus_objective": 0.07692307692307693,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.077, threshold=0.1 for high",
  "timestamp": "2026-02-03T23:23:14.733022Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_14_low.json <==
{
  "design_id": 14,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:05:49.365319Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_15_low.json <==
{
  "design_id": 15,
  "current_fidelity": "low",
  "consensus_objective": 0.5333333333333333,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.533, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:08:53.971683Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_16_low.json <==
{
  "design_id": 16,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:11:50.300086Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_17_low.json <==
{
  "design_id": 17,
  "current_fidelity": "low",
  "consensus_objective": 0.4117647058823529,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.412, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:15:58.707260Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_17_medium.json <==
{
  "design_id": 17,
  "current_fidelity": "medium",
  "consensus_objective": 0.23529411764705882,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.235, threshold=0.1 for high",
  "timestamp": "2026-02-04T00:21:05.272111Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_18_low.json <==
{
  "design_id": 18,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:24:32.806064Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_19_low.json <==
{
  "design_id": 19,
  "current_fidelity": "low",
  "consensus_objective": 0.47368421052631576,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:27:52.187390Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_19_medium.json <==
{
  "design_id": 19,
  "current_fidelity": "medium",
  "consensus_objective": 0.21052631578947367,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.211, threshold=0.1 for high",
  "timestamp": "2026-02-04T00:32:54.829617Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_1_low.json <==
{
  "design_id": 1,
  "current_fidelity": "low",
  "consensus_objective": 0.0,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T19:53:57.642658Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_1_medium.json <==
{
  "design_id": 1,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-03T20:00:09.777180Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_20_low.json <==
{
  "design_id": 20,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:35:55.419840Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_22_low.json <==
{
  "design_id": 22,
  "current_fidelity": "low",
  "consensus_objective": 0.3251748251748252,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.325, threshold=0.5 for medium",
  "timestamp": "2026-02-04T16:43:40.814239Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_22_medium.json <==
{
  "design_id": 22,
  "current_fidelity": "medium",
  "consensus_objective": 0.5069930069930071,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.507, threshold=0.1 for high",
  "timestamp": "2026-02-04T16:50:48.652039Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_23_low.json <==
{
  "design_id": 23,
  "current_fidelity": "low",
  "consensus_objective": 0.34782608695652173,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.348, threshold=0.5 for medium",
  "timestamp": "2026-02-04T16:53:39.444617Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_23_medium.json <==
{
  "design_id": 23,
  "current_fidelity": "medium",
  "consensus_objective": 0.5652173913043478,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.565, threshold=0.1 for high",
  "timestamp": "2026-02-04T17:04:46.684778Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_24_low.json <==
{
  "design_id": 24,
  "current_fidelity": "low",
  "consensus_objective": 0.24358974358974358,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.244, threshold=0.5 for medium",
  "timestamp": "2026-02-04T17:07:56.160038Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_24_medium.json <==
{
  "design_id": 24,
  "current_fidelity": "medium",
  "consensus_objective": 0.3493589743589744,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.349, threshold=0.1 for high",
  "timestamp": "2026-02-04T17:18:45.054698Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_25_low.json <==
{
  "design_id": 25,
  "current_fidelity": "low",
  "consensus_objective": 0.36000000000000004,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.360, threshold=0.5 for medium",
  "timestamp": "2026-02-04T17:21:08.890893Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_25_medium.json <==
{
  "design_id": 25,
  "current_fidelity": "medium",
  "consensus_objective": 0.5,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.1 for high",
  "timestamp": "2026-02-04T17:31:34.126119Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_26_low.json <==
{
  "design_id": 26,
  "current_fidelity": "low",
  "consensus_objective": 0.22189349112426035,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.222, threshold=0.5 for medium",
  "timestamp": "2026-02-04T17:34:34.667377Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_26_medium.json <==
{
  "design_id": 26,
  "current_fidelity": "medium",
  "consensus_objective": 0.349112426035503,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.349, threshold=0.1 for high",
  "timestamp": "2026-02-04T17:41:08.556324Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_27_low.json <==
{
  "design_id": 27,
  "current_fidelity": "low",
  "consensus_objective": 0.4629629629629629,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.463, threshold=0.5 for medium",
  "timestamp": "2026-02-04T17:43:39.268352Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_27_medium.json <==
{
  "design_id": 27,
  "current_fidelity": "medium",
  "consensus_objective": 0.4074074074074074,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.407, threshold=0.1 for high",
  "timestamp": "2026-02-04T17:52:47.545907Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_28_low.json <==
{
  "design_id": 28,
  "current_fidelity": "low",
  "consensus_objective": 0.771978021978022,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.772, threshold=0.5 for medium",
  "timestamp": "2026-02-04T17:54:42.007279Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_29_low.json <==
{
  "design_id": 29,
  "current_fidelity": "low",
  "consensus_objective": 0.43103448275862066,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.431, threshold=0.5 for medium",
  "timestamp": "2026-02-04T17:57:01.277504Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_29_medium.json <==
{
  "design_id": 29,
  "current_fidelity": "medium",
  "consensus_objective": 0.24137931034482757,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.241, threshold=0.1 for high",
  "timestamp": "2026-02-04T18:03:29.290589Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_2_low.json <==
{
  "design_id": 2,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T20:16:14.401045Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_30_low.json <==
{
  "design_id": 30,
  "current_fidelity": "low",
  "consensus_objective": 0.317948717948718,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.318, threshold=0.5 for medium",
  "timestamp": "2026-02-04T18:06:02.664684Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_30_medium.json <==
{
  "design_id": 30,
  "current_fidelity": "medium",
  "consensus_objective": 0.5076923076923078,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.508, threshold=0.1 for high",
  "timestamp": "2026-02-04T18:14:29.348265Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_31_low.json <==
{
  "design_id": 31,
  "current_fidelity": "low",
  "consensus_objective": 0.5161290322580645,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.516, threshold=0.5 for medium",
  "timestamp": "2026-02-04T18:17:26.277195Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_32_low.json <==
{
  "design_id": 32,
  "current_fidelity": "low",
  "consensus_objective": 0.20192307692307693,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.202, threshold=0.5 for medium",
  "timestamp": "2026-02-04T18:20:41.994034Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_32_medium.json <==
{
  "design_id": 32,
  "current_fidelity": "medium",
  "consensus_objective": 0.2620192307692308,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.262, threshold=0.1 for high",
  "timestamp": "2026-02-04T18:28:03.787181Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_33_low.json <==
{
  "design_id": 33,
  "current_fidelity": "low",
  "consensus_objective": 0.48484848484848486,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.485, threshold=0.5 for medium",
  "timestamp": "2026-02-04T18:30:19.367043Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_33_medium.json <==
{
  "design_id": 33,
  "current_fidelity": "medium",
  "consensus_objective": 0.4696969696969697,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.470, threshold=0.1 for high",
  "timestamp": "2026-02-04T18:41:07.411093Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_34_low.json <==
{
  "design_id": 34,
  "current_fidelity": "low",
  "consensus_objective": 0.3687782805429865,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.369, threshold=0.5 for medium",
  "timestamp": "2026-02-04T18:44:19.538797Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_34_medium.json <==
{
  "design_id": 34,
  "current_fidelity": "medium",
  "consensus_objective": 0.5904977375565611,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.590, threshold=0.1 for high",
  "timestamp": "2026-02-04T18:54:05.609808Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_35_low.json <==
{
  "design_id": 35,
  "current_fidelity": "low",
  "consensus_objective": 0.3142857142857143,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.314, threshold=0.5 for medium",
  "timestamp": "2026-02-04T18:56:33.241219Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_35_medium.json <==
{
  "design_id": 35,
  "current_fidelity": "medium",
  "consensus_objective": 0.3857142857142857,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.386, threshold=0.1 for high",
  "timestamp": "2026-02-04T19:03:33.557868Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_36_low.json <==
{
  "design_id": 36,
  "current_fidelity": "low",
  "consensus_objective": 0.2542735042735043,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.254, threshold=0.5 for medium",
  "timestamp": "2026-02-04T19:06:38.736055Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_36_medium.json <==
{
  "design_id": 36,
  "current_fidelity": "medium",
  "consensus_objective": 0.514957264957265,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.515, threshold=0.1 for high",
  "timestamp": "2026-02-04T19:16:42.772737Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_37_low.json <==
{
  "design_id": 37,
  "current_fidelity": "low",
  "consensus_objective": 0.41891891891891897,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.419, threshold=0.5 for medium",
  "timestamp": "2026-02-04T19:19:05.653669Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_37_medium.json <==
{
  "design_id": 37,
  "current_fidelity": "medium",
  "consensus_objective": 0.28378378378378377,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.284, threshold=0.1 for high",
  "timestamp": "2026-02-04T19:26:02.747412Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_38_low.json <==
{
  "design_id": 38,
  "current_fidelity": "low",
  "consensus_objective": 0.23279352226720648,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.233, threshold=0.5 for medium",
  "timestamp": "2026-02-04T19:29:10.209420Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_38_medium.json <==
{
  "design_id": 38,
  "current_fidelity": "medium",
  "consensus_objective": 0.3461538461538462,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.346, threshold=0.1 for high",
  "timestamp": "2026-02-04T19:37:16.813199Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_39_low.json <==
{
  "design_id": 39,
  "current_fidelity": "low",
  "consensus_objective": 0.3846153846153846,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.385, threshold=0.5 for medium",
  "timestamp": "2026-02-04T19:39:51.365021Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_39_medium.json <==
{
  "design_id": 39,
  "current_fidelity": "medium",
  "consensus_objective": 0.2692307692307692,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.269, threshold=0.1 for high",
  "timestamp": "2026-02-04T19:48:36.437962Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_3_low.json <==
{
  "design_id": 3,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-03T20:19:26.825759Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_41_low.json <==
{
  "design_id": 41,
  "current_fidelity": "low",
  "consensus_objective": 0.2270168855534709,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.227, threshold=0.5 for medium",
  "timestamp": "2026-02-04T22:54:17.479226Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_41_medium.json <==
{
  "design_id": 41,
  "current_fidelity": "medium",
  "consensus_objective": 0.20450281425891184,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.205, threshold=0.1 for high",
  "timestamp": "2026-02-04T23:02:42.972491Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_42_low.json <==
{
  "design_id": 42,
  "current_fidelity": "low",
  "consensus_objective": 0.5952380952380952,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.595, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:05:20.208795Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_43_low.json <==
{
  "design_id": 43,
  "current_fidelity": "low",
  "consensus_objective": 0.5456308963756494,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.546, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:10:51.753848Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_44_low.json <==
{
  "design_id": 44,
  "current_fidelity": "low",
  "consensus_objective": 0.6818181818181819,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.682, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:12:59.720131Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_45_low.json <==
{
  "design_id": 45,
  "current_fidelity": "low",
  "consensus_objective": 0.5410947418852557,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.541, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:16:28.012011Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_46_low.json <==
{
  "design_id": 46,
  "current_fidelity": "low",
  "consensus_objective": 0.8384603185725824,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.838, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:19:49.238893Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_47_low.json <==
{
  "design_id": 47,
  "current_fidelity": "low",
  "consensus_objective": 0.5377798287854115,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.538, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:23:33.405077Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_48_low.json <==
{
  "design_id": 48,
  "current_fidelity": "low",
  "consensus_objective": 0.780758645410581,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.781, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:25:58.903416Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_49_low.json <==
{
  "design_id": 49,
  "current_fidelity": "low",
  "consensus_objective": 0.5343540474897408,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.534, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:30:13.954404Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_4_low.json <==
{
  "design_id": 4,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T20:21:52.845188Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_50_low.json <==
{
  "design_id": 50,
  "current_fidelity": "low",
  "consensus_objective": 0.5749253731343283,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.575, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:33:52.928848Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_51_low.json <==
{
  "design_id": 51,
  "current_fidelity": "low",
  "consensus_objective": 0.7395647133883124,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.740, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:37:08.862156Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_52_low.json <==
{
  "design_id": 52,
  "current_fidelity": "low",
  "consensus_objective": 0.7578861105754933,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.758, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:39:51.326747Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_53_low.json <==
{
  "design_id": 53,
  "current_fidelity": "low",
  "consensus_objective": 0.46064005555036347,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.461, threshold=0.5 for medium",
  "timestamp": "2026-02-04T23:43:34.853794Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_53_medium.json <==
{
  "design_id": 53,
  "current_fidelity": "medium",
  "consensus_objective": 0.039688315774383316,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.040, threshold=0.1 for high",
  "timestamp": "2026-02-04T23:51:35.078241Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_54_low.json <==
{
  "design_id": 54,
  "current_fidelity": "low",
  "consensus_objective": 0.6935125202624017,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.694, threshold=0.5 for medium",
  "timestamp": "2026-02-05T00:39:11.500602Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_55_low.json <==
{
  "design_id": 55,
  "current_fidelity": "low",
  "consensus_objective": 0.4454279952867966,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.445, threshold=0.5 for medium",
  "timestamp": "2026-02-05T00:42:50.678381Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_55_medium.json <==
{
  "design_id": 55,
  "current_fidelity": "medium",
  "consensus_objective": 0.007251487138528243,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.007, threshold=0.1 for high",
  "timestamp": "2026-02-05T00:47:59.272027Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_56_low.json <==
{
  "design_id": 56,
  "current_fidelity": "low",
  "consensus_objective": 0.8074592163439549,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.807, threshold=0.5 for medium",
  "timestamp": "2026-02-05T01:35:26.122751Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_57_low.json <==
{
  "design_id": 57,
  "current_fidelity": "low",
  "consensus_objective": 0.49454771292280486,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.495, threshold=0.5 for medium",
  "timestamp": "2026-02-05T01:39:40.970644Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_5_low.json <==
{
  "design_id": 5,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-03T20:25:29.133121Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_5_medium.json <==
{
  "design_id": 5,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-03T20:45:19.474826Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_6_low.json <==
{
  "design_id": 6,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:26:36.881144Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_7_low.json <==
{
  "design_id": 7,
  "current_fidelity": "low",
  "consensus_objective": 0.42857142857142855,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.429, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:30:52.626052Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_7_medium.json <==
{
  "design_id": 7,
  "current_fidelity": "medium",
  "consensus_objective": 0.42857142857142855,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.429, threshold=0.1 for high",
  "timestamp": "2026-02-03T22:37:19.379960Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_8_low.json <==
{
  "design_id": 8,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:40:01.241483Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_9_low.json <==
{
  "design_id": 9,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:44:17.451476Z"
}

==> anc/logs/records/llm_log_workspace_34/designer_promotion_9_medium.json <==
{
  "design_id": 9,
  "current_fidelity": "medium",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.333, threshold=0.1 for high",
  "timestamp": "2026-02-03T22:49:27.200015Z"
}

==> anc/logs/records/llm_log_workspace_34/hebo_tune_21.json <==
{
  "design_id": 21,
  "parent_design_id": 5,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0,
  "parent_metric": 0.0,
  "improvement": " (+0.0, +0.0%)",
  "best_params": {
    "alpha": 5.758612580424364,
    "beta": 19.992986658582236,
    "gamma": 0.2500297325690044,
    "delta": 0.05902997014889554,
    "epsilon": 0.0011715178170799497,
    "zeta": 0.0009328053997589841,
    "tau": 0.02712370273045203,
    "tie_margin": 0.11860403244106334,
    "tie_sharp": 0.019821961511889797,
    "lr": 1.019222801533839
  },
  "summary_path": "llm_log_workspace_34/hebo_summary_1770223162.json",
  "timestamp": "2026-02-04T16:39:22.449913Z"
}

==> anc/logs/records/llm_log_workspace_34/hebo_tune_40.json <==
{
  "design_id": 40,
  "parent_design_id": 14,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.3375,
  "parent_metric": 0.3846153846153846,
  "improvement": " (-0.0, -12.2%)",
  "best_params": {
    "alpha": 2.9852192566350695,
    "beta": 18.101463095523926,
    "gamma": 0.23271867755043404,
    "delta": 0.05000000074505806,
    "epsilon": 0.0007031757420732309,
    "zeta": 0.0009369181487580166,
    "tau": 0.004550938666868374,
    "tie_margin": 0.10000000149011612,
    "tie_sharp": 0.02000000203195368,
    "tie_c": 0.15000000596046448,
    "tie_c_sharp": 0.029765623003683198,
    "lr": 1.0011391402591918
  },
  "summary_path": "llm_log_workspace_34/hebo_summary_1770245485.json",
  "timestamp": "2026-02-04T22:51:26.092431Z"
}

==> anc/logs/records/llm_log_workspace_34/meta_agent/round_1.json <==
{
  "meta_round_id": 1,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Recent designs reach N=640 under the adaptive schedule, but this is largely driven by hovering just below the unsolved_fraction<0.5 gate while median_step explodes at higher N (often approaching the max_steps budget). Modifications (rigidity tempering, tie-breaking/tie-smoothing gates, xs relaxation) change early dynamics but have not produced robust high-N scaling improvements. The current optimization signal is too coarse to distinguish “barely passes” from “truly scaling,” so progress is plateauing.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Objective 0 (-largest_N) is overly discontinuous and easy to game via marginally passing the <0.5 unsolved gate at each N, even when median_step becomes enormous and scaling degrades. It provides almost no gradient among designs that reach the same cap (many all score -640), and it does not penalize brittleness (unsolved_fraction near 0.5) or inefficiency (median_step/max_steps). It is directionally aligned with “solve bigger N,” but currently under-specifies the research goal of polynomial-time scaling.",
        "weight_multiplier": 0.3
      }
    ],
    "objective_directions": "Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap objective: maximize largest N with unsolved_fraction <= 0.2 (or 0.3) and add a continuous penalty proportional to max(0, unsolved_fraction-0.2) across all tested N. (2) Efficiency objective: sum over experiments of w(N)*[unsolved_fraction + λ*clip(median_step/max_steps,0,1)], with w(N) increasing (e.g., w=log N or sqrt N) to emphasize high N. (3) Scaling-exponent objective: fit a slope p from log(median_step+1) vs log(N) over the largest 3–5 N reached; minimize p and add a strong penalty if any high-N unsolved_fraction is near 0.5 (e.g., >0.45). (4) Brittleness margin objective: penalize proximity to the gate via Σ w(N)*sigmoid((unsolved_fraction-0.4)/0.03), so designs that sit at 0.49 are scored much worse than those at 0.2–0.3, even if both advance."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\nModify this schedule to:\n- Change the progression strategy (how N and max_steps scale)\n- Adjust stopping criteria (when to stop scaling up)\n- Modify fidelity levels (low/mid/high/full)\n- Add new adaptive rules based on experiment results\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\nNot enough objectives for correlation analysis.\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nNot enough objectives for agreement analysis.\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 21: HEBO_tuned_Hard-R + tie-G didn’t scale\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=385, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=961, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1653, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4663, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.52, median_step=10412, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12394, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20154, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.63, median_step=134666, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=200000, unsolved_fraction=0.49, median_step=149604, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=400000, unsolved_fraction=0.62, median_step=524675, fidelity=high\n\n### Design 20: Log-tempered rigidity helped at N≥80\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=414, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=965, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2347, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4227, fidelity=low\n\n### Design 19: Capped tie-smoothing: no gain\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=225, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=307, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=911, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2353, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7259, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13008, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=26726, fidelity=medium\n\n### Design 18: Soft-capped rigidity: mixed scaling\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=260, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2420, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3500, fidelity=low\n\n### Design 17: Top1-floor tie-G: mixed scaling\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=132, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=381, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=824, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2084, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6118, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.52, median_step=10412, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=6424, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=34281, fidelity=medium\n\n### Design 16: xs-relaxation speeds early phase\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=8, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=236, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5987, fidelity=low\n\n### Design 15: xs-gated tie smoothing: slower\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=222, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=406, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=836, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1466, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8888, fidelity=low\n\n### Design 14: xs-gated tie smoothing regresses\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=216, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=432, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=765, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1693, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3974, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8960, fidelity=low\n\n### Design 13: c-gated tie-G: faster, brittle\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=484, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=916, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1829, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5774, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24089, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=88759, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.69, median_step=328330, fidelity=high\n\n### Design 12: Quantile-coupled norm (mixed)\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n**Top Designs**:\nTop designs across 1 objectives (3 unique):\n\n### Design 5: Hard-R + tie-G didn’t scale\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1)\nObjective scores:\n  - objective_0: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=343, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=780, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4821, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8982, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=34125, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.55, median_step=110989, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=200000, unsolved_fraction=0.49, median_step=163432, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=400000, unsolved_fraction=0.49, median_step=383864, fidelity=high\n\n### Design 13: c-gated tie-G: faster, brittle\nConsensus score: 0.048\nTop in: consensus (#2), obj_0 (#2)\nObjective scores:\n  - objective_0: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=484, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=916, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1829, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5774, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24089, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=88759, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.69, median_step=328330, fidelity=high\n\n### Design 21: HEBO_tuned_Hard-R + tie-G didn’t scale\nConsensus score: 0.095\nTop in: consensus (#3), obj_0 (#3)\nObjective scores:\n  - objective_0: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=385, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=961, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1653, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4663, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.52, median_step=10412, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12394, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20154, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.63, median_step=134666, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=200000, unsolved_fraction=0.49, median_step=149604, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=400000, unsolved_fraction=0.62, median_step=524675, fidelity=high\n\n\n## Previous Meta-Agent Guidance\n\nNo previous meta-agent guidance.\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Recent designs reach N=640 under the adaptive schedule, but this is largely driven by hovering just below the unsolved_fraction<0.5 gate while median_step explodes at higher N (often approaching the max_steps budget). Modifications (rigidity tempering, tie-breaking/tie-smoothing gates, xs relaxation) change early dynamics but have not produced robust high-N scaling improvements. The current optimization signal is too coarse to distinguish “barely passes” from “truly scaling,” so progress is plateauing.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Objective 0 (-largest_N) is overly discontinuous and easy to game via marginally passing the <0.5 unsolved gate at each N, even when median_step becomes enormous and scaling degrades. It provides almost no gradient among designs that reach the same cap (many all score -640), and it does not penalize brittleness (unsolved_fraction near 0.5) or inefficiency (median_step/max_steps). It is directionally aligned with “solve bigger N,” but currently under-specifies the research goal of polynomial-time scaling.\",\n      \"weight_multiplier\": 0.3\n    }\n  ],\n  \"objective_directions\": \"Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap objective: maximize largest N with unsolved_fraction <= 0.2 (or 0.3) and add a continuous penalty proportional to max(0, unsolved_fraction-0.2) across all tested N. (2) Efficiency objective: sum over experiments of w(N)*[unsolved_fraction + λ*clip(median_step/max_steps,0,1)], with w(N) increasing (e.g., w=log N or sqrt N) to emphasize high N. (3) Scaling-exponent objective: fit a slope p from log(median_step+1) vs log(N) over the largest 3–5 N reached; minimize p and add a strong penalty if any high-N unsolved_fraction is near 0.5 (e.g., >0.45). (4) Brittleness margin objective: penalize proximity to the gate via Σ w(N)*sigmoid((unsolved_fraction-0.4)/0.03), so designs that sit at 0.49 are scored much worse than those at 0.2–0.3, even if both advance.\"\n}"
    }
  ],
  "timestamp": "2026-02-04T16:39:42.966146Z"
}

==> anc/logs/records/llm_log_workspace_34/meta_agent/round_2.json <==
{
  "meta_round_id": 2,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is effectively stalled: across many designs the unsolved_fraction hovers at ~0.48–0.49 over a wide N range, indicating the dynamics are not improving solve probability beyond the schedule gate. Median_step grows very rapidly with N (often approaching the max_steps budget), so “reaching higher N” is frequently achieved via brittleness/near-timeout behavior rather than robust scaling. The current objectives disagree (negative tau) and, in particular, Objective 1 appears to reward truncated evaluations (timeouts/short runs), which is anti-aligned with the high-N goal.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Too easily gamed by designs that sit just below the u<0.5 gate while steps explode; it does not penalize poor scaling or brittleness. Still, it at least discourages early termination by directly rewarding larger tested N, which is currently missing elsewhere.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 1,
        "assessment": "Misaligned in the present regime: because no design achieves u<=0.3/0.2, the cap_reward is usually zero and the objective can favor runs that stop early (e.g., due to timeout) since they avoid accumulating high-N penalties. This likely drives the negative tau with Objective 0 and can select for ‘short’ evaluations rather than scalable solvers.",
        "weight_multiplier": 0.15
      }
    ],
    "objective_directions": "Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (1) A ‘soft-pass area’ objective: sum over levels of log(N)*sigmoid((0.5-u)/tau) minus λ*step_frac, so it rewards both higher N and margin below 0.5 continuously. (2) Add an explicit anti-truncation term: strong penalty if largest_N is small (or if number of completed levels is small), so timeouts/early stops cannot look good. (3) A ‘top-level’ objective: use only the largest tested N and penalize u_top near/above 0.5 plus step_frac_top, with a large bonus proportional to log(N_top)*sigmoid((0.5-u_top)/tau). (4) A scaling objective conditioned on success: fit slope of log(median_step) vs log(N) only on levels with u<0.5, and impose a fixed penalty when insufficient successful points exist (prevents rewarding failure/short runs). Keep these objectives positively correlated by including a monotone largest_N reward term in each."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\nModify this schedule to:\n- Change the progression strategy (how N and max_steps scale)\n- Adjust stopping criteria (when to stop scaling up)\n- Modify fidelity levels (low/mid/high/full)\n- Add new adaptive rules based on experiment results\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n### Objective 1\n- Description: Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 |\n|---|---|---|\n| 0 | 1.00 | -0.30 |\n| 1 | -0.30 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.500, median_tau=-0.30, range=[-0.30, -0.30]\n- Objective 1: default_weight=0.500, median_tau=-0.30, range=[-0.30, -0.30]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 42: c-gated rigidity cap (mixed)\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=288, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1061, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2210, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4866, fidelity=low\n\n### Design 41: Smooth L2 coupling slows at high N\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.46, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=144, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=217, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=676, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=786, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3196, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4868, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=15453, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=29819, fidelity=medium\n\n### Design 40: HEBO_tuned_xs-gated tie smoothing regresses\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=528, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=962, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2193, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5719, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9754, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=50201, fidelity=medium\n\n### Design 39: Tanh-cap R: helps mid-N, fails @320\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=68, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=491, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1087, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1428, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5009, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10293, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=41177, fidelity=medium\n\n### Design 38: LME smooth-max norm (+cap)\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=369, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=714, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2517, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2963, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11988, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33638, fidelity=medium\n\n### Design 37: Rational cap: strong @113, weak @320\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=790, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1522, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4957, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9188, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33526, fidelity=medium\n\n### Design 36: Smooth-coupled norm regresses high-N\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=73, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=344, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=740, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2063, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5759, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13277, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=46735, fidelity=medium\n\n### Design 35: p-norm softcap rigidity\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=39, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=293, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=366, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=580, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1370, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4039, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10645, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=30403, fidelity=medium\n\n### Design 34: Mem-only p-norm norm regresses\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=223, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=283, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=573, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1967, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6108, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11775, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=43287, fidelity=medium\n\n### Design 33: Rational-capped rigidity mixed\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=138, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=161, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=401, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=828, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2243, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5774, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11531, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.52, median_step=53311, fidelity=medium\n\n**Top Designs**:\nTop designs across 2 objectives (7 unique):\n\n### Design 8: Capped coupled normalization\nConsensus score: 0.189\nTop in: consensus (#1), obj_1 (#2)\nObjective scores:\n  - objective_0: -160\n  - objective_1: 536.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=124, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=256, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=370, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=810, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2081, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=3932, fidelity=low\n\n### Design 12: Quantile-coupled norm (mixed)\nConsensus score: 0.220\nTop in: consensus (#2), obj_1 (#1)\nObjective scores:\n  - objective_0: -57\n  - objective_1: 536\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n\n### Design 4: Coupled mem-floor scaling\nConsensus score: 0.220\nTop in: consensus (#3)\nObjective scores:\n  - objective_0: -160\n  - objective_1: 545\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=319, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=481, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1805, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4378, fidelity=low\n\n### Design 20: Log-tempered rigidity helped at N≥80\nConsensus score: 0.234\nTop in: obj_1 (#3)\nObjective scores:\n  - objective_0: -160\n  - objective_1: 541.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=303, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=414, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=965, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2347, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4227, fidelity=low\n\n### Design 5: Hard-R + tie-G didn’t scale\nConsensus score: 0.678\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: -640\n  - objective_1: 650.1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=343, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=780, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2032, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4821, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8982, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=34125, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.55, median_step=110989, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=200000, unsolved_fraction=0.49, median_step=163432, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=400000, unsolved_fraction=0.49, median_step=383864, fidelity=high\n\n### Design 13: c-gated tie-G: faster, brittle\nConsensus score: 0.756\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: -640\n  - objective_1: 724.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=484, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=916, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1829, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5774, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8421, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24089, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=88759, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.69, median_step=328330, fidelity=high\n\n### Design 21: HEBO_tuned_Hard-R + tie-G didn’t scale\nConsensus score: 0.780\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: -640\n  - objective_1: 794\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=120, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=385, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=961, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1653, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4663, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.52, median_step=10412, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12394, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20154, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.63, median_step=134666, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=200000, unsolved_fraction=0.49, median_step=149604, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=400000, unsolved_fraction=0.62, median_step=524675, fidelity=high\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Recent designs reach N=640 under the adaptive schedule, but this is largely driven by hovering just below the unsolved_fraction<0.5 gate while median_step explodes at higher N (often approaching the m...\nDirections: Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap o...\nWeight adjustments: {0: 0.3}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is effectively stalled: across many designs the unsolved_fraction hovers at ~0.48–0.49 over a wide N range, indicating the dynamics are not improving solve probability beyond the schedule gate. Median_step grows very rapidly with N (often approaching the max_steps budget), so “reaching higher N” is frequently achieved via brittleness/near-timeout behavior rather than robust scaling. The current objectives disagree (negative tau) and, in particular, Objective 1 appears to reward truncated evaluations (timeouts/short runs), which is anti-aligned with the high-N goal.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Too easily gamed by designs that sit just below the u<0.5 gate while steps explode; it does not penalize poor scaling or brittleness. Still, it at least discourages early termination by directly rewarding larger tested N, which is currently missing elsewhere.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Misaligned in the present regime: because no design achieves u<=0.3/0.2, the cap_reward is usually zero and the objective can favor runs that stop early (e.g., due to timeout) since they avoid accumulating high-N penalties. This likely drives the negative tau with Objective 0 and can select for ‘short’ evaluations rather than scalable solvers.\",\n      \"weight_multiplier\": 0.15\n    }\n  ],\n  \"objective_directions\": \"Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (1) A ‘soft-pass area’ objective: sum over levels of log(N)*sigmoid((0.5-u)/tau) minus λ*step_frac, so it rewards both higher N and margin below 0.5 continuously. (2) Add an explicit anti-truncation term: strong penalty if largest_N is small (or if number of completed levels is small), so timeouts/early stops cannot look good. (3) A ‘top-level’ objective: use only the largest tested N and penalize u_top near/above 0.5 plus step_frac_top, with a large bonus proportional to log(N_top)*sigmoid((0.5-u_top)/tau). (4) A scaling objective conditioned on success: fit slope of log(median_step) vs log(N) only on levels with u<0.5, and impose a fixed penalty when insufficient successful points exist (prevents rewarding failure/short runs). Keep these objectives positively correlated by including a monotone largest_N reward term in each.\"\n}"
    }
  ],
  "timestamp": "2026-02-04T23:07:00.005973Z"
}

==> anc/logs/records/llm_log_workspace_34/objective_scheduler/round_1.json <==
{
  "objective_round_id": 1,
  "model_name": "gpt-5.2",
  "current_objective_id": 0,
  "new_objective_id": 1,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap objective: maximize largest N with unsolved_fraction <= 0.2 (or 0.3) and add a continuous penalty proportional to max(0, unsolved_fraction-0.2) across all tested N. (2) Efficiency objective: sum over experiments of w(N)*[unsolved_fraction + λ*clip(median_step/max_steps,0,1)], with w(N) increasing (e.g., w=log N or sqrt N) to emphasize high N. (3) Scaling-exponent objective: fit a slope p from log(median_step+1) vs log(N) over the largest 3–5 N reached; minimize p and add a strong penalty if any high-N unsolved_fraction is near 0.5 (e.g., >0.45). (4) Brittleness margin objective: penalize proximity to the gate via Σ w(N)*sigmoid((unsolved_fraction-0.4)/0.03), so designs that sit at 0.49 are scored much worse than those at 0.2–0.3, even if both advance.",
  "plan": {
    "objective_description": "Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–4 complementary objectives that (a) break ties among designs reaching the same N, and (b) explicitly reward robust high-N scaling rather than threshold-passing. Concretely: (1) Robust-cap objective: maximize largest N with unsolved_fraction <= 0.2 (or 0.3) and add a continuous penalty proportional to max(0, unsolved_fraction-0.2) across all tested N. (2) Efficiency objective: sum over experiments of w(N)*[unsolved_fraction + λ*clip(median_step/max_steps,0,1)], with w(N) increasing (e.g., w=log N or sqrt N) to emphasize high N. (3) Scaling-exponent objective: fit a slope p from log(median_step+1) vs log(N) over the largest 3–5 N reached; minimize p and add a strong penalty if any high-N unsolved_fraction is near 0.5 (e.g., >0.45). (4) Brittleness margin objective: penalize proximity to the gate via Σ w(N)*sigmoid((unsolved_fraction-0.4)/0.03), so designs that sit at 0.49 are scored much worse than those at 0.2–0.3, even if both advance.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\nModify this schedule to:\n- Change the progression strategy (how N and max_steps scale)\n- Adjust stopping criteria (when to stop scaling up)\n- Modify fidelity levels (low/mid/high/full)\n- Add new adaptive rules based on experiment results\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n**Objective 0 (CURRENT):** No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 21 (HEBO_tuned_Hard-R + tie-G didn’t scale): consensus_objective=0.0952\n  Objective values:\n    objective_0: -640.000000\n  Experiments:\n[\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 120,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 385,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 961,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1653,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4663,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.52,\n    \"median_step\": 10412,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12394,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20154,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.63,\n    \"median_step\": 134666,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149604,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 1770165399,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400000,\n    \"unsolved_fraction\": 0.62,\n    \"median_step\": 524675,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 20 (Log-tempered rigidity helped at N≥80): consensus_objective=0.8571\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 303,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 414,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 965,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2347,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4227,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 19 (Capped tie-smoothing: no gain): consensus_objective=0.4286\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 225,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 307,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 911,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2353,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7259,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13008,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26726,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 18 (Soft-capped rigidity: mixed scaling): consensus_objective=0.8095\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 201,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 260,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1301,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2420,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3500,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 17 (Top1-floor tie-G: mixed scaling): consensus_objective=0.3810\n  Objective values:\n    objective_0: -320.000000\n  Experiments:\n[\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.44999999999999996,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 132,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 173,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 381,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 824,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2084,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6118,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.52,\n    \"median_step\": 10412,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6424,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34281,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 16 (xs-relaxation speeds early phase): consensus_objective=0.7619\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 8,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 236,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 923,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2504,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5987,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 15 (xs-gated tie smoothing: slower): consensus_objective=0.7143\n  Objective values:\n    objective_0: -160.000000\n  Experiments:\n[\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 222,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 406,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 836,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1466,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8888,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 14 (xs-gated tie smoothing regresses): consensus_objective=0.4762\n  Objective values:\n    objective_0: -226.000000\n  Experiments:\n[\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 216,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 432,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 765,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1693,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3974,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8960,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 13 (c-gated tie-G: faster, brittle): consensus_objective=0.0476\n  Objective values:\n    objective_0: -640.000000\n  Experiments:\n[\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 134,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 484,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 916,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1829,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5774,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8421,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24089,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 88759,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.69,\n    \"median_step\": 328330,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 12 (Quantile-coupled norm (mixed)): consensus_objective=0.9524\n  Objective values:\n    objective_0: -57.000000\n  Experiments:\n[\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 91,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 251,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 471,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1000.0\\n\\n    # ---- helpers ----\\n    def _get(r, k, default):\\n        v = r.get(k, default)\\n        try:\\n            return float(v)\\n        except Exception:\\n            return float(default)\\n\\n    def _softplus(x):\\n        # stable softplus\\n        x = np.asarray(x, dtype=np.float64)\\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\\n\\n    # ---- collect ----\\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\\n\\n    # Weights emphasize high N, but remain normalized\\n    w = np.sqrt(np.maximum(Ns, 1.0))\\n    w = w / (w.sum() + 1e-12)\\n\\n    # ---- robust caps (discrete) ----\\n    def maxN(th):\\n        ok = Ns[u <= th]\\n        return float(ok.max()) if ok.size else 0.0\\n\\n    N30 = maxN(0.30)\\n    N20 = maxN(0.20)\\n\\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\\n\\n    # ---- continuous robustness penalty across all tested N ----\\n    tau = 0.05\\n    pen20 = _softplus((u - 0.20) / tau) * tau\\n    pen30 = _softplus((u - 0.30) / tau) * tau\\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\\n\\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\\n    brittle_pen = float(np.sum(w * brittle))\\n\\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\\n    lam = 0.2\\n    eff = u + lam * step_frac\\n    eff_pen = float(np.sum(w * eff))\\n\\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\\n    K = int(min(5, len(Ns)))\\n    if K >= 3:\\n        top_idx = np.argsort(Ns)[-K:]\\n        x = np.log(Ns[top_idx] + 1.0)\\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\\n        y = np.log(ms_clip + 1.0)\\n        slope = float(np.polyfit(x, y, 1)[0])\\n\\n        # extra penalty if top-N points are effectively failing\\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\\n        scale_pen = slope + 3.0 * high_fail\\n    else:\\n        scale_pen = 0.0\\n\\n    # ---- final (minimize) ----\\n    score = (\\n        -cap_reward\\n        + 400.0 * robust_pen\\n        + 50.0 * eff_pen\\n        + 30.0 * brittle_pen\\n        + 40.0 * scale_pen\\n    )\\n\\n    # Guard against NaNs/infs\\n    if not np.isfinite(score):\\n        return 1000.0\\n    return float(score)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-04T16:40:51.819126Z"
}

==> anc/logs/records/llm_log_workspace_34/objective_scheduler/round_2.json <==
{
  "objective_round_id": 2,
  "model_name": "gpt-5.2",
  "current_objective_id": 1,
  "new_objective_id": 2,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (1) A ‘soft-pass area’ objective: sum over levels of log(N)*sigmoid((0.5-u)/tau) minus λ*step_frac, so it rewards both higher N and margin below 0.5 continuously. (2) Add an explicit anti-truncation term: strong penalty if largest_N is small (or if number of completed levels is small), so timeouts/early stops cannot look good. (3) A ‘top-level’ objective: use only the largest tested N and penalize u_top near/above 0.5 plus step_frac_top, with a large bonus proportional to log(N_top)*sigmoid((0.5-u_top)/tau). (4) A scaling objective conditioned on success: fit slope of log(median_step) vs log(N) only on levels with u<0.5, and impose a fixed penalty when insufficient successful points exist (prevents rewarding failure/short runs). Keep these objectives positively correlated by including a monotone largest_N reward term in each.",
  "plan": {
    "objective_description": "Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _f(x, d):\n        try:\n            return float(x)\n        except Exception:\n            return float(d)\n\n    def _sigmoid(x):\n        x = np.asarray(x, dtype=np.float64)\n        x = np.clip(x, -60.0, 60.0)\n        return 1.0 / (1.0 + np.exp(-x))\n\n    def _softplus(x):\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\n\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\n\n    L = float(len(res))\n    largest_N = float(np.max(Ns))\n\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\n    tau_u = 0.03\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\n    logN = np.log1p(Ns)\n\n    # reward both more levels and higher N (sum, not mean)\n    area_reward = float(np.sum(logN * pass_soft))\n\n    # penalize wasting budget, especially when near/above the pass boundary\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\n\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\n\n    # --- top-level term (largest tested N only) ---\n    u_top = float(u[-1])\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\n\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\n    ok = (u < 0.5) & (ms > 0)\n    ok_idx = np.where(ok)[0]\n    if ok_idx.size >= 3:\n        x = np.log(Ns[ok_idx])\n        y = np.log(ms[ok_idx] + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\n        insufficient_pen = 0.0\n    else:\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\n        insufficient_pen = 2.0\n\n    # --- anti-truncation (timeouts/early stops) ---\n    # penalize too few completed levels and too-small largest_N (smooth)\n    target_levels = 9.0\n    target_N = 320.0\n    trunc_pen = float(\n        3.0 * (_softplus((target_levels - L) / 1.0))\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\n    )\n\n    # monotone reward for pushing N upward (keeps objectives aligned)\n    largest_reward = math.log1p(largest_N)\n\n    # --- final score (minimize) ---\n    score = (\n        -60.0 * area_reward\n        -120.0 * top_reward\n        -40.0 * largest_reward\n        +180.0 * fail_pen\n        +35.0 * step_pen\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\n        +60.0 * slope_pen\n        +80.0 * insufficient_pen\n        +120.0 * trunc_pen\n    )\n\n    if not np.isfinite(score):\n        return 1e6\n    return float(score)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–4 new objectives that (i) cannot be improved by stopping early/timeout, (ii) operate in the observed regime u≈0.45–0.55 (not 0.2/0.3), and (iii) reward genuine high-N scaling. Concretely: (1) A ‘soft-pass area’ objective: sum over levels of log(N)*sigmoid((0.5-u)/tau) minus λ*step_frac, so it rewards both higher N and margin below 0.5 continuously. (2) Add an explicit anti-truncation term: strong penalty if largest_N is small (or if number of completed levels is small), so timeouts/early stops cannot look good. (3) A ‘top-level’ objective: use only the largest tested N and penalize u_top near/above 0.5 plus step_frac_top, with a large bonus proportional to log(N_top)*sigmoid((0.5-u_top)/tau). (4) A scaling objective conditioned on success: fit slope of log(median_step) vs log(N) only on levels with u<0.5, and impose a fixed penalty when insufficient successful points exist (prevents rewarding failure/short runs). Keep these objectives positively correlated by including a monotone largest_N reward term in each.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\nModify this schedule to:\n- Change the progression strategy (how N and max_steps scale)\n- Adjust stopping criteria (when to stop scaling up)\n- Modify fidelity levels (low/mid/high/full)\n- Add new adaptive rules based on experiment results\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: No description available\n```python\ndef objective(experiment_results):\n    \"\"\"\n    Minimal baseline objective: Encourage solving largest possible N.\n\n    The baseline schedule evaluates at increasing N, advancing only when the\n    previous N is solved. This objective rewards reaching larger N values.\n\n    Args:\n        experiment_results: List of experiment dicts with keys:\n            - N: Problem size (number of variables)\n            - median_step: Median steps to solution\n            - unsolved_fraction: Fraction of instances unsolved\n            - max_steps: Step budget used\n            - batch: Number of instances tested\n\n    Returns:\n        float: Negative of largest N tested (lower is better = larger N)\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    largest_N = max(r['N'] for r in experiment_results)\n    return -largest_N\n```\n\n**Objective 1 (CURRENT):** Composite score prioritizing robust high-N solves (u<=0.3/0.2), while tie-breaking by weighted unsolved/step-efficiency, penalizing brittleness near 0.5, and favoring low scaling exponent at top-N.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1000.0\n\n    # ---- helpers ----\n    def _get(r, k, default):\n        v = r.get(k, default)\n        try:\n            return float(v)\n        except Exception:\n            return float(default)\n\n    def _softplus(x):\n        # stable softplus\n        x = np.asarray(x, dtype=np.float64)\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\n\n    # ---- collect ----\n    res = sorted(experiment_results, key=lambda r: _get(r, 'N', 0.0))\n    Ns = np.array([max(0.0, _get(r, 'N', 0.0)) for r in res], dtype=np.float64)\n    u = np.clip(np.array([_get(r, 'unsolved_fraction', 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\n    ms = np.array([max(0.0, _get(r, 'median_step', 0.0)) for r in res], dtype=np.float64)\n    mx = np.array([max(1.0, _get(r, 'max_steps', 1.0)) for r in res], dtype=np.float64)\n\n    # Weights emphasize high N, but remain normalized\n    w = np.sqrt(np.maximum(Ns, 1.0))\n    w = w / (w.sum() + 1e-12)\n\n    # ---- robust caps (discrete) ----\n    def maxN(th):\n        ok = Ns[u <= th]\n        return float(ok.max()) if ok.size else 0.0\n\n    N30 = maxN(0.30)\n    N20 = maxN(0.20)\n\n    cap_reward = 200.0 * math.log1p(N30) + 100.0 * math.log1p(N20)\n\n    # ---- continuous robustness penalty across all tested N ----\n    tau = 0.05\n    pen20 = _softplus((u - 0.20) / tau) * tau\n    pen30 = _softplus((u - 0.30) / tau) * tau\n    robust_pen = float(np.sum(w * (2.0 * pen20 + 1.0 * pen30)))\n\n    # ---- brittleness penalty (punish sitting near the 0.5 gate) ----\n    brittle = 1.0 / (1.0 + np.exp(-(u - 0.40) / 0.03))\n    brittle_pen = float(np.sum(w * brittle))\n\n    # ---- efficiency penalty (unsolved + normalized steps), high-N weighted ----\n    step_frac = np.clip(ms / mx, 0.0, 1.0)\n    lam = 0.2\n    eff = u + lam * step_frac\n    eff_pen = float(np.sum(w * eff))\n\n    # ---- scaling exponent proxy: slope of log(steps) vs log(N) on top-K ----\n    K = int(min(5, len(Ns)))\n    if K >= 3:\n        top_idx = np.argsort(Ns)[-K:]\n        x = np.log(Ns[top_idx] + 1.0)\n        ms_clip = np.minimum(ms[top_idx], 2.0 * mx[top_idx])\n        y = np.log(ms_clip + 1.0)\n        slope = float(np.polyfit(x, y, 1)[0])\n\n        # extra penalty if top-N points are effectively failing\n        high_fail = float(np.mean(np.clip((u[top_idx] - 0.45) / 0.05, 0.0, None)))\n        scale_pen = slope + 3.0 * high_fail\n    else:\n        scale_pen = 0.0\n\n    # ---- final (minimize) ----\n    score = (\n        -cap_reward\n        + 400.0 * robust_pen\n        + 50.0 * eff_pen\n        + 30.0 * brittle_pen\n        + 40.0 * scale_pen\n    )\n\n    # Guard against NaNs/infs\n    if not np.isfinite(score):\n        return 1000.0\n    return float(score)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 42 (c-gated rigidity cap (mixed)): consensus_objective=0.5934\n  Objective values:\n    objective_0: -160.000000\n    objective_1: 571.330165\n  Experiments:\n[\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 288,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1061,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2210,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4866,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 41 (Smooth L2 coupling slows at high N): consensus_objective=0.2216\n  Objective values:\n    objective_0: -453.000000\n    objective_1: 560.365451\n  Experiments:\n[\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 86,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 144,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 217,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 676,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 786,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3196,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4868,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15453,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29819,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 39 (Tanh-cap R: helps mid-N, fails @320): consensus_objective=0.4176\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 567.662920\n  Experiments:\n[\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 79,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 160,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 491,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1087,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1428,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5009,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10293,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41177,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 38 (LME smooth-max norm (+cap)): consensus_objective=0.4487\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 569.156667\n  Experiments:\n[\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 369,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 714,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2517,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2963,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11988,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33638,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 37 (Rational cap: strong @113, weak @320): consensus_objective=0.4249\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 568.783904\n  Experiments:\n[\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 76,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 173,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 337,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 790,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1522,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4957,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9188,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33526,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 36 (Smooth-coupled norm regresses high-N): consensus_objective=0.6392\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 577.368822\n  Experiments:\n[\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 117,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 196,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 344,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 740,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2063,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5759,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13277,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46735,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 35 (p-norm softcap rigidity): consensus_objective=0.5971\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 575.512279\n  Experiments:\n[\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 293,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 366,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 580,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1370,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4039,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10645,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30403,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 34 (Mem-only p-norm norm regresses): consensus_objective=0.7015\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 582.320039\n  Experiments:\n[\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 223,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 283,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 573,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1967,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11775,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43287,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 33 (Rational-capped rigidity mixed): consensus_objective=0.7143\n  Objective values:\n    objective_0: -320.000000\n    objective_1: 597.991193\n  Experiments:\n[\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 161,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 401,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 828,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2243,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5774,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11531,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.52,\n    \"median_step\": 53311,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 32 (p-norm coupled norm (+cap)): consensus_objective=0.2344\n  Objective values:\n    objective_0: -453.000000\n    objective_1: 561.319705\n  Experiments:\n[\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 277,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 487,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 764,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2569,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4271,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13824,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26287,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Soft-pass area (u≈0.5) + top-level reward + success-only scaling penalty, with strong anti-truncation (few levels / small largest N) so timeouts can’t look good.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    def _f(x, d):\\n        try:\\n            return float(x)\\n        except Exception:\\n            return float(d)\\n\\n    def _sigmoid(x):\\n        x = np.asarray(x, dtype=np.float64)\\n        x = np.clip(x, -60.0, 60.0)\\n        return 1.0 / (1.0 + np.exp(-x))\\n\\n    def _softplus(x):\\n        x = np.asarray(x, dtype=np.float64)\\n        return np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0)\\n\\n    res = sorted(experiment_results, key=lambda r: _f(r.get('N', 0), 0.0))\\n\\n    Ns = np.array([max(1.0, _f(r.get('N', 1.0), 1.0)) for r in res], dtype=np.float64)\\n    u = np.clip(np.array([_f(r.get('unsolved_fraction', 1.0), 1.0) for r in res], dtype=np.float64), 0.0, 1.0)\\n    ms = np.array([max(0.0, _f(r.get('median_step', 0.0), 0.0)) for r in res], dtype=np.float64)\\n    mx = np.array([max(1.0, _f(r.get('max_steps', 1.0), 1.0)) for r in res], dtype=np.float64)\\n    step_frac = np.clip(ms / mx, 0.0, 2.0)\\n\\n    L = float(len(res))\\n    largest_N = float(np.max(Ns))\\n\\n    # --- soft-pass area in the observed regime u≈0.45–0.55 ---\\n    tau_u = 0.03\\n    pass_soft = _sigmoid((0.5 - u) / tau_u)  # 0..1, ~0.5 at u=0.5\\n    logN = np.log1p(Ns)\\n\\n    # reward both more levels and higher N (sum, not mean)\\n    area_reward = float(np.sum(logN * pass_soft))\\n\\n    # penalize wasting budget, especially when near/above the pass boundary\\n    step_pen = float(np.sum(logN * (0.3 + 0.7 * (1.0 - pass_soft)) * np.clip(step_frac, 0.0, 1.0)))\\n\\n    # smooth penalty for failing the u<0.5 gate (operates near 0.5)\\n    fail_pen = float(np.sum(logN * (_softplus((u - 0.5) / tau_u) * tau_u)))\\n\\n    # --- top-level term (largest tested N only) ---\\n    u_top = float(u[-1])\\n    sf_top = float(np.clip(step_frac[-1], 0.0, 1.0))\\n    top_reward = float(math.log1p(largest_N) * (1.0 / (1.0 + math.exp(-(0.5 - u_top) / tau_u))))\\n    top_fail_pen = float((_softplus((u_top - 0.5) / tau_u) * tau_u))\\n\\n    # --- scaling on successes only: slope of log(median_step) vs log(N) for u<0.5 ---\\n    ok = (u < 0.5) & (ms > 0)\\n    ok_idx = np.where(ok)[0]\\n    if ok_idx.size >= 3:\\n        x = np.log(Ns[ok_idx])\\n        y = np.log(ms[ok_idx] + 1.0)\\n        slope = float(np.polyfit(x, y, 1)[0])\\n        slope_pen = max(0.0, slope)  # lower is better; negative slope not penalized\\n        insufficient_pen = 0.0\\n    else:\\n        slope_pen = 2.0  # fixed penalty so failure/short runs can't look good\\n        insufficient_pen = 2.0\\n\\n    # --- anti-truncation (timeouts/early stops) ---\\n    # penalize too few completed levels and too-small largest_N (smooth)\\n    target_levels = 9.0\\n    target_N = 320.0\\n    trunc_pen = float(\\n        3.0 * (_softplus((target_levels - L) / 1.0))\\n        + 3.0 * (_softplus((target_N - largest_N) / 80.0))\\n    )\\n\\n    # monotone reward for pushing N upward (keeps objectives aligned)\\n    largest_reward = math.log1p(largest_N)\\n\\n    # --- final score (minimize) ---\\n    score = (\\n        -60.0 * area_reward\\n        -120.0 * top_reward\\n        -40.0 * largest_reward\\n        +180.0 * fail_pen\\n        +35.0 * step_pen\\n        +70.0 * (top_fail_pen + 0.3 * sf_top)\\n        +60.0 * slope_pen\\n        +80.0 * insufficient_pen\\n        +120.0 * trunc_pen\\n    )\\n\\n    if not np.isfinite(score):\\n        return 1e6\\n    return float(score)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-04T23:07:49.472553Z"
}

==> anc/logs/records/llm_log_workspace_35/conversations/1770157373391_PlannerLookup.json <==
{
  "timestamp": 1770157373391,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1259,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 341,
      "output_tokens_details": {
        "reasoning_tokens": 131
      },
      "total_tokens": 1600
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157408145_PlannerRoundSummary.json <==
{
  "timestamp": 1770157408145,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 4523,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1605,
      "output_tokens_details": {
        "reasoning_tokens": 865
      },
      "total_tokens": 6128
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157446045_DesignerPlan.json <==
{
  "timestamp": 1770157446045,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6230,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2142,
      "output_tokens_details": {
        "reasoning_tokens": 941
      },
      "total_tokens": 8372
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157548394_DesignerAnalysis.json <==
{
  "timestamp": 1770157548394,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 8721,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1235,
      "output_tokens_details": {
        "reasoning_tokens": 566
      },
      "total_tokens": 9956
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157622935_DesignerPlan.json <==
{
  "timestamp": 1770157622935,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 6216,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3619,
      "output_tokens_details": {
        "reasoning_tokens": 2454
      },
      "total_tokens": 9835
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157703747_DesignerAnalysis.json <==
{
  "timestamp": 1770157703747,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 8637,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 858,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 9495
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157711345_PlannerLookup.json <==
{
  "timestamp": 1770157711345,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1375,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 402,
      "output_tokens_details": {
        "reasoning_tokens": 253
      },
      "total_tokens": 1777
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157733065_PlannerRoundSummary.json <==
{
  "timestamp": 1770157733065,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 8008,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1001,
      "output_tokens_details": {
        "reasoning_tokens": 282
      },
      "total_tokens": 9009
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770157813903_DesignerPlan.json <==
{
  "timestamp": 1770157813903,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 7924,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4510,
      "output_tokens_details": {
        "reasoning_tokens": 3158
      },
      "total_tokens": 12434
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770158063947_DesignerAnalysis.json <==
{
  "timestamp": 1770158063947,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10681,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2162,
      "output_tokens_details": {
        "reasoning_tokens": 1466
      },
      "total_tokens": 12843
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770158100284_DesignerPlan.json <==
{
  "timestamp": 1770158100284,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 7909,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2287,
      "output_tokens_details": {
        "reasoning_tokens": 1105
      },
      "total_tokens": 10196
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770158225416_DesignerAnalysis.json <==
{
  "timestamp": 1770158225416,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 10347,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1804,
      "output_tokens_details": {
        "reasoning_tokens": 1079
      },
      "total_tokens": 12151
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770158233725_PlannerLookup.json <==
{
  "timestamp": 1770158233725,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1495,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 397,
      "output_tokens_details": {
        "reasoning_tokens": 215
      },
      "total_tokens": 1892
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770158298145_PlannerRoundSummary.json <==
{
  "timestamp": 1770158298145,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 11874,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3240,
      "output_tokens_details": {
        "reasoning_tokens": 2543
      },
      "total_tokens": 15114
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770158369501_DesignerPlan.json <==
{
  "timestamp": 1770158369501,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9906,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4449,
      "output_tokens_details": {
        "reasoning_tokens": 3048
      },
      "total_tokens": 14355
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770160636079_DesignerAnalysis.json <==
{
  "timestamp": 1770160636079,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13088,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1872,
      "output_tokens_details": {
        "reasoning_tokens": 1037
      },
      "total_tokens": 14960
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770160682742_DesignerPlan.json <==
{
  "timestamp": 1770160682742,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9660,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2494,
      "output_tokens_details": {
        "reasoning_tokens": 1256
      },
      "total_tokens": 12154
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770160734745_DesignerAnalysis.json <==
{
  "timestamp": 1770160734745,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11910,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1690,
      "output_tokens_details": {
        "reasoning_tokens": 1017
      },
      "total_tokens": 13600
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770160745076_PlannerLookup.json <==
{
  "timestamp": 1770160745076,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1605,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 513,
      "output_tokens_details": {
        "reasoning_tokens": 260
      },
      "total_tokens": 2118
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770160775829_PlannerRoundSummary.json <==
{
  "timestamp": 1770160775829,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 12730,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1331,
      "output_tokens_details": {
        "reasoning_tokens": 582
      },
      "total_tokens": 14061
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770160832814_DesignerPlan.json <==
{
  "timestamp": 1770160832814,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10566,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3095,
      "output_tokens_details": {
        "reasoning_tokens": 1537
      },
      "total_tokens": 13661
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770161244684_DesignerAnalysis.json <==
{
  "timestamp": 1770161244684,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13617,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1888,
      "output_tokens_details": {
        "reasoning_tokens": 1000
      },
      "total_tokens": 15505
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770161331327_DesignerPlan.json <==
{
  "timestamp": 1770161331327,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9721,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4866,
      "output_tokens_details": {
        "reasoning_tokens": 3740
      },
      "total_tokens": 14587
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770161365617_DesignerAnalysis.json <==
{
  "timestamp": 1770161365617,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11782,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1361,
      "output_tokens_details": {
        "reasoning_tokens": 707
      },
      "total_tokens": 13143
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770161374010_PlannerLookup.json <==
{
  "timestamp": 1770161374010,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1656,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 442,
      "output_tokens_details": {
        "reasoning_tokens": 251
      },
      "total_tokens": 2098
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770161395364_PlannerRoundSummary.json <==
{
  "timestamp": 1770161395364,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 13170,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1000,
      "output_tokens_details": {
        "reasoning_tokens": 324
      },
      "total_tokens": 14170
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770161428692_DesignerPlan.json <==
{
  "timestamp": 1770161428692,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10798,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2447,
      "output_tokens_details": {
        "reasoning_tokens": 971
      },
      "total_tokens": 13245
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162365382_DesignerAnalysis.json <==
{
  "timestamp": 1770162365382,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13844,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2452,
      "output_tokens_details": {
        "reasoning_tokens": 1643
      },
      "total_tokens": 16296
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162464113_DesignerPlan.json <==
{
  "timestamp": 1770162464113,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9902,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 5426,
      "output_tokens_details": {
        "reasoning_tokens": 4038
      },
      "total_tokens": 15328
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162512589_DesignerAnalysis.json <==
{
  "timestamp": 1770162512589,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 11899,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2247,
      "output_tokens_details": {
        "reasoning_tokens": 1530
      },
      "total_tokens": 14146
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162523538_PlannerLookup.json <==
{
  "timestamp": 1770162523538,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1734,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 526,
      "output_tokens_details": {
        "reasoning_tokens": 314
      },
      "total_tokens": 2260
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162549611_PlannerRoundSummary.json <==
{
  "timestamp": 1770162549611,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15543,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1170,
      "output_tokens_details": {
        "reasoning_tokens": 431
      },
      "total_tokens": 16713
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162612250_DesignerPlan.json <==
{
  "timestamp": 1770162612250,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10492,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3941,
      "output_tokens_details": {
        "reasoning_tokens": 2418
      },
      "total_tokens": 14433
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162724752_DesignerAnalysis.json <==
{
  "timestamp": 1770162724752,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13194,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2608,
      "output_tokens_details": {
        "reasoning_tokens": 1891
      },
      "total_tokens": 15802
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162873452_DesignerPlan.json <==
{
  "timestamp": 1770162873452,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9926,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 8355,
      "output_tokens_details": {
        "reasoning_tokens": 6970
      },
      "total_tokens": 18281
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162892488_DesignerAnalysis.json <==
{
  "timestamp": 1770162892488,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12001,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 793,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 12794
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162900006_PlannerLookup.json <==
{
  "timestamp": 1770162900006,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1868,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 389,
      "output_tokens_details": {
        "reasoning_tokens": 128
      },
      "total_tokens": 2257
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162931313_PlannerRoundSummary.json <==
{
  "timestamp": 1770162931313,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15751,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1559,
      "output_tokens_details": {
        "reasoning_tokens": 867
      },
      "total_tokens": 17310
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770162972709_DesignerPlan.json <==
{
  "timestamp": 1770162972709,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10469,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2587,
      "output_tokens_details": {
        "reasoning_tokens": 1094
      },
      "total_tokens": 13056
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770165011357_DesignerAnalysis.json <==
{
  "timestamp": 1770165011357,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13747,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1869,
      "output_tokens_details": {
        "reasoning_tokens": 1209
      },
      "total_tokens": 15616
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770165062137_DesignerPlan.json <==
{
  "timestamp": 1770165062137,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9921,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3012,
      "output_tokens_details": {
        "reasoning_tokens": 1728
      },
      "total_tokens": 12933
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770165522483_DesignerAnalysis.json <==
{
  "timestamp": 1770165522483,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12783,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 788,
      "output_tokens_details": {
        "reasoning_tokens": 0
      },
      "total_tokens": 13571
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770165531932_PlannerLookup.json <==
{
  "timestamp": 1770165531932,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1962,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 455,
      "output_tokens_details": {
        "reasoning_tokens": 265
      },
      "total_tokens": 2417
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770165570832_PlannerRoundSummary.json <==
{
  "timestamp": 1770165570832,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15550,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1746,
      "output_tokens_details": {
        "reasoning_tokens": 1084
      },
      "total_tokens": 17296
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770165629692_DesignerPlan.json <==
{
  "timestamp": 1770165629692,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10619,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3406,
      "output_tokens_details": {
        "reasoning_tokens": 1983
      },
      "total_tokens": 14025
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770166492975_DesignerAnalysis.json <==
{
  "timestamp": 1770166492975,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13694,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1884,
      "output_tokens_details": {
        "reasoning_tokens": 1062
      },
      "total_tokens": 15578
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770166524351_DesignerPlan.json <==
{
  "timestamp": 1770166524351,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10158,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2001,
      "output_tokens_details": {
        "reasoning_tokens": 827
      },
      "total_tokens": 12159
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770166585386_DesignerAnalysis.json <==
{
  "timestamp": 1770166585386,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12429,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1840,
      "output_tokens_details": {
        "reasoning_tokens": 977
      },
      "total_tokens": 14269
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770166595552_PlannerLookup.json <==
{
  "timestamp": 1770166595552,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 1975,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 485,
      "output_tokens_details": {
        "reasoning_tokens": 288
      },
      "total_tokens": 2460
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770166616660_PlannerRoundSummary.json <==
{
  "timestamp": 1770166616660,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15828,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 992,
      "output_tokens_details": {
        "reasoning_tokens": 302
      },
      "total_tokens": 16820
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770166653663_DesignerPlan.json <==
{
  "timestamp": 1770166653663,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10663,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2618,
      "output_tokens_details": {
        "reasoning_tokens": 1072
      },
      "total_tokens": 13281
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770167642558_DesignerAnalysis.json <==
{
  "timestamp": 1770167642558,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13871,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 2004,
      "output_tokens_details": {
        "reasoning_tokens": 1176
      },
      "total_tokens": 15875
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770167693273_DesignerPlan.json <==
{
  "timestamp": 1770167693273,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10126,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 3252,
      "output_tokens_details": {
        "reasoning_tokens": 1834
      },
      "total_tokens": 13378
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770167731545_DesignerAnalysis.json <==
{
  "timestamp": 1770167731545,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12394,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1796,
      "output_tokens_details": {
        "reasoning_tokens": 974
      },
      "total_tokens": 14190
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770167738841_PlannerLookup.json <==
{
  "timestamp": 1770167738841,
  "model": "gpt-5.2",
  "response_model": "PlannerLookup",
  "raw_response": {
    "usage": {
      "input_tokens": 2151,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 424,
      "output_tokens_details": {
        "reasoning_tokens": 248
      },
      "total_tokens": 2575
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770167759104_PlannerRoundSummary.json <==
{
  "timestamp": 1770167759104,
  "model": "gpt-5.2",
  "response_model": "PlannerRoundSummary",
  "raw_response": {
    "usage": {
      "input_tokens": 15763,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1029,
      "output_tokens_details": {
        "reasoning_tokens": 314
      },
      "total_tokens": 16792
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770167830241_DesignerPlan.json <==
{
  "timestamp": 1770167830241,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 10691,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 4448,
      "output_tokens_details": {
        "reasoning_tokens": 2926
      },
      "total_tokens": 15139
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770168306530_DesignerAnalysis.json <==
{
  "timestamp": 1770168306530,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 13782,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1948,
      "output_tokens_details": {
        "reasoning_tokens": 1183
      },
      "total_tokens": 15730
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770168335624_DesignerPlan.json <==
{
  "timestamp": 1770168335624,
  "model": "gpt-5.2",
  "response_model": "DesignerPlan",
  "raw_response": {
    "usage": {
      "input_tokens": 9511,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1988,
      "output_tokens_details": {
        "reasoning_tokens": 591
      },
      "total_tokens": 11499
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/conversations/1770168442346_DesignerAnalysis.json <==
{
  "timestamp": 1770168442346,
  "model": "gpt-5.2",
  "response_model": "DesignerAnalysis",
  "raw_response": {
    "usage": {
      "input_tokens": 12165,
      "input_tokens_details": {
        "cached_tokens": 0
      },
      "output_tokens": 1814,
      "output_tokens_details": {
        "reasoning_tokens": 1068
      },
      "total_tokens": 13979
    }
  }
}


==> anc/logs/records/llm_log_workspace_35/designer_promotion_10_low.json <==
{
  "design_id": 10,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:47:44.545642Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_11_low.json <==
{
  "design_id": 11,
  "current_fidelity": "low",
  "consensus_objective": 0.6363636363636364,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.636, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:50:55.494283Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_12_low.json <==
{
  "design_id": 12,
  "current_fidelity": "low",
  "consensus_objective": 0.9166666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.917, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:54:34.109705Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_13_low.json <==
{
  "design_id": 13,
  "current_fidelity": "low",
  "consensus_objective": 0.3076923076923077,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.308, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:57:55.152704Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_13_medium.json <==
{
  "design_id": 13,
  "current_fidelity": "medium",
  "consensus_objective": 0.07692307692307693,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.077, threshold=0.1 for high",
  "timestamp": "2026-02-04T00:08:52.243920Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_14_low.json <==
{
  "design_id": 14,
  "current_fidelity": "low",
  "consensus_objective": 0.35714285714285715,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.357, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:33:05.070730Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_14_medium.json <==
{
  "design_id": 14,
  "current_fidelity": "medium",
  "consensus_objective": 0.2857142857142857,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.286, threshold=0.1 for high",
  "timestamp": "2026-02-04T00:38:25.279130Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_15_low.json <==
{
  "design_id": 15,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:42:12.766379Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_15_medium.json <==
{
  "design_id": 15,
  "current_fidelity": "medium",
  "consensus_objective": 0.13333333333333333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.133, threshold=0.1 for high",
  "timestamp": "2026-02-04T00:54:14.630394Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_16_low.json <==
{
  "design_id": 16,
  "current_fidelity": "low",
  "consensus_objective": 0.6875,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.688, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:55:49.885306Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_17_low.json <==
{
  "design_id": 17,
  "current_fidelity": "low",
  "consensus_objective": 0.4117647058823529,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.412, threshold=0.5 for medium",
  "timestamp": "2026-02-04T00:59:22.302038Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_17_medium.json <==
{
  "design_id": 17,
  "current_fidelity": "medium",
  "consensus_objective": 0.11764705882352941,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.118, threshold=0.1 for high",
  "timestamp": "2026-02-04T01:13:26.367745Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_18_low.json <==
{
  "design_id": 18,
  "current_fidelity": "low",
  "consensus_objective": 0.8888888888888888,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.889, threshold=0.5 for medium",
  "timestamp": "2026-02-04T01:14:56.590343Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_19_low.json <==
{
  "design_id": 19,
  "current_fidelity": "low",
  "consensus_objective": 0.42105263157894735,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.421, threshold=0.5 for medium",
  "timestamp": "2026-02-04T01:18:47.808533Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_19_medium.json <==
{
  "design_id": 19,
  "current_fidelity": "medium",
  "consensus_objective": 0.3157894736842105,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.316, threshold=0.1 for high",
  "timestamp": "2026-02-04T01:24:27.247912Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_1_low.json <==
{
  "design_id": 1,
  "current_fidelity": "low",
  "consensus_objective": 0.0,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:24:25.349173Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_1_medium.json <==
{
  "design_id": 1,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-03T22:24:45.689509Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_20_low.json <==
{
  "design_id": 20,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-04T01:26:43.902121Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_2_low.json <==
{
  "design_id": 2,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:28:02.913122Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_3_low.json <==
{
  "design_id": 3,
  "current_fidelity": "low",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.333, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:31:25.776649Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_3_medium.json <==
{
  "design_id": 3,
  "current_fidelity": "medium",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.333, threshold=0.1 for high",
  "timestamp": "2026-02-03T22:33:36.758811Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_4_low.json <==
{
  "design_id": 4,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:36:26.477388Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_5_low.json <==
{
  "design_id": 5,
  "current_fidelity": "low",
  "consensus_objective": 0.2,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.200, threshold=0.5 for medium",
  "timestamp": "2026-02-03T22:41:18.824246Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_5_medium.json <==
{
  "design_id": 5,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-03T22:53:43.230865Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_6_low.json <==
{
  "design_id": 6,
  "current_fidelity": "low",
  "consensus_objective": 0.8333333333333334,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.833, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:18:20.596849Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_7_low.json <==
{
  "design_id": 7,
  "current_fidelity": "low",
  "consensus_objective": 0.42857142857142855,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.429, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:21:37.300703Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_7_medium.json <==
{
  "design_id": 7,
  "current_fidelity": "medium",
  "consensus_objective": 0.2857142857142857,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.286, threshold=0.1 for high",
  "timestamp": "2026-02-03T23:26:48.052029Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_8_low.json <==
{
  "design_id": 8,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:28:58.048672Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_9_low.json <==
{
  "design_id": 9,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-03T23:31:39.136370Z"
}

==> anc/logs/records/llm_log_workspace_35/designer_promotion_9_medium.json <==
{
  "design_id": 9,
  "current_fidelity": "medium",
  "consensus_objective": 0.1111111111111111,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.111, threshold=0.1 for high",
  "timestamp": "2026-02-03T23:45:14.404385Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_100_low.json <==
{
  "design_id": 100,
  "current_fidelity": "low",
  "consensus_objective": 0.4428806313089565,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.443, threshold=0.5 for medium",
  "timestamp": "2026-02-06T10:17:17.985961Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_100_medium.json <==
{
  "design_id": 100,
  "current_fidelity": "medium",
  "consensus_objective": 0.42544967107746867,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.425, threshold=0.1 for high",
  "timestamp": "2026-02-06T10:26:27.112987Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_102_low.json <==
{
  "design_id": 102,
  "current_fidelity": "low",
  "consensus_objective": 0.7493712754719959,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.749, threshold=0.5 for medium",
  "timestamp": "2026-02-06T16:06:33.035998Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_103_low.json <==
{
  "design_id": 103,
  "current_fidelity": "low",
  "consensus_objective": 0.4866864371466587,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.487, threshold=0.5 for medium",
  "timestamp": "2026-02-06T16:09:22.158088Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_103_medium.json <==
{
  "design_id": 103,
  "current_fidelity": "medium",
  "consensus_objective": 0.23175004762926574,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.232, threshold=0.1 for high",
  "timestamp": "2026-02-06T16:18:37.487644Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_104_low.json <==
{
  "design_id": 104,
  "current_fidelity": "low",
  "consensus_objective": 0.4220641011796,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.422, threshold=0.5 for medium",
  "timestamp": "2026-02-06T16:21:55.986285Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_104_medium.json <==
{
  "design_id": 104,
  "current_fidelity": "medium",
  "consensus_objective": 0.0492726603771255,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.049, threshold=0.1 for high",
  "timestamp": "2026-02-06T16:28:51.483734Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_105_low.json <==
{
  "design_id": 105,
  "current_fidelity": "low",
  "consensus_objective": 0.703959240308028,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.704, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:22:24.219966Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_106_low.json <==
{
  "design_id": 106,
  "current_fidelity": "low",
  "consensus_objective": 0.6900633968399844,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.690, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:27:25.717654Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_107_low.json <==
{
  "design_id": 107,
  "current_fidelity": "low",
  "consensus_objective": 0.5781098280467081,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.578, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:30:25.589576Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_108_low.json <==
{
  "design_id": 108,
  "current_fidelity": "low",
  "consensus_objective": 0.6060863666732208,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.606, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:33:40.239273Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_109_low.json <==
{
  "design_id": 109,
  "current_fidelity": "low",
  "consensus_objective": 0.39458918206485305,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.395, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:36:51.838495Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_109_medium.json <==
{
  "design_id": 109,
  "current_fidelity": "medium",
  "consensus_objective": 0.3576023431749455,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.358, threshold=0.1 for high",
  "timestamp": "2026-02-06T17:46:48.304146Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_10_low.json <==
{
  "design_id": 10,
  "current_fidelity": "low",
  "consensus_objective": 0.9,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.900, threshold=0.5 for medium",
  "timestamp": "2026-02-05T03:02:58.813005Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_110_low.json <==
{
  "design_id": 110,
  "current_fidelity": "low",
  "consensus_objective": 0.5566321687845296,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.557, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:50:05.652327Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_111_low.json <==
{
  "design_id": 111,
  "current_fidelity": "low",
  "consensus_objective": 0.33621873217385656,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.336, threshold=0.5 for medium",
  "timestamp": "2026-02-06T17:52:44.355015Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_111_medium.json <==
{
  "design_id": 111,
  "current_fidelity": "medium",
  "consensus_objective": 0.13317667756657958,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.133, threshold=0.1 for high",
  "timestamp": "2026-02-06T18:01:24.794358Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_112_low.json <==
{
  "design_id": 112,
  "current_fidelity": "low",
  "consensus_objective": 0.8677183070071078,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.868, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:05:17.218536Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_113_low.json <==
{
  "design_id": 113,
  "current_fidelity": "low",
  "consensus_objective": 0.5316653112805222,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.532, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:08:33.169950Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_114_low.json <==
{
  "design_id": 114,
  "current_fidelity": "low",
  "consensus_objective": 0.60704468245107,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.607, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:12:11.926914Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_115_low.json <==
{
  "design_id": 115,
  "current_fidelity": "low",
  "consensus_objective": 0.760620645488113,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.761, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:15:36.446018Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_116_low.json <==
{
  "design_id": 116,
  "current_fidelity": "low",
  "consensus_objective": 0.8480622748172841,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.848, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:20:03.828358Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_117_low.json <==
{
  "design_id": 117,
  "current_fidelity": "low",
  "consensus_objective": 0.7915106206365183,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.792, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:23:28.972736Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_118_low.json <==
{
  "design_id": 118,
  "current_fidelity": "low",
  "consensus_objective": 0.6028024018052875,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.603, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:27:02.646879Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_119_low.json <==
{
  "design_id": 119,
  "current_fidelity": "low",
  "consensus_objective": 0.8256869782749545,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.826, threshold=0.5 for medium",
  "timestamp": "2026-02-06T18:30:44.852555Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_11_low.json <==
{
  "design_id": 11,
  "current_fidelity": "low",
  "consensus_objective": 0.45454545454545453,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.455, threshold=0.5 for medium",
  "timestamp": "2026-02-05T03:06:50.348432Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_11_medium.json <==
{
  "design_id": 11,
  "current_fidelity": "medium",
  "consensus_objective": 0.36363636363636365,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.364, threshold=0.1 for high",
  "timestamp": "2026-02-05T03:17:18.506506Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_121_low.json <==
{
  "design_id": 121,
  "current_fidelity": "low",
  "consensus_objective": 0.8698047136285292,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.870, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:01:39.791483Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_122_low.json <==
{
  "design_id": 122,
  "current_fidelity": "low",
  "consensus_objective": 0.8206666466496941,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.821, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:04:30.218418Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_123_low.json <==
{
  "design_id": 123,
  "current_fidelity": "low",
  "consensus_objective": 0.7078290457813019,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.708, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:08:31.582218Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_124_low.json <==
{
  "design_id": 124,
  "current_fidelity": "low",
  "consensus_objective": 0.6253467600462644,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.625, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:11:50.551523Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_125_low.json <==
{
  "design_id": 125,
  "current_fidelity": "low",
  "consensus_objective": 0.5562475980183341,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.556, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:15:01.436332Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_126_low.json <==
{
  "design_id": 126,
  "current_fidelity": "low",
  "consensus_objective": 0.714449124927445,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.714, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:17:54.006036Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_127_low.json <==
{
  "design_id": 127,
  "current_fidelity": "low",
  "consensus_objective": 0.772418408963511,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.772, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:23:27.354811Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_128_low.json <==
{
  "design_id": 128,
  "current_fidelity": "low",
  "consensus_objective": 0.814302834753268,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.814, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:26:20.966720Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_129_low.json <==
{
  "design_id": 129,
  "current_fidelity": "low",
  "consensus_objective": 0.8194883242218082,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.819, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:30:07.776041Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_12_low.json <==
{
  "design_id": 12,
  "current_fidelity": "low",
  "consensus_objective": 0.5833333333333334,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.583, threshold=0.5 for medium",
  "timestamp": "2026-02-05T03:20:20.710680Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_130_low.json <==
{
  "design_id": 130,
  "current_fidelity": "low",
  "consensus_objective": 0.5105028525835144,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.511, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:32:33.588325Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_131_low.json <==
{
  "design_id": 131,
  "current_fidelity": "low",
  "consensus_objective": 0.34996931457966274,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.350, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:35:48.058552Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_131_medium.json <==
{
  "design_id": 131,
  "current_fidelity": "medium",
  "consensus_objective": 0.33084416064606326,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.331, threshold=0.1 for high",
  "timestamp": "2026-02-07T00:46:23.318276Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_132_low.json <==
{
  "design_id": 132,
  "current_fidelity": "low",
  "consensus_objective": 0.7141598834083528,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.714, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:50:17.217887Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_133_low.json <==
{
  "design_id": 133,
  "current_fidelity": "low",
  "consensus_objective": 0.5660492811098919,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.566, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:54:00.138025Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_134_low.json <==
{
  "design_id": 134,
  "current_fidelity": "low",
  "consensus_objective": 0.6236039459858657,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.624, threshold=0.5 for medium",
  "timestamp": "2026-02-07T00:56:53.115459Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_135_low.json <==
{
  "design_id": 135,
  "current_fidelity": "low",
  "consensus_objective": 0.7022165541875158,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.702, threshold=0.5 for medium",
  "timestamp": "2026-02-07T01:00:54.651630Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_136_low.json <==
{
  "design_id": 136,
  "current_fidelity": "low",
  "consensus_objective": 0.8513681553801549,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.851, threshold=0.5 for medium",
  "timestamp": "2026-02-07T01:04:04.864145Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_137_low.json <==
{
  "design_id": 137,
  "current_fidelity": "low",
  "consensus_objective": 0.7455436471276653,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.746, threshold=0.5 for medium",
  "timestamp": "2026-02-07T01:07:34.714145Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_138_low.json <==
{
  "design_id": 138,
  "current_fidelity": "low",
  "consensus_objective": 0.37864283786579384,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.379, threshold=0.5 for medium",
  "timestamp": "2026-02-07T01:10:38.361271Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_138_medium.json <==
{
  "design_id": 138,
  "current_fidelity": "medium",
  "consensus_objective": 0.0807403385056385,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.081, threshold=0.1 for high",
  "timestamp": "2026-02-07T01:18:03.367304Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_139_low.json <==
{
  "design_id": 139,
  "current_fidelity": "low",
  "consensus_objective": 0.4718059810471795,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.472, threshold=0.5 for medium",
  "timestamp": "2026-02-07T01:44:11.075177Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_139_medium.json <==
{
  "design_id": 139,
  "current_fidelity": "medium",
  "consensus_objective": 0.07599119741118802,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.076, threshold=0.1 for high",
  "timestamp": "2026-02-07T01:52:18.702099Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_13_low.json <==
{
  "design_id": 13,
  "current_fidelity": "low",
  "consensus_objective": 0.46153846153846156,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-05T03:23:46.990754Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_13_medium.json <==
{
  "design_id": 13,
  "current_fidelity": "medium",
  "consensus_objective": 0.07692307692307693,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.077, threshold=0.1 for high",
  "timestamp": "2026-02-05T03:30:10.929415Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_140_low.json <==
{
  "design_id": 140,
  "current_fidelity": "low",
  "consensus_objective": 0.7069459375078765,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.707, threshold=0.5 for medium",
  "timestamp": "2026-02-07T02:18:25.771759Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_142_low.json <==
{
  "design_id": 142,
  "current_fidelity": "low",
  "consensus_objective": 0.4265051341281418,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.427, threshold=0.5 for medium",
  "timestamp": "2026-02-07T08:45:52.012633Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_142_medium.json <==
{
  "design_id": 142,
  "current_fidelity": "medium",
  "consensus_objective": 0.09061422290347859,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.091, threshold=0.1 for high",
  "timestamp": "2026-02-07T08:52:24.996781Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_143_low.json <==
{
  "design_id": 143,
  "current_fidelity": "low",
  "consensus_objective": 0.8938092460308439,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.894, threshold=0.5 for medium",
  "timestamp": "2026-02-07T09:35:24.376499Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_144_low.json <==
{
  "design_id": 144,
  "current_fidelity": "low",
  "consensus_objective": 0.3194499726297023,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.319, threshold=0.5 for medium",
  "timestamp": "2026-02-07T09:38:55.633888Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_144_medium.json <==
{
  "design_id": 144,
  "current_fidelity": "medium",
  "consensus_objective": 0.03995238773529648,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.040, threshold=0.1 for high",
  "timestamp": "2026-02-07T09:44:40.496286Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_145_low.json <==
{
  "design_id": 145,
  "current_fidelity": "low",
  "consensus_objective": 0.7612506529972041,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.761, threshold=0.5 for medium",
  "timestamp": "2026-02-07T10:42:05.794175Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_146_low.json <==
{
  "design_id": 146,
  "current_fidelity": "low",
  "consensus_objective": 0.5285342062168201,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.529, threshold=0.5 for medium",
  "timestamp": "2026-02-07T10:45:57.661430Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_147_low.json <==
{
  "design_id": 147,
  "current_fidelity": "low",
  "consensus_objective": 0.6581162564908069,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.658, threshold=0.5 for medium",
  "timestamp": "2026-02-07T10:48:33.501499Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_148_low.json <==
{
  "design_id": 148,
  "current_fidelity": "low",
  "consensus_objective": 0.6288188247149223,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.629, threshold=0.5 for medium",
  "timestamp": "2026-02-07T10:53:15.775277Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_149_low.json <==
{
  "design_id": 149,
  "current_fidelity": "low",
  "consensus_objective": 0.3962181783492764,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.396, threshold=0.5 for medium",
  "timestamp": "2026-02-07T10:55:21.156159Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_149_medium.json <==
{
  "design_id": 149,
  "current_fidelity": "medium",
  "consensus_objective": 0.3960515273933229,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.396, threshold=0.1 for high",
  "timestamp": "2026-02-07T11:05:06.296399Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_14_low.json <==
{
  "design_id": 14,
  "current_fidelity": "low",
  "consensus_objective": 0.7142857142857143,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.714, threshold=0.5 for medium",
  "timestamp": "2026-02-05T03:56:00.942165Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_150_low.json <==
{
  "design_id": 150,
  "current_fidelity": "low",
  "consensus_objective": 0.46423100972349196,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.464, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:08:37.380231Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_150_medium.json <==
{
  "design_id": 150,
  "current_fidelity": "medium",
  "consensus_objective": 0.16163654836487373,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.162, threshold=0.1 for high",
  "timestamp": "2026-02-07T11:16:10.995876Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_151_low.json <==
{
  "design_id": 151,
  "current_fidelity": "low",
  "consensus_objective": 0.274178781623214,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.274, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:18:26.636530Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_151_medium.json <==
{
  "design_id": 151,
  "current_fidelity": "medium",
  "consensus_objective": 0.17324394257805276,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.173, threshold=0.1 for high",
  "timestamp": "2026-02-07T11:25:54.263693Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_152_low.json <==
{
  "design_id": 152,
  "current_fidelity": "low",
  "consensus_objective": 0.43371756024941427,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.434, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:29:24.689616Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_152_medium.json <==
{
  "design_id": 152,
  "current_fidelity": "medium",
  "consensus_objective": 0.28496765450898015,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.285, threshold=0.1 for high",
  "timestamp": "2026-02-07T11:34:47.667266Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_153_low.json <==
{
  "design_id": 153,
  "current_fidelity": "low",
  "consensus_objective": 0.5500913962686681,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.550, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:38:12.312726Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_154_low.json <==
{
  "design_id": 154,
  "current_fidelity": "low",
  "consensus_objective": 0.8242616624631476,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.824, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:41:25.250129Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_155_low.json <==
{
  "design_id": 155,
  "current_fidelity": "low",
  "consensus_objective": 0.572227487794832,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.572, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:45:31.277524Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_156_low.json <==
{
  "design_id": 156,
  "current_fidelity": "low",
  "consensus_objective": 0.689232150836115,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.689, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:50:00.471780Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_157_low.json <==
{
  "design_id": 157,
  "current_fidelity": "low",
  "consensus_objective": 0.7275291575220233,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.728, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:53:38.387083Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_158_low.json <==
{
  "design_id": 158,
  "current_fidelity": "low",
  "consensus_objective": 0.3922805728021707,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.392, threshold=0.5 for medium",
  "timestamp": "2026-02-07T11:57:05.564768Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_158_medium.json <==
{
  "design_id": 158,
  "current_fidelity": "medium",
  "consensus_objective": 0.05581343342516623,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.056, threshold=0.1 for high",
  "timestamp": "2026-02-07T12:02:27.969499Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_159_low.json <==
{
  "design_id": 159,
  "current_fidelity": "low",
  "consensus_objective": 0.3514278243581555,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.351, threshold=0.5 for medium",
  "timestamp": "2026-02-07T13:01:21.061050Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_159_medium.json <==
{
  "design_id": 159,
  "current_fidelity": "medium",
  "consensus_objective": 0.15877117471689686,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.159, threshold=0.1 for high",
  "timestamp": "2026-02-07T13:09:57.814249Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_15_low.json <==
{
  "design_id": 15,
  "current_fidelity": "low",
  "consensus_objective": 0.5333333333333333,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.533, threshold=0.5 for medium",
  "timestamp": "2026-02-05T04:00:23.456717Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_161_low.json <==
{
  "design_id": 161,
  "current_fidelity": "low",
  "consensus_objective": 0.7731355363780783,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.773, threshold=0.5 for medium",
  "timestamp": "2026-02-07T19:46:37.859918Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_162_low.json <==
{
  "design_id": 162,
  "current_fidelity": "low",
  "consensus_objective": 0.627511370207035,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.628, threshold=0.5 for medium",
  "timestamp": "2026-02-07T19:49:37.018617Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_163_low.json <==
{
  "design_id": 163,
  "current_fidelity": "low",
  "consensus_objective": 0.323979081393452,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.324, threshold=0.5 for medium",
  "timestamp": "2026-02-07T19:52:30.824234Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_163_medium.json <==
{
  "design_id": 163,
  "current_fidelity": "medium",
  "consensus_objective": 0.059741167124789926,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.060, threshold=0.1 for high",
  "timestamp": "2026-02-07T19:58:10.629543Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_164_low.json <==
{
  "design_id": 164,
  "current_fidelity": "low",
  "consensus_objective": 0.5805865891002256,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.581, threshold=0.5 for medium",
  "timestamp": "2026-02-07T21:01:14.411051Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_165_low.json <==
{
  "design_id": 165,
  "current_fidelity": "low",
  "consensus_objective": 0.8689940108050707,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.869, threshold=0.5 for medium",
  "timestamp": "2026-02-07T21:06:48.201732Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_166_low.json <==
{
  "design_id": 166,
  "current_fidelity": "low",
  "consensus_objective": 0.8378789354599617,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.838, threshold=0.5 for medium",
  "timestamp": "2026-02-07T21:09:43.064749Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_167_low.json <==
{
  "design_id": 167,
  "current_fidelity": "low",
  "consensus_objective": 0.5154183211411637,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.515, threshold=0.5 for medium",
  "timestamp": "2026-02-07T21:13:21.479408Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_168_low.json <==
{
  "design_id": 168,
  "current_fidelity": "low",
  "consensus_objective": 0.5956662423274426,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.596, threshold=0.5 for medium",
  "timestamp": "2026-02-07T21:15:54.816755Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_169_low.json <==
{
  "design_id": 169,
  "current_fidelity": "low",
  "consensus_objective": 0.4472068721656878,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.447, threshold=0.5 for medium",
  "timestamp": "2026-02-07T21:21:03.683961Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_169_medium.json <==
{
  "design_id": 169,
  "current_fidelity": "medium",
  "consensus_objective": 0.054209854296247625,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.054, threshold=0.1 for high",
  "timestamp": "2026-02-07T21:35:17.067865Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_16_low.json <==
{
  "design_id": 16,
  "current_fidelity": "low",
  "consensus_objective": 0.9375,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.938, threshold=0.5 for medium",
  "timestamp": "2026-02-05T04:03:57.962845Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_170_low.json <==
{
  "design_id": 170,
  "current_fidelity": "low",
  "consensus_objective": 0.878418411923123,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.878, threshold=0.5 for medium",
  "timestamp": "2026-02-08T00:10:10.021659Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_171_low.json <==
{
  "design_id": 171,
  "current_fidelity": "low",
  "consensus_objective": 0.34405908764186216,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.344, threshold=0.5 for medium",
  "timestamp": "2026-02-08T00:13:40.898284Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_171_medium.json <==
{
  "design_id": 171,
  "current_fidelity": "medium",
  "consensus_objective": 0.050419943670175785,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.050, threshold=0.1 for high",
  "timestamp": "2026-02-08T00:19:25.618978Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_172_low.json <==
{
  "design_id": 172,
  "current_fidelity": "low",
  "consensus_objective": 0.3156991723095788,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.316, threshold=0.5 for medium",
  "timestamp": "2026-02-08T00:57:54.256505Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_172_medium.json <==
{
  "design_id": 172,
  "current_fidelity": "medium",
  "consensus_objective": 0.4420400664921259,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.442, threshold=0.1 for high",
  "timestamp": "2026-02-08T01:11:07.394118Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_173_low.json <==
{
  "design_id": 173,
  "current_fidelity": "low",
  "consensus_objective": 0.8737891724138067,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.874, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:14:40.480225Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_174_low.json <==
{
  "design_id": 174,
  "current_fidelity": "low",
  "consensus_objective": 0.6557971047956723,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.656, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:18:00.806797Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_175_low.json <==
{
  "design_id": 175,
  "current_fidelity": "low",
  "consensus_objective": 0.6317937411983122,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.632, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:20:52.891309Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_176_low.json <==
{
  "design_id": 176,
  "current_fidelity": "low",
  "consensus_objective": 0.6153349512679737,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.615, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:24:10.259777Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_177_low.json <==
{
  "design_id": 177,
  "current_fidelity": "low",
  "consensus_objective": 0.861618771591585,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.862, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:28:05.427748Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_178_low.json <==
{
  "design_id": 178,
  "current_fidelity": "low",
  "consensus_objective": 0.7598834321356871,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.760, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:31:19.260380Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_179_low.json <==
{
  "design_id": 179,
  "current_fidelity": "low",
  "consensus_objective": 0.40025304982767423,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:35:10.121569Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_179_medium.json <==
{
  "design_id": 179,
  "current_fidelity": "medium",
  "consensus_objective": 0.29316384285823394,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.293, threshold=0.1 for high",
  "timestamp": "2026-02-08T01:42:24.941555Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_17_low.json <==
{
  "design_id": 17,
  "current_fidelity": "low",
  "consensus_objective": 0.4117647058823529,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.412, threshold=0.5 for medium",
  "timestamp": "2026-02-05T04:07:30.958412Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_17_medium.json <==
{
  "design_id": 17,
  "current_fidelity": "medium",
  "consensus_objective": 0.35294117647058826,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.353, threshold=0.1 for high",
  "timestamp": "2026-02-05T04:19:16.266057Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_180_low.json <==
{
  "design_id": 180,
  "current_fidelity": "low",
  "consensus_objective": 0.6276778249177363,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.628, threshold=0.5 for medium",
  "timestamp": "2026-02-08T01:45:56.254982Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_182_low.json <==
{
  "design_id": 182,
  "current_fidelity": "low",
  "consensus_objective": 0.28016681506780794,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.280, threshold=0.5 for medium",
  "timestamp": "2026-02-08T16:06:02.424603Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_182_medium.json <==
{
  "design_id": 182,
  "current_fidelity": "medium",
  "consensus_objective": 0.2176751997958563,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.218, threshold=0.1 for high",
  "timestamp": "2026-02-08T16:13:34.454590Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_183_low.json <==
{
  "design_id": 183,
  "current_fidelity": "low",
  "consensus_objective": 0.7557501739233888,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.756, threshold=0.5 for medium",
  "timestamp": "2026-02-08T16:17:02.457139Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_184_low.json <==
{
  "design_id": 184,
  "current_fidelity": "low",
  "consensus_objective": 0.7414837273705817,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.741, threshold=0.5 for medium",
  "timestamp": "2026-02-08T16:20:26.879372Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_185_low.json <==
{
  "design_id": 185,
  "current_fidelity": "low",
  "consensus_objective": 0.3349995976086757,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.335, threshold=0.5 for medium",
  "timestamp": "2026-02-08T16:23:18.145991Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_185_medium.json <==
{
  "design_id": 185,
  "current_fidelity": "medium",
  "consensus_objective": 0.28158755967699156,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.282, threshold=0.1 for high",
  "timestamp": "2026-02-08T16:29:52.701556Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_186_low.json <==
{
  "design_id": 186,
  "current_fidelity": "low",
  "consensus_objective": 0.32401730571605386,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.324, threshold=0.5 for medium",
  "timestamp": "2026-02-08T16:32:36.253911Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_186_medium.json <==
{
  "design_id": 186,
  "current_fidelity": "medium",
  "consensus_objective": 0.0967926276771815,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.097, threshold=0.1 for high",
  "timestamp": "2026-02-08T16:38:52.002119Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_187_low.json <==
{
  "design_id": 187,
  "current_fidelity": "low",
  "consensus_objective": 0.38278018398513797,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.383, threshold=0.5 for medium",
  "timestamp": "2026-02-08T17:17:35.239371Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_187_medium.json <==
{
  "design_id": 187,
  "current_fidelity": "medium",
  "consensus_objective": 0.11622499127015157,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.116, threshold=0.1 for high",
  "timestamp": "2026-02-08T17:24:56.936624Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_188_low.json <==
{
  "design_id": 188,
  "current_fidelity": "low",
  "consensus_objective": 0.28944140283702285,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.289, threshold=0.5 for medium",
  "timestamp": "2026-02-08T17:28:03.236972Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_188_medium.json <==
{
  "design_id": 188,
  "current_fidelity": "medium",
  "consensus_objective": 0.07069815404247189,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.071, threshold=0.1 for high",
  "timestamp": "2026-02-08T17:33:55.122907Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_189_low.json <==
{
  "design_id": 189,
  "current_fidelity": "low",
  "consensus_objective": 0.45883623018807224,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.459, threshold=0.5 for medium",
  "timestamp": "2026-02-08T18:11:33.562105Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_189_medium.json <==
{
  "design_id": 189,
  "current_fidelity": "medium",
  "consensus_objective": 0.3278950869791351,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.328, threshold=0.1 for high",
  "timestamp": "2026-02-08T18:18:35.424930Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_18_low.json <==
{
  "design_id": 18,
  "current_fidelity": "low",
  "consensus_objective": 0.7222222222222222,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.722, threshold=0.5 for medium",
  "timestamp": "2026-02-05T04:22:41.264769Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_190_low.json <==
{
  "design_id": 190,
  "current_fidelity": "low",
  "consensus_objective": 0.6256223986908231,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.626, threshold=0.5 for medium",
  "timestamp": "2026-02-08T18:23:56.089551Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_191_low.json <==
{
  "design_id": 191,
  "current_fidelity": "low",
  "consensus_objective": 0.32376698616484123,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.324, threshold=0.5 for medium",
  "timestamp": "2026-02-08T18:26:39.590928Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_191_medium.json <==
{
  "design_id": 191,
  "current_fidelity": "medium",
  "consensus_objective": 0.15303796851569967,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.153, threshold=0.1 for high",
  "timestamp": "2026-02-08T18:32:11.718500Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_192_low.json <==
{
  "design_id": 192,
  "current_fidelity": "low",
  "consensus_objective": 0.4392567811167826,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.439, threshold=0.5 for medium",
  "timestamp": "2026-02-08T18:35:42.322258Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_192_medium.json <==
{
  "design_id": 192,
  "current_fidelity": "medium",
  "consensus_objective": 0.21953788640850092,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.220, threshold=0.1 for high",
  "timestamp": "2026-02-08T18:41:50.945882Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_193_low.json <==
{
  "design_id": 193,
  "current_fidelity": "low",
  "consensus_objective": 0.4710562369852405,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.471, threshold=0.5 for medium",
  "timestamp": "2026-02-08T18:44:22.861924Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_193_medium.json <==
{
  "design_id": 193,
  "current_fidelity": "medium",
  "consensus_objective": 0.3669366678546977,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.367, threshold=0.1 for high",
  "timestamp": "2026-02-08T18:53:39.843558Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_194_low.json <==
{
  "design_id": 194,
  "current_fidelity": "low",
  "consensus_objective": 0.44303728350319077,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.443, threshold=0.5 for medium",
  "timestamp": "2026-02-08T18:58:01.462193Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_194_medium.json <==
{
  "design_id": 194,
  "current_fidelity": "medium",
  "consensus_objective": 0.13766826448400854,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.138, threshold=0.1 for high",
  "timestamp": "2026-02-08T19:13:06.188445Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_195_low.json <==
{
  "design_id": 195,
  "current_fidelity": "low",
  "consensus_objective": 0.3581657882494138,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.358, threshold=0.5 for medium",
  "timestamp": "2026-02-08T19:16:19.827560Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_19_low.json <==
{
  "design_id": 19,
  "current_fidelity": "low",
  "consensus_objective": 0.42105263157894735,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.421, threshold=0.5 for medium",
  "timestamp": "2026-02-05T04:25:54.591334Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_19_medium.json <==
{
  "design_id": 19,
  "current_fidelity": "medium",
  "consensus_objective": 0.2631578947368421,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.263, threshold=0.1 for high",
  "timestamp": "2026-02-05T04:33:11.171397Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_1_low.json <==
{
  "design_id": 1,
  "current_fidelity": "low",
  "consensus_objective": 0.0,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.5 for medium",
  "timestamp": "2026-02-05T01:46:56.785400Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_1_medium.json <==
{
  "design_id": 1,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-05T01:53:49.989407Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_20_low.json <==
{
  "design_id": 20,
  "current_fidelity": "low",
  "consensus_objective": 0.65,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.650, threshold=0.5 for medium",
  "timestamp": "2026-02-05T04:36:22.295389Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_22_low.json <==
{
  "design_id": 22,
  "current_fidelity": "low",
  "consensus_objective": 0.5714285714285714,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.571, threshold=0.5 for medium",
  "timestamp": "2026-02-05T09:37:49.956881Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_23_low.json <==
{
  "design_id": 23,
  "current_fidelity": "low",
  "consensus_objective": 0.21739130434782608,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.217, threshold=0.5 for medium",
  "timestamp": "2026-02-05T09:40:16.175999Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_23_medium.json <==
{
  "design_id": 23,
  "current_fidelity": "medium",
  "consensus_objective": 0.6086956521739131,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.609, threshold=0.1 for high",
  "timestamp": "2026-02-05T09:49:55.339314Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_24_low.json <==
{
  "design_id": 24,
  "current_fidelity": "low",
  "consensus_objective": 0.27976190476190477,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.280, threshold=0.5 for medium",
  "timestamp": "2026-02-05T09:53:21.823755Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_24_medium.json <==
{
  "design_id": 24,
  "current_fidelity": "medium",
  "consensus_objective": 0.7440476190476191,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.744, threshold=0.1 for high",
  "timestamp": "2026-02-05T10:04:42.807155Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_25_low.json <==
{
  "design_id": 25,
  "current_fidelity": "low",
  "consensus_objective": 0.38,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.380, threshold=0.5 for medium",
  "timestamp": "2026-02-05T10:08:04.878508Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_25_medium.json <==
{
  "design_id": 25,
  "current_fidelity": "medium",
  "consensus_objective": 0.38,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.380, threshold=0.1 for high",
  "timestamp": "2026-02-05T10:16:07.509518Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_26_low.json <==
{
  "design_id": 26,
  "current_fidelity": "low",
  "consensus_objective": 0.3406593406593407,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.341, threshold=0.5 for medium",
  "timestamp": "2026-02-05T10:20:33.069666Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_26_medium.json <==
{
  "design_id": 26,
  "current_fidelity": "medium",
  "consensus_objective": 0.7087912087912089,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.709, threshold=0.1 for high",
  "timestamp": "2026-02-05T10:32:50.392439Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_27_low.json <==
{
  "design_id": 27,
  "current_fidelity": "low",
  "consensus_objective": 0.31481481481481477,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.315, threshold=0.5 for medium",
  "timestamp": "2026-02-05T10:36:17.894357Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_27_medium.json <==
{
  "design_id": 27,
  "current_fidelity": "medium",
  "consensus_objective": 0.4814814814814815,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.481, threshold=0.1 for high",
  "timestamp": "2026-02-05T10:45:12.182390Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_28_low.json <==
{
  "design_id": 28,
  "current_fidelity": "low",
  "consensus_objective": 0.15306122448979592,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.153, threshold=0.5 for medium",
  "timestamp": "2026-02-05T10:48:57.637809Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_28_medium.json <==
{
  "design_id": 28,
  "current_fidelity": "medium",
  "consensus_objective": 0.7500000000000001,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.750, threshold=0.1 for high",
  "timestamp": "2026-02-05T11:01:17.162433Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_29_low.json <==
{
  "design_id": 29,
  "current_fidelity": "low",
  "consensus_objective": 0.29310344827586204,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.293, threshold=0.5 for medium",
  "timestamp": "2026-02-05T11:04:23.680384Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_29_medium.json <==
{
  "design_id": 29,
  "current_fidelity": "medium",
  "consensus_objective": 0.5862068965517242,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.586, threshold=0.1 for high",
  "timestamp": "2026-02-05T11:15:05.024348Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_2_low.json <==
{
  "design_id": 2,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:10:00.975237Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_30_low.json <==
{
  "design_id": 30,
  "current_fidelity": "low",
  "consensus_objective": 0.22380952380952382,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.224, threshold=0.5 for medium",
  "timestamp": "2026-02-05T11:19:18.475379Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_30_medium.json <==
{
  "design_id": 30,
  "current_fidelity": "medium",
  "consensus_objective": 0.5476190476190477,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.548, threshold=0.1 for high",
  "timestamp": "2026-02-05T11:28:54.388891Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_31_low.json <==
{
  "design_id": 31,
  "current_fidelity": "low",
  "consensus_objective": 0.2903225806451613,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.290, threshold=0.5 for medium",
  "timestamp": "2026-02-05T11:32:03.056560Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_31_medium.json <==
{
  "design_id": 31,
  "current_fidelity": "medium",
  "consensus_objective": 0.3548387096774194,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.355, threshold=0.1 for high",
  "timestamp": "2026-02-05T11:39:38.344190Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_32_low.json <==
{
  "design_id": 32,
  "current_fidelity": "low",
  "consensus_objective": 0.34375,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.344, threshold=0.5 for medium",
  "timestamp": "2026-02-05T11:43:39.667685Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_32_medium.json <==
{
  "design_id": 32,
  "current_fidelity": "medium",
  "consensus_objective": 0.5491071428571429,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.549, threshold=0.1 for high",
  "timestamp": "2026-02-05T11:54:21.392250Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_33_low.json <==
{
  "design_id": 33,
  "current_fidelity": "low",
  "consensus_objective": 0.3181818181818182,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.318, threshold=0.5 for medium",
  "timestamp": "2026-02-05T11:57:39.700916Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_33_medium.json <==
{
  "design_id": 33,
  "current_fidelity": "medium",
  "consensus_objective": 0.42424242424242425,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.424, threshold=0.1 for high",
  "timestamp": "2026-02-05T12:06:19.551417Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_34_low.json <==
{
  "design_id": 34,
  "current_fidelity": "low",
  "consensus_objective": 0.23109243697478996,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.231, threshold=0.5 for medium",
  "timestamp": "2026-02-05T12:10:59.446820Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_34_medium.json <==
{
  "design_id": 34,
  "current_fidelity": "medium",
  "consensus_objective": 0.42436974789915966,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.424, threshold=0.1 for high",
  "timestamp": "2026-02-05T12:19:54.985060Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_35_low.json <==
{
  "design_id": 35,
  "current_fidelity": "low",
  "consensus_objective": 0.37142857142857144,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.371, threshold=0.5 for medium",
  "timestamp": "2026-02-05T12:23:17.559839Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_35_medium.json <==
{
  "design_id": 35,
  "current_fidelity": "medium",
  "consensus_objective": 0.4857142857142857,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.486, threshold=0.1 for high",
  "timestamp": "2026-02-05T12:32:23.899116Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_36_low.json <==
{
  "design_id": 36,
  "current_fidelity": "low",
  "consensus_objective": 0.18253968253968256,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.183, threshold=0.5 for medium",
  "timestamp": "2026-02-05T12:35:57.028979Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_36_medium.json <==
{
  "design_id": 36,
  "current_fidelity": "medium",
  "consensus_objective": 0.634920634920635,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.635, threshold=0.1 for high",
  "timestamp": "2026-02-05T12:45:55.116701Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_37_low.json <==
{
  "design_id": 37,
  "current_fidelity": "low",
  "consensus_objective": 0.43243243243243246,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.432, threshold=0.5 for medium",
  "timestamp": "2026-02-05T12:49:02.974184Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_37_medium.json <==
{
  "design_id": 37,
  "current_fidelity": "medium",
  "consensus_objective": 0.5405405405405406,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.541, threshold=0.1 for high",
  "timestamp": "2026-02-05T12:59:16.956370Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_38_low.json <==
{
  "design_id": 38,
  "current_fidelity": "low",
  "consensus_objective": 0.20676691729323313,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.207, threshold=0.5 for medium",
  "timestamp": "2026-02-05T13:02:54.092893Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_38_medium.json <==
{
  "design_id": 38,
  "current_fidelity": "medium",
  "consensus_objective": 0.4699248120300752,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.470, threshold=0.1 for high",
  "timestamp": "2026-02-05T13:10:23.691405Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_39_low.json <==
{
  "design_id": 39,
  "current_fidelity": "low",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.333, threshold=0.5 for medium",
  "timestamp": "2026-02-05T13:13:31.655054Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_39_medium.json <==
{
  "design_id": 39,
  "current_fidelity": "medium",
  "consensus_objective": 0.5512820512820513,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.551, threshold=0.1 for high",
  "timestamp": "2026-02-05T13:23:05.649122Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_3_low.json <==
{
  "design_id": 3,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:14:16.945858Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_41_low.json <==
{
  "design_id": 41,
  "current_fidelity": "low",
  "consensus_objective": 0.24738675958188155,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.247, threshold=0.5 for medium",
  "timestamp": "2026-02-05T21:29:34.089561Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_41_medium.json <==
{
  "design_id": 41,
  "current_fidelity": "medium",
  "consensus_objective": 0.613240418118467,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.613, threshold=0.1 for high",
  "timestamp": "2026-02-05T21:38:00.138666Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_42_low.json <==
{
  "design_id": 42,
  "current_fidelity": "low",
  "consensus_objective": 0.47619047619047616,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.476, threshold=0.5 for medium",
  "timestamp": "2026-02-05T21:41:29.771135Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_42_medium.json <==
{
  "design_id": 42,
  "current_fidelity": "medium",
  "consensus_objective": 0.30952380952380953,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.310, threshold=0.1 for high",
  "timestamp": "2026-02-05T21:50:27.063664Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_43_low.json <==
{
  "design_id": 43,
  "current_fidelity": "low",
  "consensus_objective": 0.748035269240329,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.748, threshold=0.5 for medium",
  "timestamp": "2026-02-05T21:55:52.143377Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_44_low.json <==
{
  "design_id": 44,
  "current_fidelity": "low",
  "consensus_objective": 0.9657882573761297,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.966, threshold=0.5 for medium",
  "timestamp": "2026-02-05T21:59:55.175235Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_45_low.json <==
{
  "design_id": 45,
  "current_fidelity": "low",
  "consensus_objective": 0.7411702916795261,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.741, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:03:47.151642Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_46_low.json <==
{
  "design_id": 46,
  "current_fidelity": "low",
  "consensus_objective": 0.6744491595813763,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.674, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:06:50.843836Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_47_low.json <==
{
  "design_id": 47,
  "current_fidelity": "low",
  "consensus_objective": 0.5631857003397365,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.563, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:11:01.589934Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_48_low.json <==
{
  "design_id": 48,
  "current_fidelity": "low",
  "consensus_objective": 0.8927428248938059,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.893, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:14:57.529940Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_49_low.json <==
{
  "design_id": 49,
  "current_fidelity": "low",
  "consensus_objective": 0.6152984748058736,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.615, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:19:01.991405Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_4_low.json <==
{
  "design_id": 4,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:17:21.043312Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_50_low.json <==
{
  "design_id": 50,
  "current_fidelity": "low",
  "consensus_objective": 0.8063519313304721,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.806, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:22:24.148171Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_51_low.json <==
{
  "design_id": 51,
  "current_fidelity": "low",
  "consensus_objective": 0.8317995772518827,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.832, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:26:14.302975Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_52_low.json <==
{
  "design_id": 52,
  "current_fidelity": "low",
  "consensus_objective": 0.604917334872053,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.605, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:29:10.305837Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_53_low.json <==
{
  "design_id": 53,
  "current_fidelity": "low",
  "consensus_objective": 0.547027467923453,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.547, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:32:18.403462Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_54_low.json <==
{
  "design_id": 54,
  "current_fidelity": "low",
  "consensus_objective": 0.5720623362219631,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.572, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:35:23.251872Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_55_low.json <==
{
  "design_id": 55,
  "current_fidelity": "low",
  "consensus_objective": 0.6107122320947794,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.611, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:38:50.860155Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_56_low.json <==
{
  "design_id": 56,
  "current_fidelity": "low",
  "consensus_objective": 0.7490415241241005,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.749, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:42:29.753740Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_57_low.json <==
{
  "design_id": 57,
  "current_fidelity": "low",
  "consensus_objective": 0.6491228070175439,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.649, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:45:58.895158Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_58_low.json <==
{
  "design_id": 58,
  "current_fidelity": "low",
  "consensus_objective": 0.5419859294763694,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.542, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:49:01.063692Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_59_low.json <==
{
  "design_id": 59,
  "current_fidelity": "low",
  "consensus_objective": 0.6722787793350155,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.672, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:52:53.754863Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_5_low.json <==
{
  "design_id": 5,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:20:27.531726Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_5_medium.json <==
{
  "design_id": 5,
  "current_fidelity": "medium",
  "consensus_objective": 0.4,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.400, threshold=0.1 for high",
  "timestamp": "2026-02-05T02:32:10.473793Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_60_low.json <==
{
  "design_id": 60,
  "current_fidelity": "low",
  "consensus_objective": 0.8405394803636531,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.841, threshold=0.5 for medium",
  "timestamp": "2026-02-05T22:55:45.476435Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_62_low.json <==
{
  "design_id": 62,
  "current_fidelity": "low",
  "consensus_objective": 0.6010708650541889,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.601, threshold=0.5 for medium",
  "timestamp": "2026-02-06T01:42:54.809987Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_63_low.json <==
{
  "design_id": 63,
  "current_fidelity": "low",
  "consensus_objective": 0.8282775835477556,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.828, threshold=0.5 for medium",
  "timestamp": "2026-02-06T01:47:45.917422Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_64_low.json <==
{
  "design_id": 64,
  "current_fidelity": "low",
  "consensus_objective": 0.6793981433448052,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.679, threshold=0.5 for medium",
  "timestamp": "2026-02-06T01:54:03.635398Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_65_low.json <==
{
  "design_id": 65,
  "current_fidelity": "low",
  "consensus_objective": 0.5923964423656707,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.592, threshold=0.5 for medium",
  "timestamp": "2026-02-06T01:58:02.659784Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_66_low.json <==
{
  "design_id": 66,
  "current_fidelity": "low",
  "consensus_objective": 0.9294719014217871,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.929, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:02:16.110196Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_67_low.json <==
{
  "design_id": 67,
  "current_fidelity": "low",
  "consensus_objective": 0.6313181184777578,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.631, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:06:07.228419Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_68_low.json <==
{
  "design_id": 68,
  "current_fidelity": "low",
  "consensus_objective": 0.8325736620940702,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.833, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:10:22.529423Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_69_low.json <==
{
  "design_id": 69,
  "current_fidelity": "low",
  "consensus_objective": 0.6398420739145826,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.640, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:13:07.772302Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_6_low.json <==
{
  "design_id": 6,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:35:22.619607Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_70_low.json <==
{
  "design_id": 70,
  "current_fidelity": "low",
  "consensus_objective": 0.4395564103978514,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.440, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:16:19.413698Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_70_medium.json <==
{
  "design_id": 70,
  "current_fidelity": "medium",
  "consensus_objective": 0.1017949990610694,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.102, threshold=0.1 for high",
  "timestamp": "2026-02-06T02:24:05.708842Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_71_low.json <==
{
  "design_id": 71,
  "current_fidelity": "low",
  "consensus_objective": 0.9101432269371161,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.910, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:27:52.386391Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_72_low.json <==
{
  "design_id": 72,
  "current_fidelity": "low",
  "consensus_objective": 0.4810301233458911,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.481, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:31:51.664248Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_72_medium.json <==
{
  "design_id": 72,
  "current_fidelity": "medium",
  "consensus_objective": 0.1200033917415069,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.120, threshold=0.1 for high",
  "timestamp": "2026-02-06T02:40:35.238442Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_73_low.json <==
{
  "design_id": 73,
  "current_fidelity": "low",
  "consensus_objective": 0.6177986074848671,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.618, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:44:06.856580Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_74_low.json <==
{
  "design_id": 74,
  "current_fidelity": "low",
  "consensus_objective": 0.9458955974353127,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.946, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:47:29.592423Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_75_low.json <==
{
  "design_id": 75,
  "current_fidelity": "low",
  "consensus_objective": 0.4879017579653411,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.488, threshold=0.5 for medium",
  "timestamp": "2026-02-06T02:50:40.672726Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_75_medium.json <==
{
  "design_id": 75,
  "current_fidelity": "medium",
  "consensus_objective": 0.10301867605851416,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.103, threshold=0.1 for high",
  "timestamp": "2026-02-06T02:58:40.133724Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_76_low.json <==
{
  "design_id": 76,
  "current_fidelity": "low",
  "consensus_objective": 0.5081507675482179,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.508, threshold=0.5 for medium",
  "timestamp": "2026-02-06T03:01:51.476872Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_77_low.json <==
{
  "design_id": 77,
  "current_fidelity": "low",
  "consensus_objective": 0.9835052199582239,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.984, threshold=0.5 for medium",
  "timestamp": "2026-02-06T03:05:25.749582Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_78_low.json <==
{
  "design_id": 78,
  "current_fidelity": "low",
  "consensus_objective": 0.5368351746292802,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.537, threshold=0.5 for medium",
  "timestamp": "2026-02-06T03:09:32.060123Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_79_low.json <==
{
  "design_id": 79,
  "current_fidelity": "low",
  "consensus_objective": 0.4868349277084354,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.487, threshold=0.5 for medium",
  "timestamp": "2026-02-06T03:12:19.032398Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_79_medium.json <==
{
  "design_id": 79,
  "current_fidelity": "medium",
  "consensus_objective": 0.20616061112274497,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.206, threshold=0.1 for high",
  "timestamp": "2026-02-06T03:21:04.252500Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_7_low.json <==
{
  "design_id": 7,
  "current_fidelity": "low",
  "consensus_objective": 0.7142857142857143,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.714, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:39:20.352247Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_81_low.json <==
{
  "design_id": 81,
  "current_fidelity": "low",
  "consensus_objective": 0.46286874773704134,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.463, threshold=0.5 for medium",
  "timestamp": "2026-02-06T07:00:53.331408Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_81_medium.json <==
{
  "design_id": 81,
  "current_fidelity": "medium",
  "consensus_objective": 0.034014569076757754,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.034, threshold=0.1 for high",
  "timestamp": "2026-02-06T07:07:12.577244Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_82_low.json <==
{
  "design_id": 82,
  "current_fidelity": "low",
  "consensus_objective": 0.49274282304532235,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.493, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:04:41.476436Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_82_medium.json <==
{
  "design_id": 82,
  "current_fidelity": "medium",
  "consensus_objective": 0.19237423486105734,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.192, threshold=0.1 for high",
  "timestamp": "2026-02-06T08:13:36.126759Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_83_low.json <==
{
  "design_id": 83,
  "current_fidelity": "low",
  "consensus_objective": 0.7158650727432248,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.716, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:18:06.738808Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_84_low.json <==
{
  "design_id": 84,
  "current_fidelity": "low",
  "consensus_objective": 0.5164721420337878,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.516, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:20:56.411384Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_85_low.json <==
{
  "design_id": 85,
  "current_fidelity": "low",
  "consensus_objective": 0.6847717278613986,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.685, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:26:31.641838Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_86_low.json <==
{
  "design_id": 86,
  "current_fidelity": "low",
  "consensus_objective": 0.5134457068961072,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.513, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:29:28.482033Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_87_low.json <==
{
  "design_id": 87,
  "current_fidelity": "low",
  "consensus_objective": 0.5531861279387809,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.553, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:33:26.017291Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_88_low.json <==
{
  "design_id": 88,
  "current_fidelity": "low",
  "consensus_objective": 0.6997300972858549,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.700, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:37:21.101235Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_89_low.json <==
{
  "design_id": 89,
  "current_fidelity": "low",
  "consensus_objective": 0.4918774662851244,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.492, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:40:38.127242Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_89_medium.json <==
{
  "design_id": 89,
  "current_fidelity": "medium",
  "consensus_objective": 0.39335261086191636,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.393, threshold=0.1 for high",
  "timestamp": "2026-02-06T08:52:35.629711Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_8_low.json <==
{
  "design_id": 8,
  "current_fidelity": "low",
  "consensus_objective": 0.375,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.375, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:41:59.018712Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_8_medium.json <==
{
  "design_id": 8,
  "current_fidelity": "medium",
  "consensus_objective": 0.25,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.250, threshold=0.1 for high",
  "timestamp": "2026-02-05T02:48:36.183276Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_90_low.json <==
{
  "design_id": 90,
  "current_fidelity": "low",
  "consensus_objective": 0.6397674697594429,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.640, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:55:52.184830Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_91_low.json <==
{
  "design_id": 91,
  "current_fidelity": "low",
  "consensus_objective": 0.446302918733078,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.446, threshold=0.5 for medium",
  "timestamp": "2026-02-06T08:59:06.129724Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_91_medium.json <==
{
  "design_id": 91,
  "current_fidelity": "medium",
  "consensus_objective": 0.45954506653032634,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.460, threshold=0.1 for high",
  "timestamp": "2026-02-06T09:10:46.276136Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_92_low.json <==
{
  "design_id": 92,
  "current_fidelity": "low",
  "consensus_objective": 0.5188218226829806,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.519, threshold=0.5 for medium",
  "timestamp": "2026-02-06T09:13:28.564386Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_93_low.json <==
{
  "design_id": 93,
  "current_fidelity": "low",
  "consensus_objective": 0.597683334632008,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.598, threshold=0.5 for medium",
  "timestamp": "2026-02-06T09:17:03.660583Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_94_low.json <==
{
  "design_id": 94,
  "current_fidelity": "low",
  "consensus_objective": 0.4033833365995444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.403, threshold=0.5 for medium",
  "timestamp": "2026-02-06T09:20:06.006730Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_94_medium.json <==
{
  "design_id": 94,
  "current_fidelity": "medium",
  "consensus_objective": 0.12122587217564802,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.121, threshold=0.1 for high",
  "timestamp": "2026-02-06T09:27:27.692262Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_95_low.json <==
{
  "design_id": 95,
  "current_fidelity": "low",
  "consensus_objective": 0.7253865306410976,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.725, threshold=0.5 for medium",
  "timestamp": "2026-02-06T09:32:22.759767Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_96_low.json <==
{
  "design_id": 96,
  "current_fidelity": "low",
  "consensus_objective": 0.4094184117246226,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.409, threshold=0.5 for medium",
  "timestamp": "2026-02-06T09:36:32.967145Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_96_medium.json <==
{
  "design_id": 96,
  "current_fidelity": "medium",
  "consensus_objective": 0.257579179497934,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.258, threshold=0.1 for high",
  "timestamp": "2026-02-06T09:42:49.807801Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_97_low.json <==
{
  "design_id": 97,
  "current_fidelity": "low",
  "consensus_objective": 0.49623349980718984,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.496, threshold=0.5 for medium",
  "timestamp": "2026-02-06T09:46:04.370892Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_97_medium.json <==
{
  "design_id": 97,
  "current_fidelity": "medium",
  "consensus_objective": 0.27272503158555017,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.273, threshold=0.1 for high",
  "timestamp": "2026-02-06T09:59:19.648923Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_98_low.json <==
{
  "design_id": 98,
  "current_fidelity": "low",
  "consensus_objective": 0.3638220224652101,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.364, threshold=0.5 for medium",
  "timestamp": "2026-02-06T10:02:24.510573Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_98_medium.json <==
{
  "design_id": 98,
  "current_fidelity": "medium",
  "consensus_objective": 0.3740019558294704,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.374, threshold=0.1 for high",
  "timestamp": "2026-02-06T10:10:55.305015Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_99_low.json <==
{
  "design_id": 99,
  "current_fidelity": "low",
  "consensus_objective": 0.6410091177211907,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.641, threshold=0.5 for medium",
  "timestamp": "2026-02-06T10:14:37.885200Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_9_low.json <==
{
  "design_id": 9,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-05T02:51:38.284918Z"
}

==> anc/logs/records/llm_log_workspace_36/designer_promotion_9_medium.json <==
{
  "design_id": 9,
  "current_fidelity": "medium",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.333, threshold=0.1 for high",
  "timestamp": "2026-02-05T02:59:40.505728Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_101.json <==
{
  "design_id": 101,
  "parent_design_id": 70,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.2268664578668506,
  "parent_metric": 0.10986463025944665,
  "improvement": " (+0.1, +106.5%)",
  "best_params": {
    "alpha": 6.79553225108512,
    "beta": 17.85359573104067,
    "gamma": 0.22992087065261257,
    "delta": 0.05335042380360653,
    "epsilon": 0.000279576935549623,
    "zeta": 0.0032212542639526373,
    "eta": 1.6349549714237952,
    "c_thr": 0.5178795606513106,
    "p_sat": 496.6100187079855,
    "kappa": 27.94929399742173,
    "lr": 0.7968125700199344
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770393805.json",
  "timestamp": "2026-02-06T16:03:26.121785Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_120.json <==
{
  "design_id": 120,
  "parent_design_id": 104,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.004950978897476667,
  "parent_metric": 0.04567915868224553,
  "improvement": " (-0.0, -89.2%)",
  "best_params": {
    "alpha": 6.772139667214615,
    "beta": 19.732017223438238,
    "gamma": 0.23908624550473975,
    "delta": 0.038602565187111644,
    "epsilon": 0.0002798981292900607,
    "zeta": 0.003989214800623618,
    "eta": 1.6275511175587607,
    "c_thr": 0.5232873397223186,
    "p_sat": 493.98977757272917,
    "r_thr": 0.3927174266037837,
    "lr": 0.7621290371875519
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770422254.json",
  "timestamp": "2026-02-06T23:57:34.778885Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_141.json <==
{
  "design_id": 141,
  "parent_design_id": 139,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.007879700637879808,
  "parent_metric": 0.06909028952709267,
  "improvement": " (-0.1, -88.6%)",
  "best_params": {
    "alpha": 6.152596689453364,
    "beta": 23.55465596603048,
    "gamma": 0.23578329394924616,
    "delta": 0.06162365635581263,
    "epsilon": 0.0003881839508525079,
    "zeta": 0.004229702715605797,
    "eta": 1.6348405067163823,
    "c_thr": 0.5265800356864929,
    "p_sat": 525.6760222959998,
    "w": 0.015017930981097348,
    "lr": 0.7943673089259105
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770453742.json",
  "timestamp": "2026-02-07T08:42:23.822913Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_160.json <==
{
  "design_id": 160,
  "parent_design_id": 142,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.009114952921827022,
  "parent_metric": 0.008475656837808647,
  "improvement": " (+0.0, +7.5%)",
  "best_params": {
    "alpha": 6.935818115471906,
    "beta": 23.442527983330574,
    "gamma": 0.2327165942916478,
    "delta": 0.06207747058084584,
    "epsilon": 0.00025726841385269225,
    "zeta": 0.004342892475456097,
    "eta": 1.6000793825659814,
    "c_thr": 0.5133524552515436,
    "w": 0.014999859329706615,
    "p_sat": 499.99674131425314,
    "lr": 0.754737194393524
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770493336.json",
  "timestamp": "2026-02-07T19:42:17.342292Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_181.json <==
{
  "design_id": 181,
  "parent_design_id": 171,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.007499388268502005,
  "parent_metric": 0.015550483564387652,
  "improvement": " (-0.0, -51.8%)",
  "best_params": {
    "alpha": 6.150410035043752,
    "beta": 26.263877963908627,
    "gamma": 0.23600000143051147,
    "delta": 0.061686870723080774,
    "epsilon": 0.0003905747409621244,
    "zeta": 0.004146892632731432,
    "eta": 1.6247211516180162,
    "c_thr": 0.5322750390119185,
    "w": 0.014999999664723873,
    "p_sat": 497.9778220137977,
    "p_cut": 49999.98119564294,
    "lr": 0.8407911214624898
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770566599.json",
  "timestamp": "2026-02-08T16:03:20.728368Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_21.json <==
{
  "design_id": 21,
  "parent_design_id": 13,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.047619047619047616,
  "parent_metric": 0.0,
  "improvement": " (+0.0, +0.0%)",
  "best_params": {
    "alpha": 4.949471476228604,
    "beta": 19.999564207239438,
    "gamma": 0.2500522979853744,
    "delta": 0.05019999231053397,
    "epsilon": 0.0009999994994771913,
    "zeta": 0.000999774247739616,
    "eta": 0.24085468061795473,
    "c_thr": 0.5999561004871177,
    "m_thr": 0.4000875590546031,
    "lr": 0.9999964703995975
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770283964.json",
  "timestamp": "2026-02-05T09:32:44.870916Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_40.json <==
{
  "design_id": 40,
  "parent_design_id": 15,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.1625,
  "parent_metric": 0.3717948717948718,
  "improvement": " (-0.2, -56.3%)",
  "best_params": {
    "alpha": 4.874231502465941,
    "beta": 20.27800223245243,
    "gamma": 0.24966754413660636,
    "delta": 0.0468352798448109,
    "epsilon": 0.0010008993995881722,
    "zeta": 0.001613480742371504,
    "eta": 0.2509728141702429,
    "c_thr": 0.5977716747691739,
    "m_thr": 0.34438940085214037,
    "p_sat": 21.00106719691547,
    "lr": 1.4404676031782013
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770326798.json",
  "timestamp": "2026-02-05T21:26:39.145830Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_61.json <==
{
  "design_id": 61,
  "parent_design_id": 35,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0,
  "parent_metric": 0.13377743138783094,
  "improvement": " (-0.1, -100.0%)",
  "best_params": {
    "alpha": 6.152476925471209,
    "beta": 20.238004765813734,
    "gamma": 0.235783292566568,
    "delta": 0.05198068916797638,
    "epsilon": 0.0002797593318319248,
    "zeta": 0.00422732358493675,
    "eta": 1.634840965270996,
    "c_thr": 0.526580006080825,
    "p_sat": 525.4056602340823,
    "lr": 0.794278492030132
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770341899.json",
  "timestamp": "2026-02-06T01:38:19.817929Z"
}

==> anc/logs/records/llm_log_workspace_36/hebo_tune_80.json <==
{
  "design_id": 80,
  "parent_design_id": 75,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.05675849078217555,
  "parent_metric": 0.09760761382973221,
  "improvement": " (-0.0, -41.9%)",
  "best_params": {
    "alpha": 5.206275827490386,
    "beta": 20.68303272750824,
    "gamma": 0.25019054985892136,
    "delta": 0.04996382477343547,
    "epsilon": 0.00100227826619263,
    "zeta": 0.0010032502808697912,
    "eta": 0.4838899774080022,
    "c_thr": 0.5951136802175498,
    "m_thr": 0.39999665123299,
    "p_sat": 19.46293224391667,
    "k_budget": 0.9990591864679694,
    "c_fade": 0.050539219200987986,
    "lr": 1.0
  },
  "summary_path": "llm_log_workspace_36/hebo_summary_1770361068.json",
  "timestamp": "2026-02-06T06:57:49.065633Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_1.json <==
{
  "meta_round_id": 1,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Recent designs show modest speedups at small-to-medium N, but most of the strongest-scoring variants become brittle and fail around N≈450 (unsolved_fraction ≥ 0.5), while the baseline continues. This indicates the search is currently optimizing early-schedule behavior and extrapolation artifacts rather than true large-N robustness/scaling. Overall progress toward polynomial-time tail behavior is limited and currently bottlenecked by “break-at-450” failure modes.",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "The R²-weighted extrapolation to N=2000 is not reliably aligned with the true goal because it can rank designs highly even when they already fail (unsolved_fraction ≥ 0.5) at moderate N (e.g., N≈453). With few points and a stop-on-failure schedule, the regression/extrapolation is unstable and can overvalue fast early scaling while under-penalizing brittleness at the first failing N.",
        "weight_multiplier": 0.4
      }
    ],
    "objective_directions": "Generate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (hard-penalize any failure before a target N, e.g., 640/1280), with tie-breaker = log10(median_step) at that largest successful N; (2) a “tail-scaling” objective computed only over successful Ns (ignore post-failure points) that penalizes steep growth, e.g., slope of log(median_step) vs log(N) over the top 3 successful Ns, plus an additional penalty when median_step approaches max_steps (little slack). Keep any use of unsolved_fraction strictly as a failure indicator (≥0.5) to respect the intended 0.49 behavior."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\nNot enough objectives for correlation analysis.\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nNot enough objectives for agreement analysis.\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 21: HEBO_tuned_Margin-gated assist breaks at N≈450\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=517, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1223, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1724, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5336, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12066, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=29975, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.6, median_step=127683, fidelity=high\n\n### Design 20: Calibrated tie-gate R: still narrow\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=182, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=330, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=874, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3064, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6703, fidelity=low\n\n### Design 19: Pressure-sat assist: stable, modest\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=174, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=631, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1135, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3608, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13714, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=23854, fidelity=medium\n\n### Design 18: Gated tie-split R: too narrow\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=392, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=673, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2414, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7768, fidelity=low\n\n### Design 17: Capped assist: stable, but slows at 320\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=200, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=379, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1960, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4618, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9894, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=49390, fidelity=medium\n\n### Design 16: Tie-aware blend regresses at N↑\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=397, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1710, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2960, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7865, fidelity=low\n\n### Design 15: Assist cap helps small-N, hurts tail\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4981, fidelity=low\n\n### Design 14: Top-3 tie rigidity regresses\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=163, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=428, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=822, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2718, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6719, fidelity=low\n\n### Design 13: Margin-gated assist breaks at N≈450\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 12: Tie-split rigidity: mixed, maybe helps\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=848, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2574, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4037, fidelity=low\n\n**Top Designs**:\nTop designs across 1 objectives (3 unique):\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1)\nObjective scores:\n  - objective_0: 14.98\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 21: HEBO_tuned_Margin-gated assist breaks at N≈450\nConsensus score: 0.048\nTop in: consensus (#2), obj_0 (#2)\nObjective scores:\n  - objective_0: 15.41\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=517, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1223, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1724, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5336, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12066, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=29975, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.6, median_step=127683, fidelity=high\n\n### Design 0: baseline\nConsensus score: 0.095\nTop in: consensus (#3), obj_0 (#3)\nObjective scores:\n  - objective_0: 15.52\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=201, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=413, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1423, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2249, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=6173, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14661, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=35410, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=150111, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nNo previous meta-agent guidance.\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Recent designs show modest speedups at small-to-medium N, but most of the strongest-scoring variants become brittle and fail around N≈450 (unsolved_fraction ≥ 0.5), while the baseline continues. This indicates the search is currently optimizing early-schedule behavior and extrapolation artifacts rather than true large-N robustness/scaling. Overall progress toward polynomial-time tail behavior is limited and currently bottlenecked by “break-at-450” failure modes.\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"The R²-weighted extrapolation to N=2000 is not reliably aligned with the true goal because it can rank designs highly even when they already fail (unsolved_fraction ≥ 0.5) at moderate N (e.g., N≈453). With few points and a stop-on-failure schedule, the regression/extrapolation is unstable and can overvalue fast early scaling while under-penalizing brittleness at the first failing N.\",\n      \"weight_multiplier\": 0.4\n    }\n  ],\n  \"objective_directions\": \"Generate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (hard-penalize any failure before a target N, e.g., 640/1280), with tie-breaker = log10(median_step) at that largest successful N; (2) a “tail-scaling” objective computed only over successful Ns (ignore post-failure points) that penalizes steep growth, e.g., slope of log(median_step) vs log(N) over the top 3 successful Ns, plus an additional penalty when median_step approaches max_steps (little slack). Keep any use of unsolved_fraction strictly as a failure indicator (≥0.5) to respect the intended 0.49 behavior.\"\n}"
    }
  ],
  "timestamp": "2026-02-05T09:33:13.019304Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_2.json <==
{
  "meta_round_id": 2,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is largely incremental and dominated by small/medium-N speed tweaks that do not translate to robust scaling: most variants top out around N=320–453 and then fail (unsolved_fraction ≥ 0.5) before the next schedule jump. Median steps grow quickly with N and often run close to the max_steps budget, indicating tail brittleness rather than polynomial-time behavior. The current objective set is internally inconsistent (negative Kendall tau), so optimization pressure is not reliably aligned with “reach large N robustly.”",
    "research_phase": "stuck",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "The extrapolated log10(median steps) fit is highly gameable under the adaptive schedule (few data points, truncation at first failure) and can rank designs well even when they are tail-brittle or fail near the first hard regime change (e.g., ~453). It also largely ignores robustness/reach as a primary signal, which is misaligned with the actual goal of sustaining success to larger N.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 1,
        "assessment": "The reach-dominant structure is directionally correct for this schedule (maximize largest successful N; then break ties using steps and tail slope on the successful prefix). It is currently the best available proxy for robustness, though it still leaves many designs clustered because most fail before the first major target (640), and it has limited resolution among designs that stall at the same N_max.",
        "weight_multiplier": 2.0
      }
    ],
    "objective_directions": "Generate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail growth only on the successful prefix. Concretely: (1) a reach objective that additionally rewards passing the *next scheduled N* with a soft probability/margin term using slack = median_step/max_steps at the last 2–3 successes (lower slack => better), so designs near budget get penalized before they actually fail; (2) a tail-robustness objective that fits log(median_step) vs log(N) on the last 3–5 successful points and penalizes curvature/acceleration (e.g., second finite-difference of log steps) to avoid ‘helps small-N, hurts tail’ patterns; (3) an objective that uses the largest successful N plus a conservative upper confidence estimate for the next-N median steps (e.g., extrapolate from the last 2 points but add a penalty if predicted steps exceed next max_steps), to directly target clearing the next schedule jump (640/905/1280/…). Keep all objectives explicitly ignoring unsolved_fraction≈0.49 (do not penalize it) and never using failed-point medians except as failure indicators."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 |\n|---|---|---|\n| 0 | 1.00 | -0.16 |\n| 1 | -0.16 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.500, median_tau=-0.16, range=[-0.16, -0.16]\n- Objective 1: default_weight=0.500, median_tau=-0.16, range=[-0.16, -0.16]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 42: xl-gated tie-split R regresses\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=263, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=422, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=884, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2668, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7659, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10968, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33020, fidelity=medium\n\n### Design 41: Budget-cap assist: tail not fixed\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=450, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=566, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1749, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4208, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11652, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=30836, fidelity=medium\n\n### Design 40: HEBO_tuned_Assist cap helps small-N, hurts tail\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=145, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=478, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=608, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1166, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3604, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7506, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=17259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61300, fidelity=medium\n\n### Design 39: Pressure-bump assist underpowered\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=115, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=153, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=436, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1142, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1444, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3925, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13366, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33733, fidelity=medium\n\n### Design 38: Dimless tie gate (push-only) R\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=267, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=723, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1199, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3825, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10054, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=25970, fidelity=medium\n\n### Design 37: Abs-margin tie-gate R (mixed)\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=116, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=174, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=742, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2681, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5931, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=16888, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33714, fidelity=medium\n\n### Design 36: Redistributed assist: stable, slower\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=233, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=305, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=773, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2065, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3608, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13425, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=29956, fidelity=medium\n\n### Design 35: Sat-pressure Top-2 assist stalls\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=156, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1106, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2483, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4909, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13555, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33602, fidelity=medium\n\n### Design 34: c-normalized tie-split R regresses\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=118, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=500, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1309, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2431, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14924, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=29638, fidelity=medium\n\n### Design 33: xl-decoupled Top-2 assist\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=391, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1322, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1205, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6307, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10638, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=33867, fidelity=medium\n\n**Top Designs**:\nTop designs across 2 objectives (6 unique):\n\n### Design 12: Tie-split rigidity: mixed, maybe helps\nConsensus score: 0.218\nTop in: consensus (#1), obj_1 (#1)\nObjective scores:\n  - objective_0: 31.77\n  - objective_1: 221.5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=278, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=848, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2574, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4037, fidelity=low\n\n### Design 40: HEBO_tuned_Assist cap helps small-N, hurts tail\nConsensus score: 0.221\nTop in: consensus (#2), obj_0 (#1)\nObjective scores:\n  - objective_0: 14.38\n  - objective_1: 259.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=145, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=478, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=608, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1166, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3604, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7506, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=17259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61300, fidelity=medium\n\n### Design 15: Assist cap helps small-N, hurts tail\nConsensus score: 0.228\nTop in: consensus (#3), obj_1 (#2)\nObjective scores:\n  - objective_0: 31.74\n  - objective_1: 221.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=923, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2970, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4981, fidelity=low\n\n### Design 16: Tie-aware blend regresses at N↑\nConsensus score: 0.313\nTop in: obj_1 (#3)\nObjective scores:\n  - objective_0: 35.77\n  - objective_1: 221.6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=397, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1710, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2960, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7865, fidelity=low\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.330\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 21: HEBO_tuned_Margin-gated assist breaks at N≈450\nConsensus score: 0.371\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 15.41\n  - objective_1: 270.7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=517, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1223, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1724, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5336, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12066, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=29975, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.6, median_step=127683, fidelity=high\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Recent designs show modest speedups at small-to-medium N, but most of the strongest-scoring variants become brittle and fail around N≈450 (unsolved_fraction ≥ 0.5), while the baseline continues. This ...\nDirections: Generate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (...\nWeight adjustments: {0: 0.4}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is largely incremental and dominated by small/medium-N speed tweaks that do not translate to robust scaling: most variants top out around N=320–453 and then fail (unsolved_fraction ≥ 0.5) before the next schedule jump. Median steps grow quickly with N and often run close to the max_steps budget, indicating tail brittleness rather than polynomial-time behavior. The current objective set is internally inconsistent (negative Kendall tau), so optimization pressure is not reliably aligned with “reach large N robustly.”\",\n  \"research_phase\": \"stuck\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"The extrapolated log10(median steps) fit is highly gameable under the adaptive schedule (few data points, truncation at first failure) and can rank designs well even when they are tail-brittle or fail near the first hard regime change (e.g., ~453). It also largely ignores robustness/reach as a primary signal, which is misaligned with the actual goal of sustaining success to larger N.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"The reach-dominant structure is directionally correct for this schedule (maximize largest successful N; then break ties using steps and tail slope on the successful prefix). It is currently the best available proxy for robustness, though it still leaves many designs clustered because most fail before the first major target (640), and it has limited resolution among designs that stall at the same N_max.\",\n      \"weight_multiplier\": 2.0\n    }\n  ],\n  \"objective_directions\": \"Generate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail growth only on the successful prefix. Concretely: (1) a reach objective that additionally rewards passing the *next scheduled N* with a soft probability/margin term using slack = median_step/max_steps at the last 2–3 successes (lower slack => better), so designs near budget get penalized before they actually fail; (2) a tail-robustness objective that fits log(median_step) vs log(N) on the last 3–5 successful points and penalizes curvature/acceleration (e.g., second finite-difference of log steps) to avoid ‘helps small-N, hurts tail’ patterns; (3) an objective that uses the largest successful N plus a conservative upper confidence estimate for the next-N median steps (e.g., extrapolate from the last 2 points but add a penalty if predicted steps exceed next max_steps), to directly target clearing the next schedule jump (640/905/1280/…). Keep all objectives explicitly ignoring unsolved_fraction≈0.49 (do not penalize it) and never using failed-point medians except as failure indicators.\"\n}"
    }
  ],
  "timestamp": "2026-02-05T21:51:51.688468Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_3.json <==
{
  "meta_round_id": 3,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is dominated by small-to-mid N speed tweaks that mostly do not improve tail scaling. The only clearly strong recent design (61) reaches N=640 but with median_step already close to budget, suggesting the current bottleneck is tail robustness rather than initial convergence. Overall, the search is not yet producing dynamics that confidently clear the next scale jump (≈1280) under the schedule.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Useful as a smooth, single-number proxy and it agrees well with objective 2, but the extrapolation to N=2000 is fragile (fit-form/low-data sensitivity) and can reward misleading small-N trends. Keep only as a weak auxiliary signal.",
        "weight_multiplier": 0.5
      },
      {
        "objective_id": 1,
        "assessment": "Effectively inactive (default_weight=0 due to negative median Kendall tau) and also structurally brittle because of hard gates; it tends to disagree with the more reliable reach/slack signals. Do not rely on it for optimization.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Best-aligned with the schedule and the real goal: prioritizes reach while adding the right tie-breakers (slack near budget, tail slope/acceleration, next-N clearance). It correctly favors designs that are more likely to survive the next scale jump.",
        "weight_multiplier": 1.6
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stays below the schedule budget with a safety factor (e.g., 0.7× budget), using only the last 3–5 successful points; minimize -log2(N*). (2) a ‘tail headroom integral’ objective over the successful prefix that sums penalties of softplus(log(median_step/max_steps)+margin) with heavier weights on the last 2–3 N values, so designs that reach N=640 but run near-budget are strongly down-ranked even if they haven’t failed yet. Keep everything computed only on the successful prefix; never penalize unsolved_fraction≈0.49."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 |\n|---|---|---|---|\n| 0 | 1.00 | -0.25 | 0.69 |\n| 1 | -0.25 | 1.00 | -0.21 |\n| 2 | 0.69 | -0.21 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.428, median_tau=0.22, range=[-0.25, 0.69]\n- Objective 1: default_weight=0.000, median_tau=-0.23, range=[-0.25, -0.21]\n- Objective 2: default_weight=0.572, median_tau=0.24, range=[-0.21, 0.69]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 63: Hold-mode ambiguity split (R)\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=125, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=315, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1200, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2520, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7546, fidelity=low\n\n### Design 62: Naive assist fade worsens tail\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=132, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=181, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=295, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=846, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2075, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5368, fidelity=low\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 60: Hold-mode dimless tie-split R\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=261, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=670, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1959, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6783, fidelity=low\n\n### Design 59: Smooth-gated assist: small-N win, N=160拖\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=45, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=848, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1581, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6072, fidelity=low\n\n### Design 58: Gaussian tie-decay: too sharp\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=128, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=161, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=262, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=863, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2210, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3758, fidelity=low\n\n### Design 57: Over-decoupled bounded assist slows\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=238, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=399, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=748, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1759, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6094, fidelity=low\n\n### Design 56: Tie-local split in hold-mode R\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=398, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1086, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2586, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7594, fidelity=low\n\n### Design 55: Logistic fade misaligned w/ trigger\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=198, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=446, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=703, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1958, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4955, fidelity=low\n\n### Design 54: Cost-gated tie-split regresses\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=151, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=307, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=970, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2147, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4581, fidelity=low\n\n**Top Designs**:\nTop designs across 3 objectives (5 unique):\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1), obj_1 (#1), obj_2 (#1)\nObjective scores:\n  - objective_0: 8.862\n  - objective_1: 49.02\n  - objective_2: -8.627\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 40: HEBO_tuned_Assist cap helps small-N, hurts tail\nConsensus score: 0.016\nTop in: consensus (#2), obj_0 (#2), obj_2 (#2)\nObjective scores:\n  - objective_0: 14.38\n  - objective_1: 259.9\n  - objective_2: -7.949\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=145, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=478, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=608, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1166, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3604, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7506, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=17259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61300, fidelity=medium\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.032\nTop in: consensus (#3), obj_0 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 47: Fade-out assist: better at N≥113\nConsensus score: 0.435\nTop in: obj_1 (#3)\nObjective scores:\n  - objective_0: 23.43\n  - objective_1: 221.4\n  - objective_2: -6.866\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=535, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=886, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1721, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=3633, fidelity=low\n\n### Design 53: Sharper fade exponent hurts tail\nConsensus score: 0.485\nTop in: obj_1 (#2)\nObjective scores:\n  - objective_0: 31.53\n  - objective_1: 221.4\n  - objective_2: -6.751\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=157, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1144, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4094, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Recent designs show modest speedups at small-to-medium N, but most of the strongest-scoring variants become brittle and fail around N≈450 (unsolved_fraction ≥ 0.5), while the baseline continues. This ...\nDirections: Generate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (...\nWeight adjustments: {0: 0.4}\n\n**Round 2** (stuck):\nAssessment: Progress is largely incremental and dominated by small/medium-N speed tweaks that do not translate to robust scaling: most variants top out around N=320–453 and then fail (unsolved_fraction ≥ 0.5) bef...\nDirections: Generate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail ...\nWeight adjustments: {0: 0.2, 1: 2.0}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is dominated by small-to-mid N speed tweaks that mostly do not improve tail scaling. The only clearly strong recent design (61) reaches N=640 but with median_step already close to budget, suggesting the current bottleneck is tail robustness rather than initial convergence. Overall, the search is not yet producing dynamics that confidently clear the next scale jump (≈1280) under the schedule.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Useful as a smooth, single-number proxy and it agrees well with objective 2, but the extrapolation to N=2000 is fragile (fit-form/low-data sensitivity) and can reward misleading small-N trends. Keep only as a weak auxiliary signal.\",\n      \"weight_multiplier\": 0.5\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Effectively inactive (default_weight=0 due to negative median Kendall tau) and also structurally brittle because of hard gates; it tends to disagree with the more reliable reach/slack signals. Do not rely on it for optimization.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Best-aligned with the schedule and the real goal: prioritizes reach while adding the right tie-breakers (slack near budget, tail slope/acceleration, next-N clearance). It correctly favors designs that are more likely to survive the next scale jump.\",\n      \"weight_multiplier\": 1.6\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stays below the schedule budget with a safety factor (e.g., 0.7× budget), using only the last 3–5 successful points; minimize -log2(N*). (2) a ‘tail headroom integral’ objective over the successful prefix that sums penalties of softplus(log(median_step/max_steps)+margin) with heavier weights on the last 2–3 N values, so designs that reach N=640 but run near-budget are strongly down-ranked even if they haven’t failed yet. Keep everything computed only on the successful prefix; never penalize unsolved_fraction≈0.49.\"\n}"
    }
  ],
  "timestamp": "2026-02-06T01:49:13.633110Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_4.json <==
{
  "meta_round_id": 4,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress remains bottlenecked by tail robustness: most variants still stall at N=320–453, and only design 61 reliably reaches N=640. Even at N=640, median steps are already a large fraction of the budget, suggesting limited headroom and high risk of failing at N=905/1280. Recent “assist/gating/fade” tweaks mostly trade small-N speed for worse tail scaling rather than improving asymptotic behavior.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Useful as a weak proxy when only low-N data exist, but it can over-reward small/medium-N speedups that do not translate to 640+ reach (extrapolation error + fit gaming). Given we now care about clearance/headroom to 1280+, it should remain a minor tie-breaker only.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 1,
        "assessment": "Empirically anti-correlated with the other objectives and effectively disabled by the agreement gate; its hard penalties and reach formulation appear to rank designs inconsistently with observed tail robustness. Keep it off.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Strong and well-aligned: prioritizes reach while adding smooth discrimination via slack, tail slope/acceleration, and a next-N budget-clearance check. Some redundancy with objective 3, but it provides complementary signals (especially next-N margin).",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 3,
        "assessment": "Best match to the current bottleneck: it directly optimizes conservative clearance N* under the schedule budgets and penalizes near-budget behavior on the successful prefix without touching unsolved_fraction≈0.49. This is the most “1280-ready” objective we have and should dominate consensus guidance.",
        "weight_multiplier": 1.6
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budget(N)) vs log(N) on the successful prefix and minimizes the predicted value at N=1280 (and optionally 2560) with a safety factor (i.e., require being comfortably below budget); (2) an uncertainty-averse clearance objective that uses multiple fits (e.g., last-2, last-3, last-5 points) and scores the WORST predicted clearance (min over fits) to avoid brittle extrapolation. Keep reach (largest successful N) as a dominant term, but among same N_max strongly penalize tail slack ratios >~0.7 and accelerating log-log slopes."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 3\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 |\n|---|---|---|---|---|\n| 0 | 1.00 | -0.21 | 0.71 | 0.75 |\n| 1 | -0.21 | 1.00 | -0.14 | -0.21 |\n| 2 | 0.71 | -0.14 | 1.00 | 0.75 |\n| 3 | 0.75 | -0.21 | 0.75 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.272, median_tau=0.71, range=[-0.21, 0.75]\n- Objective 1: default_weight=0.000, median_tau=-0.21, range=[-0.21, -0.14]\n- Objective 2: default_weight=0.336, median_tau=0.71, range=[-0.14, 0.75]\n- Objective 3: default_weight=0.392, median_tau=0.75, range=[-0.21, 0.75]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 84: Mid-mode gate hurts scaling\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=331, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=839, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2388, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4613, fidelity=low\n\n### Design 83: Mean-normalized assist regresses\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=198, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=581, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1081, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1930, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6918, fidelity=low\n\n### Design 82: xs-fade assist: mixed scaling\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=351, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1177, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1569, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3747, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12270, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=32591, fidelity=medium\n\n### Design 81: No-c runner-up assist (p_eff)\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=379, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=877, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11858, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21001, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47522, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=174821, fidelity=high\n\n### Design 80: HEBO_tuned_Gamma-sigmoid fade: no tail gain\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=129, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=205, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=433, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=753, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1330, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4324, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10888, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=25969, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.62, median_step=134316, fidelity=high\n\n### Design 79: xs-gated assist: no tail win\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=216, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=356, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=619, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1840, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4379, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=16806, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=27091, fidelity=medium\n\n### Design 78: Smooth-gate assist regresses\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=934, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2453, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5052, fidelity=low\n\n### Design 77: Tie-split R in hold regresses\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=436, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=716, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3140, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8912, fidelity=low\n\n### Design 76: Smooth-threshold assist regresses\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=173, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=248, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=456, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=685, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2597, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3933, fidelity=low\n\n### Design 75: Gamma-sigmoid fade: no tail gain\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=736, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1907, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4675, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12009, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=28039, fidelity=medium\n\n**Top Designs**:\nTop designs across 4 objectives (6 unique):\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nConsensus score: 0.004\nTop in: consensus (#1), obj_0 (#1), obj_1 (#1), obj_2 (#1), obj_3 (#2)\nObjective scores:\n  - objective_0: 8.862\n  - objective_1: 49.02\n  - objective_2: -8.627\n  - objective_3: -9.121\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.029\nTop in: consensus (#2), obj_3 (#1)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\n  - objective_3: -10.17\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 40: HEBO_tuned_Assist cap helps small-N, hurts tail\nConsensus score: 0.054\nTop in: consensus (#3), obj_0 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 14.38\n  - objective_1: 259.9\n  - objective_2: -7.949\n  - objective_3: -8.643\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=145, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=478, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=608, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1166, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3604, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7506, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=17259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61300, fidelity=medium\n\n### Design 81: No-c runner-up assist (p_eff)\nConsensus score: 0.069\nTop in: obj_0 (#2), obj_1 (#2), obj_2 (#2)\nObjective scores:\n  - objective_0: 9.399\n  - objective_1: 49.2\n  - objective_2: -8.469\n  - objective_3: -8.576\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=379, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=877, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11858, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21001, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47522, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=174821, fidelity=high\n\n### Design 38: Dimless tie gate (push-only) R\nConsensus score: 0.072\nTop in: obj_3 (#3)\nObjective scores:\n  - objective_0: 18.52\n  - objective_1: 270.8\n  - objective_2: -7.661\n  - objective_3: -8.666\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=267, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=463, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=723, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1199, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3825, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10054, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=25970, fidelity=medium\n\n### Design 53: Sharper fade exponent hurts tail\nConsensus score: 0.481\nTop in: obj_1 (#3)\nObjective scores:\n  - objective_0: 31.53\n  - objective_1: 221.4\n  - objective_2: -6.751\n  - objective_3: -7.198\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=157, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=316, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1144, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2285, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4094, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (stuck):\nAssessment: Recent designs show modest speedups at small-to-medium N, but most of the strongest-scoring variants become brittle and fail around N≈450 (unsolved_fraction ≥ 0.5), while the baseline continues. This ...\nDirections: Generate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (...\nWeight adjustments: {0: 0.4}\n\n**Round 2** (stuck):\nAssessment: Progress is largely incremental and dominated by small/medium-N speed tweaks that do not translate to robust scaling: most variants top out around N=320–453 and then fail (unsolved_fraction ≥ 0.5) bef...\nDirections: Generate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail ...\nWeight adjustments: {0: 0.2, 1: 2.0}\n\n**Round 3** (breakthrough_needed):\nAssessment: Progress is dominated by small-to-mid N speed tweaks that mostly do not improve tail scaling. The only clearly strong recent design (61) reaches N=640 but with median_step already close to budget, sug...\nDirections: Generate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stay...\nWeight adjustments: {0: 0.5, 1: 0.0, 2: 1.6}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress remains bottlenecked by tail robustness: most variants still stall at N=320–453, and only design 61 reliably reaches N=640. Even at N=640, median steps are already a large fraction of the budget, suggesting limited headroom and high risk of failing at N=905/1280. Recent “assist/gating/fade” tweaks mostly trade small-N speed for worse tail scaling rather than improving asymptotic behavior.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Useful as a weak proxy when only low-N data exist, but it can over-reward small/medium-N speedups that do not translate to 640+ reach (extrapolation error + fit gaming). Given we now care about clearance/headroom to 1280+, it should remain a minor tie-breaker only.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Empirically anti-correlated with the other objectives and effectively disabled by the agreement gate; its hard penalties and reach formulation appear to rank designs inconsistently with observed tail robustness. Keep it off.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Strong and well-aligned: prioritizes reach while adding smooth discrimination via slack, tail slope/acceleration, and a next-N budget-clearance check. Some redundancy with objective 3, but it provides complementary signals (especially next-N margin).\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Best match to the current bottleneck: it directly optimizes conservative clearance N* under the schedule budgets and penalizes near-budget behavior on the successful prefix without touching unsolved_fraction≈0.49. This is the most “1280-ready” objective we have and should dominate consensus guidance.\",\n      \"weight_multiplier\": 1.6\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budget(N)) vs log(N) on the successful prefix and minimizes the predicted value at N=1280 (and optionally 2560) with a safety factor (i.e., require being comfortably below budget); (2) an uncertainty-averse clearance objective that uses multiple fits (e.g., last-2, last-3, last-5 points) and scores the WORST predicted clearance (min over fits) to avoid brittle extrapolation. Keep reach (largest successful N) as a dominant term, but among same N_max strongly penalize tail slack ratios >~0.7 and accelerating log-log slopes.\"\n}"
    }
  ],
  "timestamp": "2026-02-06T08:22:10.569838Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_5.json <==
{
  "meta_round_id": 5,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is still bottlenecked by tail robustness: most designs stall at N≈320–453, and only a few reach N=640. Even at N=640, median_step is often a large fraction of max_steps, suggesting the dynamics are not gaining true scaling headroom and are instead consuming the schedule budget. Recent modifications (gating/leaks/assists) mainly reshuffle small–mid-N speed without improving predicted clearance to 1280+.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Useful as a weak, smooth proxy, but the N=2000 extrapolation is high-variance and can reward misleading small-N improvements that don’t translate to schedule headroom. Keep only as a minor regularizer behind reach/headroom objectives.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 1,
        "assessment": "Disagrees with the rest (negative median tau) and its hard-fail structure is brittle to the adaptive schedule; it can create perverse rankings and destabilize consensus. Disable.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Good: keeps reach primary while adding smooth slack/trend/next-N guidance. However it appears somewhat redundant with Obj3 and slightly less conservative in headroom estimation; keep at baseline weight.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 3,
        "assessment": "Best-aligned with the immediate bottleneck: explicitly optimizes clearance N* under schedule budgets and strongly penalizes near-budget behavior on the successful tail while ignoring unsolved_fraction≈0.49. Amplify to drive 1280 headroom rather than just reaching 640.",
        "weight_multiplier": 1.8
      },
      {
        "objective_id": 4,
        "assessment": "Valuable uncertainty-averse objective (worst-of-multi-fit) targeting clearance at 1280/2560 plus tail slack and worsening trends. It’s the right conservatism for avoiding ‘looks good until it breaks’ designs; amplify but slightly less than Obj3 to avoid overfitting to pessimistic fits.",
        "weight_multiplier": 1.5
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the earliest scheduled N where predicted ratio exceeds a safety threshold (e.g., 0.7), with worst-of window sizes (2/3/5) to be robust; (2) add an explicit penalty for ‘budget cliff’ behavior: large positive jump in log(median_step/max_steps) between the last two successes (encourages smooth scaling rather than sudden blow-ups). Keep reach as the dominant term, and only use successful-prefix data so unsolved_fraction≈0.49 is not penalized."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 3\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 4\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 |\n|---|---|---|---|---|---|\n| 0 | 1.00 | -0.18 | 0.72 | 0.75 | 0.33 |\n| 1 | -0.18 | 1.00 | -0.11 | -0.20 | -0.05 |\n| 2 | 0.72 | -0.11 | 1.00 | 0.74 | 0.40 |\n| 3 | 0.75 | -0.20 | 0.74 | 1.00 | 0.44 |\n| 4 | 0.33 | -0.05 | 0.40 | 0.44 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.203, median_tau=0.53, range=[-0.18, 0.75]\n- Objective 1: default_weight=0.000, median_tau=-0.14, range=[-0.20, -0.05]\n- Objective 2: default_weight=0.268, median_tau=0.56, range=[-0.11, 0.74]\n- Objective 3: default_weight=0.313, median_tau=0.59, range=[-0.20, 0.75]\n- Objective 4: default_weight=0.217, median_tau=0.37, range=[-0.05, 0.44]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 105: Conservative true-ambiguity R\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=455, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=905, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5974, fidelity=low\n\n### Design 104: Ambiguity-gated assist = slower\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=258, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=790, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1897, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3650, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11012, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24086, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52041, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=147755, fidelity=high\n\n### Design 103: Ambiguity-gated xl leak\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=147, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=403, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=735, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1411, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3764, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13428, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=30421, fidelity=medium\n\n### Design 102: Budgeted assist slowed baseline\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=214, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=391, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1085, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1904, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6180, fidelity=low\n\n### Design 101: HEBO_tuned_Smooth-gate assist hurts mid-scale\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=489, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=749, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1694, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10946, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=18628, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=46083, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=203339, fidelity=high\n\n### Design 100: Redundant-sat xl leak (c2 gate)\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=217, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=370, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=893, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1604, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3741, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=8941, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=42878, fidelity=medium\n\n### Design 99: Smooth-gated assist regresses\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=222, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=517, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1614, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1701, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4873, fidelity=low\n\n### Design 98: Excess-only xl leak regresses tails\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=66, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=126, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=240, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=380, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=885, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=2162, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3691, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9684, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=40186, fidelity=medium\n\n### Design 97: Sat-pressure margin assist regresses\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=240, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=524, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=841, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2053, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4798, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=15695, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.5, median_step=51200, fidelity=medium\n\n### Design 96: Strong-hold gated xl leak\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=458, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=779, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1234, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11678, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24701, fidelity=medium\n\n**Top Designs**:\nTop designs across 5 objectives (7 unique):\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nConsensus score: 0.016\nTop in: consensus (#1), obj_0 (#1), obj_1 (#1), obj_2 (#1), obj_3 (#3)\nObjective scores:\n  - objective_0: 8.862\n  - objective_1: 49.02\n  - objective_2: -8.627\n  - objective_3: -9.121\n  - objective_4: -7.069\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.019\nTop in: consensus (#2), obj_3 (#1), obj_4 (#1)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\n  - objective_3: -10.17\n  - objective_4: -7.807\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 104: Ambiguity-gated assist = slower\nConsensus score: 0.062\nTop in: consensus (#3), obj_0 (#3), obj_1 (#2), obj_2 (#2)\nObjective scores:\n  - objective_0: 11.31\n  - objective_1: 49.04\n  - objective_2: -8.615\n  - objective_3: -9.101\n  - objective_4: -5.866\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=258, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=790, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1897, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3650, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11012, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24086, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52041, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=147755, fidelity=high\n\n### Design 31: Smooth bounded Top-2 assist underwhelms\nConsensus score: 0.120\nTop in: obj_4 (#2)\nObjective scores:\n  - objective_0: 18.91\n  - objective_1: 270.6\n  - objective_2: -7.499\n  - objective_3: -8.657\n  - objective_4: -7.405\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1294, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1348, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5178, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11929, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=25714, fidelity=medium\n\n### Design 34: c-normalized tie-split R regresses\nConsensus score: 0.136\nTop in: obj_4 (#3)\nObjective scores:\n  - objective_0: 20.21\n  - objective_1: 270.7\n  - objective_2: -7.57\n  - objective_3: -8.633\n  - objective_4: -7.364\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=118, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=500, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1309, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2431, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6295, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14924, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=29638, fidelity=medium\n\n### Design 81: No-c runner-up assist (p_eff)\nConsensus score: 0.189\nTop in: obj_0 (#2), obj_1 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 9.399\n  - objective_1: 49.2\n  - objective_2: -8.469\n  - objective_3: -8.576\n  - objective_4: -3.564\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=379, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=877, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11858, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21001, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47522, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=174821, fidelity=high\n\n### Design 96: Strong-hold gated xl leak\nConsensus score: 0.235\nTop in: obj_3 (#2)\nObjective scores:\n  - objective_0: 19.09\n  - objective_1: 292.2\n  - objective_2: -6.862\n  - objective_3: -9.211\n  - objective_4: -3.882\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=458, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=779, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1234, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11678, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24701, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 2** (stuck):\nAssessment: Progress is largely incremental and dominated by small/medium-N speed tweaks that do not translate to robust scaling: most variants top out around N=320–453 and then fail (unsolved_fraction ≥ 0.5) bef...\nDirections: Generate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail ...\nWeight adjustments: {0: 0.2, 1: 2.0}\n\n**Round 3** (breakthrough_needed):\nAssessment: Progress is dominated by small-to-mid N speed tweaks that mostly do not improve tail scaling. The only clearly strong recent design (61) reaches N=640 but with median_step already close to budget, sug...\nDirections: Generate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stay...\nWeight adjustments: {0: 0.5, 1: 0.0, 2: 1.6}\n\n**Round 4** (breakthrough_needed):\nAssessment: Progress remains bottlenecked by tail robustness: most variants still stall at N=320–453, and only design 61 reliably reaches N=640. Even at N=640, median steps are already a large fraction of the bud...\nDirections: Generate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budg...\nWeight adjustments: {0: 0.3, 1: 0.0, 2: 1.2, 3: 1.6}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is still bottlenecked by tail robustness: most designs stall at N≈320–453, and only a few reach N=640. Even at N=640, median_step is often a large fraction of max_steps, suggesting the dynamics are not gaining true scaling headroom and are instead consuming the schedule budget. Recent modifications (gating/leaks/assists) mainly reshuffle small–mid-N speed without improving predicted clearance to 1280+.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Useful as a weak, smooth proxy, but the N=2000 extrapolation is high-variance and can reward misleading small-N improvements that don’t translate to schedule headroom. Keep only as a minor regularizer behind reach/headroom objectives.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Disagrees with the rest (negative median tau) and its hard-fail structure is brittle to the adaptive schedule; it can create perverse rankings and destabilize consensus. Disable.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Good: keeps reach primary while adding smooth slack/trend/next-N guidance. However it appears somewhat redundant with Obj3 and slightly less conservative in headroom estimation; keep at baseline weight.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Best-aligned with the immediate bottleneck: explicitly optimizes clearance N* under schedule budgets and strongly penalizes near-budget behavior on the successful tail while ignoring unsolved_fraction≈0.49. Amplify to drive 1280 headroom rather than just reaching 640.\",\n      \"weight_multiplier\": 1.8\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Valuable uncertainty-averse objective (worst-of-multi-fit) targeting clearance at 1280/2560 plus tail slack and worsening trends. It’s the right conservatism for avoiding ‘looks good until it breaks’ designs; amplify but slightly less than Obj3 to avoid overfitting to pessimistic fits.\",\n      \"weight_multiplier\": 1.5\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the earliest scheduled N where predicted ratio exceeds a safety threshold (e.g., 0.7), with worst-of window sizes (2/3/5) to be robust; (2) add an explicit penalty for ‘budget cliff’ behavior: large positive jump in log(median_step/max_steps) between the last two successes (encourages smooth scaling rather than sudden blow-ups). Keep reach as the dominant term, and only use successful-prefix data so unsolved_fraction≈0.49 is not penalized.\"\n}"
    }
  ],
  "timestamp": "2026-02-06T17:23:23.950917Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_6.json <==
{
  "meta_round_id": 6,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress remains dominated by designs that improve small-N behavior but do not create enough tail headroom; most variants still stall before or at N≈640, and at N=640 the median_step is often already a large fraction of max_steps (budget-cliff risk). The current top designs are mainly distinguished by conservative tail headroom metrics rather than genuine scaling improvements toward 1280–2560. Objective design has improved (3–5), but we still need sharper signals that predict “will clear the next scheduled N with margin,” not just “reached N once.”",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Extrapolating to N=2000 is noisy under the adaptive schedule (few points, fit instability) and can reward misleading trends; despite moderate agreement with 2/3, it tends to over-index on regression artifacts rather than schedule-clearance headroom.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 1,
        "assessment": "Negative median tau and effectively zero default weight; its hard gates/penalties disagree with the rest and can distort search (especially around fidelity transitions). Keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Good smooth reach-first objective with useful tie-breakers (slack, slope/curvature, next-N margin). It aligns well with the goal and correlates strongly with the best-performing objectives; keep as a stabilizer.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 3,
        "assessment": "Clearance N* based on predicted schedule-budget safety is well aligned with what actually blocks progress (headroom to 1280+). It uses only the successful prefix and doesn’t penalize unsolved_fraction≈0.49; this is a strong primary signal.",
        "weight_multiplier": 1.5
      },
      {
        "objective_id": 4,
        "assessment": "Reasonable uncertainty-averse clearance framing, but it is relatively complex/redundant with 3 and 5 and has lower agreement; keep but slightly downweight to reduce overfitting to multi-fit worst-case quirks.",
        "weight_multiplier": 0.7
      },
      {
        "objective_id": 5,
        "assessment": "Very actionable: reach-dominant plus conservative predicted failure-N in ratio space and explicit budget-cliff jump penalty. This directly targets the observed failure mode (tail ratio surging near budget).",
        "weight_multiplier": 1.4
      }
    ],
    "objective_directions": "Generate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N such that (robustly, worst over tail windows) predicted median_step/max_steps <= 0.60, and uses that N as the primary reach term (like N* but in ratio space with a stricter safety). (2) a ‘tail hazard’ objective that penalizes the maximum local growth rate over the last 3–5 successes, e.g., max_i d(log median_step)/d(log N) and max_i Δlog(median_step/max_steps), to explicitly suppress sudden tail accelerations that precede failure at 453–640."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 3\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 4\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 5\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 |\n|---|---|---|---|---|---|---|\n| 0 | 1.00 | -0.15 | 0.71 | 0.75 | 0.31 | 0.54 |\n| 1 | -0.15 | 1.00 | -0.07 | -0.14 | -0.06 | -0.17 |\n| 2 | 0.71 | -0.07 | 1.00 | 0.74 | 0.41 | 0.61 |\n| 3 | 0.75 | -0.14 | 0.74 | 1.00 | 0.42 | 0.62 |\n| 4 | 0.31 | -0.06 | 0.41 | 0.42 | 1.00 | 0.70 |\n| 5 | 0.54 | -0.17 | 0.61 | 0.62 | 0.70 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.141, median_tau=0.54, range=[-0.15, 0.75]\n- Objective 1: default_weight=0.000, median_tau=-0.14, range=[-0.17, -0.06]\n- Objective 2: default_weight=0.199, median_tau=0.61, range=[-0.07, 0.74]\n- Objective 3: default_weight=0.223, median_tau=0.62, range=[-0.14, 0.75]\n- Objective 4: default_weight=0.164, median_tau=0.41, range=[-0.06, 0.70]\n- Objective 5: default_weight=0.272, median_tau=0.61, range=[-0.17, 0.70]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 126: Over-tight hold gate killed xl leak\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=38, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=456, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1537, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1829, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5506, fidelity=low\n\n### Design 125: Bounded-unsat r-gate regresses\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=252, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=558, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=631, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1042, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3378, fidelity=low\n\n### Design 124: Smooth ambig-leak on baseline R\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=164, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=327, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=986, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2634, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6185, fidelity=low\n\n### Design 123: Soft-gated assist regresses\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=115, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=236, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=469, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=966, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2419, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6750, fidelity=low\n\n### Design 122: Leak alone regresses (needs ambiguity)\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=187, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=292, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=784, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1439, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6066, fidelity=low\n\n### Design 121: Smooth gates over-activate assist\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=221, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=340, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=996, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3238, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9004, fidelity=low\n\n### Design 120: HEBO_tuned_Ambiguity-gated assist = slower\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=298, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1000, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3899, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9140, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21628, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=66593, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=109694, fidelity=high\n\n### Design 119: Ambig-leak floor still regresses\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=108, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=286, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=359, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=861, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1767, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6596, fidelity=low\n\n### Design 118: Smooth-c gate assist: mixed\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=167, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=264, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=949, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1705, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4760, fidelity=low\n\n### Design 117: Margin-gated leak hurts tail\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=74, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=182, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=711, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2736, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7045, fidelity=low\n\n**Top Designs**:\nTop designs across 6 objectives (7 unique):\n\n### Design 120: HEBO_tuned_Ambiguity-gated assist = slower\nConsensus score: 0.006\nTop in: consensus (#1), obj_0 (#2), obj_1 (#1), obj_2 (#1), obj_3 (#3), obj_4 (#1), obj_5 (#1)\nObjective scores:\n  - objective_0: 9.174\n  - objective_1: 48.93\n  - objective_2: -8.636\n  - objective_3: -9.127\n  - objective_4: -7.88\n  - objective_5: -10.35\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=298, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1000, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3899, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9140, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21628, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=66593, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=109694, fidelity=high\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nConsensus score: 0.020\nTop in: consensus (#2), obj_0 (#1), obj_1 (#2), obj_2 (#2), obj_5 (#2)\nObjective scores:\n  - objective_0: 8.862\n  - objective_1: 49.02\n  - objective_2: -8.627\n  - objective_3: -9.121\n  - objective_4: -7.069\n  - objective_5: -10.15\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.020\nTop in: consensus (#3), obj_3 (#1), obj_4 (#2)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\n  - objective_3: -10.17\n  - objective_4: -7.807\n  - objective_5: -9.554\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 104: Ambiguity-gated assist = slower\nConsensus score: 0.062\nTop in: obj_1 (#3), obj_2 (#3), obj_5 (#3)\nObjective scores:\n  - objective_0: 11.31\n  - objective_1: 49.04\n  - objective_2: -8.615\n  - objective_3: -9.101\n  - objective_4: -5.866\n  - objective_5: -9.857\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=258, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=790, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1897, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3650, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11012, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24086, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52041, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=147755, fidelity=high\n\n### Design 31: Smooth bounded Top-2 assist underwhelms\nConsensus score: 0.083\nTop in: obj_4 (#3)\nObjective scores:\n  - objective_0: 18.91\n  - objective_1: 270.6\n  - objective_2: -7.499\n  - objective_3: -8.657\n  - objective_4: -7.405\n  - objective_5: -9.276\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=411, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=350, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1294, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1348, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5178, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11929, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=25714, fidelity=medium\n\n### Design 81: No-c runner-up assist (p_eff)\nConsensus score: 0.172\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 9.399\n  - objective_1: 49.2\n  - objective_2: -8.469\n  - objective_3: -8.576\n  - objective_4: -3.564\n  - objective_5: -9.378\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=379, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=877, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11858, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21001, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47522, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=174821, fidelity=high\n\n### Design 96: Strong-hold gated xl leak\nConsensus score: 0.301\nTop in: obj_3 (#2)\nObjective scores:\n  - objective_0: 19.09\n  - objective_1: 292.2\n  - objective_2: -6.862\n  - objective_3: -9.211\n  - objective_4: -3.882\n  - objective_5: -7.575\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=171, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=458, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=779, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1234, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3121, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11678, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24701, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 3** (breakthrough_needed):\nAssessment: Progress is dominated by small-to-mid N speed tweaks that mostly do not improve tail scaling. The only clearly strong recent design (61) reaches N=640 but with median_step already close to budget, sug...\nDirections: Generate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stay...\nWeight adjustments: {0: 0.5, 1: 0.0, 2: 1.6}\n\n**Round 4** (breakthrough_needed):\nAssessment: Progress remains bottlenecked by tail robustness: most variants still stall at N=320–453, and only design 61 reliably reaches N=640. Even at N=640, median steps are already a large fraction of the bud...\nDirections: Generate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budg...\nWeight adjustments: {0: 0.3, 1: 0.0, 2: 1.2, 3: 1.6}\n\n**Round 5** (breakthrough_needed):\nAssessment: Progress is still bottlenecked by tail robustness: most designs stall at N≈320–453, and only a few reach N=640. Even at N=640, median_step is often a large fraction of max_steps, suggesting the dynami...\nDirections: Generate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the e...\nWeight adjustments: {0: 0.3, 1: 0.0, 3: 1.8, 4: 1.5}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress remains dominated by designs that improve small-N behavior but do not create enough tail headroom; most variants still stall before or at N≈640, and at N=640 the median_step is often already a large fraction of max_steps (budget-cliff risk). The current top designs are mainly distinguished by conservative tail headroom metrics rather than genuine scaling improvements toward 1280–2560. Objective design has improved (3–5), but we still need sharper signals that predict “will clear the next scheduled N with margin,” not just “reached N once.”\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Extrapolating to N=2000 is noisy under the adaptive schedule (few points, fit instability) and can reward misleading trends; despite moderate agreement with 2/3, it tends to over-index on regression artifacts rather than schedule-clearance headroom.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Negative median tau and effectively zero default weight; its hard gates/penalties disagree with the rest and can distort search (especially around fidelity transitions). Keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Good smooth reach-first objective with useful tie-breakers (slack, slope/curvature, next-N margin). It aligns well with the goal and correlates strongly with the best-performing objectives; keep as a stabilizer.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Clearance N* based on predicted schedule-budget safety is well aligned with what actually blocks progress (headroom to 1280+). It uses only the successful prefix and doesn’t penalize unsolved_fraction≈0.49; this is a strong primary signal.\",\n      \"weight_multiplier\": 1.5\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Reasonable uncertainty-averse clearance framing, but it is relatively complex/redundant with 3 and 5 and has lower agreement; keep but slightly downweight to reduce overfitting to multi-fit worst-case quirks.\",\n      \"weight_multiplier\": 0.7\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Very actionable: reach-dominant plus conservative predicted failure-N in ratio space and explicit budget-cliff jump penalty. This directly targets the observed failure mode (tail ratio surging near budget).\",\n      \"weight_multiplier\": 1.4\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N such that (robustly, worst over tail windows) predicted median_step/max_steps <= 0.60, and uses that N as the primary reach term (like N* but in ratio space with a stricter safety). (2) a ‘tail hazard’ objective that penalizes the maximum local growth rate over the last 3–5 successes, e.g., max_i d(log median_step)/d(log N) and max_i Δlog(median_step/max_steps), to explicitly suppress sudden tail accelerations that precede failure at 453–640.\"\n}"
    }
  ],
  "timestamp": "2026-02-07T00:18:59.709874Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_7.json <==
{
  "meta_round_id": 7,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is still bottlenecked by tail robustness: most variants either fail at N≈453 or reach N=640 with median_step consuming a large fraction of the step budget, leaving little headroom for the next scheduled jump (≈905/1280). The objective suite has improved focus on reach/headroom, but at least one objective (6) can over-reward aggressive extrapolation from small-N prefixes (e.g., design 2 ranking #1 in obj6 despite failing early). Net: modest improvements within the N≤640 regime, no clear path yet to reliable 1280+.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "R2-weighted extrapolation to N=2000 correlates with several headroom objectives, but it is still an indirect proxy and can be dominated by early-N trends; it provides limited actionable signal for the schedule’s discrete jump constraints (640→905→1280). Keep as a weak, diversity-providing term only.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 1,
        "assessment": "Disagrees with the rest (negative median tau) and its hard penalties make it brittle; default weight is already effectively zero. Leave disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Reasonable reach-first with smooth tie-breakers (slack, tail slope/accel, next-jump clearance). It generally matches the consensus cluster and is less vulnerable to pure extrapolation than obj6, because it is anchored to N_max and to the next scheduled N only.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 3,
        "assessment": "Clearance N* vs schedule budget (with safety) plus weighted near-budget tail integral is well-aligned with the real bottleneck (budget headroom). However, it can still over-credit fits when only small-N successes exist; should be paired with gating-oriented objectives (see directions).",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 4,
        "assessment": "Uncertainty-averse ‘worst-of-window’ clearance at 1280/2560 and tail slack is well-matched to the goal of reliably clearing medium/high fidelities. It provides useful discrimination among N=640 reachers where tail ratios differ.",
        "weight_multiplier": 1.1
      },
      {
        "objective_id": 5,
        "assessment": "Good reach-dominant formulation that directly models “distance-to-failure in ratio space” and penalizes budget-cliff jumps. Among existing objectives, this most directly targets the observed failure mode (tail ratio creeping toward 0.7–1.0).",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 6,
        "assessment": "Valuable idea (robust N* where predicted ratio≤0.60 + hazard penalties), but currently too vulnerable to optimistic extrapolation from short successful prefixes (can rank early-failing designs anomalously well). Reduce weight until it is replaced by a gated variant that cannot ‘award’ untested N* far beyond N_max.",
        "weight_multiplier": 0.5
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that (a) are explicitly gated by achieved reach to prevent over-optimistic extrapolation, and (b) strongly discriminate among designs that already reach N=640 by measuring headroom to the next schedule jumps using only tail data. Concretely: (1) a “gated headroom-to-1280” objective that is only evaluated when N_max≥453 (else add a large smooth penalty), and then scores: last ratio r_last=median/max_steps at N_max, plus worst-of-window predicted ratio at 905 and 1280, with safety=0.65–0.70; (2) a “tail-only slope” objective computed strictly from the last 3 successful Ns (must include at least one of {226,320,453,640}; else penalize) using log(ratio) vs log(N) slope + positive curvature, with extra penalty for any r_last>0.75. Avoid using any N* clearance that can exceed (say) 2×N_max unless the design has actually succeeded at the intermediate scheduled N points."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 3\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 4\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 5\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 6\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 |\n|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | -0.10 | 0.73 | 0.76 | 0.33 | 0.52 | 0.27 |\n| 1 | -0.10 | 1.00 | -0.03 | -0.09 | -0.07 | -0.16 | 0.06 |\n| 2 | 0.73 | -0.03 | 1.00 | 0.74 | 0.42 | 0.59 | 0.37 |\n| 3 | 0.76 | -0.09 | 0.74 | 1.00 | 0.43 | 0.60 | 0.33 |\n| 4 | 0.33 | -0.07 | 0.42 | 0.43 | 1.00 | 0.73 | 0.58 |\n| 5 | 0.52 | -0.16 | 0.59 | 0.60 | 0.73 | 1.00 | 0.43 |\n| 6 | 0.27 | 0.06 | 0.37 | 0.33 | 0.58 | 0.43 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.105, median_tau=0.42, range=[-0.10, 0.76]\n- Objective 1: default_weight=0.000, median_tau=-0.08, range=[-0.16, 0.06]\n- Objective 2: default_weight=0.157, median_tau=0.51, range=[-0.03, 0.74]\n- Objective 3: default_weight=0.176, median_tau=0.51, range=[-0.09, 0.76]\n- Objective 4: default_weight=0.162, median_tau=0.43, range=[-0.07, 0.73]\n- Objective 5: default_weight=0.235, median_tau=0.56, range=[-0.16, 0.73]\n- Objective 6: default_weight=0.165, median_tau=0.35, range=[0.06, 0.58]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 147: Over-gated assist slows early N\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=97, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=240, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=576, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=739, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1223, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4572, fidelity=low\n\n### Design 146: Delayed-tail plateau assist\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=162, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=823, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2627, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4636, fidelity=low\n\n### Design 145: Bounded baseline pressure: mixed\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=87, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=230, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=357, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=782, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1241, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5117, fidelity=low\n\n### Design 144: Tunable super-sat: helps 320, hurts 640\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=503, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=997, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2517, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4404, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9497, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47279, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=171184, fidelity=high\n\n### Design 143: Hold-mode dimless tie-split R\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.47, median_step=80, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=175, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=274, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1440, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2566, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7811, fidelity=low\n\n### Design 142: Super-sat assist: stable, modest\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=233, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2204, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4476, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=23169, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=46855, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=110723, fidelity=high\n\n### Design 141: HEBO_tuned_Sigmoid-gated assist worsens 453\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=410, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1791, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4353, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13818, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20188, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=40026, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=96740, fidelity=high\n\n### Design 140: Hold-mode tie-split R regresses\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=193, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=358, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=889, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3291, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7113, fidelity=low\n\n### Design 139: Sigmoid-gated assist worsens 453\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=39, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=149, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=451, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=880, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2504, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5423, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13174, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=27489, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.51, median_step=104468, fidelity=high\n\n### Design 138: Bounded assist still breaks at 453\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=370, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=860, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2614, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4732, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=10854, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=26652, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.6, median_step=127683, fidelity=high\n\n**Top Designs**:\nTop designs across 7 objectives (7 unique):\n\n### Design 141: HEBO_tuned_Sigmoid-gated assist worsens 453\nConsensus score: 0.009\nTop in: consensus (#1), obj_1 (#1), obj_2 (#1), obj_3 (#2), obj_5 (#2), obj_6 (#3)\nObjective scores:\n  - objective_0: 9.212\n  - objective_1: 48.87\n  - objective_2: -8.729\n  - objective_3: -10.15\n  - objective_4: -7.527\n  - objective_5: -10.27\n  - objective_6: -5.912\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=410, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1791, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4353, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13818, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20188, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=40026, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=96740, fidelity=high\n\n### Design 142: Super-sat assist: stable, modest\nConsensus score: 0.011\nTop in: consensus (#2), obj_0 (#1), obj_1 (#2), obj_2 (#2), obj_3 (#3), obj_4 (#3), obj_5 (#3), obj_6 (#2)\nObjective scores:\n  - objective_0: 6.402\n  - objective_1: 48.89\n  - objective_2: -8.729\n  - objective_3: -10.14\n  - objective_4: -7.617\n  - objective_5: -10.25\n  - objective_6: -6.439\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=233, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2204, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4476, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=23169, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=46855, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=110723, fidelity=high\n\n### Design 120: HEBO_tuned_Ambiguity-gated assist = slower\nConsensus score: 0.019\nTop in: consensus (#3), obj_1 (#3), obj_2 (#3), obj_4 (#1), obj_5 (#1)\nObjective scores:\n  - objective_0: 9.174\n  - objective_1: 48.93\n  - objective_2: -8.636\n  - objective_3: -9.127\n  - objective_4: -7.88\n  - objective_5: -10.35\n  - objective_6: -3.987\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=298, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1000, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3899, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9140, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21628, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=66593, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=109694, fidelity=high\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nConsensus score: 0.028\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 8.862\n  - objective_1: 49.02\n  - objective_2: -8.627\n  - objective_3: -9.121\n  - objective_4: -7.069\n  - objective_5: -10.15\n  - objective_6: -5.165\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.031\nTop in: obj_3 (#1), obj_4 (#2)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\n  - objective_3: -10.17\n  - objective_4: -7.807\n  - objective_5: -9.554\n  - objective_6: -4.27\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 144: Tunable super-sat: helps 320, hurts 640\nConsensus score: 0.129\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 9.008\n  - objective_1: 49.22\n  - objective_2: -8.521\n  - objective_3: -9.079\n  - objective_4: -3.715\n  - objective_5: -9.413\n  - objective_6: -1.023\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=503, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=997, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2517, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4404, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9497, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47279, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=171184, fidelity=high\n\n### Design 2: xl leak helped mid-N, hurt hard tail\nConsensus score: 0.366\nTop in: obj_6 (#1)\nObjective scores:\n  - objective_0: 35.02\n  - objective_1: 228.8\n  - objective_2: -6.446\n  - objective_3: -7.724\n  - objective_4: -6.651\n  - objective_5: -7.851\n  - objective_6: -7.701\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=730, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1324, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 4** (breakthrough_needed):\nAssessment: Progress remains bottlenecked by tail robustness: most variants still stall at N=320–453, and only design 61 reliably reaches N=640. Even at N=640, median steps are already a large fraction of the bud...\nDirections: Generate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budg...\nWeight adjustments: {0: 0.3, 1: 0.0, 2: 1.2, 3: 1.6}\n\n**Round 5** (breakthrough_needed):\nAssessment: Progress is still bottlenecked by tail robustness: most designs stall at N≈320–453, and only a few reach N=640. Even at N=640, median_step is often a large fraction of max_steps, suggesting the dynami...\nDirections: Generate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the e...\nWeight adjustments: {0: 0.3, 1: 0.0, 3: 1.8, 4: 1.5}\n\n**Round 6** (breakthrough_needed):\nAssessment: Progress remains dominated by designs that improve small-N behavior but do not create enough tail headroom; most variants still stall before or at N≈640, and at N=640 the median_step is often already ...\nDirections: Generate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N ...\nWeight adjustments: {0: 0.25, 1: 0.0, 3: 1.5, 4: 0.7, 5: 1.4}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is still bottlenecked by tail robustness: most variants either fail at N≈453 or reach N=640 with median_step consuming a large fraction of the step budget, leaving little headroom for the next scheduled jump (≈905/1280). The objective suite has improved focus on reach/headroom, but at least one objective (6) can over-reward aggressive extrapolation from small-N prefixes (e.g., design 2 ranking #1 in obj6 despite failing early). Net: modest improvements within the N≤640 regime, no clear path yet to reliable 1280+.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"R2-weighted extrapolation to N=2000 correlates with several headroom objectives, but it is still an indirect proxy and can be dominated by early-N trends; it provides limited actionable signal for the schedule’s discrete jump constraints (640→905→1280). Keep as a weak, diversity-providing term only.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Disagrees with the rest (negative median tau) and its hard penalties make it brittle; default weight is already effectively zero. Leave disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Reasonable reach-first with smooth tie-breakers (slack, tail slope/accel, next-jump clearance). It generally matches the consensus cluster and is less vulnerable to pure extrapolation than obj6, because it is anchored to N_max and to the next scheduled N only.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Clearance N* vs schedule budget (with safety) plus weighted near-budget tail integral is well-aligned with the real bottleneck (budget headroom). However, it can still over-credit fits when only small-N successes exist; should be paired with gating-oriented objectives (see directions).\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Uncertainty-averse ‘worst-of-window’ clearance at 1280/2560 and tail slack is well-matched to the goal of reliably clearing medium/high fidelities. It provides useful discrimination among N=640 reachers where tail ratios differ.\",\n      \"weight_multiplier\": 1.1\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Good reach-dominant formulation that directly models “distance-to-failure in ratio space” and penalizes budget-cliff jumps. Among existing objectives, this most directly targets the observed failure mode (tail ratio creeping toward 0.7–1.0).\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Valuable idea (robust N* where predicted ratio≤0.60 + hazard penalties), but currently too vulnerable to optimistic extrapolation from short successful prefixes (can rank early-failing designs anomalously well). Reduce weight until it is replaced by a gated variant that cannot ‘award’ untested N* far beyond N_max.\",\n      \"weight_multiplier\": 0.5\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that (a) are explicitly gated by achieved reach to prevent over-optimistic extrapolation, and (b) strongly discriminate among designs that already reach N=640 by measuring headroom to the next schedule jumps using only tail data. Concretely: (1) a “gated headroom-to-1280” objective that is only evaluated when N_max≥453 (else add a large smooth penalty), and then scores: last ratio r_last=median/max_steps at N_max, plus worst-of-window predicted ratio at 905 and 1280, with safety=0.65–0.70; (2) a “tail-only slope” objective computed strictly from the last 3 successful Ns (must include at least one of {226,320,453,640}; else penalize) using log(ratio) vs log(N) slope + positive curvature, with extra penalty for any r_last>0.75. Avoid using any N* clearance that can exceed (say) 2×N_max unless the design has actually succeeded at the intermediate scheduled N points.\"\n}"
    }
  ],
  "timestamp": "2026-02-07T10:49:34.554204Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_8.json <==
{
  "meta_round_id": 8,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is plateaued at the high-fidelity tail: the best designs reliably reach N=640, but median_step at N=640 often consumes a large fraction of max_steps, leaving little headroom to survive the next scheduled jumps (≈905, 1280). Recent objective-7-driven variants mostly regress or only improve low-N behavior, suggesting the search is not yet finding dynamics that improve tail robustness rather than just reshaping early transients. The core bottleneck remains tail scaling/“budget clearance,” not reach at small N.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Extrapolation-to-N=2000 remains weakly aligned with the actual schedule bottleneck (headroom at 640→905→1280) and can reward optimistic fits from small-N data; it is not reliably discriminating among tail-robust designs.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 1,
        "assessment": "Disagrees with the rest (negative median tau) and already has zero default weight; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Generally aligned with reach + tail headroom and correlates well with the main cluster; useful as a smooth discriminator, but somewhat redundant with 4/5/7.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 3,
        "assessment": "Over-optimistic clearance fitting can rank designs highly even when they empirically fail near the tail (e.g., failures around N≈453) because the model can extrapolate favorable N* from earlier points; reduce influence.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 4,
        "assessment": "Good: uncertainty-averse (worst-window) ratio-space clearance to 1280/2560 plus tail slack. Consistently selects the best-known tail-stable design (160).",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 5,
        "assessment": "Good and highly aligned with 4/7: reach-dominant plus conservative predicted ‘ratio failure N’ and budget-cliff detection; helps avoid near-budget tail traps.",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 6,
        "assessment": "Appears gameable: can rate early-good/late-failing designs too highly (clearance prediction not sufficiently constrained by empirical tail failure). Downweight strongly.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 7,
        "assessment": "Useful tail-gated headroom-to-1280 objective; aligns with the real bottleneck and avoids penalizing unsolved_fraction≈0.49. Keep strong, but it should be complemented by a more ‘local tail scaling’ metric to reduce regression-chasing.",
        "weight_multiplier": 1.2
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that avoid global regressions/extrapolation and instead measure *local tail scaling relative to the schedule’s built-in budget doubling*. Concretely: (1) a tail-local exponent objective: on the last 3–5 successful points, compute local slopes k_i = dlog(median_step)/dlog(N); penalize max/median k_i above ~2 and penalize positive acceleration (k_{i+1}-k_i>0). (2) a pure ‘budget clearance margin’ objective with no fitting: on the last 2–3 successes compute margins log(max_steps/median_step); penalize low minimum/median margin and penalize sharp drops in margin between the last two points (a “budget cliff”). Both must use only the successful prefix and must not use unsolved_fraction except for the <0.5 success gate."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 3\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 4\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 5\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 6\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 7\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 |\n|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | -0.06 | 0.72 | 0.76 | 0.32 | 0.52 | 0.28 | 0.54 |\n| 1 | -0.06 | 1.00 | 0.00 | -0.05 | -0.09 | -0.16 | 0.06 | -0.16 |\n| 2 | 0.72 | 0.00 | 1.00 | 0.74 | 0.42 | 0.59 | 0.39 | 0.62 |\n| 3 | 0.76 | -0.05 | 0.74 | 1.00 | 0.42 | 0.59 | 0.33 | 0.57 |\n| 4 | 0.32 | -0.09 | 0.42 | 0.42 | 1.00 | 0.72 | 0.57 | 0.58 |\n| 5 | 0.52 | -0.16 | 0.59 | 0.59 | 0.72 | 1.00 | 0.42 | 0.83 |\n| 6 | 0.28 | 0.06 | 0.39 | 0.33 | 0.57 | 0.42 | 1.00 | 0.33 |\n| 7 | 0.54 | -0.16 | 0.62 | 0.57 | 0.58 | 0.83 | 0.33 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.095, median_tau=0.52, range=[-0.06, 0.76]\n- Objective 1: default_weight=0.000, median_tau=-0.06, range=[-0.16, 0.06]\n- Objective 2: default_weight=0.132, median_tau=0.59, range=[0.00, 0.74]\n- Objective 3: default_weight=0.143, median_tau=0.57, range=[-0.05, 0.76]\n- Objective 4: default_weight=0.118, median_tau=0.42, range=[-0.09, 0.72]\n- Objective 5: default_weight=0.181, median_tau=0.59, range=[-0.16, 0.83]\n- Objective 6: default_weight=0.114, median_tau=0.33, range=[0.06, 0.57]\n- Objective 7: default_weight=0.217, median_tau=0.57, range=[-0.16, 0.83]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 168: Smooth margin+sat assist (mixed)\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=358, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=858, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4589, fidelity=low\n\n### Design 167: Exp-tail assist regressed\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=94, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=370, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=968, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1702, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4308, fidelity=low\n\n### Design 166: Leak-only xl damping regresses\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=126, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1206, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1734, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6682, fidelity=low\n\n### Design 165: Assist too weak (xs^2 coupling)\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=107, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=474, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1198, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3205, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9627, fidelity=low\n\n### Design 164: Over-sharp pressure-window split\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=187, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=355, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=512, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3301, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4200, fidelity=low\n\n### Design 163: Softer tail assist hurts N=640\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=163, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=286, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1015, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2013, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3030, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11115, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=17758, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=49328, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=193335, fidelity=high\n\n### Design 162: Gaussian tie-split too narrow\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=290, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=388, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1215, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1899, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5348, fidelity=low\n\n### Design 161: Tail-floor assist regressed\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=666, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=726, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2832, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7915, fidelity=low\n\n### Design 160: HEBO_tuned_Super-sat assist: stable, modest\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=356, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=864, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1538, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3960, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14801, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20057, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=57694, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=84468, fidelity=high\n\n### Design 159: Pressure-window tie-split R\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=481, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=871, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2648, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4206, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11511, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=30154, fidelity=medium\n\n**Top Designs**:\nTop designs across 8 objectives (8 unique):\n\n### Design 160: HEBO_tuned_Super-sat assist: stable, modest\nConsensus score: 0.005\nTop in: consensus (#1), obj_1 (#1), obj_2 (#3), obj_3 (#3), obj_4 (#1), obj_5 (#1), obj_7 (#1)\nObjective scores:\n  - objective_0: 9.873\n  - objective_1: 48.82\n  - objective_2: -8.687\n  - objective_3: -10.15\n  - objective_4: -8.682\n  - objective_5: -10.55\n  - objective_6: -5.666\n  - objective_7: 7.794\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=356, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=864, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1538, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3960, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14801, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20057, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=57694, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=84468, fidelity=high\n\n### Design 141: HEBO_tuned_Sigmoid-gated assist worsens 453\nConsensus score: 0.012\nTop in: consensus (#2), obj_1 (#2), obj_2 (#1), obj_3 (#2), obj_5 (#3), obj_6 (#3)\nObjective scores:\n  - objective_0: 9.212\n  - objective_1: 48.87\n  - objective_2: -8.729\n  - objective_3: -10.15\n  - objective_4: -7.527\n  - objective_5: -10.27\n  - objective_6: -5.912\n  - objective_7: 10.84\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=410, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1791, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4353, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13818, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20188, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=40026, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=96740, fidelity=high\n\n### Design 142: Super-sat assist: stable, modest\nConsensus score: 0.014\nTop in: consensus (#3), obj_0 (#1), obj_1 (#3), obj_2 (#2), obj_6 (#2), obj_7 (#3)\nObjective scores:\n  - objective_0: 6.402\n  - objective_1: 48.89\n  - objective_2: -8.729\n  - objective_3: -10.14\n  - objective_4: -7.617\n  - objective_5: -10.25\n  - objective_6: -6.439\n  - objective_7: 10.65\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=233, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2204, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4476, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=23169, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=46855, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=110723, fidelity=high\n\n### Design 120: HEBO_tuned_Ambiguity-gated assist = slower\nConsensus score: 0.016\nTop in: obj_4 (#2), obj_5 (#2), obj_7 (#2)\nObjective scores:\n  - objective_0: 9.174\n  - objective_1: 48.93\n  - objective_2: -8.636\n  - objective_3: -9.127\n  - objective_4: -7.88\n  - objective_5: -10.35\n  - objective_6: -3.987\n  - objective_7: 9.17\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=298, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1000, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1913, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3899, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9140, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=21628, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=66593, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=109694, fidelity=high\n\n### Design 61: HEBO_tuned_Sat-pressure Top-2 assist stalls\nConsensus score: 0.030\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 8.862\n  - objective_1: 49.02\n  - objective_2: -8.627\n  - objective_3: -9.121\n  - objective_4: -7.069\n  - objective_5: -10.15\n  - objective_6: -5.165\n  - objective_7: 10.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=188, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=364, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=814, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1708, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11024, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20712, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52267, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=128444, fidelity=high\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.044\nTop in: obj_3 (#1), obj_4 (#3)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\n  - objective_3: -10.17\n  - objective_4: -7.807\n  - objective_5: -9.554\n  - objective_6: -4.27\n  - objective_7: 73.08\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 144: Tunable super-sat: helps 320, hurts 640\nConsensus score: 0.110\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 9.008\n  - objective_1: 49.22\n  - objective_2: -8.521\n  - objective_3: -9.079\n  - objective_4: -3.715\n  - objective_5: -9.413\n  - objective_6: -1.023\n  - objective_7: 22.25\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=179, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=503, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=997, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2517, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4404, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9497, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19259, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=47279, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=171184, fidelity=high\n\n### Design 2: xl leak helped mid-N, hurt hard tail\nConsensus score: 0.517\nTop in: obj_6 (#1)\nObjective scores:\n  - objective_0: 35.02\n  - objective_1: 228.8\n  - objective_2: -6.446\n  - objective_3: -7.724\n  - objective_4: -6.651\n  - objective_5: -7.851\n  - objective_6: -7.701\n  - objective_7: 237.2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=730, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1324, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 5** (breakthrough_needed):\nAssessment: Progress is still bottlenecked by tail robustness: most designs stall at N≈320–453, and only a few reach N=640. Even at N=640, median_step is often a large fraction of max_steps, suggesting the dynami...\nDirections: Generate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the e...\nWeight adjustments: {0: 0.3, 1: 0.0, 3: 1.8, 4: 1.5}\n\n**Round 6** (breakthrough_needed):\nAssessment: Progress remains dominated by designs that improve small-N behavior but do not create enough tail headroom; most variants still stall before or at N≈640, and at N=640 the median_step is often already ...\nDirections: Generate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N ...\nWeight adjustments: {0: 0.25, 1: 0.0, 3: 1.5, 4: 0.7, 5: 1.4}\n\n**Round 7** (breakthrough_needed):\nAssessment: Progress is still bottlenecked by tail robustness: most variants either fail at N≈453 or reach N=640 with median_step consuming a large fraction of the step budget, leaving little headroom for the nex...\nDirections: Generate 1–2 new objectives that (a) are explicitly gated by achieved reach to prevent over-optimistic extrapolation, and (b) strongly discriminate among designs that already reach N=640 by measuring ...\nWeight adjustments: {0: 0.2, 1: 0.0, 3: 1.2, 4: 1.1, 5: 1.4, 6: 0.5}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is plateaued at the high-fidelity tail: the best designs reliably reach N=640, but median_step at N=640 often consumes a large fraction of max_steps, leaving little headroom to survive the next scheduled jumps (≈905, 1280). Recent objective-7-driven variants mostly regress or only improve low-N behavior, suggesting the search is not yet finding dynamics that improve tail robustness rather than just reshaping early transients. The core bottleneck remains tail scaling/“budget clearance,” not reach at small N.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Extrapolation-to-N=2000 remains weakly aligned with the actual schedule bottleneck (headroom at 640→905→1280) and can reward optimistic fits from small-N data; it is not reliably discriminating among tail-robust designs.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Disagrees with the rest (negative median tau) and already has zero default weight; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Generally aligned with reach + tail headroom and correlates well with the main cluster; useful as a smooth discriminator, but somewhat redundant with 4/5/7.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Over-optimistic clearance fitting can rank designs highly even when they empirically fail near the tail (e.g., failures around N≈453) because the model can extrapolate favorable N* from earlier points; reduce influence.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Good: uncertainty-averse (worst-window) ratio-space clearance to 1280/2560 plus tail slack. Consistently selects the best-known tail-stable design (160).\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Good and highly aligned with 4/7: reach-dominant plus conservative predicted ‘ratio failure N’ and budget-cliff detection; helps avoid near-budget tail traps.\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Appears gameable: can rate early-good/late-failing designs too highly (clearance prediction not sufficiently constrained by empirical tail failure). Downweight strongly.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Useful tail-gated headroom-to-1280 objective; aligns with the real bottleneck and avoids penalizing unsolved_fraction≈0.49. Keep strong, but it should be complemented by a more ‘local tail scaling’ metric to reduce regression-chasing.\",\n      \"weight_multiplier\": 1.2\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that avoid global regressions/extrapolation and instead measure *local tail scaling relative to the schedule’s built-in budget doubling*. Concretely: (1) a tail-local exponent objective: on the last 3–5 successful points, compute local slopes k_i = dlog(median_step)/dlog(N); penalize max/median k_i above ~2 and penalize positive acceleration (k_{i+1}-k_i>0). (2) a pure ‘budget clearance margin’ objective with no fitting: on the last 2–3 successes compute margins log(max_steps/median_step); penalize low minimum/median margin and penalize sharp drops in margin between the last two points (a “budget cliff”). Both must use only the successful prefix and must not use unsolved_fraction except for the <0.5 success gate.\"\n}"
    }
  ],
  "timestamp": "2026-02-07T21:17:23.031674Z"
}

==> anc/logs/records/llm_log_workspace_36/meta_agent/round_9.json <==
{
  "meta_round_id": 9,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is plateaued in the high-fidelity tail: multiple variants reliably reach N=640, but none create decisive additional headroom to confidently clear the next scheduled jumps (905, 1280). Recent changes mostly reshuffle mid-N medians while leaving tail scaling and budget-margin behavior near N=453–640 largely unchanged. Several objectives that rely on optimistic tail fits can still rank early-failing designs surprisingly well, so the consensus should emphasize reach + conservative, schedule-aware headroom.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Extrapolation-to-N=2000 is not aligned with the actual evaluation schedule bottleneck (640→905→1280) and can reward overconfident fits from few points. Despite moderate agreement with some reach/headroom objectives, it risks pulling optimization toward misleading global regression improvements rather than tail robustness.",
        "weight_multiplier": 0.1
      },
      {
        "objective_id": 1,
        "assessment": "Near-zero/negative agreement and hard-threshold penalties make it brittle and uninformative for consensus; keep disabled.",
        "weight_multiplier": 0.0
      },
      {
        "objective_id": 2,
        "assessment": "Good: reach-dominant with smooth schedule-aware tie-breakers (slack, curvature, next-step clearance). Generally aligned with what we need (tail headroom rather than small-N speed).",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 3,
        "assessment": "Useful clearance-style objective that emphasizes being comfortably under budget across the successful prefix and weights the tail more. Some redundancy with 4/5, but it remains a stable discriminator among designs that already reach 640.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 4,
        "assessment": "Strong alignment with the real goal: uncertainty-averse clearance to 1280/2560 plus tail slack/trend penalties. It is complex but appropriately conservative for avoiding false optimism at the tail.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 5,
        "assessment": "Very effective: reach-dominant and explicitly tries to predict the earliest scheduled budget-ratio failure conservatively, plus a ‘budget cliff’ penalty. High agreement with other good objectives and directly targets the current bottleneck (tail headroom).",
        "weight_multiplier": 1.4
      },
      {
        "objective_id": 6,
        "assessment": "Too optimistic: worst-window ratio extrapolation can still rate early-failing designs well because it ignores post-prefix failure evidence and can overgeneralize from short prefixes. Keep as a weak auxiliary signal at most.",
        "weight_multiplier": 0.2
      },
      {
        "objective_id": 7,
        "assessment": "Gated tail-only headroom-to-1280 is directionally right, but it is fairly redundant with 5 and can overweight ratio-based extrapolation. Keep, but slightly de-emphasize to avoid overfitting to one style of tail predictor.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 8,
        "assessment": "Tail-local exponent/acceleration + margin penalties are conceptually good, but empirically it can rank designs that later fail (or never reach true tail) too highly. Keep at low weight unless gated more strongly by reaching ≥453/640.",
        "weight_multiplier": 0.3
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that are strictly schedule-local and failure-aware: (1) a “two-jump headroom” objective computed only from the last 2–3 successful points that estimates the implied local exponent k = dlog(median)/dlog(N) and penalizes predicted budget-ratio overshoot at the next two scheduled Ns (640→905→1280), using the known budget-doubling rule (penalize k>2 and/or predicted ratio>0.65). (2) a gated variant that activates only if N_max≥640 and then scores (a) last-point ratio, (b) predicted ratios at 905 and 1280 from adjacent-point fits (no global fits), and (c) an explicit penalty if a failure point exists (first unsolved_fraction≥0.5) to prevent objectives from ranking early-failing designs highly."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n### Objective 2\n- Description: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n### Objective 3\n- Description: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n### Objective 4\n- Description: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n### Objective 5\n- Description: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n### Objective 6\n- Description: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n### Objective 7\n- Description: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n### Objective 8\n- Description: Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | 8 |\n|---|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | -0.03 | 0.73 | 0.77 | 0.34 | 0.52 | 0.31 | 0.54 | 0.18 |\n| 1 | -0.03 | 1.00 | 0.03 | -0.02 | -0.05 | -0.13 | 0.09 | -0.13 | 0.11 |\n| 2 | 0.73 | 0.03 | 1.00 | 0.75 | 0.44 | 0.59 | 0.43 | 0.62 | 0.33 |\n| 3 | 0.77 | -0.02 | 0.75 | 1.00 | 0.44 | 0.59 | 0.36 | 0.57 | 0.23 |\n| 4 | 0.34 | -0.05 | 0.44 | 0.44 | 1.00 | 0.75 | 0.59 | 0.62 | 0.48 |\n| 5 | 0.52 | -0.13 | 0.59 | 0.59 | 0.75 | 1.00 | 0.46 | 0.85 | 0.30 |\n| 6 | 0.31 | 0.09 | 0.43 | 0.36 | 0.59 | 0.46 | 1.00 | 0.38 | 0.68 |\n| 7 | 0.54 | -0.13 | 0.62 | 0.57 | 0.62 | 0.85 | 0.38 | 1.00 | 0.26 |\n| 8 | 0.18 | 0.11 | 0.33 | 0.23 | 0.48 | 0.30 | 0.68 | 0.26 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.072, median_tau=0.43, range=[-0.03, 0.77]\n- Objective 1: default_weight=0.000, median_tau=-0.02, range=[-0.13, 0.11]\n- Objective 2: default_weight=0.106, median_tau=0.51, range=[0.03, 0.75]\n- Objective 3: default_weight=0.116, median_tau=0.51, range=[-0.02, 0.77]\n- Objective 4: default_weight=0.117, median_tau=0.46, range=[-0.05, 0.75]\n- Objective 5: default_weight=0.157, median_tau=0.55, range=[-0.13, 0.85]\n- Objective 6: default_weight=0.127, median_tau=0.40, range=[0.09, 0.68]\n- Objective 7: default_weight=0.195, median_tau=0.56, range=[-0.13, 0.85]\n- Objective 8: default_weight=0.109, median_tau=0.28, range=[0.11, 0.68]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 189: Sat-only xl leak hurts scaling\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=222, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=346, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=822, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2022, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5187, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9337, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=32650, fidelity=medium\n\n### Design 188: Peak-fixed super-sat (mixed)\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=110, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=183, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=467, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1046, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2212, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13000, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=16512, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=44809, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=96921, fidelity=high\n\n### Design 187: Pressure-gated xs leak (sat-only)\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=58, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=648, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1977, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4146, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13032, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=22821, fidelity=medium\n\n### Design 186: Exponent super-sat assist (nu)\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=376, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1600, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3133, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9258, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=22190, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=60987, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=86138, fidelity=high\n\n### Design 185: Broader p_eff: mid-N help, tail hurt\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=307, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=753, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1738, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3787, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=7095, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=25757, fidelity=medium\n\n### Design 184: xl-gated assist damp regressed\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=323, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=571, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1251, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4783, fidelity=low\n\n### Design 183: Relative pressure gate: mixed\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=168, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=400, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1071, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1985, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6649, fidelity=low\n\n### Design 182: Base-G tail damper: mixed\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=203, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=546, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=643, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1882, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2808, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14375, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=22993, fidelity=medium\n\n### Design 181: HEBO_tuned_Extra tail damping: no clear win\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=273, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=444, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=917, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2228, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4181, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11110, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19398, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52644, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=83882, fidelity=high\n\n### Design 180: Near-sat gated tie-split R\nObjective: 8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=299, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=637, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2362, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6136, fidelity=low\n\n**Top Designs**:\nTop designs across 9 objectives (10 unique):\n\n### Design 181: HEBO_tuned_Extra tail damping: no clear win\nConsensus score: 0.010\nTop in: consensus (#1), obj_0 (#2), obj_1 (#3), obj_2 (#2), obj_3 (#2), obj_4 (#2), obj_5 (#2), obj_6 (#2), obj_7 (#3)\nObjective scores:\n  - objective_0: 6.085\n  - objective_1: 48.82\n  - objective_2: -8.75\n  - objective_3: -10.15\n  - objective_4: -8.639\n  - objective_5: -10.55\n  - objective_6: -7.603\n  - objective_7: 7.858\n  - objective_8: 1.446\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=112, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=273, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=444, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=917, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2228, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4181, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11110, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19398, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=52644, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=83882, fidelity=high\n\n### Design 186: Exponent super-sat assist (nu)\nConsensus score: 0.019\nTop in: consensus (#2), obj_1 (#1), obj_2 (#1), obj_4 (#3), obj_5 (#3), obj_7 (#2)\nObjective scores:\n  - objective_0: 10.92\n  - objective_1: 48.79\n  - objective_2: -8.773\n  - objective_3: -9.645\n  - objective_4: -8.118\n  - objective_5: -10.4\n  - objective_6: -5.55\n  - objective_7: 7.826\n  - objective_8: 1.709\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=149, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=376, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1600, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3133, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9258, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=22190, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=60987, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=86138, fidelity=high\n\n### Design 142: Super-sat assist: stable, modest\nConsensus score: 0.026\nTop in: consensus (#3), obj_0 (#3), obj_8 (#2)\nObjective scores:\n  - objective_0: 6.402\n  - objective_1: 48.89\n  - objective_2: -8.729\n  - objective_3: -10.14\n  - objective_4: -7.617\n  - objective_5: -10.25\n  - objective_6: -6.439\n  - objective_7: 10.65\n  - objective_8: 1.151\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=233, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=423, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=661, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2204, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4476, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=9342, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=23169, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=46855, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=110723, fidelity=high\n\n### Design 171: Extra tail damping: no clear win\nConsensus score: 0.030\nTop in: obj_6 (#3)\nObjective scores:\n  - objective_0: 6.703\n  - objective_1: 48.96\n  - objective_2: -8.697\n  - objective_3: -10.15\n  - objective_4: -7.447\n  - objective_5: -10.22\n  - objective_6: -6.639\n  - objective_7: 9.515\n  - objective_8: 1.433\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=96, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=429, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=935, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2370, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4839, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=11392, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=17296, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=42183, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=102218, fidelity=high\n\n### Design 141: HEBO_tuned_Sigmoid-gated assist worsens 453\nConsensus score: 0.040\nTop in: obj_2 (#3)\nObjective scores:\n  - objective_0: 9.212\n  - objective_1: 48.87\n  - objective_2: -8.729\n  - objective_3: -10.15\n  - objective_4: -7.527\n  - objective_5: -10.27\n  - objective_6: -5.912\n  - objective_7: 10.84\n  - objective_8: 2.016\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=410, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1791, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4353, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13818, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20188, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=40026, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=96740, fidelity=high\n\n### Design 160: HEBO_tuned_Super-sat assist: stable, modest\nConsensus score: 0.043\nTop in: obj_1 (#2), obj_4 (#1), obj_5 (#1), obj_7 (#1)\nObjective scores:\n  - objective_0: 9.873\n  - objective_1: 48.82\n  - objective_2: -8.687\n  - objective_3: -10.15\n  - objective_4: -8.682\n  - objective_5: -10.55\n  - objective_6: -5.666\n  - objective_7: 7.794\n  - objective_8: 2.702\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=356, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=864, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1538, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3960, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14801, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=20057, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=57694, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=84468, fidelity=high\n\n### Design 188: Peak-fixed super-sat (mixed)\nConsensus score: 0.051\nTop in: obj_0 (#1), obj_3 (#3)\nObjective scores:\n  - objective_0: 5.968\n  - objective_1: 48.95\n  - objective_2: -8.622\n  - objective_3: -10.15\n  - objective_4: -7.477\n  - objective_5: -10.32\n  - objective_6: -5.298\n  - objective_7: 9.389\n  - objective_8: 2.463\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=110, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=183, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=467, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1046, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2212, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4111, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13000, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=16512, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.49, median_step=44809, fidelity=high\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=96921, fidelity=high\n\n### Design 13: Margin-gated assist breaks at N≈450\nConsensus score: 0.097\nTop in: obj_3 (#1)\nObjective scores:\n  - objective_0: 14.98\n  - objective_1: 270.7\n  - objective_2: -7.732\n  - objective_3: -10.17\n  - objective_4: -7.807\n  - objective_5: -9.554\n  - objective_6: -4.27\n  - objective_7: 73.08\n  - objective_8: 2.774\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=127, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=639, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1901, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3480, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=13462, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=19659, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=102400, unsolved_fraction=0.53, median_step=108867, fidelity=high\n\n### Design 75: Gamma-sigmoid fade: no tail gain\nConsensus score: 0.136\nTop in: obj_8 (#3)\nObjective scores:\n  - objective_0: 18.46\n  - objective_1: 270.7\n  - objective_2: -7.768\n  - objective_3: -8.153\n  - objective_4: -6.614\n  - objective_5: -9.115\n  - objective_6: -3.446\n  - objective_7: 75.27\n  - objective_8: 1.284\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=22, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=202, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=736, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1907, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4675, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=12009, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=28039, fidelity=medium\n\n### Design 2: xl leak helped mid-N, hurt hard tail\nConsensus score: 0.489\nTop in: obj_6 (#1), obj_8 (#1)\nObjective scores:\n  - objective_0: 35.02\n  - objective_1: 228.8\n  - objective_2: -6.446\n  - objective_3: -7.724\n  - objective_4: -6.651\n  - objective_5: -7.851\n  - objective_6: -7.701\n  - objective_7: 237.2\n  - objective_8: 0.59\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=337, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=730, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1324, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 6** (breakthrough_needed):\nAssessment: Progress remains dominated by designs that improve small-N behavior but do not create enough tail headroom; most variants still stall before or at N≈640, and at N=640 the median_step is often already ...\nDirections: Generate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N ...\nWeight adjustments: {0: 0.25, 1: 0.0, 3: 1.5, 4: 0.7, 5: 1.4}\n\n**Round 7** (breakthrough_needed):\nAssessment: Progress is still bottlenecked by tail robustness: most variants either fail at N≈453 or reach N=640 with median_step consuming a large fraction of the step budget, leaving little headroom for the nex...\nDirections: Generate 1–2 new objectives that (a) are explicitly gated by achieved reach to prevent over-optimistic extrapolation, and (b) strongly discriminate among designs that already reach N=640 by measuring ...\nWeight adjustments: {0: 0.2, 1: 0.0, 3: 1.2, 4: 1.1, 5: 1.4, 6: 0.5}\n\n**Round 8** (breakthrough_needed):\nAssessment: Progress is plateaued at the high-fidelity tail: the best designs reliably reach N=640, but median_step at N=640 often consumes a large fraction of max_steps, leaving little headroom to survive the ne...\nDirections: Generate 1–2 new objectives that avoid global regressions/extrapolation and instead measure *local tail scaling relative to the schedule’s built-in budget doubling*. Concretely: (1) a tail-local expon...\nWeight adjustments: {0: 0.2, 1: 0.0, 3: 0.6, 4: 1.3, 5: 1.4, 6: 0.3, 7: 1.2}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is plateaued in the high-fidelity tail: multiple variants reliably reach N=640, but none create decisive additional headroom to confidently clear the next scheduled jumps (905, 1280). Recent changes mostly reshuffle mid-N medians while leaving tail scaling and budget-margin behavior near N=453–640 largely unchanged. Several objectives that rely on optimistic tail fits can still rank early-failing designs surprisingly well, so the consensus should emphasize reach + conservative, schedule-aware headroom.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Extrapolation-to-N=2000 is not aligned with the actual evaluation schedule bottleneck (640→905→1280) and can reward overconfident fits from few points. Despite moderate agreement with some reach/headroom objectives, it risks pulling optimization toward misleading global regression improvements rather than tail robustness.\",\n      \"weight_multiplier\": 0.1\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Near-zero/negative agreement and hard-threshold penalties make it brittle and uninformative for consensus; keep disabled.\",\n      \"weight_multiplier\": 0.0\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Good: reach-dominant with smooth schedule-aware tie-breakers (slack, curvature, next-step clearance). Generally aligned with what we need (tail headroom rather than small-N speed).\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Useful clearance-style objective that emphasizes being comfortably under budget across the successful prefix and weights the tail more. Some redundancy with 4/5, but it remains a stable discriminator among designs that already reach 640.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Strong alignment with the real goal: uncertainty-averse clearance to 1280/2560 plus tail slack/trend penalties. It is complex but appropriately conservative for avoiding false optimism at the tail.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Very effective: reach-dominant and explicitly tries to predict the earliest scheduled budget-ratio failure conservatively, plus a ‘budget cliff’ penalty. High agreement with other good objectives and directly targets the current bottleneck (tail headroom).\",\n      \"weight_multiplier\": 1.4\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Too optimistic: worst-window ratio extrapolation can still rate early-failing designs well because it ignores post-prefix failure evidence and can overgeneralize from short prefixes. Keep as a weak auxiliary signal at most.\",\n      \"weight_multiplier\": 0.2\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Gated tail-only headroom-to-1280 is directionally right, but it is fairly redundant with 5 and can overweight ratio-based extrapolation. Keep, but slightly de-emphasize to avoid overfitting to one style of tail predictor.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 8,\n      \"assessment\": \"Tail-local exponent/acceleration + margin penalties are conceptually good, but empirically it can rank designs that later fail (or never reach true tail) too highly. Keep at low weight unless gated more strongly by reaching ≥453/640.\",\n      \"weight_multiplier\": 0.3\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that are strictly schedule-local and failure-aware: (1) a “two-jump headroom” objective computed only from the last 2–3 successful points that estimates the implied local exponent k = dlog(median)/dlog(N) and penalizes predicted budget-ratio overshoot at the next two scheduled Ns (640→905→1280), using the known budget-doubling rule (penalize k>2 and/or predicted ratio>0.65). (2) a gated variant that activates only if N_max≥640 and then scores (a) last-point ratio, (b) predicted ratios at 905 and 1280 from adjacent-point fits (no global fits), and (c) an explicit penalty if a failure point exists (first unsolved_fraction≥0.5) to prevent objectives from ranking early-failing designs highly.\"\n}"
    }
  ],
  "timestamp": "2026-02-08T18:20:03.562178Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_1.json <==
{
  "objective_round_id": 1,
  "model_name": "gpt-5.2",
  "current_objective_id": 0,
  "new_objective_id": 1,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (hard-penalize any failure before a target N, e.g., 640/1280), with tie-breaker = log10(median_step) at that largest successful N; (2) a “tail-scaling” objective computed only over successful Ns (ignore post-failure points) that penalizes steep growth, e.g., slope of log(median_step) vs log(N) over the top 3 successful Ns, plus an additional penalty when median_step approaches max_steps (little slack). Keep any use of unsolved_fraction strictly as a failure indicator (≥0.5) to respect the intended 0.49 behavior.",
  "plan": {
    "objective_description": "Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns",
    "objective_code": "import math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate at least two new objectives that directly reward tail robustness under the given schedule: (1) a primary “reach” objective that maximizes the largest N achieved with unsolved_fraction < 0.5 (hard-penalize any failure before a target N, e.g., 640/1280), with tie-breaker = log10(median_step) at that largest successful N; (2) a “tail-scaling” objective computed only over successful Ns (ignore post-failure points) that penalizes steep growth, e.g., slope of log(median_step) vs log(N) over the top 3 successful Ns, plus an additional penalty when median_step approaches max_steps (little slack). Keep any use of unsolved_fraction strictly as a failure indicator (≥0.5) to respect the intended 0.49 behavior.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n**Objective 0 (CURRENT):** Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 21 (HEBO_tuned_Margin-gated assist breaks at N≈450): consensus_objective=0.0476\n  Objective values:\n    objective_0: 15.414705\n  Experiments:\n[\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 179,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 517,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1223,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1724,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5336,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12066,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29975,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770266246,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.6,\n    \"median_step\": 127683,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 20 (Calibrated tie-gate R: still narrow): consensus_objective=0.6667\n  Objective values:\n    objective_0: 33.916583\n  Experiments:\n[\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 182,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 330,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 874,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3064,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6703,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 19 (Pressure-sat assist: stable, modest): consensus_objective=0.2857\n  Objective values:\n    objective_0: 19.953535\n  Experiments:\n[\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 174,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 417,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 631,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1135,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3608,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13714,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23854,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 18 (Gated tie-split R: too narrow): consensus_objective=0.7619\n  Objective values:\n    objective_0: 34.047541\n  Experiments:\n[\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.44999999999999996,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 186,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 392,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 673,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2414,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7768,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 17 (Capped assist: stable, but slows at 320): consensus_objective=0.3810\n  Objective values:\n    objective_0: 21.280942\n  Experiments:\n[\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 200,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 379,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 685,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1960,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4618,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9894,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49390,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 16 (Tie-aware blend regresses at N↑): consensus_objective=0.9524\n  Objective values:\n    objective_0: 35.769589\n  Experiments:\n[\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 87,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 397,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1710,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2960,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7865,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 15 (Assist cap helps small-N, hurts tail): consensus_objective=0.5238\n  Objective values:\n    objective_0: 31.738902\n  Experiments:\n[\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.44999999999999996,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 111,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 186,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 316,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 923,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2970,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4981,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 14 (Top-3 tie rigidity regresses): consensus_objective=0.7143\n  Objective values:\n    objective_0: 34.014971\n  Experiments:\n[\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 163,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 428,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 822,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2718,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6719,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 13 (Margin-gated assist breaks at N≈450): consensus_objective=0.0000\n  Objective values:\n    objective_0: 14.981558\n  Experiments:\n[\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 127,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 243,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 639,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1146,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1901,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3480,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13462,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19659,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.53,\n    \"median_step\": 108867,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 12 (Tie-split rigidity: mixed, maybe helps): consensus_objective=0.5714\n  Objective values:\n    objective_0: 31.771926\n  Experiments:\n[\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 148,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 278,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 848,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2574,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4037,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\",\n  \"objective_code\": \"import math\\nimport numpy as np\\nfrom scipy.stats import linregress\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix(results):\\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\\n    ff = _first_failure_index(results)\\n    prefix = results if ff is None else results[:ff]\\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\\n\\n\\ndef objective_reach(results):\\n    \\\"\\\"\\\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\\n\\n    Returns value to MINIMIZE.\\n    \\\"\\\"\\\"\\n    if not results:\\n        return 1e6\\n\\n    results = sorted(results, key=lambda r: r.get('N', 0))\\n    succ = _successful_prefix(results)\\n\\n    if not succ:\\n        # no success at all\\n        return 1e5\\n\\n    N_max = max(r.get('N', 0) for r in succ)\\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\\n\\n    # Determine which target(s) to enforce.\\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\\n\\n    penalties = 0.0\\n\\n    # Hard penalty if fail before 640\\n    if N_max < 640:\\n        # bounded-but-dominant constant + mild distance term\\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\\n\\n    # Additional hard penalty if fail before 1280 when appropriate\\n    if progressed and N_max < 1280:\\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\\n\\n    # Reward reaching larger N (lower is better)\\n    reach_term = -math.log2(max(N_max, 1.0))\\n\\n    # Tie-breaker: prefer fewer steps at the largest successful N\\n    tie_term = math.log10(max(med_at_max, 1.0))\\n\\n    return penalties + reach_term + 0.1 * tie_term\\n\\n\\ndef objective_tail_scaling(results):\\n    \\\"\\\"\\\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\\n\\n    Computed only on successful prefix; returns value to MINIMIZE.\\n    \\\"\\\"\\\"\\n    if not results:\\n        return 1e3\\n\\n    results = sorted(results, key=lambda r: r.get('N', 0))\\n    succ = _successful_prefix(results)\\n\\n    if len(succ) < 2:\\n        return 100.0\\n\\n    # Use top 3 successful Ns\\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\\n\\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\\n\\n    # Tail slope (penalize steep growth)\\n    if len(top) >= 2:\\n        fit = linregress(np.log(Ns), np.log(meds))\\n        slope = float(fit.slope)\\n    else:\\n        slope = 10.0\\n\\n    # Slack penalty when median steps approach max_steps (little budget margin)\\n    slack_terms = []\\n    for r in top:\\n        m = max(float(r.get('median_step', 1.0)), 1.0)\\n        ms = float(r.get('max_steps', max(m, 1.0)))\\n        ms = max(ms, 1.0)\\n        frac = m / ms\\n        frac = min(max(frac, 0.0), 0.999)\\n        # ~0 until close to 1, then grows fast\\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\\n\\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\\n\\n    return slope + 0.5 * slack_pen\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Returns a combined score to MINIMIZE.\\n    \\\"\\\"\\\"\\n    reach = objective_reach(experiment_results)\\n    tail = objective_tail_scaling(experiment_results)\\n\\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\\n    return reach + 0.3 * tail\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-05T09:34:28.045841Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_2.json <==
{
  "objective_round_id": 2,
  "model_name": "gpt-5.2",
  "current_objective_id": 1,
  "new_objective_id": 2,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail growth only on the successful prefix. Concretely: (1) a reach objective that additionally rewards passing the *next scheduled N* with a soft probability/margin term using slack = median_step/max_steps at the last 2–3 successes (lower slack => better), so designs near budget get penalized before they actually fail; (2) a tail-robustness objective that fits log(median_step) vs log(N) on the last 3–5 successful points and penalizes curvature/acceleration (e.g., second finite-difference of log steps) to avoid ‘helps small-N, hurts tail’ patterns; (3) an objective that uses the largest successful N plus a conservative upper confidence estimate for the next-N median steps (e.g., extrapolate from the last 2 points but add a penalty if predicted steps exceed next max_steps), to directly target clearing the next schedule jump (640/905/1280/…). Keep all objectives explicitly ignoring unsolved_fraction≈0.49 (do not penalize it) and never using failed-point medians except as failure indicators.",
  "plan": {
    "objective_description": "Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 2–3 new objectives that (A) preserve reach as the primary term but add stronger discrimination among designs that stall at the same N_max, and (B) explicitly measure “budget margin” and tail growth only on the successful prefix. Concretely: (1) a reach objective that additionally rewards passing the *next scheduled N* with a soft probability/margin term using slack = median_step/max_steps at the last 2–3 successes (lower slack => better), so designs near budget get penalized before they actually fail; (2) a tail-robustness objective that fits log(median_step) vs log(N) on the last 3–5 successful points and penalizes curvature/acceleration (e.g., second finite-difference of log steps) to avoid ‘helps small-N, hurts tail’ patterns; (3) an objective that uses the largest successful N plus a conservative upper confidence estimate for the next-N median steps (e.g., extrapolate from the last 2 points but add a penalty if predicted steps exceed next max_steps), to directly target clearing the next schedule jump (640/905/1280/…). Keep all objectives explicitly ignoring unsolved_fraction≈0.49 (do not penalize it) and never using failed-point medians except as failure indicators.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Objective 1 (CURRENT):** Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 42 (xl-gated tie-split R regresses): consensus_objective=0.3299\n  Objective values:\n    objective_0: 19.411950\n    objective_1: 270.640983\n  Experiments:\n[\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 263,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 422,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 884,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2668,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7659,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10968,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33020,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 41 (Budget-cap assist: tail not fixed): consensus_objective=0.6224\n  Objective values:\n    objective_0: 19.680274\n    objective_1: 270.818628\n  Experiments:\n[\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 179,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 450,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 566,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1749,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4208,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11652,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30836,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 39 (Pressure-bump assist underpowered): consensus_objective=0.6803\n  Objective values:\n    objective_0: 19.734282\n    objective_1: 270.903239\n  Experiments:\n[\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 115,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 153,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 436,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1142,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1444,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3925,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13366,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33733,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 38 (Dimless tie gate (push-only) R): consensus_objective=0.4660\n  Objective values:\n    objective_0: 18.524210\n    objective_1: 270.758817\n  Experiments:\n[\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 87,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 267,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 463,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 723,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1199,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3825,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10054,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25970,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 37 (Abs-margin tie-gate R (mixed)): consensus_objective=0.5918\n  Objective values:\n    objective_0: 20.865405\n    objective_1: 270.761229\n  Experiments:\n[\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 116,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 174,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 311,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 742,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2681,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5931,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16888,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33714,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 36 (Redistributed assist: stable, slower): consensus_objective=0.6497\n  Objective values:\n    objective_0: 19.646862\n    objective_1: 270.870938\n  Experiments:\n[\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 233,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 305,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 773,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2065,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3608,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13425,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29956,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 35 (Sat-pressure Top-2 assist stalls): consensus_objective=0.5748\n  Objective values:\n    objective_0: 19.448664\n    objective_1: 270.813902\n  Experiments:\n[\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 156,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 398,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1106,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2483,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4909,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13555,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33602,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 34 (c-normalized tie-split R regresses): consensus_objective=0.4252\n  Objective values:\n    objective_0: 20.211553\n    objective_1: 270.658218\n  Experiments:\n[\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 121,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 118,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 500,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1309,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2431,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6295,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14924,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29638,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 33 (xl-decoupled Top-2 assist): consensus_objective=0.4830\n  Objective values:\n    objective_0: 19.890461\n    objective_1: 270.715528\n  Experiments:\n[\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 169,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 391,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1322,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1205,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6307,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10638,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33867,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 32 (Norm-margin tie-split regressed): consensus_objective=0.5544\n  Objective values:\n    objective_0: 21.262530\n    objective_1: 270.749957\n  Experiments:\n[\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 105,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 196,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 430,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 738,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1278,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6898,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16930,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36117,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if r.get(\\\"unsolved_fraction\\\", 1.0) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5]\\n\\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0)) > float(byN[N].get(\\\"max_steps\\\", 0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\\n    Ns = []\\n    for exp_count in range(max_len):\\n        N = int(round(N_start * (2 ** (exp_count / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _infer_cap_from_fidelity(results):\\n    # Conservative caps consistent with provided schedules\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in results}\\n    if \\\"high\\\" in fset:\\n        return 1e6\\n    if \\\"medium\\\" in fset:\\n        return 1e5\\n    return 1e4\\n\\n\\ndef _softplus(x):\\n    # stable softplus\\n    if x > 50:\\n        return x\\n    if x < -50:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e3\\n\\n    results = sorted(experiment_results, key=lambda r: float(r.get(\\\"N\\\", 0)))\\n    succ = _successful_prefix(results)\\n    if not succ:\\n        # no success at all (smooth but clearly bad)\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    N_max = float(Ns[-1])\\n    med_at_max = float(meds[-1])\\n    ms_at_max = float(msteps[-1])\\n\\n    # (A) Reach (dominant): bigger N => lower objective\\n    reach_term = -math.log2(max(N_max, 1.0))\\n\\n    # Tie-breaker: steps at largest successful N\\n    tie_term = math.log10(max(med_at_max, 1.0))\\n\\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\\n    k = int(min(3, len(succ)))\\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\\n    slack_med = float(np.median(slack))\\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\\n\\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\\n    t = int(min(5, len(succ)))\\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\\n    logM = np.log(np.maximum(meds[-t:], 1.0))\\n\\n    if t >= 2:\\n        dlogN = np.diff(logN)\\n        dlogM = np.diff(logM)\\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\\n        slope_tail = float(np.median(slopes))\\n        # penalize only increasing slope (helps small-N, hurts tail)\\n        if len(slopes) >= 2:\\n            accel = np.diff(slopes)\\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\\n        else:\\n            accel_pos = 0.0\\n    else:\\n        slope_tail, accel_pos = 5.0, 0.0\\n\\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\\n\\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\\n    # find next scheduled N after N_max (robust to rounding)\\n    idx = None\\n    for i, N in enumerate(sched):\\n        if N >= int(round(N_max)):\\n            idx = i\\n            break\\n    nextN = None\\n    if idx is not None and idx + 1 < len(sched):\\n        nextN = float(sched[idx + 1])\\n\\n    next_pen = 0.0\\n    if nextN is not None:\\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\\n        cap = _infer_cap_from_fidelity(results)\\n        next_budget = min(ms_at_max * 2.0, cap)\\n\\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\\n        f = int(min(3, len(succ)))\\n        X = np.log(np.maximum(Ns[-f:], 1.0))\\n        Y = np.log(np.maximum(meds[-f:], 1.0))\\n        if f >= 2:\\n            b, a = np.polyfit(X, Y, 1)\\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\\n        else:\\n            pred = float(med_at_max)\\n\\n        # penalty for predicted over-budget; small reward if comfortably under\\n        margin = pred / max(next_budget, 1.0)\\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\\n\\n    # Combined (reach primary; others discriminate among same N_max)\\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-05T21:52:47.568004Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_3.json <==
{
  "objective_round_id": 3,
  "model_name": "gpt-5.2",
  "current_objective_id": 2,
  "new_objective_id": 3,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stays below the schedule budget with a safety factor (e.g., 0.7× budget), using only the last 3–5 successful points; minimize -log2(N*). (2) a ‘tail headroom integral’ objective over the successful prefix that sums penalties of softplus(log(median_step/max_steps)+margin) with heavier weights on the last 2–3 N values, so designs that reach N=640 but run near-budget are strongly down-ranked even if they haven’t failed yet. Keep everything computed only on the successful prefix; never penalize unsolved_fraction≈0.49.",
  "plan": {
    "objective_description": "Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that specifically optimize “headroom to 1280+” rather than extrapolated N=2000: (1) a ‘clearance N*’ objective that estimates the largest N where predicted median_step stays below the schedule budget with a safety factor (e.g., 0.7× budget), using only the last 3–5 successful points; minimize -log2(N*). (2) a ‘tail headroom integral’ objective over the successful prefix that sums penalties of softplus(log(median_step/max_steps)+margin) with heavier weights on the last 2–3 N values, so designs that reach N=640 but run near-budget are strongly down-ranked even if they haven’t failed yet. Keep everything computed only on the successful prefix; never penalize unsolved_fraction≈0.49.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n**Objective 2 (CURRENT):** Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 63 (Hold-mode ambiguity split (R)): consensus_objective=0.7708\n  Objective values:\n    objective_0: 35.632135\n    objective_1: 221.706477\n    objective_2: -6.371631\n  Experiments:\n[\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 86,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 125,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 315,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1200,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2520,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7546,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 62 (Naive assist fade worsens tail): consensus_objective=0.5914\n  Objective values:\n    objective_0: 31.072191\n    objective_1: 221.650086\n    objective_2: -6.558750\n  Experiments:\n[\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 132,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 181,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 295,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 846,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2075,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5368,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 60 (Hold-mode dimless tie-split R): consensus_objective=0.8413\n  Objective values:\n    objective_0: 34.284523\n    objective_1: 221.875814\n    objective_2: -6.303264\n  Experiments:\n[\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 261,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 670,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1959,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6783,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 59 (Smooth-gated assist: small-N win, N=160拖): consensus_objective=0.6611\n  Objective values:\n    objective_0: 32.749876\n    objective_1: 221.710968\n    objective_2: -6.461430\n  Experiments:\n[\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 148,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 311,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 848,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1581,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6072,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 58 (Gaussian tie-decay: too sharp): consensus_objective=0.5100\n  Objective values:\n    objective_0: 30.170615\n    objective_1: 221.458464\n    objective_2: -6.708193\n  Experiments:\n[\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 128,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 161,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 262,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 863,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2210,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3758,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 57 (Over-decoupled bounded assist slows): consensus_objective=0.6349\n  Objective values:\n    objective_0: 31.253771\n    objective_1: 221.766909\n    objective_2: -6.504520\n  Experiments:\n[\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 238,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 399,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 748,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1759,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6094,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 56 (Tie-local split in hold-mode R): consensus_objective=0.7011\n  Objective values:\n    objective_0: 34.116905\n    objective_1: 221.751700\n    objective_2: -6.418809\n  Experiments:\n[\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 186,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 398,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1086,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2586,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7594,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 55 (Logistic fade misaligned w/ trigger): consensus_objective=0.5632\n  Objective values:\n    objective_0: 28.404801\n    objective_1: 221.683470\n    objective_2: -6.596891\n  Experiments:\n[\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 446,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 703,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1958,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4955,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 54 (Cost-gated tie-split regresses): consensus_objective=0.5003\n  Objective values:\n    objective_0: 30.643735\n    objective_1: 221.511040\n    objective_2: -6.718501\n  Experiments:\n[\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 151,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 307,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 970,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2147,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4581,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 53 (Sharper fade exponent hurts tail): consensus_objective=0.4851\n  Objective values:\n    objective_0: 31.526701\n    objective_1: 221.387477\n    objective_2: -6.750935\n  Experiments:\n[\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 157,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 316,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1144,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2285,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4094,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    # Dedup by N: keep the run with largest max_steps\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _infer_step_cap(results):\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 1e6\\n    if \\\"medium\\\" in fset:\\n        return 1e5\\n    return 1e4\\n\\n\\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\\n    byN = {}\\n    for count in range(max_len):\\n        N = int(round(N_start * (2 ** (count / 2))))\\n        ms = float(max_steps_start * (2 ** count))\\n        ms = float(min(ms, cap))\\n        if N > N_cap:\\n            break\\n        # if rounding collides, keep the larger budget\\n        byN[N] = max(byN.get(N, 0.0), ms)\\n        if N == N_cap:\\n            break\\n    Ns = sorted(byN.keys())\\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\\n    return np.array(Ns, dtype=float), budgets\\n\\n\\ndef _softplus(x):\\n    x = np.asarray(x, dtype=float)\\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    succ = _successful_prefix_dedup(experiment_results)\\n    if not succ:\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\\n    cap = _infer_step_cap(experiment_results)\\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\\n\\n    k = int(min(5, len(succ)))\\n    k = max(k, 1)\\n    X = np.log(np.maximum(Ns[-k:], 1.0))\\n    Y = np.log(np.maximum(meds[-k:], 1.0))\\n    if k >= 2:\\n        b, a = np.polyfit(X, Y, 1)\\n    else:\\n        a, b = float(Y[-1]), 0.0\\n\\n    safety = 0.7\\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\\n    if np.any(ok):\\n        N_star = float(np.max(sched_Ns[ok]))\\n    else:\\n        # if even N=10 fails safety, fall back to smallest tested N\\n        N_star = float(np.min(Ns))\\n\\n    clearance_term = -math.log2(max(N_star, 1.0))\\n\\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\\n    margin = -math.log(0.7)\\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\\n    x = np.log(ratio) + margin\\n    tau = 0.25\\n    per_point = tau * _softplus(x / tau)\\n\\n    L = len(succ)\\n    w = np.ones(L, dtype=float)\\n    if L >= 1:\\n        w[-1] *= 8.0\\n    if L >= 2:\\n        w[-2] *= 4.0\\n    if L >= 3:\\n        w[-3] *= 2.0\\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\\n\\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\\n\\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-06T01:50:24.239597Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_4.json <==
{
  "objective_round_id": 4,
  "model_name": "gpt-5.2",
  "current_objective_id": 3,
  "new_objective_id": 4,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budget(N)) vs log(N) on the successful prefix and minimizes the predicted value at N=1280 (and optionally 2560) with a safety factor (i.e., require being comfortably below budget); (2) an uncertainty-averse clearance objective that uses multiple fits (e.g., last-2, last-3, last-5 points) and scores the WORST predicted clearance (min over fits) to avoid brittle extrapolation. Keep reach (largest successful N) as a dominant term, but among same N_max strongly penalize tail slack ratios >~0.7 and accelerating log-log slopes.",
  "plan": {
    "objective_description": "Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that explicitly target headroom to 1280+ under the schedule with conservative/robust estimation: (1) a normalized-budget objective that fits log(median_step / schedule_budget(N)) vs log(N) on the successful prefix and minimizes the predicted value at N=1280 (and optionally 2560) with a safety factor (i.e., require being comfortably below budget); (2) an uncertainty-averse clearance objective that uses multiple fits (e.g., last-2, last-3, last-5 points) and scores the WORST predicted clearance (min over fits) to avoid brittle extrapolation. Keep reach (largest successful N) as a dominant term, but among same N_max strongly penalize tail slack ratios >~0.7 and accelerating log-log slopes.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 2: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n**Objective 3 (CURRENT):** Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 84 (Mid-mode gate hurts scaling): consensus_objective=0.5102\n  Objective values:\n    objective_0: 30.593434\n    objective_1: 221.577331\n    objective_2: -6.691030\n    objective_3: -7.193165\n  Experiments:\n[\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 164,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 331,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 839,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2388,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4613,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 83 (Mean-normalized assist regresses): consensus_objective=0.7191\n  Objective values:\n    objective_0: 32.040791\n    objective_1: 221.689108\n    objective_2: -6.501530\n    objective_3: -7.148109\n  Experiments:\n[\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 581,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1081,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1930,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6918,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 82 (xs-fade assist: mixed scaling): consensus_objective=0.2031\n  Objective values:\n    objective_0: 18.907158\n    objective_1: 270.898069\n    objective_2: -7.495317\n    objective_3: -8.638928\n  Experiments:\n[\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 199,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 351,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1569,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3747,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12270,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32591,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 81 (No-c runner-up assist (p_eff)): consensus_objective=0.0688\n  Objective values:\n    objective_0: 9.399256\n    objective_1: 49.204465\n    objective_2: -8.469490\n    objective_3: -8.576251\n  Experiments:\n[\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 379,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 877,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1504,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4111,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11858,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21001,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47522,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 174821,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 79 (xs-gated assist: no tail win): consensus_objective=0.2053\n  Objective values:\n    objective_0: 19.957700\n    objective_1: 270.755430\n    objective_2: -7.578325\n    objective_3: -8.143032\n  Experiments:\n[\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 216,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 356,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 619,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1840,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4379,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16806,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27091,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 78 (Smooth-gate assist regresses): consensus_objective=0.5532\n  Objective values:\n    objective_0: 32.477251\n    objective_1: 221.581392\n    objective_2: -6.700100\n    objective_3: -7.184639\n  Experiments:\n[\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 423,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 934,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2453,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5052,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 77 (Tie-split R in hold regresses): consensus_objective=0.9866\n  Objective values:\n    objective_0: 36.510697\n    objective_1: 222.047353\n    objective_2: -5.958197\n    objective_3: -6.587661\n  Experiments:\n[\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 129,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 436,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 716,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3140,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8912,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 76 (Smooth-threshold assist regresses): consensus_objective=0.5194\n  Objective values:\n    objective_0: 28.632688\n    objective_1: 221.582457\n    objective_2: -6.643104\n    objective_3: -7.197201\n  Experiments:\n[\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 173,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 248,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 456,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 685,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2597,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3933,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 75 (Gamma-sigmoid fade: no tail gain): consensus_objective=0.1018\n  Objective values:\n    objective_0: 18.462528\n    objective_1: 270.726834\n    objective_2: -7.768297\n    objective_3: -8.152594\n  Experiments:\n[\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 417,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 736,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1907,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4675,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12009,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28039,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 74 (Worst-literal assist regresses): consensus_objective=0.9426\n  Objective values:\n    objective_0: 42.333927\n    objective_1: 229.012502\n    objective_2: -6.061193\n    objective_3: -6.680250\n  Experiments:\n[\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 125,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 166,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 671,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1331,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3364,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    # Dedup by N: keep the run with largest max_steps\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\\n    byN = {}\\n    for count in range(max_len):\\n        N = int(round(N_start * (2 ** (count / 2))))\\n        if N > N_cap:\\n            break\\n        ms = float(max_steps_start * (2 ** count))\\n        ms = float(min(ms, cap))\\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\\n        if N == N_cap:\\n            break\\n    return byN\\n\\n\\n_SCHED_BUDGETS = {\\n    1e4: _schedule_budget_dict(cap=1e4),\\n    1e5: _schedule_budget_dict(cap=1e5),\\n    1e6: _schedule_budget_dict(cap=1e6),\\n}\\n\\n\\ndef _sched_budget(N, cap):\\n    d = _SCHED_BUDGETS.get(float(cap))\\n    if d is None:\\n        d = _schedule_budget_dict(cap=cap)\\n    N = int(N)\\n    if N in d:\\n        return float(d[N])\\n    # fallback: nearest available N\\n    keys = np.array(sorted(d.keys()), dtype=int)\\n    j = int(np.argmin(np.abs(keys - N)))\\n    return float(d[int(keys[j])])\\n\\n\\ndef _softplus(x):\\n    x = np.asarray(x, dtype=float)\\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    succ = _successful_prefix_dedup(experiment_results)\\n    if not succ:\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    N_max = float(Ns[-1])\\n\\n    # (A) Reach dominates (lower is better)\\n    reach_term = -math.log2(max(N_max, 1.0))\\n\\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\\n    k_tail = int(min(3, len(succ)))\\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\\n    tail_med = float(np.median(tail_ratio))\\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\\n\\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\\n    safety = 0.70  # require comfortable under-budget\\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\\n\\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\\n    logN_all = np.log(np.maximum(Ns, 1.0))\\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\\n\\n    windows = [2, 3, 5]\\n    worst_log_margin = -1e9\\n    worst_slope = 0.0\\n\\n    for w in windows:\\n        if len(succ) >= w:\\n            X = logN_all[-w:]\\n            Y = logR_all[-w:]\\n            if w >= 2:\\n                b, a = np.polyfit(X, Y, 1)\\n                b = float(b)\\n                a = float(a)\\n            else:\\n                a = float(Y[-1])\\n                b = 0.0\\n        else:\\n            # fallback: constant model from last point\\n            a = float(logR_all[-1])\\n            b = 0.0\\n\\n        worst_slope = max(worst_slope, b)\\n\\n        for Nt, cap in targets:\\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\\n\\n            pred_logR = a + b * math.log(max(Nt, 1.0))\\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\\n            bud_t = _sched_budget(Nt, cap=float(cap))\\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\\n\\n            # margin > 0 means over (safety*budget)\\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\\n            worst_log_margin = max(worst_log_margin, float(log_margin))\\n\\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\\n\\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\\n\\n    # Small tie-breaker: fewer steps at largest successful N\\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\\n\\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-06T08:23:07.610994Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_5.json <==
{
  "objective_round_id": 5,
  "model_name": "gpt-5.2",
  "current_objective_id": 4,
  "new_objective_id": 5,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the earliest scheduled N where predicted ratio exceeds a safety threshold (e.g., 0.7), with worst-of window sizes (2/3/5) to be robust; (2) add an explicit penalty for ‘budget cliff’ behavior: large positive jump in log(median_step/max_steps) between the last two successes (encourages smooth scaling rather than sudden blow-ups). Keep reach as the dominant term, and only use successful-prefix data so unsolved_fraction≈0.49 is not penalized.",
  "plan": {
    "objective_description": "Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that measure “distance-to-failure in ratio space” more directly: (1) fit a conservative model to log(median_step/max_steps) over the successful prefix tail and return the earliest scheduled N where predicted ratio exceeds a safety threshold (e.g., 0.7), with worst-of window sizes (2/3/5) to be robust; (2) add an explicit penalty for ‘budget cliff’ behavior: large positive jump in log(median_step/max_steps) between the last two successes (encourages smooth scaling rather than sudden blow-ups). Keep reach as the dominant term, and only use successful-prefix data so unsolved_fraction≈0.49 is not penalized.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 2: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 3: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n**Objective 4 (CURRENT):** Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 105 (Conservative true-ambiguity R): consensus_objective=0.6989\n  Objective values:\n    objective_0: 31.895371\n    objective_1: 221.676339\n    objective_2: -6.563916\n    objective_3: -7.171785\n    objective_4: -0.107403\n  Experiments:\n[\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 150,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 455,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 905,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1708,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5974,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 104 (Ambiguity-gated assist = slower): consensus_objective=0.0620\n  Objective values:\n    objective_0: 11.306733\n    objective_1: 49.042644\n    objective_2: -8.615343\n    objective_3: -9.100748\n    objective_4: -5.866294\n  Experiments:\n[\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 258,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 790,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1897,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3650,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11012,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24086,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52041,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 147755,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 103 (Ambiguity-gated xl leak): consensus_objective=0.2196\n  Objective values:\n    objective_0: 20.569620\n    objective_1: 270.862337\n    objective_2: -7.533778\n    objective_3: -8.142218\n    objective_4: -6.055100\n  Experiments:\n[\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 147,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 403,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 735,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1411,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3764,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13428,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30421,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 102 (Budgeted assist slowed baseline): consensus_objective=0.7544\n  Objective values:\n    objective_0: 31.747407\n    objective_1: 221.622816\n    objective_2: -6.482648\n    objective_3: -7.164685\n    objective_4: -0.905028\n  Experiments:\n[\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 214,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 391,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1085,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1904,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6180,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 100 (Redundant-sat xl leak (c2 gate)): consensus_objective=0.4176\n  Objective values:\n    objective_0: 20.384364\n    objective_1: 271.058904\n    objective_2: -7.453132\n    objective_3: -8.095509\n    objective_4: -0.157702\n  Experiments:\n[\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 86,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 217,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 370,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 893,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1604,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3741,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8941,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 42878,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 99 (Smooth-gated assist regresses): consensus_objective=0.6411\n  Objective values:\n    objective_0: 30.833357\n    objective_1: 221.335440\n    objective_2: -6.489794\n    objective_3: -7.185005\n    objective_4: -2.389469\n  Experiments:\n[\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 96,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 222,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 517,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1614,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1701,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4873,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 98 (Excess-only xl leak regresses tails): consensus_objective=0.3823\n  Objective values:\n    objective_0: 19.004516\n    objective_1: 271.021599\n    objective_2: -7.475639\n    objective_3: -8.107648\n    objective_4: -1.619906\n  Experiments:\n[\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 66,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 126,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 240,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 380,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 885,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 2162,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3691,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9684,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40186,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 97 (Sat-pressure margin assist regresses): consensus_objective=0.2795\n  Objective values:\n    objective_0: 20.272353\n    objective_1: 281.738536\n    objective_2: -7.099485\n    objective_3: -8.148148\n    objective_4: -5.315925\n  Experiments:\n[\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 160,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 240,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 524,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 841,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2053,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4798,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15695,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.5,\n    \"median_step\": 51200,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 96 (Strong-hold gated xl leak): consensus_objective=0.2351\n  Objective values:\n    objective_0: 19.090706\n    objective_1: 292.192096\n    objective_2: -6.861998\n    objective_3: -9.211380\n    objective_4: -3.881670\n  Experiments:\n[\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 87,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 171,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 458,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 779,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1234,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3121,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.54,\n    \"median_step\": 10860,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11678,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24701,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 95 (Per-var assist clamp regresses): consensus_objective=0.7342\n  Objective values:\n    objective_0: 31.951123\n    objective_1: 221.701940\n    objective_2: -6.549920\n    objective_3: -7.148364\n    objective_4: -2.426740\n  Experiments:\n[\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 96,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 257,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 505,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1028,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2407,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6765,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    # Dedup by N: keep the run with largest max_steps\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _infer_N_cap(results):\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 2560\\n    if \\\"medium\\\" in fset:\\n        return 1280\\n    return 640\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\\n    Ns = []\\n    for exp_count in range(max_len):\\n        N = int(round(N_start * (2 ** (exp_count / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    # ensure sorted unique\\n    Ns = sorted(set(Ns))\\n    return Ns\\n\\n\\ndef _softplus(x):\\n    # scalar stable softplus\\n    if x > 50.0:\\n        return x\\n    if x < -50.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\\n    \\\"\\\"\\\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\\\"\\\"\\\"\\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\\n\\n    # start scan at first scheduled N >= N_max (robust to rounding)\\n    start_idx = 0\\n    for i, N in enumerate(sched):\\n        if N >= int(round(N_max)):\\n            start_idx = i\\n            break\\n\\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\\n\\n    fail_candidates = []\\n    for w in windows:\\n        if len(Ns_succ) >= 2:\\n            ww = min(int(w), len(Ns_succ))\\n            X = logN_all[-ww:]\\n            Y = logR_all[-ww:]\\n            if len(X) >= 2:\\n                b, a = np.polyfit(X, Y, 1)\\n                a = float(a)\\n                b = float(b)\\n            else:\\n                a = float(Y[-1])\\n                b = 0.0\\n        else:\\n            # cannot fit; assume flat at last observed ratio\\n            a = float(logR_all[-1])\\n            b = 0.0\\n\\n        failN = None\\n        for N in sched[start_idx:]:\\n            pred_logR = a + b * math.log(max(float(N), 1.0))\\n            if math.exp(pred_logR) > safety:\\n                failN = float(N)\\n                break\\n        if failN is None:\\n            failN = float(2 * N_cap)  # \\\"no predicted failure within cap\\\" sentinel\\n        fail_candidates.append(failN)\\n\\n    return float(min(fail_candidates))\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    succ = _successful_prefix_dedup(experiment_results)\\n    if not succ:\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\\n    N_max = float(Ns[-1])\\n\\n    # (1) Reach dominates\\n    reach_term = -math.log2(max(N_max, 1.0))\\n\\n    # (2) Conservative predicted failure point in ratio space\\n    N_cap = int(_infer_N_cap(experiment_results))\\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\\n\\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\\n    cliff_pen = 0.0\\n    if len(ratios) >= 2:\\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\\n        # tolerate small changes; penalize sharp worsening\\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\\n\\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\\n\\n    # Combine (reach primary; failure distance secondary)\\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-06T17:24:52.294681Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_6.json <==
{
  "objective_round_id": 6,
  "model_name": "gpt-5.2",
  "current_objective_id": 5,
  "new_objective_id": 6,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N such that (robustly, worst over tail windows) predicted median_step/max_steps <= 0.60, and uses that N as the primary reach term (like N* but in ratio space with a stricter safety). (2) a ‘tail hazard’ objective that penalizes the maximum local growth rate over the last 3–5 successes, e.g., max_i d(log median_step)/d(log N) and max_i Δlog(median_step/max_steps), to explicitly suppress sudden tail accelerations that precede failure at 453–640.",
  "plan": {
    "objective_description": "Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives focused on “guaranteed headroom across the next two scheduled jumps” (not N=2000 extrapolation): (1) a step-ratio clearance objective that computes the largest scheduled N such that (robustly, worst over tail windows) predicted median_step/max_steps <= 0.60, and uses that N as the primary reach term (like N* but in ratio space with a stricter safety). (2) a ‘tail hazard’ objective that penalizes the maximum local growth rate over the last 3–5 successes, e.g., max_i d(log median_step)/d(log N) and max_i Δlog(median_step/max_steps), to explicitly suppress sudden tail accelerations that precede failure at 453–640.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 2: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 3: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 4: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n**Objective 5 (CURRENT):** Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 126 (Over-tight hold gate killed xl leak): consensus_objective=0.7104\n  Objective values:\n    objective_0: 31.771953\n    objective_1: 221.420322\n    objective_2: -6.449523\n    objective_3: -7.173724\n    objective_4: -1.775196\n    objective_5: -7.245218\n  Experiments:\n[\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 195,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 456,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1537,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1829,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5506,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 125 (Bounded-unsat r-gate regresses): consensus_objective=0.5557\n  Objective values:\n    objective_0: 25.977427\n    objective_1: 221.523776\n    objective_2: -6.704657\n    objective_3: -7.706014\n    objective_4: -1.337974\n    objective_5: -7.178331\n  Experiments:\n[\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 102,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 252,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 558,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 631,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1042,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3378,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 124 (Smooth ambig-leak on baseline R): consensus_objective=0.6133\n  Objective values:\n    objective_0: 33.090712\n    objective_1: 221.670873\n    objective_2: -6.520220\n    objective_3: -7.163064\n    objective_4: -4.308255\n    objective_5: -7.638585\n  Experiments:\n[\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 112,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 164,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 327,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 986,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2634,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6185,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 123 (Soft-gated assist regresses): consensus_objective=0.7042\n  Objective values:\n    objective_0: 30.125415\n    objective_1: 221.726281\n    objective_2: -6.528471\n    objective_3: -7.150440\n    objective_4: -2.506131\n    objective_5: -7.353874\n  Experiments:\n[\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 115,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 236,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 469,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 966,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2419,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6750,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 122 (Leak alone regresses (needs ambiguity)): consensus_objective=0.8340\n  Objective values:\n    objective_0: 31.224022\n    objective_1: 221.741644\n    objective_2: -6.381739\n    objective_3: -7.168903\n    objective_4: 1.973995\n    objective_5: -6.703696\n  Experiments:\n[\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 105,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 187,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 292,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 784,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1439,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6066,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 121 (Smooth gates over-activate assist): consensus_objective=0.8654\n  Objective values:\n    objective_0: 35.048514\n    objective_1: 221.921453\n    objective_2: -6.098673\n    objective_3: -6.579825\n    objective_4: -2.317726\n    objective_5: -7.203050\n  Experiments:\n[\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 91,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 221,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 340,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 996,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3238,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9004,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 119 (Ambig-leak floor still regresses): consensus_objective=0.8401\n  Objective values:\n    objective_0: 31.725244\n    objective_1: 221.753145\n    objective_2: -6.362240\n    objective_3: -7.155458\n    objective_4: 0.681732\n    objective_5: -6.891458\n  Experiments:\n[\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 108,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 286,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 359,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 861,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1767,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6596,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 118 (Smooth-c gate assist: mixed): consensus_objective=0.5811\n  Objective values:\n    objective_0: 31.047571\n    objective_1: 221.535276\n    objective_2: -6.531251\n    objective_3: -7.193352\n    objective_4: -2.728558\n    objective_5: -7.366967\n  Experiments:\n[\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 167,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 264,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 949,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1705,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4760,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 117 (Margin-gated leak hurts tail): consensus_objective=0.7727\n  Objective values:\n    objective_0: 34.643056\n    objective_1: 221.882549\n    objective_2: -6.231799\n    objective_3: -7.142598\n    objective_4: -2.461475\n    objective_5: -7.424651\n  Experiments:\n[\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 182,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 711,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2736,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7045,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 116 (Assist scaled by xs regresses): consensus_objective=0.8408\n  Objective values:\n    objective_0: 30.028104\n    objective_1: 221.603955\n    objective_2: -6.376885\n    objective_3: -7.159757\n    objective_4: 1.294975\n    objective_5: -6.805738\n  Experiments:\n[\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 140,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 211,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 389,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1163,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1600,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6318,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _infer_caps(results):\\n    fset = {str(r.get(\\\"fidelity\\\", \\\"\\\")).lower() for r in (results or [])}\\n    if \\\"high\\\" in fset:\\n        return 2560, 1e6\\n    if \\\"medium\\\" in fset:\\n        return 1280, 1e5\\n    # fallback: infer from max_steps if fidelity absent\\n    ms = max([float(r.get(\\\"max_steps\\\", 0.0)) for r in (results or [])] + [0.0])\\n    if ms > 1e5:\\n        return 2560, 1e6\\n    if ms > 1e4:\\n        return 1280, 1e5\\n    return 640, 1e4\\n\\n\\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\\n    byN = {}\\n    for count in range(max_len):\\n        N = int(round(N_start * (2 ** (count / 2))))\\n        if N > N_cap:\\n            break\\n        ms = float(min(max_steps_start * (2 ** count), cap))\\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\\n        if N == N_cap:\\n            break\\n    Ns = np.array(sorted(byN.keys()), dtype=float)\\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\\n    return Ns, budgets\\n\\n\\ndef _softplus(x):\\n    x = float(x)\\n    if x > 50.0:\\n        return x\\n    if x < -50.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\\n    worst = 0.0\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logR[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\\n        else:\\n            pred_logR = float(logR[-1])\\n        pred = math.exp(pred_logR)\\n        # ratio should be in (0,1]; clip for numerical safety\\n        pred = min(max(pred, 1e-12), 0.999999)\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    succ = _successful_prefix_dedup(experiment_results)\\n    if not succ:\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\\n    N_max = float(Ns[-1])\\n\\n    N_cap, step_cap = _infer_caps(experiment_results)\\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\\n\\n    logN = np.log(np.maximum(Ns, 1.0))\\n    logR = np.log(np.maximum(ratios, 1e-12))\\n\\n    safety = 0.60\\n\\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\\n    worst_preds = np.array([\\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\\n    ], dtype=float)\\n    ok = worst_preds <= safety\\n    if np.any(ok):\\n        N_star = float(np.max(sched_Ns[ok]))\\n    else:\\n        N_star = float(sched_Ns[0])\\n\\n    clearance_term = -math.log2(max(N_star, 1.0))\\n\\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\\n    # Find next two scheduled Ns after current N_max.\\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\\\"left\\\"))\\n    future = []\\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\\n        future.append(float(sched_Ns[j]))\\n    if not future:\\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\\n\\n    future_ratios = [\\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\\n    ]\\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\\n    tau = 0.12\\n    headroom_pen = float(np.mean([\\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\\n    ]))\\n\\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\\n    t = int(min(5, len(succ)))\\n    if t >= 2:\\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\\n\\n        dlogN = np.diff(logN_t)\\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\\n        max_slope_M = float(np.max(slopes_M))\\n\\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\\n        max_dlogR = float(np.max(dlogR))\\n    else:\\n        max_slope_M = 10.0\\n        max_dlogR = 10.0\\n\\n    hazard_pen = (\\n        _softplus((max_slope_M - 1.3) / 0.3) +\\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\\n    )\\n\\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\\n    last_ratio = float(ratios[-1])\\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\\n\\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-07T00:19:56.657246Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_7.json <==
{
  "objective_round_id": 7,
  "model_name": "gpt-5.2",
  "current_objective_id": 6,
  "new_objective_id": 7,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that (a) are explicitly gated by achieved reach to prevent over-optimistic extrapolation, and (b) strongly discriminate among designs that already reach N=640 by measuring headroom to the next schedule jumps using only tail data. Concretely: (1) a “gated headroom-to-1280” objective that is only evaluated when N_max≥453 (else add a large smooth penalty), and then scores: last ratio r_last=median/max_steps at N_max, plus worst-of-window predicted ratio at 905 and 1280, with safety=0.65–0.70; (2) a “tail-only slope” objective computed strictly from the last 3 successful Ns (must include at least one of {226,320,453,640}; else penalize) using log(ratio) vs log(N) slope + positive curvature, with extra penalty for any r_last>0.75. Avoid using any N* clearance that can exceed (say) 2×N_max unless the design has actually succeeded at the intermediate scheduled N points.",
  "plan": {
    "objective_description": "Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that (a) are explicitly gated by achieved reach to prevent over-optimistic extrapolation, and (b) strongly discriminate among designs that already reach N=640 by measuring headroom to the next schedule jumps using only tail data. Concretely: (1) a “gated headroom-to-1280” objective that is only evaluated when N_max≥453 (else add a large smooth penalty), and then scores: last ratio r_last=median/max_steps at N_max, plus worst-of-window predicted ratio at 905 and 1280, with safety=0.65–0.70; (2) a “tail-only slope” objective computed strictly from the last 3 successful Ns (must include at least one of {226,320,453,640}; else penalize) using log(ratio) vs log(N) slope + positive curvature, with extra penalty for any r_last>0.75. Avoid using any N* clearance that can exceed (say) 2×N_max unless the design has actually succeeded at the intermediate scheduled N points.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 2: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 3: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 4: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 5: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n**Objective 6 (CURRENT):** Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 147 (Over-gated assist slows early N): consensus_objective=0.6606\n  Objective values:\n    objective_0: 28.455090\n    objective_1: 221.613415\n    objective_2: -6.619053\n    objective_3: -7.692929\n    objective_4: 0.445991\n    objective_5: -6.899943\n    objective_6: 2.295109\n  Experiments:\n[\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 97,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 240,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 576,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 739,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1223,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4572,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 146 (Delayed-tail plateau assist): consensus_objective=0.5291\n  Objective values:\n    objective_0: 32.716807\n    objective_1: 221.590877\n    objective_2: -6.414040\n    objective_3: -7.190580\n    objective_4: -5.278252\n    objective_5: -8.097015\n    objective_6: 2.529054\n  Experiments:\n[\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 162,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 823,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2627,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4636,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 145 (Bounded baseline pressure: mixed): consensus_objective=0.7717\n  Objective values:\n    objective_0: 30.137388\n    objective_1: 221.648986\n    objective_2: -6.534316\n    objective_3: -7.187038\n    objective_4: 1.614123\n    objective_5: -6.742678\n    objective_6: 3.427223\n  Experiments:\n[\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 87,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 230,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 357,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 782,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1241,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5117,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 144 (Tunable super-sat: helps 320, hurts 640): consensus_objective=0.1285\n  Objective values:\n    objective_0: 9.007970\n    objective_1: 49.223221\n    objective_2: -8.520631\n    objective_3: -9.078848\n    objective_4: -3.714655\n    objective_5: -9.413039\n    objective_6: -1.022688\n  Experiments:\n[\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 179,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 503,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 997,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2517,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4404,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9497,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19259,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47279,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 171184,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 143 (Hold-mode dimless tie-split R): consensus_objective=0.8913\n  Objective values:\n    objective_0: 35.901727\n    objective_1: 221.656797\n    objective_2: -6.186210\n    objective_3: -6.620548\n    objective_4: -1.435047\n    objective_5: -7.125016\n    objective_6: 5.352522\n  Experiments:\n[\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 175,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 274,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1440,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2566,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7811,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 142 (Super-sat assist: stable, modest): consensus_objective=0.0112\n  Objective values:\n    objective_0: 6.401879\n    objective_1: 48.890509\n    objective_2: -8.728720\n    objective_3: -10.138094\n    objective_4: -7.617452\n    objective_5: -10.251526\n    objective_6: -6.438938\n  Experiments:\n[\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 233,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 423,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 661,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2204,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4476,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9342,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23169,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46855,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 110723,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 140 (Hold-mode tie-split R regresses): consensus_objective=0.6983\n  Objective values:\n    objective_0: 35.751129\n    objective_1: 221.803442\n    objective_2: -6.260998\n    objective_3: -6.634685\n    objective_4: -3.554597\n    objective_5: -7.701303\n    objective_6: 1.087095\n  Experiments:\n[\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 65,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 193,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 358,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 889,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7113,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 139 (Sigmoid-gated assist worsens 453): consensus_objective=0.0880\n  Objective values:\n    objective_0: 15.590150\n    objective_1: 270.664010\n    objective_2: -7.711235\n    objective_3: -8.650227\n    objective_4: -7.051545\n    objective_5: -9.187769\n    objective_6: -3.299500\n  Experiments:\n[\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 451,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 880,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2504,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5423,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13174,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27489,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.51,\n    \"median_step\": 104468,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 138 (Bounded assist still breaks at 453): consensus_objective=0.0912\n  Objective values:\n    objective_0: 15.595618\n    objective_1: 270.691063\n    objective_2: -7.735400\n    objective_3: -9.158789\n    objective_4: -6.775038\n    objective_5: -9.103632\n    objective_6: -3.106686\n  Experiments:\n[\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 232,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 370,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 860,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2614,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4732,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10854,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26652,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.6,\n    \"median_step\": 127683,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 137 (r-gate denom=top1+top2 slack): consensus_objective=0.7457\n  Objective values:\n    objective_0: 31.361168\n    objective_1: 221.770284\n    objective_2: -6.549979\n    objective_3: -7.177819\n    objective_4: 0.446410\n    objective_5: -6.918176\n    objective_6: 2.167272\n  Experiments:\n[\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 183,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 343,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 663,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1521,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5616,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    # stable scalar softplus\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    # Dedup by N: keep run with largest max_steps\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\\n    Ns = []\\n    for count in range(max_len):\\n        N = int(round(N_start * (2 ** (count / 2))))\\n        if Ns and N == Ns[-1]:\\n            continue\\n        Ns.append(N)\\n        if N >= N_cap:\\n            break\\n    return Ns\\n\\n\\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\\n\\n    worst = 0.0\\n    for w in windows:\\n        ww = min(int(w), len(logN))\\n        if ww >= 2:\\n            X = logN[-ww:]\\n            Y = logR[-ww:]\\n            b, a = np.polyfit(X, Y, 1)\\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\\n        else:\\n            pred_logR = float(logR[-1])\\n        pred = math.exp(pred_logR)\\n        pred = min(max(pred, 1e-12), 0.999999)\\n        worst = max(worst, pred)\\n    return float(worst)\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    succ = _successful_prefix_dedup(experiment_results)\\n    if not succ:\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\\n    N_max = float(Ns[-1])\\n    r_last = float(ratios[-1])\\n\\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\\n    gate_N = 453.0\\n    # Smooth large penalty when below gate; ~0 when above.\\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\\n\\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\\n    safety = 0.68\\n    tau = 0.12\\n\\n    # Use only a short tail for fitting (prevents small-N data from dominating)\\n    t = int(min(7, len(succ)))\\n    Ns_tail = Ns[-t:]\\n    ratios_tail = ratios[-t:]\\n\\n    targets = [905.0, 1280.0]\\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\\n    succ_set = {int(n) for n in Ns.tolist()}\\n\\n    headroom_terms = []\\n    extrap_pen = 0.0\\n\\n    for Nt in targets:\\n        allow = True\\n        if Nt > 2.0 * N_max:\\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\\n            if any(int(n) not in succ_set for n in inter):\\n                allow = False\\n\\n        if allow:\\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\\n        else:\\n            pred = max(r_last, 0.95)\\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\\n\\n        # penalize only overshoot above safety\\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\\n\\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\\n\\n    # Extra penalty for being too close to budget at the tail\\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\\n\\n    # --- Tail-only slope+curvature from last 3 successes ---\\n    slope_curv_pen = 0.0\\n    if len(succ) < 3:\\n        slope_curv_pen += 8.0\\n    else:\\n        Ns3 = Ns[-3:]\\n        R3 = ratios[-3:]\\n        # Must include at least one of these tail anchors, else penalize\\n        anchors = {226, 320, 453, 640}\\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\\n            slope_curv_pen += 6.0\\n\\n        logN3 = np.log(np.maximum(Ns3, 1.0))\\n        logR3 = np.log(np.maximum(R3, 1e-12))\\n\\n        b, a = np.polyfit(logN3, logR3, 1)\\n        slope = float(b)\\n\\n        # local curvature (change in secant slopes)\\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\\n        curv_pos = max(0.0, s2 - s1)\\n\\n        # Penalize positive slope/curvature; don't overly reward negative.\\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\\n\\n    # Mild reach tie-breaker among gated designs\\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\\n\\n    # Core score (lower is better)\\n    return (\\n        gate_pen\\n        + reach_term\\n        + 2.0 * r_last\\n        + 5.0 * headroom_pen\\n        + near_budget_pen\\n        + slope_curv_pen\\n        + extrap_pen\\n    )\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-07T10:50:38.296257Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_8.json <==
{
  "objective_round_id": 8,
  "model_name": "gpt-5.2",
  "current_objective_id": 7,
  "new_objective_id": 8,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that avoid global regressions/extrapolation and instead measure *local tail scaling relative to the schedule’s built-in budget doubling*. Concretely: (1) a tail-local exponent objective: on the last 3–5 successful points, compute local slopes k_i = dlog(median_step)/dlog(N); penalize max/median k_i above ~2 and penalize positive acceleration (k_{i+1}-k_i>0). (2) a pure ‘budget clearance margin’ objective with no fitting: on the last 2–3 successes compute margins log(max_steps/median_step); penalize low minimum/median margin and penalize sharp drops in margin between the last two points (a “budget cliff”). Both must use only the successful prefix and must not use unsolved_fraction except for the <0.5 success gate.",
  "plan": {
    "objective_description": "Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that avoid global regressions/extrapolation and instead measure *local tail scaling relative to the schedule’s built-in budget doubling*. Concretely: (1) a tail-local exponent objective: on the last 3–5 successful points, compute local slopes k_i = dlog(median_step)/dlog(N); penalize max/median k_i above ~2 and penalize positive acceleration (k_{i+1}-k_i>0). (2) a pure ‘budget clearance margin’ objective with no fitting: on the last 2–3 successes compute margins log(max_steps/median_step); penalize low minimum/median margin and penalize sharp drops in margin between the last two points (a “budget cliff”). Both must use only the successful prefix and must not use unsolved_fraction except for the <0.5 success gate.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 2: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 3: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 4: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 5: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 6: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n**Objective 7 (CURRENT):** Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 168 (Smooth margin+sat assist (mixed)): consensus_objective=0.6099\n  Objective values:\n    objective_0: 31.280167\n    objective_1: 221.556345\n    objective_2: -6.686664\n    objective_3: -7.195636\n    objective_4: -2.159065\n    objective_5: -7.278264\n    objective_6: -0.122345\n    objective_7: 193.229134\n  Experiments:\n[\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 358,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 858,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1555,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4589,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 167 (Exp-tail assist regressed): consensus_objective=0.5133\n  Objective values:\n    objective_0: 27.676523\n    objective_1: 221.475397\n    objective_2: -6.606081\n    objective_3: -7.197820\n    objective_4: -3.764021\n    objective_5: -7.574114\n    objective_6: -2.092432\n    objective_7: 190.962363\n  Experiments:\n[\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 94,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 311,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 370,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 968,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1702,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4308,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 166 (Leak-only xl damping regresses): consensus_objective=0.8604\n  Objective values:\n    objective_0: 31.706222\n    objective_1: 221.622571\n    objective_2: -6.450210\n    objective_3: -7.153228\n    objective_4: 1.063498\n    objective_5: -6.838881\n    objective_6: 3.238377\n    objective_7: 200.161019\n  Experiments:\n[\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 126,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 518,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1206,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1734,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6682,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 165 (Assist too weak (xs^2 coupling)): consensus_objective=0.8686\n  Objective values:\n    objective_0: 35.205744\n    objective_1: 221.926924\n    objective_2: -6.269375\n    objective_3: -6.564395\n    objective_4: -1.423614\n    objective_5: -7.042627\n    objective_6: 0.730789\n    objective_7: 201.691405\n  Experiments:\n[\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 107,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 474,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3205,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9627,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 164 (Over-sharp pressure-window split): consensus_objective=0.5281\n  Objective values:\n    objective_0: 31.657413\n    objective_1: 221.748528\n    objective_2: -6.377742\n    objective_3: -7.190202\n    objective_4: -3.646378\n    objective_5: -8.103716\n    objective_6: 6.778693\n    objective_7: 185.680191\n  Experiments:\n[\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 98,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 187,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 355,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 512,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3301,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4200,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 163 (Softer tail assist hurts N=640): consensus_objective=0.1706\n  Objective values:\n    objective_0: 11.805334\n    objective_1: 49.369692\n    objective_2: -8.279990\n    objective_3: -8.555501\n    objective_4: -2.948009\n    objective_5: -9.223025\n    objective_6: 0.026990\n    objective_7: 27.975589\n  Experiments:\n[\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 91,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 163,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 286,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1015,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2013,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3030,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11115,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17758,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49328,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 193335,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 162 (Gaussian tie-split too narrow): consensus_objective=0.6490\n  Objective values:\n    objective_0: 30.543103\n    objective_1: 221.498227\n    objective_2: -6.483608\n    objective_3: -7.180077\n    objective_4: -2.549925\n    objective_5: -7.352284\n    objective_6: -0.390511\n    objective_7: 193.966881\n  Experiments:\n[\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 290,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 388,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1215,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1899,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5348,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 161 (Tail-floor assist regressed): consensus_objective=0.7696\n  Objective values:\n    objective_0: 32.978272\n    objective_1: 221.948067\n    objective_2: -6.056171\n    objective_3: -7.113334\n    objective_4: -1.861589\n    objective_5: -7.256367\n    objective_6: 1.788864\n    objective_7: 189.865125\n  Experiments:\n[\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 666,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 726,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2832,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7915,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 159 (Pressure-window tie-split R): consensus_objective=0.1696\n  Objective values:\n    objective_0: 17.802021\n    objective_1: 270.806016\n    objective_2: -7.626783\n    objective_3: -8.647954\n    objective_4: -6.186819\n    objective_5: -8.957490\n    objective_6: -2.911613\n    objective_7: 76.634378\n  Experiments:\n[\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 201,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 481,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 871,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2648,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4206,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11511,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30154,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 158 (Gentle roll-off helps mid, hurts 640): consensus_objective=0.1888\n  Objective values:\n    objective_0: 11.123471\n    objective_1: 49.286019\n    objective_2: -8.475329\n    objective_3: -9.072312\n    objective_4: -2.217057\n    objective_5: -9.113009\n    objective_6: 1.027726\n    objective_7: 27.484891\n  Experiments:\n[\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 88,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 207,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 419,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 681,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2279,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3973,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8999,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17784,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41619,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 179229,\n    \"fidelity\": \"high\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x):\\n    x = np.asarray(x, dtype=float)\\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\\n\\n\\ndef _first_failure_index(results):\\n    for i, r in enumerate(results):\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return i\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    ff = _first_failure_index(results)\\n    pref = results if ff is None else results[:ff]\\n    succ = [r for r in pref if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    # Dedup by N: keep run with largest max_steps (more reliable median)\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    succ = _successful_prefix_dedup(experiment_results)\\n    if not succ:\\n        return 200.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    N_max = float(Ns[-1])\\n\\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\\n    t = int(min(5, len(succ)))\\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\\n    logM = np.log(np.maximum(meds[-t:], 1.0))\\n\\n    if t >= 2:\\n        dlogN = np.diff(logN)\\n        dlogM = np.diff(logM)\\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\\n        slope_med = float(np.median(slopes))\\n        slope_max = float(np.max(slopes))\\n\\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\\n        k0 = 2.0\\n        tau_k = 0.25\\n        slope_pen = (\\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\\n        )\\n\\n        # Positive acceleration (steepening) penalty\\n        if len(slopes) >= 2:\\n            accel = np.diff(slopes)\\n            accel_pos = np.maximum(accel, 0.0)\\n            tau_a = 0.20\\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\\n        else:\\n            accel_pen = 0.0\\n    else:\\n        slope_pen = 6.0\\n        accel_pen = 2.0\\n\\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\\n    k = int(min(3, len(succ)))\\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\\n    margin_min = float(np.min(margins))\\n    margin_med = float(np.median(margins))\\n\\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\\n    m0 = math.log(1.0 / 0.70)  # ~0.356\\n    tau_m = 0.18\\n    margin_pen = (\\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\\n    )\\n\\n    # Budget cliff: sharp drop in margin between last two successes\\n    cliff_pen = 0.0\\n    if len(margins) >= 2:\\n        drop = float(margins[-1] - margins[-2])\\n        cliff = max(0.0, -drop)\\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\\n\\n    # Mild tie-breakers among similarly-stable tails\\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\\n\\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-07T21:17:56.951498Z"
}

==> anc/logs/records/llm_log_workspace_36/objective_scheduler/round_9.json <==
{
  "objective_round_id": 9,
  "model_name": "gpt-5.2",
  "current_objective_id": 8,
  "new_objective_id": 9,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that are strictly schedule-local and failure-aware: (1) a “two-jump headroom” objective computed only from the last 2–3 successful points that estimates the implied local exponent k = dlog(median)/dlog(N) and penalizes predicted budget-ratio overshoot at the next two scheduled Ns (640→905→1280), using the known budget-doubling rule (penalize k>2 and/or predicted ratio>0.65). (2) a gated variant that activates only if N_max≥640 and then scores (a) last-point ratio, (b) predicted ratios at 905 and 1280 from adjacent-point fits (no global fits), and (c) an explicit penalty if a failure point exists (first unsolved_fraction≥0.5) to prevent objectives from ranking early-failing designs highly.",
  "plan": {
    "objective_description": "Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure(results):\n    for r in results:\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return r\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    fail = _first_failure(results)\n    if fail is not None:\n        # keep only points strictly before the first failure N\n        Nf = float(fail.get(\"N\", 0.0))\n        results = [r for r in results if float(r.get(\"N\", 0.0)) < Nf]\n    succ = [r for r in results if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\n    m = {}\n    for c in range(max_len):\n        N = int(round(N_start * (2 ** (c / 2))))\n        if N > N_cap:\n            break\n        m[N] = max(m.get(N, -10**9), c)\n        if N == N_cap:\n            break\n    return m\n\n\n_COUNT_MAP = _schedule_count_map()\n\n\ndef _budget_for_N(N: int, cap: float) -> float:\n    # schedule: max_steps = min(50 * 2**count, cap)\n    c = _COUNT_MAP.get(int(N))\n    if c is None:\n        # fallback to nearest scheduled N\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\n        j = int(np.argmin(np.abs(keys - int(N))))\n        c = _COUNT_MAP[int(keys[j])]\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0.0)))\n    succ = _successful_prefix_dedup(results)\n    if not succ:\n        return 400.0\n\n    # Gate activates meaningfully once we have tail around 640+\n    gateN = 640.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\n\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\n\n    # explicit failure penalty if any failure point exists anywhere\n    fail = _first_failure(results)\n    fail_pen = 0.0\n    if fail is not None:\n        Nf = max(float(fail.get(\"N\", 1.0)), 1.0)\n        # larger penalty if failure happens before 640\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\n\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\n    if N_max < gateN:\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\n\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\n    t = int(min(3, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n    if t >= 2:\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\n        k_local = float(np.median(slopes))\n    else:\n        k_local = 10.0\n\n    # penalize super-quadratic implied scaling (k>2)\n    k0 = 2.0\n    tau_k = 0.20\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\n\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\n    # High-fidelity cap implied by reaching 640 in this schedule\n    cap = 1e6\n    targets = [905, 1280]\n    safety = 0.65\n    tau_r = 0.10\n\n    ratio_terms = []\n    for Nt in targets:\n        # Use actual if present, else predict from last point with k_local\n        idx = None\n        for i, n in enumerate(Ns.tolist()):\n            if int(round(n)) == int(Nt):\n                idx = i\n                break\n        if idx is not None:\n            med_pred = float(meds[idx])\n        else:\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\n\n        bud = _budget_for_N(int(Nt), cap=cap)\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\n\n        # penalize overshoot above safety in a smooth, multiplicative way\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\n\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\n\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\n    last_ratio_term = 2.0 * r_last\n\n    return float(\n        gate_pen\n        + fail_pen\n        + reach_tie\n        + last_ratio_term\n        + 7.0 * twojump_pen\n        + 3.0 * k_pen\n    )\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that are strictly schedule-local and failure-aware: (1) a “two-jump headroom” objective computed only from the last 2–3 successful points that estimates the implied local exponent k = dlog(median)/dlog(N) and penalizes predicted budget-ratio overshoot at the next two scheduled Ns (640→905→1280), using the known budget-doubling rule (penalize k>2 and/or predicted ratio>0.65). (2) a gated variant that activates only if N_max≥640 and then scores (a) last-point ratio, (b) predicted ratios at 905 and 1280 from adjacent-point fits (no global fits), and (c) an explicit penalty if a failure point exists (first unsolved_fraction≥0.5) to prevent objectives from ranking early-failing designs highly.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Reach-maximization (hard fail if break before 640 and, when medium/high present, before 1280) with tie-break log10(median_step) at max successful N plus tail log-log slope+slack penalties over top successful Ns\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get('unsolved_fraction', 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    # ignore any post-failure points (schedule usually stops at first failure, but be robust)\n    ff = _first_failure_index(results)\n    prefix = results if ff is None else results[:ff]\n    return [r for r in prefix if r.get('unsolved_fraction', 1.0) < 0.5]\n\n\ndef objective_reach(results):\n    \"\"\"Primary 'reach' objective: maximize largest successful N; hard penalize failure before target(s).\n\n    Returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e6\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if not succ:\n        # no success at all\n        return 1e5\n\n    N_max = max(r.get('N', 0) for r in succ)\n    r_at_max = max((r for r in succ if r.get('N', 0) == N_max), key=lambda r: r.get('max_steps', 0), default=None)\n    med_at_max = float(r_at_max.get('median_step', 1.0)) if r_at_max else 1.0\n\n    # Determine which target(s) to enforce.\n    # Always enforce 640; enforce 1280 only if evaluator progressed to medium/high fidelity.\n    fidelities = {str(r.get('fidelity', '')).lower() for r in results}\n    progressed = any(f in {'medium', 'high'} for f in fidelities)\n\n    penalties = 0.0\n\n    # Hard penalty if fail before 640\n    if N_max < 640:\n        # bounded-but-dominant constant + mild distance term\n        penalties += 200.0 + 20.0 * math.log(max(640.0 / max(N_max, 1.0), 1.0))\n\n    # Additional hard penalty if fail before 1280 when appropriate\n    if progressed and N_max < 1280:\n        penalties += 50.0 + 10.0 * math.log(max(1280.0 / max(N_max, 1.0), 1.0))\n\n    # Reward reaching larger N (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: prefer fewer steps at the largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    return penalties + reach_term + 0.1 * tie_term\n\n\ndef objective_tail_scaling(results):\n    \"\"\"Secondary 'tail-scaling' objective: slope of log(median_step) vs log(N) over top successes + slack penalty.\n\n    Computed only on successful prefix; returns value to MINIMIZE.\n    \"\"\"\n    if not results:\n        return 1e3\n\n    results = sorted(results, key=lambda r: r.get('N', 0))\n    succ = _successful_prefix(results)\n\n    if len(succ) < 2:\n        return 100.0\n\n    # Use top 3 successful Ns\n    succ_sorted = sorted(succ, key=lambda r: r.get('N', 0))\n    top = succ_sorted[-min(3, len(succ_sorted)) :]\n\n    Ns = np.array([max(float(r.get('N', 1.0)), 1.0) for r in top], dtype=float)\n    meds = np.array([max(float(r.get('median_step', 1.0)), 1.0) for r in top], dtype=float)\n\n    # Tail slope (penalize steep growth)\n    if len(top) >= 2:\n        fit = linregress(np.log(Ns), np.log(meds))\n        slope = float(fit.slope)\n    else:\n        slope = 10.0\n\n    # Slack penalty when median steps approach max_steps (little budget margin)\n    slack_terms = []\n    for r in top:\n        m = max(float(r.get('median_step', 1.0)), 1.0)\n        ms = float(r.get('max_steps', max(m, 1.0)))\n        ms = max(ms, 1.0)\n        frac = m / ms\n        frac = min(max(frac, 0.0), 0.999)\n        # ~0 until close to 1, then grows fast\n        slack_terms.append(-math.log(max(1.0 - frac, 1e-6)))\n\n    slack_pen = float(np.mean(slack_terms)) if slack_terms else 0.0\n\n    return slope + 0.5 * slack_pen\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Returns a combined score to MINIMIZE.\n    \"\"\"\n    reach = objective_reach(experiment_results)\n    tail = objective_tail_scaling(experiment_results)\n\n    # Reach dominates; tail breaks ties among similarly-reaching designs.\n    return reach + 0.3 * tail\n```\n\n- Objective 2: Maximize largest successful N (reach) with smooth tie-breakers: budget-margin/slack on last successes, conservative predicted next-N clearance margin, and tail curvature penalty from log-step scaling on successful prefix only.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if r.get(\"unsolved_fraction\", 1.0) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n\n    # Deduplicate by N: keep the run with largest max_steps (most reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0)) > float(byN[N].get(\"max_steps\", 0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=5120, max_len=64):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _infer_cap_from_fidelity(results):\n    # Conservative caps consistent with provided schedules\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in results}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _softplus(x):\n    # stable softplus\n    if x > 50:\n        return x\n    if x < -50:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef objective(experiment_results):\n    \"\"\"Return a scalar to MINIMIZE; uses only successful-prefix medians.\"\"\"\n    if not experiment_results:\n        return 1e3\n\n    results = sorted(experiment_results, key=lambda r: float(r.get(\"N\", 0)))\n    succ = _successful_prefix(results)\n    if not succ:\n        # no success at all (smooth but clearly bad)\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n    med_at_max = float(meds[-1])\n    ms_at_max = float(msteps[-1])\n\n    # (A) Reach (dominant): bigger N => lower objective\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # Tie-breaker: steps at largest successful N\n    tie_term = math.log10(max(med_at_max, 1.0))\n\n    # (B) Budget margin on successful prefix tail (median slack over last 3 successes)\n    k = int(min(3, len(succ)))\n    slack = np.clip(meds[-k:] / np.maximum(msteps[-k:], 1.0), 0.0, 0.999999)\n    slack_med = float(np.median(slack))\n    # near-budget penalty: ~0 when slack<<0.6, rises smoothly as slack->1\n    slack_pen = _softplus((slack_med - 0.60) / 0.06) + 0.15 * (-math.log(max(1.0 - slack_med, 1e-6)))\n\n    # (C) Tail robustness: log-log slope + positive acceleration (curvature) on last up to 5 successes\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_tail = float(np.median(slopes))\n        # penalize only increasing slope (helps small-N, hurts tail)\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = float(np.mean(np.maximum(accel, 0.0)))\n        else:\n            accel_pos = 0.0\n    else:\n        slope_tail, accel_pos = 5.0, 0.0\n\n    tail_pen = 0.25 * slope_tail + 0.8 * accel_pos\n\n    # (D) Next-scheduled-N clearance margin (soft): predict steps at next N and compare to next budget\n    sched = _schedule_Ns(N_start=10, N_cap=5120)\n    # find next scheduled N after N_max (robust to rounding)\n    idx = None\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            idx = i\n            break\n    nextN = None\n    if idx is not None and idx + 1 < len(sched):\n        nextN = float(sched[idx + 1])\n\n    next_pen = 0.0\n    if nextN is not None:\n        # conservative next budget = doubled last max_steps, capped by current fidelity cap\n        cap = _infer_cap_from_fidelity(results)\n        next_budget = min(ms_at_max * 2.0, cap)\n\n        # power-law fit on last 2-3 successes: log(m) = a + b log(N)\n        f = int(min(3, len(succ)))\n        X = np.log(np.maximum(Ns[-f:], 1.0))\n        Y = np.log(np.maximum(meds[-f:], 1.0))\n        if f >= 2:\n            b, a = np.polyfit(X, Y, 1)\n            pred = float(math.exp(a + b * math.log(max(nextN, 1.0))))\n        else:\n            pred = float(med_at_max)\n\n        # penalty for predicted over-budget; small reward if comfortably under\n        margin = pred / max(next_budget, 1.0)\n        next_pen = (1.0 / 3.0) * _softplus(3.0 * math.log(max(margin, 1e-12)))\n\n    # Combined (reach primary; others discriminate among same N_max)\n    return reach_term + 0.05 * tie_term + 0.35 * slack_pen + 0.30 * tail_pen + 0.50 * next_pen\n```\n\n- Objective 3: Minimize (-log2 clearance N*) + weighted near-budget tail penalty, using only the successful prefix (unsolved_fraction<0.5) to favor headroom to 1280+ without penalizing unsolved_fraction≈0.49.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_step_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 1e6\n    if \"medium\" in fset:\n        return 1e5\n    return 1e4\n\n\ndef _schedule_budgets(N_start=10, max_steps_start=50, N_cap=5120, max_len=64, cap=1e4):\n    # Mirrors the provided schedule: N = round(N_start * 2**(count/2)), max_steps = min(max_steps_start * 2**count, cap)\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        if N > N_cap:\n            break\n        # if rounding collides, keep the larger budget\n        byN[N] = max(byN.get(N, 0.0), ms)\n        if N == N_cap:\n            break\n    Ns = sorted(byN.keys())\n    budgets = np.array([byN[n] for n in Ns], dtype=float)\n    return np.array(Ns, dtype=float), budgets\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    # --- (1) Clearance N*: largest scheduled N where predicted median_step <= safety * schedule_budget ---\n    cap = _infer_step_cap(experiment_results)\n    sched_Ns, sched_budget = _schedule_budgets(cap=cap)\n\n    k = int(min(5, len(succ)))\n    k = max(k, 1)\n    X = np.log(np.maximum(Ns[-k:], 1.0))\n    Y = np.log(np.maximum(meds[-k:], 1.0))\n    if k >= 2:\n        b, a = np.polyfit(X, Y, 1)\n    else:\n        a, b = float(Y[-1]), 0.0\n\n    safety = 0.7\n    pred = np.exp(a + b * np.log(np.maximum(sched_Ns, 1.0)))\n    ok = pred <= (safety * np.maximum(sched_budget, 1.0))\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        # if even N=10 fails safety, fall back to smallest tested N\n        N_star = float(np.min(Ns))\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Tail headroom integral: penalize running near budget on successful prefix ---\n    # softplus(log(median/max_steps) + margin) with margin set so ratio=0.7 gives ~0 argument\n    margin = -math.log(0.7)\n    ratio = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 1.0)\n    x = np.log(ratio) + margin\n    tau = 0.25\n    per_point = tau * _softplus(x / tau)\n\n    L = len(succ)\n    w = np.ones(L, dtype=float)\n    if L >= 1:\n        w[-1] *= 8.0\n    if L >= 2:\n        w[-2] *= 4.0\n    if L >= 3:\n        w[-3] *= 2.0\n    tail_integral = float(np.sum(w * per_point) / np.sum(w))\n\n    # Small tie-breaker among equal headroom: prefer fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return clearance_term + 0.80 * tail_integral + 0.03 * tie_term\n```\n\n- Objective 4: Maximize reachable N while conservatively (worst-of-multi-fit) minimizing predicted median_step/schedule_budget clearance at N=1280(+2560) and penalizing near-budget tail slack and worsening log-log trends.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_budget_dict(N_start=10, max_steps_start=50, N_cap=5120, cap=1e4, max_len=128):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(max_steps_start * (2 ** count))\n        ms = float(min(ms, cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # collisions due to rounding\n        if N == N_cap:\n            break\n    return byN\n\n\n_SCHED_BUDGETS = {\n    1e4: _schedule_budget_dict(cap=1e4),\n    1e5: _schedule_budget_dict(cap=1e5),\n    1e6: _schedule_budget_dict(cap=1e6),\n}\n\n\ndef _sched_budget(N, cap):\n    d = _SCHED_BUDGETS.get(float(cap))\n    if d is None:\n        d = _schedule_budget_dict(cap=cap)\n    N = int(N)\n    if N in d:\n        return float(d[N])\n    # fallback: nearest available N\n    keys = np.array(sorted(d.keys()), dtype=int)\n    j = int(np.argmin(np.abs(keys - N)))\n    return float(d[int(keys[j])])\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 50.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # (A) Reach dominates (lower is better)\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (B) Tail slack penalty: strongly dislike median/max_steps >~ 0.7 on last successes\n    k_tail = int(min(3, len(succ)))\n    tail_ratio = np.clip(meds[-k_tail:] / np.maximum(msteps[-k_tail:], 1.0), 1e-12, 0.999999)\n    tail_med = float(np.median(tail_ratio))\n    tail_slack_pen = float(_softplus((tail_med - 0.70) / 0.05) + 0.15 * (-math.log(max(1.0 - tail_med, 1e-6))))\n\n    # (C) Uncertainty-averse clearance at N=1280 (medium budget) and optionally 2560 (high budget)\n    safety = 0.70  # require comfortable under-budget\n    targets = [(1280.0, 1e5), (2560.0, 1e6)]\n\n    # Fit log(ratio) vs log(N) on several tail windows; score WORST predicted clearance\n    logN_all = np.log(np.maximum(Ns, 1.0))\n    logR_all = np.log(np.maximum(meds / np.maximum(msteps, 1.0), 1e-12))\n\n    windows = [2, 3, 5]\n    worst_log_margin = -1e9\n    worst_slope = 0.0\n\n    for w in windows:\n        if len(succ) >= w:\n            X = logN_all[-w:]\n            Y = logR_all[-w:]\n            if w >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                b = float(b)\n                a = float(a)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # fallback: constant model from last point\n            a = float(logR_all[-1])\n            b = 0.0\n\n        worst_slope = max(worst_slope, b)\n\n        for Nt, cap in targets:\n            # only score targets beyond current reach weakly (keeps reach dominant but still guides headroom)\n            gate = 1.0 if Nt <= max(N_max, 1.0) else 0.6\n\n            pred_logR = a + b * math.log(max(Nt, 1.0))\n            # convert from ratio-to-current-budget to ratio-to-target-budget via schedule budgets\n            # (assume scaling learned in ratio space transfers; adjust by budget change between last point and target)\n            bud_last = _sched_budget(N_max, cap=float(msteps[-1])) if False else float(msteps[-1])\n            bud_t = _sched_budget(Nt, cap=float(cap))\n            # If budgets differ, translate: log(med/bud_t) = log(med/bud_last) + log(bud_last/bud_t)\n            pred_logR_to_target = pred_logR + math.log(max(bud_last, 1.0) / max(bud_t, 1.0))\n\n            # margin > 0 means over (safety*budget)\n            log_margin = gate * (pred_logR_to_target - math.log(max(safety, 1e-12)))\n            worst_log_margin = max(worst_log_margin, float(log_margin))\n\n    clearance_pen = float(_softplus(worst_log_margin / 0.25) * 0.25)\n\n    # (D) Penalize accelerating/steepening trend in ratio space (positive slope is bad)\n    slope_pen = float(_softplus((worst_slope - 0.10) / 0.10))\n\n    # Small tie-breaker: fewer steps at largest successful N\n    tie_term = math.log10(max(float(meds[-1]), 1.0))\n\n    return reach_term + 1.10 * clearance_pen + 0.80 * tail_slack_pen + 0.25 * slope_pen + 0.02 * tie_term\n```\n\n- Objective 5: Reach-dominant score using only successful-prefix data: maximize largest successful N plus conservative (worst-of w∈{2,3,5}) predicted earliest scheduled N where median_step/max_steps exceeds 0.7, with added penalty for last-step ratio “budget cliff” jumps.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep the run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_N_cap(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560\n    if \"medium\" in fset:\n        return 1280\n    return 640\n\n\ndef _schedule_Ns(N_start=10, N_cap=640, max_len=128):\n    Ns = []\n    for exp_count in range(max_len):\n        N = int(round(N_start * (2 ** (exp_count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    # ensure sorted unique\n    Ns = sorted(set(Ns))\n    return Ns\n\n\ndef _softplus(x):\n    # scalar stable softplus\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _predicted_failure_N(Ns_succ, ratios_succ, N_max, N_cap, safety=0.70, windows=(2, 3, 5)):\n    \"\"\"Conservative: return min_w earliest scheduled N>=N_max where pred_ratio > safety.\"\"\"\n    sched = _schedule_Ns(N_start=10, N_cap=N_cap)\n\n    # start scan at first scheduled N >= N_max (robust to rounding)\n    start_idx = 0\n    for i, N in enumerate(sched):\n        if N >= int(round(N_max)):\n            start_idx = i\n            break\n\n    logN_all = np.log(np.maximum(Ns_succ, 1.0))\n    logR_all = np.log(np.maximum(ratios_succ, 1e-12))\n\n    fail_candidates = []\n    for w in windows:\n        if len(Ns_succ) >= 2:\n            ww = min(int(w), len(Ns_succ))\n            X = logN_all[-ww:]\n            Y = logR_all[-ww:]\n            if len(X) >= 2:\n                b, a = np.polyfit(X, Y, 1)\n                a = float(a)\n                b = float(b)\n            else:\n                a = float(Y[-1])\n                b = 0.0\n        else:\n            # cannot fit; assume flat at last observed ratio\n            a = float(logR_all[-1])\n            b = 0.0\n\n        failN = None\n        for N in sched[start_idx:]:\n            pred_logR = a + b * math.log(max(float(N), 1.0))\n            if math.exp(pred_logR) > safety:\n                failN = float(N)\n                break\n        if failN is None:\n            failN = float(2 * N_cap)  # \"no predicted failure within cap\" sentinel\n        fail_candidates.append(failN)\n\n    return float(min(fail_candidates))\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    # (1) Reach dominates\n    reach_term = -math.log2(max(N_max, 1.0))\n\n    # (2) Conservative predicted failure point in ratio space\n    N_cap = int(_infer_N_cap(experiment_results))\n    N_fail_pred = _predicted_failure_N(Ns, ratios, N_max=N_max, N_cap=N_cap, safety=0.70, windows=(2, 3, 5))\n    fail_term = -math.log2(max(N_fail_pred, 1.0))\n\n    # (3) Budget-cliff penalty: big positive jump in log(ratio) between last two successes\n    cliff_pen = 0.0\n    if len(ratios) >= 2:\n        dlog = float(math.log(ratios[-1]) - math.log(ratios[-2]))\n        # tolerate small changes; penalize sharp worsening\n        cliff_pen = 0.08 * _softplus((dlog - 0.12) / 0.05)\n\n    # tiny tie-breaker: last ratio itself (prefer more headroom)\n    last_ratio_pen = 0.03 * _softplus((float(ratios[-1]) - 0.70) / 0.05)\n\n    # Combine (reach primary; failure distance secondary)\n    return reach_term + 0.10 * fail_term + cliff_pen + last_ratio_pen\n```\n\n- Objective 6: Reach proxy: maximize robust scheduled N* with worst-window predicted median_step/max_steps ≤0.60 (ratio-space clearance), plus tail-hazard penalties for sudden end-of-prefix scaling accelerations.\n```python\nimport math\nimport numpy as np\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _infer_caps(results):\n    fset = {str(r.get(\"fidelity\", \"\")).lower() for r in (results or [])}\n    if \"high\" in fset:\n        return 2560, 1e6\n    if \"medium\" in fset:\n        return 1280, 1e5\n    # fallback: infer from max_steps if fidelity absent\n    ms = max([float(r.get(\"max_steps\", 0.0)) for r in (results or [])] + [0.0])\n    if ms > 1e5:\n        return 2560, 1e6\n    if ms > 1e4:\n        return 1280, 1e5\n    return 640, 1e4\n\n\ndef _schedule_grid(N_start=10, max_steps_start=50, N_cap=640, cap=1e4, max_len=256):\n    byN = {}\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if N > N_cap:\n            break\n        ms = float(min(max_steps_start * (2 ** count), cap))\n        byN[N] = max(byN.get(N, 0.0), ms)  # handle rounding collisions\n        if N == N_cap:\n            break\n    Ns = np.array(sorted(byN.keys()), dtype=float)\n    budgets = np.array([byN[int(n)] for n in Ns], dtype=float)\n    return Ns, budgets\n\n\ndef _softplus(x):\n    x = float(x)\n    if x > 50.0:\n        return x\n    if x < -50.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _worst_pred_ratio_at(N_query, logN, logR, windows=(2, 3, 5)):\n    # conservative: worst (max) predicted ratio over tail-window fits in log-log ratio space\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        # ratio should be in (0,1]; clip for numerical safety\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n\n    N_cap, step_cap = _infer_caps(experiment_results)\n    sched_Ns, _sched_budgets = _schedule_grid(N_cap=int(N_cap), cap=float(step_cap))\n\n    logN = np.log(np.maximum(Ns, 1.0))\n    logR = np.log(np.maximum(ratios, 1e-12))\n\n    safety = 0.60\n\n    # --- (1) Step-ratio clearance N*: largest scheduled N where worst-window predicted ratio <= 0.60 ---\n    worst_preds = np.array([\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in sched_Ns\n    ], dtype=float)\n    ok = worst_preds <= safety\n    if np.any(ok):\n        N_star = float(np.max(sched_Ns[ok]))\n    else:\n        N_star = float(sched_Ns[0])\n\n    clearance_term = -math.log2(max(N_star, 1.0))\n\n    # --- (2) Guaranteed headroom across the next two scheduled jumps (continuous penalty) ---\n    # Find next two scheduled Ns after current N_max.\n    idx = int(np.searchsorted(sched_Ns, N_max, side=\"left\"))\n    future = []\n    for j in range(idx + 1, min(idx + 3, len(sched_Ns))):\n        future.append(float(sched_Ns[j]))\n    if not future:\n        future = [float(sched_Ns[min(idx, len(sched_Ns) - 1)])]\n\n    future_ratios = [\n        _worst_pred_ratio_at(n, logN, logR, windows=(2, 3, 5)) for n in future\n    ]\n    # penalize log-overshoot above safety (smooth, scale ~0 when comfortably below)\n    tau = 0.12\n    headroom_pen = float(np.mean([\n        tau * _softplus(math.log(max(r / safety, 1e-12)) / tau) for r in future_ratios\n    ]))\n\n    # --- (3) Tail hazard: suppress sudden accelerations near the tail ---\n    t = int(min(5, len(succ)))\n    if t >= 2:\n        logN_t = np.log(np.maximum(Ns[-t:], 1.0))\n        logM_t = np.log(np.maximum(meds[-t:], 1.0))\n        logR_t = np.log(np.maximum(ratios[-t:], 1e-12))\n\n        dlogN = np.diff(logN_t)\n        slopes_M = np.diff(logM_t) / np.maximum(dlogN, 1e-12)  # d log(median) / d log(N)\n        max_slope_M = float(np.max(slopes_M))\n\n        dlogR = np.diff(logR_t)  # local jump in log(ratio)\n        max_dlogR = float(np.max(dlogR))\n    else:\n        max_slope_M = 10.0\n        max_dlogR = 10.0\n\n    hazard_pen = (\n        _softplus((max_slope_M - 1.3) / 0.3) +\n        0.8 * _softplus((max_dlogR - 0.12) / 0.05)\n    )\n\n    # --- (4) Small tie-breaker: last observed ratio itself (prefer more slack than 0.60) ---\n    last_ratio = float(ratios[-1])\n    last_ratio_pen = 0.25 * _softplus((last_ratio - safety) / 0.04)\n\n    return clearance_term + 0.90 * headroom_pen + 0.45 * hazard_pen + 0.20 * last_ratio_pen\n```\n\n- Objective 7: Gated (N_max≥453) tail-only headroom-to-1280 score: last-step ratio + worst-window predicted ratios at 905/1280 (safety≈0.68) plus tail slope/curvature penalties; otherwise smooth large penalty.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x: float) -> float:\n    # stable scalar softplus\n    if x > 60.0:\n        return x\n    if x < -60.0:\n        return math.exp(x)\n    return math.log1p(math.exp(x))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef _schedule_Ns(N_start=10, N_cap=1280, max_len=256):\n    Ns = []\n    for count in range(max_len):\n        N = int(round(N_start * (2 ** (count / 2))))\n        if Ns and N == Ns[-1]:\n            continue\n        Ns.append(N)\n        if N >= N_cap:\n            break\n    return Ns\n\n\ndef _worst_window_pred_ratio(N_query, Ns, ratios, windows=(2, 3, 5)):\n    # Conservative: max predicted ratio among window fits in log-log ratio space.\n    logN = np.log(np.maximum(np.asarray(Ns, dtype=float), 1.0))\n    logR = np.log(np.maximum(np.asarray(ratios, dtype=float), 1e-12))\n\n    worst = 0.0\n    for w in windows:\n        ww = min(int(w), len(logN))\n        if ww >= 2:\n            X = logN[-ww:]\n            Y = logR[-ww:]\n            b, a = np.polyfit(X, Y, 1)\n            pred_logR = float(a + b * math.log(max(float(N_query), 1.0)))\n        else:\n            pred_logR = float(logR[-1])\n        pred = math.exp(pred_logR)\n        pred = min(max(pred, 1e-12), 0.999999)\n        worst = max(worst, pred)\n    return float(worst)\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    ratios = np.clip(meds / np.maximum(msteps, 1.0), 1e-12, 0.999999)\n    N_max = float(Ns[-1])\n    r_last = float(ratios[-1])\n\n    # --- Gate: only meaningfully evaluate headroom once we have real tail (N_max >= 453) ---\n    gate_N = 453.0\n    # Smooth large penalty when below gate; ~0 when above.\n    gate_pen = 35.0 * _softplus(math.log(gate_N / max(N_max, 1.0)) / 0.25)\n\n    # --- Headroom-to-1280 using only tail data (worst-window predicted ratios) ---\n    safety = 0.68\n    tau = 0.12\n\n    # Use only a short tail for fitting (prevents small-N data from dominating)\n    t = int(min(7, len(succ)))\n    Ns_tail = Ns[-t:]\n    ratios_tail = ratios[-t:]\n\n    targets = [905.0, 1280.0]\n    sched = _schedule_Ns(N_start=10, N_cap=1280)\n    succ_set = {int(n) for n in Ns.tolist()}\n\n    headroom_terms = []\n    extrap_pen = 0.0\n\n    for Nt in targets:\n        allow = True\n        if Nt > 2.0 * N_max:\n            # Avoid >2x extrapolation unless all intermediate scheduled points were actually succeeded.\n            inter = [n for n in sched if int(round(N_max)) < n < int(round(Nt))]\n            if any(int(n) not in succ_set for n in inter):\n                allow = False\n\n        if allow:\n            pred = _worst_window_pred_ratio(Nt, Ns_tail, ratios_tail, windows=(2, 3, 5))\n        else:\n            pred = max(r_last, 0.95)\n            extrap_pen += 2.0 + 2.0 * _softplus(math.log(Nt / max(2.0 * N_max, 1.0)) / 0.20)\n\n        # penalize only overshoot above safety\n        headroom_terms.append(tau * _softplus(math.log(max(pred / safety, 1e-12)) / tau))\n\n    headroom_pen = float(np.mean(headroom_terms)) if headroom_terms else 0.0\n\n    # Extra penalty for being too close to budget at the tail\n    near_budget_pen = 1.5 * _softplus((r_last - 0.75) / 0.03)\n\n    # --- Tail-only slope+curvature from last 3 successes ---\n    slope_curv_pen = 0.0\n    if len(succ) < 3:\n        slope_curv_pen += 8.0\n    else:\n        Ns3 = Ns[-3:]\n        R3 = ratios[-3:]\n        # Must include at least one of these tail anchors, else penalize\n        anchors = {226, 320, 453, 640}\n        if not any(int(round(n)) in anchors for n in Ns3.tolist()):\n            slope_curv_pen += 6.0\n\n        logN3 = np.log(np.maximum(Ns3, 1.0))\n        logR3 = np.log(np.maximum(R3, 1e-12))\n\n        b, a = np.polyfit(logN3, logR3, 1)\n        slope = float(b)\n\n        # local curvature (change in secant slopes)\n        s1 = float((logR3[1] - logR3[0]) / max(logN3[1] - logN3[0], 1e-12))\n        s2 = float((logR3[2] - logR3[1]) / max(logN3[2] - logN3[1], 1e-12))\n        curv_pos = max(0.0, s2 - s1)\n\n        # Penalize positive slope/curvature; don't overly reward negative.\n        slope_curv_pen += 0.20 * _softplus((slope - 0.00) / 0.08)\n        slope_curv_pen += 0.35 * _softplus((curv_pos - 0.00) / 0.08)\n\n    # Mild reach tie-breaker among gated designs\n    reach_term = -0.15 * math.log2(max(N_max, 1.0))\n\n    # Core score (lower is better)\n    return (\n        gate_pen\n        + reach_term\n        + 2.0 * r_last\n        + 5.0 * headroom_pen\n        + near_budget_pen\n        + slope_curv_pen\n        + extrap_pen\n    )\n```\n\n**Objective 8 (CURRENT):** Tail-local polynomial scaling and budget-clearance robustness using only the successful prefix: penalize local log-log step exponents >2 and positive acceleration, plus low/unstable log(max_steps/median_step) margins near the tail.\n```python\nimport math\nimport numpy as np\n\n\ndef _softplus(x):\n    x = np.asarray(x, dtype=float)\n    return np.where(x > 60.0, x, np.log1p(np.exp(-np.abs(x))) + np.maximum(x, 0.0))\n\n\ndef _first_failure_index(results):\n    for i, r in enumerate(results):\n        if float(r.get(\"unsolved_fraction\", 1.0)) >= 0.5:\n            return i\n    return None\n\n\ndef _successful_prefix_dedup(results):\n    if not results:\n        return []\n    results = sorted(results, key=lambda r: float(r.get(\"N\", 0.0)))\n    ff = _first_failure_index(results)\n    pref = results if ff is None else results[:ff]\n    succ = [r for r in pref if float(r.get(\"unsolved_fraction\", 1.0)) < 0.5]\n\n    # Dedup by N: keep run with largest max_steps (more reliable median)\n    byN = {}\n    for r in succ:\n        N = int(r.get(\"N\", 0))\n        if N not in byN or float(r.get(\"max_steps\", 0.0)) > float(byN[N].get(\"max_steps\", 0.0)):\n            byN[N] = r\n    return [byN[N] for N in sorted(byN.keys())]\n\n\ndef objective(experiment_results):\n    if not experiment_results:\n        return 1e3\n\n    succ = _successful_prefix_dedup(experiment_results)\n    if not succ:\n        return 200.0\n\n    Ns = np.array([max(float(r.get(\"N\", 1.0)), 1.0) for r in succ], dtype=float)\n    meds = np.array([max(float(r.get(\"median_step\", 1.0)), 1.0) for r in succ], dtype=float)\n    msteps = np.array([max(float(r.get(\"max_steps\", 1.0)), 1.0) for r in succ], dtype=float)\n\n    N_max = float(Ns[-1])\n\n    # --- (1) Tail-local exponent + acceleration (d log(median_step) / d log(N)) ---\n    t = int(min(5, len(succ)))\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\n    logM = np.log(np.maximum(meds[-t:], 1.0))\n\n    if t >= 2:\n        dlogN = np.diff(logN)\n        dlogM = np.diff(logM)\n        slopes = dlogM / np.maximum(dlogN, 1e-12)\n        slope_med = float(np.median(slopes))\n        slope_max = float(np.max(slopes))\n\n        # Penalize slopes above ~2 (since budget doubles while N grows ~sqrt(2))\n        k0 = 2.0\n        tau_k = 0.25\n        slope_pen = (\n            0.7 * float(_softplus((slope_med - k0) / tau_k)) * tau_k\n            + 1.0 * float(_softplus((slope_max - k0) / tau_k)) * tau_k\n        )\n\n        # Positive acceleration (steepening) penalty\n        if len(slopes) >= 2:\n            accel = np.diff(slopes)\n            accel_pos = np.maximum(accel, 0.0)\n            tau_a = 0.20\n            accel_pen = float(np.mean(_softplus(accel_pos / tau_a)) * tau_a)\n        else:\n            accel_pen = 0.0\n    else:\n        slope_pen = 6.0\n        accel_pen = 2.0\n\n    # --- (2) Pure budget-clearance margin (no fitting): log(max_steps/median_step) ---\n    k = int(min(3, len(succ)))\n    margins = np.log(np.maximum(msteps[-k:] / np.maximum(meds[-k:], 1.0), 1e-12))\n    margin_min = float(np.min(margins))\n    margin_med = float(np.median(margins))\n\n    # Penalize low margins; target roughly corresponds to median/max_steps <= ~0.70\n    m0 = math.log(1.0 / 0.70)  # ~0.356\n    tau_m = 0.18\n    margin_pen = (\n        1.1 * float(_softplus((m0 - margin_min) / tau_m)) * tau_m\n        + 0.7 * float(_softplus((m0 - margin_med) / tau_m)) * tau_m\n    )\n\n    # Budget cliff: sharp drop in margin between last two successes\n    cliff_pen = 0.0\n    if len(margins) >= 2:\n        drop = float(margins[-1] - margins[-2])\n        cliff = max(0.0, -drop)\n        cliff_pen = 0.9 * float(_softplus((cliff - 0.12) / 0.06)) * 0.06\n\n    # Mild tie-breakers among similarly-stable tails\n    reach_term = -0.04 * math.log2(max(N_max, 1.0))\n    tie_steps = 0.01 * math.log10(max(float(meds[-1]), 1.0))\n\n    return float(reach_term + tie_steps + 1.0 * slope_pen + 1.2 * accel_pen + 1.3 * margin_pen + 1.0 * cliff_pen)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 189 (Sat-only xl leak hurts scaling): consensus_objective=0.3422\n  Objective values:\n    objective_0: 19.349558\n    objective_1: 270.761924\n    objective_2: -7.562171\n    objective_3: -8.639142\n    objective_4: -3.382094\n    objective_5: -8.494728\n    objective_6: -0.687078\n    objective_7: 85.238571\n    objective_8: 3.221160\n  Experiments:\n[\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 222,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 346,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 822,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2022,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5187,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9337,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 189,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32650,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 188 (Peak-fixed super-sat (mixed)): consensus_objective=0.0509\n  Objective values:\n    objective_0: 5.967735\n    objective_1: 48.954560\n    objective_2: -8.621742\n    objective_3: -10.148616\n    objective_4: -7.476969\n    objective_5: -10.324927\n    objective_6: -5.297725\n    objective_7: 9.389432\n    objective_8: 2.462614\n  Experiments:\n[\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 110,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 183,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 467,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1046,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2212,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4111,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13000,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16512,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44809,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 188,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 96921,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 187 (Pressure-gated xs leak (sat-only)): consensus_objective=0.1075\n  Objective values:\n    objective_0: 19.919252\n    objective_1: 270.669515\n    objective_2: -7.719939\n    objective_3: -8.668844\n    objective_4: -6.747797\n    objective_5: -9.253429\n    objective_6: -2.906422\n    objective_7: 73.126971\n    objective_8: 2.161026\n  Experiments:\n[\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 251,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 648,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1977,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4146,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13032,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 187,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22821,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 186 (Exponent super-sat assist (nu)): consensus_objective=0.0189\n  Objective values:\n    objective_0: 10.923879\n    objective_1: 48.791317\n    objective_2: -8.773489\n    objective_3: -9.644907\n    objective_4: -8.118395\n    objective_5: -10.403987\n    objective_6: -5.549660\n    objective_7: 7.825920\n    objective_8: 1.709392\n  Experiments:\n[\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 376,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 811,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1600,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3133,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9258,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22190,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 102400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60987,\n    \"fidelity\": \"high\"\n  },\n  {\n    \"design_id\": 186,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 86138,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 185 (Broader p_eff: mid-N help, tail hurt): consensus_objective=0.3183\n  Objective values:\n    objective_0: 18.639494\n    objective_1: 270.750120\n    objective_2: -7.708551\n    objective_3: -8.669239\n    objective_4: -3.221383\n    objective_5: -8.441810\n    objective_6: -0.857216\n    objective_7: 85.175051\n    objective_8: 3.030146\n  Experiments:\n[\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 307,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 753,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1738,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3787,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7095,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 185,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25757,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 184 (xl-gated assist damp regressed): consensus_objective=0.7477\n  Objective values:\n    objective_0: 29.499974\n    objective_1: 221.745348\n    objective_2: -6.620290\n    objective_3: -7.193381\n    objective_4: 0.720784\n    objective_5: -6.863852\n    objective_6: 2.554852\n    objective_7: 195.740799\n    objective_8: 3.372770\n  Experiments:\n[\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 323,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 571,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1251,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 184,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4783,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 183 (Relative pressure gate: mixed): consensus_objective=0.7636\n  Objective values:\n    objective_0: 33.447751\n    objective_1: 221.670390\n    objective_2: -6.487083\n    objective_3: -7.154097\n    objective_4: -0.507569\n    objective_5: -7.063773\n    objective_6: 1.621726\n    objective_7: 195.574127\n    objective_8: 3.353980\n  Experiments:\n[\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 168,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 400,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1071,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1985,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 183,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6649,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 182 (Base-G tail damper: mixed): consensus_objective=0.2298\n  Objective values:\n    objective_0: 19.561943\n    objective_1: 270.837114\n    objective_2: -7.522728\n    objective_3: -8.664685\n    objective_4: -6.534504\n    objective_5: -9.253840\n    objective_6: 1.163684\n    objective_7: 74.515548\n    objective_8: 4.287509\n  Experiments:\n[\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 203,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 546,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 643,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1882,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2808,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14375,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 182,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22993,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 180 (Near-sat gated tie-split R): consensus_objective=0.6180\n  Objective values:\n    objective_0: 32.346149\n    objective_1: 221.844614\n    objective_2: -6.329955\n    objective_3: -7.165104\n    objective_4: -2.719619\n    objective_5: -7.477603\n    objective_6: 1.007828\n    objective_7: 186.667911\n    objective_8: 3.490644\n  Experiments:\n[\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 140,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 299,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 637,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2362,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 180,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6136,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 179 (nu-super-sat: mixed, worse N320): consensus_objective=0.3042\n  Objective values:\n    objective_0: 17.169606\n    objective_1: 270.705402\n    objective_2: -7.632465\n    objective_3: -8.660039\n    objective_4: -3.762493\n    objective_5: -8.543715\n    objective_6: -1.580486\n    objective_7: 85.012660\n    objective_8: 3.055641\n  Experiments:\n[\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 167,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 403,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 750,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2039,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4777,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8218,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 179,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27979,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Gated two-jump headroom at the 640→905→1280 schedule: from last 2–3 successes estimate local exponent k and penalize k>2 plus predicted median/max_steps overshoot (>0.65) at 905 & 1280, with extra penalty if any failure (unsolved_fraction≥0.5) exists.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef _softplus(x: float) -> float:\\n    # stable scalar softplus\\n    if x > 60.0:\\n        return x\\n    if x < -60.0:\\n        return math.exp(x)\\n    return math.log1p(math.exp(x))\\n\\n\\ndef _first_failure(results):\\n    for r in results:\\n        if float(r.get(\\\"unsolved_fraction\\\", 1.0)) >= 0.5:\\n            return r\\n    return None\\n\\n\\ndef _successful_prefix_dedup(results):\\n    if not results:\\n        return []\\n    results = sorted(results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    fail = _first_failure(results)\\n    if fail is not None:\\n        # keep only points strictly before the first failure N\\n        Nf = float(fail.get(\\\"N\\\", 0.0))\\n        results = [r for r in results if float(r.get(\\\"N\\\", 0.0)) < Nf]\\n    succ = [r for r in results if float(r.get(\\\"unsolved_fraction\\\", 1.0)) < 0.5]\\n\\n    # Dedup by N: keep run with largest max_steps\\n    byN = {}\\n    for r in succ:\\n        N = int(r.get(\\\"N\\\", 0))\\n        if N not in byN or float(r.get(\\\"max_steps\\\", 0.0)) > float(byN[N].get(\\\"max_steps\\\", 0.0)):\\n            byN[N] = r\\n    return [byN[N] for N in sorted(byN.keys())]\\n\\n\\ndef _schedule_count_map(N_start=10, N_cap=5120, max_len=256):\\n    # map scheduled N -> experiment_count (handles rounding collisions by keeping max count)\\n    m = {}\\n    for c in range(max_len):\\n        N = int(round(N_start * (2 ** (c / 2))))\\n        if N > N_cap:\\n            break\\n        m[N] = max(m.get(N, -10**9), c)\\n        if N == N_cap:\\n            break\\n    return m\\n\\n\\n_COUNT_MAP = _schedule_count_map()\\n\\n\\ndef _budget_for_N(N: int, cap: float) -> float:\\n    # schedule: max_steps = min(50 * 2**count, cap)\\n    c = _COUNT_MAP.get(int(N))\\n    if c is None:\\n        # fallback to nearest scheduled N\\n        keys = np.array(sorted(_COUNT_MAP.keys()), dtype=int)\\n        j = int(np.argmin(np.abs(keys - int(N))))\\n        c = _COUNT_MAP[int(keys[j])]\\n    return float(min(50.0 * (2.0 ** float(c)), float(cap)))\\n\\n\\ndef objective(experiment_results):\\n    if not experiment_results:\\n        return 1e3\\n\\n    results = sorted(experiment_results, key=lambda r: float(r.get(\\\"N\\\", 0.0)))\\n    succ = _successful_prefix_dedup(results)\\n    if not succ:\\n        return 400.0\\n\\n    # Gate activates meaningfully once we have tail around 640+\\n    gateN = 640.0\\n\\n    Ns = np.array([max(float(r.get(\\\"N\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    meds = np.array([max(float(r.get(\\\"median_step\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n    msteps = np.array([max(float(r.get(\\\"max_steps\\\", 1.0)), 1.0) for r in succ], dtype=float)\\n\\n    N_max = float(Ns[-1])\\n    r_last = float(min(max(meds[-1] / max(msteps[-1], 1.0), 1e-12), 0.999999))\\n\\n    # smooth penalty when below the gate (prevents early-failing / short-reaching designs ranking high)\\n    gate_pen = 30.0 * _softplus(math.log(gateN / max(N_max, 1.0)) / 0.25)\\n\\n    # explicit failure penalty if any failure point exists anywhere\\n    fail = _first_failure(results)\\n    fail_pen = 0.0\\n    if fail is not None:\\n        Nf = max(float(fail.get(\\\"N\\\", 1.0)), 1.0)\\n        # larger penalty if failure happens before 640\\n        fail_pen = 6.0 + 6.0 * _softplus(math.log(gateN / Nf) / 0.35)\\n\\n    # If not at/above 640, return mostly gate/failure shaping + mild reach tie-break\\n    reach_tie = -0.03 * math.log2(max(N_max, 1.0))\\n    if N_max < gateN:\\n        return float(gate_pen + fail_pen + reach_tie + 2.0 * r_last)\\n\\n    # --- Tail-local exponent k from last 2-3 successful points (schedule-local) ---\\n    t = int(min(3, len(succ)))\\n    logN = np.log(np.maximum(Ns[-t:], 1.0))\\n    logM = np.log(np.maximum(meds[-t:], 1.0))\\n    if t >= 2:\\n        slopes = np.diff(logM) / np.maximum(np.diff(logN), 1e-12)\\n        k_local = float(np.median(slopes))\\n    else:\\n        k_local = 10.0\\n\\n    # penalize super-quadratic implied scaling (k>2)\\n    k0 = 2.0\\n    tau_k = 0.20\\n    k_pen = tau_k * _softplus((k_local - k0) / tau_k)\\n\\n    # --- Two-jump headroom: predicted median/max_steps at 905 and 1280 ---\\n    # High-fidelity cap implied by reaching 640 in this schedule\\n    cap = 1e6\\n    targets = [905, 1280]\\n    safety = 0.65\\n    tau_r = 0.10\\n\\n    ratio_terms = []\\n    for Nt in targets:\\n        # Use actual if present, else predict from last point with k_local\\n        idx = None\\n        for i, n in enumerate(Ns.tolist()):\\n            if int(round(n)) == int(Nt):\\n                idx = i\\n                break\\n        if idx is not None:\\n            med_pred = float(meds[idx])\\n        else:\\n            med_pred = float(meds[-1] * (float(Nt) / max(N_max, 1.0)) ** k_local)\\n\\n        bud = _budget_for_N(int(Nt), cap=cap)\\n        r_pred = float(min(max(med_pred / max(bud, 1.0), 1e-12), 0.999999))\\n\\n        # penalize overshoot above safety in a smooth, multiplicative way\\n        ratio_terms.append(tau_r * _softplus(math.log(max(r_pred / safety, 1e-12)) / tau_r))\\n\\n    twojump_pen = float(np.mean(ratio_terms)) if ratio_terms else 0.0\\n\\n    # include last-point ratio directly (as requested), but do NOT penalize unsolved_fraction~0.49\\n    last_ratio_term = 2.0 * r_last\\n\\n    return float(\\n        gate_pen\\n        + fail_pen\\n        + reach_tie\\n        + last_ratio_term\\n        + 7.0 * twojump_pen\\n        + 3.0 * k_pen\\n    )\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-08T18:21:04.721555Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_100_low.json <==
{
  "design_id": 100,
  "current_fidelity": "low",
  "consensus_objective": 0.8900509426364053,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.890, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:54:18.619073Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_102_low.json <==
{
  "design_id": 102,
  "current_fidelity": "low",
  "consensus_objective": 0.5378050386718838,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.538, threshold=0.5 for medium",
  "timestamp": "2026-02-18T20:33:16.527078Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_103_low.json <==
{
  "design_id": 103,
  "current_fidelity": "low",
  "consensus_objective": 0.47712773282452875,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.477, threshold=0.5 for medium",
  "timestamp": "2026-02-18T20:35:52.618697Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_103_medium.json <==
{
  "design_id": 103,
  "current_fidelity": "medium",
  "consensus_objective": 0.09984443261813736,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.100, threshold=0.1 for high",
  "timestamp": "2026-02-18T20:42:56.036791Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_104_low.json <==
{
  "design_id": 104,
  "current_fidelity": "low",
  "consensus_objective": 0.5068075140807021,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.507, threshold=0.5 for medium",
  "timestamp": "2026-02-18T21:37:18.040440Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_105_low.json <==
{
  "design_id": 105,
  "current_fidelity": "low",
  "consensus_objective": 0.7289907349962236,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.729, threshold=0.5 for medium",
  "timestamp": "2026-02-18T21:41:10.316442Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_106_low.json <==
{
  "design_id": 106,
  "current_fidelity": "low",
  "consensus_objective": 0.5169302819457502,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.517, threshold=0.5 for medium",
  "timestamp": "2026-02-18T21:46:40.203370Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_107_low.json <==
{
  "design_id": 107,
  "current_fidelity": "low",
  "consensus_objective": 0.7119469286903404,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.712, threshold=0.5 for medium",
  "timestamp": "2026-02-18T21:51:05.695850Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_108_low.json <==
{
  "design_id": 108,
  "current_fidelity": "low",
  "consensus_objective": 0.4957319962199094,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.496, threshold=0.5 for medium",
  "timestamp": "2026-02-18T21:54:42.006595Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_108_medium.json <==
{
  "design_id": 108,
  "current_fidelity": "medium",
  "consensus_objective": 0.18674668396151833,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.187, threshold=0.1 for high",
  "timestamp": "2026-02-18T22:03:30.275211Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_109_low.json <==
{
  "design_id": 109,
  "current_fidelity": "low",
  "consensus_objective": 0.47161628133277117,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.472, threshold=0.5 for medium",
  "timestamp": "2026-02-18T22:05:36.219430Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_109_medium.json <==
{
  "design_id": 109,
  "current_fidelity": "medium",
  "consensus_objective": 0.09437990457180238,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.094, threshold=0.1 for high",
  "timestamp": "2026-02-18T22:11:48.521486Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_10_low.json <==
{
  "design_id": 10,
  "current_fidelity": "low",
  "consensus_objective": 0.3,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.300, threshold=0.5 for medium",
  "timestamp": "2026-02-11T00:30:47.666149Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_10_medium.json <==
{
  "design_id": 10,
  "current_fidelity": "medium",
  "consensus_objective": 0.3,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.300, threshold=0.1 for high",
  "timestamp": "2026-02-11T00:50:30.250901Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_110_low.json <==
{
  "design_id": 110,
  "current_fidelity": "low",
  "consensus_objective": 0.5216736305006474,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.522, threshold=0.5 for medium",
  "timestamp": "2026-02-18T22:54:38.329768Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_111_low.json <==
{
  "design_id": 111,
  "current_fidelity": "low",
  "consensus_objective": 0.5186296284952643,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.519, threshold=0.5 for medium",
  "timestamp": "2026-02-18T22:57:20.668902Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_112_low.json <==
{
  "design_id": 112,
  "current_fidelity": "low",
  "consensus_objective": 0.5339236730662505,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.534, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:01:01.294789Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_113_low.json <==
{
  "design_id": 113,
  "current_fidelity": "low",
  "consensus_objective": 0.7808814027068408,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.781, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:03:59.510738Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_114_low.json <==
{
  "design_id": 114,
  "current_fidelity": "low",
  "consensus_objective": 0.4721196718345349,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.472, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:07:09.096148Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_114_medium.json <==
{
  "design_id": 114,
  "current_fidelity": "medium",
  "consensus_objective": 0.19237333034031742,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.192, threshold=0.1 for high",
  "timestamp": "2026-02-18T23:18:04.178425Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_115_low.json <==
{
  "design_id": 115,
  "current_fidelity": "low",
  "consensus_objective": 0.49932632184303566,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.499, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:21:08.544507Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_115_medium.json <==
{
  "design_id": 115,
  "current_fidelity": "medium",
  "consensus_objective": 0.2606024003383333,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.261, threshold=0.1 for high",
  "timestamp": "2026-02-18T23:32:52.397380Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_116_low.json <==
{
  "design_id": 116,
  "current_fidelity": "low",
  "consensus_objective": 0.4932648658235797,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.493, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:36:22.058197Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_116_medium.json <==
{
  "design_id": 116,
  "current_fidelity": "medium",
  "consensus_objective": 0.10774183110064159,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.108, threshold=0.1 for high",
  "timestamp": "2026-02-18T23:42:18.970259Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_117_low.json <==
{
  "design_id": 117,
  "current_fidelity": "low",
  "consensus_objective": 0.4984413398951323,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.498, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:45:58.257723Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_117_medium.json <==
{
  "design_id": 117,
  "current_fidelity": "medium",
  "consensus_objective": 0.16808143327556943,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.168, threshold=0.1 for high",
  "timestamp": "2026-02-18T23:54:23.813997Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_118_low.json <==
{
  "design_id": 118,
  "current_fidelity": "low",
  "consensus_objective": 0.48762902783634754,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.488, threshold=0.5 for medium",
  "timestamp": "2026-02-18T23:57:41.603602Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_118_medium.json <==
{
  "design_id": 118,
  "current_fidelity": "medium",
  "consensus_objective": 0.20133474816752767,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.201, threshold=0.1 for high",
  "timestamp": "2026-02-19T00:08:12.422040Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_119_low.json <==
{
  "design_id": 119,
  "current_fidelity": "low",
  "consensus_objective": 0.44581715876246125,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.446, threshold=0.5 for medium",
  "timestamp": "2026-02-19T00:12:45.913905Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_119_medium.json <==
{
  "design_id": 119,
  "current_fidelity": "medium",
  "consensus_objective": 0.14731672910444238,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.147, threshold=0.1 for high",
  "timestamp": "2026-02-19T00:21:06.809777Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_11_low.json <==
{
  "design_id": 11,
  "current_fidelity": "low",
  "consensus_objective": 0.6363636363636364,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.636, threshold=0.5 for medium",
  "timestamp": "2026-02-11T00:54:59.015836Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_121_low.json <==
{
  "design_id": 121,
  "current_fidelity": "low",
  "consensus_objective": 0.49969890236670034,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-19T05:13:16.338978Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_121_medium.json <==
{
  "design_id": 121,
  "current_fidelity": "medium",
  "consensus_objective": 0.1070279205166852,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.107, threshold=0.1 for high",
  "timestamp": "2026-02-19T05:18:51.217417Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_122_low.json <==
{
  "design_id": 122,
  "current_fidelity": "low",
  "consensus_objective": 0.5100136352091789,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.510, threshold=0.5 for medium",
  "timestamp": "2026-02-19T05:21:28.514237Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_123_low.json <==
{
  "design_id": 123,
  "current_fidelity": "low",
  "consensus_objective": 0.7420298149671534,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.742, threshold=0.5 for medium",
  "timestamp": "2026-02-19T05:26:15.553322Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_124_low.json <==
{
  "design_id": 124,
  "current_fidelity": "low",
  "consensus_objective": 0.47748909874465545,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.477, threshold=0.5 for medium",
  "timestamp": "2026-02-19T05:29:11.334438Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_124_medium.json <==
{
  "design_id": 124,
  "current_fidelity": "medium",
  "consensus_objective": 0.09520778625987777,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.095, threshold=0.1 for high",
  "timestamp": "2026-02-19T05:34:40.018344Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_125_low.json <==
{
  "design_id": 125,
  "current_fidelity": "low",
  "consensus_objective": 0.5406503949672757,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.541, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:18:15.536186Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_126_low.json <==
{
  "design_id": 126,
  "current_fidelity": "low",
  "consensus_objective": 0.5116457842558335,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.512, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:21:21.513291Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_127_low.json <==
{
  "design_id": 127,
  "current_fidelity": "low",
  "consensus_objective": 0.5117756227477961,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.512, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:26:36.784837Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_128_low.json <==
{
  "design_id": 128,
  "current_fidelity": "low",
  "consensus_objective": 0.5414132519200845,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.541, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:29:35.572229Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_129_low.json <==
{
  "design_id": 129,
  "current_fidelity": "low",
  "consensus_objective": 0.4805225194917587,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.481, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:32:34.553491Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_129_medium.json <==
{
  "design_id": 129,
  "current_fidelity": "medium",
  "consensus_objective": 0.15108017799064752,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.151, threshold=0.1 for high",
  "timestamp": "2026-02-19T06:40:23.975102Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_12_low.json <==
{
  "design_id": 12,
  "current_fidelity": "low",
  "consensus_objective": 0.3333333333333333,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.333, threshold=0.5 for medium",
  "timestamp": "2026-02-11T00:59:56.144520Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_12_medium.json <==
{
  "design_id": 12,
  "current_fidelity": "medium",
  "consensus_objective": 0.4166666666666667,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.417, threshold=0.1 for high",
  "timestamp": "2026-02-11T01:05:25.248528Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_130_low.json <==
{
  "design_id": 130,
  "current_fidelity": "low",
  "consensus_objective": 0.5157771956228723,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.516, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:43:08.780490Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_131_low.json <==
{
  "design_id": 131,
  "current_fidelity": "low",
  "consensus_objective": 0.4881051780404148,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.488, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:47:10.141862Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_131_medium.json <==
{
  "design_id": 131,
  "current_fidelity": "medium",
  "consensus_objective": 0.11931847307501497,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.119, threshold=0.1 for high",
  "timestamp": "2026-02-19T06:53:06.918355Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_132_low.json <==
{
  "design_id": 132,
  "current_fidelity": "low",
  "consensus_objective": 0.510791368280462,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.511, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:56:06.245920Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_133_low.json <==
{
  "design_id": 133,
  "current_fidelity": "low",
  "consensus_objective": 0.5841252904023433,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.584, threshold=0.5 for medium",
  "timestamp": "2026-02-19T06:59:52.626473Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_134_low.json <==
{
  "design_id": 134,
  "current_fidelity": "low",
  "consensus_objective": 0.5870674674754176,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.587, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:03:34.750182Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_135_low.json <==
{
  "design_id": 135,
  "current_fidelity": "low",
  "consensus_objective": 0.6316114224269693,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.632, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:06:46.653750Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_136_low.json <==
{
  "design_id": 136,
  "current_fidelity": "low",
  "consensus_objective": 0.5277277320144358,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.528, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:09:16.618026Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_137_low.json <==
{
  "design_id": 137,
  "current_fidelity": "low",
  "consensus_objective": 0.5236428831404583,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.524, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:12:54.769686Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_138_low.json <==
{
  "design_id": 138,
  "current_fidelity": "low",
  "consensus_objective": 0.5387060092113614,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.539, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:15:45.702729Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_139_low.json <==
{
  "design_id": 139,
  "current_fidelity": "low",
  "consensus_objective": 0.5393703796638115,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.539, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:19:42.899660Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_13_low.json <==
{
  "design_id": 13,
  "current_fidelity": "low",
  "consensus_objective": 0.5384615384615384,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.538, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:08:55.737637Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_140_low.json <==
{
  "design_id": 140,
  "current_fidelity": "low",
  "consensus_objective": 0.5737326307876957,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.574, threshold=0.5 for medium",
  "timestamp": "2026-02-19T07:22:59.729193Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_142_low.json <==
{
  "design_id": 142,
  "current_fidelity": "low",
  "consensus_objective": 0.47307352003231495,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.473, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:19:11.471752Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_142_medium.json <==
{
  "design_id": 142,
  "current_fidelity": "medium",
  "consensus_objective": 0.3217834376545174,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.322, threshold=0.1 for high",
  "timestamp": "2026-02-19T09:34:14.168846Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_143_low.json <==
{
  "design_id": 143,
  "current_fidelity": "low",
  "consensus_objective": 0.46210311829852146,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.462, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:36:48.773009Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_143_medium.json <==
{
  "design_id": 143,
  "current_fidelity": "medium",
  "consensus_objective": 0.10552341802558465,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.106, threshold=0.1 for high",
  "timestamp": "2026-02-19T09:42:46.364587Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_144_low.json <==
{
  "design_id": 144,
  "current_fidelity": "low",
  "consensus_objective": 0.4789533311343945,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.479, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:46:09.680691Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_144_medium.json <==
{
  "design_id": 144,
  "current_fidelity": "medium",
  "consensus_objective": 0.20023196725879772,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.200, threshold=0.1 for high",
  "timestamp": "2026-02-19T09:55:06.369824Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_145_low.json <==
{
  "design_id": 145,
  "current_fidelity": "low",
  "consensus_objective": 0.600646766297588,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.601, threshold=0.5 for medium",
  "timestamp": "2026-02-19T09:58:26.868569Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_146_low.json <==
{
  "design_id": 146,
  "current_fidelity": "low",
  "consensus_objective": 0.4741068301116719,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:01:49.198372Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_146_medium.json <==
{
  "design_id": 146,
  "current_fidelity": "medium",
  "consensus_objective": 0.13057412622287523,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.131, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:08:07.737891Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_147_low.json <==
{
  "design_id": 147,
  "current_fidelity": "low",
  "consensus_objective": 0.4918302852747245,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.492, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:11:43.959932Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_147_medium.json <==
{
  "design_id": 147,
  "current_fidelity": "medium",
  "consensus_objective": 0.3142058582307761,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.314, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:27:30.835079Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_148_low.json <==
{
  "design_id": 148,
  "current_fidelity": "low",
  "consensus_objective": 0.48571524858959236,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.486, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:33:36.543420Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_148_medium.json <==
{
  "design_id": 148,
  "current_fidelity": "medium",
  "consensus_objective": 0.17041720473103003,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.170, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:41:11.172661Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_149_low.json <==
{
  "design_id": 149,
  "current_fidelity": "low",
  "consensus_objective": 0.5408482811878961,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.541, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:43:48.417635Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_14_low.json <==
{
  "design_id": 14,
  "current_fidelity": "low",
  "consensus_objective": 0.21428571428571427,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.214, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:12:35.469109Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_14_medium.json <==
{
  "design_id": 14,
  "current_fidelity": "medium",
  "consensus_objective": 0.21428571428571427,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.214, threshold=0.1 for high",
  "timestamp": "2026-02-11T01:30:44.537277Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_150_low.json <==
{
  "design_id": 150,
  "current_fidelity": "low",
  "consensus_objective": 0.47576643664394125,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.476, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:47:19.017915Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_150_medium.json <==
{
  "design_id": 150,
  "current_fidelity": "medium",
  "consensus_objective": 0.17842584066582717,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.178, threshold=0.1 for high",
  "timestamp": "2026-02-19T10:55:08.249007Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_151_low.json <==
{
  "design_id": 151,
  "current_fidelity": "low",
  "consensus_objective": 0.5695537933913486,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.570, threshold=0.5 for medium",
  "timestamp": "2026-02-19T10:58:39.755672Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_152_low.json <==
{
  "design_id": 152,
  "current_fidelity": "low",
  "consensus_objective": 0.4939988820459946,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.494, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:01:58.479811Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_152_medium.json <==
{
  "design_id": 152,
  "current_fidelity": "medium",
  "consensus_objective": 0.14276483046013794,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.143, threshold=0.1 for high",
  "timestamp": "2026-02-19T11:08:47.558130Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_153_low.json <==
{
  "design_id": 153,
  "current_fidelity": "low",
  "consensus_objective": 0.4984740537026638,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.498, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:12:04.778436Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_153_medium.json <==
{
  "design_id": 153,
  "current_fidelity": "medium",
  "consensus_objective": 0.334978238568199,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.335, threshold=0.1 for high",
  "timestamp": "2026-02-19T11:27:19.743170Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_154_low.json <==
{
  "design_id": 154,
  "current_fidelity": "low",
  "consensus_objective": 0.508890631329689,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.509, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:30:10.850236Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_155_low.json <==
{
  "design_id": 155,
  "current_fidelity": "low",
  "consensus_objective": 0.6149373821438128,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.615, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:33:19.018351Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_156_low.json <==
{
  "design_id": 156,
  "current_fidelity": "low",
  "consensus_objective": 0.4763255336115749,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.476, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:37:11.874058Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_156_medium.json <==
{
  "design_id": 156,
  "current_fidelity": "medium",
  "consensus_objective": 0.15886005528296684,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.159, threshold=0.1 for high",
  "timestamp": "2026-02-19T11:44:48.493195Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_157_low.json <==
{
  "design_id": 157,
  "current_fidelity": "low",
  "consensus_objective": 0.9628293478409067,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.963, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:48:19.091040Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_158_low.json <==
{
  "design_id": 158,
  "current_fidelity": "low",
  "consensus_objective": 0.5902827833866656,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.590, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:51:49.318472Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_159_low.json <==
{
  "design_id": 159,
  "current_fidelity": "low",
  "consensus_objective": 0.5528004579971025,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.553, threshold=0.5 for medium",
  "timestamp": "2026-02-19T11:54:53.984317Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_15_low.json <==
{
  "design_id": 15,
  "current_fidelity": "low",
  "consensus_objective": 0.6,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.600, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:34:42.812643Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_161_low.json <==
{
  "design_id": 161,
  "current_fidelity": "low",
  "consensus_objective": 0.5144320705206321,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.514, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:17:45.315388Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_162_low.json <==
{
  "design_id": 162,
  "current_fidelity": "low",
  "consensus_objective": 0.6077770113282844,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.608, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:20:39.334632Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_163_low.json <==
{
  "design_id": 163,
  "current_fidelity": "low",
  "consensus_objective": 0.46827077965977315,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.468, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:23:36.877943Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_163_medium.json <==
{
  "design_id": 163,
  "current_fidelity": "medium",
  "consensus_objective": 0.12108743972615824,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.121, threshold=0.1 for high",
  "timestamp": "2026-02-19T16:30:23.014424Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_164_low.json <==
{
  "design_id": 164,
  "current_fidelity": "low",
  "consensus_objective": 0.8956046544440196,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.896, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:34:22.668787Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_165_low.json <==
{
  "design_id": 165,
  "current_fidelity": "low",
  "consensus_objective": 0.7881905630332378,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.788, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:38:15.368221Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_166_low.json <==
{
  "design_id": 166,
  "current_fidelity": "low",
  "consensus_objective": 0.4784626929142707,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.478, threshold=0.5 for medium",
  "timestamp": "2026-02-19T16:41:10.212988Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_166_medium.json <==
{
  "design_id": 166,
  "current_fidelity": "medium",
  "consensus_objective": 0.09651121583635193,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.097, threshold=0.1 for high",
  "timestamp": "2026-02-19T16:46:41.636564Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_167_low.json <==
{
  "design_id": 167,
  "current_fidelity": "low",
  "consensus_objective": 0.5460044127208915,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.546, threshold=0.5 for medium",
  "timestamp": "2026-02-19T17:27:26.254043Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_168_low.json <==
{
  "design_id": 168,
  "current_fidelity": "low",
  "consensus_objective": 0.4929426767825065,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.493, threshold=0.5 for medium",
  "timestamp": "2026-02-19T17:30:00.684717Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_168_medium.json <==
{
  "design_id": 168,
  "current_fidelity": "medium",
  "consensus_objective": 0.12548827139800944,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.125, threshold=0.1 for high",
  "timestamp": "2026-02-19T17:36:22.400282Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_169_low.json <==
{
  "design_id": 169,
  "current_fidelity": "low",
  "consensus_objective": 0.5349756527479455,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.535, threshold=0.5 for medium",
  "timestamp": "2026-02-19T17:41:15.353368Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_16_low.json <==
{
  "design_id": 16,
  "current_fidelity": "low",
  "consensus_objective": 0.375,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.375, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:38:21.809213Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_16_medium.json <==
{
  "design_id": 16,
  "current_fidelity": "medium",
  "consensus_objective": 0.5,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.1 for high",
  "timestamp": "2026-02-11T01:46:21.225582Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_170_low.json <==
{
  "design_id": 170,
  "current_fidelity": "low",
  "consensus_objective": 0.5169063905402592,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.517, threshold=0.5 for medium",
  "timestamp": "2026-02-19T17:44:25.371589Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_171_low.json <==
{
  "design_id": 171,
  "current_fidelity": "low",
  "consensus_objective": 0.47375446625237705,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-19T17:48:45.385992Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_171_medium.json <==
{
  "design_id": 171,
  "current_fidelity": "medium",
  "consensus_objective": 0.10503006541776691,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.105, threshold=0.1 for high",
  "timestamp": "2026-02-19T17:54:33.117812Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_172_low.json <==
{
  "design_id": 172,
  "current_fidelity": "low",
  "consensus_objective": 0.5221551375328133,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.522, threshold=0.5 for medium",
  "timestamp": "2026-02-19T17:57:39.721141Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_173_low.json <==
{
  "design_id": 173,
  "current_fidelity": "low",
  "consensus_objective": 0.4834328676248689,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.483, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:00:44.634656Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_173_medium.json <==
{
  "design_id": 173,
  "current_fidelity": "medium",
  "consensus_objective": 0.24158814747284713,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.242, threshold=0.1 for high",
  "timestamp": "2026-02-19T18:09:48.592043Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_174_low.json <==
{
  "design_id": 174,
  "current_fidelity": "low",
  "consensus_objective": 0.606479983151658,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.606, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:12:41.169513Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_175_low.json <==
{
  "design_id": 175,
  "current_fidelity": "low",
  "consensus_objective": 0.4719727266838003,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.472, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:16:13.420198Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_175_medium.json <==
{
  "design_id": 175,
  "current_fidelity": "medium",
  "consensus_objective": 0.23743167112060043,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.237, threshold=0.1 for high",
  "timestamp": "2026-02-19T18:25:10.742869Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_176_low.json <==
{
  "design_id": 176,
  "current_fidelity": "low",
  "consensus_objective": 0.47608645190624405,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.476, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:27:40.387789Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_176_medium.json <==
{
  "design_id": 176,
  "current_fidelity": "medium",
  "consensus_objective": 0.16459684239762354,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.165, threshold=0.1 for high",
  "timestamp": "2026-02-19T18:35:01.736028Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_177_low.json <==
{
  "design_id": 177,
  "current_fidelity": "low",
  "consensus_objective": 0.4869728114763572,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.487, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:38:01.481704Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_177_medium.json <==
{
  "design_id": 177,
  "current_fidelity": "medium",
  "consensus_objective": 0.20299595343742913,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.203, threshold=0.1 for high",
  "timestamp": "2026-02-19T18:46:23.586613Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_178_low.json <==
{
  "design_id": 178,
  "current_fidelity": "low",
  "consensus_objective": 0.6664705862635191,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.666, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:49:27.316584Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_179_low.json <==
{
  "design_id": 179,
  "current_fidelity": "low",
  "consensus_objective": 0.5804182819701639,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.580, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:53:04.311443Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_17_low.json <==
{
  "design_id": 17,
  "current_fidelity": "low",
  "consensus_objective": 0.6470588235294118,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.647, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:50:12.532791Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_180_low.json <==
{
  "design_id": 180,
  "current_fidelity": "low",
  "consensus_objective": 0.6224410431627124,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.622, threshold=0.5 for medium",
  "timestamp": "2026-02-19T18:56:25.924629Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_18_low.json <==
{
  "design_id": 18,
  "current_fidelity": "low",
  "consensus_objective": 0.8888888888888888,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.889, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:52:58.969410Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_19_low.json <==
{
  "design_id": 19,
  "current_fidelity": "low",
  "consensus_objective": 0.47368421052631576,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.474, threshold=0.5 for medium",
  "timestamp": "2026-02-11T01:56:48.103719Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_19_medium.json <==
{
  "design_id": 19,
  "current_fidelity": "medium",
  "consensus_objective": 0.2631578947368421,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.263, threshold=0.1 for high",
  "timestamp": "2026-02-11T02:02:22.847283Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_1_low.json <==
{
  "design_id": 1,
  "current_fidelity": "low",
  "consensus_objective": 0.0,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:04:56.843086Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_1_medium.json <==
{
  "design_id": 1,
  "current_fidelity": "medium",
  "consensus_objective": 0.0,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.000, threshold=0.1 for high",
  "timestamp": "2026-02-10T23:11:20.945381Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_20_low.json <==
{
  "design_id": 20,
  "current_fidelity": "low",
  "consensus_objective": 0.8,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.800, threshold=0.5 for medium",
  "timestamp": "2026-02-11T02:05:42.082657Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_22_low.json <==
{
  "design_id": 22,
  "current_fidelity": "low",
  "consensus_objective": 0.18181818181818182,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.182, threshold=0.5 for medium",
  "timestamp": "2026-02-12T02:56:35.973943Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_22_medium.json <==
{
  "design_id": 22,
  "current_fidelity": "medium",
  "consensus_objective": 0.3324962330487192,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.332, threshold=0.1 for high",
  "timestamp": "2026-02-12T03:15:09.469475Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_23_low.json <==
{
  "design_id": 23,
  "current_fidelity": "low",
  "consensus_objective": 0.5995423340961098,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.600, threshold=0.5 for medium",
  "timestamp": "2026-02-12T03:18:16.781043Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_24_low.json <==
{
  "design_id": 24,
  "current_fidelity": "low",
  "consensus_objective": 0.18531307550644566,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.185, threshold=0.5 for medium",
  "timestamp": "2026-02-12T03:23:10.439199Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_24_medium.json <==
{
  "design_id": 24,
  "current_fidelity": "medium",
  "consensus_objective": 0.023020257826887658,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.023, threshold=0.1 for high",
  "timestamp": "2026-02-12T03:47:09.240680Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_25_low.json <==
{
  "design_id": 25,
  "current_fidelity": "low",
  "consensus_objective": 0.7073684210526316,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.707, threshold=0.5 for medium",
  "timestamp": "2026-02-12T04:33:10.628096Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_26_low.json <==
{
  "design_id": 26,
  "current_fidelity": "low",
  "consensus_objective": 0.7439439014024649,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.744, threshold=0.5 for medium",
  "timestamp": "2026-02-12T04:37:11.414390Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_27_low.json <==
{
  "design_id": 27,
  "current_fidelity": "low",
  "consensus_objective": 0.7563352826510721,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.756, threshold=0.5 for medium",
  "timestamp": "2026-02-12T04:39:42.485639Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_28_low.json <==
{
  "design_id": 28,
  "current_fidelity": "low",
  "consensus_objective": 0.42008681925809,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.420, threshold=0.5 for medium",
  "timestamp": "2026-02-12T04:44:25.542298Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_28_medium.json <==
{
  "design_id": 28,
  "current_fidelity": "medium",
  "consensus_objective": 0.047947908445146015,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.048, threshold=0.1 for high",
  "timestamp": "2026-02-12T04:51:31.059180Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_29_low.json <==
{
  "design_id": 29,
  "current_fidelity": "low",
  "consensus_objective": 0.7658802177858439,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.766, threshold=0.5 for medium",
  "timestamp": "2026-02-12T05:37:57.272557Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_2_low.json <==
{
  "design_id": 2,
  "current_fidelity": "low",
  "consensus_objective": 1.0,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=1.000, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:25:08.499688Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_30_low.json <==
{
  "design_id": 30,
  "current_fidelity": "low",
  "consensus_objective": 0.2263351749539595,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.226, threshold=0.5 for medium",
  "timestamp": "2026-02-12T05:42:35.525484Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_30_medium.json <==
{
  "design_id": 30,
  "current_fidelity": "medium",
  "consensus_objective": 0.01841620626151013,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.018, threshold=0.1 for high",
  "timestamp": "2026-02-12T06:08:02.348830Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_31_low.json <==
{
  "design_id": 31,
  "current_fidelity": "low",
  "consensus_objective": 0.7062818336162988,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.706, threshold=0.5 for medium",
  "timestamp": "2026-02-12T06:54:03.229953Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_32_low.json <==
{
  "design_id": 32,
  "current_fidelity": "low",
  "consensus_objective": 0.23273480662983426,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.233, threshold=0.5 for medium",
  "timestamp": "2026-02-12T06:59:26.144771Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_32_medium.json <==
{
  "design_id": 32,
  "current_fidelity": "medium",
  "consensus_objective": 0.017265193370165743,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.017, threshold=0.1 for high",
  "timestamp": "2026-02-12T07:25:04.977083Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_33_low.json <==
{
  "design_id": 33,
  "current_fidelity": "low",
  "consensus_objective": 0.5422647527910686,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.542, threshold=0.5 for medium",
  "timestamp": "2026-02-12T08:11:49.248224Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_34_low.json <==
{
  "design_id": 34,
  "current_fidelity": "low",
  "consensus_objective": 0.24845628859278518,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.248, threshold=0.5 for medium",
  "timestamp": "2026-02-12T08:15:32.055512Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_34_medium.json <==
{
  "design_id": 34,
  "current_fidelity": "medium",
  "consensus_objective": 0.07897302567435815,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.079, threshold=0.1 for high",
  "timestamp": "2026-02-12T08:23:09.658592Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_35_low.json <==
{
  "design_id": 35,
  "current_fidelity": "low",
  "consensus_objective": 0.7654135338345864,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.765, threshold=0.5 for medium",
  "timestamp": "2026-02-12T09:10:05.597550Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_36_low.json <==
{
  "design_id": 36,
  "current_fidelity": "low",
  "consensus_objective": 0.5124309392265193,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.512, threshold=0.5 for medium",
  "timestamp": "2026-02-12T09:13:16.857698Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_37_low.json <==
{
  "design_id": 37,
  "current_fidelity": "low",
  "consensus_objective": 0.7197724039829303,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.720, threshold=0.5 for medium",
  "timestamp": "2026-02-12T09:17:06.909323Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_38_low.json <==
{
  "design_id": 38,
  "current_fidelity": "low",
  "consensus_objective": 0.23407967432393134,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.234, threshold=0.5 for medium",
  "timestamp": "2026-02-12T09:21:32.066421Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_38_medium.json <==
{
  "design_id": 38,
  "current_fidelity": "medium",
  "consensus_objective": 0.014539110206455362,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.015, threshold=0.1 for high",
  "timestamp": "2026-02-12T09:46:37.313804Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_39_low.json <==
{
  "design_id": 39,
  "current_fidelity": "low",
  "consensus_objective": 0.5721997300944669,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.572, threshold=0.5 for medium",
  "timestamp": "2026-02-12T10:33:58.465734Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_3_low.json <==
{
  "design_id": 3,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:28:42.132523Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_41_low.json <==
{
  "design_id": 41,
  "current_fidelity": "low",
  "consensus_objective": 0.4627408705026278,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.463, threshold=0.5 for medium",
  "timestamp": "2026-02-14T19:44:57.941529Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_41_medium.json <==
{
  "design_id": 41,
  "current_fidelity": "medium",
  "consensus_objective": 0.3465840183263711,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.347, threshold=0.1 for high",
  "timestamp": "2026-02-14T20:04:39.424960Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_42_low.json <==
{
  "design_id": 42,
  "current_fidelity": "low",
  "consensus_objective": 0.5789473684210527,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.579, threshold=0.5 for medium",
  "timestamp": "2026-02-14T20:07:31.601792Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_43_low.json <==
{
  "design_id": 43,
  "current_fidelity": "low",
  "consensus_objective": 0.2468360599497586,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.247, threshold=0.5 for medium",
  "timestamp": "2026-02-14T20:13:10.555699Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_43_medium.json <==
{
  "design_id": 43,
  "current_fidelity": "medium",
  "consensus_objective": 0.42899731848510386,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.429, threshold=0.1 for high",
  "timestamp": "2026-02-14T20:32:09.646191Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_44_low.json <==
{
  "design_id": 44,
  "current_fidelity": "low",
  "consensus_objective": 0.5385605731624808,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.539, threshold=0.5 for medium",
  "timestamp": "2026-02-14T20:35:50.198422Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_45_low.json <==
{
  "design_id": 45,
  "current_fidelity": "low",
  "consensus_objective": 0.5042330127526105,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.504, threshold=0.5 for medium",
  "timestamp": "2026-02-14T20:38:59.613088Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_46_low.json <==
{
  "design_id": 46,
  "current_fidelity": "low",
  "consensus_objective": 0.7664218203926417,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.766, threshold=0.5 for medium",
  "timestamp": "2026-02-14T20:42:37.308584Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_47_low.json <==
{
  "design_id": 47,
  "current_fidelity": "low",
  "consensus_objective": 0.19442291079750318,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.194, threshold=0.5 for medium",
  "timestamp": "2026-02-14T20:46:04.241206Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_47_medium.json <==
{
  "design_id": 47,
  "current_fidelity": "medium",
  "consensus_objective": 0.0029335490953755357,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.003, threshold=0.1 for high",
  "timestamp": "2026-02-14T20:57:27.120603Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_48_low.json <==
{
  "design_id": 48,
  "current_fidelity": "low",
  "consensus_objective": 0.8577792572542856,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.858, threshold=0.5 for medium",
  "timestamp": "2026-02-14T22:40:02.790785Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_49_low.json <==
{
  "design_id": 49,
  "current_fidelity": "low",
  "consensus_objective": 0.20408163265306123,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.204, threshold=0.5 for medium",
  "timestamp": "2026-02-14T22:43:36.667855Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_49_medium.json <==
{
  "design_id": 49,
  "current_fidelity": "medium",
  "consensus_objective": 0.005639783393645896,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.006, threshold=0.1 for high",
  "timestamp": "2026-02-14T22:56:32.880474Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_4_low.json <==
{
  "design_id": 4,
  "current_fidelity": "low",
  "consensus_objective": 0.75,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.750, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:30:36.976181Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_50_low.json <==
{
  "design_id": 50,
  "current_fidelity": "low",
  "consensus_objective": 0.9496952224052718,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.950, threshold=0.5 for medium",
  "timestamp": "2026-02-15T00:37:50.823311Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_51_low.json <==
{
  "design_id": 51,
  "current_fidelity": "low",
  "consensus_objective": 0.21293131302824686,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.213, threshold=0.5 for medium",
  "timestamp": "2026-02-15T00:42:07.705641Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_51_medium.json <==
{
  "design_id": 51,
  "current_fidelity": "medium",
  "consensus_objective": 0.00826488444467119,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.008, threshold=0.1 for high",
  "timestamp": "2026-02-15T00:55:42.067067Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_52_low.json <==
{
  "design_id": 52,
  "current_fidelity": "low",
  "consensus_objective": 0.7333202328373517,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.733, threshold=0.5 for medium",
  "timestamp": "2026-02-15T02:32:50.354231Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_53_low.json <==
{
  "design_id": 53,
  "current_fidelity": "low",
  "consensus_objective": 0.9811320754716982,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.981, threshold=0.5 for medium",
  "timestamp": "2026-02-15T02:35:29.172998Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_54_low.json <==
{
  "design_id": 54,
  "current_fidelity": "low",
  "consensus_objective": 0.9282641015482131,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.928, threshold=0.5 for medium",
  "timestamp": "2026-02-15T02:38:49.919767Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_55_low.json <==
{
  "design_id": 55,
  "current_fidelity": "low",
  "consensus_objective": 0.21818181818181814,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.218, threshold=0.5 for medium",
  "timestamp": "2026-02-15T02:42:20.290866Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_55_medium.json <==
{
  "design_id": 55,
  "current_fidelity": "medium",
  "consensus_objective": 0.026005124772495475,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.026, threshold=0.1 for high",
  "timestamp": "2026-02-15T03:01:48.447267Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_56_low.json <==
{
  "design_id": 56,
  "current_fidelity": "low",
  "consensus_objective": 0.9070359450650892,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.907, threshold=0.5 for medium",
  "timestamp": "2026-02-15T04:42:58.993579Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_57_low.json <==
{
  "design_id": 57,
  "current_fidelity": "low",
  "consensus_objective": 0.23060645411451736,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.231, threshold=0.5 for medium",
  "timestamp": "2026-02-15T04:46:28.537462Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_57_medium.json <==
{
  "design_id": 57,
  "current_fidelity": "medium",
  "consensus_objective": 0.027688974352806355,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.028, threshold=0.1 for high",
  "timestamp": "2026-02-15T04:59:51.292042Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_58_low.json <==
{
  "design_id": 58,
  "current_fidelity": "low",
  "consensus_objective": 0.7379356886545255,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.738, threshold=0.5 for medium",
  "timestamp": "2026-02-15T06:40:49.292563Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_59_low.json <==
{
  "design_id": 59,
  "current_fidelity": "low",
  "consensus_objective": 0.23728813559322032,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.237, threshold=0.5 for medium",
  "timestamp": "2026-02-15T06:44:16.167667Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_59_medium.json <==
{
  "design_id": 59,
  "current_fidelity": "medium",
  "consensus_objective": 0.029250023703422775,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.029, threshold=0.1 for high",
  "timestamp": "2026-02-15T06:58:56.379310Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_5_low.json <==
{
  "design_id": 5,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:36:01.594467Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_5_medium.json <==
{
  "design_id": 5,
  "current_fidelity": "medium",
  "consensus_objective": 0.4,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.400, threshold=0.1 for high",
  "timestamp": "2026-02-10T23:45:37.680790Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_60_low.json <==
{
  "design_id": 60,
  "current_fidelity": "low",
  "consensus_objective": 0.2321457599566513,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.232, threshold=0.5 for medium",
  "timestamp": "2026-02-15T07:58:08.711740Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_60_medium.json <==
{
  "design_id": 60,
  "current_fidelity": "medium",
  "consensus_objective": 0.05565113338751919,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.056, threshold=0.1 for high",
  "timestamp": "2026-02-15T08:11:09.168219Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_62_low.json <==
{
  "design_id": 62,
  "current_fidelity": "low",
  "consensus_objective": 0.26468326191787467,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.265, threshold=0.5 for medium",
  "timestamp": "2026-02-17T10:42:56.442183Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_62_medium.json <==
{
  "design_id": 62,
  "current_fidelity": "medium",
  "consensus_objective": 0.06027495486072116,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.060, threshold=0.1 for high",
  "timestamp": "2026-02-17T10:56:17.067761Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_63_low.json <==
{
  "design_id": 63,
  "current_fidelity": "low",
  "consensus_objective": 0.2814134115894719,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.281, threshold=0.5 for medium",
  "timestamp": "2026-02-17T12:33:21.521343Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_63_medium.json <==
{
  "design_id": 63,
  "current_fidelity": "medium",
  "consensus_objective": 0.08929730824094614,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.089, threshold=0.1 for high",
  "timestamp": "2026-02-17T12:44:20.164309Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_64_low.json <==
{
  "design_id": 64,
  "current_fidelity": "low",
  "consensus_objective": 0.29764500846904235,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.298, threshold=0.5 for medium",
  "timestamp": "2026-02-17T14:23:39.718879Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_64_medium.json <==
{
  "design_id": 64,
  "current_fidelity": "medium",
  "consensus_objective": 0.08722939877579679,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.087, threshold=0.1 for high",
  "timestamp": "2026-02-17T14:38:44.227302Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_65_low.json <==
{
  "design_id": 65,
  "current_fidelity": "low",
  "consensus_objective": 0.3076923076923077,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.308, threshold=0.5 for medium",
  "timestamp": "2026-02-17T15:33:11.990743Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_65_medium.json <==
{
  "design_id": 65,
  "current_fidelity": "medium",
  "consensus_objective": 0.1337304832669522,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.134, threshold=0.1 for high",
  "timestamp": "2026-02-17T15:52:02.292965Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_66_low.json <==
{
  "design_id": 66,
  "current_fidelity": "low",
  "consensus_objective": 0.3144396749208519,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.314, threshold=0.5 for medium",
  "timestamp": "2026-02-17T15:54:59.816233Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_66_medium.json <==
{
  "design_id": 66,
  "current_fidelity": "medium",
  "consensus_objective": 0.08641851899593139,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.086, threshold=0.1 for high",
  "timestamp": "2026-02-17T16:01:52.540031Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_67_low.json <==
{
  "design_id": 67,
  "current_fidelity": "low",
  "consensus_objective": 0.3283582089552239,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.328, threshold=0.5 for medium",
  "timestamp": "2026-02-17T17:14:09.659462Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_67_medium.json <==
{
  "design_id": 67,
  "current_fidelity": "medium",
  "consensus_objective": 0.14470711781381923,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.145, threshold=0.1 for high",
  "timestamp": "2026-02-17T17:32:52.303493Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_68_low.json <==
{
  "design_id": 68,
  "current_fidelity": "low",
  "consensus_objective": 0.33531696445676923,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.335, threshold=0.5 for medium",
  "timestamp": "2026-02-17T17:35:51.027533Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_68_medium.json <==
{
  "design_id": 68,
  "current_fidelity": "medium",
  "consensus_objective": 0.11153632356801402,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.112, threshold=0.1 for high",
  "timestamp": "2026-02-17T17:48:24.792886Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_69_low.json <==
{
  "design_id": 69,
  "current_fidelity": "low",
  "consensus_objective": 0.34782608695652173,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.348, threshold=0.5 for medium",
  "timestamp": "2026-02-17T17:50:50.629528Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_69_medium.json <==
{
  "design_id": 69,
  "current_fidelity": "medium",
  "consensus_objective": 0.13788401423198965,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.138, threshold=0.1 for high",
  "timestamp": "2026-02-17T18:05:14.590401Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_6_low.json <==
{
  "design_id": 6,
  "current_fidelity": "low",
  "consensus_objective": 0.6666666666666666,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.667, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:49:03.328491Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_70_low.json <==
{
  "design_id": 70,
  "current_fidelity": "low",
  "consensus_objective": 0.3571428571428571,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.357, threshold=0.5 for medium",
  "timestamp": "2026-02-17T18:08:45.592359Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_70_medium.json <==
{
  "design_id": 70,
  "current_fidelity": "medium",
  "consensus_objective": 0.11474377683157282,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.115, threshold=0.1 for high",
  "timestamp": "2026-02-17T18:15:56.605793Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_71_low.json <==
{
  "design_id": 71,
  "current_fidelity": "low",
  "consensus_objective": 0.36619718309859156,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.366, threshold=0.5 for medium",
  "timestamp": "2026-02-17T18:18:59.817283Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_71_medium.json <==
{
  "design_id": 71,
  "current_fidelity": "medium",
  "consensus_objective": 0.17339093330971958,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.173, threshold=0.1 for high",
  "timestamp": "2026-02-17T18:33:01.700662Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_72_low.json <==
{
  "design_id": 72,
  "current_fidelity": "low",
  "consensus_objective": 0.3695676572206773,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.370, threshold=0.5 for medium",
  "timestamp": "2026-02-17T18:35:43.831540Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_72_medium.json <==
{
  "design_id": 72,
  "current_fidelity": "medium",
  "consensus_objective": 0.10233595354277084,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.102, threshold=0.1 for high",
  "timestamp": "2026-02-17T18:44:58.838047Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_73_low.json <==
{
  "design_id": 73,
  "current_fidelity": "low",
  "consensus_objective": 0.3780567447681687,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.378, threshold=0.5 for medium",
  "timestamp": "2026-02-17T18:47:37.342875Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_73_medium.json <==
{
  "design_id": 73,
  "current_fidelity": "medium",
  "consensus_objective": 0.13625404375495456,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.136, threshold=0.1 for high",
  "timestamp": "2026-02-17T18:57:03.092519Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_74_low.json <==
{
  "design_id": 74,
  "current_fidelity": "low",
  "consensus_objective": 0.3892588492706339,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.389, threshold=0.5 for medium",
  "timestamp": "2026-02-17T18:59:51.082425Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_74_medium.json <==
{
  "design_id": 74,
  "current_fidelity": "medium",
  "consensus_objective": 0.15382279047516295,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.154, threshold=0.1 for high",
  "timestamp": "2026-02-17T19:17:32.944999Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_75_low.json <==
{
  "design_id": 75,
  "current_fidelity": "low",
  "consensus_objective": 0.4,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.400, threshold=0.5 for medium",
  "timestamp": "2026-02-17T19:20:52.601474Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_75_medium.json <==
{
  "design_id": 75,
  "current_fidelity": "medium",
  "consensus_objective": 0.1935017959581794,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.194, threshold=0.1 for high",
  "timestamp": "2026-02-17T19:33:50.453793Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_76_low.json <==
{
  "design_id": 76,
  "current_fidelity": "low",
  "consensus_objective": 0.40725626015357774,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.407, threshold=0.5 for medium",
  "timestamp": "2026-02-17T19:37:07.295079Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_76_medium.json <==
{
  "design_id": 76,
  "current_fidelity": "medium",
  "consensus_objective": 0.12622086969299012,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.126, threshold=0.1 for high",
  "timestamp": "2026-02-17T19:43:24.715136Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_77_low.json <==
{
  "design_id": 77,
  "current_fidelity": "low",
  "consensus_objective": 0.40522333465248855,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.405, threshold=0.5 for medium",
  "timestamp": "2026-02-17T19:45:52.098268Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_77_medium.json <==
{
  "design_id": 77,
  "current_fidelity": "medium",
  "consensus_objective": 0.13715479212280676,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.137, threshold=0.1 for high",
  "timestamp": "2026-02-17T19:54:00.436607Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_78_low.json <==
{
  "design_id": 78,
  "current_fidelity": "low",
  "consensus_objective": 0.41565791788983464,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.416, threshold=0.5 for medium",
  "timestamp": "2026-02-17T19:57:01.899072Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_78_medium.json <==
{
  "design_id": 78,
  "current_fidelity": "medium",
  "consensus_objective": 0.1691706797758229,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.169, threshold=0.1 for high",
  "timestamp": "2026-02-17T20:09:41.796887Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_79_low.json <==
{
  "design_id": 79,
  "current_fidelity": "low",
  "consensus_objective": 0.43290032527414507,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.433, threshold=0.5 for medium",
  "timestamp": "2026-02-17T20:12:09.249639Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_79_medium.json <==
{
  "design_id": 79,
  "current_fidelity": "medium",
  "consensus_objective": 0.2293974781187037,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.229, threshold=0.1 for high",
  "timestamp": "2026-02-17T20:24:43.578228Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_7_low.json <==
{
  "design_id": 7,
  "current_fidelity": "low",
  "consensus_objective": 0.42857142857142855,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.429, threshold=0.5 for medium",
  "timestamp": "2026-02-10T23:52:35.844881Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_7_medium.json <==
{
  "design_id": 7,
  "current_fidelity": "medium",
  "consensus_objective": 0.2857142857142857,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.286, threshold=0.1 for high",
  "timestamp": "2026-02-11T00:00:17.629132Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_81_low.json <==
{
  "design_id": 81,
  "current_fidelity": "low",
  "consensus_objective": 0.443847639729089,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-18T12:09:47.901169Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_81_medium.json <==
{
  "design_id": 81,
  "current_fidelity": "medium",
  "consensus_objective": 0.0975718226680547,
  "threshold": 0.1,
  "promote_fidelity": true,
  "reasoning": "consensus=0.098, threshold=0.1 for high",
  "timestamp": "2026-02-18T12:15:40.719554Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_82_low.json <==
{
  "design_id": 82,
  "current_fidelity": "low",
  "consensus_objective": 0.4512195121951219,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.451, threshold=0.5 for medium",
  "timestamp": "2026-02-18T12:53:05.465172Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_82_medium.json <==
{
  "design_id": 82,
  "current_fidelity": "medium",
  "consensus_objective": 0.17829988747847997,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.178, threshold=0.1 for high",
  "timestamp": "2026-02-18T13:05:02.060150Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_83_low.json <==
{
  "design_id": 83,
  "current_fidelity": "low",
  "consensus_objective": 0.45433644624645697,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.454, threshold=0.5 for medium",
  "timestamp": "2026-02-18T13:08:14.433769Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_83_medium.json <==
{
  "design_id": 83,
  "current_fidelity": "medium",
  "consensus_objective": 0.1744390670617777,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.174, threshold=0.1 for high",
  "timestamp": "2026-02-18T13:20:02.601680Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_84_low.json <==
{
  "design_id": 84,
  "current_fidelity": "low",
  "consensus_objective": 0.46666157136494163,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.467, threshold=0.5 for medium",
  "timestamp": "2026-02-18T13:23:09.156551Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_84_medium.json <==
{
  "design_id": 84,
  "current_fidelity": "medium",
  "consensus_objective": 0.2155171009432249,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.216, threshold=0.1 for high",
  "timestamp": "2026-02-18T13:32:35.949405Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_85_low.json <==
{
  "design_id": 85,
  "current_fidelity": "low",
  "consensus_objective": 0.46953856576984576,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.470, threshold=0.5 for medium",
  "timestamp": "2026-02-18T13:38:09.053376Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_85_medium.json <==
{
  "design_id": 85,
  "current_fidelity": "medium",
  "consensus_objective": 0.15771916179100598,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.158, threshold=0.1 for high",
  "timestamp": "2026-02-18T13:47:28.976688Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_86_low.json <==
{
  "design_id": 86,
  "current_fidelity": "low",
  "consensus_objective": 0.46970697628157837,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.470, threshold=0.5 for medium",
  "timestamp": "2026-02-18T13:50:55.125908Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_86_medium.json <==
{
  "design_id": 86,
  "current_fidelity": "medium",
  "consensus_objective": 0.14195342112429393,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.142, threshold=0.1 for high",
  "timestamp": "2026-02-18T14:00:20.734326Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_87_low.json <==
{
  "design_id": 87,
  "current_fidelity": "low",
  "consensus_objective": 0.48224369995262917,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.482, threshold=0.5 for medium",
  "timestamp": "2026-02-18T14:03:43.805592Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_87_medium.json <==
{
  "design_id": 87,
  "current_fidelity": "medium",
  "consensus_objective": 0.11424094082389226,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.114, threshold=0.1 for high",
  "timestamp": "2026-02-18T14:10:53.655931Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_88_low.json <==
{
  "design_id": 88,
  "current_fidelity": "low",
  "consensus_objective": 0.4903554752558407,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.490, threshold=0.5 for medium",
  "timestamp": "2026-02-18T14:14:02.559127Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_88_medium.json <==
{
  "design_id": 88,
  "current_fidelity": "medium",
  "consensus_objective": 0.2908778415593029,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.291, threshold=0.1 for high",
  "timestamp": "2026-02-18T14:26:40.408047Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_89_low.json <==
{
  "design_id": 89,
  "current_fidelity": "low",
  "consensus_objective": 0.4938797638850107,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.494, threshold=0.5 for medium",
  "timestamp": "2026-02-18T14:30:12.252170Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_89_medium.json <==
{
  "design_id": 89,
  "current_fidelity": "medium",
  "consensus_objective": 0.14166294320218187,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.142, threshold=0.1 for high",
  "timestamp": "2026-02-18T14:36:46.555648Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_8_low.json <==
{
  "design_id": 8,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-11T00:02:28.649527Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_90_low.json <==
{
  "design_id": 90,
  "current_fidelity": "low",
  "consensus_objective": 0.49328036035510486,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.493, threshold=0.5 for medium",
  "timestamp": "2026-02-18T14:40:46.547022Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_90_medium.json <==
{
  "design_id": 90,
  "current_fidelity": "medium",
  "consensus_objective": 0.20525958770976874,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.205, threshold=0.1 for high",
  "timestamp": "2026-02-18T14:52:29.686627Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_91_low.json <==
{
  "design_id": 91,
  "current_fidelity": "low",
  "consensus_objective": 0.5052487305714395,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.505, threshold=0.5 for medium",
  "timestamp": "2026-02-18T14:56:16.833385Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_92_low.json <==
{
  "design_id": 92,
  "current_fidelity": "low",
  "consensus_objective": 0.5,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.500, threshold=0.5 for medium",
  "timestamp": "2026-02-18T14:59:03.262047Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_93_low.json <==
{
  "design_id": 93,
  "current_fidelity": "low",
  "consensus_objective": 0.49365987184625404,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.494, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:02:27.421384Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_93_medium.json <==
{
  "design_id": 93,
  "current_fidelity": "medium",
  "consensus_objective": 0.128706458153669,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.129, threshold=0.1 for high",
  "timestamp": "2026-02-18T15:11:20.881579Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_94_low.json <==
{
  "design_id": 94,
  "current_fidelity": "low",
  "consensus_objective": 0.5154064486841646,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.515, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:14:16.432263Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_95_low.json <==
{
  "design_id": 95,
  "current_fidelity": "low",
  "consensus_objective": 0.4971372715922287,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.497, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:18:07.017229Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_95_medium.json <==
{
  "design_id": 95,
  "current_fidelity": "medium",
  "consensus_objective": 0.15294281927275521,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.153, threshold=0.1 for high",
  "timestamp": "2026-02-18T15:27:19.905228Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_96_low.json <==
{
  "design_id": 96,
  "current_fidelity": "low",
  "consensus_objective": 0.46765479599599796,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.468, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:31:02.672921Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_96_medium.json <==
{
  "design_id": 96,
  "current_fidelity": "medium",
  "consensus_objective": 0.17019713263526487,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.170, threshold=0.1 for high",
  "timestamp": "2026-02-18T15:40:03.014022Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_97_low.json <==
{
  "design_id": 97,
  "current_fidelity": "low",
  "consensus_objective": 0.5130727702718214,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.513, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:43:05.888037Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_98_low.json <==
{
  "design_id": 98,
  "current_fidelity": "low",
  "consensus_objective": 0.5154854256235257,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.515, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:46:46.006601Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_99_low.json <==
{
  "design_id": 99,
  "current_fidelity": "low",
  "consensus_objective": 0.5317071438781129,
  "threshold": 0.5,
  "promote_fidelity": false,
  "reasoning": "consensus=0.532, threshold=0.5 for medium",
  "timestamp": "2026-02-18T15:50:31.927018Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_9_low.json <==
{
  "design_id": 9,
  "current_fidelity": "low",
  "consensus_objective": 0.4444444444444444,
  "threshold": 0.5,
  "promote_fidelity": true,
  "reasoning": "consensus=0.444, threshold=0.5 for medium",
  "timestamp": "2026-02-11T00:07:20.745520Z"
}

==> anc/logs/records/llm_log_workspace_37/designer_promotion_9_medium.json <==
{
  "design_id": 9,
  "current_fidelity": "medium",
  "consensus_objective": 0.1111111111111111,
  "threshold": 0.1,
  "promote_fidelity": false,
  "reasoning": "consensus=0.111, threshold=0.1 for high",
  "timestamp": "2026-02-11T00:27:11.149218Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_101.json <==
{
  "design_id": 101,
  "parent_design_id": 89,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.024973227103364557,
  "parent_metric": 0.12946552733231884,
  "improvement": " (-0.1, -80.7%)",
  "best_params": {
    "alpha": 7.1092567082550255,
    "beta": 40.052302195987245,
    "gamma": 0.22850181924286114,
    "delta": 0.10297588422906766,
    "epsilon": 0.000885638101722573,
    "zeta": 0.0014386020578820238,
    "eta": 0.24102687008293439,
    "kappa": 0.007069129206833268,
    "eta_hold": 0.4194832559867811,
    "tau_sat": 0.017357980023483155,
    "p_sat": 0.9657807583957684,
    "kappa_on": 0.027791226433915024,
    "p_on": 1.872113546582542,
    "s_on": 1.004926982531256,
    "lr": 1.7491475808641732
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771446614.json",
  "timestamp": "2026-02-18T20:30:14.869218Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_120.json <==
{
  "design_id": 120,
  "parent_design_id": 119,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.009481633052507762,
  "parent_metric": 0.14734017862683446,
  "improvement": " (-0.1, -93.6%)",
  "best_params": {
    "alpha": 7.04473333405411,
    "beta": 40.02319914695885,
    "gamma": 0.216217867456353,
    "delta": 0.10284703314719479,
    "epsilon": 0.0009311526675213172,
    "zeta": 0.0022453439260674704,
    "eta": 0.20243720318806435,
    "kappa": 0.013660360979794919,
    "eta_hold": 0.37261623761196605,
    "tau_sat": 0.02648873945146719,
    "p_sat": 0.9799140892946043,
    "kappa_on": 0.04048487492174662,
    "s_on": 0.5896111524954069,
    "w_on": 0.5011167158047558,
    "lr": 1.9869729572723174
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771477820.json",
  "timestamp": "2026-02-19T05:10:20.893408Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_141.json <==
{
  "design_id": 141,
  "parent_design_id": 78,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.14194959786462433,
  "parent_metric": 0.28897188860840156,
  "improvement": " (-0.1, -50.9%)",
  "best_params": {
    "alpha": 7.104074276176704,
    "beta": 40.85765681646892,
    "gamma": 0.21614869385726532,
    "delta": 0.09962054670009893,
    "epsilon": 0.0003028277438923524,
    "zeta": 0.0009522700627535356,
    "eta": 0.34905572053902123,
    "kappa": 0.015067921015120528,
    "eta_hold": 0.30006589350280993,
    "tau_sat": 0.009067698980776457,
    "p_sat": 0.9842830607341327,
    "kappa_on": 0.05022909976081675,
    "p_on": 1.0,
    "lr": 1.7458457447875189
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771492595.json",
  "timestamp": "2026-02-19T09:16:36.825442Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_160.json <==
{
  "design_id": 160,
  "parent_design_id": 144,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.002824429011496422,
  "parent_metric": 0.20451319288766825,
  "improvement": " (-0.2, -98.6%)",
  "best_params": {
    "alpha": 6.927239469640286,
    "beta": 39.94268092313631,
    "gamma": 0.21568430760069107,
    "delta": 0.10248223692162059,
    "epsilon": 0.0005884959609425649,
    "zeta": 0.0021988157298037836,
    "eta": 0.08306153830781933,
    "kappa": 0.022270440961599993,
    "eta_hold": 0.39172375070445986,
    "tau_sat": 0.03596616951479997,
    "p_sat": 1.006439179178765,
    "kappa_on": 0.033837192792279716,
    "s_on": 0.615134460580609,
    "w_on": 0.5153687243064333,
    "lr": 2.0020093591777215
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771517706.json",
  "timestamp": "2026-02-19T16:15:07.674070Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_21.json <==
{
  "design_id": 21,
  "parent_design_id": 14,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0,
  "parent_metric": 0.15,
  "improvement": " (-0.1, -100.0%)",
  "best_params": {
    "alpha": 4.902628216330176,
    "beta": 35.97135632573113,
    "gamma": 0.21740654619087363,
    "delta": 0.05000000074505806,
    "epsilon": 0.0010004464195963476,
    "zeta": 0.001104662591564918,
    "eta": 0.2776329339570298,
    "lr": 1.1226282028677665
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1770864650.json",
  "timestamp": "2026-02-12T02:50:50.906897Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_40.json <==
{
  "design_id": 40,
  "parent_design_id": 38,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0,
  "parent_metric": 0.013495276653171389,
  "improvement": " (-0.0, -100.0%)",
  "best_params": {
    "alpha": 5.307646632051222,
    "beta": 37.16488566644089,
    "gamma": 0.21761870876010456,
    "delta": 0.09811872833778353,
    "epsilon": 0.0010004464125052414,
    "zeta": 0.0010773189704724644,
    "eta": 0.2776329219341278,
    "kappa": 0.019786201968549934,
    "tau_sat": 0.009999886594658952,
    "p_sat": 1.0025796707037216,
    "lr": 1.6544256711641443
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771098035.json",
  "timestamp": "2026-02-14T19:40:35.859263Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_61.json <==
{
  "design_id": 61,
  "parent_design_id": 59,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0,
  "parent_metric": 0.005760657699210684,
  "improvement": " (-0.0, -100.0%)",
  "best_params": {
    "alpha": 5.628430483159852,
    "beta": 40.43498719903352,
    "gamma": 0.21765848650443836,
    "delta": 0.09869929008180485,
    "epsilon": 0.0009807063473973208,
    "zeta": 0.0010498238170223528,
    "eta": 0.3794440949062971,
    "kappa": 0.019776372159554443,
    "eta_hold": 0.2999995351252482,
    "tau_sat": 0.010000370298734167,
    "p_sat": 0.9842825158415519,
    "kappa_on": 0.04999601539141226,
    "lr": 1.7694676919282437
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771324817.json",
  "timestamp": "2026-02-17T10:40:17.996539Z"
}

==> anc/logs/records/llm_log_workspace_37/hebo_tune_80.json <==
{
  "design_id": 80,
  "parent_design_id": 62,
  "method": "HEBO",
  "iterations": 50,
  "best_metric": 0.0024895702874431877,
  "parent_metric": 0.04795267967017194,
  "improvement": " (-0.0, -94.8%)",
  "best_params": {
    "alpha": 7.058211091654864,
    "beta": 40.062647598096476,
    "gamma": 0.2180153292150857,
    "delta": 0.09795343973545445,
    "epsilon": 0.0008996965497033347,
    "zeta": 0.0011131152903449274,
    "eta": 0.3206992649841231,
    "kappa": 0.01448603011082634,
    "eta_hold": 0.38409059585924693,
    "tau_sat": 0.01540041009594616,
    "p_sat": 0.9844299037750582,
    "kappa_on": 0.028318975229772173,
    "lr": 1.7484429481431554
  },
  "summary_path": "llm_log_workspace_37/hebo_summary_1771416409.json",
  "timestamp": "2026-02-18T12:06:50.365162Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_1.json <==
{
  "meta_round_id": 1,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Recent designs (esp. Design 21) show meaningful constant-factor speedups versus baseline through N≈453, indicating the modifications to xs-gating/tie-handling can improve mid-scale performance. However, scaling is still brittle: the current best design fails at N=640 (unsolved_fraction=0.68), suggesting the dynamics still enter trap/slowdown regimes as N grows. Overall, progress is incremental rather than a clear shift toward polynomial large-N behavior.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Useful as a fast proxy and it currently ranks the best observed mid-scale performer (Design 21) above baseline, which matches the empirical medians up to N≈453. That said, the R²-weighted power/exponential extrapolation to N=2000 is high-variance and can be misled by (i) mixing solved and failed regimes, (ii) exponential-fit dominance from a few points, and (iii) not explicitly valuing “how far in N the schedule progressed before first failure”. This objective risks selecting designs that look good at small/medium N but collapse right after.",
        "weight_multiplier": 0.9
      }
    ],
    "objective_directions": "Generate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with unsolved_fraction<0.5; or minimize -log2(max_solved_N)); (2) a “censored N=2000 step estimate” where any failed level is treated as censored with step=K*max_steps and regression uses only successful points; (3) a direct scaling-exponent objective: fit log(median_step) vs log(N) on successful points and minimize slope (and optionally intercept). Ensure none of these penalize unsolved_fraction≈0.49, but do penalize the first level where unsolved_fraction≥0.5 (since it halts scaling)."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\nNot enough objectives for correlation analysis.\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nNot enough objectives for agreement analysis.\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 21: HEBO_tuned_Faster xs turn-off not enough\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=66, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=762, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3868, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7953, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=40655, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.68, median_step=318227, fidelity=high\n\n### Design 20: Band-limited softmin gate\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=610, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1817, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6573, fidelity=low\n\n### Design 19: xs-gated tie-split G\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=51, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=118, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=229, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=481, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=807, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=3187, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3916, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=16430, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=30637, fidelity=medium\n\n### Design 18: Smooth xs gate regressed scaling\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=189, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=627, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2034, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4495, fidelity=low\n\n### Design 17: Winner-biased tie-split (G)\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=279, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=377, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=727, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1774, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6737, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.58, median_step=11882, fidelity=low\n\n### Design 16: xs self-hysteresis became too sticky\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=115, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=250, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=432, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1514, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3318, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.64, median_step=13835, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=48054, fidelity=medium\n\n### Design 15: Top-3 tie split in G\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=388, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=847, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1275, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4991, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.51, median_step=10202, fidelity=low\n\n### Design 14: Faster xs turn-off not enough\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=23, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=170, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=707, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1371, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3300, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=8267, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.69, median_step=160317, fidelity=medium\n\n### Design 13: Linear tie-split G (hard c,R)\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=214, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1290, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2252, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3959, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9784, fidelity=low\n\n### Design 12: xl-hysteresis xs: no net scaling gain\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=138, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=203, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=396, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1187, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3361, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.51, median_step=10202, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=32858, fidelity=medium\n\n**Top Designs**:\nTop designs across 1 objectives (3 unique):\n\n### Design 21: HEBO_tuned_Faster xs turn-off not enough\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1)\nObjective scores:\n  - objective_0: 14.91\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=66, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=762, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1040, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3868, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7953, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=40655, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.68, median_step=318227, fidelity=high\n\n### Design 0: baseline\nConsensus score: 0.048\nTop in: consensus (#2), obj_0 (#2)\nObjective scores:\n  - objective_0: 15.52\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=201, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=413, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1423, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2249, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=6173, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14661, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=35410, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=150111, fidelity=medium\n\n### Design 9: Tie-split G routing (hard c,R)\nConsensus score: 0.095\nTop in: consensus (#3), obj_0 (#3)\nObjective scores:\n  - objective_0: 16.34\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=252, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=335, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=729, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1684, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5538, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.58, median_step=11882, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=15426, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=24446, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.54, median_step=108602, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nNo previous meta-agent guidance.\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Recent designs (esp. Design 21) show meaningful constant-factor speedups versus baseline through N≈453, indicating the modifications to xs-gating/tie-handling can improve mid-scale performance. However, scaling is still brittle: the current best design fails at N=640 (unsolved_fraction=0.68), suggesting the dynamics still enter trap/slowdown regimes as N grows. Overall, progress is incremental rather than a clear shift toward polynomial large-N behavior.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Useful as a fast proxy and it currently ranks the best observed mid-scale performer (Design 21) above baseline, which matches the empirical medians up to N≈453. That said, the R²-weighted power/exponential extrapolation to N=2000 is high-variance and can be misled by (i) mixing solved and failed regimes, (ii) exponential-fit dominance from a few points, and (iii) not explicitly valuing “how far in N the schedule progressed before first failure”. This objective risks selecting designs that look good at small/medium N but collapse right after.\",\n      \"weight_multiplier\": 0.9\n    }\n  ],\n  \"objective_directions\": \"Generate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with unsolved_fraction<0.5; or minimize -log2(max_solved_N)); (2) a “censored N=2000 step estimate” where any failed level is treated as censored with step=K*max_steps and regression uses only successful points; (3) a direct scaling-exponent objective: fit log(median_step) vs log(N) on successful points and minimize slope (and optionally intercept). Ensure none of these penalize unsolved_fraction≈0.49, but do penalize the first level where unsolved_fraction≥0.5 (since it halts scaling).\"\n}"
    }
  ],
  "timestamp": "2026-02-12T02:51:21.362340Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_2.json <==
{
  "meta_round_id": 2,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is real but still mid-scale: the best current design (40) extends the solved regime from baseline N≈453 to N≈640 (and reaches N=905 before first failure), indicating meaningful constant-factor and some scaling improvement. However, the first hard failure around N≈905 suggests the apparent power-law scaling on “successful” levels may not extrapolate cleanly, so we are not yet demonstrating robust polynomial scaling at large N. Recent variants around xs-gating/deadband mostly trade off mid-scale speed vs. brittleness near the failure frontier.",
    "research_phase": "refining",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Useful as a cheap proxy, but it is fragile: it regresses directly on median_step values that can be heavily affected by censoring/near-failure behavior and can produce overconfident extrapolations from a small number of points. Given the schedule stops at first failure and median_step semantics near unsolved_fraction≥0.5 can be noisy, this objective risks mis-ranking designs that are ‘almost good’ at the frontier vs. truly scalable.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 1,
        "assessment": "Better aligned with the research goal and the schedule: it is reach-first (max solved N), estimates scaling using only successful levels, and includes an explicit censor-consistency term tied to the first true failure level. It also discourages conclusions from too few successful points. This should remain the primary driver until we consistently solve beyond N≈1000.",
        "weight_multiplier": 1.6
      }
    ],
    "objective_directions": "Generate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (1) a headroom objective using only successful Ns: aggregate over levels of log10(median_step/max_steps) (lower is better), plus a mild reward for reaching larger N; this favors designs that don’t merely squeak by the threshold. (2) a frontier robustness objective: at N=max_solved_N and (if present) N_block, incorporate the distance-to-threshold via max(0, 0.5-unsolved_fraction) at max_solved_N and max(0, unsolved_fraction-0.5) at N_block, combined with step headroom; this encourages stability around the transition. Keep these as secondary terms (small weights) to avoid optimizing for success-rate at the expense of scaling."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 |\n|---|---|---|\n| 0 | 1.00 | 0.66 |\n| 1 | 0.66 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.474, median_tau=0.66, range=[0.66, 0.66]\n- Objective 1: default_weight=0.526, median_tau=0.66, range=[0.66, 0.66]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 42: Smooth xs deadband: leaks drive\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=95, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=192, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=552, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1404, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4037, fidelity=low\n\n### Design 41: Hill gate: too soft near boundary\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=14, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=42, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=192, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=285, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1182, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3114, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.54, median_step=10860, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=5841, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.76, median_step=206122, fidelity=medium\n\n### Design 40: HEBO_tuned_Finite-slope gate ≈ no gain\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=382, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=780, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2770, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4676, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11708, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27538, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.55, median_step=454610, fidelity=high\n\n### Design 39: xl sat-decay regresses scaling\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.44, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=14, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=126, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=296, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=489, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1544, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5704, fidelity=low\n\n### Design 38: Finite-slope gate ≈ no gain\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=11, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=434, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1427, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3603, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9204, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19119, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.63, median_step=134666, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.68, median_step=318227, fidelity=high\n\n### Design 37: xs off-drive saturation regressed\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=89, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=912, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9550, fidelity=low\n\n### Design 36: Soft-sqrt gate hurt scaling\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=9, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=149, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=296, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=600, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1809, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3673, fidelity=low\n\n### Design 35: Smooth off-boost worsened scaling\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=33, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=98, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=161, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=817, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2134, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6367, fidelity=low\n\n### Design 34: Rational-power gate too gentle\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=14, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=169, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=536, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1482, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3176, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7429, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=40067, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.71, median_step=350589, fidelity=high\n\n### Design 33: xs hysteresis deadband regressed\nObjective: 1\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=39, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=100, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=540, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1809, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4069, fidelity=low\n\n**Top Designs**:\nTop designs across 2 objectives (4 unique):\n\n### Design 40: HEBO_tuned_Finite-slope gate ≈ no gain\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1), obj_1 (#1)\nObjective scores:\n  - objective_0: 10.81\n  - objective_1: 22.86\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=59, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=382, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=780, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2770, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4676, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11708, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=27538, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.55, median_step=454610, fidelity=high\n\n### Design 38: Finite-slope gate ≈ no gain\nConsensus score: 0.037\nTop in: consensus (#2), obj_0 (#2), obj_1 (#3)\nObjective scores:\n  - objective_0: 13.42\n  - objective_1: 27.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=11, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=23, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=140, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=301, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=434, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1427, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3603, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=9204, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19119, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.63, median_step=134666, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.68, median_step=318227, fidelity=high\n\n### Design 32: Sqrt gate too aggressive near γ\nConsensus score: 0.061\nTop in: consensus (#3), obj_0 (#3)\nObjective scores:\n  - objective_0: 13.49\n  - objective_1: 27.42\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=8, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=134, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=262, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=630, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1320, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3563, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=7870, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23209, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.57, median_step=116091, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.72, median_step=362891, fidelity=high\n\n### Design 0: baseline\nConsensus score: 0.098\nTop in: obj_1 (#2)\nObjective scores:\n  - objective_0: 15.52\n  - objective_1: 25.32\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=medium\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=medium\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=medium\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=143, fidelity=medium\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=201, fidelity=medium\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=413, fidelity=medium\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1423, fidelity=medium\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2249, fidelity=medium\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=12800, unsolved_fraction=0.49, median_step=6173, fidelity=medium\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=25600, unsolved_fraction=0.49, median_step=14661, fidelity=medium\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=51200, unsolved_fraction=0.49, median_step=35410, fidelity=medium\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=204800, unsolved_fraction=0.49, median_step=150111, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (breakthrough_needed):\nAssessment: Recent designs (esp. Design 21) show meaningful constant-factor speedups versus baseline through N≈453, indicating the modifications to xs-gating/tie-handling can improve mid-scale performance. Howeve...\nDirections: Generate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with...\nWeight adjustments: {0: 0.9}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is real but still mid-scale: the best current design (40) extends the solved regime from baseline N≈453 to N≈640 (and reaches N=905 before first failure), indicating meaningful constant-factor and some scaling improvement. However, the first hard failure around N≈905 suggests the apparent power-law scaling on “successful” levels may not extrapolate cleanly, so we are not yet demonstrating robust polynomial scaling at large N. Recent variants around xs-gating/deadband mostly trade off mid-scale speed vs. brittleness near the failure frontier.\",\n  \"research_phase\": \"refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Useful as a cheap proxy, but it is fragile: it regresses directly on median_step values that can be heavily affected by censoring/near-failure behavior and can produce overconfident extrapolations from a small number of points. Given the schedule stops at first failure and median_step semantics near unsolved_fraction≥0.5 can be noisy, this objective risks mis-ranking designs that are ‘almost good’ at the frontier vs. truly scalable.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Better aligned with the research goal and the schedule: it is reach-first (max solved N), estimates scaling using only successful levels, and includes an explicit censor-consistency term tied to the first true failure level. It also discourages conclusions from too few successful points. This should remain the primary driver until we consistently solve beyond N≈1000.\",\n      \"weight_multiplier\": 1.6\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (1) a headroom objective using only successful Ns: aggregate over levels of log10(median_step/max_steps) (lower is better), plus a mild reward for reaching larger N; this favors designs that don’t merely squeak by the threshold. (2) a frontier robustness objective: at N=max_solved_N and (if present) N_block, incorporate the distance-to-threshold via max(0, 0.5-unsolved_fraction) at max_solved_N and max(0, unsolved_fraction-0.5) at N_block, combined with step headroom; this encourages stability around the transition. Keep these as secondary terms (small weights) to avoid optimizing for success-rate at the expense of scaling.\"\n}"
    }
  ],
  "timestamp": "2026-02-14T20:08:39.128311Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_3.json <==
{
  "meta_round_id": 3,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Recent designs show only small constant-factor movement, with the best behavior still concentrated around the same frontier (roughly up to the last-observed solved level near N≈905) and no clear evidence yet of improved asymptotic scaling. Multiple “memory/xl” and “xs bump” variations largely reshuffle median steps without pushing the reach frontier materially. This suggests the search is currently optimizing within a local family of dynamics rather than uncovering a qualitatively better scaling regime.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "The R²-weighted power/exponential extrapolation is fragile under the schedule: it can be driven by a few mid-scale points, ignores censoring at the first true failure, and can over-reward fits that look good before the frontier. Given stronger alternatives now exist, keep it only as a weak tie-breaker.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 1,
        "assessment": "Good primary signal: explicitly prioritizes max_solved_N and fits scaling only on successful levels, with a useful censor-consistency check. It aligns well with the schedule’s stop condition and is harder to game than pure extrapolation.",
        "weight_multiplier": 1.2
      },
      {
        "objective_id": 2,
        "assessment": "Best aligned with the current bottleneck: same strong reach+scaling core as Obj1, plus headroom and frontier robustness terms that encourage margin below the 0.5 threshold without penalizing 0.49. This is the most diagnostic objective for pushing the frontier stably rather than barely passing.",
        "weight_multiplier": 1.5
      }
    ],
    "objective_directions": "Generate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (iii) tertiary = minimize robust slope on successful points, (iv) include a censor penalty using the first truly-failed N and its max_steps. Also generate a second “area-under-passed-levels” objective: sum over tested levels of a positive reward for passing (uf<0.5) minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes with headroom; treat missing/timeout levels as failed-censored rather than extrapolated."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 2\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 |\n|---|---|---|---|\n| 0 | 1.00 | 0.77 | 0.78 |\n| 1 | 0.77 | 1.00 | 0.99 |\n| 2 | 0.78 | 0.99 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.272, median_tau=0.77, range=[0.77, 0.78]\n- Objective 1: default_weight=0.344, median_tau=0.88, range=[0.77, 0.99]\n- Objective 2: default_weight=0.384, median_tau=0.88, range=[0.78, 0.99]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 63: xl-aware hold: no net gain\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=125, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=347, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=942, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1357, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3836, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=12999, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=39385, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=387738, fidelity=high\n\n### Design 62: Norm-Gaussian xs-on bump (worse)\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=272, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1149, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1483, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3906, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14753, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=48590, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=387766, fidelity=high\n\n### Design 61: HEBO_tuned_Zero-slope xs-on bump stabilized\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1104, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1675, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3737, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9438, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=60918, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=168363, fidelity=high\n\n### Design 60: Deadbanded sat-gate regressed\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=150, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=279, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=574, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1224, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1450, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2618, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13182, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=50187, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.54, median_step=444834, fidelity=high\n\n### Design 59: Zero-slope xs-on bump stabilized\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=347, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=529, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=749, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1446, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4289, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8350, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61416, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=235825, fidelity=high\n\n### Design 58: Rigidity-only xl sat: no benefit\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=28, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=132, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=461, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1078, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2497, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4818, fidelity=low\n\n### Design 57: Tapered xs-on bump still unstable\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=67, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=143, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=295, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=902, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2993, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3773, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14573, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=49144, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.55, median_step=454610, fidelity=high\n\n### Design 56: Persistent xl decay collapses scale\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=130, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=190, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=471, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1499, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=5769, fidelity=low\n\n### Design 55: Violated-side xs boost destabilized\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=162, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=251, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=349, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=903, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2504, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4858, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=15745, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=76811, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.64, median_step=566706, fidelity=high\n\n### Design 54: Power-compressed xl stalls at scale\nObjective: 2\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=648, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=2045, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2975, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.57, median_step=11609, fidelity=low\n\n**Top Designs**:\nTop designs across 3 objectives (4 unique):\n\n### Design 61: HEBO_tuned_Zero-slope xs-on bump stabilized\nConsensus score: 0.000\nTop in: consensus (#1), obj_0 (#1), obj_1 (#1), obj_2 (#1)\nObjective scores:\n  - objective_0: 9.863\n  - objective_1: 14.46\n  - objective_2: 13.68\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1104, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1675, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3737, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9438, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=60918, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=168363, fidelity=high\n\n### Design 62: Norm-Gaussian xs-on bump (worse)\nConsensus score: 0.018\nTop in: consensus (#2), obj_0 (#3), obj_1 (#2), obj_2 (#2)\nObjective scores:\n  - objective_0: 10.55\n  - objective_1: 14.59\n  - objective_2: 13.85\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=76, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=272, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1149, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1483, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3906, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=14753, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=48590, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=387766, fidelity=high\n\n### Design 51: Split xs off vs hold gains\nConsensus score: 0.045\nTop in: consensus (#3), obj_1 (#3)\nObjective scores:\n  - objective_0: 10.79\n  - objective_1: 14.65\n  - objective_2: 13.9\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=172, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=231, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=417, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=932, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1846, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4330, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11208, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=53964, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=398812, fidelity=high\n\n### Design 59: Zero-slope xs-on bump stabilized\nConsensus score: 0.045\nTop in: obj_0 (#2), obj_2 (#3)\nObjective scores:\n  - objective_0: 10.4\n  - objective_1: 14.66\n  - objective_2: 13.86\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=32, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=51, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=154, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=347, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=529, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=749, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1446, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4289, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8350, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=61416, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=235825, fidelity=high\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (breakthrough_needed):\nAssessment: Recent designs (esp. Design 21) show meaningful constant-factor speedups versus baseline through N≈453, indicating the modifications to xs-gating/tie-handling can improve mid-scale performance. Howeve...\nDirections: Generate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with...\nWeight adjustments: {0: 0.9}\n\n**Round 2** (refining):\nAssessment: Progress is real but still mid-scale: the best current design (40) extends the solved regime from baseline N≈453 to N≈640 (and reaches N=905 before first failure), indicating meaningful constant-facto...\nDirections: Generate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (...\nWeight adjustments: {0: 0.6, 1: 1.6}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Recent designs show only small constant-factor movement, with the best behavior still concentrated around the same frontier (roughly up to the last-observed solved level near N≈905) and no clear evidence yet of improved asymptotic scaling. Multiple “memory/xl” and “xs bump” variations largely reshuffle median steps without pushing the reach frontier materially. This suggests the search is currently optimizing within a local family of dynamics rather than uncovering a qualitatively better scaling regime.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"The R²-weighted power/exponential extrapolation is fragile under the schedule: it can be driven by a few mid-scale points, ignores censoring at the first true failure, and can over-reward fits that look good before the frontier. Given stronger alternatives now exist, keep it only as a weak tie-breaker.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Good primary signal: explicitly prioritizes max_solved_N and fits scaling only on successful levels, with a useful censor-consistency check. It aligns well with the schedule’s stop condition and is harder to game than pure extrapolation.\",\n      \"weight_multiplier\": 1.2\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Best aligned with the current bottleneck: same strong reach+scaling core as Obj1, plus headroom and frontier robustness terms that encourage margin below the 0.5 threshold without penalizing 0.49. This is the most diagnostic objective for pushing the frontier stably rather than barely passing.\",\n      \"weight_multiplier\": 1.5\n    }\n  ],\n  \"objective_directions\": \"Generate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (iii) tertiary = minimize robust slope on successful points, (iv) include a censor penalty using the first truly-failed N and its max_steps. Also generate a second “area-under-passed-levels” objective: sum over tested levels of a positive reward for passing (uf<0.5) minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes with headroom; treat missing/timeout levels as failed-censored rather than extrapolated.\"\n}"
    }
  ],
  "timestamp": "2026-02-17T14:18:43.720203Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_4.json <==
{
  "meta_round_id": 4,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress has plateaued at a “frontier” around N≈905: multiple recent designs reliably pass through N=905, but none convincingly extend the solved regime to the next schedule levels (≥1280) with acceptable step growth. The main differences among top designs are now constant-factor median_step and headroom at large N, not a clear improvement in scaling exponent. The current objective set mostly agrees (high tau), but one extrapolative objective still injects noise and occasionally ranks regressions too highly.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Too extrapolative and occasionally misranks designs that do not actually extend the schedule frontier (e.g., can favor a design with worse reach). Fit-based R² weighting is brittle with few points and can be dominated by curvature/heteroscedasticity; it adds noise relative to the schedule-faithful objectives.",
        "weight_multiplier": 0.15
      },
      {
        "objective_id": 1,
        "assessment": "Good composite: strongly aligned with the schedule (max_solved_N first) and uses successful-only scaling plus censor-consistency. Provides useful tie-breaking among designs that reach the same frontier without overreacting to the intended uf≈0.49 behavior.",
        "weight_multiplier": 1.1
      },
      {
        "objective_id": 2,
        "assessment": "Best overall proxy currently: retains reach+scaling+censoring but adds headroom/frontier-robustness terms that help discriminate among many uf≈0.49 passes and prefer more decisive solves at the frontier. Highly correlated with objective 1 but adds helpful signal.",
        "weight_multiplier": 1.35
      },
      {
        "objective_id": 3,
        "assessment": "Correctly enforces the primary research goal (push max_solved_N upward) and is schedule-faithful/non-extrapolative, but it is currently too tie-heavy once many designs hit the same max_solved_N (e.g., -905), so improvements in large-N speed/scaling can become underweighted.",
        "weight_multiplier": 1.25
      }
    ],
    "objective_directions": "Generate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency. Concretely: (1) a “frontier work” objective that, among designs with equal max_solved_N, minimizes a weighted sum over passed levels of log10(median_step) with weights increasing in N (e.g., proportional to log N or N^p), optionally using median_step/max_steps headroom; (2) a “censored total work” objective: sum over tested levels of min(median_step, K*max_steps) (log-scaled), where failed levels contribute K*max_steps, to discourage approaches that only barely pass via large budgets. Keep the explicit rule: never penalize uf=0.49 itself; only use steps/headroom/censoring and reach to the next schedule level (1280, 1810, 2560…). Also consider a revised lexicographic objective_3 variant with stronger secondary scale separation (larger coefficient on frontier logstep) to reduce the -905 tie band."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 2\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 3\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 |\n|---|---|---|---|---|\n| 0 | 1.00 | 0.78 | 0.79 | 0.87 |\n| 1 | 0.78 | 1.00 | 0.98 | 0.84 |\n| 2 | 0.79 | 0.98 | 1.00 | 0.85 |\n| 3 | 0.87 | 0.84 | 0.85 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.200, median_tau=0.79, range=[0.78, 0.87]\n- Objective 1: default_weight=0.237, median_tau=0.84, range=[0.78, 0.98]\n- Objective 2: default_weight=0.267, median_tau=0.85, range=[0.79, 0.98]\n- Objective 3: default_weight=0.296, median_tau=0.85, range=[0.84, 0.87]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 84: Zero-leak deep-hold: mixed\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=131, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=466, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=471, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=945, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2339, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5793, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13695, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=31153, fidelity=medium\n\n### Design 83: Peak-at-1 compact bump (83)\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=60, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=110, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=311, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=512, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1099, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2342, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3691, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8759, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=47635, fidelity=medium\n\n### Design 82: Deep-sat xl-hold: mixed gain\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=38, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=209, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=679, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1335, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1812, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5164, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7664, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=46986, fidelity=medium\n\n### Design 81: Unit-peak bump p_on (confounded)\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.46, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=460, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=852, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4616, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8591, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18870, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=138840, fidelity=high\n\n### Design 80: HEBO_tuned_Norm-Gaussian xs-on bump (worse)\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.47, median_step=220, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=418, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=739, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1700, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3573, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9607, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26299, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=166361, fidelity=high\n\n### Design 79: Power-xl hold gate: mixed\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.43, median_step=18, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=111, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=243, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=353, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1034, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2269, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4549, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13484, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=44935, fidelity=medium\n\n### Design 78: Stretched-exp tail bump underperforms\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=114, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=285, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=614, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=872, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2089, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4586, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10353, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=48189, fidelity=medium\n\n### Design 77: xl-boosted sat-hold (Design 77)\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=74, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=149, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1417, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1842, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3843, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11712, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26326, fidelity=medium\n\n### Design 76: s_on width rescale regresses scaling\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=415, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1313, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2959, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8075, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21351, fidelity=medium\n\n### Design 75: Hold-damp retargeted to gate\nObjective: 3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.44, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=124, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=184, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=374, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1192, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1910, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3957, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11254, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=48915, fidelity=medium\n\n**Top Designs**:\nTop designs across 4 objectives (5 unique):\n\n### Design 80: HEBO_tuned_Norm-Gaussian xs-on bump (worse)\nConsensus score: 0.005\nTop in: consensus (#1), obj_0 (#3), obj_1 (#1), obj_2 (#1), obj_3 (#2)\nObjective scores:\n  - objective_0: 9.586\n  - objective_1: 14.32\n  - objective_2: 13.55\n  - objective_3: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.47, median_step=220, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=418, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=739, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1700, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3573, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9607, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26299, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=166361, fidelity=high\n\n### Design 81: Unit-peak bump p_on (confounded)\nConsensus score: 0.008\nTop in: consensus (#2), obj_0 (#2), obj_1 (#2), obj_2 (#2), obj_3 (#1)\nObjective scores:\n  - objective_0: 9.432\n  - objective_1: 14.35\n  - objective_2: 13.57\n  - objective_3: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.46, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=460, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=852, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4616, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8591, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18870, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=138840, fidelity=high\n\n### Design 61: HEBO_tuned_Zero-slope xs-on bump stabilized\nConsensus score: 0.032\nTop in: consensus (#3), obj_3 (#3)\nObjective scores:\n  - objective_0: 9.863\n  - objective_1: 14.46\n  - objective_2: 13.68\n  - objective_3: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1104, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1675, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3737, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9438, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=60918, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=168363, fidelity=high\n\n### Design 66: Tunable tail xs-on bump (a_on)\nConsensus score: 0.036\nTop in: obj_1 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 9.974\n  - objective_1: 14.41\n  - objective_2: 13.66\n  - objective_3: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=304, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=486, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=655, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2325, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4424, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7417, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25388, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=284509, fidelity=high\n\n### Design 76: s_on width rescale regresses scaling\nConsensus score: 0.143\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 8.591\n  - objective_1: 19.42\n  - objective_2: 18.63\n  - objective_3: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=415, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1313, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2959, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8075, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21351, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 1** (breakthrough_needed):\nAssessment: Recent designs (esp. Design 21) show meaningful constant-factor speedups versus baseline through N≈453, indicating the modifications to xs-gating/tie-handling can improve mid-scale performance. Howeve...\nDirections: Generate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with...\nWeight adjustments: {0: 0.9}\n\n**Round 2** (refining):\nAssessment: Progress is real but still mid-scale: the best current design (40) extends the solved regime from baseline N≈453 to N≈640 (and reaches N=905 before first failure), indicating meaningful constant-facto...\nDirections: Generate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (...\nWeight adjustments: {0: 0.6, 1: 1.6}\n\n**Round 3** (breakthrough_needed):\nAssessment: Recent designs show only small constant-factor movement, with the best behavior still concentrated around the same frontier (roughly up to the last-observed solved level near N≈905) and no clear evide...\nDirections: Generate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (i...\nWeight adjustments: {0: 0.25, 1: 1.2, 2: 1.5}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress has plateaued at a “frontier” around N≈905: multiple recent designs reliably pass through N=905, but none convincingly extend the solved regime to the next schedule levels (≥1280) with acceptable step growth. The main differences among top designs are now constant-factor median_step and headroom at large N, not a clear improvement in scaling exponent. The current objective set mostly agrees (high tau), but one extrapolative objective still injects noise and occasionally ranks regressions too highly.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Too extrapolative and occasionally misranks designs that do not actually extend the schedule frontier (e.g., can favor a design with worse reach). Fit-based R² weighting is brittle with few points and can be dominated by curvature/heteroscedasticity; it adds noise relative to the schedule-faithful objectives.\",\n      \"weight_multiplier\": 0.15\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Good composite: strongly aligned with the schedule (max_solved_N first) and uses successful-only scaling plus censor-consistency. Provides useful tie-breaking among designs that reach the same frontier without overreacting to the intended uf≈0.49 behavior.\",\n      \"weight_multiplier\": 1.1\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Best overall proxy currently: retains reach+scaling+censoring but adds headroom/frontier-robustness terms that help discriminate among many uf≈0.49 passes and prefer more decisive solves at the frontier. Highly correlated with objective 1 but adds helpful signal.\",\n      \"weight_multiplier\": 1.35\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Correctly enforces the primary research goal (push max_solved_N upward) and is schedule-faithful/non-extrapolative, but it is currently too tie-heavy once many designs hit the same max_solved_N (e.g., -905), so improvements in large-N speed/scaling can become underweighted.\",\n      \"weight_multiplier\": 1.25\n    }\n  ],\n  \"objective_directions\": \"Generate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency. Concretely: (1) a “frontier work” objective that, among designs with equal max_solved_N, minimizes a weighted sum over passed levels of log10(median_step) with weights increasing in N (e.g., proportional to log N or N^p), optionally using median_step/max_steps headroom; (2) a “censored total work” objective: sum over tested levels of min(median_step, K*max_steps) (log-scaled), where failed levels contribute K*max_steps, to discourage approaches that only barely pass via large budgets. Keep the explicit rule: never penalize uf=0.49 itself; only use steps/headroom/censoring and reach to the next schedule level (1280, 1810, 2560…). Also consider a revised lexicographic objective_3 variant with stronger secondary scale separation (larger coefficient on frontier logstep) to reduce the -905 tie band.\"\n}"
    }
  ],
  "timestamp": "2026-02-18T13:34:00.699025Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_5.json <==
{
  "meta_round_id": 5,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress remains plateaued at the same scaling frontier: the best families reliably pass up to N≈905 (high fidelity) but do not extend the solved regime to the next scheduled level(s) (≥1280). Recent variants mostly trade constant factors at small/medium N without changing the first-failure frontier, suggesting current design edits are not addressing the dominant failure mode at large N. The objective set is internally consistent (high tau), but one objective (0) demonstrably over-rewards low-N speedups that do not translate to larger-N reach.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Over-relies on extrapolation from partial schedules and can rank designs highly even when their achieved max_solved_N regresses (e.g., designs that look fast at low N but stall earlier). Useful only as a weak tie-breaker, not as a driver.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 1,
        "assessment": "Reasonably aligned: reach dominates, scaling fit uses only successful points, and censor-consistency guards against optimistic extrapolation past the first true failure. Some dependence on extrapolation to N=2000 remains, so it should not outweigh schedule-faithful objectives.",
        "weight_multiplier": 0.9
      },
      {
        "objective_id": 2,
        "assessment": "Good refinement of (1): adds headroom and frontier robustness terms while remaining threshold-faithful (does not penalize 0.49). Still partly extrapolative; best used as supportive signal behind the lexicographic schedule-faithful objectives.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 3,
        "assessment": "Schedule-faithful lexicographic reach is strongly aligned with the evaluation procedure and correctly prioritizes extending max_solved_N. Slightly redundant with objective 4 but still a clean, stable driver.",
        "weight_multiplier": 1.1
      },
      {
        "objective_id": 4,
        "assessment": "Best current driver: schedule-faithful, reach-first, and meaningfully breaks ties among designs with the same max_solved_N by emphasizing large-N weighted work and censored work. This is the most aligned objective for pushing the frontier beyond N≈905.",
        "weight_multiplier": 1.4
      }
    ],
    "objective_directions": "Generate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed level N_fail (the next tested N with no pass) and rewards *reducing* its best unsolved_fraction excess above 0.5, e.g., excess_fail = max(0, uf_best_at_N_fail-0.5), plus a censored-work term at N_fail using K*max_steps_fail. Ensure the term is one-sided: it must be exactly 0 (or a reward) once uf<0.5, never a penalty for 0.49. Also include a frontier-headroom tie-break at max_solved_N using log10(best_step/max_steps) so designs that barely pass don’t dominate."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 2\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 3\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 4\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 |\n|---|---|---|---|---|---|\n| 0 | 1.00 | 0.80 | 0.81 | 0.88 | 0.84 |\n| 1 | 0.80 | 1.00 | 0.98 | 0.86 | 0.88 |\n| 2 | 0.81 | 0.98 | 1.00 | 0.88 | 0.90 |\n| 3 | 0.88 | 0.86 | 0.88 | 1.00 | 0.95 |\n| 4 | 0.84 | 0.88 | 0.90 | 0.95 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.151, median_tau=0.82, range=[0.80, 0.88]\n- Objective 1: default_weight=0.178, median_tau=0.87, range=[0.80, 0.98]\n- Objective 2: default_weight=0.201, median_tau=0.89, range=[0.81, 0.98]\n- Objective 3: default_weight=0.221, median_tau=0.88, range=[0.86, 0.95]\n- Objective 4: default_weight=0.249, median_tau=0.89, range=[0.84, 0.95]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 105: xs switch-normalization (tau_sw)\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=77, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=166, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=339, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=721, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1839, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6204, fidelity=low\n\n### Design 104: Fixed-peak bump: mixed, no win\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=119, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=318, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=555, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=665, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2268, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4010, fidelity=low\n\n### Design 103: xl-shifted bump: ~parity w/101\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=155, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=583, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1104, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1601, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3094, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9208, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=23093, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=203596, fidelity=high\n\n### Design 102: Tanh y-sat weakens bump at scale\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=10, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.47, median_step=28, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=72, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=194, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=185, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=319, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=866, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2168, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5646, fidelity=low\n\n### Design 101: HEBO_tuned_Scaled y bump (s_on) underperforms\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=133, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=426, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=699, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1981, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3554, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.48, median_step=9238, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21146, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=200624, fidelity=high\n\n### Design 100: Over-aggressive deep-HOLD decay\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=28, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=198, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=403, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=1100, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=2348, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=6836, fidelity=low\n\n### Design 99: Deconfounded peak bump (y_peak)\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=104, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=363, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=453, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1012, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2426, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4353, fidelity=low\n\n### Design 98: Risk-gated HOLD: mostly neutral\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=224, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=271, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=491, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=950, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2639, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3127, fidelity=low\n\n### Design 97: Low-xs gated unit-peak bump\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=54, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=178, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=282, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=569, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=994, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1753, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3947, fidelity=low\n\n### Design 96: Combo-risk selective deep-HOLD\nObjective: 4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=626, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1084, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2488, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3227, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10680, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28267, fidelity=medium\n\n**Top Designs**:\nTop designs across 5 objectives (6 unique):\n\n### Design 81: Unit-peak bump p_on (confounded)\nConsensus score: 0.005\nTop in: consensus (#1), obj_0 (#3), obj_1 (#2), obj_2 (#2), obj_3 (#1), obj_4 (#1)\nObjective scores:\n  - objective_0: 9.432\n  - objective_1: 14.35\n  - objective_2: 13.57\n  - objective_3: -905\n  - objective_4: -904.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.46, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=460, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=852, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4616, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8591, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18870, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=138840, fidelity=high\n\n### Design 80: HEBO_tuned_Norm-Gaussian xs-on bump (worse)\nConsensus score: 0.006\nTop in: consensus (#2), obj_1 (#1), obj_2 (#1), obj_3 (#2), obj_4 (#2)\nObjective scores:\n  - objective_0: 9.586\n  - objective_1: 14.32\n  - objective_2: 13.55\n  - objective_3: -905\n  - objective_4: -904.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.47, median_step=220, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=418, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=739, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1700, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3573, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9607, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26299, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=166361, fidelity=high\n\n### Design 101: HEBO_tuned_Scaled y bump (s_on) underperforms\nConsensus score: 0.022\nTop in: consensus (#3), obj_1 (#3), obj_2 (#3), obj_4 (#3)\nObjective scores:\n  - objective_0: 9.758\n  - objective_1: 14.4\n  - objective_2: 13.65\n  - objective_3: -905\n  - objective_4: -904.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=38, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=133, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=96, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=324, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=426, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=699, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1981, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3554, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.48, median_step=9238, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21146, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=200624, fidelity=high\n\n### Design 61: HEBO_tuned_Zero-slope xs-on bump stabilized\nConsensus score: 0.035\nTop in: obj_3 (#3)\nObjective scores:\n  - objective_0: 9.863\n  - objective_1: 14.46\n  - objective_2: 13.68\n  - objective_3: -905\n  - objective_4: -904.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=144, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=227, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1104, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1675, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3737, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9438, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=60918, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=168363, fidelity=high\n\n### Design 76: s_on width rescale regresses scaling\nConsensus score: 0.155\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 8.591\n  - objective_1: 19.42\n  - objective_2: 18.63\n  - objective_3: -640\n  - objective_4: -639.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=415, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1313, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2959, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8075, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21351, fidelity=medium\n\n### Design 96: Combo-risk selective deep-HOLD\nConsensus score: 0.199\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 8.577\n  - objective_1: 19.45\n  - objective_2: 18.66\n  - objective_3: -640\n  - objective_4: -639.8\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=626, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1084, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2488, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3227, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10680, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28267, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 2** (refining):\nAssessment: Progress is real but still mid-scale: the best current design (40) extends the solved regime from baseline N≈453 to N≈640 (and reaches N=905 before first failure), indicating meaningful constant-facto...\nDirections: Generate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (...\nWeight adjustments: {0: 0.6, 1: 1.6}\n\n**Round 3** (breakthrough_needed):\nAssessment: Recent designs show only small constant-factor movement, with the best behavior still concentrated around the same frontier (roughly up to the last-observed solved level near N≈905) and no clear evide...\nDirections: Generate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (i...\nWeight adjustments: {0: 0.25, 1: 1.2, 2: 1.5}\n\n**Round 4** (breakthrough_needed):\nAssessment: Progress has plateaued at a “frontier” around N≈905: multiple recent designs reliably pass through N=905, but none convincingly extend the solved regime to the next schedule levels (≥1280) with accept...\nDirections: Generate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency....\nWeight adjustments: {0: 0.15, 1: 1.1, 2: 1.35, 3: 1.25}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress remains plateaued at the same scaling frontier: the best families reliably pass up to N≈905 (high fidelity) but do not extend the solved regime to the next scheduled level(s) (≥1280). Recent variants mostly trade constant factors at small/medium N without changing the first-failure frontier, suggesting current design edits are not addressing the dominant failure mode at large N. The objective set is internally consistent (high tau), but one objective (0) demonstrably over-rewards low-N speedups that do not translate to larger-N reach.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Over-relies on extrapolation from partial schedules and can rank designs highly even when their achieved max_solved_N regresses (e.g., designs that look fast at low N but stall earlier). Useful only as a weak tie-breaker, not as a driver.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Reasonably aligned: reach dominates, scaling fit uses only successful points, and censor-consistency guards against optimistic extrapolation past the first true failure. Some dependence on extrapolation to N=2000 remains, so it should not outweigh schedule-faithful objectives.\",\n      \"weight_multiplier\": 0.9\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Good refinement of (1): adds headroom and frontier robustness terms while remaining threshold-faithful (does not penalize 0.49). Still partly extrapolative; best used as supportive signal behind the lexicographic schedule-faithful objectives.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Schedule-faithful lexicographic reach is strongly aligned with the evaluation procedure and correctly prioritizes extending max_solved_N. Slightly redundant with objective 4 but still a clean, stable driver.\",\n      \"weight_multiplier\": 1.1\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Best current driver: schedule-faithful, reach-first, and meaningfully breaks ties among designs with the same max_solved_N by emphasizing large-N weighted work and censored work. This is the most aligned objective for pushing the frontier beyond N≈905.\",\n      \"weight_multiplier\": 1.4\n    }\n  ],\n  \"objective_directions\": \"Generate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed level N_fail (the next tested N with no pass) and rewards *reducing* its best unsolved_fraction excess above 0.5, e.g., excess_fail = max(0, uf_best_at_N_fail-0.5), plus a censored-work term at N_fail using K*max_steps_fail. Ensure the term is one-sided: it must be exactly 0 (or a reward) once uf<0.5, never a penalty for 0.49. Also include a frontier-headroom tie-break at max_solved_N using log10(best_step/max_steps) so designs that barely pass don’t dominate.\"\n}"
    }
  ],
  "timestamp": "2026-02-18T21:42:18.932718Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_6.json <==
{
  "meta_round_id": 6,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is still plateaued at the same empirical frontier: multiple designs reliably pass up through N≈905 (high fidelity), but no clear extension to the next schedule level(s) (≥1280). Recent work is producing mostly constant-factor step changes at already-passed levels, without evidence of a scaling-regime shift. The objective landscape is highly correlated, but extrapolative proxies (esp. Obj0) can still mis-rank designs that do not actually reach large N.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Extrapolation-based and demonstrably misaligned with the schedule frontier: it ranks some designs highly (e.g., Design 116) despite much lower max_solved_N, indicating it can reward misleading small-N scaling fits. Keep heavily down-weighted.",
        "weight_multiplier": 0.05
      },
      {
        "objective_id": 1,
        "assessment": "Generally agrees with the frontier-based objectives and includes censor-consistency, but still leans on extrapolated N=2000 predictions that add noise once the search is stuck at a single frontier. Mild down-weight to prioritize schedule-faithful progress.",
        "weight_multiplier": 0.85
      },
      {
        "objective_id": 2,
        "assessment": "Very similar to Obj1 (near-redundant) with additional robustness/headroom terms; still partly extrapolative. Keep around neutral but not dominant.",
        "weight_multiplier": 0.95
      },
      {
        "objective_id": 3,
        "assessment": "Schedule-faithful lexicographic reach objective; aligned with the true goal (push max_solved_N upward) and avoids extrapolation. Useful, but tie-break weights are extremely tiny, so it may not guide improvements within the N≈905 plateau strongly.",
        "weight_multiplier": 1.1
      },
      {
        "objective_id": 4,
        "assessment": "Best overall guidance right now: schedule-faithful, strong tie-breakers that emphasize large-N work and censored total work while keeping lexicographic reach primary. This directly targets making the N≈905 pass more decisive to enable breaking to the next N.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 5,
        "assessment": "Also schedule-faithful and explicitly targets the first truly-failed level via a one-sided excess-above-0.5 term (safe w.r.t. the 0.49 behavior). Strong for barrier-breaking; slightly narrower than Obj4 but very aligned with the current bottleneck.",
        "weight_multiplier": 1.7
      }
    ],
    "objective_directions": "Generate 1 new objective that is strictly schedule-faithful and designed to break the N≈905→1280 barrier by strengthening tie-break pressure within the plateau: (i) primary = maximize max_solved_N (lexicographic), (ii) secondary = minimize a HIGH-weight frontier-decisiveness score at max_solved_N (e.g., log10(best_step/max_steps) and/or log10(best_step) with non-tiny weight but still dominated by +1 solved-N), and (iii) tertiary = minimize censored-work specifically concentrated on the top 2–3 largest tested levels (passed: min(step,K*budget), failed: K*budget), without using any extrapolation beyond tested Ns and without using raw unsolved_fraction except pass/fail or one-sided excess above 0.5 at the first true fail."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 2\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 3\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 4\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n### Objective 5\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 |\n|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.80 | 0.81 | 0.87 | 0.84 | 0.84 |\n| 1 | 0.80 | 1.00 | 0.98 | 0.87 | 0.88 | 0.90 |\n| 2 | 0.81 | 0.98 | 1.00 | 0.88 | 0.90 | 0.91 |\n| 3 | 0.87 | 0.87 | 0.88 | 1.00 | 0.96 | 0.96 |\n| 4 | 0.84 | 0.88 | 0.90 | 0.96 | 1.00 | 0.95 |\n| 5 | 0.84 | 0.90 | 0.91 | 0.96 | 0.95 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.119, median_tau=0.84, range=[0.80, 0.87]\n- Objective 1: default_weight=0.139, median_tau=0.88, range=[0.80, 0.98]\n- Objective 2: default_weight=0.157, median_tau=0.90, range=[0.81, 0.98]\n- Objective 3: default_weight=0.172, median_tau=0.88, range=[0.87, 0.96]\n- Objective 4: default_weight=0.194, median_tau=0.90, range=[0.84, 0.96]\n- Objective 5: default_weight=0.219, median_tau=0.91, range=[0.84, 0.96]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 126: Quadratic onset over-delays\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=37, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=102, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=158, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=295, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=610, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=792, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1285, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4077, fidelity=low\n\n### Design 125: Decouple tau_on for bump\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=42, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=86, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=148, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=270, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=385, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=539, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1184, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1501, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4118, fidelity=low\n\n### Design 124: Delayed sublinear xl timing wins\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=261, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=543, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1051, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1455, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2639, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8948, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16042, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159554, fidelity=high\n\n### Design 123: Boundary-overlap bump (mu=s)\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.45, median_step=9, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=13, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=40, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=75, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=210, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=825, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1377, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=5372, fidelity=low\n\n### Design 122: xl-scaling shifted bump too early\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=34, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=56, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=73, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=201, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=235, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=312, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=811, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2166, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3388, fidelity=low\n\n### Design 121: Multiplicative bump ablation\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=22, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=70, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=224, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=222, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=444, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=532, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=998, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1239, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3138, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8736, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17149, fidelity=medium\n\n### Design 120: HEBO_tuned_C∞ unit-peak compact bump\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=231, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=705, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=955, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3106, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3108, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7400, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17761, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=150301, fidelity=high\n\n### Design 119: C∞ unit-peak compact bump\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=65, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=203, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=331, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.48, median_step=497, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=996, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1790, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3602, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7245, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=31383, fidelity=medium\n\n### Design 118: Softplus y-clip regresses at N=640\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=33, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=58, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=129, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=152, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=527, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1014, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1624, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2852, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9287, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=38313, fidelity=medium\n\n### Design 117: Cos^2 compact bump (117)\nObjective: 5\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=34, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=195, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=249, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=518, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1305, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2509, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3163, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10141, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=29469, fidelity=medium\n\n**Top Designs**:\nTop designs across 6 objectives (8 unique):\n\n### Design 81: Unit-peak bump p_on (confounded)\nConsensus score: 0.007\nTop in: consensus (#1), obj_3 (#1), obj_4 (#1), obj_5 (#1)\nObjective scores:\n  - objective_0: 9.432\n  - objective_1: 14.35\n  - objective_2: 13.57\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.46, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=460, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=852, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4616, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8591, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18870, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=138840, fidelity=high\n\n### Design 120: HEBO_tuned_C∞ unit-peak compact bump\nConsensus score: 0.012\nTop in: consensus (#2), obj_1 (#2), obj_2 (#2), obj_3 (#2), obj_5 (#2)\nObjective scores:\n  - objective_0: 9.005\n  - objective_1: 14.29\n  - objective_2: 13.54\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=231, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=705, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=955, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3106, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3108, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7400, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17761, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=150301, fidelity=high\n\n### Design 124: Delayed sublinear xl timing wins\nConsensus score: 0.013\nTop in: consensus (#3), obj_1 (#1), obj_2 (#1), obj_3 (#3), obj_4 (#3)\nObjective scores:\n  - objective_0: 9.344\n  - objective_1: 14.27\n  - objective_2: 13.49\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=261, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=543, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1051, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1455, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2639, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8948, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16042, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159554, fidelity=high\n\n### Design 109: Soft y-clip stabilizes bump\nConsensus score: 0.022\nTop in: obj_4 (#2), obj_5 (#3)\nObjective scores:\n  - objective_0: 9.505\n  - objective_1: 14.41\n  - objective_2: 13.62\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=858, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1727, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2612, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9555, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19286, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159020, fidelity=high\n\n### Design 80: HEBO_tuned_Norm-Gaussian xs-on bump (worse)\nConsensus score: 0.027\nTop in: obj_1 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 9.586\n  - objective_1: 14.32\n  - objective_2: 13.55\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.47, median_step=220, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=418, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=739, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1700, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3573, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9607, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26299, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=166361, fidelity=high\n\n### Design 116: Rational y-norm (no gain)\nConsensus score: 0.126\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 8.358\n  - objective_1: 19.29\n  - objective_2: 18.49\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=223, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=738, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1427, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3730, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7959, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19586, fidelity=medium\n\n### Design 76: s_on width rescale regresses scaling\nConsensus score: 0.164\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 8.591\n  - objective_1: 19.42\n  - objective_2: 18.63\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=415, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1313, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2959, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8075, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21351, fidelity=medium\n\n### Design 96: Combo-risk selective deep-HOLD\nConsensus score: 0.207\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 8.577\n  - objective_1: 19.45\n  - objective_2: 18.66\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=626, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1084, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2488, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3227, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10680, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28267, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 3** (breakthrough_needed):\nAssessment: Recent designs show only small constant-factor movement, with the best behavior still concentrated around the same frontier (roughly up to the last-observed solved level near N≈905) and no clear evide...\nDirections: Generate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (i...\nWeight adjustments: {0: 0.25, 1: 1.2, 2: 1.5}\n\n**Round 4** (breakthrough_needed):\nAssessment: Progress has plateaued at a “frontier” around N≈905: multiple recent designs reliably pass through N=905, but none convincingly extend the solved regime to the next schedule levels (≥1280) with accept...\nDirections: Generate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency....\nWeight adjustments: {0: 0.15, 1: 1.1, 2: 1.35, 3: 1.25}\n\n**Round 5** (breakthrough_needed):\nAssessment: Progress remains plateaued at the same scaling frontier: the best families reliably pass up to N≈905 (high fidelity) but do not extend the solved regime to the next scheduled level(s) (≥1280). Recent ...\nDirections: Generate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed l...\nWeight adjustments: {0: 0.05, 1: 0.9, 3: 1.1, 4: 1.4}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is still plateaued at the same empirical frontier: multiple designs reliably pass up through N≈905 (high fidelity), but no clear extension to the next schedule level(s) (≥1280). Recent work is producing mostly constant-factor step changes at already-passed levels, without evidence of a scaling-regime shift. The objective landscape is highly correlated, but extrapolative proxies (esp. Obj0) can still mis-rank designs that do not actually reach large N.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Extrapolation-based and demonstrably misaligned with the schedule frontier: it ranks some designs highly (e.g., Design 116) despite much lower max_solved_N, indicating it can reward misleading small-N scaling fits. Keep heavily down-weighted.\",\n      \"weight_multiplier\": 0.05\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Generally agrees with the frontier-based objectives and includes censor-consistency, but still leans on extrapolated N=2000 predictions that add noise once the search is stuck at a single frontier. Mild down-weight to prioritize schedule-faithful progress.\",\n      \"weight_multiplier\": 0.85\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Very similar to Obj1 (near-redundant) with additional robustness/headroom terms; still partly extrapolative. Keep around neutral but not dominant.\",\n      \"weight_multiplier\": 0.95\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Schedule-faithful lexicographic reach objective; aligned with the true goal (push max_solved_N upward) and avoids extrapolation. Useful, but tie-break weights are extremely tiny, so it may not guide improvements within the N≈905 plateau strongly.\",\n      \"weight_multiplier\": 1.1\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Best overall guidance right now: schedule-faithful, strong tie-breakers that emphasize large-N work and censored total work while keeping lexicographic reach primary. This directly targets making the N≈905 pass more decisive to enable breaking to the next N.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Also schedule-faithful and explicitly targets the first truly-failed level via a one-sided excess-above-0.5 term (safe w.r.t. the 0.49 behavior). Strong for barrier-breaking; slightly narrower than Obj4 but very aligned with the current bottleneck.\",\n      \"weight_multiplier\": 1.7\n    }\n  ],\n  \"objective_directions\": \"Generate 1 new objective that is strictly schedule-faithful and designed to break the N≈905→1280 barrier by strengthening tie-break pressure within the plateau: (i) primary = maximize max_solved_N (lexicographic), (ii) secondary = minimize a HIGH-weight frontier-decisiveness score at max_solved_N (e.g., log10(best_step/max_steps) and/or log10(best_step) with non-tiny weight but still dominated by +1 solved-N), and (iii) tertiary = minimize censored-work specifically concentrated on the top 2–3 largest tested levels (passed: min(step,K*budget), failed: K*budget), without using any extrapolation beyond tested Ns and without using raw unsolved_fraction except pass/fail or one-sided excess above 0.5 at the first true fail.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T06:22:28.745833Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_7.json <==
{
  "meta_round_id": 7,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress remains plateaued at the same frontier: several designs reliably pass through N≈905 (high fidelity), but none extend the solved regime to the next schedule level(s) (≥1280). Recent variants (mostly bump/hold/xl gating tweaks) frequently regress at mid-scale (e.g., N=640), suggesting we are not yet applying selection pressure on the specific failure mode at the first truly-failed level. The objective set is highly redundant (high Kendall tau), so small objective-design details now matter mainly for tie-breaking within the N≈905 plateau.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Pure extrapolation to N=2000 can be systematically wrong under schedule censoring/plateaus; it can reward misleading scaling fits and does not directly target the observed barrier (905→1280). Useful only as a very weak auxiliary signal.",
        "weight_multiplier": 0.02
      },
      {
        "objective_id": 1,
        "assessment": "Better than obj0 (reach-first, censor-consistency), but still depends on extrapolated fit terms that are unstable when we have a hard stop at the first failed level; adds little beyond the schedule-faithful lexicographic family for the current plateau-breaking needs.",
        "weight_multiplier": 0.3
      },
      {
        "objective_id": 2,
        "assessment": "Similar to obj1 with extra robustness/headroom terms; still partly extrapolative and currently redundant with 4–6. Keep a small weight for diversity, but it should not drive selection.",
        "weight_multiplier": 0.4
      },
      {
        "objective_id": 3,
        "assessment": "Schedule-faithful lexicographic reach is aligned with the real goal; however, its tie-break terms are extremely small, so it may under-differentiate designs within the max_solved_N plateau.",
        "weight_multiplier": 1.0
      },
      {
        "objective_id": 4,
        "assessment": "Good schedule-faithful tie-breaking via increasing-N weighted frontier and censored work; this is the right kind of pressure to prefer large-N efficiency without extrapolation. Slightly less targeted than 6 to the top-of-frontier levels, but still valuable.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 5,
        "assessment": "Directly targets the first true fail with a one-sided excess-above-0.5 term (safe w.r.t. the 0.49 rule) and includes budget-aware pressure; good for pushing the 905→1280 transition while staying schedule-faithful.",
        "weight_multiplier": 1.6
      },
      {
        "objective_id": 6,
        "assessment": "Best current objective for the plateau: strict lexicographic reach plus bounded (<1) but meaningful tie-break pressure concentrated on (i) frontier decisiveness at max_solved_N and (ii) censored work on the largest tested levels, plus one-sided first-fail excess. This is the most schedule-aligned driver for breaking into N≥1280.",
        "weight_multiplier": 2.0
      }
    ],
    "objective_directions": "Generate 1 new strictly schedule-faithful objective explicitly optimized for the 905→1280 barrier: primary = maximize max_solved_N; secondary (bounded <1) should (a) strongly weight censored log-work at the largest 1–2 tested levels (especially the first truly-failed N), and (b) include a one-sided continuous “closeness-to-pass” term at N_fail using only max(0, uf_best_fail-0.5) (never penalize 0.49). Keep all tie-break terms normalized/bounded so +1 in max_solved_N always dominates; avoid any extrapolation to untested N."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 2\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 3\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 4\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n### Objective 5\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n```\n\n### Objective 6\n- Description: Lexicographic reach proxy: maximize max_solved_N; then prefer decisive frontier at max_solved_N (log10 step + log10 step/max_steps); then minimize censored log-work on the top-3 largest tested levels plus one-sided first-fail excess above 0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Schedule-faithful, no extrapolation beyond tested Ns.\n    Uses unsolved_fraction only as pass/fail (<0.5) and one-sided excess above 0.5 at first true fail.\n\n    Primary (strict lexicographic via tb<1): maximize max_solved_N.\n    Secondary: minimize a frontier decisiveness score at max_solved_N.\n    Tertiary: minimize censored work concentrated on the top-3 largest tested levels.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        # pass/fail only\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        # best uf (for first true fail excess only)\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        # max_steps at this N\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        # best successful step and its associated max_steps (if present)\n        best_step = None\n        best_step_ms = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_step_ms = float(msb) if _finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_step_ms\": best_step_ms,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # --- Secondary: frontier decisiveness at max_solved_N ---\n    # score := log10(best_step) + log10(best_step/max_steps) (headroom; more negative is better)\n    K = 2.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        ms = lv.get(\"best_step_ms\", None)\n        if not _finite_pos(ms):\n            ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        step = lv.get(\"best_step\", None)\n        if not _finite_pos(step):\n            step = budget\n\n        log_step = math.log10(max(float(step), 1e-12))\n        log_ratio = math.log10(max(float(step) / max(float(ms) if _finite_pos(ms) else budget, 1e-12), 1e-12))\n        frontier_score = log_step + 1.0 * float(np.clip(log_ratio, -6.0, 1.0))\n    else:\n        frontier_score = 12.0\n\n    frontier_score = float(np.clip(frontier_score, -12.0, 12.0))\n    # map to [0,1] so tie-break is bounded (<1), but still gives non-tiny gradients within plateau\n    F = float(0.5 * (math.tanh(frontier_score / 3.0) + 1.0))\n\n    # --- First true fail: one-sided excess above 0.5 (allowed) ---\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    if N_fail is not None:\n        excess = max(0.0, float(summary[N_fail].get(\"uf_best\", 1.0)) - 0.5)\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budgetf = float(K * msf) if _finite_pos(msf) else 1e6\n        fail_pressure = excess * (1.0 + 0.25 * math.log10(max(budgetf, 1e-12)))\n        Fail = float(np.clip(fail_pressure / 2.5, 0.0, 1.0))\n    else:\n        Fail = 0.0\n\n    # --- Tertiary: censored work on top-3 largest tested levels only ---\n    topNs = tested_Ns[-3:]\n    w_rank = [1.0, 2.0, 4.0][-len(topNs):]  # emphasize the very largest N\n    num = 0.0\n    den = 0.0\n    for w, N in zip(w_rank, topNs):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            work = min(float(lv[\"best_step\"]), budget)\n        else:\n            work = budget\n\n        num += float(w) * math.log10(max(float(work), 1e-12))\n        den += float(w)\n\n    censored_top_log = float(num / max(den, 1e-12))\n    C = float(np.clip(censored_top_log / 12.0, 0.0, 1.0))\n\n    # --- Strict lexicographic scalarization: tb in [0, 0.999] ---\n    tb = 0.999 * (0.55 * F + 0.35 * C + 0.10 * Fail)\n\n    return float(-max_solved_N + tb)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 |\n|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.80 | 0.80 | 0.86 | 0.83 | 0.84 | 0.85 |\n| 1 | 0.80 | 1.00 | 0.98 | 0.87 | 0.87 | 0.89 | 0.89 |\n| 2 | 0.80 | 0.98 | 1.00 | 0.88 | 0.89 | 0.90 | 0.90 |\n| 3 | 0.86 | 0.87 | 0.88 | 1.00 | 0.95 | 0.96 | 0.97 |\n| 4 | 0.83 | 0.87 | 0.89 | 0.95 | 1.00 | 0.95 | 0.96 |\n| 5 | 0.84 | 0.89 | 0.90 | 0.96 | 0.95 | 1.00 | 0.98 |\n| 6 | 0.85 | 0.89 | 0.90 | 0.97 | 0.96 | 0.98 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.094, median_tau=0.83, range=[0.80, 0.86]\n- Objective 1: default_weight=0.110, median_tau=0.88, range=[0.80, 0.98]\n- Objective 2: default_weight=0.124, median_tau=0.89, range=[0.80, 0.98]\n- Objective 3: default_weight=0.142, median_tau=0.92, range=[0.86, 0.97]\n- Objective 4: default_weight=0.158, median_tau=0.92, range=[0.83, 0.96]\n- Objective 5: default_weight=0.176, median_tau=0.93, range=[0.84, 0.98]\n- Objective 6: default_weight=0.197, median_tau=0.93, range=[0.85, 0.98]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 147: L2 y-softcap regresses at N=640\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=63, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=115, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=241, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=265, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=373, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=728, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1954, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3550, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=11065, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=60405, fidelity=medium\n\n### Design 146: Center-anchored bump test\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=21, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=31, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=46, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=109, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=232, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=145, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.48, median_step=351, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=692, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=859, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1530, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3228, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6345, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22743, fidelity=medium\n\n### Design 145: Edge-local xl-hold regresses\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=44, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=128, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=199, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=434, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=948, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2339, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4411, fidelity=low\n\n### Design 144: Attenuated mult-bump regresses\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=97, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=102, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=121, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=317, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=464, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=471, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1245, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1895, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2933, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10412, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=30942, fidelity=medium\n\n### Design 143: Additive C∞ bump coupling\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=49, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=309, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=341, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=514, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=888, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1508, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2819, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8141, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19677, fidelity=medium\n\n### Design 142: xl-aware tau gate: hurts scaling\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=12, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=104, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=228, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=468, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=894, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3382, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=13235, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=57576, fidelity=medium\n\n### Design 141: HEBO_tuned_Stretched-exp tail bump underperforms\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=47, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=55, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=89, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=237, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=355, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=454, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1302, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1430, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3741, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9649, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=25826, fidelity=medium\n\n### Design 140: Margin-attenuated HOLD: no gain\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=14, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=35, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.48, median_step=170, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=552, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=939, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2380, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4285, fidelity=low\n\n### Design 139: xs-gated bump blocks turn-on\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=151, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=333, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=489, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=553, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=929, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2339, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3841, fidelity=low\n\n### Design 138: Bounded window bump: no gain\nObjective: 6\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=41, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=64, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=234, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=354, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1213, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1966, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3895, fidelity=low\n\n**Top Designs**:\nTop designs across 7 objectives (8 unique):\n\n### Design 81: Unit-peak bump p_on (confounded)\nConsensus score: 0.004\nTop in: consensus (#1), obj_3 (#1), obj_4 (#1), obj_5 (#1), obj_6 (#1)\nObjective scores:\n  - objective_0: 9.432\n  - objective_1: 14.35\n  - objective_2: 13.57\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.46, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=460, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=852, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4616, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8591, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18870, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=138840, fidelity=high\n\n### Design 120: HEBO_tuned_C∞ unit-peak compact bump\nConsensus score: 0.010\nTop in: consensus (#2), obj_1 (#2), obj_2 (#2), obj_3 (#2), obj_5 (#2), obj_6 (#2)\nObjective scores:\n  - objective_0: 9.005\n  - objective_1: 14.29\n  - objective_2: 13.54\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=231, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=705, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=955, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3106, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3108, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7400, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17761, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=150301, fidelity=high\n\n### Design 124: Delayed sublinear xl timing wins\nConsensus score: 0.013\nTop in: consensus (#3), obj_1 (#1), obj_2 (#1), obj_3 (#3), obj_4 (#3), obj_6 (#3)\nObjective scores:\n  - objective_0: 9.344\n  - objective_1: 14.27\n  - objective_2: 13.49\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=261, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=543, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1051, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1455, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2639, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8948, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16042, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159554, fidelity=high\n\n### Design 109: Soft y-clip stabilizes bump\nConsensus score: 0.018\nTop in: obj_4 (#2), obj_5 (#3)\nObjective scores:\n  - objective_0: 9.505\n  - objective_1: 14.41\n  - objective_2: 13.62\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=858, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1727, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2612, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9555, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19286, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159020, fidelity=high\n\n### Design 80: HEBO_tuned_Norm-Gaussian xs-on bump (worse)\nConsensus score: 0.025\nTop in: obj_1 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 9.586\n  - objective_1: 14.32\n  - objective_2: 13.55\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=59, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=92, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.47, median_step=220, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=254, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=418, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=739, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1700, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3573, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9607, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=26299, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=166361, fidelity=high\n\n### Design 116: Rational y-norm (no gain)\nConsensus score: 0.120\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 8.358\n  - objective_1: 19.29\n  - objective_2: 18.49\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\n  - objective_6: -639.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=223, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=738, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1427, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3730, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7959, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19586, fidelity=medium\n\n### Design 76: s_on width rescale regresses scaling\nConsensus score: 0.150\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 8.591\n  - objective_1: 19.42\n  - objective_2: 18.63\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\n  - objective_6: -639.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=415, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1313, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2959, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8075, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21351, fidelity=medium\n\n### Design 96: Combo-risk selective deep-HOLD\nConsensus score: 0.203\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 8.577\n  - objective_1: 19.45\n  - objective_2: 18.66\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\n  - objective_6: -639.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=626, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1084, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2488, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3227, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10680, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28267, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 4** (breakthrough_needed):\nAssessment: Progress has plateaued at a “frontier” around N≈905: multiple recent designs reliably pass through N=905, but none convincingly extend the solved regime to the next schedule levels (≥1280) with accept...\nDirections: Generate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency....\nWeight adjustments: {0: 0.15, 1: 1.1, 2: 1.35, 3: 1.25}\n\n**Round 5** (breakthrough_needed):\nAssessment: Progress remains plateaued at the same scaling frontier: the best families reliably pass up to N≈905 (high fidelity) but do not extend the solved regime to the next scheduled level(s) (≥1280). Recent ...\nDirections: Generate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed l...\nWeight adjustments: {0: 0.05, 1: 0.9, 3: 1.1, 4: 1.4}\n\n**Round 6** (breakthrough_needed):\nAssessment: Progress is still plateaued at the same empirical frontier: multiple designs reliably pass up through N≈905 (high fidelity), but no clear extension to the next schedule level(s) (≥1280). Recent work i...\nDirections: Generate 1 new objective that is strictly schedule-faithful and designed to break the N≈905→1280 barrier by strengthening tie-break pressure within the plateau: (i) primary = maximize max_solved_N (le...\nWeight adjustments: {0: 0.05, 1: 0.85, 2: 0.95, 3: 1.1, 4: 1.6, 5: 1.7}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress remains plateaued at the same frontier: several designs reliably pass through N≈905 (high fidelity), but none extend the solved regime to the next schedule level(s) (≥1280). Recent variants (mostly bump/hold/xl gating tweaks) frequently regress at mid-scale (e.g., N=640), suggesting we are not yet applying selection pressure on the specific failure mode at the first truly-failed level. The objective set is highly redundant (high Kendall tau), so small objective-design details now matter mainly for tie-breaking within the N≈905 plateau.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Pure extrapolation to N=2000 can be systematically wrong under schedule censoring/plateaus; it can reward misleading scaling fits and does not directly target the observed barrier (905→1280). Useful only as a very weak auxiliary signal.\",\n      \"weight_multiplier\": 0.02\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Better than obj0 (reach-first, censor-consistency), but still depends on extrapolated fit terms that are unstable when we have a hard stop at the first failed level; adds little beyond the schedule-faithful lexicographic family for the current plateau-breaking needs.\",\n      \"weight_multiplier\": 0.3\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Similar to obj1 with extra robustness/headroom terms; still partly extrapolative and currently redundant with 4–6. Keep a small weight for diversity, but it should not drive selection.\",\n      \"weight_multiplier\": 0.4\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Schedule-faithful lexicographic reach is aligned with the real goal; however, its tie-break terms are extremely small, so it may under-differentiate designs within the max_solved_N plateau.\",\n      \"weight_multiplier\": 1.0\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Good schedule-faithful tie-breaking via increasing-N weighted frontier and censored work; this is the right kind of pressure to prefer large-N efficiency without extrapolation. Slightly less targeted than 6 to the top-of-frontier levels, but still valuable.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Directly targets the first true fail with a one-sided excess-above-0.5 term (safe w.r.t. the 0.49 rule) and includes budget-aware pressure; good for pushing the 905→1280 transition while staying schedule-faithful.\",\n      \"weight_multiplier\": 1.6\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Best current objective for the plateau: strict lexicographic reach plus bounded (<1) but meaningful tie-break pressure concentrated on (i) frontier decisiveness at max_solved_N and (ii) censored work on the largest tested levels, plus one-sided first-fail excess. This is the most schedule-aligned driver for breaking into N≥1280.\",\n      \"weight_multiplier\": 2.0\n    }\n  ],\n  \"objective_directions\": \"Generate 1 new strictly schedule-faithful objective explicitly optimized for the 905→1280 barrier: primary = maximize max_solved_N; secondary (bounded <1) should (a) strongly weight censored log-work at the largest 1–2 tested levels (especially the first truly-failed N), and (b) include a one-sided continuous “closeness-to-pass” term at N_fail using only max(0, uf_best_fail-0.5) (never penalize 0.49). Keep all tie-break terms normalized/bounded so +1 in max_solved_N always dominates; avoid any extrapolation to untested N.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T10:29:13.454543Z"
}

==> anc/logs/records/llm_log_workspace_37/meta_agent/round_8.json <==
{
  "meta_round_id": 8,
  "model_name": "gpt-5.2",
  "research_goal": "Develop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.",
  "analysis": {
    "research_assessment": "Progress is plateaued at the same scaling frontier: strong families reliably pass through N≈905 (high fidelity), but none extends to the next scheduled level (N≈1280). Recent modifications mostly reshuffle median_step/headroom at already-solved Ns without creating a decisive improvement signal at the frontier. The main bottleneck is breaking the 905→1280 transition, so objectives should concentrate tie-break pressure on frontier work (median_step vs max_steps) rather than extrapolations.",
    "research_phase": "breakthrough_needed",
    "objective_analysis": [
      {
        "objective_id": 0,
        "assessment": "Pure extrapolation to N=2000 is not schedule-faithful and can be systematically misled by early-N curvature; it also highlights designs that do not actually extend the solved frontier. Keep only as a very weak, auxiliary signal.",
        "weight_multiplier": 0.02
      },
      {
        "objective_id": 1,
        "assessment": "Better than objective_0 (reach-first), but still relies on log-log fits/extrapolation that add noise and can over-rank designs with mediocre frontier work. Useful as a weak consistency check, not as the main driver.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 2,
        "assessment": "Similar to objective_1 with extra frontier terms; still partially fit-driven and largely redundant with the strict schedule-faithful objectives. Keep low weight to avoid optimizing proxy artifacts.",
        "weight_multiplier": 0.25
      },
      {
        "objective_id": 3,
        "assessment": "Schedule-faithful lexicographic reach is aligned, but its tie-break terms are currently too small to strongly separate the many designs stuck at max_solved_N=905. Retain moderate weight for reach correctness, but don’t let it dominate tie-break behavior.",
        "weight_multiplier": 0.6
      },
      {
        "objective_id": 4,
        "assessment": "Good schedule-faithful tie-breaking via increasing-N weighted frontier/censored work; directly pressures efficiency near the frontier without extrapolating beyond tested Ns. This is a useful driver for the 905→1280 breakthrough.",
        "weight_multiplier": 1.3
      },
      {
        "objective_id": 5,
        "assessment": "Strong schedule-faithful barrier targeting through one-sided first-fail excess and frontier headroom; helpful once N_fail appears and still reasonable now via headroom. Keep high weight.",
        "weight_multiplier": 1.5
      },
      {
        "objective_id": 6,
        "assessment": "Best current objective for breaking the barrier: strict lexicographic reach plus bounded (<1) heavy pressure on frontier decisiveness and top-3-level censored work. This most directly optimizes what must improve at N≈905 to make N≈1280 pass.",
        "weight_multiplier": 2.2
      },
      {
        "objective_id": 7,
        "assessment": "Very good barrier-focused objective emphasizing the largest tested levels (especially first true fail when it occurs) with bounded tie-break. Slightly less informative than objective_6 (fewer frontier terms), but still a key driver.",
        "weight_multiplier": 2.0
      }
    ],
    "objective_directions": "Generate 1 new strictly schedule-faithful objective specialized for the 905→1280 jump that (i) keeps primary = maximize max_solved_N, and (ii) uses a bounded (<1) tie-break dominated by frontier efficiency at the largest PASSED level(s): e.g., heavily weight log10(best_step/max_steps) at max_solved_N and also penalize the step-growth between the last two passed levels (e.g., log10(step_Nmax/step_prev)) to encourage flatter frontier scaling. Optionally include a second bounded term that focuses only on the single largest tested level’s censored log-work (passed: min(step,K*max_steps), failed: K*max_steps), so improvements at N=905 are strongly rewarded even before any N_fail=1280 data exists."
  },
  "messages": [
    {
      "role": "system",
      "content": "You are the **Meta-Agent**. You oversee the entire research process, analyze what's working and what's not, guide the objective agent, and adjust objective weights to improve research progress."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## High-Level Research Goal\nDevelop an algorithm that efficiently solves hard, large-scale 3-SAT problems. \nPrioritize robust scaling, with focus on large-N behaviors. \nAim for polynomial step vs. N scaling, ideally sub-quadratic.\nCommon pitfall: polynomial at small N, exponentially diverging at large N.\n\n## Task\nAnalyze research progress, evaluate objective functions, and provide strategic guidance.\n\nYour responsibilities:\n1. Assess research progress\n2. **Maintain and update an evolving consensus objective function** \n    - Objective functions are periodically generated by Objective Agent\n    - Planner/Designer Agents/hyperparameter optimizer minimize the consensus objective.\n    - You can adjust objective weights: amplify useful ones, suppress harmful ones.\n3. Guide the Objective Agent in generating new objectives. \n\n## Experiment Schedule (for reference - will be used unchanged):\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Current Objective Functions\n\n### Objective 0\n- Description: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n### Objective 1\n- Description: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n### Objective 2\n- Description: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n### Objective 3\n- Description: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n### Objective 4\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n### Objective 5\n- Description: Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n```\n\n### Objective 6\n- Description: Lexicographic reach proxy: maximize max_solved_N; then prefer decisive frontier at max_solved_N (log10 step + log10 step/max_steps); then minimize censored log-work on the top-3 largest tested levels plus one-sided first-fail excess above 0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Schedule-faithful, no extrapolation beyond tested Ns.\n    Uses unsolved_fraction only as pass/fail (<0.5) and one-sided excess above 0.5 at first true fail.\n\n    Primary (strict lexicographic via tb<1): maximize max_solved_N.\n    Secondary: minimize a frontier decisiveness score at max_solved_N.\n    Tertiary: minimize censored work concentrated on the top-3 largest tested levels.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        # pass/fail only\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        # best uf (for first true fail excess only)\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        # max_steps at this N\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        # best successful step and its associated max_steps (if present)\n        best_step = None\n        best_step_ms = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_step_ms = float(msb) if _finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_step_ms\": best_step_ms,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # --- Secondary: frontier decisiveness at max_solved_N ---\n    # score := log10(best_step) + log10(best_step/max_steps) (headroom; more negative is better)\n    K = 2.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        ms = lv.get(\"best_step_ms\", None)\n        if not _finite_pos(ms):\n            ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        step = lv.get(\"best_step\", None)\n        if not _finite_pos(step):\n            step = budget\n\n        log_step = math.log10(max(float(step), 1e-12))\n        log_ratio = math.log10(max(float(step) / max(float(ms) if _finite_pos(ms) else budget, 1e-12), 1e-12))\n        frontier_score = log_step + 1.0 * float(np.clip(log_ratio, -6.0, 1.0))\n    else:\n        frontier_score = 12.0\n\n    frontier_score = float(np.clip(frontier_score, -12.0, 12.0))\n    # map to [0,1] so tie-break is bounded (<1), but still gives non-tiny gradients within plateau\n    F = float(0.5 * (math.tanh(frontier_score / 3.0) + 1.0))\n\n    # --- First true fail: one-sided excess above 0.5 (allowed) ---\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    if N_fail is not None:\n        excess = max(0.0, float(summary[N_fail].get(\"uf_best\", 1.0)) - 0.5)\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budgetf = float(K * msf) if _finite_pos(msf) else 1e6\n        fail_pressure = excess * (1.0 + 0.25 * math.log10(max(budgetf, 1e-12)))\n        Fail = float(np.clip(fail_pressure / 2.5, 0.0, 1.0))\n    else:\n        Fail = 0.0\n\n    # --- Tertiary: censored work on top-3 largest tested levels only ---\n    topNs = tested_Ns[-3:]\n    w_rank = [1.0, 2.0, 4.0][-len(topNs):]  # emphasize the very largest N\n    num = 0.0\n    den = 0.0\n    for w, N in zip(w_rank, topNs):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            work = min(float(lv[\"best_step\"]), budget)\n        else:\n            work = budget\n\n        num += float(w) * math.log10(max(float(work), 1e-12))\n        den += float(w)\n\n    censored_top_log = float(num / max(den, 1e-12))\n    C = float(np.clip(censored_top_log / 12.0, 0.0, 1.0))\n\n    # --- Strict lexicographic scalarization: tb in [0, 0.999] ---\n    tb = 0.999 * (0.55 * F + 0.35 * C + 0.10 * Fail)\n\n    return float(-max_solved_N + tb)\n```\n\n### Objective 7\n- Description: Strictly maximize max_solved_N; tie-break with bounded (<1) heavy-weight censored log-work on the largest 1–2 tested N (esp. first true fail) plus one-sided closeness-to-pass at N_fail via max(0,uf_best_fail-0.5).\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic): maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (bounded <1): emphasize censored log-work at the largest 1–2 tested levels\n    (especially the first truly failed N), plus a one-sided closeness-to-pass term at N_fail\n    using only max(0, uf_best_fail - 0.5) (never penalizes 0.49).\n\n    No extrapolation to untested N.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        best_step = None\n        if passed:\n            succ_steps = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            succ_steps = [float(s) for s in succ_steps if _finite_pos(s)]\n            if succ_steps:\n                best_step = float(min(succ_steps))\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # --- Secondary: censored log-work concentrated on largest 1–2 tested levels ---\n    # Censored work: passed -> min(best_step, K*max_steps); failed -> K*max_steps\n    K = 2.0\n\n    def _censored_work(N):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            return min(float(lv[\"best_step\"]), budget)\n        return budget\n\n    # Use largest 2 tested; if N_fail exists it is (schedule-faithfully) the largest tested level.\n    topNs = tested_Ns[-2:]\n    if len(topNs) == 1:\n        w = [1.0]\n    else:\n        # strongly weight the largest tested N\n        w = [0.15, 0.85]\n\n    # Map log10(work) -> [0,1) via 1-exp(-log/3); lower is better.\n    work_terms = []\n    for N in topNs:\n        work = float(_censored_work(N))\n        logw = math.log10(max(work, 1e-12))\n        work_norm = 1.0 - math.exp(-max(0.0, logw) / 3.0)\n        work_terms.append(work_norm)\n\n    C = float(np.clip(np.average(np.array(work_terms, dtype=float), weights=np.array(w, dtype=float)), 0.0, 1.0))\n\n    # --- Secondary: one-sided closeness-to-pass at first true fail (exactly 0 if uf<=0.5) ---\n    Fail = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess = max(0.0, uf_best_fail - 0.5)\n        # steep, bounded mapping from excess to [0,1)\n        Fail = float(np.clip(math.tanh(excess / 0.05), 0.0, 1.0))\n\n    # Strict lexicographic scalarization: tb in [0, 0.999)\n    tb = 0.999 * (0.80 * C + 0.20 * Fail)\n    return float(-max_solved_N + tb)\n```\n\n\n## Objective Performance Analysis\n\n**Kendall Tau Correlation Matrix** (measures agreement between objectives):\n| Objective | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 |\n|---|---|---|---|---|---|---|---|---|\n| 0 | 1.00 | 0.80 | 0.81 | 0.85 | 0.82 | 0.83 | 0.84 | 0.84 |\n| 1 | 0.80 | 1.00 | 0.98 | 0.87 | 0.86 | 0.88 | 0.89 | 0.89 |\n| 2 | 0.81 | 0.98 | 1.00 | 0.89 | 0.87 | 0.90 | 0.90 | 0.91 |\n| 3 | 0.85 | 0.87 | 0.89 | 1.00 | 0.94 | 0.97 | 0.97 | 0.96 |\n| 4 | 0.82 | 0.86 | 0.87 | 0.94 | 1.00 | 0.94 | 0.95 | 0.94 |\n| 5 | 0.83 | 0.88 | 0.90 | 0.97 | 0.94 | 1.00 | 0.98 | 0.98 |\n| 6 | 0.84 | 0.89 | 0.90 | 0.97 | 0.95 | 0.98 | 1.00 | 0.98 |\n| 7 | 0.84 | 0.89 | 0.91 | 0.96 | 0.94 | 0.98 | 0.98 | 1.00 |\n\n## Objective Weighting Mechanism\n\n```python\nweight = default_weight * weight_multiplier  # You assign weight_multiplier, default 1.0\ndefault_weight = agreement * age_decay\nagreement = max(median_tau, 0.0)\nage_decay = 0.9 ** rounds_since_creation\n```\n\n**Objective Agreement Summary**:\nObjective agreement and weights:\n- Objective 0: default_weight=0.076, median_tau=0.83, range=[0.80, 0.85]\n- Objective 1: default_weight=0.089, median_tau=0.88, range=[0.80, 0.98]\n- Objective 2: default_weight=0.101, median_tau=0.90, range=[0.81, 0.98]\n- Objective 3: default_weight=0.118, median_tau=0.94, range=[0.85, 0.97]\n- Objective 4: default_weight=0.130, median_tau=0.94, range=[0.82, 0.95]\n- Objective 5: default_weight=0.145, median_tau=0.94, range=[0.83, 0.98]\n- Objective 6: default_weight=0.162, median_tau=0.95, range=[0.84, 0.98]\n- Objective 7: default_weight=0.179, median_tau=0.94, range=[0.84, 0.98]\n\n**Recent Progress**:\nRecent 10 designs:\n\n### Design 168: Exp attenuation too aggressive\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=42, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=54, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=160, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=139, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=228, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=274, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=523, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1041, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1738, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3564, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7069, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=22229, fidelity=medium\n\n### Design 167: Mul bump: mostly neutral, some stalls\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=20, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=50, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=105, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=444, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=795, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1029, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1973, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3881, fidelity=low\n\n### Design 166: Edge-anchored asym bump wins\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=260, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=448, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2328, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3087, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4705, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20340, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=149136, fidelity=high\n\n### Design 165: Attenuate whole on-drive (fails)\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=14, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=30, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=82, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=246, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=319, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=706, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2370, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4682, fidelity=low\n\n### Design 164: Norm-log rigidity regresses\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=37, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=55, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=91, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=205, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=361, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=777, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=1616, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3143, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.58, median_step=11882, fidelity=low\n\n### Design 163: p-power attenuation (no gain)\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=101, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=147, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=239, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=321, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=412, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1149, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1964, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2627, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10365, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20961, fidelity=medium\n\n### Design 162: Over-capped xl rigidity\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=20, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=26, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=45, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=57, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=83, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=216, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=389, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=861, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2509, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4290, fidelity=low\n\n### Design 161: p-power attenuation ablation\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=85, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=88, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=294, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=331, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=525, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=576, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1262, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1562, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3586, fidelity=low\n\n### Design 160: HEBO_tuned_Attenuated mult-bump regresses\nObjective: 0\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=306, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=419, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=681, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1556, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3330, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6160, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20228, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=136033, fidelity=high\n\n### Design 159: Log-rigidity xl compression\nObjective: 7\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=18, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.46, median_step=19, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=22, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=27, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=90, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=165, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=177, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=466, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=712, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2197, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3782, fidelity=low\n\n**Top Designs**:\nTop designs across 8 objectives (9 unique):\n\n### Design 160: HEBO_tuned_Attenuated mult-bump regresses\nConsensus score: 0.000\nTop in: consensus (#1), obj_1 (#2), obj_2 (#2), obj_3 (#1), obj_4 (#1), obj_5 (#1), obj_6 (#1), obj_7 (#1)\nObjective scores:\n  - objective_0: 9.196\n  - objective_1: 14.15\n  - objective_2: 13.38\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\n  - objective_7: -904.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.47, median_step=15, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=61, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=79, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=123, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=117, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=245, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=306, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=419, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=681, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1556, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3330, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=6160, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20228, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=136033, fidelity=high\n\n### Design 81: Unit-peak bump p_on (confounded)\nConsensus score: 0.008\nTop in: consensus (#2), obj_3 (#2), obj_4 (#2), obj_5 (#2), obj_6 (#2), obj_7 (#2)\nObjective scores:\n  - objective_0: 9.432\n  - objective_1: 14.35\n  - objective_2: 13.57\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\n  - objective_7: -904.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=17, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=71, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.46, median_step=80, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=159, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=196, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=460, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=852, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1543, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=4616, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8591, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=18870, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=138840, fidelity=high\n\n### Design 166: Edge-anchored asym bump wins\nConsensus score: 0.014\nTop in: consensus (#3), obj_1 (#1), obj_2 (#1), obj_3 (#3), obj_5 (#3), obj_6 (#3)\nObjective scores:\n  - objective_0: 8.978\n  - objective_1: 14.07\n  - objective_2: 13.34\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\n  - objective_7: -904.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=99, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=84, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=211, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=260, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=473, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=448, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1146, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2328, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3087, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=4705, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=20340, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=149136, fidelity=high\n\n### Design 120: HEBO_tuned_C∞ unit-peak compact bump\nConsensus score: 0.019\nTop in: obj_7 (#3)\nObjective scores:\n  - objective_0: 9.005\n  - objective_1: 14.29\n  - objective_2: 13.54\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\n  - objective_7: -904.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=19, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=36, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=48, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=62, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=186, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=231, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=269, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=705, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=955, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3106, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3108, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7400, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=17761, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=150301, fidelity=high\n\n### Design 124: Delayed sublinear xl timing wins\nConsensus score: 0.023\nTop in: obj_1 (#3), obj_2 (#3)\nObjective scores:\n  - objective_0: 9.344\n  - objective_1: 14.27\n  - objective_2: 13.49\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\n  - objective_7: -904.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.49, median_step=24, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=25, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=53, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=176, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=261, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=543, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1051, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1455, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.48, median_step=2639, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8948, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=16042, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159554, fidelity=high\n\n### Design 109: Soft y-clip stabilizes bump\nConsensus score: 0.026\nTop in: obj_4 (#3)\nObjective scores:\n  - objective_0: 9.505\n  - objective_1: 14.41\n  - objective_2: 13.62\n  - objective_3: -905\n  - objective_4: -904.8\n  - objective_5: -905\n  - objective_6: -904.3\n  - objective_7: -904.3\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=32, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=40, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=43, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=81, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=219, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=564, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=858, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1727, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2612, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=9555, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19286, fidelity=medium\n  - batch=100, N=905, ratio=4.3, run_till_median=True, max_steps=409600, unsolved_fraction=0.49, median_step=159020, fidelity=high\n\n### Design 116: Rational y-norm (no gain)\nConsensus score: 0.113\nTop in: obj_0 (#1)\nObjective scores:\n  - objective_0: 8.358\n  - objective_1: 19.29\n  - objective_2: 18.49\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\n  - objective_6: -639.4\n  - objective_7: -639.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=16, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.48, median_step=24, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=35, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.48, median_step=68, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=97, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=223, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=340, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=738, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=691, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1427, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3730, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=7959, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=19586, fidelity=medium\n\n### Design 76: s_on width rescale regresses scaling\nConsensus score: 0.134\nTop in: obj_0 (#3)\nObjective scores:\n  - objective_0: 8.591\n  - objective_1: 19.42\n  - objective_2: 18.63\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\n  - objective_6: -639.4\n  - objective_7: -639.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.46, median_step=11, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.49, median_step=23, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.48, median_step=29, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=93, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.49, median_step=103, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=146, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=291, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=415, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1313, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2959, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3859, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=8075, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=21351, fidelity=medium\n\n### Design 96: Combo-risk selective deep-HOLD\nConsensus score: 0.207\nTop in: obj_0 (#2)\nObjective scores:\n  - objective_0: 8.577\n  - objective_1: 19.45\n  - objective_2: 18.66\n  - objective_3: -640\n  - objective_4: -639.8\n  - objective_5: -640\n  - objective_6: -639.4\n  - objective_7: -639.4\nExperiments:\n  - batch=100, N=10, ratio=4.3, run_till_median=True, max_steps=50, unsolved_fraction=0.48, median_step=13, fidelity=low\n  - batch=100, N=14, ratio=4.3, run_till_median=True, max_steps=100, unsolved_fraction=0.47, median_step=21, fidelity=low\n  - batch=100, N=20, ratio=4.3, run_till_median=True, max_steps=200, unsolved_fraction=0.49, median_step=27, fidelity=low\n  - batch=100, N=28, ratio=4.3, run_till_median=True, max_steps=400, unsolved_fraction=0.49, median_step=52, fidelity=low\n  - batch=100, N=40, ratio=4.3, run_till_median=True, max_steps=800, unsolved_fraction=0.48, median_step=93, fidelity=low\n  - batch=100, N=57, ratio=4.3, run_till_median=True, max_steps=1600, unsolved_fraction=0.49, median_step=197, fidelity=low\n  - batch=100, N=80, ratio=4.3, run_till_median=True, max_steps=3200, unsolved_fraction=0.49, median_step=276, fidelity=low\n  - batch=100, N=113, ratio=4.3, run_till_median=True, max_steps=6400, unsolved_fraction=0.49, median_step=626, fidelity=low\n  - batch=100, N=160, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=1084, fidelity=low\n  - batch=100, N=226, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=2488, fidelity=low\n  - batch=100, N=320, ratio=4.3, run_till_median=True, max_steps=10000, unsolved_fraction=0.49, median_step=3227, fidelity=low\n  - batch=100, N=453, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=10680, fidelity=medium\n  - batch=100, N=640, ratio=4.3, run_till_median=True, max_steps=100000, unsolved_fraction=0.49, median_step=28267, fidelity=medium\n\n\n## Previous Meta-Agent Guidance\n\nPrevious meta-agent assessments:\n\n**Round 5** (breakthrough_needed):\nAssessment: Progress remains plateaued at the same scaling frontier: the best families reliably pass up to N≈905 (high fidelity) but do not extend the solved regime to the next scheduled level(s) (≥1280). Recent ...\nDirections: Generate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed l...\nWeight adjustments: {0: 0.05, 1: 0.9, 3: 1.1, 4: 1.4}\n\n**Round 6** (breakthrough_needed):\nAssessment: Progress is still plateaued at the same empirical frontier: multiple designs reliably pass up through N≈905 (high fidelity), but no clear extension to the next schedule level(s) (≥1280). Recent work i...\nDirections: Generate 1 new objective that is strictly schedule-faithful and designed to break the N≈905→1280 barrier by strengthening tie-break pressure within the plateau: (i) primary = maximize max_solved_N (le...\nWeight adjustments: {0: 0.05, 1: 0.85, 2: 0.95, 3: 1.1, 4: 1.6, 5: 1.7}\n\n**Round 7** (breakthrough_needed):\nAssessment: Progress remains plateaued at the same frontier: several designs reliably pass through N≈905 (high fidelity), but none extend the solved regime to the next schedule level(s) (≥1280). Recent variants (...\nDirections: Generate 1 new strictly schedule-faithful objective explicitly optimized for the 905→1280 barrier: primary = maximize max_solved_N; secondary (bounded <1) should (a) strongly weight censored log-work ...\nWeight adjustments: {0: 0.02, 1: 0.3, 2: 0.4, 4: 1.3, 5: 1.6, 6: 2.0}\n\n## Guidelines\n\n**For Objective Evaluation**:\n- Objectives with low Kendall tau (disagreeing with others) may be misleading\n- Objectives that rank failed designs highly are problematic\n- Objectives that don't differentiate between designs are not useful\n- Consider whether the objective aligns with the high-level research goal\n\n## Output Format\n\nReturn a JSON object:\n```json\n{\n  \"research_assessment\": \"Overall assessment of research progress (2-4 sentences)\",\n  \"research_phase\": \"exploring|converging|stuck|breakthrough_needed|refining\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"How this objective is performing\",\n      \"weight_multiplier\": 1.0\n    }\n  ],\n  \"objective_directions\": \"Strategic guidance for next objective generation (be specific)\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"research_assessment\": \"Progress is plateaued at the same scaling frontier: strong families reliably pass through N≈905 (high fidelity), but none extends to the next scheduled level (N≈1280). Recent modifications mostly reshuffle median_step/headroom at already-solved Ns without creating a decisive improvement signal at the frontier. The main bottleneck is breaking the 905→1280 transition, so objectives should concentrate tie-break pressure on frontier work (median_step vs max_steps) rather than extrapolations.\",\n  \"research_phase\": \"breakthrough_needed\",\n  \"objective_analysis\": [\n    {\n      \"objective_id\": 0,\n      \"assessment\": \"Pure extrapolation to N=2000 is not schedule-faithful and can be systematically misled by early-N curvature; it also highlights designs that do not actually extend the solved frontier. Keep only as a very weak, auxiliary signal.\",\n      \"weight_multiplier\": 0.02\n    },\n    {\n      \"objective_id\": 1,\n      \"assessment\": \"Better than objective_0 (reach-first), but still relies on log-log fits/extrapolation that add noise and can over-rank designs with mediocre frontier work. Useful as a weak consistency check, not as the main driver.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 2,\n      \"assessment\": \"Similar to objective_1 with extra frontier terms; still partially fit-driven and largely redundant with the strict schedule-faithful objectives. Keep low weight to avoid optimizing proxy artifacts.\",\n      \"weight_multiplier\": 0.25\n    },\n    {\n      \"objective_id\": 3,\n      \"assessment\": \"Schedule-faithful lexicographic reach is aligned, but its tie-break terms are currently too small to strongly separate the many designs stuck at max_solved_N=905. Retain moderate weight for reach correctness, but don’t let it dominate tie-break behavior.\",\n      \"weight_multiplier\": 0.6\n    },\n    {\n      \"objective_id\": 4,\n      \"assessment\": \"Good schedule-faithful tie-breaking via increasing-N weighted frontier/censored work; directly pressures efficiency near the frontier without extrapolating beyond tested Ns. This is a useful driver for the 905→1280 breakthrough.\",\n      \"weight_multiplier\": 1.3\n    },\n    {\n      \"objective_id\": 5,\n      \"assessment\": \"Strong schedule-faithful barrier targeting through one-sided first-fail excess and frontier headroom; helpful once N_fail appears and still reasonable now via headroom. Keep high weight.\",\n      \"weight_multiplier\": 1.5\n    },\n    {\n      \"objective_id\": 6,\n      \"assessment\": \"Best current objective for breaking the barrier: strict lexicographic reach plus bounded (<1) heavy pressure on frontier decisiveness and top-3-level censored work. This most directly optimizes what must improve at N≈905 to make N≈1280 pass.\",\n      \"weight_multiplier\": 2.2\n    },\n    {\n      \"objective_id\": 7,\n      \"assessment\": \"Very good barrier-focused objective emphasizing the largest tested levels (especially first true fail when it occurs) with bounded tie-break. Slightly less informative than objective_6 (fewer frontier terms), but still a key driver.\",\n      \"weight_multiplier\": 2.0\n    }\n  ],\n  \"objective_directions\": \"Generate 1 new strictly schedule-faithful objective specialized for the 905→1280 jump that (i) keeps primary = maximize max_solved_N, and (ii) uses a bounded (<1) tie-break dominated by frontier efficiency at the largest PASSED level(s): e.g., heavily weight log10(best_step/max_steps) at max_solved_N and also penalize the step-growth between the last two passed levels (e.g., log10(step_Nmax/step_prev)) to encourage flatter frontier scaling. Optionally include a second bounded term that focuses only on the single largest tested level’s censored log-work (passed: min(step,K*max_steps), failed: K*max_steps), so improvements at N=905 are strongly rewarded even before any N_fail=1280 data exists.\"\n}"
    }
  ],
  "timestamp": "2026-02-19T17:37:35.010139Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_1.json <==
{
  "objective_round_id": 1,
  "model_name": "gpt-5.2",
  "current_objective_id": 0,
  "new_objective_id": 1,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with unsolved_fraction<0.5; or minimize -log2(max_solved_N)); (2) a “censored N=2000 step estimate” where any failed level is treated as censored with step=K*max_steps and regression uses only successful points; (3) a direct scaling-exponent objective: fit log(median_step) vs log(N) on successful points and minimize slope (and optionally intercept). Ensure none of these penalize unsolved_fraction≈0.49, but do penalize the first level where unsolved_fraction≥0.5 (since it halts scaling).",
  "plan": {
    "objective_description": "Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.",
    "objective_code": "import math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate complementary objectives that explicitly reward reaching larger N before failure and measure scaling on ONLY successful levels: (1) a primary “max_solved_N” objective (maximize largest N with unsolved_fraction<0.5; or minimize -log2(max_solved_N)); (2) a “censored N=2000 step estimate” where any failed level is treated as censored with step=K*max_steps and regression uses only successful points; (3) a direct scaling-exponent objective: fit log(median_step) vs log(N) on successful points and minimize slope (and optionally intercept). Ensure none of these penalize unsolved_fraction≈0.49, but do penalize the first level where unsolved_fraction≥0.5 (since it halts scaling).\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n**Objective 0 (CURRENT):** Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 21 (HEBO_tuned_Faster xs turn-off not enough): consensus_objective=0.0000\n  Objective values:\n    objective_0: 14.906033\n  Experiments:\n[\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 66,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 219,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 762,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1040,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3868,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7953,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40655,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 1770775584,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.6799999999999999,\n    \"median_step\": 318227,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 20 (Band-limited softmin gate): consensus_objective=0.8095\n  Objective values:\n    objective_0: 32.564225\n  Experiments:\n[\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 81,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 235,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 610,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1817,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 20,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6573,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 19 (xs-gated tie-split G): consensus_objective=0.2857\n  Objective values:\n    objective_0: 19.173883\n  Experiments:\n[\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 118,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 229,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 481,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 807,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3187,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3916,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.54,\n    \"median_step\": 10860,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 25600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16430,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 19,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30637,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 18 (Smooth xs gate regressed scaling): consensus_objective=0.9048\n  Objective values:\n    objective_0: 37.900095\n  Experiments:\n[\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 189,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 627,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2034,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 18,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4495,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 17 (Winner-biased tie-split (G)): consensus_objective=0.6190\n  Objective values:\n    objective_0: 24.796007\n  Experiments:\n[\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 279,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 377,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 727,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1774,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6737,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 17,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.5800000000000001,\n    \"median_step\": 11882,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 16 (xs self-hysteresis became too sticky): consensus_objective=0.4762\n  Objective values:\n    objective_0: 21.517745\n  Experiments:\n[\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 115,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 250,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 432,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1514,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3318,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.64,\n    \"median_step\": 13835,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 16,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48054,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 15 (Top-3 tie split in G): consensus_objective=0.5714\n  Objective values:\n    objective_0: 23.749660\n  Experiments:\n[\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 185,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 388,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 847,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1275,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4991,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 15,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.51,\n    \"median_step\": 10202,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 14 (Faster xs turn-off not enough): consensus_objective=0.1905\n  Objective values:\n    objective_0: 18.631962\n  Experiments:\n[\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 43,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 170,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 707,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1371,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3300,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8267,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 14,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.69,\n    \"median_step\": 160317,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 13 (Linear tie-split G (hard c,R)): consensus_objective=0.5238\n  Objective values:\n    objective_0: 23.743088\n  Experiments:\n[\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 214,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 335,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1290,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2252,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3959,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 13,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9784,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 12 (xl-hysteresis xs: no net scaling gain): consensus_objective=0.3810\n  Objective values:\n    objective_0: 20.818059\n  Experiments:\n[\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 203,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 396,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1187,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3361,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.51,\n    \"median_step\": 10202,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 12,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32858,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\nfrom scipy.stats import theilslopes\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Minimizes a composite score:\\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\\n\\n    Notes:\\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\\n      - Treats an N as solved if ANY run at that N succeeded.\\n\\n    Args:\\n        experiment_results: List of dicts with experiment details\\n    Returns:\\n        Float to be MINIMIZED\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    N_target = 2000.0\\n    K_censor = 2.0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n\\n    if not byN:\\n        return 1e6\\n\\n    # Successful points (unique N): use fastest successful median_step for that N\\n    success_points = []\\n    for N, runs in byN.items():\\n        succ = [r for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5]\\n        if not succ:\\n            continue\\n        steps = [r.get(\\\"median_step\\\", None) for r in succ]\\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\\n        if not steps:\\n            continue\\n        success_points.append((float(N), float(min(steps))))\\n\\n    if success_points:\\n        max_solved_N = max(N for N, _ in success_points)\\n    else:\\n        max_solved_N = 1.0\\n\\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\\n    N_block = None\\n    max_steps_block = None\\n    for N in sorted(byN.keys()):\\n        if float(N) <= float(max_solved_N):\\n            continue\\n        runs = byN[N]\\n        any_success = any(r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5 for r in runs)\\n        if not any_success:\\n            N_block = float(N)\\n            ms = [r.get(\\\"max_steps\\\", None) for r in runs]\\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\\n            max_steps_block = float(max(ms)) if ms else None\\n            break\\n\\n    # (1) Reach term (primary)\\n    if max_solved_N >= N_target:\\n        term_reach = 0.0\\n    else:\\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\\n        term_reach = min(term_reach, 50.0)\\n\\n    # (2)(3) Scaling fit on successful points only\\n    success_points.sort(key=lambda t: t[0])\\n    num_succ = len(success_points)\\n\\n    if num_succ >= 2:\\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\\n\\n        if num_succ >= 3:\\n            fit = theilslopes(ys, xs)\\n            slope = float(fit.slope)\\n            intercept = float(fit.intercept)\\n        else:\\n            slope, intercept = np.polyfit(xs, ys, deg=1)\\n            slope = float(slope)\\n            intercept = float(intercept)\\n\\n        slope = float(np.clip(slope, -0.5, 8.0))\\n        term_slope = slope\\n\\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\\n        term_pred = math.log10(max(pred2000, 1e-12))\\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\\n\\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\\n        # penalize fits that predict it should have solved much faster than that budget.\\n        penalty_censor = 0.0\\n        if N_block is not None and max_steps_block is not None:\\n            censor_steps = K_censor * max_steps_block\\n            pred_block = math.exp(intercept + slope * math.log(N_block))\\n            # penalty if pred_block < censor_steps (too optimistic)\\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\\n    else:\\n        # Not enough successes for a meaningful scaling fit\\n        term_slope = 8.0\\n        if num_succ == 1:\\n            N_last, step_last = success_points[0]\\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\\n            term_pred = math.log10(max(pred2000, 1.0))\\n        else:\\n            ms = [e.get(\\\"max_steps\\\", None) for e in experiment_results]\\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\\n        penalty_censor = 0.0\\n\\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\\n\\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\\n    obj = (\\n        10.0 * term_reach\\n        + 1.0 * term_slope\\n        + 0.25 * term_pred\\n        + 2.0 * penalty_censor\\n        + penalty_few\\n    )\\n\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-12T02:53:10.781129Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_2.json <==
{
  "objective_round_id": 2,
  "model_name": "gpt-5.2",
  "current_objective_id": 1,
  "new_objective_id": 2,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (1) a headroom objective using only successful Ns: aggregate over levels of log10(median_step/max_steps) (lower is better), plus a mild reward for reaching larger N; this favors designs that don’t merely squeak by the threshold. (2) a frontier robustness objective: at N=max_solved_N and (if present) N_block, incorporate the distance-to-threshold via max(0, 0.5-unsolved_fraction) at max_solved_N and max(0, unsolved_fraction-0.5) at N_block, combined with step headroom; this encourages stability around the transition. Keep these as secondary terms (small weights) to avoid optimizing for success-rate at the expense of scaling.",
  "plan": {
    "objective_description": "Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).",
    "objective_code": "import math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 complementary objectives that (a) reward ‘headroom’ on successful levels and (b) reduce brittleness at the first failure frontier, without penalizing unsolved_fraction=0.49. Concretely: (1) a headroom objective using only successful Ns: aggregate over levels of log10(median_step/max_steps) (lower is better), plus a mild reward for reaching larger N; this favors designs that don’t merely squeak by the threshold. (2) a frontier robustness objective: at N=max_solved_N and (if present) N_block, incorporate the distance-to-threshold via max(0, 0.5-unsolved_fraction) at max_solved_N and max(0, unsolved_fraction-0.5) at N_block, combined with step headroom; this encourages stability around the transition. Keep these as secondary terms (small weights) to avoid optimizing for success-rate at the expense of scaling.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Objective 1 (CURRENT):** Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 42 (Smooth xs deadband: leaks drive): consensus_objective=0.5746\n  Objective values:\n    objective_0: 24.919061\n    objective_1: 34.602359\n  Experiments:\n[\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 95,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 192,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 552,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1404,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 42,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4037,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 41 (Hill gate: too soft near boundary): consensus_objective=0.3383\n  Objective values:\n    objective_0: 18.431065\n    objective_1: 32.279608\n  Experiments:\n[\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 192,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 285,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 417,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1182,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.54,\n    \"median_step\": 10860,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 51200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5841,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 41,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.76,\n    \"median_step\": 206122,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 39 (xl sat-decay regresses scaling): consensus_objective=0.5984\n  Objective values:\n    objective_0: 25.396416\n    objective_1: 34.659137\n  Experiments:\n[\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.43999999999999995,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 126,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 296,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 489,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1544,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 39,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5704,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 38 (Finite-slope gate ≈ no gain): consensus_objective=0.0370\n  Objective values:\n    objective_0: 13.420705\n    objective_1: 27.396496\n  Experiments:\n[\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 79,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 140,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 301,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 434,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1427,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3603,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9204,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19119,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.63,\n    \"median_step\": 134666,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 38,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.6799999999999999,\n    \"median_step\": 318227,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 37 (xs off-drive saturation regressed): consensus_objective=0.7444\n  Objective values:\n    objective_0: 37.624431\n    objective_1: 39.536230\n  Experiments:\n[\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 89,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 269,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 912,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 37,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9550,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 36 (Soft-sqrt gate hurt scaling): consensus_objective=0.5370\n  Objective values:\n    objective_0: 23.383959\n    objective_1: 34.800435\n  Experiments:\n[\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 9,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 65,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 296,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 600,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1809,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 36,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3673,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 35 (Smooth off-boost worsened scaling): consensus_objective=0.7889\n  Objective values:\n    objective_0: 32.926574\n    objective_1: 39.791748\n  Experiments:\n[\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 98,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 161,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 301,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 817,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2134,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 35,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6367,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 34 (Rational-power gate too gentle): consensus_objective=0.1059\n  Objective values:\n    objective_0: 14.893345\n    objective_1: 27.428807\n  Experiments:\n[\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 169,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 227,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 536,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1482,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3176,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7429,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40067,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 34,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.71,\n    \"median_step\": 350589,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 33 (xs hysteresis deadband regressed): consensus_objective=0.5295\n  Objective values:\n    objective_0: 24.319110\n    objective_1: 34.535630\n  Experiments:\n[\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 39,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 540,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1809,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 33,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4069,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 32 (Sqrt gate too aggressive near γ): consensus_objective=0.0608\n  Objective values:\n    objective_0: 13.489962\n    objective_1: 27.423285\n  Experiments:\n[\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 8,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 134,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 262,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 630,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1320,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3563,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7870,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23209,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.5700000000000001,\n    \"median_step\": 116091,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 32,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 204800,\n    \"unsolved_fraction\": 0.72,\n    \"median_step\": 362891,\n    \"fidelity\": \"high\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\",\n  \"objective_code\": \"import math\\nimport numpy as np\\nfrom scipy.stats import theilslopes\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results (lower is better).\\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    N_target = 2000.0\\n    K_censor = 2.0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n    if not byN:\\n        return 1e6\\n\\n    def _finite_pos(x):\\n        return x is not None and np.isfinite(x) and x > 0\\n\\n    # Collect successful points (unique N): fastest successful median_step for that N\\n    success_points = []  # (N, best_step, best_max_steps)\\n    for N, runs in byN.items():\\n        succ = [r for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5 and _finite_pos(r.get(\\\"median_step\\\", None))]\\n        if not succ:\\n            continue\\n        # pick run with minimum median_step\\n        best = min(succ, key=lambda r: float(r.get(\\\"median_step\\\")))\\n        ms = best.get(\\\"max_steps\\\", None)\\n        if not _finite_pos(ms):\\n            # fall back to max over runs at that N\\n            ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n            ms_list = [m for m in ms_list if _finite_pos(m)]\\n            ms = float(max(ms_list)) if ms_list else float(best.get(\\\"median_step\\\"))\\n        success_points.append((float(N), float(best[\\\"median_step\\\"]), float(ms)))\\n\\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\\n\\n    # First truly failed level above max_solved_N (no successful run)\\n    N_block = None\\n    max_steps_block = None\\n    uf_block_best = None\\n    for N in sorted(byN.keys()):\\n        if float(N) <= float(max_solved_N):\\n            continue\\n        runs = byN[N]\\n        any_success = any(r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5 for r in runs)\\n        if not any_success:\\n            N_block = float(N)\\n            ufs = [r.get(\\\"unsolved_fraction\\\", None) for r in runs]\\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\\n            uf_block_best = float(min(ufs)) if ufs else 1.0\\n            ms = [r.get(\\\"max_steps\\\", None) for r in runs]\\n            ms = [m for m in ms if _finite_pos(m)]\\n            max_steps_block = float(max(ms)) if ms else None\\n            break\\n\\n    # --- Primary: reach term ---\\n    if max_solved_N >= N_target:\\n        term_reach = 0.0\\n    else:\\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\\n        term_reach = float(min(term_reach, 50.0))\\n\\n    # --- Scaling fit on successful points only ---\\n    success_points.sort(key=lambda t: t[0])\\n    num_succ = len(success_points)\\n\\n    if num_succ >= 2:\\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\\n\\n        if num_succ >= 3:\\n            fit = theilslopes(ys, xs)\\n            slope = float(fit.slope)\\n            intercept = float(fit.intercept)\\n        else:\\n            slope, intercept = np.polyfit(xs, ys, deg=1)\\n            slope = float(slope)\\n            intercept = float(intercept)\\n\\n        slope = float(np.clip(slope, -0.5, 8.0))\\n        term_slope = slope\\n\\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\\n\\n        penalty_censor = 0.0\\n        if N_block is not None and max_steps_block is not None:\\n            censor_steps = K_censor * max_steps_block\\n            pred_block = math.exp(intercept + slope * math.log(N_block))\\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\\n    else:\\n        term_slope = 8.0\\n        if num_succ == 1:\\n            N_last, step_last, _ = success_points[0]\\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\\n        else:\\n            ms = [e.get(\\\"max_steps\\\", None) for e in experiment_results]\\n            ms = [m for m in ms if _finite_pos(m)]\\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\\n        penalty_censor = 0.0\\n\\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\\n\\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\\n    headroom_term = 0.0\\n    if num_succ > 0:\\n        hrs = []\\n        for _, step, ms in success_points:\\n            ratio = max(step / max(ms, 1e-12), 1e-12)\\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\\n        headroom_term = float(np.median(hrs))\\n\\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\\n    # At max_solved_N: reward margin below threshold (bigger is better)\\n    margin_succ = 0.0\\n    headroom_front = 0.0\\n    if num_succ > 0:\\n        runs = byN.get(int(max_solved_N), [])\\n        ufs = [r.get(\\\"unsolved_fraction\\\", None) for r in runs]\\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\\n        uf_best = float(min(ufs)) if ufs else 0.49\\n        margin_succ = max(0.0, 0.5 - uf_best)\\n\\n        # headroom specifically at the frontier (best successful run)\\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\\n        if frontier:\\n            _, step_f, ms_f = frontier[0]\\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\\n\\n    # At N_block: penalize excess above threshold (smaller is better)\\n    excess_fail = 0.0\\n    if N_block is not None:\\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\\n\\n    # Mild reward for reaching larger N (keep small; reach term dominates)\\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\\n\\n    # Composite\\n    obj = (\\n        10.0 * term_reach\\n        + 1.0 * term_slope\\n        + 0.25 * term_pred\\n        + 2.0 * penalty_censor\\n        + penalty_few\\n        + 0.30 * headroom_term\\n        + 0.50 * excess_fail\\n        - 0.50 * margin_succ\\n        + 0.10 * headroom_front\\n        + term_N_mild\\n    )\\n\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-14T20:09:38.563352Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_3.json <==
{
  "objective_round_id": 3,
  "model_name": "gpt-5.2",
  "current_objective_id": 2,
  "new_objective_id": 3,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (iii) tertiary = minimize robust slope on successful points, (iv) include a censor penalty using the first truly-failed N and its max_steps. Also generate a second “area-under-passed-levels” objective: sum over tested levels of a positive reward for passing (uf<0.5) minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes with headroom; treat missing/timeout levels as failed-censored rather than extrapolated.",
  "plan": {
    "objective_description": "Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.",
    "objective_code": "import math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate one new objective that is strictly schedule-faithful and non-extrapolative: (i) lexicographic primary = maximize max_solved_N, (ii) secondary = minimize log10(median_step) at max_solved_N, (iii) tertiary = minimize robust slope on successful points, (iv) include a censor penalty using the first truly-failed N and its max_steps. Also generate a second “area-under-passed-levels” objective: sum over tested levels of a positive reward for passing (uf<0.5) minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes with headroom; treat missing/timeout levels as failed-censored rather than extrapolated.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n**Objective 2 (CURRENT):** Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 63 (xl-aware hold: no net gain): consensus_objective=0.0500\n  Objective values:\n    objective_0: 10.808723\n    objective_1: 14.658057\n    objective_2: 13.896480\n  Experiments:\n[\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 125,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 235,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 347,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 942,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1357,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3836,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12999,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 39385,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 63,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 387738,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 62 (Norm-Gaussian xs-on bump (worse)): consensus_objective=0.0182\n  Objective values:\n    objective_0: 10.545710\n    objective_1: 14.592623\n    objective_2: 13.845341\n  Experiments:\n[\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 76,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 76,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 237,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 272,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 721,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1483,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3906,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14753,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48590,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 62,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 387766,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 60 (Deadbanded sat-gate regressed): consensus_objective=0.0976\n  Objective values:\n    objective_0: 10.854602\n    objective_1: 22.600249\n    objective_2: 21.845433\n  Experiments:\n[\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 150,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 279,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 574,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1224,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1450,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2618,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13182,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50187,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 60,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.54,\n    \"median_step\": 444834,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 59 (Zero-slope xs-on bump stabilized): consensus_objective=0.0453\n  Objective values:\n    objective_0: 10.402879\n    objective_1: 14.661571\n    objective_2: 13.861239\n  Experiments:\n[\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 51,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 154,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 347,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 529,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 749,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1446,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4289,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8350,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61416,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 59,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 235825,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 58 (Rigidity-only xl sat: no benefit): consensus_objective=0.7531\n  Objective values:\n    objective_0: 31.902587\n    objective_1: 39.894764\n    objective_2: 39.338913\n  Experiments:\n[\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 132,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 461,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1078,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2497,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 58,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4818,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 57 (Tapered xs-on bump still unstable): consensus_objective=0.0817\n  Objective values:\n    objective_0: 10.844121\n    objective_1: 22.482938\n    objective_2: 21.734950\n  Experiments:\n[\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 67,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 295,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 555,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 902,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2993,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3773,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14573,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49144,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 57,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.55,\n    \"median_step\": 454610,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 56 (Persistent xl decay collapses scale): consensus_objective=0.9118\n  Objective values:\n    objective_0: 47.787793\n    objective_1: 45.293175\n    objective_2: 44.793552\n  Experiments:\n[\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 130,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 190,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 471,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1499,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 56,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5769,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 55 (Violated-side xs boost destabilized): consensus_objective=0.1182\n  Objective values:\n    objective_0: 11.294367\n    objective_1: 22.669717\n    objective_2: 22.005461\n  Experiments:\n[\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 162,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 251,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 349,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 903,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2504,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4858,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15745,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 76811,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 55,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.64,\n    \"median_step\": 566706,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 54 (Power-compressed xl stalls at scale): consensus_objective=0.9373\n  Objective values:\n    objective_0: 36.583681\n    objective_1: 46.446412\n    objective_2: 45.950447\n  Experiments:\n[\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 648,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2045,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2975,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 54,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.5700000000000001,\n    \"median_step\": 11609,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 53 (Aux scaling broke xs switching): consensus_objective=0.9841\n  Objective values:\n    objective_0: 213.190696\n    objective_1: 76.657022\n    objective_2: 76.261471\n  Experiments:\n[\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 53,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.53,\n    \"median_step\": 212,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\nfrom scipy.stats import theilslopes\\n\\n\\ndef _finite(x):\\n    return x is not None and np.isfinite(x)\\n\\n\\ndef _finite_pos(x):\\n    return _finite(x) and x > 0\\n\\n\\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\\n    \\\"\\\"\\\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\\n\\n    Returns a value to MINIMIZE (negative of the reward).\\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 0.0\\n\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n\\n    total = 0.0\\n    for N in sorted(byN.keys()):\\n        runs = byN[N]\\n        # pass if any run passes\\n        succ = [r for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5]\\n        if not succ:\\n            continue\\n\\n        # take best (fastest) successful median_step at this N\\n        steps = [r.get(\\\"median_step\\\", None) for r in succ]\\n        steps = [float(s) for s in steps if _finite_pos(s)]\\n        if steps:\\n            step = min(steps)\\n        else:\\n            step = None\\n\\n        ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\\n        max_steps = max(ms_list) if ms_list else None\\n\\n        # base pass reward\\n        contrib = float(pass_reward)\\n\\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\\n        if step is not None and max_steps is not None:\\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\\n            contrib -= headroom_lambda * math.log10(ratio)\\n\\n        total += contrib\\n\\n    return float(-total)\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Lexicographic (implemented via scale separation):\\n      (i) maximize max_solved_N (any run at N has uf<0.5)\\n      (ii) minimize log10(best median_step) at max_solved_N\\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\\n      (iv) add censor penalty using first truly-failed N and its max_steps\\n\\n    Returns a float to MINIMIZE.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n    if not byN:\\n        return 1e6\\n\\n    # Build success frontier data: for each N, keep best successful median_step\\n    succ_points = []  # (N, best_step)\\n    best_step_at = {}\\n    max_steps_at = {}\\n    best_uf_at = {}\\n\\n    for N, runs in byN.items():\\n        ufs = [r.get(\\\"unsolved_fraction\\\", None) for r in runs]\\n        ufs = [float(u) for u in ufs if _finite(u)]\\n        best_uf_at[N] = min(ufs) if ufs else 1.0\\n\\n        ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\\n        max_steps_at[N] = max(ms_list) if ms_list else None\\n\\n        succ = [r for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5 and _finite_pos(r.get(\\\"median_step\\\", None))]\\n        if succ:\\n            best = min(succ, key=lambda r: float(r[\\\"median_step\\\"]))\\n            step = float(best[\\\"median_step\\\"])\\n            best_step_at[N] = step\\n            succ_points.append((float(N), step))\\n\\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\\n\\n    # Secondary: log10(best step) at the frontier (max_solved_N)\\n    if max_solved_N > 0 and max_solved_N in best_step_at:\\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\\n    else:\\n        # no successes: use smallest-N max_steps as a weak placeholder\\n        N0 = min(byN.keys())\\n        ms0 = max_steps_at.get(N0, None)\\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\\n\\n    # Tertiary: robust slope on successful points (log-log)\\n    succ_points.sort(key=lambda t: t[0])\\n    if len(succ_points) >= 2:\\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\\n        if len(succ_points) >= 3:\\n            fit = theilslopes(ys, xs)\\n            slope = float(fit.slope)\\n            intercept = float(fit.intercept)\\n        else:\\n            slope, intercept = np.polyfit(xs, ys, deg=1)\\n            slope = float(slope)\\n            intercept = float(intercept)\\n        slope = float(np.clip(slope, -0.5, 8.0))\\n    else:\\n        slope = 8.0\\n        intercept = None\\n\\n    # Censor penalty from first truly failed N above max_solved_N\\n    N_fail = None\\n    max_steps_fail = None\\n    for N in sorted(byN.keys()):\\n        if N <= max_solved_N:\\n            continue\\n        # truly failed means no successful run at this N\\n        if N not in best_step_at:\\n            N_fail = int(N)\\n            msf = max_steps_at.get(N_fail, None)\\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\\n            break\\n\\n    censor_pen = 0.0\\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\\n        slack = 2.0 * max_steps_fail\\n        if pred_fail > 0:\\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\\n\\n    # Area-under-passed-levels (optional tie-breaker)\\n    auc_obj = objective_area_under_passed_levels(experiment_results)\\n\\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\\n    obj = (\\n        -float(max_solved_N)           # primary: larger N -> smaller objective\\n        + 1e-3 * term_front_logstep    # secondary\\n        + 1e-4 * float(slope)          # tertiary\\n        + 1e-4 * float(censor_pen)     # censor\\n        + 1e-5 * float(auc_obj)        # tiny tie-break\\n    )\\n\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-17T14:20:31.354432Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_4.json <==
{
  "objective_round_id": 4,
  "model_name": "gpt-5.2",
  "current_objective_id": 3,
  "new_objective_id": 4,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency. Concretely: (1) a “frontier work” objective that, among designs with equal max_solved_N, minimizes a weighted sum over passed levels of log10(median_step) with weights increasing in N (e.g., proportional to log N or N^p), optionally using median_step/max_steps headroom; (2) a “censored total work” objective: sum over tested levels of min(median_step, K*max_steps) (log-scaled), where failed levels contribute K*max_steps, to discourage approaches that only barely pass via large budgets. Keep the explicit rule: never penalize uf=0.49 itself; only use steps/headroom/censoring and reach to the next schedule level (1280, 1810, 2560…). Also consider a revised lexicographic objective_3 variant with stronger secondary scale separation (larger coefficient on frontier logstep) to reduce the -905 tie band.",
  "plan": {
    "objective_description": "Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1–2 new objectives that (A) remain strictly schedule-faithful (no extrapolation beyond tested N) but (B) break ties among designs with the same max_solved_N by emphasizing large-N efficiency. Concretely: (1) a “frontier work” objective that, among designs with equal max_solved_N, minimizes a weighted sum over passed levels of log10(median_step) with weights increasing in N (e.g., proportional to log N or N^p), optionally using median_step/max_steps headroom; (2) a “censored total work” objective: sum over tested levels of min(median_step, K*max_steps) (log-scaled), where failed levels contribute K*max_steps, to discourage approaches that only barely pass via large budgets. Keep the explicit rule: never penalize uf=0.49 itself; only use steps/headroom/censoring and reach to the next schedule level (1280, 1810, 2560…). Also consider a revised lexicographic objective_3 variant with stronger secondary scale separation (larger coefficient on frontier logstep) to reduce the -905 tie band.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 2: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n**Objective 3 (CURRENT):** Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 84 (Zero-leak deep-hold: mixed): consensus_objective=0.2288\n  Objective values:\n    objective_0: 10.825704\n    objective_1: 19.561841\n    objective_2: 18.804237\n    objective_3: -639.995463\n  Experiments:\n[\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 88,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 466,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 471,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 945,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2339,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5793,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13695,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 84,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31153,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 83 (Peak-at-1 compact bump (83)): consensus_objective=0.1758\n  Objective values:\n    objective_0: 10.755396\n    objective_1: 19.396516\n    objective_2: 18.634590\n    objective_3: -639.995287\n  Experiments:\n[\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 110,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 199,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 311,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 512,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1099,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2342,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3691,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8759,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 83,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 47635,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 82 (Deep-sat xl-hold: mixed gain): consensus_objective=0.1750\n  Objective values:\n    objective_0: 10.915506\n    objective_1: 19.366370\n    objective_2: 18.635270\n    objective_3: -639.995292\n  Experiments:\n[\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 146,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 166,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 209,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 679,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1335,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1812,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5164,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7664,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 82,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46986,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 81 (Unit-peak bump p_on (confounded)): consensus_objective=0.0085\n  Objective values:\n    objective_0: 9.431672\n    objective_1: 14.347869\n    objective_2: 13.567538\n    objective_3: -904.994834\n  Experiments:\n[\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 71,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 80,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 196,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 460,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 852,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1543,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4616,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8591,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18870,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 81,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 138840,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 79 (Power-xl hold gate: mixed): consensus_objective=0.2742\n  Objective values:\n    objective_0: 11.654473\n    objective_1: 19.730790\n    objective_2: 18.929196\n    objective_3: -639.995287\n  Experiments:\n[\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.43000000000000005,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 59,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 111,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 243,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 353,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1034,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2269,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4549,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13484,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 79,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44935,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 78 (Stretched-exp tail bump underperforms): consensus_objective=0.2104\n  Objective values:\n    objective_0: 10.577451\n    objective_1: 19.426209\n    objective_2: 18.669439\n    objective_3: -639.995279\n  Experiments:\n[\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 114,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 195,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 285,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 614,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 872,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2089,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4586,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10353,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 78,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48189,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 77 (xl-boosted sat-hold (Design 77)): consensus_objective=0.1940\n  Objective values:\n    objective_0: 9.887581\n    objective_1: 19.481875\n    objective_2: 18.698115\n    objective_3: -639.995538\n  Experiments:\n[\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 74,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 539,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1417,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1842,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3843,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11712,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 77,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26326,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 76 (s_on width rescale regresses scaling): consensus_objective=0.1434\n  Objective values:\n    objective_0: 8.591206\n    objective_1: 19.423045\n    objective_2: 18.633188\n    objective_3: -639.995633\n  Experiments:\n[\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 103,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 146,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 415,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1313,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2959,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3859,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8075,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 76,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21351,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 75 (Hold-damp retargeted to gate): consensus_objective=0.2635\n  Objective values:\n    objective_0: 11.587666\n    objective_1: 19.566933\n    objective_2: 18.787551\n    objective_3: -639.995260\n  Experiments:\n[\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.43999999999999995,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 124,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 374,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1192,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1910,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3957,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11254,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 75,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48915,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 74 (Stretched-exp xs-bump regresses): consensus_objective=0.2052\n  Objective values:\n    objective_0: 11.758914\n    objective_1: 19.341198\n    objective_2: 18.647802\n    objective_3: -639.995127\n  Experiments:\n[\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 164,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 136,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 352,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 393,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1137,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2165,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4308,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12422,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 74,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 69641,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results (lower is better).\\n\\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\\n    Tie-breakers (schedule-faithful; no extrapolation):\\n      - Frontier log-step at max_solved_N\\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\\n      - Mild robust slope on passed levels (log10 step vs log10 N)\\n\\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    def finite_pos(x):\\n        return x is not None and np.isfinite(x) and x > 0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n    if not byN:\\n        return 1e6\\n\\n    # Per-level summaries\\n    levels = []  # dicts: N, passed, best_step, max_steps\\n    for N in sorted(byN.keys()):\\n        runs = byN[N]\\n        passed = any((r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5) for r in runs)\\n\\n        max_steps_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\\n\\n        best_step = None\\n        if passed:\\n            step_list = [r.get(\\\"median_step\\\", None) for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5]\\n            step_list = [float(s) for s in step_list if finite_pos(s)]\\n            if step_list:\\n                best_step = float(min(step_list))\\n\\n        levels.append({\\\"N\\\": int(N), \\\"passed\\\": bool(passed), \\\"best_step\\\": best_step, \\\"max_steps\\\": max_steps})\\n\\n    passed_levels = [lv for lv in levels if lv[\\\"passed\\\"] and finite_pos(lv[\\\"best_step\\\"])]\\n    max_solved_N = max((lv[\\\"N\\\"] for lv in passed_levels), default=0)\\n\\n    # Helper: increasing-N weights normalized to the max N in the set\\n    def weights_for(Ns, p=2.0):\\n        Ns = np.array(list(Ns), dtype=float)\\n        if Ns.size == 0:\\n            return np.array([], dtype=float)\\n        Nmax = float(np.max(Ns))\\n        denom = math.log(max(Nmax + 1.0, 2.0))\\n        ws = []\\n        for N in Ns:\\n            num = math.log(max(float(N) + 1.0, 2.0))\\n            t = (num / denom) if denom > 0 else 1.0\\n            ws.append(t ** p)\\n        return np.array(ws, dtype=float)\\n\\n    # Secondary 1: frontier log-step at max_solved_N\\n    term_front_logstep = 30.0\\n    if max_solved_N > 0:\\n        lv_front = next((lv for lv in passed_levels if lv[\\\"N\\\"] == max_solved_N), None)\\n        if lv_front is not None:\\n            term_front_logstep = math.log10(max(float(lv_front[\\\"best_step\\\"]), 1e-12))\\n    else:\\n        # no passes: use smallest tested max_steps as a weak placeholder\\n        lv0 = min(levels, key=lambda d: d[\\\"N\\\"])\\n        ms0 = lv0[\\\"max_steps\\\"]\\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\\n\\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\\n    h_headroom = 0.25\\n    frontier_work = 0.0\\n    if passed_levels:\\n        Ns = [lv[\\\"N\\\"] for lv in passed_levels]\\n        ws = weights_for(Ns, p=2.0)\\n        for w, lv in zip(ws, passed_levels):\\n            step = float(lv[\\\"best_step\\\"])\\n            ms = lv[\\\"max_steps\\\"]\\n            logstep = math.log10(max(step, 1e-12))\\n            if finite_pos(ms):\\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\\n            else:\\n                logratio = 0.0\\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\\n\\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\\n    K = 2.0\\n    censored_work = 0.0\\n    Ns_tested = [lv[\\\"N\\\"] for lv in levels]\\n    ws_tested = weights_for(Ns_tested, p=2.0)\\n    for w, lv in zip(ws_tested, levels):\\n        ms = lv[\\\"max_steps\\\"]\\n        budget = float(K * ms) if finite_pos(ms) else 1e6\\n        if lv[\\\"passed\\\"] and finite_pos(lv[\\\"best_step\\\"]):\\n            step_eff = min(float(lv[\\\"best_step\\\"]), budget)\\n        else:\\n            step_eff = budget\\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\\n\\n    # Secondary 4: mild scaling slope on passed levels only\\n    slope = 8.0\\n    if len(passed_levels) >= 2:\\n        xs = np.log10(np.array([lv[\\\"N\\\"] for lv in passed_levels], dtype=float))\\n        ys = np.log10(np.array([max(float(lv[\\\"best_step\\\"]), 1e-12) for lv in passed_levels], dtype=float))\\n        try:\\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\\n        except Exception:\\n            slope = 8.0\\n        slope = float(np.clip(slope, -0.5, 8.0))\\n\\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\\n    obj = (\\n        -float(max_solved_N)\\n        + 2e-2 * float(term_front_logstep)\\n        + 2e-3 * float(frontier_work)\\n        + 2e-3 * float(censored_work)\\n        + 5e-4 * float(slope)\\n    )\\n\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-18T13:34:51.986345Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_5.json <==
{
  "objective_round_id": 5,
  "model_name": "gpt-5.2",
  "current_objective_id": 4,
  "new_objective_id": 5,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed level N_fail (the next tested N with no pass) and rewards *reducing* its best unsolved_fraction excess above 0.5, e.g., excess_fail = max(0, uf_best_at_N_fail-0.5), plus a censored-work term at N_fail using K*max_steps_fail. Ensure the term is one-sided: it must be exactly 0 (or a reward) once uf<0.5, never a penalty for 0.49. Also include a frontier-headroom tie-break at max_solved_N using log10(best_step/max_steps) so designs that barely pass don’t dominate.",
  "plan": {
    "objective_description": "Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1 new strictly schedule-faithful objective that explicitly targets breaking the next barrier: keep primary = maximize max_solved_N, but add a secondary term that uses the first truly-failed level N_fail (the next tested N with no pass) and rewards *reducing* its best unsolved_fraction excess above 0.5, e.g., excess_fail = max(0, uf_best_at_N_fail-0.5), plus a censored-work term at N_fail using K*max_steps_fail. Ensure the term is one-sided: it must be exactly 0 (or a reward) once uf<0.5, never a penalty for 0.49. Also include a frontier-headroom tie-break at max_solved_N using log10(best_step/max_steps) so designs that barely pass don’t dominate.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 2: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 3: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n**Objective 4 (CURRENT):** Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 105 (xs switch-normalization (tau_sw)): consensus_objective=0.7250\n  Objective values:\n    objective_0: 24.495490\n    objective_1: 34.680710\n    objective_2: 34.012754\n    objective_3: -225.996121\n    objective_4: -225.867867\n  Experiments:\n[\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 77,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 166,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 339,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 721,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1839,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 105,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6204,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 104 (Fixed-peak bump: mixed, no win): consensus_objective=0.5020\n  Objective values:\n    objective_0: 15.773800\n    objective_1: 29.192927\n    objective_2: 28.483657\n    objective_3: -319.996353\n    objective_4: -319.868153\n  Experiments:\n[\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 38,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 119,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 318,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 555,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 665,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2268,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 104,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4010,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 103 (xl-shifted bump: ~parity w/101): consensus_objective=0.0383\n  Objective values:\n    objective_0: 9.647845\n    objective_1: 14.450958\n    objective_2: 13.689656\n    objective_3: -904.994661\n    objective_4: -904.801562\n  Experiments:\n[\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 155,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 201,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 583,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1601,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3094,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9208,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23093,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 103,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 203596,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 102 (Tanh y-sat weakens bump at scale): consensus_objective=0.5415\n  Objective values:\n    objective_0: 16.662614\n    objective_1: 29.293269\n    objective_2: 28.590960\n    objective_3: -319.996201\n    objective_4: -319.865038\n  Experiments:\n[\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 194,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 185,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 319,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 866,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2168,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 102,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5646,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 100 (Over-aggressive deep-HOLD decay): consensus_objective=0.8902\n  Objective values:\n    objective_0: 33.041401\n    objective_1: 39.954726\n    objective_2: 39.400808\n    objective_3: -159.996052\n    objective_4: -159.866791\n  Experiments:\n[\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 198,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 403,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1100,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2348,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 100,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6836,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 99 (Deconfounded peak bump (y_peak)): consensus_objective=0.5341\n  Objective values:\n    objective_0: 14.946688\n    objective_1: 29.307323\n    objective_2: 28.619015\n    objective_3: -319.996309\n    objective_4: -319.866238\n  Experiments:\n[\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 363,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 453,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1012,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2426,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 99,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4353,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 98 (Risk-gated HOLD: mostly neutral): consensus_objective=0.5141\n  Objective values:\n    objective_0: 15.170814\n    objective_1: 29.329624\n    objective_2: 28.610643\n    objective_3: -319.996456\n    objective_4: -319.870042\n  Experiments:\n[\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 62,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 224,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 271,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 491,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 950,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2639,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 98,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3127,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 97 (Low-xs gated unit-peak bump): consensus_objective=0.5047\n  Objective values:\n    objective_0: 11.110397\n    objective_1: 29.230222\n    objective_2: 28.524572\n    objective_3: -319.996360\n    objective_4: -319.867369\n  Experiments:\n[\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 178,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 282,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 569,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 994,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1753,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 97,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3947,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 96 (Combo-risk selective deep-HOLD): consensus_objective=0.1993\n  Objective values:\n    objective_0: 8.576607\n    objective_1: 19.450271\n    objective_2: 18.658373\n    objective_3: -639.995509\n    objective_4: -639.830724\n  Experiments:\n[\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 93,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 197,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 276,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 626,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1084,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2488,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3227,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10680,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 96,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 28267,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 95 (Fixed-peak unit-peak bump): consensus_objective=0.1625\n  Objective values:\n    objective_0: 10.855559\n    objective_1: 19.298108\n    objective_2: 18.530382\n    objective_3: -639.995419\n    objective_4: -639.829984\n  Experiments:\n[\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 200,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 183,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 346,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 960,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1661,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3979,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7814,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 95,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35540,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results.\\n\\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\\n    Secondary (tie-break):\\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\\n\\n    Returns:\\n        Float to be MINIMIZED.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    def finite(x):\\n        return x is not None and np.isfinite(x)\\n\\n    def finite_pos(x):\\n        return finite(x) and x > 0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n    if not byN:\\n        return 1e6\\n\\n    # Per-level summary\\n    summary = {}  # N -> dict\\n    for N, runs in byN.items():\\n        ufs = [r.get(\\\"unsolved_fraction\\\", None) for r in runs]\\n        ufs = [float(u) for u in ufs if finite(u)]\\n        uf_best = float(min(ufs)) if ufs else 1.0\\n\\n        ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\\n        max_steps = float(max(ms_list)) if ms_list else None\\n\\n        passed = any((r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5) for r in runs)\\n\\n        best_step = None\\n        best_ms_for_step = None\\n        if passed:\\n            succ = [r for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5 and finite_pos(r.get(\\\"median_step\\\", None))]\\n            if succ:\\n                best = min(succ, key=lambda r: float(r[\\\"median_step\\\"]))\\n                best_step = float(best[\\\"median_step\\\"])\\n                msb = best.get(\\\"max_steps\\\", None)\\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\\n\\n        summary[int(N)] = {\\n            \\\"passed\\\": bool(passed),\\n            \\\"uf_best\\\": uf_best,\\n            \\\"max_steps\\\": max_steps,\\n            \\\"best_step\\\": best_step,\\n            \\\"best_ms_for_step\\\": best_ms_for_step,\\n        }\\n\\n    tested_Ns = sorted(summary.keys())\\n    passed_Ns = [N for N in tested_Ns if summary[N][\\\"passed\\\"]]\\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\\n\\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\\n    frontier_headroom = 0.0\\n    if max_solved_N > 0:\\n        lv = summary[max_solved_N]\\n        step = lv.get(\\\"best_step\\\", None)\\n        ms = lv.get(\\\"best_ms_for_step\\\", None)\\n        if finite_pos(step) and finite_pos(ms):\\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\\n\\n    # First truly failed level above max_solved_N\\n    N_fail = None\\n    for N in tested_Ns:\\n        if N <= max_solved_N:\\n            continue\\n        if not summary[N][\\\"passed\\\"]:\\n            N_fail = int(N)\\n            break\\n\\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\\n    K = 2.0\\n    fail_term = 0.0\\n    if N_fail is not None:\\n        uf_best_fail = float(summary[N_fail].get(\\\"uf_best\\\", 1.0))\\n        excess_fail = max(0.0, uf_best_fail - 0.5)\\n\\n        msf = summary[N_fail].get(\\\"max_steps\\\", None)\\n        budget = float(K * msf) if finite_pos(msf) else 1e6\\n        log_budget = math.log10(max(budget, 1e-12))\\n\\n        lam = 0.30\\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\\n\\n    # Lexicographic scalarization (primary dominates by magnitude)\\n    w_headroom = 2e-2\\n    w_fail = 5e-1\\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\\n\\n    return float(obj)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-18T21:43:27.355981Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_6.json <==
{
  "objective_round_id": 6,
  "model_name": "gpt-5.2",
  "current_objective_id": 5,
  "new_objective_id": 6,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1 new objective that is strictly schedule-faithful and designed to break the N≈905→1280 barrier by strengthening tie-break pressure within the plateau: (i) primary = maximize max_solved_N (lexicographic), (ii) secondary = minimize a HIGH-weight frontier-decisiveness score at max_solved_N (e.g., log10(best_step/max_steps) and/or log10(best_step) with non-tiny weight but still dominated by +1 solved-N), and (iii) tertiary = minimize censored-work specifically concentrated on the top 2–3 largest tested levels (passed: min(step,K*budget), failed: K*budget), without using any extrapolation beyond tested Ns and without using raw unsolved_fraction except pass/fail or one-sided excess above 0.5 at the first true fail.",
  "plan": {
    "objective_description": "Lexicographic reach proxy: maximize max_solved_N; then prefer decisive frontier at max_solved_N (log10 step + log10 step/max_steps); then minimize censored log-work on the top-3 largest tested levels plus one-sided first-fail excess above 0.5.",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Schedule-faithful, no extrapolation beyond tested Ns.\n    Uses unsolved_fraction only as pass/fail (<0.5) and one-sided excess above 0.5 at first true fail.\n\n    Primary (strict lexicographic via tb<1): maximize max_solved_N.\n    Secondary: minimize a frontier decisiveness score at max_solved_N.\n    Tertiary: minimize censored work concentrated on the top-3 largest tested levels.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        # pass/fail only\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        # best uf (for first true fail excess only)\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        # max_steps at this N\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        # best successful step and its associated max_steps (if present)\n        best_step = None\n        best_step_ms = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_step_ms = float(msb) if _finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_step_ms\": best_step_ms,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # --- Secondary: frontier decisiveness at max_solved_N ---\n    # score := log10(best_step) + log10(best_step/max_steps) (headroom; more negative is better)\n    K = 2.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        ms = lv.get(\"best_step_ms\", None)\n        if not _finite_pos(ms):\n            ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        step = lv.get(\"best_step\", None)\n        if not _finite_pos(step):\n            step = budget\n\n        log_step = math.log10(max(float(step), 1e-12))\n        log_ratio = math.log10(max(float(step) / max(float(ms) if _finite_pos(ms) else budget, 1e-12), 1e-12))\n        frontier_score = log_step + 1.0 * float(np.clip(log_ratio, -6.0, 1.0))\n    else:\n        frontier_score = 12.0\n\n    frontier_score = float(np.clip(frontier_score, -12.0, 12.0))\n    # map to [0,1] so tie-break is bounded (<1), but still gives non-tiny gradients within plateau\n    F = float(0.5 * (math.tanh(frontier_score / 3.0) + 1.0))\n\n    # --- First true fail: one-sided excess above 0.5 (allowed) ---\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    if N_fail is not None:\n        excess = max(0.0, float(summary[N_fail].get(\"uf_best\", 1.0)) - 0.5)\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budgetf = float(K * msf) if _finite_pos(msf) else 1e6\n        fail_pressure = excess * (1.0 + 0.25 * math.log10(max(budgetf, 1e-12)))\n        Fail = float(np.clip(fail_pressure / 2.5, 0.0, 1.0))\n    else:\n        Fail = 0.0\n\n    # --- Tertiary: censored work on top-3 largest tested levels only ---\n    topNs = tested_Ns[-3:]\n    w_rank = [1.0, 2.0, 4.0][-len(topNs):]  # emphasize the very largest N\n    num = 0.0\n    den = 0.0\n    for w, N in zip(w_rank, topNs):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            work = min(float(lv[\"best_step\"]), budget)\n        else:\n            work = budget\n\n        num += float(w) * math.log10(max(float(work), 1e-12))\n        den += float(w)\n\n    censored_top_log = float(num / max(den, 1e-12))\n    C = float(np.clip(censored_top_log / 12.0, 0.0, 1.0))\n\n    # --- Strict lexicographic scalarization: tb in [0, 0.999] ---\n    tb = 0.999 * (0.55 * F + 0.35 * C + 0.10 * Fail)\n\n    return float(-max_solved_N + tb)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1 new objective that is strictly schedule-faithful and designed to break the N≈905→1280 barrier by strengthening tie-break pressure within the plateau: (i) primary = maximize max_solved_N (lexicographic), (ii) secondary = minimize a HIGH-weight frontier-decisiveness score at max_solved_N (e.g., log10(best_step/max_steps) and/or log10(best_step) with non-tiny weight but still dominated by +1 solved-N), and (iii) tertiary = minimize censored-work specifically concentrated on the top 2–3 largest tested levels (passed: min(step,K*budget), failed: K*budget), without using any extrapolation beyond tested Ns and without using raw unsolved_fraction except pass/fail or one-sided excess above 0.5 at the first true fail.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 2: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 3: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 4: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n**Objective 5 (CURRENT):** Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 126 (Quadratic onset over-delays): consensus_objective=0.5217\n  Objective values:\n    objective_0: 12.369601\n    objective_1: 29.057786\n    objective_2: 28.330169\n    objective_3: -319.996358\n    objective_4: -319.867978\n    objective_5: -320.007793\n  Experiments:\n[\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 102,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 158,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 295,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 610,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 792,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1285,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 126,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4077,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 125 (Decouple tau_on for bump): consensus_objective=0.5417\n  Objective values:\n    objective_0: 12.816737\n    objective_1: 29.025693\n    objective_2: 28.345992\n    objective_3: -319.996359\n    objective_4: -319.865408\n    objective_5: -320.007706\n  Experiments:\n[\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 86,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 148,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 270,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 385,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 539,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1184,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1501,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 125,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4118,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 124 (Delayed sublinear xl timing wins): consensus_objective=0.0132\n  Objective values:\n    objective_0: 9.344152\n    objective_1: 14.271487\n    objective_2: 13.489591\n    objective_3: -904.994781\n    objective_4: -904.804868\n    objective_5: -905.008189\n  Experiments:\n[\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 25,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 53,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 97,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 176,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 261,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 543,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1051,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1455,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 2639,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8948,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16042,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 124,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 159554,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 123 (Boundary-overlap bump (mu=s)): consensus_objective=0.7482\n  Objective values:\n    objective_0: 24.558349\n    objective_1: 34.661274\n    objective_2: 33.971593\n    objective_3: -225.996185\n    objective_4: -225.871096\n    objective_5: -226.005397\n  Experiments:\n[\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.44999999999999996,\n    \"median_step\": 9,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 75,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 176,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 210,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 825,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1377,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 123,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 5372,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 122 (xl-scaling shifted bump too early): consensus_objective=0.5049\n  Objective values:\n    objective_0: 15.000927\n    objective_1: 29.144187\n    objective_2: 28.419698\n    objective_3: -319.996434\n    objective_4: -319.870306\n    objective_5: -320.009401\n  Experiments:\n[\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 56,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 73,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 201,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 235,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 811,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2166,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 122,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3388,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 121 (Multiplicative bump ablation): consensus_objective=0.1107\n  Objective values:\n    objective_0: 9.226822\n    objective_1: 19.165556\n    objective_2: 18.388042\n    objective_3: -639.995751\n    objective_4: -639.835874\n    objective_5: -640.015315\n  Experiments:\n[\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 224,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 222,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 444,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 532,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 998,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1239,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8736,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 121,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 17149,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 119 (C∞ unit-peak compact bump): consensus_objective=0.1808\n  Objective values:\n    objective_0: 9.069772\n    objective_1: 19.261628\n    objective_2: 18.503344\n    objective_3: -639.995479\n    objective_4: -639.830235\n    objective_5: -640.010066\n  Experiments:\n[\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 65,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 203,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 331,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 497,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 996,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1790,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3602,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7245,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 119,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31383,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 118 (Softplus y-clip regresses at N=640): consensus_objective=0.2180\n  Objective values:\n    objective_0: 10.790775\n    objective_1: 19.198706\n    objective_2: 18.448081\n    objective_3: -639.995393\n    objective_4: -639.828861\n    objective_5: -640.008333\n  Experiments:\n[\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 33,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 129,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 152,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 196,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 527,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1014,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1624,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2852,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 9287,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 118,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 38313,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 117 (Cos^2 compact bump (117)): consensus_objective=0.1989\n  Objective values:\n    objective_0: 9.573562\n    objective_1: 19.411929\n    objective_2: 18.626756\n    objective_3: -639.995493\n    objective_4: -639.830410\n    objective_5: -640.010613\n  Experiments:\n[\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 34,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 195,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 249,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 518,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1305,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2509,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3163,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10141,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 117,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 29469,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 116 (Rational y-norm (no gain)): consensus_objective=0.1262\n  Objective values:\n    objective_0: 8.357816\n    objective_1: 19.287530\n    objective_2: 18.491842\n    objective_3: -639.995682\n    objective_4: -639.835461\n    objective_5: -640.014161\n  Experiments:\n[\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 68,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 97,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 223,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 340,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 738,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 691,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1427,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3730,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7959,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 116,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19586,\n    \"fidelity\": \"medium\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Lexicographic reach proxy: maximize max_solved_N; then prefer decisive frontier at max_solved_N (log10 step + log10 step/max_steps); then minimize censored log-work on the top-3 largest tested levels plus one-sided first-fail excess above 0.5.\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results (lower is better).\\n\\n    Schedule-faithful, no extrapolation beyond tested Ns.\\n    Uses unsolved_fraction only as pass/fail (<0.5) and one-sided excess above 0.5 at first true fail.\\n\\n    Primary (strict lexicographic via tb<1): maximize max_solved_N.\\n    Secondary: minimize a frontier decisiveness score at max_solved_N.\\n    Tertiary: minimize censored work concentrated on the top-3 largest tested levels.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    def _finite(x):\\n        return x is not None and np.isfinite(x)\\n\\n    def _finite_pos(x):\\n        return _finite(x) and float(x) > 0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n\\n    if not byN:\\n        return 1e6\\n\\n    # Per-level summary\\n    summary = {}\\n    for N, runs in byN.items():\\n        # pass/fail only\\n        passed = any((r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5) for r in runs)\\n\\n        # best uf (for first true fail excess only)\\n        ufs = [r.get(\\\"unsolved_fraction\\\", None) for r in runs]\\n        ufs = [float(u) for u in ufs if _finite(u)]\\n        uf_best = float(min(ufs)) if ufs else 1.0\\n\\n        # max_steps at this N\\n        ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\\n        max_steps = float(max(ms_list)) if ms_list else None\\n\\n        # best successful step and its associated max_steps (if present)\\n        best_step = None\\n        best_step_ms = None\\n        if passed:\\n            succ = [r for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5 and _finite_pos(r.get(\\\"median_step\\\", None))]\\n            if succ:\\n                best = min(succ, key=lambda r: float(r[\\\"median_step\\\"]))\\n                best_step = float(best[\\\"median_step\\\"])\\n                msb = best.get(\\\"max_steps\\\", None)\\n                best_step_ms = float(msb) if _finite_pos(msb) else max_steps\\n\\n        summary[int(N)] = {\\n            \\\"passed\\\": bool(passed),\\n            \\\"uf_best\\\": uf_best,\\n            \\\"max_steps\\\": max_steps,\\n            \\\"best_step\\\": best_step,\\n            \\\"best_step_ms\\\": best_step_ms,\\n        }\\n\\n    tested_Ns = sorted(summary.keys())\\n    passed_Ns = [N for N in tested_Ns if summary[N][\\\"passed\\\"]]\\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\\n\\n    # --- Secondary: frontier decisiveness at max_solved_N ---\\n    # score := log10(best_step) + log10(best_step/max_steps) (headroom; more negative is better)\\n    K = 2.0\\n    if max_solved_N > 0:\\n        lv = summary[max_solved_N]\\n        ms = lv.get(\\\"best_step_ms\\\", None)\\n        if not _finite_pos(ms):\\n            ms = lv.get(\\\"max_steps\\\", None)\\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\\n\\n        step = lv.get(\\\"best_step\\\", None)\\n        if not _finite_pos(step):\\n            step = budget\\n\\n        log_step = math.log10(max(float(step), 1e-12))\\n        log_ratio = math.log10(max(float(step) / max(float(ms) if _finite_pos(ms) else budget, 1e-12), 1e-12))\\n        frontier_score = log_step + 1.0 * float(np.clip(log_ratio, -6.0, 1.0))\\n    else:\\n        frontier_score = 12.0\\n\\n    frontier_score = float(np.clip(frontier_score, -12.0, 12.0))\\n    # map to [0,1] so tie-break is bounded (<1), but still gives non-tiny gradients within plateau\\n    F = float(0.5 * (math.tanh(frontier_score / 3.0) + 1.0))\\n\\n    # --- First true fail: one-sided excess above 0.5 (allowed) ---\\n    N_fail = None\\n    for N in tested_Ns:\\n        if N <= max_solved_N:\\n            continue\\n        if not summary[N][\\\"passed\\\"]:\\n            N_fail = int(N)\\n            break\\n\\n    if N_fail is not None:\\n        excess = max(0.0, float(summary[N_fail].get(\\\"uf_best\\\", 1.0)) - 0.5)\\n        msf = summary[N_fail].get(\\\"max_steps\\\", None)\\n        budgetf = float(K * msf) if _finite_pos(msf) else 1e6\\n        fail_pressure = excess * (1.0 + 0.25 * math.log10(max(budgetf, 1e-12)))\\n        Fail = float(np.clip(fail_pressure / 2.5, 0.0, 1.0))\\n    else:\\n        Fail = 0.0\\n\\n    # --- Tertiary: censored work on top-3 largest tested levels only ---\\n    topNs = tested_Ns[-3:]\\n    w_rank = [1.0, 2.0, 4.0][-len(topNs):]  # emphasize the very largest N\\n    num = 0.0\\n    den = 0.0\\n    for w, N in zip(w_rank, topNs):\\n        lv = summary[N]\\n        ms = lv.get(\\\"max_steps\\\", None)\\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\\n\\n        if lv[\\\"passed\\\"] and _finite_pos(lv.get(\\\"best_step\\\", None)):\\n            work = min(float(lv[\\\"best_step\\\"]), budget)\\n        else:\\n            work = budget\\n\\n        num += float(w) * math.log10(max(float(work), 1e-12))\\n        den += float(w)\\n\\n    censored_top_log = float(num / max(den, 1e-12))\\n    C = float(np.clip(censored_top_log / 12.0, 0.0, 1.0))\\n\\n    # --- Strict lexicographic scalarization: tb in [0, 0.999] ---\\n    tb = 0.999 * (0.55 * F + 0.35 * C + 0.10 * Fail)\\n\\n    return float(-max_solved_N + tb)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T06:23:59.836005Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_7.json <==
{
  "objective_round_id": 7,
  "model_name": "gpt-5.2",
  "current_objective_id": 6,
  "new_objective_id": 7,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1 new strictly schedule-faithful objective explicitly optimized for the 905→1280 barrier: primary = maximize max_solved_N; secondary (bounded <1) should (a) strongly weight censored log-work at the largest 1–2 tested levels (especially the first truly-failed N), and (b) include a one-sided continuous “closeness-to-pass” term at N_fail using only max(0, uf_best_fail-0.5) (never penalize 0.49). Keep all tie-break terms normalized/bounded so +1 in max_solved_N always dominates; avoid any extrapolation to untested N.",
  "plan": {
    "objective_description": "Strictly maximize max_solved_N; tie-break with bounded (<1) heavy-weight censored log-work on the largest 1–2 tested N (esp. first true fail) plus one-sided closeness-to-pass at N_fail via max(0,uf_best_fail-0.5).",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic): maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (bounded <1): emphasize censored log-work at the largest 1–2 tested levels\n    (especially the first truly failed N), plus a one-sided closeness-to-pass term at N_fail\n    using only max(0, uf_best_fail - 0.5) (never penalizes 0.49).\n\n    No extrapolation to untested N.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        best_step = None\n        if passed:\n            succ_steps = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            succ_steps = [float(s) for s in succ_steps if _finite_pos(s)]\n            if succ_steps:\n                best_step = float(min(succ_steps))\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # --- Secondary: censored log-work concentrated on largest 1–2 tested levels ---\n    # Censored work: passed -> min(best_step, K*max_steps); failed -> K*max_steps\n    K = 2.0\n\n    def _censored_work(N):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            return min(float(lv[\"best_step\"]), budget)\n        return budget\n\n    # Use largest 2 tested; if N_fail exists it is (schedule-faithfully) the largest tested level.\n    topNs = tested_Ns[-2:]\n    if len(topNs) == 1:\n        w = [1.0]\n    else:\n        # strongly weight the largest tested N\n        w = [0.15, 0.85]\n\n    # Map log10(work) -> [0,1) via 1-exp(-log/3); lower is better.\n    work_terms = []\n    for N in topNs:\n        work = float(_censored_work(N))\n        logw = math.log10(max(work, 1e-12))\n        work_norm = 1.0 - math.exp(-max(0.0, logw) / 3.0)\n        work_terms.append(work_norm)\n\n    C = float(np.clip(np.average(np.array(work_terms, dtype=float), weights=np.array(w, dtype=float)), 0.0, 1.0))\n\n    # --- Secondary: one-sided closeness-to-pass at first true fail (exactly 0 if uf<=0.5) ---\n    Fail = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess = max(0.0, uf_best_fail - 0.5)\n        # steep, bounded mapping from excess to [0,1)\n        Fail = float(np.clip(math.tanh(excess / 0.05), 0.0, 1.0))\n\n    # Strict lexicographic scalarization: tb in [0, 0.999)\n    tb = 0.999 * (0.80 * C + 0.20 * Fail)\n    return float(-max_solved_N + tb)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1 new strictly schedule-faithful objective explicitly optimized for the 905→1280 barrier: primary = maximize max_solved_N; secondary (bounded <1) should (a) strongly weight censored log-work at the largest 1–2 tested levels (especially the first truly-failed N), and (b) include a one-sided continuous “closeness-to-pass” term at N_fail using only max(0, uf_best_fail-0.5) (never penalize 0.49). Keep all tie-break terms normalized/bounded so +1 in max_solved_N always dominates; avoid any extrapolation to untested N.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 2: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 3: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 4: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n- Objective 5: Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n```\n\n**Objective 6 (CURRENT):** Lexicographic reach proxy: maximize max_solved_N; then prefer decisive frontier at max_solved_N (log10 step + log10 step/max_steps); then minimize censored log-work on the top-3 largest tested levels plus one-sided first-fail excess above 0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Schedule-faithful, no extrapolation beyond tested Ns.\n    Uses unsolved_fraction only as pass/fail (<0.5) and one-sided excess above 0.5 at first true fail.\n\n    Primary (strict lexicographic via tb<1): maximize max_solved_N.\n    Secondary: minimize a frontier decisiveness score at max_solved_N.\n    Tertiary: minimize censored work concentrated on the top-3 largest tested levels.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        # pass/fail only\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        # best uf (for first true fail excess only)\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        # max_steps at this N\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        # best successful step and its associated max_steps (if present)\n        best_step = None\n        best_step_ms = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_step_ms = float(msb) if _finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_step_ms\": best_step_ms,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # --- Secondary: frontier decisiveness at max_solved_N ---\n    # score := log10(best_step) + log10(best_step/max_steps) (headroom; more negative is better)\n    K = 2.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        ms = lv.get(\"best_step_ms\", None)\n        if not _finite_pos(ms):\n            ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        step = lv.get(\"best_step\", None)\n        if not _finite_pos(step):\n            step = budget\n\n        log_step = math.log10(max(float(step), 1e-12))\n        log_ratio = math.log10(max(float(step) / max(float(ms) if _finite_pos(ms) else budget, 1e-12), 1e-12))\n        frontier_score = log_step + 1.0 * float(np.clip(log_ratio, -6.0, 1.0))\n    else:\n        frontier_score = 12.0\n\n    frontier_score = float(np.clip(frontier_score, -12.0, 12.0))\n    # map to [0,1] so tie-break is bounded (<1), but still gives non-tiny gradients within plateau\n    F = float(0.5 * (math.tanh(frontier_score / 3.0) + 1.0))\n\n    # --- First true fail: one-sided excess above 0.5 (allowed) ---\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    if N_fail is not None:\n        excess = max(0.0, float(summary[N_fail].get(\"uf_best\", 1.0)) - 0.5)\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budgetf = float(K * msf) if _finite_pos(msf) else 1e6\n        fail_pressure = excess * (1.0 + 0.25 * math.log10(max(budgetf, 1e-12)))\n        Fail = float(np.clip(fail_pressure / 2.5, 0.0, 1.0))\n    else:\n        Fail = 0.0\n\n    # --- Tertiary: censored work on top-3 largest tested levels only ---\n    topNs = tested_Ns[-3:]\n    w_rank = [1.0, 2.0, 4.0][-len(topNs):]  # emphasize the very largest N\n    num = 0.0\n    den = 0.0\n    for w, N in zip(w_rank, topNs):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            work = min(float(lv[\"best_step\"]), budget)\n        else:\n            work = budget\n\n        num += float(w) * math.log10(max(float(work), 1e-12))\n        den += float(w)\n\n    censored_top_log = float(num / max(den, 1e-12))\n    C = float(np.clip(censored_top_log / 12.0, 0.0, 1.0))\n\n    # --- Strict lexicographic scalarization: tb in [0, 0.999] ---\n    tb = 0.999 * (0.55 * F + 0.35 * C + 0.10 * Fail)\n\n    return float(-max_solved_N + tb)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 147 (L2 y-softcap regresses at N=640): consensus_objective=0.3220\n  Objective values:\n    objective_0: 11.599845\n    objective_1: 19.257832\n    objective_2: 18.523914\n    objective_3: -639.995193\n    objective_4: -639.823126\n    objective_5: -640.004379\n    objective_6: -639.347550\n  Experiments:\n[\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 40,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 63,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 115,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 241,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 265,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 373,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 728,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1954,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3550,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11065,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 147,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 60405,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 146 (Center-anchored bump test): consensus_objective=0.1297\n  Objective values:\n    objective_0: 9.354898\n    objective_1: 19.118120\n    objective_2: 18.389650\n    objective_3: -639.995630\n    objective_4: -639.833468\n    objective_5: -640.012863\n    objective_6: -639.374369\n  Experiments:\n[\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 21,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 31,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 46,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 109,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 232,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 145,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 351,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 692,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 859,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1530,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3228,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 6345,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 146,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22743,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 145 (Edge-local xl-hold regresses): consensus_objective=0.5982\n  Objective values:\n    objective_0: 15.563813\n    objective_1: 29.319900\n    objective_2: 28.578378\n    objective_3: -319.996303\n    objective_4: -319.867480\n    objective_5: -320.007109\n    objective_6: -319.404599\n  Experiments:\n[\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 44,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 128,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 199,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 434,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 948,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2339,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 145,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4411,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 144 (Attenuated mult-bump regresses): consensus_objective=0.2030\n  Objective values:\n    objective_0: 9.980572\n    objective_1: 19.239296\n    objective_2: 18.506224\n    objective_3: -639.995489\n    objective_4: -639.828489\n    objective_5: -640.010189\n    objective_6: -639.364024\n  Experiments:\n[\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 97,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 102,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 121,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 317,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 464,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 471,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1245,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1895,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2933,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10412,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 144,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30942,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 143 (Additive C∞ bump coupling): consensus_objective=0.1114\n  Objective values:\n    objective_0: 9.228115\n    objective_1: 19.162573\n    objective_2: 18.406512\n    objective_3: -639.995689\n    objective_4: -639.834895\n    objective_5: -640.014121\n    objective_6: -639.378176\n  Experiments:\n[\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 49,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 61,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 123,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 309,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 341,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 514,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 888,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1508,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2819,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 8141,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 143,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19677,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 142 (xl-aware tau gate: hurts scaling): consensus_objective=0.3326\n  Objective values:\n    objective_0: 11.932862\n    objective_1: 19.418794\n    objective_2: 18.660126\n    objective_3: -639.995201\n    objective_4: -639.824702\n    objective_5: -640.004795\n    objective_6: -639.348010\n  Experiments:\n[\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 12,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 32,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 104,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 228,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 468,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 894,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1543,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3382,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 13235,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 142,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57576,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 140 (Margin-attenuated HOLD: no gain): consensus_objective=0.5994\n  Objective values:\n    objective_0: 12.483291\n    objective_1: 29.442237\n    objective_2: 28.692009\n    objective_3: -319.996309\n    objective_4: -319.867110\n    objective_5: -320.007361\n    objective_6: -319.405601\n  Experiments:\n[\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 35,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 170,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 291,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 552,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 939,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2380,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 140,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4285,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 139 (xs-gated bump blocks turn-on): consensus_objective=0.5539\n  Objective values:\n    objective_0: 13.762802\n    objective_1: 29.131514\n    objective_2: 28.464134\n    objective_3: -319.996383\n    objective_4: -319.864805\n    objective_5: -320.008311\n    objective_6: -319.409742\n  Experiments:\n[\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.47,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 151,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 165,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 333,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 489,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 553,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 929,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2339,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 139,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3841,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 138 (Bounded window bump: no gain): consensus_objective=0.5510\n  Objective values:\n    objective_0: 14.064111\n    objective_1: 29.278316\n    objective_2: 28.577281\n    objective_3: -319.996364\n    objective_4: -319.867700\n    objective_5: -320.008190\n    objective_6: -319.409360\n  Experiments:\n[\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 24,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 41,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 64,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 219,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 234,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 354,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1213,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1966,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 138,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3895,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 137 (Sat(xs) bump coupling (rho_on)): consensus_objective=0.5314\n  Objective values:\n    objective_0: 15.442279\n    objective_1: 29.189872\n    objective_2: 28.502663\n    objective_3: -319.996384\n    objective_4: -319.867824\n    objective_5: -320.008494\n    objective_6: -319.409719\n  Experiments:\n[\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 16,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 72,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 70,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 186,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 269,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 446,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 817,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3131,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 137,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3761,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Strictly maximize max_solved_N; tie-break with bounded (<1) heavy-weight censored log-work on the largest 1–2 tested N (esp. first true fail) plus one-sided closeness-to-pass at N_fail via max(0,uf_best_fail-0.5).\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results (lower is better).\\n\\n    Primary (lexicographic): maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\\n    Secondary (bounded <1): emphasize censored log-work at the largest 1–2 tested levels\\n    (especially the first truly failed N), plus a one-sided closeness-to-pass term at N_fail\\n    using only max(0, uf_best_fail - 0.5) (never penalizes 0.49).\\n\\n    No extrapolation to untested N.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    def _finite(x):\\n        return x is not None and np.isfinite(x)\\n\\n    def _finite_pos(x):\\n        return _finite(x) and float(x) > 0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n    if not byN:\\n        return 1e6\\n\\n    # Per-level summary\\n    summary = {}\\n    for N, runs in byN.items():\\n        passed = any((r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5) for r in runs)\\n\\n        ufs = [r.get(\\\"unsolved_fraction\\\", None) for r in runs]\\n        ufs = [float(u) for u in ufs if _finite(u)]\\n        uf_best = float(min(ufs)) if ufs else 1.0\\n\\n        ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\\n        max_steps = float(max(ms_list)) if ms_list else None\\n\\n        best_step = None\\n        if passed:\\n            succ_steps = [r.get(\\\"median_step\\\", None) for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5]\\n            succ_steps = [float(s) for s in succ_steps if _finite_pos(s)]\\n            if succ_steps:\\n                best_step = float(min(succ_steps))\\n\\n        summary[int(N)] = {\\n            \\\"passed\\\": bool(passed),\\n            \\\"uf_best\\\": uf_best,\\n            \\\"max_steps\\\": max_steps,\\n            \\\"best_step\\\": best_step,\\n        }\\n\\n    tested_Ns = sorted(summary.keys())\\n    passed_Ns = [N for N in tested_Ns if summary[N][\\\"passed\\\"]]\\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\\n\\n    # First truly failed level above max_solved_N\\n    N_fail = None\\n    for N in tested_Ns:\\n        if N <= max_solved_N:\\n            continue\\n        if not summary[N][\\\"passed\\\"]:\\n            N_fail = int(N)\\n            break\\n\\n    # --- Secondary: censored log-work concentrated on largest 1–2 tested levels ---\\n    # Censored work: passed -> min(best_step, K*max_steps); failed -> K*max_steps\\n    K = 2.0\\n\\n    def _censored_work(N):\\n        lv = summary[N]\\n        ms = lv.get(\\\"max_steps\\\", None)\\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\\n        if lv[\\\"passed\\\"] and _finite_pos(lv.get(\\\"best_step\\\", None)):\\n            return min(float(lv[\\\"best_step\\\"]), budget)\\n        return budget\\n\\n    # Use largest 2 tested; if N_fail exists it is (schedule-faithfully) the largest tested level.\\n    topNs = tested_Ns[-2:]\\n    if len(topNs) == 1:\\n        w = [1.0]\\n    else:\\n        # strongly weight the largest tested N\\n        w = [0.15, 0.85]\\n\\n    # Map log10(work) -> [0,1) via 1-exp(-log/3); lower is better.\\n    work_terms = []\\n    for N in topNs:\\n        work = float(_censored_work(N))\\n        logw = math.log10(max(work, 1e-12))\\n        work_norm = 1.0 - math.exp(-max(0.0, logw) / 3.0)\\n        work_terms.append(work_norm)\\n\\n    C = float(np.clip(np.average(np.array(work_terms, dtype=float), weights=np.array(w, dtype=float)), 0.0, 1.0))\\n\\n    # --- Secondary: one-sided closeness-to-pass at first true fail (exactly 0 if uf<=0.5) ---\\n    Fail = 0.0\\n    if N_fail is not None:\\n        uf_best_fail = float(summary[N_fail].get(\\\"uf_best\\\", 1.0))\\n        excess = max(0.0, uf_best_fail - 0.5)\\n        # steep, bounded mapping from excess to [0,1)\\n        Fail = float(np.clip(math.tanh(excess / 0.05), 0.0, 1.0))\\n\\n    # Strict lexicographic scalarization: tb in [0, 0.999)\\n    tb = 0.999 * (0.80 * C + 0.20 * Fail)\\n    return float(-max_solved_N + tb)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T10:30:29.809535Z"
}

==> anc/logs/records/llm_log_workspace_37/objective_scheduler/round_8.json <==
{
  "objective_round_id": 8,
  "model_name": "gpt-5.2",
  "current_objective_id": 7,
  "new_objective_id": 8,
  "new_schedule_id": null,
  "generate_schedule": false,
  "meta_directions": "Generate 1 new strictly schedule-faithful objective specialized for the 905→1280 jump that (i) keeps primary = maximize max_solved_N, and (ii) uses a bounded (<1) tie-break dominated by frontier efficiency at the largest PASSED level(s): e.g., heavily weight log10(best_step/max_steps) at max_solved_N and also penalize the step-growth between the last two passed levels (e.g., log10(step_Nmax/step_prev)) to encourage flatter frontier scaling. Optionally include a second bounded term that focuses only on the single largest tested level’s censored log-work (passed: min(step,K*max_steps), failed: K*max_steps), so improvements at N=905 are strongly rewarded even before any N_fail=1280 data exists.",
  "plan": {
    "objective_description": "Strictly maximize max_solved_N; bounded (<1) tie-break emphasizing frontier headroom at max_solved_N, penalizing step jump between last two passed levels, plus censored log-work on the single largest tested N (to reward N=905 efficiency before any N=1280 data).",
    "objective_code": "import math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (strict lexicographic): maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Tie-break (bounded <1, schedule-faithful):\n      - Frontier headroom at max_solved_N: log10(best_step/max_steps) (heaviest)\n      - Step-growth penalty between last two PASSED levels: log10(step_last/step_prev)\n      - Single-largest-tested-level censored log-work (passed: min(step,K*max_steps), failed: K*max_steps)\n\n    Never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        # best successful median_step (if passed)\n        best_step = None\n        if passed:\n            steps = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            steps = [float(s) for s in steps if _finite_pos(s)]\n            if steps:\n                best_step = float(min(steps))\n\n        # max_steps budget (take max across runs at N)\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"best_step\": best_step,\n            \"max_steps\": max_steps,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"] and _finite_pos(summary[N].get(\"best_step\", None))]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # --- Tie-break term components (all mapped to [0,1), lower is better) ---\n    K = 2.0\n\n    # (A) Frontier headroom at max_solved_N: log10(step/max_steps) (<=0 is good)\n    if max_solved_N > 0:\n        step_f = float(summary[max_solved_N][\"best_step\"])\n        ms_f = summary[max_solved_N].get(\"max_steps\", None)\n        ms_f = float(ms_f) if _finite_pos(ms_f) else float(step_f)\n        headroom_log = math.log10(max(step_f / max(ms_f, 1e-12), 1e-12))\n        headroom_log = float(np.clip(headroom_log, -6.0, 1.0))\n        # map: very negative -> ~0, near 0 -> ~0.5, positive -> ~1\n        H = float(0.5 * (math.tanh(headroom_log / 1.2) + 1.0))\n    else:\n        H = 1.0\n\n    # (B) Penalize step-growth between last two passed levels: max(0, log10(step_last/step_prev))\n    if len(passed_Ns) >= 2:\n        passed_sorted = sorted(passed_Ns)\n        N_prev, N_last = passed_sorted[-2], passed_sorted[-1]\n        s_prev = float(summary[N_prev][\"best_step\"])\n        s_last = float(summary[N_last][\"best_step\"])\n        growth = math.log10(max(s_last, 1e-12) / max(s_prev, 1e-12))\n        growth = max(0.0, float(growth))\n        G = float(1.0 - math.exp(-growth / 0.7))  # 0 if flat/improving; saturates toward 1\n    else:\n        G = 1.0\n\n    # (C) Single-largest-tested-level censored log-work (rewards N=905 efficiency even before N=1280 exists)\n    N_top = int(max(tested_Ns))\n    lv = summary[N_top]\n    ms_top = lv.get(\"max_steps\", None)\n    budget = float(K * ms_top) if _finite_pos(ms_top) else 1e6\n    if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n        work = min(float(lv[\"best_step\"]), budget)\n    else:\n        work = budget\n    logw = math.log10(max(float(work), 1e-12))\n    logw = max(0.0, float(logw))\n    C = float(1.0 - math.exp(-logw / 6.0))\n\n    # Combine: frontier headroom dominates, then growth, then top-level censored work\n    tb = 0.999 * (0.60 * H + 0.25 * G + 0.15 * C)\n    tb = float(np.clip(tb, 0.0, 0.999))\n\n    return float(-max_solved_N + tb)\n"
  },
  "messages": [
    {
      "role": "system",
      "content": "## Role\nYou are the **Objective Agent**. You design proxy objective functions that guide the discovery of better algorithms."
    },
    {
      "role": "user",
      "content": "## Research Context\n# LLM-in-the-loop Digital MemComputing Machine (DMM) Optimization\n\n## Research Objective\nDesign digital MemComputing machine (DMM) dynamics that solve planted 3-SAT problems faster than the current baseline, achieving polynomial-time complexity.\n\n## Problem Definition\n\n**3-SAT Instance**: \n- N Boolean variables V_i ∈ {0, 1}\n- M clauses C_m = L_i ∨ L_j ∨ L_k, where L_i is either V_i or its negation\n- A DMM relaxes each V_i to continuous v_i ∈ [-1, 1] and adds auxiliary \"memory\" variables\n\n**Goal**: Find dynamical equations where only fixed points correspond to satisfying assignments.\n\n## Baseline DMM Equations (Reference)\n\nThe current baseline uses these dynamics:\n\n**State Evolution**:\n$$\\dot{v}_n = \\sum_{m=1}^M x_{l,m} x_{s,m} G_{n,m}(v_n,v_j,v_k) + (1+\\zeta x_{l,m}) (1-x_{s,m}) R_{n,m}(v_n,v_j,v_k)$$\n\n**Memory Variables**:\n$$\\dot{x}_{s,m} = \\beta (x_{s,m} + \\epsilon) (c_m(v_i,v_j,v_k) - \\gamma)$$\n$$\\dot{x}_{l,m} = \\alpha (c_m(v_i,v_j,v_k) - \\delta)$$\n\n**Supporting Functions**:\n$$c_m = \\frac{1}{2}\\min[(1-q_{i,m}v_i),(1-q_{j,m}v_j),(1-q_{k,m}v_k)]$$\n$$G_{n,m} = \\frac{1}{2}q_{n,m}\\min[(1-q_{j,m}v_j), (1-q_{k,m}v_k)]$$\n$$R_{n,m} = \\begin{cases}\n    \\frac{1}{2}q_{n,m}(1-q_{n,m}v_n), & \\text{if } c_m = \\frac{1}{2}(1-q_{n,m}v_n) \\\\\n    0, & \\text{otherwise}\n\\end{cases}$$\n\n**Default Hyperparameters**: α=5, β=20, γ=0.25, δ=0.05, ε=10^-3, ζ=10^-3\n\n## Dynamics Interpretation\n\n- **State variables**: v_n ∈ [-1,1] (continuous relaxation of Boolean variables)\n- **Clause monitor**: c_m ∈ [0,1] tracks clause satisfaction (satisfied when c_m < 0.5)\n- **Memory variables**:\n  - **Long-term weight** x_l,m ∈ [1,10^6]: Grows for persistently violated clauses\n  - **Short-term switch** x_s,m ∈ [0,1]: Toggles between \"push\" and \"hold\" modes\n- **Forces on v_n**:\n  - **Gradient term** G_n,m: Nudges literals toward satisfaction\n  - **Rigidity term** R_n,m: Prevents satisfied literals from flipping\n\n## Code Structure\n\nThe Designer Agent would modify these core solve components in the PyTorch implementation:\n\n1. **VARIABLES_SPEC**: Variable definitions (name → {init, shape, bounds})\n2. **HYPER_SPACE**: Hyperparameter ranges (name → {type, default, low, high})  \n3. **GRAD_SINGLE**: Core dynamics function _grad_single(vars, idx, sgn, hp)\n\n**Key Constraints**:\n- Fixed points must correspond to valid SAT solutions\n- No data-dependent control flow (vmap limitation)\n- Variables must respect their bounds\n\n## Research Strategy\n\n**Incremental Approach**: Make small, principled modifications to track causal effects\n**Evidence-Based**: Build upon successful patterns, avoid failed approaches\n**Multi-Scale**: Consider both local dynamics and global scaling behavior\n\nThe system uses a multi-agent approach:\n- **Planner**: Analyzes all experiment history, identifies patterns, provides strategic guidance\n- **Designer**: Designs focused experiments based on planner's recommendations\n- **Objective**: Designs objective functions and experiment schedules to guide exploration\n\n## Meta-Agent Guidance\nGenerate 1 new strictly schedule-faithful objective specialized for the 905→1280 jump that (i) keeps primary = maximize max_solved_N, and (ii) uses a bounded (<1) tie-break dominated by frontier efficiency at the largest PASSED level(s): e.g., heavily weight log10(best_step/max_steps) at max_solved_N and also penalize the step-growth between the last two passed levels (e.g., log10(step_Nmax/step_prev)) to encourage flatter frontier scaling. Optionally include a second bounded term that focuses only on the single largest tested level’s censored log-work (passed: min(step,K*max_steps), failed: K*max_steps), so improvements at N=905 are strongly rewarded even before any N_fail=1280 data exists.\n\nConsider this guidance when designing your objective function. The meta-agent has analyzed research progress and identified areas that need attention.\n\n## Task\nGenerate a proxy objective function that better estimates the research goal. The experiment schedule will use the baseline schedule (shown below for reference).\n\n## Discovery Philosophy\nThe baseline objective is deliberately simple. You have freedom to design objectives that:\n- Target any experiment or combination of all experiments\n- Use any combination of available metrics\n- Apply any scaling model or none at all\n- Incorporate uncertainty, robustness, or other advanced concepts\n\nLearn from existing results and think about what truly matters for identifying the best algorithms.\n\n## Baseline Code\n**Objective:**\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n**Schedules (for reference - will be used unchanged):**\n```python\n\"\"\"\n**unsolved_fraction=0.49 is an intended behavior!!! DO NOT penalize it.**\n**Each experiment concludes when unsolved_fraction < 0.5 or max_steps is exceeded**\n\nBaseline experiment schedule for adaptive multi-fidelity evaluation.\n\nThis module defines how to progressively test a design across increasing problem scales.\nThe schedule adaptively increases problem difficulty based on performance at each level.\n\"\"\"\n\nfrom utils.timeout import DeferredTimeout\nfrom domain_knowledge.experiment import experiment\n\n\ndef schedule(design_id=0, N_start=10, max_steps_start=50, N_cap=5120, max_steps_cap=10000, timeout=60, prior_experiments=None):\n    \"\"\"\n    Adaptive experiment schedule that progressively scales problem difficulty.\n    Move on to the next N when unsolved_fraction < 0.5 for current N. \n\n    Args:\n        design_id: Identifier for the design being evaluated\n        N_start: Initial problem size\n        max_steps_start: Initial step budget\n        N_cap: Maximum problem size to test\n        max_steps_cap: Maximum step budget allowed\n        timeout: Maximum wall-clock time in seconds\n        prior_experiments: Optional list of prior experiment results from lower fidelity.\n            If provided, skips experiments at N values that already succeeded (unsolved_fraction < 0.5).\n\n    Returns:\n        List of experiment results\n    \"\"\"\n    batch = 100\n    ratio = 4.3\n    run_till_median = True\n\n    # Determine starting point based on prior successful experiments\n    if prior_experiments:\n        successful = [e for e in prior_experiments if e.get('unsolved_fraction', 1.0) < 0.5]\n\n        if successful:\n            max_successful_N = max(e['N'] for e in successful)\n\n            # Find experiment_count for max_successful_N by iteration (robust to rounding)\n            success_count = 0\n            while int(round(N_start * (2 ** (success_count / 2)))) < max_successful_N:\n                success_count += 1\n\n            # Start from the next experiment (skip the last successful one)\n            experiment_count = success_count + 1\n            N = int(round(N_start * (2 ** (experiment_count / 2))))\n\n            # Default max_steps based on experiment_count\n            max_steps = max_steps_start * (2 ** experiment_count)\n\n            # If there was a failed experiment at this N, use double its max_steps\n            failed_at_N = [e for e in prior_experiments\n                           if e['N'] == N and e.get('unsolved_fraction', 1.0) >= 0.5]\n            if failed_at_N:\n                prior_max_steps = max(e.get('max_steps', max_steps_start) for e in failed_at_N)\n                max_steps = max(max_steps, prior_max_steps * 2)\n\n            max_steps = min(max_steps, max_steps_cap)\n        else:\n            experiment_count = 0\n            N = N_start\n            max_steps = max_steps_start\n    else:\n        experiment_count = 0\n        N = N_start\n        max_steps = max_steps_start\n\n    experiment_results = []\n\n    with DeferredTimeout(timeout) as timer:\n        while N <= N_cap:\n            kwargs = {\n                'design_id': design_id,\n                'batch': batch,\n                'N': N,\n                'ratio': ratio,\n                'run_till_median': run_till_median,\n                'max_steps': max_steps\n            }\n\n            result_i = experiment(**kwargs)\n\n            experiment_results.append(kwargs | result_i)\n\n            # Check timeout AFTER experiment completes\n            if timer.timed_out:\n                break\n\n            unsolved_fraction = result_i['unsolved_fraction']\n\n            # Adaptive scaling: continue if performance is good (< 50% unsolved)\n            if unsolved_fraction < 0.5:\n                experiment_count += 1\n                N = int(round(N_start * (2 ** (experiment_count/2))))\n                max_steps = min(max_steps * 2, max_steps_cap)\n            else:\n                break\n\n    return experiment_results\n\n\ndef schedule_low(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=640, max_steps_cap=int(1e4), timeout=60, prior_experiments=prior_experiments)\n\ndef schedule_medium(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=1280, max_steps_cap=int(1e5), timeout=300, prior_experiments=prior_experiments)\n\ndef schedule_high(design_id, prior_experiments=None):\n    return schedule(design_id=design_id, N_start=10, max_steps_start=50, N_cap=2560, max_steps_cap=int(1e6), timeout=1800, prior_experiments=prior_experiments)\n```\n\n## Existing Objectives\n- Objective 0: Extrapolation using R²-weighted power law and exponential fits to estimate log10(median steps) at N=2000\n```python\nimport numpy as np\nfrom scipy.stats import linregress\n\n\ndef objective(experiment_results):\n    \"\"\"\n    Research objective: Efficiently and reliably solve large, hard 3-SAT instances.\n    Proxy objective here: Estimate log10(median steps) at N=2000.\n\n    This is a fast proxy that extrapolates from limited experiments. \n    It may not accurately predict performance at N=2000.\n\n    Args:\n        experiment_results: List of experiment dicts with 'N' and 'median_step' keys\n\n    Returns:\n        float: Estimated log10(median steps) at N=2000 (lower is better)\n    \"\"\"\n    # Edge case: No experiments available\n    if not experiment_results:\n        return 1000.0  # Arbitrary high value\n\n    # Edge case: Only 1 experiment - insufficient for regression\n    if len(experiment_results) < 2:\n        return 500.0  # Arbitrary high value\n    \n    Ns = np.array([result['N'] for result in experiment_results])\n    medians = np.array([result['median_step'] for result in experiment_results])\n    N_target = 2000\n\n    # Fit power law: log(median) ~ a + b*log(N)\n    poly_fit = linregress(np.log(Ns), np.log(medians))\n    poly_pred = np.exp(poly_fit.intercept + poly_fit.slope * np.log(N_target))\n    r2_poly = poly_fit.rvalue ** 2\n\n    # Fit exponential: log(median) ~ a + b*N\n    exp_fit = linregress(Ns, np.log(medians))\n    exp_pred = np.exp(exp_fit.intercept + exp_fit.slope * N_target)\n    r2_exp = exp_fit.rvalue ** 2\n\n    # Edge case: Clip r2 to avoid division by zero when r2=1\n    epsilon = 1e-3\n    r2_poly = min(r2_poly, 1 - epsilon)\n    r2_exp = min(r2_exp, 1 - epsilon)\n\n    # Softmax weighting with temperature (lower temp = more winner-take-all)\n    temperature = 10.0\n    weights = np.array([1 / (1 - r2_poly), 1 / (1 - r2_exp)])\n    weights = np.exp((weights - np.max(weights)) / temperature)\n    weights = weights / np.sum(weights)\n\n    # Weighted prediction\n    objective_value = np.log10(weights[0] * poly_pred + weights[1] * exp_pred)\n\n    return objective_value\n```\n\n- Objective 1: Composite proxy prioritizing (i) largest N ever solved (unsolved_fraction<0.5), then (ii) low scaling exponent on successful Ns only, plus (iii) a censored step-extrapolation to N=2000 consistent with the first truly failed level.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Minimizes a composite score:\n      1) Reach term: log2(2000 / max_solved_N) (floored at 0 if max_solved_N>=2000)\n      2) Scaling term: slope of log(median_step) vs log(N) on successful points only\n      3) Step term: log10(predicted median_step at N=2000) from the same fit\n      4) Censor-consistency: penalize overly-optimistic fit if the first truly-failed N exists\n\n    Notes:\n      - Uses ONLY the threshold unsolved_fraction < 0.5 (does not penalize 0.49).\n      - Treats an N as solved if ANY run at that N succeeded.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Successful points (unique N): use fastest successful median_step for that N\n    success_points = []\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [s for s in steps if s is not None and np.isfinite(s) and s > 0]\n        if not steps:\n            continue\n        success_points.append((float(N), float(min(steps))))\n\n    if success_points:\n        max_solved_N = max(N for N, _ in success_points)\n    else:\n        max_solved_N = 1.0\n\n    # First truly failed level: smallest N (above max_solved_N) with no successful run at that N\n    N_block = None\n    max_steps_block = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # (1) Reach term (primary)\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = min(term_reach, 50.0)\n\n    # (2)(3) Scaling fit on successful points only\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = math.log10(max(pred2000, 1e-12))\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n\n        # (4) Censor-consistency: if we failed at N_block with budget max_steps_block,\n        # penalize fits that predict it should have solved much faster than that budget.\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            # penalty if pred_block < censor_steps (too optimistic)\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        # Not enough successes for a meaningful scaling fit\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = math.log10(max(pred2000, 1.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if m is not None and np.isfinite(m) and m > 0]\n            term_pred = math.log10(K_censor * max(ms) if ms else 1e6)\n        term_pred = float(np.clip(term_pred, -6.0, 30.0))\n        penalty_censor = 0.0\n\n    # Mild penalty for too few successful points (encourages stable scaling evidence)\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # Weighted composite (lexicographic-ish: reaching larger N dominates)\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n    )\n\n    return float(obj)\n```\n\n- Objective 2: Composite reach+scaling score with secondary headroom-on-success and frontier-robustness terms around the unsolved_fraction=0.5 threshold (no penalty for 0.49).\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\"\"\"\n    if not experiment_results:\n        return 1e6\n\n    N_target = 2000.0\n    K_censor = 2.0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    def _finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Collect successful points (unique N): fastest successful median_step for that N\n    success_points = []  # (N, best_step, best_max_steps)\n    for N, runs in byN.items():\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if not succ:\n            continue\n        # pick run with minimum median_step\n        best = min(succ, key=lambda r: float(r.get(\"median_step\")))\n        ms = best.get(\"max_steps\", None)\n        if not _finite_pos(ms):\n            # fall back to max over runs at that N\n            ms_list = [r.get(\"max_steps\", None) for r in runs]\n            ms_list = [m for m in ms_list if _finite_pos(m)]\n            ms = float(max(ms_list)) if ms_list else float(best.get(\"median_step\"))\n        success_points.append((float(N), float(best[\"median_step\"]), float(ms)))\n\n    max_solved_N = max((N for N, _, _ in success_points), default=1.0)\n\n    # First truly failed level above max_solved_N (no successful run)\n    N_block = None\n    max_steps_block = None\n    uf_block_best = None\n    for N in sorted(byN.keys()):\n        if float(N) <= float(max_solved_N):\n            continue\n        runs = byN[N]\n        any_success = any(r.get(\"unsolved_fraction\", 1.0) < 0.5 for r in runs)\n        if not any_success:\n            N_block = float(N)\n            ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n            ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n            uf_block_best = float(min(ufs)) if ufs else 1.0\n            ms = [r.get(\"max_steps\", None) for r in runs]\n            ms = [m for m in ms if _finite_pos(m)]\n            max_steps_block = float(max(ms)) if ms else None\n            break\n\n    # --- Primary: reach term ---\n    if max_solved_N >= N_target:\n        term_reach = 0.0\n    else:\n        term_reach = math.log(max(N_target / max_solved_N, 1.0), 2)\n        term_reach = float(min(term_reach, 50.0))\n\n    # --- Scaling fit on successful points only ---\n    success_points.sort(key=lambda t: t[0])\n    num_succ = len(success_points)\n\n    if num_succ >= 2:\n        xs = np.log(np.array([p[0] for p in success_points], dtype=float))\n        ys = np.log(np.array([max(p[1], 1e-12) for p in success_points], dtype=float))\n\n        if num_succ >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n\n        slope = float(np.clip(slope, -0.5, 8.0))\n        term_slope = slope\n\n        pred2000 = math.exp(intercept + slope * math.log(N_target))\n        term_pred = float(np.clip(math.log10(max(pred2000, 1e-12)), -6.0, 30.0))\n\n        penalty_censor = 0.0\n        if N_block is not None and max_steps_block is not None:\n            censor_steps = K_censor * max_steps_block\n            pred_block = math.exp(intercept + slope * math.log(N_block))\n            penalty_censor = max(0.0, math.log10(max(censor_steps, 1e-12)) - math.log10(max(pred_block, 1e-12)))\n            penalty_censor = float(np.clip(penalty_censor, 0.0, 30.0))\n    else:\n        term_slope = 8.0\n        if num_succ == 1:\n            N_last, step_last, _ = success_points[0]\n            pred2000 = step_last * (N_target / max(N_last, 1e-9)) ** 2\n            term_pred = float(np.clip(math.log10(max(pred2000, 1.0)), -6.0, 30.0))\n        else:\n            ms = [e.get(\"max_steps\", None) for e in experiment_results]\n            ms = [m for m in ms if _finite_pos(m)]\n            term_pred = float(np.clip(math.log10(K_censor * max(ms) if ms else 1e6), -6.0, 30.0))\n        penalty_censor = 0.0\n\n    penalty_few = 0.0 if num_succ >= 3 else (3 - num_succ) * 1.5\n\n    # --- Secondary: headroom on successful levels (do NOT penalize 0.49) ---\n    headroom_term = 0.0\n    if num_succ > 0:\n        hrs = []\n        for _, step, ms in success_points:\n            ratio = max(step / max(ms, 1e-12), 1e-12)\n            hrs.append(float(np.clip(math.log10(ratio), -6.0, 1.0)))  # lower (more negative) is better\n        headroom_term = float(np.median(hrs))\n\n    # --- Secondary: frontier robustness near threshold at max_solved_N and N_block ---\n    # At max_solved_N: reward margin below threshold (bigger is better)\n    margin_succ = 0.0\n    headroom_front = 0.0\n    if num_succ > 0:\n        runs = byN.get(int(max_solved_N), [])\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [u for u in ufs if u is not None and np.isfinite(u)]\n        uf_best = float(min(ufs)) if ufs else 0.49\n        margin_succ = max(0.0, 0.5 - uf_best)\n\n        # headroom specifically at the frontier (best successful run)\n        frontier = [p for p in success_points if p[0] == float(max_solved_N)]\n        if frontier:\n            _, step_f, ms_f = frontier[0]\n            headroom_front = float(np.clip(math.log10(max(step_f / max(ms_f, 1e-12), 1e-12)), -6.0, 1.0))\n\n    # At N_block: penalize excess above threshold (smaller is better)\n    excess_fail = 0.0\n    if N_block is not None:\n        excess_fail = max(0.0, float(uf_block_best) - 0.5)\n\n    # Mild reward for reaching larger N (keep small; reach term dominates)\n    term_N_mild = -0.05 * math.log(max_solved_N + 1.0, 2)\n\n    # Composite\n    obj = (\n        10.0 * term_reach\n        + 1.0 * term_slope\n        + 0.25 * term_pred\n        + 2.0 * penalty_censor\n        + penalty_few\n        + 0.30 * headroom_term\n        + 0.50 * excess_fail\n        - 0.50 * margin_succ\n        + 0.10 * headroom_front\n        + term_N_mild\n    )\n\n    return float(obj)\n```\n\n- Objective 3: Schedule-faithful lexicographic score: (1) maximize max_solved_N, then (2) minimize log10(best median_step) at max_solved_N, then (3) minimize robust log-log slope on successful points, plus (4) censor penalty from first true fail (N_fail,max_steps_fail); also exposes an area-under-passed-levels helper.\n```python\nimport math\nimport numpy as np\nfrom scipy.stats import theilslopes\n\n\ndef _finite(x):\n    return x is not None and np.isfinite(x)\n\n\ndef _finite_pos(x):\n    return _finite(x) and x > 0\n\n\ndef objective_area_under_passed_levels(experiment_results, pass_reward=1.0, headroom_lambda=0.08):\n    \"\"\"Secondary proxy (maximize): sum over tested Ns of reward for passing (uf<0.5)\n    minus a small penalty proportional to log10(median_step/max_steps) to prefer decisive passes.\n\n    Returns a value to MINIMIZE (negative of the reward).\n    Missing/untested levels are ignored (failed-censored, not extrapolated).\n    \"\"\"\n    if not experiment_results:\n        return 0.0\n\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    total = 0.0\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        # pass if any run passes\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n        if not succ:\n            continue\n\n        # take best (fastest) successful median_step at this N\n        steps = [r.get(\"median_step\", None) for r in succ]\n        steps = [float(s) for s in steps if _finite_pos(s)]\n        if steps:\n            step = min(steps)\n        else:\n            step = None\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = max(ms_list) if ms_list else None\n\n        # base pass reward\n        contrib = float(pass_reward)\n\n        # headroom preference (log10(step/max_steps) <= 0 for passes with headroom)\n        if step is not None and max_steps is not None:\n            ratio = max(step / max(max_steps, 1e-12), 1e-12)\n            contrib -= headroom_lambda * math.log10(ratio)\n\n        total += contrib\n\n    return float(-total)\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Lexicographic (implemented via scale separation):\n      (i) maximize max_solved_N (any run at N has uf<0.5)\n      (ii) minimize log10(best median_step) at max_solved_N\n      (iii) minimize robust slope of log10(median_step) vs log10(N) on successful points\n      (iv) add censor penalty using first truly-failed N and its max_steps\n\n    Returns a float to MINIMIZE.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Build success frontier data: for each N, keep best successful median_step\n    succ_points = []  # (N, best_step)\n    best_step_at = {}\n    max_steps_at = {}\n    best_uf_at = {}\n\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        best_uf_at[N] = min(ufs) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps_at[N] = max(ms_list) if ms_list else None\n\n        succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n        if succ:\n            best = min(succ, key=lambda r: float(r[\"median_step\"]))\n            step = float(best[\"median_step\"])\n            best_step_at[N] = step\n            succ_points.append((float(N), step))\n\n    max_solved_N = max((int(N) for N, _ in succ_points), default=0)\n\n    # Secondary: log10(best step) at the frontier (max_solved_N)\n    if max_solved_N > 0 and max_solved_N in best_step_at:\n        term_front_logstep = math.log10(max(best_step_at[max_solved_N], 1e-12))\n    else:\n        # no successes: use smallest-N max_steps as a weak placeholder\n        N0 = min(byN.keys())\n        ms0 = max_steps_at.get(N0, None)\n        term_front_logstep = math.log10(max(float(ms0) if _finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Tertiary: robust slope on successful points (log-log)\n    succ_points.sort(key=lambda t: t[0])\n    if len(succ_points) >= 2:\n        xs = np.log10(np.array([p[0] for p in succ_points], dtype=float))\n        ys = np.log10(np.array([max(p[1], 1e-12) for p in succ_points], dtype=float))\n        if len(succ_points) >= 3:\n            fit = theilslopes(ys, xs)\n            slope = float(fit.slope)\n            intercept = float(fit.intercept)\n        else:\n            slope, intercept = np.polyfit(xs, ys, deg=1)\n            slope = float(slope)\n            intercept = float(intercept)\n        slope = float(np.clip(slope, -0.5, 8.0))\n    else:\n        slope = 8.0\n        intercept = None\n\n    # Censor penalty from first truly failed N above max_solved_N\n    N_fail = None\n    max_steps_fail = None\n    for N in sorted(byN.keys()):\n        if N <= max_solved_N:\n            continue\n        # truly failed means no successful run at this N\n        if N not in best_step_at:\n            N_fail = int(N)\n            msf = max_steps_at.get(N_fail, None)\n            max_steps_fail = float(msf) if _finite_pos(msf) else None\n            break\n\n    censor_pen = 0.0\n    if N_fail is not None and max_steps_fail is not None and len(succ_points) >= 2 and intercept is not None:\n        # Predict at an OBSERVED (tested) failed level; penalize over-optimism vs available budget\n        pred_fail = 10 ** (intercept + slope * math.log10(max(float(N_fail), 1e-12)))\n        # allow some slack: failure despite budget suggests median likely > ~2*budget\n        slack = 2.0 * max_steps_fail\n        if pred_fail > 0:\n            censor_pen = max(0.0, math.log10(max(slack, 1e-12)) - math.log10(max(pred_fail, 1e-12)))\n    censor_pen = float(np.clip(censor_pen, 0.0, 30.0))\n\n    # Area-under-passed-levels (optional tie-breaker)\n    auc_obj = objective_area_under_passed_levels(experiment_results)\n\n    # Lexicographic scalarization via scale separation (primary dominates by construction)\n    obj = (\n        -float(max_solved_N)           # primary: larger N -> smaller objective\n        + 1e-3 * term_front_logstep    # secondary\n        + 1e-4 * float(slope)          # tertiary\n        + 1e-4 * float(censor_pen)     # censor\n        + 1e-5 * float(auc_obj)        # tiny tie-break\n    )\n\n    return float(obj)\n```\n\n- Objective 4: Schedule-faithful lexicographic reach (maximize max_solved_N) with increasing-N weighted frontier work and censored total work (log-steps + headroom) to break ties on large-N efficiency.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic via scale separation): maximize max_solved_N (any run at N has uf<0.5).\n    Tie-breakers (schedule-faithful; no extrapolation):\n      - Frontier log-step at max_solved_N\n      - Increasing-N weighted frontier work: sum w(N)*[log10(step) + h*log10(step/max_steps)] over passed levels\n      - Increasing-N weighted censored total work over tested levels: passed uses min(step, K*max_steps), failed uses K*max_steps\n      - Mild robust slope on passed levels (log10 step vs log10 N)\n\n    NOTE: never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5 and step/budget quantities.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite_pos(x):\n        return x is not None and np.isfinite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summaries\n    levels = []  # dicts: N, passed, best_step, max_steps\n    for N in sorted(byN.keys()):\n        runs = byN[N]\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        max_steps_list = [r.get(\"max_steps\", None) for r in runs]\n        max_steps_list = [float(m) for m in max_steps_list if finite_pos(m)]\n        max_steps = float(max(max_steps_list)) if max_steps_list else None\n\n        best_step = None\n        if passed:\n            step_list = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            step_list = [float(s) for s in step_list if finite_pos(s)]\n            if step_list:\n                best_step = float(min(step_list))\n\n        levels.append({\"N\": int(N), \"passed\": bool(passed), \"best_step\": best_step, \"max_steps\": max_steps})\n\n    passed_levels = [lv for lv in levels if lv[\"passed\"] and finite_pos(lv[\"best_step\"])]\n    max_solved_N = max((lv[\"N\"] for lv in passed_levels), default=0)\n\n    # Helper: increasing-N weights normalized to the max N in the set\n    def weights_for(Ns, p=2.0):\n        Ns = np.array(list(Ns), dtype=float)\n        if Ns.size == 0:\n            return np.array([], dtype=float)\n        Nmax = float(np.max(Ns))\n        denom = math.log(max(Nmax + 1.0, 2.0))\n        ws = []\n        for N in Ns:\n            num = math.log(max(float(N) + 1.0, 2.0))\n            t = (num / denom) if denom > 0 else 1.0\n            ws.append(t ** p)\n        return np.array(ws, dtype=float)\n\n    # Secondary 1: frontier log-step at max_solved_N\n    term_front_logstep = 30.0\n    if max_solved_N > 0:\n        lv_front = next((lv for lv in passed_levels if lv[\"N\"] == max_solved_N), None)\n        if lv_front is not None:\n            term_front_logstep = math.log10(max(float(lv_front[\"best_step\"]), 1e-12))\n    else:\n        # no passes: use smallest tested max_steps as a weak placeholder\n        lv0 = min(levels, key=lambda d: d[\"N\"])\n        ms0 = lv0[\"max_steps\"]\n        term_front_logstep = math.log10(max(float(ms0) if finite_pos(ms0) else 1e6, 1.0))\n    term_front_logstep = float(np.clip(term_front_logstep, -6.0, 30.0))\n\n    # Secondary 2: frontier work over passed levels (increasing-N weighted)\n    # Includes headroom preference via log10(step/max_steps) (<=0 is better); does NOT depend on uf values.\n    h_headroom = 0.25\n    frontier_work = 0.0\n    if passed_levels:\n        Ns = [lv[\"N\"] for lv in passed_levels]\n        ws = weights_for(Ns, p=2.0)\n        for w, lv in zip(ws, passed_levels):\n            step = float(lv[\"best_step\"])\n            ms = lv[\"max_steps\"]\n            logstep = math.log10(max(step, 1e-12))\n            if finite_pos(ms):\n                ratio = max(step / max(float(ms), 1e-12), 1e-12)\n                logratio = math.log10(ratio)  # <=0 if step<=max_steps\n            else:\n                logratio = 0.0\n            frontier_work += float(w) * (logstep + h_headroom * logratio)\n    frontier_work = float(np.clip(frontier_work, -1e3, 1e3))\n\n    # Secondary 3: censored total work over tested levels (increasing-N weighted)\n    K = 2.0\n    censored_work = 0.0\n    Ns_tested = [lv[\"N\"] for lv in levels]\n    ws_tested = weights_for(Ns_tested, p=2.0)\n    for w, lv in zip(ws_tested, levels):\n        ms = lv[\"max_steps\"]\n        budget = float(K * ms) if finite_pos(ms) else 1e6\n        if lv[\"passed\"] and finite_pos(lv[\"best_step\"]):\n            step_eff = min(float(lv[\"best_step\"]), budget)\n        else:\n            step_eff = budget\n        censored_work += float(w) * math.log10(max(step_eff, 1e-12))\n    censored_work = float(np.clip(censored_work, -1e3, 1e3))\n\n    # Secondary 4: mild scaling slope on passed levels only\n    slope = 8.0\n    if len(passed_levels) >= 2:\n        xs = np.log10(np.array([lv[\"N\"] for lv in passed_levels], dtype=float))\n        ys = np.log10(np.array([max(float(lv[\"best_step\"]), 1e-12) for lv in passed_levels], dtype=float))\n        try:\n            slope = float(np.polyfit(xs, ys, deg=1)[0])\n        except Exception:\n            slope = 8.0\n        slope = float(np.clip(slope, -0.5, 8.0))\n\n    # Lexicographic scalarization: ensure +1 solved-N dominates any tie-breaker\n    obj = (\n        -float(max_solved_N)\n        + 2e-2 * float(term_front_logstep)\n        + 2e-3 * float(frontier_work)\n        + 2e-3 * float(censored_work)\n        + 5e-4 * float(slope)\n    )\n\n    return float(obj)\n```\n\n- Objective 5: Schedule-faithful lexicographic reach (maximize max_solved_N) with frontier headroom and one-sided first-fail excess-above-0.5 plus censored-budget work at N_fail.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Primary: maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (tie-break):\n      - frontier headroom at max_solved_N: log10(best_step/max_steps)\n      - first true fail level N_fail: one-sided excess_fail=max(0, uf_best-0.5)\n        plus a censored-work factor using log10(K*max_steps_fail), multiplied by excess_fail\n        (so it is EXACTLY 0 once uf<=0.5; never penalizes 0.49).\n\n    Returns:\n        Float to be MINIMIZED.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def finite(x):\n        return x is not None and np.isfinite(x)\n\n    def finite_pos(x):\n        return finite(x) and x > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}  # N -> dict\n    for N, runs in byN.items():\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        best_step = None\n        best_ms_for_step = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_ms_for_step = float(msb) if finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_ms_for_step\": best_ms_for_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # Frontier headroom at max_solved_N (tie-break; more negative is better)\n    frontier_headroom = 0.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        step = lv.get(\"best_step\", None)\n        ms = lv.get(\"best_ms_for_step\", None)\n        if finite_pos(step) and finite_pos(ms):\n            ratio = max(float(step) / max(float(ms), 1e-12), 1e-12)\n            frontier_headroom = float(np.clip(math.log10(ratio), -6.0, 1.0))\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # One-sided fail term: excess + censored-work at N_fail (exactly 0 once uf<=0.5)\n    K = 2.0\n    fail_term = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess_fail = max(0.0, uf_best_fail - 0.5)\n\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budget = float(K * msf) if finite_pos(msf) else 1e6\n        log_budget = math.log10(max(budget, 1e-12))\n\n        lam = 0.30\n        fail_term = float(excess_fail * (1.0 + lam * log_budget))  # zero if excess_fail==0\n\n    # Lexicographic scalarization (primary dominates by magnitude)\n    w_headroom = 2e-2\n    w_fail = 5e-1\n    obj = (-float(max_solved_N)) + w_headroom * float(frontier_headroom) + w_fail * float(fail_term)\n\n    return float(obj)\n```\n\n- Objective 6: Lexicographic reach proxy: maximize max_solved_N; then prefer decisive frontier at max_solved_N (log10 step + log10 step/max_steps); then minimize censored log-work on the top-3 largest tested levels plus one-sided first-fail excess above 0.5.\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Schedule-faithful, no extrapolation beyond tested Ns.\n    Uses unsolved_fraction only as pass/fail (<0.5) and one-sided excess above 0.5 at first true fail.\n\n    Primary (strict lexicographic via tb<1): maximize max_solved_N.\n    Secondary: minimize a frontier decisiveness score at max_solved_N.\n    Tertiary: minimize censored work concentrated on the top-3 largest tested levels.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        # pass/fail only\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        # best uf (for first true fail excess only)\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        # max_steps at this N\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        # best successful step and its associated max_steps (if present)\n        best_step = None\n        best_step_ms = None\n        if passed:\n            succ = [r for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5 and _finite_pos(r.get(\"median_step\", None))]\n            if succ:\n                best = min(succ, key=lambda r: float(r[\"median_step\"]))\n                best_step = float(best[\"median_step\"])\n                msb = best.get(\"max_steps\", None)\n                best_step_ms = float(msb) if _finite_pos(msb) else max_steps\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n            \"best_step_ms\": best_step_ms,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # --- Secondary: frontier decisiveness at max_solved_N ---\n    # score := log10(best_step) + log10(best_step/max_steps) (headroom; more negative is better)\n    K = 2.0\n    if max_solved_N > 0:\n        lv = summary[max_solved_N]\n        ms = lv.get(\"best_step_ms\", None)\n        if not _finite_pos(ms):\n            ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        step = lv.get(\"best_step\", None)\n        if not _finite_pos(step):\n            step = budget\n\n        log_step = math.log10(max(float(step), 1e-12))\n        log_ratio = math.log10(max(float(step) / max(float(ms) if _finite_pos(ms) else budget, 1e-12), 1e-12))\n        frontier_score = log_step + 1.0 * float(np.clip(log_ratio, -6.0, 1.0))\n    else:\n        frontier_score = 12.0\n\n    frontier_score = float(np.clip(frontier_score, -12.0, 12.0))\n    # map to [0,1] so tie-break is bounded (<1), but still gives non-tiny gradients within plateau\n    F = float(0.5 * (math.tanh(frontier_score / 3.0) + 1.0))\n\n    # --- First true fail: one-sided excess above 0.5 (allowed) ---\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    if N_fail is not None:\n        excess = max(0.0, float(summary[N_fail].get(\"uf_best\", 1.0)) - 0.5)\n        msf = summary[N_fail].get(\"max_steps\", None)\n        budgetf = float(K * msf) if _finite_pos(msf) else 1e6\n        fail_pressure = excess * (1.0 + 0.25 * math.log10(max(budgetf, 1e-12)))\n        Fail = float(np.clip(fail_pressure / 2.5, 0.0, 1.0))\n    else:\n        Fail = 0.0\n\n    # --- Tertiary: censored work on top-3 largest tested levels only ---\n    topNs = tested_Ns[-3:]\n    w_rank = [1.0, 2.0, 4.0][-len(topNs):]  # emphasize the very largest N\n    num = 0.0\n    den = 0.0\n    for w, N in zip(w_rank, topNs):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            work = min(float(lv[\"best_step\"]), budget)\n        else:\n            work = budget\n\n        num += float(w) * math.log10(max(float(work), 1e-12))\n        den += float(w)\n\n    censored_top_log = float(num / max(den, 1e-12))\n    C = float(np.clip(censored_top_log / 12.0, 0.0, 1.0))\n\n    # --- Strict lexicographic scalarization: tb in [0, 0.999] ---\n    tb = 0.999 * (0.55 * F + 0.35 * C + 0.10 * Fail)\n\n    return float(-max_solved_N + tb)\n```\n\n**Objective 7 (CURRENT):** Strictly maximize max_solved_N; tie-break with bounded (<1) heavy-weight censored log-work on the largest 1–2 tested N (esp. first true fail) plus one-sided closeness-to-pass at N_fail via max(0,uf_best_fail-0.5).\n```python\nimport math\nimport numpy as np\n\n\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results (lower is better).\n\n    Primary (lexicographic): maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\n    Secondary (bounded <1): emphasize censored log-work at the largest 1–2 tested levels\n    (especially the first truly failed N), plus a one-sided closeness-to-pass term at N_fail\n    using only max(0, uf_best_fail - 0.5) (never penalizes 0.49).\n\n    No extrapolation to untested N.\n    \"\"\"\n    if not experiment_results:\n        return 1e6\n\n    def _finite(x):\n        return x is not None and np.isfinite(x)\n\n    def _finite_pos(x):\n        return _finite(x) and float(x) > 0\n\n    # Group runs by N\n    byN = {}\n    for e in experiment_results:\n        N = e.get(\"N\", None)\n        if N is None:\n            continue\n        byN.setdefault(int(N), []).append(e)\n    if not byN:\n        return 1e6\n\n    # Per-level summary\n    summary = {}\n    for N, runs in byN.items():\n        passed = any((r.get(\"unsolved_fraction\", 1.0) < 0.5) for r in runs)\n\n        ufs = [r.get(\"unsolved_fraction\", None) for r in runs]\n        ufs = [float(u) for u in ufs if _finite(u)]\n        uf_best = float(min(ufs)) if ufs else 1.0\n\n        ms_list = [r.get(\"max_steps\", None) for r in runs]\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\n        max_steps = float(max(ms_list)) if ms_list else None\n\n        best_step = None\n        if passed:\n            succ_steps = [r.get(\"median_step\", None) for r in runs if r.get(\"unsolved_fraction\", 1.0) < 0.5]\n            succ_steps = [float(s) for s in succ_steps if _finite_pos(s)]\n            if succ_steps:\n                best_step = float(min(succ_steps))\n\n        summary[int(N)] = {\n            \"passed\": bool(passed),\n            \"uf_best\": uf_best,\n            \"max_steps\": max_steps,\n            \"best_step\": best_step,\n        }\n\n    tested_Ns = sorted(summary.keys())\n    passed_Ns = [N for N in tested_Ns if summary[N][\"passed\"]]\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\n\n    # First truly failed level above max_solved_N\n    N_fail = None\n    for N in tested_Ns:\n        if N <= max_solved_N:\n            continue\n        if not summary[N][\"passed\"]:\n            N_fail = int(N)\n            break\n\n    # --- Secondary: censored log-work concentrated on largest 1–2 tested levels ---\n    # Censored work: passed -> min(best_step, K*max_steps); failed -> K*max_steps\n    K = 2.0\n\n    def _censored_work(N):\n        lv = summary[N]\n        ms = lv.get(\"max_steps\", None)\n        budget = float(K * ms) if _finite_pos(ms) else 1e6\n        if lv[\"passed\"] and _finite_pos(lv.get(\"best_step\", None)):\n            return min(float(lv[\"best_step\"]), budget)\n        return budget\n\n    # Use largest 2 tested; if N_fail exists it is (schedule-faithfully) the largest tested level.\n    topNs = tested_Ns[-2:]\n    if len(topNs) == 1:\n        w = [1.0]\n    else:\n        # strongly weight the largest tested N\n        w = [0.15, 0.85]\n\n    # Map log10(work) -> [0,1) via 1-exp(-log/3); lower is better.\n    work_terms = []\n    for N in topNs:\n        work = float(_censored_work(N))\n        logw = math.log10(max(work, 1e-12))\n        work_norm = 1.0 - math.exp(-max(0.0, logw) / 3.0)\n        work_terms.append(work_norm)\n\n    C = float(np.clip(np.average(np.array(work_terms, dtype=float), weights=np.array(w, dtype=float)), 0.0, 1.0))\n\n    # --- Secondary: one-sided closeness-to-pass at first true fail (exactly 0 if uf<=0.5) ---\n    Fail = 0.0\n    if N_fail is not None:\n        uf_best_fail = float(summary[N_fail].get(\"uf_best\", 1.0))\n        excess = max(0.0, uf_best_fail - 0.5)\n        # steep, bounded mapping from excess to [0,1)\n        Fail = float(np.clip(math.tanh(excess / 0.05), 0.0, 1.0))\n\n    # Strict lexicographic scalarization: tb in [0, 0.999)\n    tb = 0.999 * (0.80 * C + 0.20 * Fail)\n    return float(-max_solved_N + tb)\n```\n\n\n## Recent Experiment Results\nRecent 10 designs evaluated:\n- Design 168 (Exp attenuation too aggressive): consensus_objective=0.1304\n  Objective values:\n    objective_0: 9.725392\n    objective_1: 19.077032\n    objective_2: 18.312530\n    objective_3: -639.995640\n    objective_4: -639.833073\n    objective_5: -640.013062\n    objective_6: -639.374488\n    objective_7: -639.393539\n  Experiments:\n[\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 42,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 54,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 160,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 139,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 228,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 274,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 523,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1041,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1738,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3564,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 7069,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 168,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 22229,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 167 (Mul bump: mostly neutral, some stalls): consensus_objective=0.5487\n  Objective values:\n    objective_0: 13.584368\n    objective_1: 29.006593\n    objective_2: 28.332704\n    objective_3: -319.996385\n    objective_4: -319.865105\n    objective_5: -320.008221\n    objective_6: -319.409781\n    objective_7: -319.446132\n  Experiments:\n[\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 50,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 79,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 105,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 246,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 444,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 795,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1029,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1973,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 167,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3881,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 166 (Edge-anchored asym bump wins): consensus_objective=0.0140\n  Objective values:\n    objective_0: 8.977651\n    objective_1: 14.074642\n    objective_2: 13.337977\n    objective_3: -904.994826\n    objective_4: -904.803825\n    objective_5: -905.008776\n    objective_6: -904.335692\n    objective_7: -904.350407\n  Experiments:\n[\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 48,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 99,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 84,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 211,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 260,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 473,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 448,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1146,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2328,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3087,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4705,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20340,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 166,\n    \"batch\": 100,\n    \"N\": 905,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 409600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 149136,\n    \"fidelity\": \"high\"\n  }\n]\n\n- Design 165 (Attenuate whole on-drive (fails)): consensus_objective=0.7920\n  Objective values:\n    objective_0: 23.504296\n    objective_1: 34.595516\n    objective_2: 33.920668\n    objective_3: -225.996250\n    objective_4: -225.870084\n    objective_5: -226.006591\n    objective_6: -225.402963\n    objective_7: -225.439582\n  Experiments:\n[\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 14,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 30,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 52,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 82,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 246,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 319,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 706,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2370,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 165,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4682,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 164 (Norm-log rigidity regresses): consensus_objective=0.9036\n  Objective values:\n    objective_0: 23.034411\n    objective_1: 40.842889\n    objective_2: 40.283677\n    objective_3: -159.996350\n    objective_4: -159.871260\n    objective_5: -159.918441\n    objective_6: -159.395534\n    objective_7: -159.215985\n  Experiments:\n[\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 15,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 37,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 55,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 91,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 205,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 361,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 777,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1616,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3143,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 164,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.5800000000000001,\n    \"median_step\": 11882,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 163 (p-power attenuation (no gain)): consensus_objective=0.1246\n  Objective values:\n    objective_0: 9.628407\n    objective_1: 19.067477\n    objective_2: 18.316352\n    objective_3: -639.995668\n    objective_4: -639.833317\n    objective_5: -640.013572\n    objective_6: -639.375453\n    objective_7: -639.393110\n  Experiments:\n[\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 36,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 101,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 147,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 239,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 321,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 412,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1149,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1964,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2627,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 453,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 10365,\n    \"fidelity\": \"medium\"\n  },\n  {\n    \"design_id\": 163,\n    \"batch\": 100,\n    \"N\": 640,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20961,\n    \"fidelity\": \"medium\"\n  }\n]\n\n- Design 162 (Over-capped xl rigidity): consensus_objective=0.6000\n  Objective values:\n    objective_0: 16.972714\n    objective_1: 29.279787\n    objective_2: 28.537057\n    objective_3: -319.996315\n    objective_4: -319.868648\n    objective_5: -320.007351\n    objective_6: -319.405525\n    objective_7: -319.441808\n  Experiments:\n[\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 11,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 20,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 26,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 45,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 57,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 83,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 216,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 389,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 861,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2509,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 162,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4290,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 161 (p-power attenuation ablation): consensus_objective=0.5121\n  Objective values:\n    objective_0: 13.160309\n    objective_1: 29.052994\n    objective_2: 28.389860\n    objective_3: -319.996418\n    objective_4: -319.865353\n    objective_5: -320.008908\n    objective_6: -319.413281\n    objective_7: -319.449871\n  Experiments:\n[\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 85,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 88,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 294,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 331,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 525,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 576,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1262,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1562,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 161,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3586,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 159 (Log-rigidity xl compression): consensus_objective=0.5265\n  Objective values:\n    objective_0: 16.363483\n    objective_1: 29.310947\n    objective_2: 28.559816\n    objective_3: -319.996373\n    objective_4: -319.869782\n    objective_5: -320.008446\n    objective_6: -319.411036\n    objective_7: -319.446284\n  Experiments:\n[\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 18,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.45999999999999996,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 22,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 27,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 90,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 165,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 177,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 466,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 712,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 2197,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 159,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 3782,\n    \"fidelity\": \"low\"\n  }\n]\n\n- Design 158 (1/w bump mass norm regresses): consensus_objective=0.5955\n  Objective values:\n    objective_0: 14.358218\n    objective_1: 29.156266\n    objective_2: 28.475340\n    objective_3: -319.996344\n    objective_4: -319.866068\n    objective_5: -320.007654\n    objective_6: -319.407567\n    objective_7: -319.444640\n  Experiments:\n[\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 10,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 50,\n    \"unsolved_fraction\": 0.48,\n    \"median_step\": 19,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 14,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 100,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 23,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 20,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 58,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 28,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 138,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 40,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 800,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 92,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 57,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 1600,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 180,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 80,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 3200,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 312,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 113,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 6400,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 493,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 160,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1060,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 226,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 1829,\n    \"fidelity\": \"low\"\n  },\n  {\n    \"design_id\": 158,\n    \"batch\": 100,\n    \"N\": 320,\n    \"ratio\": 4.3,\n    \"run_till_median\": true,\n    \"max_steps\": 10000,\n    \"unsolved_fraction\": 0.49,\n    \"median_step\": 4143,\n    \"fidelity\": \"low\"\n  }\n]\n\n\n## Required Function\n\n**Objective function:**\n```python\ndef objective(experiment_results):\n    \"\"\"Estimate the research goal from experiment results.\n\n    Args:\n        experiment_results: List of dicts with experiment details\n    Returns:\n        Float to be MINIMIZED\n    \"\"\"\n    return objective_value\n```\n\n## Experiment Interface\n```python\nimport os, sys\n\ndef experiment(**kwargs):\n    design_id = kwargs.get('design_id', None)\n    batch = kwargs.get('batch', 100)\n    N = kwargs.get('N', 10)\n    ratio = kwargs.get('ratio', 4.3)\n    run_till_median = kwargs.get('run_till_median', True)\n    max_steps = kwargs.get('max_steps', 50)\n    \n    if design_id is not None:\n        os.environ['SOLVER_ID'] = str(design_id)\n\n        # Force reload of sat_solver to pick up new solver components\n        # Remove cached solver modules (both old package-style and new direct-loaded)\n        modules_to_remove = [k for k in sys.modules.keys() if 'sat_solver' in k or k.startswith('solvers.solver_') or k.startswith('_solver_') or '_loaded_solvers.' in k]\n        for mod in modules_to_remove:\n            del sys.modules[mod]\n\n    # Import after setting environment variable so sat_solver picks up correct components\n    from domain_knowledge.sat_solver import run_solver\n\n    unsolved_fraction, median_step = run_solver(\n        batch=batch,\n        N=N,\n        ratio=ratio,\n        run_till_median=run_till_median,\n        max_steps=max_steps,\n        verbose=True,\n        log_interval=max(100, max_steps // 10),\n        hp=None\n    )\n\n    return {'unsolved_fraction': unsolved_fraction, 'median_step': median_step}\n```\n\n## Guidelines\n- `experiment_results` is a list of dicts containing all experiment kwargs and outputs\n- Objective should be smooth and friendly to Bayesian optimization (avoid large penalties for failures)\n- Objective should adapt to different schedules and remain backward compatible when possible\n- Available imports: `math`, `numpy`, `scipy`, `torch`, and standard libraries\n\n## Output Format\n\nReturn a JSON object with:\n```json\n{\n  \"objective_description\": \"What this objective measures (one line, comprehensive but use extremely concise language)\",\n  \"objective_code\": \"Complete Python code with imports and objective() function\"\n}\n```\n"
    },
    {
      "role": "assistant",
      "content": "{\n  \"objective_description\": \"Strictly maximize max_solved_N; bounded (<1) tie-break emphasizing frontier headroom at max_solved_N, penalizing step jump between last two passed levels, plus censored log-work on the single largest tested N (to reward N=905 efficiency before any N=1280 data).\",\n  \"objective_code\": \"import math\\nimport numpy as np\\n\\n\\ndef objective(experiment_results):\\n    \\\"\\\"\\\"Estimate the research goal from experiment results (lower is better).\\n\\n    Primary (strict lexicographic): maximize max_solved_N (any run at N has unsolved_fraction < 0.5).\\n    Tie-break (bounded <1, schedule-faithful):\\n      - Frontier headroom at max_solved_N: log10(best_step/max_steps) (heaviest)\\n      - Step-growth penalty between last two PASSED levels: log10(step_last/step_prev)\\n      - Single-largest-tested-level censored log-work (passed: min(step,K*max_steps), failed: K*max_steps)\\n\\n    Never penalizes unsolved_fraction=0.49 itself; only uses pass/fail at uf<0.5.\\n    \\\"\\\"\\\"\\n    if not experiment_results:\\n        return 1e6\\n\\n    def _finite(x):\\n        return x is not None and np.isfinite(x)\\n\\n    def _finite_pos(x):\\n        return _finite(x) and float(x) > 0\\n\\n    # Group runs by N\\n    byN = {}\\n    for e in experiment_results:\\n        N = e.get(\\\"N\\\", None)\\n        if N is None:\\n            continue\\n        byN.setdefault(int(N), []).append(e)\\n    if not byN:\\n        return 1e6\\n\\n    # Per-level summary\\n    summary = {}\\n    for N, runs in byN.items():\\n        passed = any((r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5) for r in runs)\\n\\n        # best successful median_step (if passed)\\n        best_step = None\\n        if passed:\\n            steps = [r.get(\\\"median_step\\\", None) for r in runs if r.get(\\\"unsolved_fraction\\\", 1.0) < 0.5]\\n            steps = [float(s) for s in steps if _finite_pos(s)]\\n            if steps:\\n                best_step = float(min(steps))\\n\\n        # max_steps budget (take max across runs at N)\\n        ms_list = [r.get(\\\"max_steps\\\", None) for r in runs]\\n        ms_list = [float(m) for m in ms_list if _finite_pos(m)]\\n        max_steps = float(max(ms_list)) if ms_list else None\\n\\n        summary[int(N)] = {\\n            \\\"passed\\\": bool(passed),\\n            \\\"best_step\\\": best_step,\\n            \\\"max_steps\\\": max_steps,\\n        }\\n\\n    tested_Ns = sorted(summary.keys())\\n    passed_Ns = [N for N in tested_Ns if summary[N][\\\"passed\\\"] and _finite_pos(summary[N].get(\\\"best_step\\\", None))]\\n    max_solved_N = int(max(passed_Ns)) if passed_Ns else 0\\n\\n    # --- Tie-break term components (all mapped to [0,1), lower is better) ---\\n    K = 2.0\\n\\n    # (A) Frontier headroom at max_solved_N: log10(step/max_steps) (<=0 is good)\\n    if max_solved_N > 0:\\n        step_f = float(summary[max_solved_N][\\\"best_step\\\"])\\n        ms_f = summary[max_solved_N].get(\\\"max_steps\\\", None)\\n        ms_f = float(ms_f) if _finite_pos(ms_f) else float(step_f)\\n        headroom_log = math.log10(max(step_f / max(ms_f, 1e-12), 1e-12))\\n        headroom_log = float(np.clip(headroom_log, -6.0, 1.0))\\n        # map: very negative -> ~0, near 0 -> ~0.5, positive -> ~1\\n        H = float(0.5 * (math.tanh(headroom_log / 1.2) + 1.0))\\n    else:\\n        H = 1.0\\n\\n    # (B) Penalize step-growth between last two passed levels: max(0, log10(step_last/step_prev))\\n    if len(passed_Ns) >= 2:\\n        passed_sorted = sorted(passed_Ns)\\n        N_prev, N_last = passed_sorted[-2], passed_sorted[-1]\\n        s_prev = float(summary[N_prev][\\\"best_step\\\"])\\n        s_last = float(summary[N_last][\\\"best_step\\\"])\\n        growth = math.log10(max(s_last, 1e-12) / max(s_prev, 1e-12))\\n        growth = max(0.0, float(growth))\\n        G = float(1.0 - math.exp(-growth / 0.7))  # 0 if flat/improving; saturates toward 1\\n    else:\\n        G = 1.0\\n\\n    # (C) Single-largest-tested-level censored log-work (rewards N=905 efficiency even before N=1280 exists)\\n    N_top = int(max(tested_Ns))\\n    lv = summary[N_top]\\n    ms_top = lv.get(\\\"max_steps\\\", None)\\n    budget = float(K * ms_top) if _finite_pos(ms_top) else 1e6\\n    if lv[\\\"passed\\\"] and _finite_pos(lv.get(\\\"best_step\\\", None)):\\n        work = min(float(lv[\\\"best_step\\\"]), budget)\\n    else:\\n        work = budget\\n    logw = math.log10(max(float(work), 1e-12))\\n    logw = max(0.0, float(logw))\\n    C = float(1.0 - math.exp(-logw / 6.0))\\n\\n    # Combine: frontier headroom dominates, then growth, then top-level censored work\\n    tb = 0.999 * (0.60 * H + 0.25 * G + 0.15 * C)\\n    tb = float(np.clip(tb, 0.0, 0.999))\\n\\n    return float(-max_solved_N + tb)\\n\"\n}"
    }
  ],
  "timestamp": "2026-02-19T17:38:13.944884Z"
}

==> anc/logs/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce optional historical audits in a separate, disposable workspace."""
from pathlib import Path
import argparse,json,runpy,sys
RELEASE=Path(__file__).resolve().parent.parent
TASKS={'mechanism':'build_score_matrix.py','convergence':'task_c_objective_convergence.py','herding':'task_b_herding.py','winner':'task_f_winner_stability.py','compute':'task_e_compute_parity.py','prompts':'task_g_prompt_forensics.py','promotion':'task_a_meta_audit.py','hebo':'task_a_hebo_reconstruct.py','trajectory':'task_d_best_at_n.py'}
def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--output',type=Path,required=True);ap.add_argument('--tasks',nargs='+',choices=sorted(TASKS),default=list(TASKS));a=ap.parse_args()
    sys.path.insert(0,str(RELEASE/'data'))
    from prepare_workspace import prepare
    output=prepare(a.output,RELEASE/'core',include_logs=True)
    scripts=output/'rebuttal_experiments/analyses/scripts'
    (output/'rebuttal_experiments/analyses/figures').mkdir(exist_ok=True)
    sys.path[:0]=[str(output),str(scripts)]
    import audit_lib as al
    import consensus_objective as co
    assert Path(co.__file__).resolve()==output/'consensus_objective.py'
    for name in a.tasks:
        print('RECOMPUTE',name,flush=True);runpy.run_path(str(scripts/TASKS[name]),run_name='__main__')
    print('Outputs:',output/'rebuttal_experiments/analyses')
if __name__=='__main__':main()

